Initial Algebras, Well-Founded Coalgebras, and K\H{o}nig's Lemma

K\H{o}nig's lemma is a fundamental result about trees with countless applications in mathematics and computer science. In contrapositive form, it states that if a tree is finitely branching and well-founded (i.e. has no infinite paths), then it is finite. We present a coalgebraic version of K\H{o}nig's lemma featuring two dimensions of generalization: from finitely branching trees to coalgebras for a finitary endofunctor $H$, and from the base category of sets to a locally finitely presentable category $\mathbb{c}$, such as the category of posets, nominal sets, or convex sets. Our coalgebraic K\H{o}nig's lemma states that, under mild assumptions on $\mathbb{C}$ and $H$, every well-founded coalgebra for $H$ is the directed join of its well-founded subcoalgebras with finitely generated state space -- in particular, the category of well-founded coalgebras is locally presentable. As applications, we derive versions of K\H{o}nig's lemma for graphs in a topos as well as for nominal and convex transition systems. Additionally, we show that the key construction underlying the proof gives rise to two simple constructions of the initial algebra (equivalently, the final recursive coalgebra) for the functor $H$: The initial algebra is both the colimit of all well-founded and of all recursive coalgebras with finitely presentable state space. Remarkably, this result holds even in settings where well-founded coalgebras form a proper subclass of recursive ones. The first construction of the initial algebra is entirely new, while for the second one our approach yields a short and transparent new correctness proof.

==> anc/README.md <==
# Initial Algebras, Well-Founded Coalgebras, and König's Lemma

Agda Formalization.

In order to compile the agda source files, one needs the following agda
libraries:

* agda-stdlib tag `v2.4` available on https://github.com/agda/agda-stdlib
* agda-categories commit `d4a565650d0105945c3311b1e885b6b79fdcca73` (current `master` should also work)
  available on https://github.com/agda/agda-categories
* agda-bats4cats commit `d8d44bd93028f50a2d0e946af795b6954836465b` (current `main` should also work)
  available on https://github.com/t-wissmann/agda-bats4cats


### Quick Install
If agda is installed, the following sets up the `~/.agda` directory:

```bash
mkdir -p "${AGDA_DIR}/repos"
verb() { echo -e \"\\e[1;33m:: \\e[0;32m$*\\e[0m\" ; \"$@\" ; }
git config --global http.version HTTP/1.1
fetch-dep() {
  d=${AGDA_DIR}/repos/${2##*/} ;
  if [[ -f "$d/.git/config" ]] ;
  then pushd "$d" ; verb git fetch origin "$1" ; verb git checkout -f --detach FETCH_HEAD ; popd ;
  else verb rm -rf "$d" ; verb git clone --branch "$1"  "$2" "$d" ;
  fi
}
fetch-dep v2.4 https://github.com/agda/agda-stdlib
fetch-dep master https://github.com/agda/agda-categories
fetch-dep main https://github.com/t-wissmann/agda-bats4cats
echo -n > ${AGDA_DIR}/defaults
find "${AGDA_DIR}" -name '*.agda-lib' | tee ${AGDA_DIR}/libraries
```


==> anc/html/Accessible-fp-family.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Accessible-fp-family</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>
<a id="36" class="Keyword">open</a> <a id="41" class="Keyword">import</a> <a id="48" href="Level.html" class="Module">Level</a>

<a id="55" class="Keyword">open</a> <a id="60" class="Keyword">import</a> <a id="67" href="Categories.Category.html" class="Module">Categories.Category</a>
<a id="87" class="Keyword">open</a> <a id="92" class="Keyword">import</a> <a id="99" href="Batteries.Diagram.Filtered.html" class="Module">Batteries.Diagram.Filtered</a>

<a id="127" class="Keyword">open</a> <a id="132" class="Keyword">import</a> <a id="139" href="Batteries.Category.Accessible.html" class="Module">Batteries.Category.Accessible</a> <a id="169" class="Keyword">using</a> <a id="175" class="Symbol">(</a><a id="176" href="Batteries.Category.Accessible.html#2202" class="Record">Accessible</a><a id="186" class="Symbol">)</a>
<a id="188" class="Keyword">open</a> <a id="193" class="Keyword">import</a> <a id="200" href="Categories.Diagram.Coequalizer.html" class="Module">Categories.Diagram.Coequalizer</a> 
<a id="232" class="Keyword">open</a> <a id="237" class="Keyword">import</a> <a id="244" href="Data.Product.html" class="Module">Data.Product</a>

<a id="258" class="Keyword">module</a> <a id="265" href="Accessible-fp-family.html" class="Module">Accessible-fp-family</a>
                 <a id="303" class="Symbol">{</a><a id="304" href="Accessible-fp-family.html#304" class="Bound">o</a> <a id="306" href="Accessible-fp-family.html#306" class="Bound">ℓ</a> <a id="308" href="Accessible-fp-family.html#308" class="Bound">prop-level</a><a id="318" class="Symbol">}</a> <a id="320" class="Symbol">(</a><a id="321" href="Accessible-fp-family.html#321" class="Bound">𝒞</a> <a id="323" class="Symbol">:</a> <a id="325" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="334" href="Accessible-fp-family.html#304" class="Bound">o</a> <a id="336" href="Accessible-fp-family.html#306" class="Bound">ℓ</a> <a id="338" href="Accessible-fp-family.html#306" class="Bound">ℓ</a><a id="339" class="Symbol">)</a>
                 <a id="358" class="Symbol">(</a><a id="359" href="Accessible-fp-family.html#359" class="Bound">Fil</a> <a id="363" class="Symbol">:</a> <a id="365" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="374" href="Accessible-fp-family.html#306" class="Bound">ℓ</a> <a id="376" href="Accessible-fp-family.html#306" class="Bound">ℓ</a> <a id="378" href="Accessible-fp-family.html#306" class="Bound">ℓ</a> <a id="380" class="Symbol">→</a> <a id="382" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="386" href="Accessible-fp-family.html#308" class="Bound">prop-level</a><a id="396" class="Symbol">)</a>
                 <a id="415" class="Symbol">(</a><a id="416" href="Accessible-fp-family.html#416" class="Bound">Fil⇒filtered</a> <a id="429" class="Symbol">:</a> <a id="431" class="Symbol">∀</a> <a id="433" class="Symbol">{</a><a id="434" href="Accessible-fp-family.html#434" class="Bound">𝒟</a><a id="435" class="Symbol">}</a> <a id="437" class="Symbol">→</a> <a id="439" href="Accessible-fp-family.html#359" class="Bound">Fil</a> <a id="443" href="Accessible-fp-family.html#434" class="Bound">𝒟</a> <a id="445" class="Symbol">→</a> <a id="447" href="Batteries.Diagram.Filtered.html#2825" class="Record">filtered</a> <a id="456" href="Accessible-fp-family.html#434" class="Bound">𝒟</a><a id="457" class="Symbol">)</a>
                 <a id="476" class="Symbol">(</a><a id="477" href="Accessible-fp-family.html#477" class="Bound">𝒞-acc</a> <a id="483" class="Symbol">:</a> <a id="485" href="Batteries.Category.Accessible.html#2202" class="Record">Accessible</a> <a id="496" href="Accessible-fp-family.html#321" class="Bound">𝒞</a> <a id="498" href="Accessible-fp-family.html#359" class="Bound">Fil</a> <a id="502" href="Accessible-fp-family.html#416" class="Bound">Fil⇒filtered</a><a id="514" class="Symbol">)</a>
                 <a id="533" class="Symbol">(</a><a id="534" href="Accessible-fp-family.html#534" class="Bound">fin-coequalizer</a> <a id="550" class="Symbol">:</a> 
                   <a id="572" class="Symbol">∀</a> <a id="574" href="Accessible-fp-family.html#574" class="Bound">i</a> <a id="576" class="Symbol">→</a> <a id="578" class="Symbol">(</a><a id="579" href="Accessible-fp-family.html#579" class="Bound">f</a> <a id="581" href="Accessible-fp-family.html#581" class="Bound">g</a> <a id="583" class="Symbol">:</a> <a id="585" href="Accessible-fp-family.html#321" class="Bound">𝒞</a> <a id="587" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="589" href="Batteries.Category.Accessible.html#2355" class="Field">Accessible.fin</a> <a id="604" href="Accessible-fp-family.html#477" class="Bound">𝒞-acc</a> <a id="610" href="Accessible-fp-family.html#574" class="Bound">i</a> <a id="612" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="614" href="Batteries.Category.Accessible.html#2355" class="Field">Accessible.fin</a> <a id="629" href="Accessible-fp-family.html#477" class="Bound">𝒞-acc</a> <a id="635" href="Accessible-fp-family.html#574" class="Bound">i</a> <a id="637" href="Categories.Category.html#502" class="Function Operator">]</a><a id="638" class="Symbol">)</a>
                       <a id="663" class="Symbol">→</a> <a id="665" href="Categories.Diagram.Coequalizer.html#1885" class="Record">Coequalizer</a> <a id="677" href="Accessible-fp-family.html#321" class="Bound">𝒞</a> <a id="679" href="Accessible-fp-family.html#579" class="Bound">f</a> <a id="681" href="Accessible-fp-family.html#581" class="Bound">g</a><a id="682" class="Symbol">)</a>
                 <a id="701" class="Keyword">where</a>

<a id="708" class="Keyword">open</a> <a id="713" class="Keyword">import</a> <a id="720" href="Batteries.Object.Presentable.html" class="Module">Batteries.Object.Presentable</a> <a id="749" href="Accessible-fp-family.html#321" class="Bound">𝒞</a> <a id="751" href="Accessible-fp-family.html#359" class="Bound">Fil</a>
<a id="755" class="Keyword">open</a> <a id="760" class="Keyword">import</a> <a id="767" href="Categories.Morphism.html" class="Module">Categories.Morphism</a> <a id="787" href="Accessible-fp-family.html#321" class="Bound">𝒞</a>
<a id="789" class="Keyword">open</a> <a id="794" class="Keyword">import</a> <a id="801" href="Categories.Morphism.Reasoning.html" class="Module">Categories.Morphism.Reasoning</a> <a id="831" href="Accessible-fp-family.html#321" class="Bound">𝒞</a>
<a id="833" class="Keyword">open</a> <a id="838" class="Keyword">import</a> <a id="845" href="Presentable-Coequalizer.html" class="Module">Presentable-Coequalizer</a> <a id="869" href="Accessible-fp-family.html#321" class="Bound">𝒞</a> <a id="871" href="Accessible-fp-family.html#359" class="Bound">Fil</a> <a id="875" href="Accessible-fp-family.html#416" class="Bound">Fil⇒filtered</a>

<a id="889" class="Keyword">open</a> <a id="894" href="Batteries.Category.Accessible.html#2202" class="Module">Accessible</a> <a id="905" href="Accessible-fp-family.html#477" class="Bound">𝒞-acc</a>
<a id="911" class="Keyword">open</a> <a id="916" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="925" href="Accessible-fp-family.html#321" class="Bound">𝒞</a>

<a id="928" class="Keyword">record</a> <a id="Idx-All"></a><a id="935" href="Accessible-fp-family.html#935" class="Record">Idx-All</a> <a id="943" class="Symbol">:</a> <a id="945" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="949" href="Accessible-fp-family.html#306" class="Bound">ℓ</a> <a id="951" class="Keyword">where</a>
  <a id="959" class="Comment">-- For the small family of presentable objects</a>
  <a id="1008" class="Comment">--</a>
  <a id="1013" class="Comment">--    fin : Idx → 𝒞.Obj</a>
  <a id="1039" class="Comment">--</a>
  <a id="1044" class="Comment">-- every presentable object of 𝒞 is only a split-quotient</a>
  <a id="1104" class="Comment">-- of some object of &#39;fin&#39;. To upgrade this to a full isomorphism</a>
  <a id="1172" class="Comment">-- of objects, we construct a new family, that consists of:</a>
  <a id="1234" class="Keyword">field</a>
    <a id="1244" class="Comment">-- 1. objects from the original family &#39;fin&#39;:</a>
    <a id="Idx-All.idx"></a><a id="1294" href="Accessible-fp-family.html#1294" class="Field">idx</a> <a id="1298" class="Symbol">:</a> <a id="1300" href="Batteries.Category.Accessible.html#2339" class="Function">Idx</a>
    <a id="1308" class="Comment">-- 2. an endomorphism on it</a>
    <a id="Idx-All.endo"></a><a id="1340" href="Accessible-fp-family.html#1340" class="Field">endo</a> <a id="1345" class="Symbol">:</a> <a id="1347" href="Batteries.Category.Accessible.html#2355" class="Function">fin</a> <a id="1351" href="Accessible-fp-family.html#1294" class="Field">idx</a> <a id="1355" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="1357" href="Batteries.Category.Accessible.html#2355" class="Function">fin</a> <a id="1361" href="Accessible-fp-family.html#1294" class="Field">idx</a>

  <a id="1368" class="Comment">-- this represents the object obtain when constructing</a>
  <a id="1425" class="Comment">-- the coequalizer of &#39;endo&#39; and identity:</a>
  <a id="Idx-All.coequalizer"></a><a id="1470" href="Accessible-fp-family.html#1470" class="Function">coequalizer</a> <a id="1482" class="Symbol">:</a> <a id="1484" href="Categories.Diagram.Coequalizer.html#1885" class="Record">Coequalizer</a> <a id="1496" href="Accessible-fp-family.html#321" class="Bound">𝒞</a> <a id="1498" href="Categories.Category.Core.html#630" class="Function">id</a> <a id="1501" href="Accessible-fp-family.html#1340" class="Field">endo</a>
  <a id="1508" href="Accessible-fp-family.html#1470" class="Function">coequalizer</a> <a id="1520" class="Symbol">=</a> <a id="1522" href="Accessible-fp-family.html#534" class="Bound">fin-coequalizer</a> <a id="1538" href="Accessible-fp-family.html#1294" class="Field">idx</a> <a id="1542" href="Categories.Category.Core.html#630" class="Function">id</a> <a id="1545" href="Accessible-fp-family.html#1340" class="Field">endo</a>
  <a id="1552" class="Keyword">module</a> <a id="Idx-All.coequalizer"></a><a id="1559" href="Accessible-fp-family.html#1559" class="Module">coequalizer</a> <a id="1571" class="Symbol">=</a> <a id="1573" href="Categories.Diagram.Coequalizer.html#1885" class="Module">Coequalizer</a> <a id="1585" href="Accessible-fp-family.html#1470" class="Function">coequalizer</a>

  <a id="1600" class="Comment">-- this is the object constructed:</a>
  <a id="Idx-All.obj"></a><a id="1637" href="Accessible-fp-family.html#1637" class="Function">obj</a> <a id="1641" class="Symbol">:</a> <a id="1643" href="Categories.Category.Core.html#559" class="Function">Obj</a>
  <a id="1649" href="Accessible-fp-family.html#1637" class="Function">obj</a> <a id="1653" class="Symbol">=</a> <a id="1655" href="Categories.Diagram.Coequalizer.html#1948" class="Function">coequalizer.obj</a> 

  <a id="1675" class="Comment">-- and it is presentable</a>
  <a id="Idx-All.obj-presentable"></a><a id="1702" href="Accessible-fp-family.html#1702" class="Function">obj-presentable</a> <a id="1718" class="Symbol">:</a> <a id="1720" href="Batteries.Object.Presentable.html#1184" class="Function">presentable</a> <a id="1732" href="Accessible-fp-family.html#1637" class="Function">obj</a>
  <a id="1738" href="Accessible-fp-family.html#1702" class="Function">obj-presentable</a> <a id="1754" class="Symbol">=</a> <a id="1756" href="Presentable-Coequalizer.html#931" class="Function">presentable-coequalizer</a> <a id="1780" href="Categories.Category.Core.html#630" class="Function">id</a> <a id="1783" href="Accessible-fp-family.html#1340" class="Field">endo</a> <a id="1788" href="Categories.Diagram.Coequalizer.html#1963" class="Function">coequalizer.arr</a>
                     <a id="1825" href="Categories.Diagram.Coequalizer.html#1983" class="Function">coequalizer.isCoequalizer</a> <a id="1851" class="Symbol">(</a><a id="1852" href="Batteries.Category.Accessible.html#2426" class="Function">fin-presentable</a> <a id="1868" href="Accessible-fp-family.html#1294" class="Field">idx</a><a id="1871" class="Symbol">)</a> <a id="1873" class="Symbol">(</a><a id="1874" href="Batteries.Category.Accessible.html#2426" class="Function">fin-presentable</a> <a id="1890" href="Accessible-fp-family.html#1294" class="Field">idx</a><a id="1893" class="Symbol">)</a>

<a id="1896" class="Comment">-- now for the above family &#39;Idx-All&#39;, every presentable</a>
<a id="1953" class="Comment">-- object is isomorphic to some object of the family:</a>
<a id="Idx-All-surjective"></a><a id="2007" href="Accessible-fp-family.html#2007" class="Function">Idx-All-surjective</a> <a id="2026" class="Symbol">:</a> <a id="2028" class="Symbol">∀</a> <a id="2030" class="Symbol">(</a><a id="2031" href="Accessible-fp-family.html#2031" class="Bound">X</a> <a id="2033" class="Symbol">:</a> <a id="2035" href="Categories.Category.Core.html#559" class="Function">Obj</a><a id="2038" class="Symbol">)</a>
                     <a id="2061" class="Symbol">→</a> <a id="2063" href="Batteries.Object.Presentable.html#1184" class="Function">presentable</a> <a id="2075" href="Accessible-fp-family.html#2031" class="Bound">X</a>
                     <a id="2098" class="Symbol">→</a> <a id="2100" href="Data.Product.Base.html#1378" class="Function">Σ[</a> <a id="2103" href="Accessible-fp-family.html#2103" class="Bound">i</a> <a id="2105" href="Data.Product.Base.html#1378" class="Function">∈</a> <a id="2107" href="Accessible-fp-family.html#935" class="Record">Idx-All</a> <a id="2115" href="Data.Product.Base.html#1378" class="Function">]</a> <a id="2117" class="Symbol">(</a><a id="2118" href="Accessible-fp-family.html#2031" class="Bound">X</a> <a id="2120" href="Categories.Morphism.html#2335" class="Record Operator">≅</a> <a id="2122" href="Accessible-fp-family.html#1637" class="Function">Idx-All.obj</a> <a id="2134" href="Accessible-fp-family.html#2103" class="Bound">i</a><a id="2135" class="Symbol">)</a>
<a id="2137" href="Accessible-fp-family.html#2007" class="Function">Idx-All-surjective</a> <a id="2156" href="Accessible-fp-family.html#2156" class="Bound">X</a> <a id="2158" href="Accessible-fp-family.html#2158" class="Bound">X-presentable</a> <a id="2172" class="Symbol">=</a>
  <a id="2176" class="Keyword">record</a> <a id="2183" class="Symbol">{</a> <a id="2185" href="Accessible-fp-family.html#1294" class="Field">idx</a> <a id="2189" class="Symbol">=</a> <a id="2191" href="Accessible-fp-family.html#2365" class="Function">idx</a> <a id="2195" class="Symbol">;</a> <a id="2197" href="Accessible-fp-family.html#1340" class="Field">endo</a> <a id="2202" class="Symbol">=</a> <a id="2204" href="Accessible-fp-family.html#2426" class="Function">endo</a> <a id="2209" class="Symbol">}</a>
  <a id="2213" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2215" href="Categories.Diagram.Coequalizer.html#2331" class="Function">up-to-iso</a> <a id="2225" href="Accessible-fp-family.html#321" class="Bound">𝒞</a> <a id="2227" href="Accessible-fp-family.html#2507" class="Function">coeq</a> <a id="2232" class="Symbol">(</a><a id="2233" href="Accessible-fp-family.html#534" class="Bound">fin-coequalizer</a> <a id="2249" href="Accessible-fp-family.html#2365" class="Function">idx</a> <a id="2253" href="Categories.Category.Core.html#630" class="Function">id</a> <a id="2256" href="Accessible-fp-family.html#2426" class="Function">endo</a><a id="2260" class="Symbol">)</a>
  <a id="2264" class="Keyword">where</a>
    <a id="2274" href="Accessible-fp-family.html#2274" class="Function">r</a> <a id="2276" class="Symbol">:</a> <a id="2278" href="Data.Product.Base.html#1378" class="Function">Σ[</a> <a id="2281" href="Accessible-fp-family.html#2281" class="Bound">i</a> <a id="2283" href="Data.Product.Base.html#1378" class="Function">∈</a> <a id="2285" href="Batteries.Category.Accessible.html#2339" class="Function">Idx</a> <a id="2289" href="Data.Product.Base.html#1378" class="Function">]</a> <a id="2291" class="Symbol">(</a><a id="2292" href="Categories.Morphism.html#1770" class="Record">Retract</a> <a id="2300" href="Accessible-fp-family.html#2156" class="Bound">X</a> <a id="2302" class="Symbol">(</a><a id="2303" href="Batteries.Category.Accessible.html#2355" class="Function">fin</a> <a id="2307" href="Accessible-fp-family.html#2281" class="Bound">i</a><a id="2308" class="Symbol">))</a>
    <a id="2315" href="Accessible-fp-family.html#2274" class="Function">r</a> <a id="2317" class="Symbol">=</a> <a id="2319" href="Batteries.Category.Accessible.html#3652" class="Function">presentable-split-in-fin</a> <a id="2344" href="Accessible-fp-family.html#2156" class="Bound">X</a> <a id="2346" href="Accessible-fp-family.html#2158" class="Bound">X-presentable</a>

    <a id="2365" href="Accessible-fp-family.html#2365" class="Function">idx</a> <a id="2369" class="Symbol">:</a> <a id="2371" href="Batteries.Category.Accessible.html#2339" class="Function">Idx</a>
    <a id="2379" href="Accessible-fp-family.html#2365" class="Function">idx</a> <a id="2383" class="Symbol">=</a> <a id="2385" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="2391" href="Accessible-fp-family.html#2274" class="Function">r</a>

    <a id="2398" class="Keyword">open</a> <a id="2403" href="Categories.Morphism.html#1770" class="Module">Retract</a> <a id="2411" class="Symbol">(</a><a id="2412" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="2418" href="Accessible-fp-family.html#2274" class="Function">r</a><a id="2419" class="Symbol">)</a>

    <a id="2426" href="Accessible-fp-family.html#2426" class="Function">endo</a> <a id="2431" class="Symbol">:</a> <a id="2433" href="Batteries.Category.Accessible.html#2355" class="Function">fin</a> <a id="2437" href="Accessible-fp-family.html#2365" class="Function">idx</a> <a id="2441" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="2443" href="Batteries.Category.Accessible.html#2355" class="Function">fin</a> <a id="2447" href="Accessible-fp-family.html#2365" class="Function">idx</a>
    <a id="2455" href="Accessible-fp-family.html#2426" class="Function">endo</a> <a id="2460" class="Symbol">=</a> <a id="2462" href="Categories.Morphism.html#1822" class="Function">section</a> <a id="2470" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2472" href="Categories.Morphism.html#1842" class="Function">retract</a>

    <a id="2485" class="Keyword">open</a> <a id="2490" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
    <a id="2507" href="Accessible-fp-family.html#2507" class="Function">coeq</a> <a id="2512" class="Symbol">:</a> <a id="2514" href="Categories.Diagram.Coequalizer.html#1885" class="Record">Coequalizer</a> <a id="2526" href="Accessible-fp-family.html#321" class="Bound">𝒞</a> <a id="2528" href="Categories.Category.Core.html#630" class="Function">id</a> <a id="2531" href="Accessible-fp-family.html#2426" class="Function">endo</a>
    <a id="2540" href="Accessible-fp-family.html#2507" class="Function">coeq</a> <a id="2545" class="Symbol">=</a> <a id="2547" class="Keyword">record</a>
      <a id="2560" class="Symbol">{</a> <a id="2562" href="Categories.Diagram.Coequalizer.html#1963" class="Field">arr</a> <a id="2566" class="Symbol">=</a> <a id="2568" href="Categories.Morphism.html#1842" class="Function">retract</a>
      <a id="2582" class="Symbol">;</a> <a id="2584" href="Categories.Diagram.Coequalizer.html#1983" class="Field">isCoequalizer</a> <a id="2598" class="Symbol">=</a>
        <a id="2608" class="Keyword">record</a>
        <a id="2623" class="Symbol">{</a> <a id="2625" href="Categories.Diagram.Coequalizer.html#488" class="Field">equality</a> <a id="2634" class="Symbol">=</a> <a id="2636" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
          <a id="2652" href="Categories.Morphism.html#1842" class="Function">retract</a> <a id="2660" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2662" href="Categories.Category.Core.html#630" class="Function">id</a> <a id="2665" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2668" href="Categories.Category.Core.html#1145" class="Function">identityʳ</a> <a id="2678" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
          <a id="2690" href="Categories.Morphism.html#1842" class="Function">retract</a> <a id="2698" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="2701" href="Categories.Morphism.Reasoning.Core.html#8875" class="Function">cancelˡ</a> <a id="2709" href="Categories.Morphism.html#1862" class="Function">is-retract</a> <a id="2720" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
          <a id="2732" href="Categories.Morphism.html#1842" class="Function">retract</a> <a id="2740" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2742" href="Categories.Morphism.html#1822" class="Function">section</a> <a id="2750" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2752" href="Categories.Morphism.html#1842" class="Function">retract</a>
          <a id="2770" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
        <a id="2780" class="Symbol">;</a> <a id="2782" href="Categories.Diagram.Coequalizer.html#523" class="Field">coequalize</a> <a id="2793" class="Symbol">=</a> <a id="2795" class="Symbol">λ</a> <a id="2797" class="Symbol">{</a><a id="2798" href="Accessible-fp-family.html#2798" class="Bound">_</a><a id="2799" class="Symbol">}</a> <a id="2801" class="Symbol">{</a><a id="2802" href="Accessible-fp-family.html#2802" class="Bound">h</a><a id="2803" class="Symbol">}</a> <a id="2805" href="Accessible-fp-family.html#2805" class="Bound">_</a> <a id="2807" class="Symbol">→</a> <a id="2809" href="Accessible-fp-family.html#2802" class="Bound">h</a> <a id="2811" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2813" href="Categories.Morphism.html#1822" class="Function">section</a>
        <a id="2829" class="Symbol">;</a> <a id="2831" href="Categories.Diagram.Coequalizer.html#576" class="Field">universal</a> <a id="2841" class="Symbol">=</a> <a id="2843" class="Symbol">λ</a> <a id="2845" class="Symbol">{</a><a id="2846" href="Accessible-fp-family.html#2846" class="Bound">C</a><a id="2847" class="Symbol">}</a> <a id="2849" class="Symbol">{</a><a id="2850" href="Accessible-fp-family.html#2850" class="Bound">h</a><a id="2851" class="Symbol">}</a> <a id="2853" class="Symbol">{</a><a id="2854" href="Accessible-fp-family.html#2854" class="Bound">eq</a><a id="2856" class="Symbol">}</a> <a id="2858" class="Symbol">→</a> <a id="2860" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
          <a id="2876" href="Accessible-fp-family.html#2850" class="Bound">h</a> <a id="2878" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="2881" href="Categories.Category.Core.html#1145" class="Function">identityʳ</a> <a id="2891" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
          <a id="2903" href="Accessible-fp-family.html#2850" class="Bound">h</a> <a id="2905" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2907" href="Categories.Category.Core.html#630" class="Function">id</a> <a id="2910" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2913" href="Accessible-fp-family.html#2854" class="Bound">eq</a> <a id="2916" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
          <a id="2928" href="Accessible-fp-family.html#2850" class="Bound">h</a> <a id="2930" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2932" href="Categories.Morphism.html#1822" class="Function">section</a> <a id="2940" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2942" href="Categories.Morphism.html#1842" class="Function">retract</a> <a id="2950" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="2953" href="Categories.Category.Core.html#715" class="Function">assoc</a> <a id="2959" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
          <a id="2971" class="Symbol">(</a><a id="2972" href="Accessible-fp-family.html#2850" class="Bound">h</a> <a id="2974" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2976" href="Categories.Morphism.html#1822" class="Function">section</a><a id="2983" class="Symbol">)</a> <a id="2985" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2987" href="Categories.Morphism.html#1842" class="Function">retract</a>
          <a id="3005" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
        <a id="3015" class="Symbol">;</a> <a id="3017" href="Categories.Diagram.Coequalizer.html#652" class="Field">unique</a> <a id="3024" class="Symbol">=</a> <a id="3026" class="Symbol">λ</a> <a id="3028" class="Symbol">{</a><a id="3029" href="Accessible-fp-family.html#3029" class="Bound">_</a><a id="3030" class="Symbol">}</a> <a id="3032" class="Symbol">{</a><a id="3033" href="Accessible-fp-family.html#3033" class="Bound">h</a><a id="3034" class="Symbol">}</a> <a id="3036" class="Symbol">{</a><a id="3037" href="Accessible-fp-family.html#3037" class="Bound">g</a><a id="3038" class="Symbol">}</a> <a id="3040" href="Accessible-fp-family.html#3040" class="Bound">eq</a> <a id="3043" class="Symbol">→</a> <a id="3045" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
          <a id="3061" href="Accessible-fp-family.html#3037" class="Bound">g</a> <a id="3063" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="3066" href="Categories.Morphism.Reasoning.Core.html#4341" class="Function">elimʳ</a> <a id="3072" href="Categories.Morphism.html#1862" class="Function">is-retract</a> <a id="3083" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
          <a id="3095" href="Accessible-fp-family.html#3037" class="Bound">g</a> <a id="3097" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3099" href="Categories.Morphism.html#1842" class="Function">retract</a> <a id="3107" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3109" href="Categories.Morphism.html#1822" class="Function">section</a>  <a id="3118" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="3121" href="Categories.Morphism.Reasoning.Core.html#3605" class="Function">pushˡ</a> <a id="3127" href="Accessible-fp-family.html#3040" class="Bound">eq</a> <a id="3130" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
          <a id="3142" href="Accessible-fp-family.html#3033" class="Bound">h</a> <a id="3144" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3146" href="Categories.Morphism.html#1822" class="Function">section</a>
          <a id="3164" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
        <a id="3174" class="Symbol">}</a>
      <a id="3182" class="Symbol">}</a>

</pre></body></html>

==> anc/html/Agda.Builtin.Bool.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Agda.Builtin.Bool</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--cubical-compatible</a> <a id="34" class="Pragma">--safe</a> <a id="41" class="Pragma">--no-universe-polymorphism</a>
            <a id="80" class="Pragma">--no-sized-types</a> <a id="97" class="Pragma">--no-guardedness</a> <a id="114" class="Pragma">--level-universe</a> <a id="131" class="Symbol">#-}</a>

<a id="136" class="Keyword">module</a> <a id="143" href="Agda.Builtin.Bool.html" class="Module">Agda.Builtin.Bool</a> <a id="161" class="Keyword">where</a>

<a id="168" class="Keyword">data</a> <a id="Bool"></a><a id="173" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="178" class="Symbol">:</a> <a id="180" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="184" class="Keyword">where</a>
  <a id="Bool.false"></a><a id="192" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="Bool.true"></a><a id="198" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="203" class="Symbol">:</a> <a id="205" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>

<a id="211" class="Symbol">{-#</a> <a id="215" class="Keyword">BUILTIN</a> <a id="223" class="Keyword">BOOL</a>  <a id="229" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>  <a id="235" class="Symbol">#-}</a>
<a id="239" class="Symbol">{-#</a> <a id="243" class="Keyword">BUILTIN</a> <a id="251" class="Keyword">FALSE</a> <a id="257" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="263" class="Symbol">#-}</a>
<a id="267" class="Symbol">{-#</a> <a id="271" class="Keyword">BUILTIN</a> <a id="279" class="Keyword">TRUE</a>  <a id="285" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="291" class="Symbol">#-}</a>

<a id="296" class="Symbol">{-#</a> <a id="300" class="Keyword">COMPILE</a> <a id="308" class="Keyword">JS</a> <a id="311" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>  <a id="317" class="Pragma">=</a> <a id="319" class="Pragma">function</a> <a id="328" class="Pragma">(x,v)</a> <a id="334" class="Pragma">{</a> <a id="336" class="Pragma">return</a> <a id="343" class="Pragma">((x)?</a> <a id="349" class="Pragma">v[&quot;true&quot;]()</a> <a id="361" class="Pragma">:</a> <a id="363" class="Pragma">v[&quot;false&quot;]());</a> <a id="378" class="Pragma">}</a> <a id="380" class="Symbol">#-}</a>
<a id="384" class="Symbol">{-#</a> <a id="388" class="Keyword">COMPILE</a> <a id="396" class="Keyword">JS</a> <a id="399" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="405" class="Pragma">=</a> <a id="407" class="Pragma">false</a> <a id="413" class="Symbol">#-}</a>
<a id="417" class="Symbol">{-#</a> <a id="421" class="Keyword">COMPILE</a> <a id="429" class="Keyword">JS</a> <a id="432" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="438" class="Pragma">=</a> <a id="440" class="Pragma">true</a>  <a id="446" class="Symbol">#-}</a>
</pre></body></html>

==> anc/html/Agda.Builtin.Equality.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Agda.Builtin.Equality</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--cubical-compatible</a> <a id="34" class="Pragma">--safe</a> <a id="41" class="Pragma">--no-sized-types</a> <a id="58" class="Pragma">--no-guardedness</a> <a id="75" class="Pragma">--level-universe</a> <a id="92" class="Symbol">#-}</a>

<a id="97" class="Keyword">module</a> <a id="104" href="Agda.Builtin.Equality.html" class="Module">Agda.Builtin.Equality</a> <a id="126" class="Keyword">where</a>

<a id="133" class="Keyword">infix</a> <a id="139" class="Number">4</a> <a id="141" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="145" class="Keyword">data</a> <a id="_≡_"></a><a id="150" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="154" class="Symbol">{</a><a id="155" href="Agda.Builtin.Equality.html#155" class="Bound">a</a><a id="156" class="Symbol">}</a> <a id="158" class="Symbol">{</a><a id="159" href="Agda.Builtin.Equality.html#159" class="Bound">A</a> <a id="161" class="Symbol">:</a> <a id="163" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="167" href="Agda.Builtin.Equality.html#155" class="Bound">a</a><a id="168" class="Symbol">}</a> <a id="170" class="Symbol">(</a><a id="171" href="Agda.Builtin.Equality.html#171" class="Bound">x</a> <a id="173" class="Symbol">:</a> <a id="175" href="Agda.Builtin.Equality.html#159" class="Bound">A</a><a id="176" class="Symbol">)</a> <a id="178" class="Symbol">:</a> <a id="180" href="Agda.Builtin.Equality.html#159" class="Bound">A</a> <a id="182" class="Symbol">→</a> <a id="184" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="188" href="Agda.Builtin.Equality.html#155" class="Bound">a</a> <a id="190" class="Keyword">where</a>
  <a id="198" class="Keyword">instance</a> <a id="_≡_.refl"></a><a id="207" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="212" class="Symbol">:</a> <a id="214" href="Agda.Builtin.Equality.html#171" class="Bound">x</a> <a id="216" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="218" href="Agda.Builtin.Equality.html#171" class="Bound">x</a>

<a id="221" class="Symbol">{-#</a> <a id="225" class="Keyword">BUILTIN</a> <a id="233" class="Keyword">EQUALITY</a> <a id="242" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="246" class="Symbol">#-}</a>
</pre></body></html>

==> anc/html/Agda.Builtin.List.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Agda.Builtin.List</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--cubical-compatible</a> <a id="34" class="Pragma">--safe</a> <a id="41" class="Pragma">--no-sized-types</a> <a id="58" class="Pragma">--no-guardedness</a> <a id="75" class="Pragma">--level-universe</a> <a id="92" class="Symbol">#-}</a>

<a id="97" class="Keyword">module</a> <a id="104" href="Agda.Builtin.List.html" class="Module">Agda.Builtin.List</a> <a id="122" class="Keyword">where</a>

<a id="129" class="Keyword">infixr</a> <a id="136" class="Number">5</a> <a id="138" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a>
<a id="142" class="Keyword">data</a> <a id="List"></a><a id="147" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="152" class="Symbol">{</a><a id="153" href="Agda.Builtin.List.html#153" class="Bound">a</a><a id="154" class="Symbol">}</a> <a id="156" class="Symbol">(</a><a id="157" href="Agda.Builtin.List.html#157" class="Bound">A</a> <a id="159" class="Symbol">:</a> <a id="161" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="165" href="Agda.Builtin.List.html#153" class="Bound">a</a><a id="166" class="Symbol">)</a> <a id="168" class="Symbol">:</a> <a id="170" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="174" href="Agda.Builtin.List.html#153" class="Bound">a</a> <a id="176" class="Keyword">where</a>
  <a id="List.[]"></a><a id="184" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>  <a id="188" class="Symbol">:</a> <a id="190" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="195" href="Agda.Builtin.List.html#157" class="Bound">A</a>
  <a id="List._∷_"></a><a id="199" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a> <a id="203" class="Symbol">:</a> <a id="205" class="Symbol">(</a><a id="206" href="Agda.Builtin.List.html#206" class="Bound">x</a> <a id="208" class="Symbol">:</a> <a id="210" href="Agda.Builtin.List.html#157" class="Bound">A</a><a id="211" class="Symbol">)</a> <a id="213" class="Symbol">(</a><a id="214" href="Agda.Builtin.List.html#214" class="Bound">xs</a> <a id="217" class="Symbol">:</a> <a id="219" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="224" href="Agda.Builtin.List.html#157" class="Bound">A</a><a id="225" class="Symbol">)</a> <a id="227" class="Symbol">→</a> <a id="229" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="234" href="Agda.Builtin.List.html#157" class="Bound">A</a>

<a id="237" class="Symbol">{-#</a> <a id="241" class="Keyword">BUILTIN</a> <a id="249" class="Keyword">LIST</a> <a id="254" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="259" class="Symbol">#-}</a>

<a id="264" class="Symbol">{-#</a> <a id="268" class="Keyword">COMPILE</a> <a id="276" class="Keyword">JS</a>  <a id="280" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="285" class="Pragma">=</a> <a id="287" class="Pragma">function(x,v)</a> <a id="301" class="Pragma">{</a>
  <a id="305" class="Pragma">if</a> <a id="308" class="Pragma">(x.length</a> <a id="318" class="Pragma">&lt;</a> <a id="320" class="Pragma">1)</a> <a id="323" class="Pragma">{</a> <a id="325" class="Pragma">return</a> <a id="332" class="Pragma">v[&quot;[]&quot;]();</a> <a id="343" class="Pragma">}</a> <a id="345" class="Pragma">else</a> <a id="350" class="Pragma">{</a> <a id="352" class="Pragma">return</a> <a id="359" class="Pragma">v[&quot;_∷_&quot;](x[0],</a> <a id="374" class="Pragma">x.slice(1));</a> <a id="387" class="Pragma">}</a>
<a id="389" class="Pragma">}</a> <a id="391" class="Symbol">#-}</a>
<a id="395" class="Symbol">{-#</a> <a id="399" class="Keyword">COMPILE</a> <a id="407" class="Keyword">JS</a> <a id="410" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="413" class="Pragma">=</a> <a id="415" class="Pragma">Array()</a> <a id="423" class="Symbol">#-}</a>
<a id="427" class="Symbol">{-#</a> <a id="431" class="Keyword">COMPILE</a> <a id="439" class="Keyword">JS</a> <a id="442" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a> <a id="446" class="Pragma">=</a> <a id="448" class="Pragma">function</a> <a id="457" class="Pragma">(x)</a> <a id="461" class="Pragma">{</a> <a id="463" class="Pragma">return</a> <a id="470" class="Pragma">function(y)</a> <a id="482" class="Pragma">{</a> <a id="484" class="Pragma">return</a> <a id="491" class="Pragma">Array(x).concat(y);</a> <a id="511" class="Pragma">};</a> <a id="514" class="Pragma">}</a> <a id="516" class="Symbol">#-}</a>
</pre></body></html>

==> anc/html/Agda.Builtin.Maybe.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Agda.Builtin.Maybe</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--cubical-compatible</a> <a id="34" class="Pragma">--safe</a> <a id="41" class="Pragma">--no-sized-types</a> <a id="58" class="Pragma">--no-guardedness</a> <a id="75" class="Pragma">--level-universe</a> <a id="92" class="Symbol">#-}</a>

<a id="97" class="Keyword">module</a> <a id="104" href="Agda.Builtin.Maybe.html" class="Module">Agda.Builtin.Maybe</a> <a id="123" class="Keyword">where</a>

<a id="130" class="Keyword">data</a> <a id="Maybe"></a><a id="135" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="141" class="Symbol">{</a><a id="142" href="Agda.Builtin.Maybe.html#142" class="Bound">a</a><a id="143" class="Symbol">}</a> <a id="145" class="Symbol">(</a><a id="146" href="Agda.Builtin.Maybe.html#146" class="Bound">A</a> <a id="148" class="Symbol">:</a> <a id="150" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="154" href="Agda.Builtin.Maybe.html#142" class="Bound">a</a><a id="155" class="Symbol">)</a> <a id="157" class="Symbol">:</a> <a id="159" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="163" href="Agda.Builtin.Maybe.html#142" class="Bound">a</a> <a id="165" class="Keyword">where</a>
  <a id="Maybe.just"></a><a id="173" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="178" class="Symbol">:</a> <a id="180" href="Agda.Builtin.Maybe.html#146" class="Bound">A</a> <a id="182" class="Symbol">→</a> <a id="184" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="190" href="Agda.Builtin.Maybe.html#146" class="Bound">A</a>
  <a id="Maybe.nothing"></a><a id="194" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a> <a id="202" class="Symbol">:</a> <a id="204" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="210" href="Agda.Builtin.Maybe.html#146" class="Bound">A</a>

<a id="213" class="Symbol">{-#</a> <a id="217" class="Keyword">BUILTIN</a> <a id="225" class="Keyword">MAYBE</a> <a id="231" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="237" class="Symbol">#-}</a>
</pre></body></html>

==> anc/html/Agda.Builtin.Nat.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Agda.Builtin.Nat</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--cubical-compatible</a> <a id="34" class="Pragma">--safe</a> <a id="41" class="Pragma">--no-universe-polymorphism</a>
            <a id="80" class="Pragma">--no-sized-types</a> <a id="97" class="Pragma">--no-guardedness</a> <a id="114" class="Pragma">--level-universe</a> <a id="131" class="Symbol">#-}</a>

<a id="136" class="Keyword">module</a> <a id="143" href="Agda.Builtin.Nat.html" class="Module">Agda.Builtin.Nat</a> <a id="160" class="Keyword">where</a>

<a id="167" class="Keyword">open</a> <a id="172" class="Keyword">import</a> <a id="179" href="Agda.Builtin.Bool.html" class="Module">Agda.Builtin.Bool</a>

<a id="198" class="Keyword">data</a> <a id="Nat"></a><a id="203" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a> <a id="207" class="Symbol">:</a> <a id="209" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="213" class="Keyword">where</a>
  <a id="Nat.zero"></a><a id="221" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="226" class="Symbol">:</a> <a id="228" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a>
  <a id="Nat.suc"></a><a id="234" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a>  <a id="239" class="Symbol">:</a> <a id="241" class="Symbol">(</a><a id="242" href="Agda.Builtin.Nat.html#242" class="Bound">n</a> <a id="244" class="Symbol">:</a> <a id="246" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a><a id="249" class="Symbol">)</a> <a id="251" class="Symbol">→</a> <a id="253" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a>

<a id="258" class="Symbol">{-#</a> <a id="262" class="Keyword">BUILTIN</a> <a id="270" class="Keyword">NATURAL</a> <a id="278" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a> <a id="282" class="Symbol">#-}</a>

<a id="287" class="Keyword">infix</a>  <a id="294" class="Number">4</a> <a id="296" href="Agda.Builtin.Nat.html#631" class="Primitive Operator">_==_</a> <a id="301" href="Agda.Builtin.Nat.html#757" class="Primitive Operator">_&lt;_</a>
<a id="305" class="Keyword">infixl</a> <a id="312" class="Number">6</a> <a id="314" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a> <a id="318" href="Agda.Builtin.Nat.html#426" class="Primitive Operator">_-_</a>
<a id="322" class="Keyword">infixl</a> <a id="329" class="Number">7</a> <a id="331" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a>

<a id="_+_"></a><a id="336" href="Agda.Builtin.Nat.html#336" class="Function Operator">_+_</a> <a id="340" class="Symbol">:</a> <a id="342" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a> <a id="346" class="Symbol">→</a> <a id="348" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a> <a id="352" class="Symbol">→</a> <a id="354" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a>
<a id="358" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>  <a id="364" href="Agda.Builtin.Nat.html#336" class="Function Operator">+</a> <a id="366" href="Agda.Builtin.Nat.html#366" class="Bound">m</a> <a id="368" class="Symbol">=</a> <a id="370" href="Agda.Builtin.Nat.html#366" class="Bound">m</a>
<a id="372" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="376" href="Agda.Builtin.Nat.html#376" class="Bound">n</a> <a id="378" href="Agda.Builtin.Nat.html#336" class="Function Operator">+</a> <a id="380" href="Agda.Builtin.Nat.html#380" class="Bound">m</a> <a id="382" class="Symbol">=</a> <a id="384" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="388" class="Symbol">(</a><a id="389" href="Agda.Builtin.Nat.html#376" class="Bound">n</a> <a id="391" href="Agda.Builtin.Nat.html#336" class="Function Operator">+</a> <a id="393" href="Agda.Builtin.Nat.html#380" class="Bound">m</a><a id="394" class="Symbol">)</a>

<a id="397" class="Symbol">{-#</a> <a id="401" class="Keyword">BUILTIN</a> <a id="409" class="Keyword">NATPLUS</a> <a id="417" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a> <a id="421" class="Symbol">#-}</a>

<a id="_-_"></a><a id="426" href="Agda.Builtin.Nat.html#426" class="Function Operator">_-_</a> <a id="430" class="Symbol">:</a> <a id="432" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a> <a id="436" class="Symbol">→</a> <a id="438" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a> <a id="442" class="Symbol">→</a> <a id="444" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a>
<a id="448" href="Agda.Builtin.Nat.html#448" class="Bound">n</a>     <a id="454" href="Agda.Builtin.Nat.html#426" class="Function Operator">-</a> <a id="456" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="461" class="Symbol">=</a> <a id="463" href="Agda.Builtin.Nat.html#448" class="Bound">n</a>
<a id="465" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>  <a id="471" href="Agda.Builtin.Nat.html#426" class="Function Operator">-</a> <a id="473" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="477" href="Agda.Builtin.Nat.html#477" class="Bound">m</a> <a id="479" class="Symbol">=</a> <a id="481" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>
<a id="486" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="490" href="Agda.Builtin.Nat.html#490" class="Bound">n</a> <a id="492" href="Agda.Builtin.Nat.html#426" class="Function Operator">-</a> <a id="494" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="498" href="Agda.Builtin.Nat.html#498" class="Bound">m</a> <a id="500" class="Symbol">=</a> <a id="502" href="Agda.Builtin.Nat.html#490" class="Bound">n</a> <a id="504" href="Agda.Builtin.Nat.html#426" class="Function Operator">-</a> <a id="506" href="Agda.Builtin.Nat.html#498" class="Bound">m</a>

<a id="509" class="Symbol">{-#</a> <a id="513" class="Keyword">BUILTIN</a> <a id="521" class="Keyword">NATMINUS</a> <a id="530" href="Agda.Builtin.Nat.html#426" class="Primitive Operator">_-_</a> <a id="534" class="Symbol">#-}</a>

<a id="_*_"></a><a id="539" href="Agda.Builtin.Nat.html#539" class="Function Operator">_*_</a> <a id="543" class="Symbol">:</a> <a id="545" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a> <a id="549" class="Symbol">→</a> <a id="551" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a> <a id="555" class="Symbol">→</a> <a id="557" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a>
<a id="561" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>  <a id="567" href="Agda.Builtin.Nat.html#539" class="Function Operator">*</a> <a id="569" href="Agda.Builtin.Nat.html#569" class="Bound">m</a> <a id="571" class="Symbol">=</a> <a id="573" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>
<a id="578" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="582" href="Agda.Builtin.Nat.html#582" class="Bound">n</a> <a id="584" href="Agda.Builtin.Nat.html#539" class="Function Operator">*</a> <a id="586" href="Agda.Builtin.Nat.html#586" class="Bound">m</a> <a id="588" class="Symbol">=</a> <a id="590" href="Agda.Builtin.Nat.html#586" class="Bound">m</a> <a id="592" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="594" href="Agda.Builtin.Nat.html#582" class="Bound">n</a> <a id="596" href="Agda.Builtin.Nat.html#539" class="Function Operator">*</a> <a id="598" href="Agda.Builtin.Nat.html#586" class="Bound">m</a>

<a id="601" class="Symbol">{-#</a> <a id="605" class="Keyword">BUILTIN</a> <a id="613" class="Keyword">NATTIMES</a> <a id="622" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a> <a id="626" class="Symbol">#-}</a>

<a id="_==_"></a><a id="631" href="Agda.Builtin.Nat.html#631" class="Function Operator">_==_</a> <a id="636" class="Symbol">:</a> <a id="638" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a> <a id="642" class="Symbol">→</a> <a id="644" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a> <a id="648" class="Symbol">→</a> <a id="650" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="655" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>  <a id="661" href="Agda.Builtin.Nat.html#631" class="Function Operator">==</a> <a id="664" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>  <a id="670" class="Symbol">=</a> <a id="672" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
<a id="677" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="681" href="Agda.Builtin.Nat.html#681" class="Bound">n</a> <a id="683" href="Agda.Builtin.Nat.html#631" class="Function Operator">==</a> <a id="686" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="690" href="Agda.Builtin.Nat.html#690" class="Bound">m</a> <a id="692" class="Symbol">=</a> <a id="694" href="Agda.Builtin.Nat.html#681" class="Bound">n</a> <a id="696" href="Agda.Builtin.Nat.html#631" class="Function Operator">==</a> <a id="699" href="Agda.Builtin.Nat.html#690" class="Bound">m</a>
<a id="701" class="CatchallClause Symbol">_</a><a id="702" class="CatchallClause">     </a><a id="707" href="Agda.Builtin.Nat.html#631" class="CatchallClause Function Operator">==</a><a id="709" class="CatchallClause"> </a><a id="710" class="CatchallClause Symbol">_</a>     <a id="716" class="Symbol">=</a> <a id="718" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>

<a id="725" class="Symbol">{-#</a> <a id="729" class="Keyword">BUILTIN</a> <a id="737" class="Keyword">NATEQUALS</a> <a id="747" href="Agda.Builtin.Nat.html#631" class="Primitive Operator">_==_</a> <a id="752" class="Symbol">#-}</a>

<a id="_&lt;_"></a><a id="757" href="Agda.Builtin.Nat.html#757" class="Function Operator">_&lt;_</a> <a id="761" class="Symbol">:</a> <a id="763" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a> <a id="767" class="Symbol">→</a> <a id="769" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a> <a id="773" class="Symbol">→</a> <a id="775" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="780" class="Symbol">_</a>     <a id="786" href="Agda.Builtin.Nat.html#757" class="Function Operator">&lt;</a> <a id="788" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>  <a id="794" class="Symbol">=</a> <a id="796" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
<a id="802" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>  <a id="808" href="Agda.Builtin.Nat.html#757" class="Function Operator">&lt;</a> <a id="810" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="814" class="Symbol">_</a> <a id="816" class="Symbol">=</a> <a id="818" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
<a id="823" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="827" href="Agda.Builtin.Nat.html#827" class="Bound">n</a> <a id="829" href="Agda.Builtin.Nat.html#757" class="Function Operator">&lt;</a> <a id="831" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="835" href="Agda.Builtin.Nat.html#835" class="Bound">m</a> <a id="837" class="Symbol">=</a> <a id="839" href="Agda.Builtin.Nat.html#827" class="Bound">n</a> <a id="841" href="Agda.Builtin.Nat.html#757" class="Function Operator">&lt;</a> <a id="843" href="Agda.Builtin.Nat.html#835" class="Bound">m</a>

<a id="846" class="Symbol">{-#</a> <a id="850" class="Keyword">BUILTIN</a> <a id="858" class="Keyword">NATLESS</a> <a id="866" href="Agda.Builtin.Nat.html#757" class="Primitive Operator">_&lt;_</a> <a id="870" class="Symbol">#-}</a>

<a id="875" class="Comment">-- Helper function  div-helper  for Euclidean division.</a>
<a id="931" class="Comment">---------------------------------------------------------------------------</a>
<a id="1007" class="Comment">--</a>
<a id="1010" class="Comment">-- div-helper computes n / 1+m via iteration on n.</a>
<a id="1061" class="Comment">--</a>
<a id="1064" class="Comment">--   n div (suc m) = div-helper 0 m n m</a>
<a id="1104" class="Comment">--</a>
<a id="1107" class="Comment">-- The state of the iterator has two accumulator variables:</a>
<a id="1167" class="Comment">--</a>
<a id="1170" class="Comment">--   k: The quotient, returned once n=0.  Initialized to 0.</a>
<a id="1230" class="Comment">--</a>
<a id="1233" class="Comment">--   j: A counter, initialized to the divisor m, decreased on each iteration step.</a>
<a id="1316" class="Comment">--      Once it reaches 0, the quotient k is increased and j reset to m,</a>
<a id="1389" class="Comment">--      starting the next countdown.</a>
<a id="1426" class="Comment">--</a>
<a id="1429" class="Comment">-- Under the precondition j ≤ m, the invariant is</a>
<a id="1479" class="Comment">--</a>
<a id="1482" class="Comment">--   div-helper k m n j = k + (n + m - j) div (1 + m)</a>

<a id="div-helper"></a><a id="1537" href="Agda.Builtin.Nat.html#1537" class="Function">div-helper</a> <a id="1548" class="Symbol">:</a> <a id="1550" class="Symbol">(</a><a id="1551" href="Agda.Builtin.Nat.html#1551" class="Bound">k</a> <a id="1553" href="Agda.Builtin.Nat.html#1553" class="Bound">m</a> <a id="1555" href="Agda.Builtin.Nat.html#1555" class="Bound">n</a> <a id="1557" href="Agda.Builtin.Nat.html#1557" class="Bound">j</a> <a id="1559" class="Symbol">:</a> <a id="1561" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a><a id="1564" class="Symbol">)</a> <a id="1566" class="Symbol">→</a> <a id="1568" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a>
<a id="1572" href="Agda.Builtin.Nat.html#1537" class="Function">div-helper</a> <a id="1583" href="Agda.Builtin.Nat.html#1583" class="Bound">k</a> <a id="1585" href="Agda.Builtin.Nat.html#1585" class="Bound">m</a>  <a id="1588" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="1596" href="Agda.Builtin.Nat.html#1596" class="Bound">j</a>      <a id="1603" class="Symbol">=</a> <a id="1605" href="Agda.Builtin.Nat.html#1583" class="Bound">k</a>
<a id="1607" href="Agda.Builtin.Nat.html#1537" class="Function">div-helper</a> <a id="1618" href="Agda.Builtin.Nat.html#1618" class="Bound">k</a> <a id="1620" href="Agda.Builtin.Nat.html#1620" class="Bound">m</a> <a id="1622" class="Symbol">(</a><a id="1623" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1627" href="Agda.Builtin.Nat.html#1627" class="Bound">n</a><a id="1628" class="Symbol">)</a>  <a id="1631" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>   <a id="1638" class="Symbol">=</a> <a id="1640" href="Agda.Builtin.Nat.html#1537" class="Function">div-helper</a> <a id="1651" class="Symbol">(</a><a id="1652" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1656" href="Agda.Builtin.Nat.html#1618" class="Bound">k</a><a id="1657" class="Symbol">)</a> <a id="1659" href="Agda.Builtin.Nat.html#1620" class="Bound">m</a> <a id="1661" href="Agda.Builtin.Nat.html#1627" class="Bound">n</a> <a id="1663" href="Agda.Builtin.Nat.html#1620" class="Bound">m</a>
<a id="1665" href="Agda.Builtin.Nat.html#1537" class="Function">div-helper</a> <a id="1676" href="Agda.Builtin.Nat.html#1676" class="Bound">k</a> <a id="1678" href="Agda.Builtin.Nat.html#1678" class="Bound">m</a> <a id="1680" class="Symbol">(</a><a id="1681" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1685" href="Agda.Builtin.Nat.html#1685" class="Bound">n</a><a id="1686" class="Symbol">)</a> <a id="1688" class="Symbol">(</a><a id="1689" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1693" href="Agda.Builtin.Nat.html#1693" class="Bound">j</a><a id="1694" class="Symbol">)</a> <a id="1696" class="Symbol">=</a> <a id="1698" href="Agda.Builtin.Nat.html#1537" class="Function">div-helper</a> <a id="1709" href="Agda.Builtin.Nat.html#1676" class="Bound">k</a>       <a id="1717" href="Agda.Builtin.Nat.html#1678" class="Bound">m</a> <a id="1719" href="Agda.Builtin.Nat.html#1685" class="Bound">n</a> <a id="1721" href="Agda.Builtin.Nat.html#1693" class="Bound">j</a>

<a id="1724" class="Symbol">{-#</a> <a id="1728" class="Keyword">BUILTIN</a> <a id="1736" class="Keyword">NATDIVSUCAUX</a> <a id="1749" href="Agda.Builtin.Nat.html#1537" class="Primitive">div-helper</a> <a id="1760" class="Symbol">#-}</a>

<a id="1765" class="Comment">-- Proof of the invariant by induction on n.</a>
<a id="1810" class="Comment">--</a>
<a id="1813" class="Comment">--   clause 1: div-helper k m 0 j</a>
<a id="1847" class="Comment">--           = k                                        by definition</a>
<a id="1917" class="Comment">--           = k + (0 + m - j) div (1 + m)              since m - j &lt; 1 + m</a>
<a id="1993" class="Comment">--</a>
<a id="1996" class="Comment">--   clause 2: div-helper k m (1 + n) 0</a>
<a id="2036" class="Comment">--           = div-helper (1 + k) m n m                 by definition</a>
<a id="2106" class="Comment">--           = 1 + k + (n + m - m) div (1 + m)          by induction hypothesis</a>
<a id="2186" class="Comment">--           = 1 + k +          n  div (1 + m)          by simplification</a>
<a id="2260" class="Comment">--           = k +   (n + (1 + m)) div (1 + m)          by expansion</a>
<a id="2329" class="Comment">--           = k + (1 + n + m - 0) div (1 + m)          by expansion</a>
<a id="2398" class="Comment">--</a>
<a id="2401" class="Comment">--   clause 3: div-helper k m (1 + n) (1 + j)</a>
<a id="2447" class="Comment">--           = div-helper k m n j                       by definition</a>
<a id="2517" class="Comment">--           = k + (n + m - j) div (1 + m)              by induction hypothesis</a>
<a id="2597" class="Comment">--           = k + ((1 + n) + m - (1 + j)) div (1 + m)  by expansion</a>
<a id="2666" class="Comment">--</a>
<a id="2669" class="Comment">-- Q.e.d.</a>

<a id="2680" class="Comment">-- Helper function  mod-helper  for the remainder computation.</a>
<a id="2743" class="Comment">---------------------------------------------------------------------------</a>
<a id="2819" class="Comment">--</a>
<a id="2822" class="Comment">-- (Analogous to div-helper.)</a>
<a id="2852" class="Comment">--</a>
<a id="2855" class="Comment">-- mod-helper computes n % 1+m via iteration on n.</a>
<a id="2906" class="Comment">--</a>
<a id="2909" class="Comment">--   n mod (suc m) = mod-helper 0 m n m</a>
<a id="2949" class="Comment">--</a>
<a id="2952" class="Comment">-- The invariant is:</a>
<a id="2973" class="Comment">--</a>
<a id="2976" class="Comment">--   m = k + j  ==&gt;  mod-helper k m n j = (n + k) mod (1 + m).</a>

<a id="mod-helper"></a><a id="3040" href="Agda.Builtin.Nat.html#3040" class="Function">mod-helper</a> <a id="3051" class="Symbol">:</a> <a id="3053" class="Symbol">(</a><a id="3054" href="Agda.Builtin.Nat.html#3054" class="Bound">k</a> <a id="3056" href="Agda.Builtin.Nat.html#3056" class="Bound">m</a> <a id="3058" href="Agda.Builtin.Nat.html#3058" class="Bound">n</a> <a id="3060" href="Agda.Builtin.Nat.html#3060" class="Bound">j</a> <a id="3062" class="Symbol">:</a> <a id="3064" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a><a id="3067" class="Symbol">)</a> <a id="3069" class="Symbol">→</a> <a id="3071" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a>
<a id="3075" href="Agda.Builtin.Nat.html#3040" class="Function">mod-helper</a> <a id="3086" href="Agda.Builtin.Nat.html#3086" class="Bound">k</a> <a id="3088" href="Agda.Builtin.Nat.html#3088" class="Bound">m</a>  <a id="3091" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="3099" href="Agda.Builtin.Nat.html#3099" class="Bound">j</a>      <a id="3106" class="Symbol">=</a> <a id="3108" href="Agda.Builtin.Nat.html#3086" class="Bound">k</a>
<a id="3110" href="Agda.Builtin.Nat.html#3040" class="Function">mod-helper</a> <a id="3121" href="Agda.Builtin.Nat.html#3121" class="Bound">k</a> <a id="3123" href="Agda.Builtin.Nat.html#3123" class="Bound">m</a> <a id="3125" class="Symbol">(</a><a id="3126" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3130" href="Agda.Builtin.Nat.html#3130" class="Bound">n</a><a id="3131" class="Symbol">)</a>  <a id="3134" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>   <a id="3141" class="Symbol">=</a> <a id="3143" href="Agda.Builtin.Nat.html#3040" class="Function">mod-helper</a> <a id="3154" class="Number">0</a>       <a id="3162" href="Agda.Builtin.Nat.html#3123" class="Bound">m</a> <a id="3164" href="Agda.Builtin.Nat.html#3130" class="Bound">n</a> <a id="3166" href="Agda.Builtin.Nat.html#3123" class="Bound">m</a>
<a id="3168" href="Agda.Builtin.Nat.html#3040" class="Function">mod-helper</a> <a id="3179" href="Agda.Builtin.Nat.html#3179" class="Bound">k</a> <a id="3181" href="Agda.Builtin.Nat.html#3181" class="Bound">m</a> <a id="3183" class="Symbol">(</a><a id="3184" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3188" href="Agda.Builtin.Nat.html#3188" class="Bound">n</a><a id="3189" class="Symbol">)</a> <a id="3191" class="Symbol">(</a><a id="3192" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3196" href="Agda.Builtin.Nat.html#3196" class="Bound">j</a><a id="3197" class="Symbol">)</a> <a id="3199" class="Symbol">=</a> <a id="3201" href="Agda.Builtin.Nat.html#3040" class="Function">mod-helper</a> <a id="3212" class="Symbol">(</a><a id="3213" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3217" href="Agda.Builtin.Nat.html#3179" class="Bound">k</a><a id="3218" class="Symbol">)</a> <a id="3220" href="Agda.Builtin.Nat.html#3181" class="Bound">m</a> <a id="3222" href="Agda.Builtin.Nat.html#3188" class="Bound">n</a> <a id="3224" href="Agda.Builtin.Nat.html#3196" class="Bound">j</a>

<a id="3227" class="Symbol">{-#</a> <a id="3231" class="Keyword">BUILTIN</a> <a id="3239" class="Keyword">NATMODSUCAUX</a> <a id="3252" href="Agda.Builtin.Nat.html#3040" class="Primitive">mod-helper</a> <a id="3263" class="Symbol">#-}</a>

<a id="3268" class="Comment">-- Proof of the invariant by induction on n.</a>
<a id="3313" class="Comment">--</a>
<a id="3316" class="Comment">--   clause 1: mod-helper k m 0 j</a>
<a id="3350" class="Comment">--           = k                               by definition</a>
<a id="3411" class="Comment">--           = (0 + k) mod (1 + m)             since m = k + j, thus k &lt; m</a>
<a id="3486" class="Comment">--</a>
<a id="3489" class="Comment">--   clause 2: mod-helper k m (1 + n) 0</a>
<a id="3529" class="Comment">--           = mod-helper 0 m n m              by definition</a>
<a id="3590" class="Comment">--           = (n + 0)       mod (1 + m)       by induction hypothesis</a>
<a id="3661" class="Comment">--           = (n + (1 + m)) mod (1 + m)       by expansion</a>
<a id="3721" class="Comment">--           = (1 + n) + k)  mod (1 + m)       since k = m (as l = 0)</a>
<a id="3791" class="Comment">--</a>
<a id="3794" class="Comment">--   clause 3: mod-helper k m (1 + n) (1 + j)</a>
<a id="3840" class="Comment">--           = mod-helper (1 + k) m n j        by definition</a>
<a id="3901" class="Comment">--           = (n + (1 + k)) mod (1 + m)       by induction hypothesis</a>
<a id="3972" class="Comment">--           = ((1 + n) + k) mod (1 + m)       by commutativity</a>
<a id="4036" class="Comment">--</a>
<a id="4039" class="Comment">-- Q.e.d.</a>
</pre></body></html>

==> anc/html/Agda.Builtin.Sigma.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Agda.Builtin.Sigma</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--cubical-compatible</a> <a id="34" class="Pragma">--safe</a> <a id="41" class="Pragma">--no-sized-types</a> <a id="58" class="Pragma">--no-guardedness</a> <a id="75" class="Pragma">--level-universe</a> <a id="92" class="Symbol">#-}</a>

<a id="97" class="Keyword">module</a> <a id="104" href="Agda.Builtin.Sigma.html" class="Module">Agda.Builtin.Sigma</a> <a id="123" class="Keyword">where</a>

<a id="130" class="Keyword">open</a> <a id="135" class="Keyword">import</a> <a id="142" href="Agda.Primitive.html" class="Module">Agda.Primitive</a>

<a id="158" class="Keyword">record</a> <a id="Σ"></a><a id="165" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="167" class="Symbol">{</a><a id="168" href="Agda.Builtin.Sigma.html#168" class="Bound">a</a> <a id="170" href="Agda.Builtin.Sigma.html#170" class="Bound">b</a><a id="171" class="Symbol">}</a> <a id="173" class="Symbol">(</a><a id="174" href="Agda.Builtin.Sigma.html#174" class="Bound">A</a> <a id="176" class="Symbol">:</a> <a id="178" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="182" href="Agda.Builtin.Sigma.html#168" class="Bound">a</a><a id="183" class="Symbol">)</a> <a id="185" class="Symbol">(</a><a id="186" href="Agda.Builtin.Sigma.html#186" class="Bound">B</a> <a id="188" class="Symbol">:</a> <a id="190" href="Agda.Builtin.Sigma.html#174" class="Bound">A</a> <a id="192" class="Symbol">→</a> <a id="194" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="198" href="Agda.Builtin.Sigma.html#170" class="Bound">b</a><a id="199" class="Symbol">)</a> <a id="201" class="Symbol">:</a> <a id="203" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="207" class="Symbol">(</a><a id="208" href="Agda.Builtin.Sigma.html#168" class="Bound">a</a> <a id="210" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="212" href="Agda.Builtin.Sigma.html#170" class="Bound">b</a><a id="213" class="Symbol">)</a> <a id="215" class="Keyword">where</a>
  <a id="223" class="Keyword">constructor</a> <a id="_,_"></a><a id="235" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a>
  <a id="241" class="Keyword">field</a>
    <a id="Σ.fst"></a><a id="251" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="255" class="Symbol">:</a> <a id="257" href="Agda.Builtin.Sigma.html#174" class="Bound">A</a>
    <a id="Σ.snd"></a><a id="263" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="267" class="Symbol">:</a> <a id="269" href="Agda.Builtin.Sigma.html#186" class="Bound">B</a> <a id="271" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>

<a id="276" class="Keyword">open</a> <a id="281" href="Agda.Builtin.Sigma.html#165" class="Module">Σ</a> <a id="283" class="Keyword">public</a>

<a id="291" class="Keyword">infixr</a> <a id="298" class="Number">4</a> <a id="300" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a>

<a id="305" class="Symbol">{-#</a> <a id="309" class="Keyword">BUILTIN</a> <a id="317" class="Keyword">SIGMA</a> <a id="323" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="325" class="Symbol">#-}</a>
</pre></body></html>

==> anc/html/Agda.Builtin.Strict.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Agda.Builtin.Strict</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--cubical-compatible</a> <a id="34" class="Pragma">--safe</a> <a id="41" class="Pragma">--no-sized-types</a> <a id="58" class="Pragma">--no-guardedness</a> <a id="75" class="Pragma">--level-universe</a> <a id="92" class="Symbol">#-}</a>

<a id="97" class="Keyword">module</a> <a id="104" href="Agda.Builtin.Strict.html" class="Module">Agda.Builtin.Strict</a> <a id="124" class="Keyword">where</a>

<a id="131" class="Keyword">open</a> <a id="136" class="Keyword">import</a> <a id="143" href="Agda.Builtin.Equality.html" class="Module">Agda.Builtin.Equality</a>

<a id="166" class="Keyword">primitive</a>
  <a id="primForce"></a><a id="178" href="Agda.Builtin.Strict.html#178" class="Primitive">primForce</a>      <a id="193" class="Symbol">:</a> <a id="195" class="Symbol">∀</a> <a id="197" class="Symbol">{</a><a id="198" href="Agda.Builtin.Strict.html#198" class="Bound">a</a> <a id="200" href="Agda.Builtin.Strict.html#200" class="Bound">b</a><a id="201" class="Symbol">}</a> <a id="203" class="Symbol">{</a><a id="204" href="Agda.Builtin.Strict.html#204" class="Bound">A</a> <a id="206" class="Symbol">:</a> <a id="208" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="212" href="Agda.Builtin.Strict.html#198" class="Bound">a</a><a id="213" class="Symbol">}</a> <a id="215" class="Symbol">{</a><a id="216" href="Agda.Builtin.Strict.html#216" class="Bound">B</a> <a id="218" class="Symbol">:</a> <a id="220" href="Agda.Builtin.Strict.html#204" class="Bound">A</a> <a id="222" class="Symbol">→</a> <a id="224" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="228" href="Agda.Builtin.Strict.html#200" class="Bound">b</a><a id="229" class="Symbol">}</a> <a id="231" class="Symbol">(</a><a id="232" href="Agda.Builtin.Strict.html#232" class="Bound">x</a> <a id="234" class="Symbol">:</a> <a id="236" href="Agda.Builtin.Strict.html#204" class="Bound">A</a><a id="237" class="Symbol">)</a> <a id="239" class="Symbol">→</a> <a id="241" class="Symbol">(∀</a> <a id="244" href="Agda.Builtin.Strict.html#244" class="Bound">x</a> <a id="246" class="Symbol">→</a> <a id="248" href="Agda.Builtin.Strict.html#216" class="Bound">B</a> <a id="250" href="Agda.Builtin.Strict.html#244" class="Bound">x</a><a id="251" class="Symbol">)</a> <a id="253" class="Symbol">→</a> <a id="255" href="Agda.Builtin.Strict.html#216" class="Bound">B</a> <a id="257" href="Agda.Builtin.Strict.html#232" class="Bound">x</a>
  <a id="primForceLemma"></a><a id="261" href="Agda.Builtin.Strict.html#261" class="Primitive">primForceLemma</a> <a id="276" class="Symbol">:</a> <a id="278" class="Symbol">∀</a> <a id="280" class="Symbol">{</a><a id="281" href="Agda.Builtin.Strict.html#281" class="Bound">a</a> <a id="283" href="Agda.Builtin.Strict.html#283" class="Bound">b</a><a id="284" class="Symbol">}</a> <a id="286" class="Symbol">{</a><a id="287" href="Agda.Builtin.Strict.html#287" class="Bound">A</a> <a id="289" class="Symbol">:</a> <a id="291" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="295" href="Agda.Builtin.Strict.html#281" class="Bound">a</a><a id="296" class="Symbol">}</a> <a id="298" class="Symbol">{</a><a id="299" href="Agda.Builtin.Strict.html#299" class="Bound">B</a> <a id="301" class="Symbol">:</a> <a id="303" href="Agda.Builtin.Strict.html#287" class="Bound">A</a> <a id="305" class="Symbol">→</a> <a id="307" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="311" href="Agda.Builtin.Strict.html#283" class="Bound">b</a><a id="312" class="Symbol">}</a> <a id="314" class="Symbol">(</a><a id="315" href="Agda.Builtin.Strict.html#315" class="Bound">x</a> <a id="317" class="Symbol">:</a> <a id="319" href="Agda.Builtin.Strict.html#287" class="Bound">A</a><a id="320" class="Symbol">)</a> <a id="322" class="Symbol">(</a><a id="323" href="Agda.Builtin.Strict.html#323" class="Bound">f</a> <a id="325" class="Symbol">:</a> <a id="327" class="Symbol">∀</a> <a id="329" href="Agda.Builtin.Strict.html#329" class="Bound">x</a> <a id="331" class="Symbol">→</a> <a id="333" href="Agda.Builtin.Strict.html#299" class="Bound">B</a> <a id="335" href="Agda.Builtin.Strict.html#329" class="Bound">x</a><a id="336" class="Symbol">)</a> <a id="338" class="Symbol">→</a> <a id="340" href="Agda.Builtin.Strict.html#178" class="Primitive">primForce</a> <a id="350" href="Agda.Builtin.Strict.html#315" class="Bound">x</a> <a id="352" href="Agda.Builtin.Strict.html#323" class="Bound">f</a> <a id="354" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="356" href="Agda.Builtin.Strict.html#323" class="Bound">f</a> <a id="358" href="Agda.Builtin.Strict.html#315" class="Bound">x</a>
</pre></body></html>

==> anc/html/Agda.Builtin.Unit.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Agda.Builtin.Unit</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--cubical-compatible</a> <a id="34" class="Pragma">--safe</a> <a id="41" class="Pragma">--no-universe-polymorphism</a>
            <a id="80" class="Pragma">--no-sized-types</a> <a id="97" class="Pragma">--no-guardedness</a> <a id="114" class="Pragma">--level-universe</a> <a id="131" class="Symbol">#-}</a>

<a id="136" class="Keyword">module</a> <a id="143" href="Agda.Builtin.Unit.html" class="Module">Agda.Builtin.Unit</a> <a id="161" class="Keyword">where</a>

<a id="168" class="Keyword">record</a> <a id="⊤"></a><a id="175" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a> <a id="177" class="Symbol">:</a> <a id="179" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="183" class="Keyword">where</a>
  <a id="191" class="Keyword">instance</a> <a id="200" class="Keyword">constructor</a> <a id="tt"></a><a id="212" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>

<a id="216" class="Symbol">{-#</a> <a id="220" class="Keyword">BUILTIN</a> <a id="228" class="Keyword">UNIT</a> <a id="233" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a> <a id="235" class="Symbol">#-}</a>
<a id="239" class="Symbol">{-#</a> <a id="243" class="Keyword">COMPILE</a> <a id="251" class="Keyword">GHC</a> <a id="255" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a> <a id="257" class="Pragma">=</a> <a id="259" class="Pragma">data</a> <a id="264" class="Pragma">()</a> <a id="267" class="Pragma">(())</a> <a id="272" class="Symbol">#-}</a>
</pre></body></html>

==> anc/html/Agda.Primitive.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Agda.Primitive</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">-- The Agda primitives (preloaded).</a>

<a id="38" class="Symbol">{-#</a> <a id="42" class="Keyword">OPTIONS</a> <a id="50" class="Pragma">--cubical-compatible</a> <a id="71" class="Pragma">--no-import-sorts</a> <a id="89" class="Pragma">--level-universe</a> <a id="106" class="Symbol">#-}</a>

<a id="111" class="Keyword">module</a> <a id="118" href="Agda.Primitive.html" class="Module">Agda.Primitive</a> <a id="133" class="Keyword">where</a>

<a id="140" class="Comment">------------------------------------------------------------------------</a>
<a id="213" class="Comment">-- Universe levels</a>
<a id="232" class="Comment">------------------------------------------------------------------------</a>

<a id="306" class="Keyword">infixl</a> <a id="313" class="Number">6</a> <a id="315" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a>

<a id="320" class="Symbol">{-#</a> <a id="324" class="Keyword">BUILTIN</a> <a id="332" class="Keyword">PROP</a>           <a id="Prop"></a><a id="347" href="Agda.Primitive.html#347" class="Primitive">Prop</a>      <a id="357" class="Symbol">#-}</a>
<a id="361" class="Symbol">{-#</a> <a id="365" class="Keyword">BUILTIN</a> <a id="373" class="Keyword">TYPE</a>           <a id="Set"></a><a id="388" href="Agda.Primitive.html#388" class="Primitive">Set</a>       <a id="398" class="Symbol">#-}</a>
<a id="402" class="Symbol">{-#</a> <a id="406" class="Keyword">BUILTIN</a> <a id="414" class="Keyword">STRICTSET</a>      <a id="SSet"></a><a id="429" href="Agda.Primitive.html#429" class="Primitive">SSet</a>      <a id="439" class="Symbol">#-}</a>

<a id="444" class="Symbol">{-#</a> <a id="448" class="Keyword">BUILTIN</a> <a id="456" class="Keyword">PROPOMEGA</a>      <a id="Propω"></a><a id="471" href="Agda.Primitive.html#471" class="Primitive">Propω</a>     <a id="481" class="Symbol">#-}</a>
<a id="485" class="Symbol">{-#</a> <a id="489" class="Keyword">BUILTIN</a> <a id="497" class="Keyword">SETOMEGA</a>       <a id="Setω"></a><a id="512" href="Agda.Primitive.html#512" class="Primitive">Setω</a>      <a id="522" class="Symbol">#-}</a>
<a id="526" class="Symbol">{-#</a> <a id="530" class="Keyword">BUILTIN</a> <a id="538" class="Keyword">STRICTSETOMEGA</a> <a id="SSetω"></a><a id="553" href="Agda.Primitive.html#553" class="Primitive">SSetω</a>     <a id="563" class="Symbol">#-}</a>

<a id="568" class="Symbol">{-#</a> <a id="572" class="Keyword">BUILTIN</a> <a id="580" class="Keyword">LEVELUNIV</a>      <a id="LevelUniv"></a><a id="595" href="Agda.Primitive.html#595" class="Primitive">LevelUniv</a> <a id="605" class="Symbol">#-}</a>

<a id="610" class="Comment">-- Level is the first thing we need to define.</a>
<a id="657" class="Comment">-- The other postulates can only be checked if built-in Level is known.</a>

<a id="730" class="Keyword">postulate</a>
  <a id="Level"></a><a id="742" href="Agda.Primitive.html#742" class="Postulate">Level</a> <a id="748" class="Symbol">:</a> <a id="750" href="Agda.Primitive.html#595" class="Primitive">LevelUniv</a>

<a id="761" class="Comment">-- MAlonzo compiles Level to (). This should be safe, because it is</a>
<a id="829" class="Comment">-- not possible to pattern match on levels.</a>

<a id="874" class="Symbol">{-#</a> <a id="878" class="Keyword">BUILTIN</a> <a id="886" class="Keyword">LEVEL</a> <a id="892" href="Agda.Primitive.html#742" class="Postulate">Level</a> <a id="898" class="Symbol">#-}</a>

<a id="903" class="Keyword">postulate</a>
  <a id="lzero"></a><a id="915" href="Agda.Primitive.html#915" class="Postulate">lzero</a> <a id="921" class="Symbol">:</a> <a id="923" href="Agda.Primitive.html#742" class="Postulate">Level</a>
  <a id="lsuc"></a><a id="931" href="Agda.Primitive.html#931" class="Postulate">lsuc</a>  <a id="937" class="Symbol">:</a> <a id="939" class="Symbol">(</a><a id="940" href="Agda.Primitive.html#940" class="Bound">ℓ</a> <a id="942" class="Symbol">:</a> <a id="944" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="949" class="Symbol">)</a> <a id="951" class="Symbol">→</a> <a id="953" href="Agda.Primitive.html#742" class="Postulate">Level</a>
  <a id="_⊔_"></a><a id="961" href="Agda.Primitive.html#961" class="Postulate Operator">_⊔_</a>   <a id="967" class="Symbol">:</a> <a id="969" class="Symbol">(</a><a id="970" href="Agda.Primitive.html#970" class="Bound">ℓ₁</a> <a id="973" href="Agda.Primitive.html#973" class="Bound">ℓ₂</a> <a id="976" class="Symbol">:</a> <a id="978" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="983" class="Symbol">)</a> <a id="985" class="Symbol">→</a> <a id="987" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="994" class="Symbol">{-#</a> <a id="998" class="Keyword">BUILTIN</a> <a id="1006" class="Keyword">LEVELZERO</a> <a id="1016" href="Agda.Primitive.html#915" class="Primitive">lzero</a> <a id="1022" class="Symbol">#-}</a>
<a id="1026" class="Symbol">{-#</a> <a id="1030" class="Keyword">BUILTIN</a> <a id="1038" class="Keyword">LEVELSUC</a>  <a id="1048" href="Agda.Primitive.html#931" class="Primitive">lsuc</a>  <a id="1054" class="Symbol">#-}</a>
<a id="1058" class="Symbol">{-#</a> <a id="1062" class="Keyword">BUILTIN</a> <a id="1070" class="Keyword">LEVELMAX</a>  <a id="1080" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a>   <a id="1086" class="Symbol">#-}</a>
</pre></body></html>

==> anc/html/Agda.css <==
/* Aspects. */
.Agda .Comment       { color: #B22222 }
.Agda .Background    {}
.Agda .Markup        { color: #000000 }
.Agda .Keyword       { color: #CD6600 }
.Agda .String        { color: #B22222 }
.Agda .Number        { color: #A020F0 }
.Agda .Symbol        { color: #404040 }
.Agda .PrimitiveType { color: #0000CD }
.Agda .Pragma        { color: black   }
.Agda .Operator      {}
.Agda .Hole          { background: #B4EEB4 }

/* NameKinds. */
.Agda .Bound                  { color: black   }
.Agda .Generalizable          { color: black   }
.Agda .InductiveConstructor   { color: #008B00 }
.Agda .CoinductiveConstructor { color: #8B7500 }
.Agda .Datatype               { color: #0000CD }
.Agda .Field                  { color: #EE1289 }
.Agda .Function               { color: #0000CD }
.Agda .Macro                  { color: #0000CD }
.Agda .Module                 { color: #A020F0 }
.Agda .Postulate              { color: #0000CD }
.Agda .Primitive              { color: #0000CD }
.Agda .Record                 { color: #0000CD }

/* OtherAspects. */
.Agda .DottedPattern        {}
.Agda .UnsolvedMeta         { color: black; background: yellow         }
.Agda .UnsolvedConstraint   { color: black; background: yellow         }
.Agda .TerminationProblem   { color: black; background: #FFA07A        }
.Agda .IncompletePattern    { color: black; background: #F5DEB3        }
.Agda .Error                { color: red;   text-decoration: underline }
.Agda .TypeChecks           { color: black; background: #ADD8E6        }
.Agda .Deadcode             { color: black; background: #808080        }
.Agda .ShadowingInTelescope { color: black; background: #808080        }

/* Standard attributes. */
.Agda a { text-decoration: none }
.Agda a[href]:hover { background-color: #B4EEB4 }
.Agda [href].hover-highlight { background-color: #B4EEB4; }


==> anc/html/Algebra.Bundles.Raw.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Algebra.Bundles.Raw</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Definitions of &#39;raw&#39; bundles</a>
<a id="138" class="Comment">------------------------------------------------------------------------</a>

<a id="212" class="Symbol">{-#</a> <a id="216" class="Keyword">OPTIONS</a> <a id="224" class="Pragma">--cubical-compatible</a> <a id="245" class="Pragma">--safe</a> <a id="252" class="Symbol">#-}</a>

<a id="257" class="Keyword">module</a> <a id="264" href="Algebra.Bundles.Raw.html" class="Module">Algebra.Bundles.Raw</a> <a id="284" class="Keyword">where</a>

<a id="291" class="Keyword">open</a> <a id="296" class="Keyword">import</a> <a id="303" href="Algebra.Core.html" class="Module">Algebra.Core</a> <a id="316" class="Keyword">using</a> <a id="322" class="Symbol">(</a><a id="323" href="Algebra.Core.html#484" class="Function">Op₁</a><a id="326" class="Symbol">;</a> <a id="328" href="Algebra.Core.html#527" class="Function">Op₂</a><a id="331" class="Symbol">)</a>
<a id="333" class="Keyword">open</a> <a id="338" class="Keyword">import</a> <a id="345" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="366" class="Keyword">using</a> <a id="372" class="Symbol">(</a><a id="373" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="376" class="Symbol">)</a>
<a id="378" class="Keyword">open</a> <a id="383" class="Keyword">import</a> <a id="390" href="Relation.Binary.Bundles.Raw.html" class="Module">Relation.Binary.Bundles.Raw</a> <a id="418" class="Keyword">using</a> <a id="424" class="Symbol">(</a><a id="425" href="Relation.Binary.Bundles.Raw.html#738" class="Record">RawSetoid</a><a id="434" class="Symbol">)</a>
<a id="436" class="Keyword">open</a> <a id="441" class="Keyword">import</a> <a id="448" href="Level.html" class="Module">Level</a> <a id="454" class="Keyword">using</a> <a id="460" class="Symbol">(</a><a id="461" href="Agda.Primitive.html#931" class="Primitive">suc</a><a id="464" class="Symbol">;</a> <a id="466" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="469" class="Symbol">)</a>

<a id="472" class="Comment">------------------------------------------------------------------------</a>
<a id="545" class="Comment">-- Raw bundles with 1 unary operation &amp; 1 element</a>
<a id="595" class="Comment">------------------------------------------------------------------------</a>

<a id="669" class="Comment">-- A raw SuccessorSet is a SuccessorSet without any laws.</a>

<a id="728" class="Keyword">record</a> <a id="RawSuccessorSet"></a><a id="735" href="Algebra.Bundles.Raw.html#735" class="Record">RawSuccessorSet</a> <a id="751" href="Algebra.Bundles.Raw.html#751" class="Bound">c</a> <a id="753" href="Algebra.Bundles.Raw.html#753" class="Bound">ℓ</a> <a id="755" class="Symbol">:</a> <a id="757" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="761" class="Symbol">(</a><a id="762" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="766" class="Symbol">(</a><a id="767" href="Algebra.Bundles.Raw.html#751" class="Bound">c</a> <a id="769" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="771" href="Algebra.Bundles.Raw.html#753" class="Bound">ℓ</a><a id="772" class="Symbol">))</a> <a id="775" class="Keyword">where</a>
  <a id="783" class="Keyword">infix</a>  <a id="790" class="Number">4</a> <a id="792" href="Algebra.Bundles.Raw.html#828" class="Field Operator">_≈_</a>
  <a id="798" class="Keyword">field</a>
    <a id="RawSuccessorSet.Carrier"></a><a id="808" href="Algebra.Bundles.Raw.html#808" class="Field">Carrier</a> <a id="816" class="Symbol">:</a> <a id="818" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="822" href="Algebra.Bundles.Raw.html#751" class="Bound">c</a>
    <a id="RawSuccessorSet._≈_"></a><a id="828" href="Algebra.Bundles.Raw.html#828" class="Field Operator">_≈_</a>     <a id="836" class="Symbol">:</a> <a id="838" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="842" href="Algebra.Bundles.Raw.html#808" class="Field">Carrier</a> <a id="850" href="Algebra.Bundles.Raw.html#753" class="Bound">ℓ</a>
    <a id="RawSuccessorSet.suc#"></a><a id="856" href="Algebra.Bundles.Raw.html#856" class="Field">suc#</a>    <a id="864" class="Symbol">:</a> <a id="866" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="870" href="Algebra.Bundles.Raw.html#808" class="Field">Carrier</a>
    <a id="RawSuccessorSet.zero#"></a><a id="882" href="Algebra.Bundles.Raw.html#882" class="Field">zero#</a>   <a id="890" class="Symbol">:</a> <a id="892" href="Algebra.Bundles.Raw.html#808" class="Field">Carrier</a>

  <a id="RawSuccessorSet.rawSetoid"></a><a id="903" href="Algebra.Bundles.Raw.html#903" class="Function">rawSetoid</a> <a id="913" class="Symbol">:</a> <a id="915" href="Relation.Binary.Bundles.Raw.html#738" class="Record">RawSetoid</a> <a id="925" href="Algebra.Bundles.Raw.html#751" class="Bound">c</a> <a id="927" href="Algebra.Bundles.Raw.html#753" class="Bound">ℓ</a>
  <a id="931" href="Algebra.Bundles.Raw.html#903" class="Function">rawSetoid</a> <a id="941" class="Symbol">=</a> <a id="943" class="Keyword">record</a> <a id="950" class="Symbol">{</a> <a id="952" href="Relation.Binary.Bundles.Raw.html#837" class="Field Operator">_≈_</a> <a id="956" class="Symbol">=</a> <a id="958" href="Algebra.Bundles.Raw.html#828" class="Field Operator">_≈_</a> <a id="962" class="Symbol">}</a>

  <a id="967" class="Keyword">open</a> <a id="972" href="Relation.Binary.Bundles.Raw.html#738" class="Module">RawSetoid</a> <a id="982" href="Algebra.Bundles.Raw.html#903" class="Function">rawSetoid</a> <a id="992" class="Keyword">public</a> <a id="999" class="Keyword">using</a> <a id="1005" class="Symbol">(</a><a id="1006" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a><a id="1009" class="Symbol">)</a>

<a id="1012" class="Comment">------------------------------------------------------------------------</a>
<a id="1085" class="Comment">-- Raw bundles with 1 binary operation</a>
<a id="1124" class="Comment">------------------------------------------------------------------------</a>

<a id="1198" class="Keyword">record</a> <a id="RawMagma"></a><a id="1205" href="Algebra.Bundles.Raw.html#1205" class="Record">RawMagma</a> <a id="1214" href="Algebra.Bundles.Raw.html#1214" class="Bound">c</a> <a id="1216" href="Algebra.Bundles.Raw.html#1216" class="Bound">ℓ</a> <a id="1218" class="Symbol">:</a> <a id="1220" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1224" class="Symbol">(</a><a id="1225" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="1229" class="Symbol">(</a><a id="1230" href="Algebra.Bundles.Raw.html#1214" class="Bound">c</a> <a id="1232" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1234" href="Algebra.Bundles.Raw.html#1216" class="Bound">ℓ</a><a id="1235" class="Symbol">))</a> <a id="1238" class="Keyword">where</a>
  <a id="1246" class="Keyword">infixl</a> <a id="1253" class="Number">7</a> <a id="1255" href="Algebra.Bundles.Raw.html#1334" class="Field Operator">_∙_</a>
  <a id="1261" class="Keyword">infix</a>  <a id="1268" class="Number">4</a> <a id="1270" href="Algebra.Bundles.Raw.html#1306" class="Field Operator">_≈_</a>
  <a id="1276" class="Keyword">field</a>
    <a id="RawMagma.Carrier"></a><a id="1286" href="Algebra.Bundles.Raw.html#1286" class="Field">Carrier</a> <a id="1294" class="Symbol">:</a> <a id="1296" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1300" href="Algebra.Bundles.Raw.html#1214" class="Bound">c</a>
    <a id="RawMagma._≈_"></a><a id="1306" href="Algebra.Bundles.Raw.html#1306" class="Field Operator">_≈_</a>     <a id="1314" class="Symbol">:</a> <a id="1316" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1320" href="Algebra.Bundles.Raw.html#1286" class="Field">Carrier</a> <a id="1328" href="Algebra.Bundles.Raw.html#1216" class="Bound">ℓ</a>
    <a id="RawMagma._∙_"></a><a id="1334" href="Algebra.Bundles.Raw.html#1334" class="Field Operator">_∙_</a>     <a id="1342" class="Symbol">:</a> <a id="1344" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="1348" href="Algebra.Bundles.Raw.html#1286" class="Field">Carrier</a>

  <a id="RawMagma.rawSetoid"></a><a id="1359" href="Algebra.Bundles.Raw.html#1359" class="Function">rawSetoid</a> <a id="1369" class="Symbol">:</a> <a id="1371" href="Relation.Binary.Bundles.Raw.html#738" class="Record">RawSetoid</a> <a id="1381" href="Algebra.Bundles.Raw.html#1214" class="Bound">c</a> <a id="1383" href="Algebra.Bundles.Raw.html#1216" class="Bound">ℓ</a>
  <a id="1387" href="Algebra.Bundles.Raw.html#1359" class="Function">rawSetoid</a> <a id="1397" class="Symbol">=</a> <a id="1399" class="Keyword">record</a> <a id="1406" class="Symbol">{</a> <a id="1408" href="Relation.Binary.Bundles.Raw.html#837" class="Field Operator">_≈_</a> <a id="1412" class="Symbol">=</a> <a id="1414" href="Algebra.Bundles.Raw.html#1306" class="Field Operator">_≈_</a> <a id="1418" class="Symbol">}</a>

  <a id="1423" class="Keyword">open</a> <a id="1428" href="Relation.Binary.Bundles.Raw.html#738" class="Module">RawSetoid</a> <a id="1438" href="Algebra.Bundles.Raw.html#1359" class="Function">rawSetoid</a> <a id="1448" class="Keyword">public</a> <a id="1455" class="Keyword">using</a> <a id="1461" class="Symbol">(</a><a id="1462" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a><a id="1465" class="Symbol">)</a>


<a id="1469" class="Comment">------------------------------------------------------------------------</a>
<a id="1542" class="Comment">-- Raw bundles with 1 binary operation &amp; 1 element</a>
<a id="1593" class="Comment">------------------------------------------------------------------------</a>

<a id="1667" class="Comment">-- A raw monoid is a monoid without any laws.</a>

<a id="1714" class="Keyword">record</a> <a id="RawMonoid"></a><a id="1721" href="Algebra.Bundles.Raw.html#1721" class="Record">RawMonoid</a> <a id="1731" href="Algebra.Bundles.Raw.html#1731" class="Bound">c</a> <a id="1733" href="Algebra.Bundles.Raw.html#1733" class="Bound">ℓ</a> <a id="1735" class="Symbol">:</a> <a id="1737" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1741" class="Symbol">(</a><a id="1742" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="1746" class="Symbol">(</a><a id="1747" href="Algebra.Bundles.Raw.html#1731" class="Bound">c</a> <a id="1749" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1751" href="Algebra.Bundles.Raw.html#1733" class="Bound">ℓ</a><a id="1752" class="Symbol">))</a> <a id="1755" class="Keyword">where</a>
  <a id="1763" class="Keyword">infixl</a> <a id="1770" class="Number">7</a> <a id="1772" href="Algebra.Bundles.Raw.html#1851" class="Field Operator">_∙_</a>
  <a id="1778" class="Keyword">infix</a>  <a id="1785" class="Number">4</a> <a id="1787" href="Algebra.Bundles.Raw.html#1823" class="Field Operator">_≈_</a>
  <a id="1793" class="Keyword">field</a>
    <a id="RawMonoid.Carrier"></a><a id="1803" href="Algebra.Bundles.Raw.html#1803" class="Field">Carrier</a> <a id="1811" class="Symbol">:</a> <a id="1813" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1817" href="Algebra.Bundles.Raw.html#1731" class="Bound">c</a>
    <a id="RawMonoid._≈_"></a><a id="1823" href="Algebra.Bundles.Raw.html#1823" class="Field Operator">_≈_</a>     <a id="1831" class="Symbol">:</a> <a id="1833" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1837" href="Algebra.Bundles.Raw.html#1803" class="Field">Carrier</a> <a id="1845" href="Algebra.Bundles.Raw.html#1733" class="Bound">ℓ</a>
    <a id="RawMonoid._∙_"></a><a id="1851" href="Algebra.Bundles.Raw.html#1851" class="Field Operator">_∙_</a>     <a id="1859" class="Symbol">:</a> <a id="1861" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="1865" href="Algebra.Bundles.Raw.html#1803" class="Field">Carrier</a>
    <a id="RawMonoid.ε"></a><a id="1877" href="Algebra.Bundles.Raw.html#1877" class="Field">ε</a>       <a id="1885" class="Symbol">:</a> <a id="1887" href="Algebra.Bundles.Raw.html#1803" class="Field">Carrier</a>

  <a id="RawMonoid.rawMagma"></a><a id="1898" href="Algebra.Bundles.Raw.html#1898" class="Function">rawMagma</a> <a id="1907" class="Symbol">:</a> <a id="1909" href="Algebra.Bundles.Raw.html#1205" class="Record">RawMagma</a> <a id="1918" href="Algebra.Bundles.Raw.html#1731" class="Bound">c</a> <a id="1920" href="Algebra.Bundles.Raw.html#1733" class="Bound">ℓ</a>
  <a id="1924" href="Algebra.Bundles.Raw.html#1898" class="Function">rawMagma</a> <a id="1933" class="Symbol">=</a> <a id="1935" class="Keyword">record</a>
    <a id="1946" class="Symbol">{</a> <a id="1948" href="Algebra.Bundles.Raw.html#1306" class="Field Operator">_≈_</a> <a id="1952" class="Symbol">=</a> <a id="1954" href="Algebra.Bundles.Raw.html#1823" class="Field Operator">_≈_</a>
    <a id="1962" class="Symbol">;</a> <a id="1964" href="Algebra.Bundles.Raw.html#1334" class="Field Operator">_∙_</a> <a id="1968" class="Symbol">=</a> <a id="1970" href="Algebra.Bundles.Raw.html#1851" class="Field Operator">_∙_</a>
    <a id="1978" class="Symbol">}</a>

  <a id="1983" class="Keyword">open</a> <a id="1988" href="Algebra.Bundles.Raw.html#1205" class="Module">RawMagma</a> <a id="1997" href="Algebra.Bundles.Raw.html#1898" class="Function">rawMagma</a> <a id="2006" class="Keyword">public</a>
    <a id="2017" class="Keyword">using</a> <a id="2023" class="Symbol">(</a><a id="2024" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a><a id="2027" class="Symbol">)</a>

<a id="2030" class="Comment">------------------------------------------------------------------------</a>
<a id="2103" class="Comment">-- Raw bundles with 1 binary operation, 1 unary operation &amp; 1 element</a>
<a id="2173" class="Comment">------------------------------------------------------------------------</a>

<a id="2247" class="Keyword">record</a> <a id="RawGroup"></a><a id="2254" href="Algebra.Bundles.Raw.html#2254" class="Record">RawGroup</a> <a id="2263" href="Algebra.Bundles.Raw.html#2263" class="Bound">c</a> <a id="2265" href="Algebra.Bundles.Raw.html#2265" class="Bound">ℓ</a> <a id="2267" class="Symbol">:</a> <a id="2269" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2273" class="Symbol">(</a><a id="2274" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="2278" class="Symbol">(</a><a id="2279" href="Algebra.Bundles.Raw.html#2263" class="Bound">c</a> <a id="2281" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2283" href="Algebra.Bundles.Raw.html#2265" class="Bound">ℓ</a><a id="2284" class="Symbol">))</a> <a id="2287" class="Keyword">where</a>
  <a id="2295" class="Keyword">infix</a>  <a id="2302" class="Number">8</a> <a id="2304" href="Algebra.Bundles.Raw.html#2446" class="Field Operator">_⁻¹</a>
  <a id="2310" class="Keyword">infixl</a> <a id="2317" class="Number">7</a> <a id="2319" href="Algebra.Bundles.Raw.html#2398" class="Field Operator">_∙_</a>
  <a id="2325" class="Keyword">infix</a>  <a id="2332" class="Number">4</a> <a id="2334" href="Algebra.Bundles.Raw.html#2370" class="Field Operator">_≈_</a>
  <a id="2340" class="Keyword">field</a>
    <a id="RawGroup.Carrier"></a><a id="2350" href="Algebra.Bundles.Raw.html#2350" class="Field">Carrier</a> <a id="2358" class="Symbol">:</a> <a id="2360" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2364" href="Algebra.Bundles.Raw.html#2263" class="Bound">c</a>
    <a id="RawGroup._≈_"></a><a id="2370" href="Algebra.Bundles.Raw.html#2370" class="Field Operator">_≈_</a>     <a id="2378" class="Symbol">:</a> <a id="2380" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2384" href="Algebra.Bundles.Raw.html#2350" class="Field">Carrier</a> <a id="2392" href="Algebra.Bundles.Raw.html#2265" class="Bound">ℓ</a>
    <a id="RawGroup._∙_"></a><a id="2398" href="Algebra.Bundles.Raw.html#2398" class="Field Operator">_∙_</a>     <a id="2406" class="Symbol">:</a> <a id="2408" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="2412" href="Algebra.Bundles.Raw.html#2350" class="Field">Carrier</a>
    <a id="RawGroup.ε"></a><a id="2424" href="Algebra.Bundles.Raw.html#2424" class="Field">ε</a>       <a id="2432" class="Symbol">:</a> <a id="2434" href="Algebra.Bundles.Raw.html#2350" class="Field">Carrier</a>
    <a id="RawGroup._⁻¹"></a><a id="2446" href="Algebra.Bundles.Raw.html#2446" class="Field Operator">_⁻¹</a>     <a id="2454" class="Symbol">:</a> <a id="2456" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="2460" href="Algebra.Bundles.Raw.html#2350" class="Field">Carrier</a>

  <a id="RawGroup.rawMonoid"></a><a id="2471" href="Algebra.Bundles.Raw.html#2471" class="Function">rawMonoid</a> <a id="2481" class="Symbol">:</a> <a id="2483" href="Algebra.Bundles.Raw.html#1721" class="Record">RawMonoid</a> <a id="2493" href="Algebra.Bundles.Raw.html#2263" class="Bound">c</a> <a id="2495" href="Algebra.Bundles.Raw.html#2265" class="Bound">ℓ</a>
  <a id="2499" href="Algebra.Bundles.Raw.html#2471" class="Function">rawMonoid</a> <a id="2509" class="Symbol">=</a> <a id="2511" class="Keyword">record</a>
    <a id="2522" class="Symbol">{</a> <a id="2524" href="Algebra.Bundles.Raw.html#1823" class="Field Operator">_≈_</a> <a id="2528" class="Symbol">=</a> <a id="2530" href="Algebra.Bundles.Raw.html#2370" class="Field Operator">_≈_</a>
    <a id="2538" class="Symbol">;</a> <a id="2540" href="Algebra.Bundles.Raw.html#1851" class="Field Operator">_∙_</a> <a id="2544" class="Symbol">=</a> <a id="2546" href="Algebra.Bundles.Raw.html#2398" class="Field Operator">_∙_</a>
    <a id="2554" class="Symbol">;</a> <a id="2556" href="Algebra.Bundles.Raw.html#1877" class="Field">ε</a>   <a id="2560" class="Symbol">=</a> <a id="2562" href="Algebra.Bundles.Raw.html#2424" class="Field">ε</a>
    <a id="2568" class="Symbol">}</a>

  <a id="2573" class="Keyword">open</a> <a id="2578" href="Algebra.Bundles.Raw.html#1721" class="Module">RawMonoid</a> <a id="2588" href="Algebra.Bundles.Raw.html#2471" class="Function">rawMonoid</a> <a id="2598" class="Keyword">public</a>
    <a id="2609" class="Keyword">using</a> <a id="2615" class="Symbol">(</a><a id="2616" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a><a id="2619" class="Symbol">;</a> <a id="2621" href="Algebra.Bundles.Raw.html#1898" class="Function">rawMagma</a><a id="2629" class="Symbol">)</a>

<a id="2632" class="Comment">------------------------------------------------------------------------</a>
<a id="2705" class="Comment">-- Raw bundles with 2 binary operations &amp; 1 element</a>
<a id="2757" class="Comment">------------------------------------------------------------------------</a>

<a id="2831" class="Keyword">record</a> <a id="RawNearSemiring"></a><a id="2838" href="Algebra.Bundles.Raw.html#2838" class="Record">RawNearSemiring</a> <a id="2854" href="Algebra.Bundles.Raw.html#2854" class="Bound">c</a> <a id="2856" href="Algebra.Bundles.Raw.html#2856" class="Bound">ℓ</a> <a id="2858" class="Symbol">:</a> <a id="2860" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2864" class="Symbol">(</a><a id="2865" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="2869" class="Symbol">(</a><a id="2870" href="Algebra.Bundles.Raw.html#2854" class="Bound">c</a> <a id="2872" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2874" href="Algebra.Bundles.Raw.html#2856" class="Bound">ℓ</a><a id="2875" class="Symbol">))</a> <a id="2878" class="Keyword">where</a>
  <a id="2886" class="Keyword">infixl</a> <a id="2893" class="Number">7</a> <a id="2895" href="Algebra.Bundles.Raw.html#3015" class="Field Operator">_*_</a>
  <a id="2901" class="Keyword">infixl</a> <a id="2908" class="Number">6</a> <a id="2910" href="Algebra.Bundles.Raw.html#2989" class="Field Operator">_+_</a>
  <a id="2916" class="Keyword">infix</a>  <a id="2923" class="Number">4</a> <a id="2925" href="Algebra.Bundles.Raw.html#2961" class="Field Operator">_≈_</a>
  <a id="2931" class="Keyword">field</a>
    <a id="RawNearSemiring.Carrier"></a><a id="2941" href="Algebra.Bundles.Raw.html#2941" class="Field">Carrier</a> <a id="2949" class="Symbol">:</a> <a id="2951" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2955" href="Algebra.Bundles.Raw.html#2854" class="Bound">c</a>
    <a id="RawNearSemiring._≈_"></a><a id="2961" href="Algebra.Bundles.Raw.html#2961" class="Field Operator">_≈_</a>     <a id="2969" class="Symbol">:</a> <a id="2971" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2975" href="Algebra.Bundles.Raw.html#2941" class="Field">Carrier</a> <a id="2983" href="Algebra.Bundles.Raw.html#2856" class="Bound">ℓ</a>
    <a id="RawNearSemiring._+_"></a><a id="2989" href="Algebra.Bundles.Raw.html#2989" class="Field Operator">_+_</a>     <a id="2997" class="Symbol">:</a> <a id="2999" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3003" href="Algebra.Bundles.Raw.html#2941" class="Field">Carrier</a>
    <a id="RawNearSemiring._*_"></a><a id="3015" href="Algebra.Bundles.Raw.html#3015" class="Field Operator">_*_</a>     <a id="3023" class="Symbol">:</a> <a id="3025" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3029" href="Algebra.Bundles.Raw.html#2941" class="Field">Carrier</a>
    <a id="RawNearSemiring.0#"></a><a id="3041" href="Algebra.Bundles.Raw.html#3041" class="Field">0#</a>      <a id="3049" class="Symbol">:</a> <a id="3051" href="Algebra.Bundles.Raw.html#2941" class="Field">Carrier</a>

  <a id="RawNearSemiring.+-rawMonoid"></a><a id="3062" href="Algebra.Bundles.Raw.html#3062" class="Function">+-rawMonoid</a> <a id="3074" class="Symbol">:</a> <a id="3076" href="Algebra.Bundles.Raw.html#1721" class="Record">RawMonoid</a> <a id="3086" href="Algebra.Bundles.Raw.html#2854" class="Bound">c</a> <a id="3088" href="Algebra.Bundles.Raw.html#2856" class="Bound">ℓ</a>
  <a id="3092" href="Algebra.Bundles.Raw.html#3062" class="Function">+-rawMonoid</a> <a id="3104" class="Symbol">=</a> <a id="3106" class="Keyword">record</a>
    <a id="3117" class="Symbol">{</a> <a id="3119" href="Algebra.Bundles.Raw.html#1823" class="Field Operator">_≈_</a> <a id="3123" class="Symbol">=</a> <a id="3125" href="Algebra.Bundles.Raw.html#2961" class="Field Operator">_≈_</a>
    <a id="3133" class="Symbol">;</a> <a id="3135" href="Algebra.Bundles.Raw.html#1851" class="Field Operator">_∙_</a> <a id="3139" class="Symbol">=</a> <a id="3141" href="Algebra.Bundles.Raw.html#2989" class="Field Operator">_+_</a>
    <a id="3149" class="Symbol">;</a>  <a id="3152" href="Algebra.Bundles.Raw.html#1877" class="Field">ε</a>  <a id="3155" class="Symbol">=</a> <a id="3157" href="Algebra.Bundles.Raw.html#3041" class="Field">0#</a>
    <a id="3164" class="Symbol">}</a>

  <a id="3169" class="Keyword">open</a> <a id="3174" href="Algebra.Bundles.Raw.html#1721" class="Module">RawMonoid</a> <a id="3184" href="Algebra.Bundles.Raw.html#3062" class="Function">+-rawMonoid</a> <a id="3196" class="Keyword">public</a>
    <a id="3207" class="Keyword">using</a> <a id="3213" class="Symbol">(</a><a id="3214" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a><a id="3217" class="Symbol">)</a> <a id="3219" class="Keyword">renaming</a> <a id="3228" class="Symbol">(</a><a id="3229" href="Algebra.Bundles.Raw.html#1898" class="Function">rawMagma</a> <a id="3238" class="Symbol">to</a> <a id="3241" class="Function">+-rawMagma</a><a id="3251" class="Symbol">)</a>

  <a id="RawNearSemiring.*-rawMagma"></a><a id="3256" href="Algebra.Bundles.Raw.html#3256" class="Function">*-rawMagma</a> <a id="3267" class="Symbol">:</a> <a id="3269" href="Algebra.Bundles.Raw.html#1205" class="Record">RawMagma</a> <a id="3278" href="Algebra.Bundles.Raw.html#2854" class="Bound">c</a> <a id="3280" href="Algebra.Bundles.Raw.html#2856" class="Bound">ℓ</a>
  <a id="3284" href="Algebra.Bundles.Raw.html#3256" class="Function">*-rawMagma</a> <a id="3295" class="Symbol">=</a> <a id="3297" class="Keyword">record</a>
    <a id="3308" class="Symbol">{</a> <a id="3310" href="Algebra.Bundles.Raw.html#1306" class="Field Operator">_≈_</a> <a id="3314" class="Symbol">=</a> <a id="3316" href="Algebra.Bundles.Raw.html#2961" class="Field Operator">_≈_</a>
    <a id="3324" class="Symbol">;</a> <a id="3326" href="Algebra.Bundles.Raw.html#1334" class="Field Operator">_∙_</a> <a id="3330" class="Symbol">=</a> <a id="3332" href="Algebra.Bundles.Raw.html#3015" class="Field Operator">_*_</a>
    <a id="3340" class="Symbol">}</a>

<a id="3343" class="Comment">------------------------------------------------------------------------</a>
<a id="3416" class="Comment">-- Raw bundles with 2 binary operations &amp; 2 elements</a>
<a id="3469" class="Comment">------------------------------------------------------------------------</a>

<a id="3543" class="Keyword">record</a> <a id="RawSemiring"></a><a id="3550" href="Algebra.Bundles.Raw.html#3550" class="Record">RawSemiring</a> <a id="3562" href="Algebra.Bundles.Raw.html#3562" class="Bound">c</a> <a id="3564" href="Algebra.Bundles.Raw.html#3564" class="Bound">ℓ</a> <a id="3566" class="Symbol">:</a> <a id="3568" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3572" class="Symbol">(</a><a id="3573" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="3577" class="Symbol">(</a><a id="3578" href="Algebra.Bundles.Raw.html#3562" class="Bound">c</a> <a id="3580" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3582" href="Algebra.Bundles.Raw.html#3564" class="Bound">ℓ</a><a id="3583" class="Symbol">))</a> <a id="3586" class="Keyword">where</a>
  <a id="3594" class="Keyword">infixl</a> <a id="3601" class="Number">7</a> <a id="3603" href="Algebra.Bundles.Raw.html#3723" class="Field Operator">_*_</a>
  <a id="3609" class="Keyword">infixl</a> <a id="3616" class="Number">6</a> <a id="3618" href="Algebra.Bundles.Raw.html#3697" class="Field Operator">_+_</a>
  <a id="3624" class="Keyword">infix</a>  <a id="3631" class="Number">4</a> <a id="3633" href="Algebra.Bundles.Raw.html#3669" class="Field Operator">_≈_</a>
  <a id="3639" class="Keyword">field</a>
    <a id="RawSemiring.Carrier"></a><a id="3649" href="Algebra.Bundles.Raw.html#3649" class="Field">Carrier</a> <a id="3657" class="Symbol">:</a> <a id="3659" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3663" href="Algebra.Bundles.Raw.html#3562" class="Bound">c</a>
    <a id="RawSemiring._≈_"></a><a id="3669" href="Algebra.Bundles.Raw.html#3669" class="Field Operator">_≈_</a>     <a id="3677" class="Symbol">:</a> <a id="3679" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3683" href="Algebra.Bundles.Raw.html#3649" class="Field">Carrier</a> <a id="3691" href="Algebra.Bundles.Raw.html#3564" class="Bound">ℓ</a>
    <a id="RawSemiring._+_"></a><a id="3697" href="Algebra.Bundles.Raw.html#3697" class="Field Operator">_+_</a>     <a id="3705" class="Symbol">:</a> <a id="3707" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3711" href="Algebra.Bundles.Raw.html#3649" class="Field">Carrier</a>
    <a id="RawSemiring._*_"></a><a id="3723" href="Algebra.Bundles.Raw.html#3723" class="Field Operator">_*_</a>     <a id="3731" class="Symbol">:</a> <a id="3733" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3737" href="Algebra.Bundles.Raw.html#3649" class="Field">Carrier</a>
    <a id="RawSemiring.0#"></a><a id="3749" href="Algebra.Bundles.Raw.html#3749" class="Field">0#</a>      <a id="3757" class="Symbol">:</a> <a id="3759" href="Algebra.Bundles.Raw.html#3649" class="Field">Carrier</a>
    <a id="RawSemiring.1#"></a><a id="3771" href="Algebra.Bundles.Raw.html#3771" class="Field">1#</a>      <a id="3779" class="Symbol">:</a> <a id="3781" href="Algebra.Bundles.Raw.html#3649" class="Field">Carrier</a>

  <a id="RawSemiring.rawNearSemiring"></a><a id="3792" href="Algebra.Bundles.Raw.html#3792" class="Function">rawNearSemiring</a> <a id="3808" class="Symbol">:</a> <a id="3810" href="Algebra.Bundles.Raw.html#2838" class="Record">RawNearSemiring</a> <a id="3826" href="Algebra.Bundles.Raw.html#3562" class="Bound">c</a> <a id="3828" href="Algebra.Bundles.Raw.html#3564" class="Bound">ℓ</a>
  <a id="3832" href="Algebra.Bundles.Raw.html#3792" class="Function">rawNearSemiring</a> <a id="3848" class="Symbol">=</a> <a id="3850" class="Keyword">record</a>
    <a id="3861" class="Symbol">{</a> <a id="3863" href="Algebra.Bundles.Raw.html#2961" class="Field Operator">_≈_</a> <a id="3867" class="Symbol">=</a> <a id="3869" href="Algebra.Bundles.Raw.html#3669" class="Field Operator">_≈_</a>
    <a id="3877" class="Symbol">;</a> <a id="3879" href="Algebra.Bundles.Raw.html#2989" class="Field Operator">_+_</a> <a id="3883" class="Symbol">=</a> <a id="3885" href="Algebra.Bundles.Raw.html#3697" class="Field Operator">_+_</a>
    <a id="3893" class="Symbol">;</a> <a id="3895" href="Algebra.Bundles.Raw.html#3015" class="Field Operator">_*_</a> <a id="3899" class="Symbol">=</a> <a id="3901" href="Algebra.Bundles.Raw.html#3723" class="Field Operator">_*_</a>
    <a id="3909" class="Symbol">;</a> <a id="3911" href="Algebra.Bundles.Raw.html#3041" class="Field">0#</a>  <a id="3915" class="Symbol">=</a> <a id="3917" href="Algebra.Bundles.Raw.html#3749" class="Field">0#</a>
    <a id="3924" class="Symbol">}</a>

  <a id="3929" class="Keyword">open</a> <a id="3934" href="Algebra.Bundles.Raw.html#2838" class="Module">RawNearSemiring</a> <a id="3950" href="Algebra.Bundles.Raw.html#3792" class="Function">rawNearSemiring</a> <a id="3966" class="Keyword">public</a>
    <a id="3977" class="Keyword">using</a> <a id="3983" class="Symbol">(</a><a id="3984" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a><a id="3987" class="Symbol">;</a> <a id="3989" href="Algebra.Bundles.Raw.html#3062" class="Function">+-rawMonoid</a><a id="4000" class="Symbol">;</a> <a id="4002" href="Algebra.Bundles.Raw.html#3241" class="Function">+-rawMagma</a><a id="4012" class="Symbol">;</a> <a id="4014" href="Algebra.Bundles.Raw.html#3256" class="Function">*-rawMagma</a><a id="4024" class="Symbol">)</a>

  <a id="RawSemiring.*-rawMonoid"></a><a id="4029" href="Algebra.Bundles.Raw.html#4029" class="Function">*-rawMonoid</a> <a id="4041" class="Symbol">:</a> <a id="4043" href="Algebra.Bundles.Raw.html#1721" class="Record">RawMonoid</a> <a id="4053" href="Algebra.Bundles.Raw.html#3562" class="Bound">c</a> <a id="4055" href="Algebra.Bundles.Raw.html#3564" class="Bound">ℓ</a>
  <a id="4059" href="Algebra.Bundles.Raw.html#4029" class="Function">*-rawMonoid</a> <a id="4071" class="Symbol">=</a> <a id="4073" class="Keyword">record</a>
    <a id="4084" class="Symbol">{</a> <a id="4086" href="Algebra.Bundles.Raw.html#1823" class="Field Operator">_≈_</a> <a id="4090" class="Symbol">=</a> <a id="4092" href="Algebra.Bundles.Raw.html#3669" class="Field Operator">_≈_</a>
    <a id="4100" class="Symbol">;</a> <a id="4102" href="Algebra.Bundles.Raw.html#1851" class="Field Operator">_∙_</a> <a id="4106" class="Symbol">=</a> <a id="4108" href="Algebra.Bundles.Raw.html#3723" class="Field Operator">_*_</a>
    <a id="4116" class="Symbol">;</a> <a id="4118" href="Algebra.Bundles.Raw.html#1877" class="Field">ε</a>   <a id="4122" class="Symbol">=</a> <a id="4124" href="Algebra.Bundles.Raw.html#3771" class="Field">1#</a>
    <a id="4131" class="Symbol">}</a>

<a id="4134" class="Comment">------------------------------------------------------------------------</a>
<a id="4207" class="Comment">-- Raw bundles with 2 binary operations, 1 unary operation &amp; 1 element</a>
<a id="4278" class="Comment">------------------------------------------------------------------------</a>

<a id="4352" class="Keyword">record</a> <a id="RawRingWithoutOne"></a><a id="4359" href="Algebra.Bundles.Raw.html#4359" class="Record">RawRingWithoutOne</a> <a id="4377" href="Algebra.Bundles.Raw.html#4377" class="Bound">c</a> <a id="4379" href="Algebra.Bundles.Raw.html#4379" class="Bound">ℓ</a> <a id="4381" class="Symbol">:</a> <a id="4383" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4387" class="Symbol">(</a><a id="4388" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="4392" class="Symbol">(</a><a id="4393" href="Algebra.Bundles.Raw.html#4377" class="Bound">c</a> <a id="4395" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4397" href="Algebra.Bundles.Raw.html#4379" class="Bound">ℓ</a><a id="4398" class="Symbol">))</a> <a id="4401" class="Keyword">where</a>
  <a id="4409" class="Keyword">infix</a>  <a id="4416" class="Number">8</a> <a id="4418" href="Algebra.Bundles.Raw.html#4578" class="Field Operator">-_</a>
  <a id="4423" class="Keyword">infixl</a> <a id="4430" class="Number">7</a> <a id="4432" href="Algebra.Bundles.Raw.html#4552" class="Field Operator">_*_</a>
  <a id="4438" class="Keyword">infixl</a> <a id="4445" class="Number">6</a> <a id="4447" href="Algebra.Bundles.Raw.html#4526" class="Field Operator">_+_</a>
  <a id="4453" class="Keyword">infix</a>  <a id="4460" class="Number">4</a> <a id="4462" href="Algebra.Bundles.Raw.html#4498" class="Field Operator">_≈_</a>
  <a id="4468" class="Keyword">field</a>
    <a id="RawRingWithoutOne.Carrier"></a><a id="4478" href="Algebra.Bundles.Raw.html#4478" class="Field">Carrier</a> <a id="4486" class="Symbol">:</a> <a id="4488" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4492" href="Algebra.Bundles.Raw.html#4377" class="Bound">c</a>
    <a id="RawRingWithoutOne._≈_"></a><a id="4498" href="Algebra.Bundles.Raw.html#4498" class="Field Operator">_≈_</a>     <a id="4506" class="Symbol">:</a> <a id="4508" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4512" href="Algebra.Bundles.Raw.html#4478" class="Field">Carrier</a> <a id="4520" href="Algebra.Bundles.Raw.html#4379" class="Bound">ℓ</a>
    <a id="RawRingWithoutOne._+_"></a><a id="4526" href="Algebra.Bundles.Raw.html#4526" class="Field Operator">_+_</a>     <a id="4534" class="Symbol">:</a> <a id="4536" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="4540" href="Algebra.Bundles.Raw.html#4478" class="Field">Carrier</a>
    <a id="RawRingWithoutOne._*_"></a><a id="4552" href="Algebra.Bundles.Raw.html#4552" class="Field Operator">_*_</a>     <a id="4560" class="Symbol">:</a> <a id="4562" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="4566" href="Algebra.Bundles.Raw.html#4478" class="Field">Carrier</a>
    <a id="RawRingWithoutOne.-_"></a><a id="4578" href="Algebra.Bundles.Raw.html#4578" class="Field Operator">-_</a>      <a id="4586" class="Symbol">:</a> <a id="4588" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="4592" href="Algebra.Bundles.Raw.html#4478" class="Field">Carrier</a>
    <a id="RawRingWithoutOne.0#"></a><a id="4604" href="Algebra.Bundles.Raw.html#4604" class="Field">0#</a>      <a id="4612" class="Symbol">:</a> <a id="4614" href="Algebra.Bundles.Raw.html#4478" class="Field">Carrier</a>

  <a id="RawRingWithoutOne.rawNearSemiring"></a><a id="4625" href="Algebra.Bundles.Raw.html#4625" class="Function">rawNearSemiring</a> <a id="4641" class="Symbol">:</a> <a id="4643" href="Algebra.Bundles.Raw.html#2838" class="Record">RawNearSemiring</a> <a id="4659" href="Algebra.Bundles.Raw.html#4377" class="Bound">c</a> <a id="4661" href="Algebra.Bundles.Raw.html#4379" class="Bound">ℓ</a>
  <a id="4665" href="Algebra.Bundles.Raw.html#4625" class="Function">rawNearSemiring</a> <a id="4681" class="Symbol">=</a> <a id="4683" class="Keyword">record</a>
    <a id="4694" class="Symbol">{</a> <a id="4696" href="Algebra.Bundles.Raw.html#2961" class="Field Operator">_≈_</a> <a id="4700" class="Symbol">=</a> <a id="4702" href="Algebra.Bundles.Raw.html#4498" class="Field Operator">_≈_</a>
    <a id="4710" class="Symbol">;</a> <a id="4712" href="Algebra.Bundles.Raw.html#2989" class="Field Operator">_+_</a> <a id="4716" class="Symbol">=</a> <a id="4718" href="Algebra.Bundles.Raw.html#4526" class="Field Operator">_+_</a>
    <a id="4726" class="Symbol">;</a> <a id="4728" href="Algebra.Bundles.Raw.html#3015" class="Field Operator">_*_</a> <a id="4732" class="Symbol">=</a> <a id="4734" href="Algebra.Bundles.Raw.html#4552" class="Field Operator">_*_</a>
    <a id="4742" class="Symbol">;</a> <a id="4744" href="Algebra.Bundles.Raw.html#3041" class="Field">0#</a>  <a id="4748" class="Symbol">=</a> <a id="4750" href="Algebra.Bundles.Raw.html#4604" class="Field">0#</a>
    <a id="4757" class="Symbol">}</a>

  <a id="4762" class="Keyword">open</a> <a id="4767" href="Algebra.Bundles.Raw.html#2838" class="Module">RawNearSemiring</a> <a id="4783" href="Algebra.Bundles.Raw.html#4625" class="Function">rawNearSemiring</a> <a id="4799" class="Keyword">public</a>
    <a id="4810" class="Keyword">using</a> <a id="4816" class="Symbol">(</a><a id="4817" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a><a id="4820" class="Symbol">;</a> <a id="4822" href="Algebra.Bundles.Raw.html#3256" class="Function">*-rawMagma</a><a id="4832" class="Symbol">;</a> <a id="4834" href="Algebra.Bundles.Raw.html#3241" class="Function">+-rawMagma</a><a id="4844" class="Symbol">;</a> <a id="4846" href="Algebra.Bundles.Raw.html#3062" class="Function">+-rawMonoid</a><a id="4857" class="Symbol">)</a>

  <a id="RawRingWithoutOne.+-rawGroup"></a><a id="4862" href="Algebra.Bundles.Raw.html#4862" class="Function">+-rawGroup</a> <a id="4873" class="Symbol">:</a> <a id="4875" href="Algebra.Bundles.Raw.html#2254" class="Record">RawGroup</a> <a id="4884" href="Algebra.Bundles.Raw.html#4377" class="Bound">c</a> <a id="4886" href="Algebra.Bundles.Raw.html#4379" class="Bound">ℓ</a>
  <a id="4890" href="Algebra.Bundles.Raw.html#4862" class="Function">+-rawGroup</a> <a id="4901" class="Symbol">=</a> <a id="4903" class="Keyword">record</a>
    <a id="4914" class="Symbol">{</a> <a id="4916" href="Algebra.Bundles.Raw.html#2370" class="Field Operator">_≈_</a> <a id="4920" class="Symbol">=</a> <a id="4922" href="Algebra.Bundles.Raw.html#4498" class="Field Operator">_≈_</a>
    <a id="4930" class="Symbol">;</a> <a id="4932" href="Algebra.Bundles.Raw.html#2398" class="Field Operator">_∙_</a> <a id="4936" class="Symbol">=</a> <a id="4938" href="Algebra.Bundles.Raw.html#4526" class="Field Operator">_+_</a>
    <a id="4946" class="Symbol">;</a> <a id="4948" href="Algebra.Bundles.Raw.html#2424" class="Field">ε</a>   <a id="4952" class="Symbol">=</a> <a id="4954" href="Algebra.Bundles.Raw.html#4604" class="Field">0#</a>
    <a id="4961" class="Symbol">;</a> <a id="4963" href="Algebra.Bundles.Raw.html#2446" class="Field Operator">_⁻¹</a> <a id="4967" class="Symbol">=</a> <a id="4969" href="Algebra.Bundles.Raw.html#4578" class="Field Operator">-_</a>
    <a id="4976" class="Symbol">}</a>

<a id="4979" class="Comment">------------------------------------------------------------------------</a>
<a id="5052" class="Comment">-- Raw bundles with 2 binary operations, 1 unary operation &amp; 2 elements</a>
<a id="5124" class="Comment">------------------------------------------------------------------------</a>

<a id="5198" class="Comment">-- A raw ring is a ring without any laws.</a>

<a id="5241" class="Keyword">record</a> <a id="RawRing"></a><a id="5248" href="Algebra.Bundles.Raw.html#5248" class="Record">RawRing</a> <a id="5256" href="Algebra.Bundles.Raw.html#5256" class="Bound">c</a> <a id="5258" href="Algebra.Bundles.Raw.html#5258" class="Bound">ℓ</a> <a id="5260" class="Symbol">:</a> <a id="5262" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5266" class="Symbol">(</a><a id="5267" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="5271" class="Symbol">(</a><a id="5272" href="Algebra.Bundles.Raw.html#5256" class="Bound">c</a> <a id="5274" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5276" href="Algebra.Bundles.Raw.html#5258" class="Bound">ℓ</a><a id="5277" class="Symbol">))</a> <a id="5280" class="Keyword">where</a>
  <a id="5288" class="Keyword">infix</a>  <a id="5295" class="Number">8</a> <a id="5297" href="Algebra.Bundles.Raw.html#5457" class="Field Operator">-_</a>
  <a id="5302" class="Keyword">infixl</a> <a id="5309" class="Number">7</a> <a id="5311" href="Algebra.Bundles.Raw.html#5431" class="Field Operator">_*_</a>
  <a id="5317" class="Keyword">infixl</a> <a id="5324" class="Number">6</a> <a id="5326" href="Algebra.Bundles.Raw.html#5405" class="Field Operator">_+_</a>
  <a id="5332" class="Keyword">infix</a>  <a id="5339" class="Number">4</a> <a id="5341" href="Algebra.Bundles.Raw.html#5377" class="Field Operator">_≈_</a>
  <a id="5347" class="Keyword">field</a>
    <a id="RawRing.Carrier"></a><a id="5357" href="Algebra.Bundles.Raw.html#5357" class="Field">Carrier</a> <a id="5365" class="Symbol">:</a> <a id="5367" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5371" href="Algebra.Bundles.Raw.html#5256" class="Bound">c</a>
    <a id="RawRing._≈_"></a><a id="5377" href="Algebra.Bundles.Raw.html#5377" class="Field Operator">_≈_</a>     <a id="5385" class="Symbol">:</a> <a id="5387" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="5391" href="Algebra.Bundles.Raw.html#5357" class="Field">Carrier</a> <a id="5399" href="Algebra.Bundles.Raw.html#5258" class="Bound">ℓ</a>
    <a id="RawRing._+_"></a><a id="5405" href="Algebra.Bundles.Raw.html#5405" class="Field Operator">_+_</a>     <a id="5413" class="Symbol">:</a> <a id="5415" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5419" href="Algebra.Bundles.Raw.html#5357" class="Field">Carrier</a>
    <a id="RawRing._*_"></a><a id="5431" href="Algebra.Bundles.Raw.html#5431" class="Field Operator">_*_</a>     <a id="5439" class="Symbol">:</a> <a id="5441" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5445" href="Algebra.Bundles.Raw.html#5357" class="Field">Carrier</a>
    <a id="RawRing.-_"></a><a id="5457" href="Algebra.Bundles.Raw.html#5457" class="Field Operator">-_</a>      <a id="5465" class="Symbol">:</a> <a id="5467" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="5471" href="Algebra.Bundles.Raw.html#5357" class="Field">Carrier</a>
    <a id="RawRing.0#"></a><a id="5483" href="Algebra.Bundles.Raw.html#5483" class="Field">0#</a>      <a id="5491" class="Symbol">:</a> <a id="5493" href="Algebra.Bundles.Raw.html#5357" class="Field">Carrier</a>
    <a id="RawRing.1#"></a><a id="5505" href="Algebra.Bundles.Raw.html#5505" class="Field">1#</a>      <a id="5513" class="Symbol">:</a> <a id="5515" href="Algebra.Bundles.Raw.html#5357" class="Field">Carrier</a>

  <a id="RawRing.rawSemiring"></a><a id="5526" href="Algebra.Bundles.Raw.html#5526" class="Function">rawSemiring</a> <a id="5538" class="Symbol">:</a> <a id="5540" href="Algebra.Bundles.Raw.html#3550" class="Record">RawSemiring</a> <a id="5552" href="Algebra.Bundles.Raw.html#5256" class="Bound">c</a> <a id="5554" href="Algebra.Bundles.Raw.html#5258" class="Bound">ℓ</a>
  <a id="5558" href="Algebra.Bundles.Raw.html#5526" class="Function">rawSemiring</a> <a id="5570" class="Symbol">=</a> <a id="5572" class="Keyword">record</a>
    <a id="5583" class="Symbol">{</a> <a id="5585" href="Algebra.Bundles.Raw.html#3669" class="Field Operator">_≈_</a> <a id="5589" class="Symbol">=</a> <a id="5591" href="Algebra.Bundles.Raw.html#5377" class="Field Operator">_≈_</a>
    <a id="5599" class="Symbol">;</a> <a id="5601" href="Algebra.Bundles.Raw.html#3697" class="Field Operator">_+_</a> <a id="5605" class="Symbol">=</a> <a id="5607" href="Algebra.Bundles.Raw.html#5405" class="Field Operator">_+_</a>
    <a id="5615" class="Symbol">;</a> <a id="5617" href="Algebra.Bundles.Raw.html#3723" class="Field Operator">_*_</a> <a id="5621" class="Symbol">=</a> <a id="5623" href="Algebra.Bundles.Raw.html#5431" class="Field Operator">_*_</a>
    <a id="5631" class="Symbol">;</a> <a id="5633" href="Algebra.Bundles.Raw.html#3749" class="Field">0#</a>  <a id="5637" class="Symbol">=</a> <a id="5639" href="Algebra.Bundles.Raw.html#5483" class="Field">0#</a>
    <a id="5646" class="Symbol">;</a> <a id="5648" href="Algebra.Bundles.Raw.html#3771" class="Field">1#</a>  <a id="5652" class="Symbol">=</a> <a id="5654" href="Algebra.Bundles.Raw.html#5505" class="Field">1#</a>
    <a id="5661" class="Symbol">}</a>

  <a id="5666" class="Keyword">open</a> <a id="5671" href="Algebra.Bundles.Raw.html#3550" class="Module">RawSemiring</a> <a id="5683" href="Algebra.Bundles.Raw.html#5526" class="Function">rawSemiring</a> <a id="5695" class="Keyword">public</a>
    <a id="5706" class="Keyword">using</a>
    <a id="5716" class="Symbol">(</a> <a id="5718" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a>
    <a id="5726" class="Symbol">;</a> <a id="5728" href="Algebra.Bundles.Raw.html#3241" class="Function">+-rawMagma</a><a id="5738" class="Symbol">;</a> <a id="5740" href="Algebra.Bundles.Raw.html#3062" class="Function">+-rawMonoid</a>
    <a id="5756" class="Symbol">;</a> <a id="5758" href="Algebra.Bundles.Raw.html#3256" class="Function">*-rawMagma</a><a id="5768" class="Symbol">;</a> <a id="5770" href="Algebra.Bundles.Raw.html#4029" class="Function">*-rawMonoid</a>
    <a id="5786" class="Symbol">)</a>

  <a id="RawRing.rawRingWithoutOne"></a><a id="5791" href="Algebra.Bundles.Raw.html#5791" class="Function">rawRingWithoutOne</a> <a id="5809" class="Symbol">:</a> <a id="5811" href="Algebra.Bundles.Raw.html#4359" class="Record">RawRingWithoutOne</a> <a id="5829" href="Algebra.Bundles.Raw.html#5256" class="Bound">c</a> <a id="5831" href="Algebra.Bundles.Raw.html#5258" class="Bound">ℓ</a>
  <a id="5835" href="Algebra.Bundles.Raw.html#5791" class="Function">rawRingWithoutOne</a> <a id="5853" class="Symbol">=</a> <a id="5855" class="Keyword">record</a>
    <a id="5866" class="Symbol">{</a> <a id="5868" href="Algebra.Bundles.Raw.html#4498" class="Field Operator">_≈_</a> <a id="5872" class="Symbol">=</a> <a id="5874" href="Algebra.Bundles.Raw.html#5377" class="Field Operator">_≈_</a>
    <a id="5882" class="Symbol">;</a> <a id="5884" href="Algebra.Bundles.Raw.html#4526" class="Field Operator">_+_</a> <a id="5888" class="Symbol">=</a> <a id="5890" href="Algebra.Bundles.Raw.html#5405" class="Field Operator">_+_</a>
    <a id="5898" class="Symbol">;</a> <a id="5900" href="Algebra.Bundles.Raw.html#4552" class="Field Operator">_*_</a> <a id="5904" class="Symbol">=</a> <a id="5906" href="Algebra.Bundles.Raw.html#5431" class="Field Operator">_*_</a>
    <a id="5914" class="Symbol">;</a> <a id="5916" href="Algebra.Bundles.Raw.html#4578" class="Field Operator">-_</a> <a id="5919" class="Symbol">=</a> <a id="5921" href="Algebra.Bundles.Raw.html#5457" class="Field Operator">-_</a>
    <a id="5928" class="Symbol">;</a> <a id="5930" href="Algebra.Bundles.Raw.html#4604" class="Field">0#</a> <a id="5933" class="Symbol">=</a> <a id="5935" href="Algebra.Bundles.Raw.html#5483" class="Field">0#</a>
    <a id="5942" class="Symbol">}</a>

  <a id="5947" class="Keyword">open</a> <a id="5952" href="Algebra.Bundles.Raw.html#4359" class="Module">RawRingWithoutOne</a> <a id="5970" href="Algebra.Bundles.Raw.html#5791" class="Function">rawRingWithoutOne</a> <a id="5988" class="Keyword">public</a>
    <a id="5999" class="Keyword">using</a> <a id="6005" class="Symbol">(</a><a id="6006" href="Algebra.Bundles.Raw.html#4862" class="Function">+-rawGroup</a><a id="6016" class="Symbol">)</a>

<a id="6019" class="Comment">------------------------------------------------------------------------</a>
<a id="6092" class="Comment">-- Raw bundles with 3 binary operations</a>
<a id="6132" class="Comment">------------------------------------------------------------------------</a>

<a id="6206" class="Keyword">record</a> <a id="RawQuasigroup"></a><a id="6213" href="Algebra.Bundles.Raw.html#6213" class="Record">RawQuasigroup</a> <a id="6227" href="Algebra.Bundles.Raw.html#6227" class="Bound">c</a> <a id="6229" href="Algebra.Bundles.Raw.html#6229" class="Bound">ℓ</a> <a id="6231" class="Symbol">:</a> <a id="6233" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6237" class="Symbol">(</a><a id="6238" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="6242" class="Symbol">(</a><a id="6243" href="Algebra.Bundles.Raw.html#6227" class="Bound">c</a> <a id="6245" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="6247" href="Algebra.Bundles.Raw.html#6229" class="Bound">ℓ</a><a id="6248" class="Symbol">))</a> <a id="6251" class="Keyword">where</a>
  <a id="6259" class="Keyword">infixl</a> <a id="6266" class="Number">7</a> <a id="6268" href="Algebra.Bundles.Raw.html#6379" class="Field Operator">_∙_</a>
  <a id="6274" class="Keyword">infixl</a> <a id="6281" class="Number">7</a> <a id="6283" href="Algebra.Bundles.Raw.html#6405" class="Field Operator">_\\_</a>
  <a id="6290" class="Keyword">infixl</a> <a id="6297" class="Number">7</a> <a id="6299" href="Algebra.Bundles.Raw.html#6431" class="Field Operator">_//_</a>
  <a id="6306" class="Keyword">infix</a>  <a id="6313" class="Number">4</a> <a id="6315" href="Algebra.Bundles.Raw.html#6351" class="Field Operator">_≈_</a>
  <a id="6321" class="Keyword">field</a>
    <a id="RawQuasigroup.Carrier"></a><a id="6331" href="Algebra.Bundles.Raw.html#6331" class="Field">Carrier</a> <a id="6339" class="Symbol">:</a> <a id="6341" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6345" href="Algebra.Bundles.Raw.html#6227" class="Bound">c</a>
    <a id="RawQuasigroup._≈_"></a><a id="6351" href="Algebra.Bundles.Raw.html#6351" class="Field Operator">_≈_</a>     <a id="6359" class="Symbol">:</a> <a id="6361" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="6365" href="Algebra.Bundles.Raw.html#6331" class="Field">Carrier</a> <a id="6373" href="Algebra.Bundles.Raw.html#6229" class="Bound">ℓ</a>
    <a id="RawQuasigroup._∙_"></a><a id="6379" href="Algebra.Bundles.Raw.html#6379" class="Field Operator">_∙_</a>     <a id="6387" class="Symbol">:</a> <a id="6389" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="6393" href="Algebra.Bundles.Raw.html#6331" class="Field">Carrier</a>
    <a id="RawQuasigroup._\\_"></a><a id="6405" href="Algebra.Bundles.Raw.html#6405" class="Field Operator">_\\_</a>    <a id="6413" class="Symbol">:</a> <a id="6415" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="6419" href="Algebra.Bundles.Raw.html#6331" class="Field">Carrier</a>
    <a id="RawQuasigroup._//_"></a><a id="6431" href="Algebra.Bundles.Raw.html#6431" class="Field Operator">_//_</a>    <a id="6439" class="Symbol">:</a> <a id="6441" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="6445" href="Algebra.Bundles.Raw.html#6331" class="Field">Carrier</a>

  <a id="RawQuasigroup.∙-rawMagma"></a><a id="6456" href="Algebra.Bundles.Raw.html#6456" class="Function">∙-rawMagma</a> <a id="6467" class="Symbol">:</a> <a id="6469" href="Algebra.Bundles.Raw.html#1205" class="Record">RawMagma</a> <a id="6478" href="Algebra.Bundles.Raw.html#6227" class="Bound">c</a> <a id="6480" href="Algebra.Bundles.Raw.html#6229" class="Bound">ℓ</a>
  <a id="6484" href="Algebra.Bundles.Raw.html#6456" class="Function">∙-rawMagma</a> <a id="6495" class="Symbol">=</a> <a id="6497" class="Keyword">record</a>
    <a id="6508" class="Symbol">{</a> <a id="6510" href="Algebra.Bundles.Raw.html#1306" class="Field Operator">_≈_</a> <a id="6514" class="Symbol">=</a> <a id="6516" href="Algebra.Bundles.Raw.html#6351" class="Field Operator">_≈_</a>
    <a id="6524" class="Symbol">;</a> <a id="6526" href="Algebra.Bundles.Raw.html#1334" class="Field Operator">_∙_</a> <a id="6530" class="Symbol">=</a> <a id="6532" href="Algebra.Bundles.Raw.html#6379" class="Field Operator">_∙_</a>
    <a id="6540" class="Symbol">}</a>

  <a id="RawQuasigroup.\\-rawMagma"></a><a id="6545" href="Algebra.Bundles.Raw.html#6545" class="Function">\\-rawMagma</a> <a id="6557" class="Symbol">:</a> <a id="6559" href="Algebra.Bundles.Raw.html#1205" class="Record">RawMagma</a> <a id="6568" href="Algebra.Bundles.Raw.html#6227" class="Bound">c</a> <a id="6570" href="Algebra.Bundles.Raw.html#6229" class="Bound">ℓ</a>
  <a id="6574" href="Algebra.Bundles.Raw.html#6545" class="Function">\\-rawMagma</a> <a id="6586" class="Symbol">=</a> <a id="6588" class="Keyword">record</a>
    <a id="6599" class="Symbol">{</a> <a id="6601" href="Algebra.Bundles.Raw.html#1306" class="Field Operator">_≈_</a> <a id="6605" class="Symbol">=</a> <a id="6607" href="Algebra.Bundles.Raw.html#6351" class="Field Operator">_≈_</a>
    <a id="6615" class="Symbol">;</a> <a id="6617" href="Algebra.Bundles.Raw.html#1334" class="Field Operator">_∙_</a> <a id="6621" class="Symbol">=</a> <a id="6623" href="Algebra.Bundles.Raw.html#6405" class="Field Operator">_\\_</a>
    <a id="6632" class="Symbol">}</a>

  <a id="RawQuasigroup.//-rawMagma"></a><a id="6637" href="Algebra.Bundles.Raw.html#6637" class="Function">//-rawMagma</a> <a id="6649" class="Symbol">:</a> <a id="6651" href="Algebra.Bundles.Raw.html#1205" class="Record">RawMagma</a> <a id="6660" href="Algebra.Bundles.Raw.html#6227" class="Bound">c</a> <a id="6662" href="Algebra.Bundles.Raw.html#6229" class="Bound">ℓ</a>
  <a id="6666" href="Algebra.Bundles.Raw.html#6637" class="Function">//-rawMagma</a> <a id="6678" class="Symbol">=</a> <a id="6680" class="Keyword">record</a>
    <a id="6691" class="Symbol">{</a> <a id="6693" href="Algebra.Bundles.Raw.html#1306" class="Field Operator">_≈_</a> <a id="6697" class="Symbol">=</a> <a id="6699" href="Algebra.Bundles.Raw.html#6351" class="Field Operator">_≈_</a>
    <a id="6707" class="Symbol">;</a> <a id="6709" href="Algebra.Bundles.Raw.html#1334" class="Field Operator">_∙_</a> <a id="6713" class="Symbol">=</a> <a id="6715" href="Algebra.Bundles.Raw.html#6431" class="Field Operator">_//_</a>
    <a id="6724" class="Symbol">}</a>

  <a id="6729" class="Keyword">open</a> <a id="6734" href="Algebra.Bundles.Raw.html#1205" class="Module">RawMagma</a> <a id="6743" href="Algebra.Bundles.Raw.html#6545" class="Function">\\-rawMagma</a> <a id="6755" class="Keyword">public</a>
    <a id="6766" class="Keyword">using</a> <a id="6772" class="Symbol">(</a><a id="6773" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a><a id="6776" class="Symbol">)</a>

<a id="6779" class="Comment">------------------------------------------------------------------------</a>
<a id="6852" class="Comment">-- Raw bundles with 3 binary operations &amp; 1 element</a>
<a id="6904" class="Comment">------------------------------------------------------------------------</a>

<a id="6978" class="Keyword">record</a> <a id="RawLoop"></a><a id="6985" href="Algebra.Bundles.Raw.html#6985" class="Record">RawLoop</a>  <a id="6994" href="Algebra.Bundles.Raw.html#6994" class="Bound">c</a> <a id="6996" href="Algebra.Bundles.Raw.html#6996" class="Bound">ℓ</a> <a id="6998" class="Symbol">:</a> <a id="7000" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7004" class="Symbol">(</a><a id="7005" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="7009" class="Symbol">(</a><a id="7010" href="Algebra.Bundles.Raw.html#6994" class="Bound">c</a> <a id="7012" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="7014" href="Algebra.Bundles.Raw.html#6996" class="Bound">ℓ</a><a id="7015" class="Symbol">))</a> <a id="7018" class="Keyword">where</a>
  <a id="7026" class="Keyword">infixl</a> <a id="7033" class="Number">7</a> <a id="7035" href="Algebra.Bundles.Raw.html#7146" class="Field Operator">_∙_</a>
  <a id="7041" class="Keyword">infixl</a> <a id="7048" class="Number">7</a> <a id="7050" href="Algebra.Bundles.Raw.html#7172" class="Field Operator">_\\_</a>
  <a id="7057" class="Keyword">infixl</a> <a id="7064" class="Number">7</a> <a id="7066" href="Algebra.Bundles.Raw.html#7198" class="Field Operator">_//_</a>
  <a id="7073" class="Keyword">infix</a>  <a id="7080" class="Number">4</a> <a id="7082" href="Algebra.Bundles.Raw.html#7118" class="Field Operator">_≈_</a>
  <a id="7088" class="Keyword">field</a>
    <a id="RawLoop.Carrier"></a><a id="7098" href="Algebra.Bundles.Raw.html#7098" class="Field">Carrier</a> <a id="7106" class="Symbol">:</a> <a id="7108" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7112" href="Algebra.Bundles.Raw.html#6994" class="Bound">c</a>
    <a id="RawLoop._≈_"></a><a id="7118" href="Algebra.Bundles.Raw.html#7118" class="Field Operator">_≈_</a>     <a id="7126" class="Symbol">:</a> <a id="7128" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="7132" href="Algebra.Bundles.Raw.html#7098" class="Field">Carrier</a> <a id="7140" href="Algebra.Bundles.Raw.html#6996" class="Bound">ℓ</a>
    <a id="RawLoop._∙_"></a><a id="7146" href="Algebra.Bundles.Raw.html#7146" class="Field Operator">_∙_</a>     <a id="7154" class="Symbol">:</a> <a id="7156" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="7160" href="Algebra.Bundles.Raw.html#7098" class="Field">Carrier</a>
    <a id="RawLoop._\\_"></a><a id="7172" href="Algebra.Bundles.Raw.html#7172" class="Field Operator">_\\_</a>    <a id="7180" class="Symbol">:</a> <a id="7182" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="7186" href="Algebra.Bundles.Raw.html#7098" class="Field">Carrier</a>
    <a id="RawLoop._//_"></a><a id="7198" href="Algebra.Bundles.Raw.html#7198" class="Field Operator">_//_</a>    <a id="7206" class="Symbol">:</a> <a id="7208" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="7212" href="Algebra.Bundles.Raw.html#7098" class="Field">Carrier</a>
    <a id="RawLoop.ε"></a><a id="7224" href="Algebra.Bundles.Raw.html#7224" class="Field">ε</a>       <a id="7232" class="Symbol">:</a> <a id="7234" href="Algebra.Bundles.Raw.html#7098" class="Field">Carrier</a>

  <a id="RawLoop.rawQuasigroup"></a><a id="7245" href="Algebra.Bundles.Raw.html#7245" class="Function">rawQuasigroup</a> <a id="7259" class="Symbol">:</a> <a id="7261" href="Algebra.Bundles.Raw.html#6213" class="Record">RawQuasigroup</a> <a id="7275" href="Algebra.Bundles.Raw.html#6994" class="Bound">c</a> <a id="7277" href="Algebra.Bundles.Raw.html#6996" class="Bound">ℓ</a>
  <a id="7281" href="Algebra.Bundles.Raw.html#7245" class="Function">rawQuasigroup</a> <a id="7295" class="Symbol">=</a> <a id="7297" class="Keyword">record</a>
    <a id="7308" class="Symbol">{</a> <a id="7310" href="Algebra.Bundles.Raw.html#6351" class="Field Operator">_≈_</a> <a id="7314" class="Symbol">=</a> <a id="7316" href="Algebra.Bundles.Raw.html#7118" class="Field Operator">_≈_</a>
    <a id="7324" class="Symbol">;</a> <a id="7326" href="Algebra.Bundles.Raw.html#6379" class="Field Operator">_∙_</a> <a id="7330" class="Symbol">=</a> <a id="7332" href="Algebra.Bundles.Raw.html#7146" class="Field Operator">_∙_</a>
    <a id="7340" class="Symbol">;</a> <a id="7342" href="Algebra.Bundles.Raw.html#6405" class="Field Operator">_\\_</a> <a id="7347" class="Symbol">=</a> <a id="7349" href="Algebra.Bundles.Raw.html#7172" class="Field Operator">_\\_</a>
    <a id="7358" class="Symbol">;</a> <a id="7360" href="Algebra.Bundles.Raw.html#6431" class="Field Operator">_//_</a> <a id="7365" class="Symbol">=</a> <a id="7367" href="Algebra.Bundles.Raw.html#7198" class="Field Operator">_//_</a>
    <a id="7376" class="Symbol">}</a>

  <a id="7381" class="Keyword">open</a> <a id="7386" href="Algebra.Bundles.Raw.html#6213" class="Module">RawQuasigroup</a> <a id="7400" href="Algebra.Bundles.Raw.html#7245" class="Function">rawQuasigroup</a> <a id="7414" class="Keyword">public</a>
    <a id="7425" class="Keyword">using</a> <a id="7431" class="Symbol">(</a><a id="7432" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a> <a id="7436" class="Symbol">;</a> <a id="7438" href="Algebra.Bundles.Raw.html#6456" class="Function">∙-rawMagma</a><a id="7448" class="Symbol">;</a> <a id="7450" href="Algebra.Bundles.Raw.html#6545" class="Function">\\-rawMagma</a><a id="7461" class="Symbol">;</a> <a id="7463" href="Algebra.Bundles.Raw.html#6637" class="Function">//-rawMagma</a><a id="7474" class="Symbol">)</a>

<a id="7477" class="Keyword">record</a> <a id="RawKleeneAlgebra"></a><a id="7484" href="Algebra.Bundles.Raw.html#7484" class="Record">RawKleeneAlgebra</a> <a id="7501" href="Algebra.Bundles.Raw.html#7501" class="Bound">c</a> <a id="7503" href="Algebra.Bundles.Raw.html#7503" class="Bound">ℓ</a> <a id="7505" class="Symbol">:</a> <a id="7507" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7511" class="Symbol">(</a><a id="7512" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="7516" class="Symbol">(</a><a id="7517" href="Algebra.Bundles.Raw.html#7501" class="Bound">c</a> <a id="7519" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="7521" href="Algebra.Bundles.Raw.html#7503" class="Bound">ℓ</a><a id="7522" class="Symbol">))</a> <a id="7525" class="Keyword">where</a>
  <a id="7533" class="Keyword">infix</a>  <a id="7540" class="Number">8</a> _⋆
  <a id="7547" class="Keyword">infixl</a> <a id="7554" class="Number">7</a> <a id="7556" href="Algebra.Bundles.Raw.html#7676" class="Field Operator">_*_</a>
  <a id="7562" class="Keyword">infixl</a> <a id="7569" class="Number">6</a> <a id="7571" href="Algebra.Bundles.Raw.html#7650" class="Field Operator">_+_</a>
  <a id="7577" class="Keyword">infix</a>  <a id="7584" class="Number">4</a> <a id="7586" href="Algebra.Bundles.Raw.html#7622" class="Field Operator">_≈_</a>
  <a id="7592" class="Keyword">field</a>
    <a id="RawKleeneAlgebra.Carrier"></a><a id="7602" href="Algebra.Bundles.Raw.html#7602" class="Field">Carrier</a> <a id="7610" class="Symbol">:</a> <a id="7612" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7616" href="Algebra.Bundles.Raw.html#7501" class="Bound">c</a>
    <a id="RawKleeneAlgebra._≈_"></a><a id="7622" href="Algebra.Bundles.Raw.html#7622" class="Field Operator">_≈_</a>     <a id="7630" class="Symbol">:</a> <a id="7632" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="7636" href="Algebra.Bundles.Raw.html#7602" class="Field">Carrier</a> <a id="7644" href="Algebra.Bundles.Raw.html#7503" class="Bound">ℓ</a>
    <a id="RawKleeneAlgebra._+_"></a><a id="7650" href="Algebra.Bundles.Raw.html#7650" class="Field Operator">_+_</a>     <a id="7658" class="Symbol">:</a> <a id="7660" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="7664" href="Algebra.Bundles.Raw.html#7602" class="Field">Carrier</a>
    <a id="RawKleeneAlgebra._*_"></a><a id="7676" href="Algebra.Bundles.Raw.html#7676" class="Field Operator">_*_</a>     <a id="7684" class="Symbol">:</a> <a id="7686" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="7690" href="Algebra.Bundles.Raw.html#7602" class="Field">Carrier</a>
    <a id="RawKleeneAlgebra._⋆"></a><a id="7702" href="Algebra.Bundles.Raw.html#7702" class="Field Operator">_⋆</a>      <a id="7710" class="Symbol">:</a> <a id="7712" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="7716" href="Algebra.Bundles.Raw.html#7602" class="Field">Carrier</a>
    <a id="RawKleeneAlgebra.0#"></a><a id="7728" href="Algebra.Bundles.Raw.html#7728" class="Field">0#</a>      <a id="7736" class="Symbol">:</a> <a id="7738" href="Algebra.Bundles.Raw.html#7602" class="Field">Carrier</a>
    <a id="RawKleeneAlgebra.1#"></a><a id="7750" href="Algebra.Bundles.Raw.html#7750" class="Field">1#</a>      <a id="7758" class="Symbol">:</a> <a id="7760" href="Algebra.Bundles.Raw.html#7602" class="Field">Carrier</a>

  <a id="RawKleeneAlgebra.rawSemiring"></a><a id="7771" href="Algebra.Bundles.Raw.html#7771" class="Function">rawSemiring</a> <a id="7783" class="Symbol">:</a> <a id="7785" href="Algebra.Bundles.Raw.html#3550" class="Record">RawSemiring</a> <a id="7797" href="Algebra.Bundles.Raw.html#7501" class="Bound">c</a> <a id="7799" href="Algebra.Bundles.Raw.html#7503" class="Bound">ℓ</a>
  <a id="7803" href="Algebra.Bundles.Raw.html#7771" class="Function">rawSemiring</a> <a id="7815" class="Symbol">=</a> <a id="7817" class="Keyword">record</a>
    <a id="7828" class="Symbol">{</a> <a id="7830" href="Algebra.Bundles.Raw.html#3669" class="Field Operator">_≈_</a> <a id="7834" class="Symbol">=</a> <a id="7836" href="Algebra.Bundles.Raw.html#7622" class="Field Operator">_≈_</a>
    <a id="7844" class="Symbol">;</a> <a id="7846" href="Algebra.Bundles.Raw.html#3697" class="Field Operator">_+_</a> <a id="7850" class="Symbol">=</a> <a id="7852" href="Algebra.Bundles.Raw.html#7650" class="Field Operator">_+_</a>
    <a id="7860" class="Symbol">;</a> <a id="7862" href="Algebra.Bundles.Raw.html#3723" class="Field Operator">_*_</a> <a id="7866" class="Symbol">=</a> <a id="7868" href="Algebra.Bundles.Raw.html#7676" class="Field Operator">_*_</a>
    <a id="7876" class="Symbol">;</a> <a id="7878" href="Algebra.Bundles.Raw.html#3749" class="Field">0#</a>  <a id="7882" class="Symbol">=</a> <a id="7884" href="Algebra.Bundles.Raw.html#7728" class="Field">0#</a>
    <a id="7891" class="Symbol">;</a> <a id="7893" href="Algebra.Bundles.Raw.html#3771" class="Field">1#</a>  <a id="7897" class="Symbol">=</a> <a id="7899" href="Algebra.Bundles.Raw.html#7750" class="Field">1#</a>
    <a id="7906" class="Symbol">}</a>

  <a id="7911" class="Keyword">open</a> <a id="7916" href="Algebra.Bundles.Raw.html#3550" class="Module">RawSemiring</a> <a id="7928" href="Algebra.Bundles.Raw.html#7771" class="Function">rawSemiring</a> <a id="7940" class="Keyword">public</a>
    <a id="7951" class="Keyword">using</a>
    <a id="7961" class="Symbol">(</a> <a id="7963" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a>
    <a id="7971" class="Symbol">;</a> <a id="7973" href="Algebra.Bundles.Raw.html#3241" class="Function">+-rawMagma</a><a id="7983" class="Symbol">;</a> <a id="7985" href="Algebra.Bundles.Raw.html#3062" class="Function">+-rawMonoid</a>
    <a id="8001" class="Symbol">;</a> <a id="8003" href="Algebra.Bundles.Raw.html#3256" class="Function">*-rawMagma</a><a id="8013" class="Symbol">;</a> <a id="8015" href="Algebra.Bundles.Raw.html#4029" class="Function">*-rawMonoid</a>
    <a id="8031" class="Symbol">)</a>
</pre></body></html>

==> anc/html/Algebra.Bundles.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Algebra.Bundles</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Definitions of algebraic structures like monoids and rings</a>
<a id="168" class="Comment">-- (packed in records together with sets, operations, etc.)</a>
<a id="228" class="Comment">------------------------------------------------------------------------</a>

<a id="302" class="Comment">-- The contents of this module should be accessed via `Algebra`.</a>

<a id="368" class="Symbol">{-#</a> <a id="372" class="Keyword">OPTIONS</a> <a id="380" class="Pragma">--cubical-compatible</a> <a id="401" class="Pragma">--safe</a> <a id="408" class="Symbol">#-}</a>

<a id="413" class="Keyword">module</a> <a id="420" href="Algebra.Bundles.html" class="Module">Algebra.Bundles</a> <a id="436" class="Keyword">where</a>

<a id="443" class="Keyword">import</a> <a id="450" href="Algebra.Bundles.Raw.html" class="Module">Algebra.Bundles.Raw</a> <a id="470" class="Symbol">as</a> <a id="473" class="Module">Raw</a>
<a id="477" class="Keyword">open</a> <a id="482" class="Keyword">import</a> <a id="489" href="Algebra.Core.html" class="Module">Algebra.Core</a>
<a id="502" class="Keyword">open</a> <a id="507" class="Keyword">import</a> <a id="514" href="Algebra.Structures.html" class="Module">Algebra.Structures</a>
<a id="533" class="Keyword">open</a> <a id="538" class="Keyword">import</a> <a id="545" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="566" class="Keyword">using</a> <a id="572" class="Symbol">(</a><a id="573" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="576" class="Symbol">)</a>
<a id="578" class="Keyword">open</a> <a id="583" class="Keyword">import</a> <a id="590" href="Level.html" class="Module">Level</a>

<a id="597" class="Comment">------------------------------------------------------------------------</a>
<a id="670" class="Comment">-- Re-export definitions of &#39;raw&#39; bundles</a>

<a id="713" class="Keyword">open</a> <a id="718" href="Algebra.Bundles.Raw.html" class="Module">Raw</a> <a id="722" class="Keyword">public</a>
  <a id="731" class="Keyword">using</a> <a id="737" class="Symbol">(</a> <a id="739" href="Algebra.Bundles.Raw.html#735" class="Record">RawSuccessorSet</a><a id="754" class="Symbol">;</a> <a id="756" href="Algebra.Bundles.Raw.html#1205" class="Record">RawMagma</a><a id="764" class="Symbol">;</a> <a id="766" href="Algebra.Bundles.Raw.html#1721" class="Record">RawMonoid</a><a id="775" class="Symbol">;</a> <a id="777" href="Algebra.Bundles.Raw.html#2254" class="Record">RawGroup</a>
        <a id="794" class="Symbol">;</a> <a id="796" href="Algebra.Bundles.Raw.html#2838" class="Record">RawNearSemiring</a><a id="811" class="Symbol">;</a> <a id="813" href="Algebra.Bundles.Raw.html#3550" class="Record">RawSemiring</a>
        <a id="833" class="Symbol">;</a> <a id="835" href="Algebra.Bundles.Raw.html#4359" class="Record">RawRingWithoutOne</a><a id="852" class="Symbol">;</a> <a id="854" href="Algebra.Bundles.Raw.html#5248" class="Record">RawRing</a>
        <a id="870" class="Symbol">;</a> <a id="872" href="Algebra.Bundles.Raw.html#6213" class="Record">RawQuasigroup</a><a id="885" class="Symbol">;</a> <a id="887" href="Algebra.Bundles.Raw.html#6985" class="Record">RawLoop</a><a id="894" class="Symbol">;</a> <a id="896" href="Algebra.Bundles.Raw.html#7484" class="Record">RawKleeneAlgebra</a><a id="912" class="Symbol">)</a>

<a id="915" class="Comment">------------------------------------------------------------------------</a>
<a id="988" class="Comment">-- Bundles with 1 unary operation &amp; 1 element</a>
<a id="1034" class="Comment">------------------------------------------------------------------------</a>

<a id="1108" class="Keyword">record</a> <a id="SuccessorSet"></a><a id="1115" href="Algebra.Bundles.html#1115" class="Record">SuccessorSet</a> <a id="1128" href="Algebra.Bundles.html#1128" class="Bound">c</a> <a id="1130" href="Algebra.Bundles.html#1130" class="Bound">ℓ</a> <a id="1132" class="Symbol">:</a> <a id="1134" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1138" class="Symbol">(</a><a id="1139" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="1143" class="Symbol">(</a><a id="1144" href="Algebra.Bundles.html#1128" class="Bound">c</a> <a id="1146" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1148" href="Algebra.Bundles.html#1130" class="Bound">ℓ</a><a id="1149" class="Symbol">))</a> <a id="1152" class="Keyword">where</a>
  <a id="1160" class="Keyword">infix</a>  <a id="1167" class="Number">4</a> <a id="1169" href="Algebra.Bundles.html#1214" class="Field Operator">_≈_</a>
  <a id="1175" class="Keyword">field</a>
    <a id="SuccessorSet.Carrier"></a><a id="1185" href="Algebra.Bundles.html#1185" class="Field">Carrier</a>          <a id="1202" class="Symbol">:</a> <a id="1204" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1208" href="Algebra.Bundles.html#1128" class="Bound">c</a>
    <a id="SuccessorSet._≈_"></a><a id="1214" href="Algebra.Bundles.html#1214" class="Field Operator">_≈_</a>              <a id="1231" class="Symbol">:</a> <a id="1233" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1237" href="Algebra.Bundles.html#1185" class="Field">Carrier</a> <a id="1245" href="Algebra.Bundles.html#1130" class="Bound">ℓ</a>
    <a id="SuccessorSet.suc#"></a><a id="1251" href="Algebra.Bundles.html#1251" class="Field">suc#</a>             <a id="1268" class="Symbol">:</a> <a id="1270" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="1274" href="Algebra.Bundles.html#1185" class="Field">Carrier</a>
    <a id="SuccessorSet.zero#"></a><a id="1286" href="Algebra.Bundles.html#1286" class="Field">zero#</a>            <a id="1303" class="Symbol">:</a> <a id="1305" href="Algebra.Bundles.html#1185" class="Field">Carrier</a>
    <a id="SuccessorSet.isSuccessorSet"></a><a id="1317" href="Algebra.Bundles.html#1317" class="Field">isSuccessorSet</a>   <a id="1334" class="Symbol">:</a> <a id="1336" href="Algebra.Structures.html#1308" class="Record">IsSuccessorSet</a> <a id="1351" href="Algebra.Bundles.html#1214" class="Field Operator">_≈_</a> <a id="1355" href="Algebra.Bundles.html#1251" class="Field">suc#</a> <a id="1360" href="Algebra.Bundles.html#1286" class="Field">zero#</a>

  <a id="1369" class="Keyword">open</a> <a id="1374" href="Algebra.Structures.html#1308" class="Module">IsSuccessorSet</a> <a id="1389" href="Algebra.Bundles.html#1317" class="Field">isSuccessorSet</a> <a id="1404" class="Keyword">public</a>

  <a id="SuccessorSet.rawSuccessorSet"></a><a id="1414" href="Algebra.Bundles.html#1414" class="Function">rawSuccessorSet</a> <a id="1430" class="Symbol">:</a> <a id="1432" href="Algebra.Bundles.Raw.html#735" class="Record">RawSuccessorSet</a> <a id="1448" class="Symbol">_</a> <a id="1450" class="Symbol">_</a>
  <a id="1454" href="Algebra.Bundles.html#1414" class="Function">rawSuccessorSet</a> <a id="1470" class="Symbol">=</a> <a id="1472" class="Keyword">record</a> <a id="1479" class="Symbol">{</a> <a id="1481" href="Algebra.Bundles.Raw.html#828" class="Field Operator">_≈_</a> <a id="1485" class="Symbol">=</a> <a id="1487" href="Algebra.Bundles.html#1214" class="Field Operator">_≈_</a><a id="1490" class="Symbol">;</a> <a id="1492" href="Algebra.Bundles.Raw.html#856" class="Field">suc#</a> <a id="1497" class="Symbol">=</a> <a id="1499" href="Algebra.Bundles.html#1251" class="Field">suc#</a><a id="1503" class="Symbol">;</a> <a id="1505" href="Algebra.Bundles.Raw.html#882" class="Field">zero#</a> <a id="1511" class="Symbol">=</a> <a id="1513" href="Algebra.Bundles.html#1286" class="Field">zero#</a> <a id="1519" class="Symbol">}</a>

  <a id="1524" class="Keyword">open</a> <a id="1529" href="Algebra.Bundles.Raw.html#735" class="Module">RawSuccessorSet</a> <a id="1545" href="Algebra.Bundles.html#1414" class="Function">rawSuccessorSet</a> <a id="1561" class="Keyword">public</a>

<a id="1569" class="Comment">------------------------------------------------------------------------</a>
<a id="1642" class="Comment">-- Bundles with 1 binary operation</a>
<a id="1677" class="Comment">------------------------------------------------------------------------</a>

<a id="1751" class="Keyword">record</a> <a id="Magma"></a><a id="1758" href="Algebra.Bundles.html#1758" class="Record">Magma</a> <a id="1764" href="Algebra.Bundles.html#1764" class="Bound">c</a> <a id="1766" href="Algebra.Bundles.html#1766" class="Bound">ℓ</a> <a id="1768" class="Symbol">:</a> <a id="1770" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1774" class="Symbol">(</a><a id="1775" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="1779" class="Symbol">(</a><a id="1780" href="Algebra.Bundles.html#1764" class="Bound">c</a> <a id="1782" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1784" href="Algebra.Bundles.html#1766" class="Bound">ℓ</a><a id="1785" class="Symbol">))</a> <a id="1788" class="Keyword">where</a>
  <a id="1796" class="Keyword">infixl</a> <a id="1803" class="Number">7</a> <a id="1805" href="Algebra.Bundles.html#1884" class="Field Operator">_∙_</a>
  <a id="1811" class="Keyword">infix</a>  <a id="1818" class="Number">4</a> <a id="1820" href="Algebra.Bundles.html#1856" class="Field Operator">_≈_</a>
  <a id="1826" class="Keyword">field</a>
    <a id="Magma.Carrier"></a><a id="1836" href="Algebra.Bundles.html#1836" class="Field">Carrier</a> <a id="1844" class="Symbol">:</a> <a id="1846" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1850" href="Algebra.Bundles.html#1764" class="Bound">c</a>
    <a id="Magma._≈_"></a><a id="1856" href="Algebra.Bundles.html#1856" class="Field Operator">_≈_</a>     <a id="1864" class="Symbol">:</a> <a id="1866" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1870" href="Algebra.Bundles.html#1836" class="Field">Carrier</a> <a id="1878" href="Algebra.Bundles.html#1766" class="Bound">ℓ</a>
    <a id="Magma._∙_"></a><a id="1884" href="Algebra.Bundles.html#1884" class="Field Operator">_∙_</a>     <a id="1892" class="Symbol">:</a> <a id="1894" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="1898" href="Algebra.Bundles.html#1836" class="Field">Carrier</a>
    <a id="Magma.isMagma"></a><a id="1910" href="Algebra.Bundles.html#1910" class="Field">isMagma</a> <a id="1918" class="Symbol">:</a> <a id="1920" href="Algebra.Structures.html#1763" class="Record">IsMagma</a> <a id="1928" href="Algebra.Bundles.html#1856" class="Field Operator">_≈_</a> <a id="1932" href="Algebra.Bundles.html#1884" class="Field Operator">_∙_</a>

  <a id="1939" class="Keyword">open</a> <a id="1944" href="Algebra.Structures.html#1763" class="Module">IsMagma</a> <a id="1952" href="Algebra.Bundles.html#1910" class="Field">isMagma</a> <a id="1960" class="Keyword">public</a>

  <a id="Magma.rawMagma"></a><a id="1970" href="Algebra.Bundles.html#1970" class="Function">rawMagma</a> <a id="1979" class="Symbol">:</a> <a id="1981" href="Algebra.Bundles.Raw.html#1205" class="Record">RawMagma</a> <a id="1990" class="Symbol">_</a> <a id="1992" class="Symbol">_</a>
  <a id="1996" href="Algebra.Bundles.html#1970" class="Function">rawMagma</a> <a id="2005" class="Symbol">=</a> <a id="2007" class="Keyword">record</a> <a id="2014" class="Symbol">{</a> <a id="2016" href="Algebra.Bundles.Raw.html#1306" class="Field Operator">_≈_</a> <a id="2020" class="Symbol">=</a> <a id="2022" href="Algebra.Bundles.html#1856" class="Field Operator">_≈_</a><a id="2025" class="Symbol">;</a> <a id="2027" href="Algebra.Bundles.Raw.html#1334" class="Field Operator">_∙_</a> <a id="2031" class="Symbol">=</a> <a id="2033" href="Algebra.Bundles.html#1884" class="Field Operator">_∙_</a> <a id="2037" class="Symbol">}</a>

  <a id="2042" class="Keyword">open</a> <a id="2047" href="Algebra.Bundles.Raw.html#1205" class="Module">RawMagma</a> <a id="2056" href="Algebra.Bundles.html#1970" class="Function">rawMagma</a> <a id="2065" class="Keyword">public</a>
    <a id="2076" class="Keyword">using</a> <a id="2082" class="Symbol">(</a><a id="2083" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a><a id="2086" class="Symbol">)</a>


<a id="2090" class="Keyword">record</a> <a id="SelectiveMagma"></a><a id="2097" href="Algebra.Bundles.html#2097" class="Record">SelectiveMagma</a> <a id="2112" href="Algebra.Bundles.html#2112" class="Bound">c</a> <a id="2114" href="Algebra.Bundles.html#2114" class="Bound">ℓ</a> <a id="2116" class="Symbol">:</a> <a id="2118" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2122" class="Symbol">(</a><a id="2123" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="2127" class="Symbol">(</a><a id="2128" href="Algebra.Bundles.html#2112" class="Bound">c</a> <a id="2130" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2132" href="Algebra.Bundles.html#2114" class="Bound">ℓ</a><a id="2133" class="Symbol">))</a> <a id="2136" class="Keyword">where</a>
  <a id="2144" class="Keyword">infixl</a> <a id="2151" class="Number">7</a> <a id="2153" href="Algebra.Bundles.html#2250" class="Field Operator">_∙_</a>
  <a id="2159" class="Keyword">infix</a>  <a id="2166" class="Number">4</a> <a id="2168" href="Algebra.Bundles.html#2213" class="Field Operator">_≈_</a>
  <a id="2174" class="Keyword">field</a>
    <a id="SelectiveMagma.Carrier"></a><a id="2184" href="Algebra.Bundles.html#2184" class="Field">Carrier</a>          <a id="2201" class="Symbol">:</a> <a id="2203" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2207" href="Algebra.Bundles.html#2112" class="Bound">c</a>
    <a id="SelectiveMagma._≈_"></a><a id="2213" href="Algebra.Bundles.html#2213" class="Field Operator">_≈_</a>              <a id="2230" class="Symbol">:</a> <a id="2232" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2236" href="Algebra.Bundles.html#2184" class="Field">Carrier</a> <a id="2244" href="Algebra.Bundles.html#2114" class="Bound">ℓ</a>
    <a id="SelectiveMagma._∙_"></a><a id="2250" href="Algebra.Bundles.html#2250" class="Field Operator">_∙_</a>              <a id="2267" class="Symbol">:</a> <a id="2269" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="2273" href="Algebra.Bundles.html#2184" class="Field">Carrier</a>
    <a id="SelectiveMagma.isSelectiveMagma"></a><a id="2285" href="Algebra.Bundles.html#2285" class="Field">isSelectiveMagma</a> <a id="2302" class="Symbol">:</a> <a id="2304" href="Algebra.Structures.html#3217" class="Record">IsSelectiveMagma</a> <a id="2321" href="Algebra.Bundles.html#2213" class="Field Operator">_≈_</a> <a id="2325" href="Algebra.Bundles.html#2250" class="Field Operator">_∙_</a>

  <a id="2332" class="Keyword">open</a> <a id="2337" href="Algebra.Structures.html#3217" class="Module">IsSelectiveMagma</a> <a id="2354" href="Algebra.Bundles.html#2285" class="Field">isSelectiveMagma</a> <a id="2371" class="Keyword">public</a>

  <a id="SelectiveMagma.magma"></a><a id="2381" href="Algebra.Bundles.html#2381" class="Function">magma</a> <a id="2387" class="Symbol">:</a> <a id="2389" href="Algebra.Bundles.html#1758" class="Record">Magma</a> <a id="2395" href="Algebra.Bundles.html#2112" class="Bound">c</a> <a id="2397" href="Algebra.Bundles.html#2114" class="Bound">ℓ</a>
  <a id="2401" href="Algebra.Bundles.html#2381" class="Function">magma</a> <a id="2407" class="Symbol">=</a> <a id="2409" class="Keyword">record</a> <a id="2416" class="Symbol">{</a> <a id="2418" href="Algebra.Bundles.html#1910" class="Field">isMagma</a> <a id="2426" class="Symbol">=</a> <a id="2428" href="Algebra.Structures.html#3278" class="Function">isMagma</a> <a id="2436" class="Symbol">}</a>

  <a id="2441" class="Keyword">open</a> <a id="2446" href="Algebra.Bundles.html#1758" class="Module">Magma</a> <a id="2452" href="Algebra.Bundles.html#2381" class="Function">magma</a> <a id="2458" class="Keyword">public</a> <a id="2465" class="Keyword">using</a> <a id="2471" class="Symbol">(</a><a id="2472" href="Algebra.Bundles.html#1970" class="Function">rawMagma</a><a id="2480" class="Symbol">)</a>


<a id="2484" class="Keyword">record</a> <a id="CommutativeMagma"></a><a id="2491" href="Algebra.Bundles.html#2491" class="Record">CommutativeMagma</a> <a id="2508" href="Algebra.Bundles.html#2508" class="Bound">c</a> <a id="2510" href="Algebra.Bundles.html#2510" class="Bound">ℓ</a> <a id="2512" class="Symbol">:</a> <a id="2514" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2518" class="Symbol">(</a><a id="2519" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="2523" class="Symbol">(</a><a id="2524" href="Algebra.Bundles.html#2508" class="Bound">c</a> <a id="2526" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2528" href="Algebra.Bundles.html#2510" class="Bound">ℓ</a><a id="2529" class="Symbol">))</a> <a id="2532" class="Keyword">where</a>
  <a id="2540" class="Keyword">infixl</a> <a id="2547" class="Number">7</a> <a id="2549" href="Algebra.Bundles.html#2650" class="Field Operator">_∙_</a>
  <a id="2555" class="Keyword">infix</a>  <a id="2562" class="Number">4</a> <a id="2564" href="Algebra.Bundles.html#2611" class="Field Operator">_≈_</a>
  <a id="2570" class="Keyword">field</a>
    <a id="CommutativeMagma.Carrier"></a><a id="2580" href="Algebra.Bundles.html#2580" class="Field">Carrier</a>            <a id="2599" class="Symbol">:</a> <a id="2601" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2605" href="Algebra.Bundles.html#2508" class="Bound">c</a>
    <a id="CommutativeMagma._≈_"></a><a id="2611" href="Algebra.Bundles.html#2611" class="Field Operator">_≈_</a>                <a id="2630" class="Symbol">:</a> <a id="2632" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2636" href="Algebra.Bundles.html#2580" class="Field">Carrier</a> <a id="2644" href="Algebra.Bundles.html#2510" class="Bound">ℓ</a>
    <a id="CommutativeMagma._∙_"></a><a id="2650" href="Algebra.Bundles.html#2650" class="Field Operator">_∙_</a>                <a id="2669" class="Symbol">:</a> <a id="2671" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="2675" href="Algebra.Bundles.html#2580" class="Field">Carrier</a>
    <a id="CommutativeMagma.isCommutativeMagma"></a><a id="2687" href="Algebra.Bundles.html#2687" class="Field">isCommutativeMagma</a> <a id="2706" class="Symbol">:</a> <a id="2708" href="Algebra.Structures.html#2061" class="Record">IsCommutativeMagma</a> <a id="2727" href="Algebra.Bundles.html#2611" class="Field Operator">_≈_</a> <a id="2731" href="Algebra.Bundles.html#2650" class="Field Operator">_∙_</a>

  <a id="2738" class="Keyword">open</a> <a id="2743" href="Algebra.Structures.html#2061" class="Module">IsCommutativeMagma</a> <a id="2762" href="Algebra.Bundles.html#2687" class="Field">isCommutativeMagma</a> <a id="2781" class="Keyword">public</a>

  <a id="CommutativeMagma.magma"></a><a id="2791" href="Algebra.Bundles.html#2791" class="Function">magma</a> <a id="2797" class="Symbol">:</a> <a id="2799" href="Algebra.Bundles.html#1758" class="Record">Magma</a> <a id="2805" href="Algebra.Bundles.html#2508" class="Bound">c</a> <a id="2807" href="Algebra.Bundles.html#2510" class="Bound">ℓ</a>
  <a id="2811" href="Algebra.Bundles.html#2791" class="Function">magma</a> <a id="2817" class="Symbol">=</a> <a id="2819" class="Keyword">record</a> <a id="2826" class="Symbol">{</a> <a id="2828" href="Algebra.Bundles.html#1910" class="Field">isMagma</a> <a id="2836" class="Symbol">=</a> <a id="2838" href="Algebra.Structures.html#2124" class="Function">isMagma</a> <a id="2846" class="Symbol">}</a>

  <a id="2851" class="Keyword">open</a> <a id="2856" href="Algebra.Bundles.html#1758" class="Module">Magma</a> <a id="2862" href="Algebra.Bundles.html#2791" class="Function">magma</a> <a id="2868" class="Keyword">public</a> <a id="2875" class="Keyword">using</a> <a id="2881" class="Symbol">(</a><a id="2882" href="Algebra.Bundles.html#1970" class="Function">rawMagma</a><a id="2890" class="Symbol">)</a>

<a id="2893" class="Keyword">record</a> <a id="IdempotentMagma"></a><a id="2900" href="Algebra.Bundles.html#2900" class="Record">IdempotentMagma</a> <a id="2916" href="Algebra.Bundles.html#2916" class="Bound">c</a> <a id="2918" href="Algebra.Bundles.html#2918" class="Bound">ℓ</a> <a id="2920" class="Symbol">:</a> <a id="2922" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2926" class="Symbol">(</a><a id="2927" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="2931" class="Symbol">(</a><a id="2932" href="Algebra.Bundles.html#2916" class="Bound">c</a> <a id="2934" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2936" href="Algebra.Bundles.html#2918" class="Bound">ℓ</a><a id="2937" class="Symbol">))</a> <a id="2940" class="Keyword">where</a>
  <a id="2948" class="Keyword">infixl</a> <a id="2955" class="Number">7</a> <a id="2957" href="Algebra.Bundles.html#3036" class="Field Operator">_∙_</a>
  <a id="2963" class="Keyword">infix</a>  <a id="2970" class="Number">4</a> <a id="2972" href="Algebra.Bundles.html#3008" class="Field Operator">_≈_</a>
  <a id="2978" class="Keyword">field</a>
    <a id="IdempotentMagma.Carrier"></a><a id="2988" href="Algebra.Bundles.html#2988" class="Field">Carrier</a> <a id="2996" class="Symbol">:</a> <a id="2998" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3002" href="Algebra.Bundles.html#2916" class="Bound">c</a>
    <a id="IdempotentMagma._≈_"></a><a id="3008" href="Algebra.Bundles.html#3008" class="Field Operator">_≈_</a>     <a id="3016" class="Symbol">:</a> <a id="3018" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3022" href="Algebra.Bundles.html#2988" class="Field">Carrier</a> <a id="3030" href="Algebra.Bundles.html#2918" class="Bound">ℓ</a>
    <a id="IdempotentMagma._∙_"></a><a id="3036" href="Algebra.Bundles.html#3036" class="Field Operator">_∙_</a>     <a id="3044" class="Symbol">:</a> <a id="3046" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3050" href="Algebra.Bundles.html#2988" class="Field">Carrier</a>
    <a id="IdempotentMagma.isIdempotentMagma"></a><a id="3062" href="Algebra.Bundles.html#3062" class="Field">isIdempotentMagma</a>  <a id="3081" class="Symbol">:</a> <a id="3083" href="Algebra.Structures.html#2211" class="Record">IsIdempotentMagma</a> <a id="3101" href="Algebra.Bundles.html#3008" class="Field Operator">_≈_</a> <a id="3105" href="Algebra.Bundles.html#3036" class="Field Operator">_∙_</a>

  <a id="3112" class="Keyword">open</a> <a id="3117" href="Algebra.Structures.html#2211" class="Module">IsIdempotentMagma</a> <a id="3135" href="Algebra.Bundles.html#3062" class="Field">isIdempotentMagma</a> <a id="3153" class="Keyword">public</a>

  <a id="IdempotentMagma.magma"></a><a id="3163" href="Algebra.Bundles.html#3163" class="Function">magma</a> <a id="3169" class="Symbol">:</a> <a id="3171" href="Algebra.Bundles.html#1758" class="Record">Magma</a> <a id="3177" href="Algebra.Bundles.html#2916" class="Bound">c</a> <a id="3179" href="Algebra.Bundles.html#2918" class="Bound">ℓ</a>
  <a id="3183" href="Algebra.Bundles.html#3163" class="Function">magma</a> <a id="3189" class="Symbol">=</a> <a id="3191" class="Keyword">record</a> <a id="3198" class="Symbol">{</a> <a id="3200" href="Algebra.Bundles.html#1910" class="Field">isMagma</a> <a id="3208" class="Symbol">=</a> <a id="3210" href="Algebra.Structures.html#2273" class="Function">isMagma</a> <a id="3218" class="Symbol">}</a>

  <a id="3223" class="Keyword">open</a> <a id="3228" href="Algebra.Bundles.html#1758" class="Module">Magma</a> <a id="3234" href="Algebra.Bundles.html#3163" class="Function">magma</a> <a id="3240" class="Keyword">public</a>
    <a id="3251" class="Keyword">using</a> <a id="3257" class="Symbol">(</a><a id="3258" href="Algebra.Bundles.html#1970" class="Function">rawMagma</a><a id="3266" class="Symbol">)</a>

<a id="3269" class="Keyword">record</a> <a id="AlternativeMagma"></a><a id="3276" href="Algebra.Bundles.html#3276" class="Record">AlternativeMagma</a> <a id="3293" href="Algebra.Bundles.html#3293" class="Bound">c</a> <a id="3295" href="Algebra.Bundles.html#3295" class="Bound">ℓ</a> <a id="3297" class="Symbol">:</a> <a id="3299" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3303" class="Symbol">(</a><a id="3304" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="3308" class="Symbol">(</a><a id="3309" href="Algebra.Bundles.html#3293" class="Bound">c</a> <a id="3311" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3313" href="Algebra.Bundles.html#3295" class="Bound">ℓ</a><a id="3314" class="Symbol">))</a> <a id="3317" class="Keyword">where</a>
  <a id="3325" class="Keyword">infixl</a> <a id="3332" class="Number">7</a> <a id="3334" href="Algebra.Bundles.html#3413" class="Field Operator">_∙_</a>
  <a id="3340" class="Keyword">infix</a>  <a id="3347" class="Number">4</a> <a id="3349" href="Algebra.Bundles.html#3385" class="Field Operator">_≈_</a>
  <a id="3355" class="Keyword">field</a>
    <a id="AlternativeMagma.Carrier"></a><a id="3365" href="Algebra.Bundles.html#3365" class="Field">Carrier</a> <a id="3373" class="Symbol">:</a> <a id="3375" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3379" href="Algebra.Bundles.html#3293" class="Bound">c</a>
    <a id="AlternativeMagma._≈_"></a><a id="3385" href="Algebra.Bundles.html#3385" class="Field Operator">_≈_</a>     <a id="3393" class="Symbol">:</a> <a id="3395" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3399" href="Algebra.Bundles.html#3365" class="Field">Carrier</a> <a id="3407" href="Algebra.Bundles.html#3295" class="Bound">ℓ</a>
    <a id="AlternativeMagma._∙_"></a><a id="3413" href="Algebra.Bundles.html#3413" class="Field Operator">_∙_</a>     <a id="3421" class="Symbol">:</a> <a id="3423" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3427" href="Algebra.Bundles.html#3365" class="Field">Carrier</a>
    <a id="AlternativeMagma.isAlternativeMagma"></a><a id="3439" href="Algebra.Bundles.html#3439" class="Field">isAlternativeMagma</a>  <a id="3459" class="Symbol">:</a> <a id="3461" href="Algebra.Structures.html#2359" class="Record">IsAlternativeMagma</a> <a id="3480" href="Algebra.Bundles.html#3385" class="Field Operator">_≈_</a> <a id="3484" href="Algebra.Bundles.html#3413" class="Field Operator">_∙_</a>

  <a id="3491" class="Keyword">open</a> <a id="3496" href="Algebra.Structures.html#2359" class="Module">IsAlternativeMagma</a> <a id="3515" href="Algebra.Bundles.html#3439" class="Field">isAlternativeMagma</a> <a id="3534" class="Keyword">public</a>

  <a id="AlternativeMagma.magma"></a><a id="3544" href="Algebra.Bundles.html#3544" class="Function">magma</a> <a id="3550" class="Symbol">:</a> <a id="3552" href="Algebra.Bundles.html#1758" class="Record">Magma</a> <a id="3558" href="Algebra.Bundles.html#3293" class="Bound">c</a> <a id="3560" href="Algebra.Bundles.html#3295" class="Bound">ℓ</a>
  <a id="3564" href="Algebra.Bundles.html#3544" class="Function">magma</a> <a id="3570" class="Symbol">=</a> <a id="3572" class="Keyword">record</a> <a id="3579" class="Symbol">{</a> <a id="3581" href="Algebra.Bundles.html#1910" class="Field">isMagma</a> <a id="3589" class="Symbol">=</a> <a id="3591" href="Algebra.Structures.html#2422" class="Function">isMagma</a> <a id="3599" class="Symbol">}</a>

  <a id="3604" class="Keyword">open</a> <a id="3609" href="Algebra.Bundles.html#1758" class="Module">Magma</a> <a id="3615" href="Algebra.Bundles.html#3544" class="Function">magma</a> <a id="3621" class="Keyword">public</a>
    <a id="3632" class="Keyword">using</a> <a id="3638" class="Symbol">(</a><a id="3639" href="Algebra.Bundles.html#1970" class="Function">rawMagma</a><a id="3647" class="Symbol">)</a>

<a id="3650" class="Keyword">record</a> <a id="FlexibleMagma"></a><a id="3657" href="Algebra.Bundles.html#3657" class="Record">FlexibleMagma</a> <a id="3671" href="Algebra.Bundles.html#3671" class="Bound">c</a> <a id="3673" href="Algebra.Bundles.html#3673" class="Bound">ℓ</a> <a id="3675" class="Symbol">:</a> <a id="3677" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3681" class="Symbol">(</a><a id="3682" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="3686" class="Symbol">(</a><a id="3687" href="Algebra.Bundles.html#3671" class="Bound">c</a> <a id="3689" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3691" href="Algebra.Bundles.html#3673" class="Bound">ℓ</a><a id="3692" class="Symbol">))</a> <a id="3695" class="Keyword">where</a>
  <a id="3703" class="Keyword">infixl</a> <a id="3710" class="Number">7</a> <a id="3712" href="Algebra.Bundles.html#3791" class="Field Operator">_∙_</a>
  <a id="3718" class="Keyword">infix</a>  <a id="3725" class="Number">4</a> <a id="3727" href="Algebra.Bundles.html#3763" class="Field Operator">_≈_</a>
  <a id="3733" class="Keyword">field</a>
    <a id="FlexibleMagma.Carrier"></a><a id="3743" href="Algebra.Bundles.html#3743" class="Field">Carrier</a> <a id="3751" class="Symbol">:</a> <a id="3753" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3757" href="Algebra.Bundles.html#3671" class="Bound">c</a>
    <a id="FlexibleMagma._≈_"></a><a id="3763" href="Algebra.Bundles.html#3763" class="Field Operator">_≈_</a>     <a id="3771" class="Symbol">:</a> <a id="3773" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3777" href="Algebra.Bundles.html#3743" class="Field">Carrier</a> <a id="3785" href="Algebra.Bundles.html#3673" class="Bound">ℓ</a>
    <a id="FlexibleMagma._∙_"></a><a id="3791" href="Algebra.Bundles.html#3791" class="Field Operator">_∙_</a>     <a id="3799" class="Symbol">:</a> <a id="3801" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3805" href="Algebra.Bundles.html#3743" class="Field">Carrier</a>
    <a id="FlexibleMagma.isFlexibleMagma"></a><a id="3817" href="Algebra.Bundles.html#3817" class="Field">isFlexibleMagma</a>  <a id="3834" class="Symbol">:</a> <a id="3836" href="Algebra.Structures.html#2642" class="Record">IsFlexibleMagma</a> <a id="3852" href="Algebra.Bundles.html#3763" class="Field Operator">_≈_</a> <a id="3856" href="Algebra.Bundles.html#3791" class="Field Operator">_∙_</a>

  <a id="3863" class="Keyword">open</a> <a id="3868" href="Algebra.Structures.html#2642" class="Module">IsFlexibleMagma</a> <a id="3884" href="Algebra.Bundles.html#3817" class="Field">isFlexibleMagma</a> <a id="3900" class="Keyword">public</a>

  <a id="FlexibleMagma.magma"></a><a id="3910" href="Algebra.Bundles.html#3910" class="Function">magma</a> <a id="3916" class="Symbol">:</a> <a id="3918" href="Algebra.Bundles.html#1758" class="Record">Magma</a> <a id="3924" href="Algebra.Bundles.html#3671" class="Bound">c</a> <a id="3926" href="Algebra.Bundles.html#3673" class="Bound">ℓ</a>
  <a id="3930" href="Algebra.Bundles.html#3910" class="Function">magma</a> <a id="3936" class="Symbol">=</a> <a id="3938" class="Keyword">record</a> <a id="3945" class="Symbol">{</a> <a id="3947" href="Algebra.Bundles.html#1910" class="Field">isMagma</a> <a id="3955" class="Symbol">=</a> <a id="3957" href="Algebra.Structures.html#2702" class="Function">isMagma</a> <a id="3965" class="Symbol">}</a>

  <a id="3970" class="Keyword">open</a> <a id="3975" href="Algebra.Bundles.html#1758" class="Module">Magma</a> <a id="3981" href="Algebra.Bundles.html#3910" class="Function">magma</a> <a id="3987" class="Keyword">public</a>
    <a id="3998" class="Keyword">using</a> <a id="4004" class="Symbol">(</a><a id="4005" href="Algebra.Bundles.html#1970" class="Function">rawMagma</a><a id="4013" class="Symbol">)</a>

<a id="4016" class="Keyword">record</a> <a id="MedialMagma"></a><a id="4023" href="Algebra.Bundles.html#4023" class="Record">MedialMagma</a> <a id="4035" href="Algebra.Bundles.html#4035" class="Bound">c</a> <a id="4037" href="Algebra.Bundles.html#4037" class="Bound">ℓ</a> <a id="4039" class="Symbol">:</a> <a id="4041" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4045" class="Symbol">(</a><a id="4046" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="4050" class="Symbol">(</a><a id="4051" href="Algebra.Bundles.html#4035" class="Bound">c</a> <a id="4053" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4055" href="Algebra.Bundles.html#4037" class="Bound">ℓ</a><a id="4056" class="Symbol">))</a> <a id="4059" class="Keyword">where</a>
  <a id="4067" class="Keyword">infixl</a> <a id="4074" class="Number">7</a> <a id="4076" href="Algebra.Bundles.html#4155" class="Field Operator">_∙_</a>
  <a id="4082" class="Keyword">infix</a>  <a id="4089" class="Number">4</a> <a id="4091" href="Algebra.Bundles.html#4127" class="Field Operator">_≈_</a>
  <a id="4097" class="Keyword">field</a>
    <a id="MedialMagma.Carrier"></a><a id="4107" href="Algebra.Bundles.html#4107" class="Field">Carrier</a> <a id="4115" class="Symbol">:</a> <a id="4117" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4121" href="Algebra.Bundles.html#4035" class="Bound">c</a>
    <a id="MedialMagma._≈_"></a><a id="4127" href="Algebra.Bundles.html#4127" class="Field Operator">_≈_</a>     <a id="4135" class="Symbol">:</a> <a id="4137" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4141" href="Algebra.Bundles.html#4107" class="Field">Carrier</a> <a id="4149" href="Algebra.Bundles.html#4037" class="Bound">ℓ</a>
    <a id="MedialMagma._∙_"></a><a id="4155" href="Algebra.Bundles.html#4155" class="Field Operator">_∙_</a>     <a id="4163" class="Symbol">:</a> <a id="4165" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="4169" href="Algebra.Bundles.html#4107" class="Field">Carrier</a>
    <a id="MedialMagma.isMedialMagma"></a><a id="4181" href="Algebra.Bundles.html#4181" class="Field">isMedialMagma</a>  <a id="4196" class="Symbol">:</a> <a id="4198" href="Algebra.Structures.html#2788" class="Record">IsMedialMagma</a> <a id="4212" href="Algebra.Bundles.html#4127" class="Field Operator">_≈_</a> <a id="4216" href="Algebra.Bundles.html#4155" class="Field Operator">_∙_</a>

  <a id="4223" class="Keyword">open</a> <a id="4228" href="Algebra.Structures.html#2788" class="Module">IsMedialMagma</a> <a id="4242" href="Algebra.Bundles.html#4181" class="Field">isMedialMagma</a> <a id="4256" class="Keyword">public</a>

  <a id="MedialMagma.magma"></a><a id="4266" href="Algebra.Bundles.html#4266" class="Function">magma</a> <a id="4272" class="Symbol">:</a> <a id="4274" href="Algebra.Bundles.html#1758" class="Record">Magma</a> <a id="4280" href="Algebra.Bundles.html#4035" class="Bound">c</a> <a id="4282" href="Algebra.Bundles.html#4037" class="Bound">ℓ</a>
  <a id="4286" href="Algebra.Bundles.html#4266" class="Function">magma</a> <a id="4292" class="Symbol">=</a> <a id="4294" class="Keyword">record</a> <a id="4301" class="Symbol">{</a> <a id="4303" href="Algebra.Bundles.html#1910" class="Field">isMagma</a> <a id="4311" class="Symbol">=</a> <a id="4313" href="Algebra.Structures.html#2846" class="Function">isMagma</a> <a id="4321" class="Symbol">}</a>

  <a id="4326" class="Keyword">open</a> <a id="4331" href="Algebra.Bundles.html#1758" class="Module">Magma</a> <a id="4337" href="Algebra.Bundles.html#4266" class="Function">magma</a> <a id="4343" class="Keyword">public</a>
    <a id="4354" class="Keyword">using</a> <a id="4360" class="Symbol">(</a><a id="4361" href="Algebra.Bundles.html#1970" class="Function">rawMagma</a><a id="4369" class="Symbol">)</a>

<a id="4372" class="Keyword">record</a> <a id="SemimedialMagma"></a><a id="4379" href="Algebra.Bundles.html#4379" class="Record">SemimedialMagma</a> <a id="4395" href="Algebra.Bundles.html#4395" class="Bound">c</a> <a id="4397" href="Algebra.Bundles.html#4397" class="Bound">ℓ</a> <a id="4399" class="Symbol">:</a> <a id="4401" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4405" class="Symbol">(</a><a id="4406" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="4410" class="Symbol">(</a><a id="4411" href="Algebra.Bundles.html#4395" class="Bound">c</a> <a id="4413" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4415" href="Algebra.Bundles.html#4397" class="Bound">ℓ</a><a id="4416" class="Symbol">))</a> <a id="4419" class="Keyword">where</a>
  <a id="4427" class="Keyword">infixl</a> <a id="4434" class="Number">7</a> <a id="4436" href="Algebra.Bundles.html#4515" class="Field Operator">_∙_</a>
  <a id="4442" class="Keyword">infix</a>  <a id="4449" class="Number">4</a> <a id="4451" href="Algebra.Bundles.html#4487" class="Field Operator">_≈_</a>
  <a id="4457" class="Keyword">field</a>
    <a id="SemimedialMagma.Carrier"></a><a id="4467" href="Algebra.Bundles.html#4467" class="Field">Carrier</a> <a id="4475" class="Symbol">:</a> <a id="4477" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4481" href="Algebra.Bundles.html#4395" class="Bound">c</a>
    <a id="SemimedialMagma._≈_"></a><a id="4487" href="Algebra.Bundles.html#4487" class="Field Operator">_≈_</a>     <a id="4495" class="Symbol">:</a> <a id="4497" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4501" href="Algebra.Bundles.html#4467" class="Field">Carrier</a> <a id="4509" href="Algebra.Bundles.html#4397" class="Bound">ℓ</a>
    <a id="SemimedialMagma._∙_"></a><a id="4515" href="Algebra.Bundles.html#4515" class="Field Operator">_∙_</a>     <a id="4523" class="Symbol">:</a> <a id="4525" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="4529" href="Algebra.Bundles.html#4467" class="Field">Carrier</a>
    <a id="SemimedialMagma.isSemimedialMagma"></a><a id="4541" href="Algebra.Bundles.html#4541" class="Field">isSemimedialMagma</a>  <a id="4560" class="Symbol">:</a> <a id="4562" href="Algebra.Structures.html#2928" class="Record">IsSemimedialMagma</a> <a id="4580" href="Algebra.Bundles.html#4487" class="Field Operator">_≈_</a> <a id="4584" href="Algebra.Bundles.html#4515" class="Field Operator">_∙_</a>

  <a id="4591" class="Keyword">open</a> <a id="4596" href="Algebra.Structures.html#2928" class="Module">IsSemimedialMagma</a> <a id="4614" href="Algebra.Bundles.html#4541" class="Field">isSemimedialMagma</a> <a id="4632" class="Keyword">public</a>

  <a id="SemimedialMagma.magma"></a><a id="4642" href="Algebra.Bundles.html#4642" class="Function">magma</a> <a id="4648" class="Symbol">:</a> <a id="4650" href="Algebra.Bundles.html#1758" class="Record">Magma</a> <a id="4656" href="Algebra.Bundles.html#4395" class="Bound">c</a> <a id="4658" href="Algebra.Bundles.html#4397" class="Bound">ℓ</a>
  <a id="4662" href="Algebra.Bundles.html#4642" class="Function">magma</a> <a id="4668" class="Symbol">=</a> <a id="4670" class="Keyword">record</a> <a id="4677" class="Symbol">{</a> <a id="4679" href="Algebra.Bundles.html#1910" class="Field">isMagma</a> <a id="4687" class="Symbol">=</a> <a id="4689" href="Algebra.Structures.html#2990" class="Function">isMagma</a> <a id="4697" class="Symbol">}</a>

  <a id="4702" class="Keyword">open</a> <a id="4707" href="Algebra.Bundles.html#1758" class="Module">Magma</a> <a id="4713" href="Algebra.Bundles.html#4642" class="Function">magma</a> <a id="4719" class="Keyword">public</a>
    <a id="4730" class="Keyword">using</a> <a id="4736" class="Symbol">(</a><a id="4737" href="Algebra.Bundles.html#1970" class="Function">rawMagma</a><a id="4745" class="Symbol">)</a>


<a id="4749" class="Keyword">record</a> <a id="Semigroup"></a><a id="4756" href="Algebra.Bundles.html#4756" class="Record">Semigroup</a> <a id="4766" href="Algebra.Bundles.html#4766" class="Bound">c</a> <a id="4768" href="Algebra.Bundles.html#4768" class="Bound">ℓ</a> <a id="4770" class="Symbol">:</a> <a id="4772" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4776" class="Symbol">(</a><a id="4777" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="4781" class="Symbol">(</a><a id="4782" href="Algebra.Bundles.html#4766" class="Bound">c</a> <a id="4784" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4786" href="Algebra.Bundles.html#4768" class="Bound">ℓ</a><a id="4787" class="Symbol">))</a> <a id="4790" class="Keyword">where</a>
  <a id="4798" class="Keyword">infixl</a> <a id="4805" class="Number">7</a> <a id="4807" href="Algebra.Bundles.html#4894" class="Field Operator">_∙_</a>
  <a id="4813" class="Keyword">infix</a>  <a id="4820" class="Number">4</a> <a id="4822" href="Algebra.Bundles.html#4862" class="Field Operator">_≈_</a>
  <a id="4828" class="Keyword">field</a>
    <a id="Semigroup.Carrier"></a><a id="4838" href="Algebra.Bundles.html#4838" class="Field">Carrier</a>     <a id="4850" class="Symbol">:</a> <a id="4852" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4856" href="Algebra.Bundles.html#4766" class="Bound">c</a>
    <a id="Semigroup._≈_"></a><a id="4862" href="Algebra.Bundles.html#4862" class="Field Operator">_≈_</a>         <a id="4874" class="Symbol">:</a> <a id="4876" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4880" href="Algebra.Bundles.html#4838" class="Field">Carrier</a> <a id="4888" href="Algebra.Bundles.html#4768" class="Bound">ℓ</a>
    <a id="Semigroup._∙_"></a><a id="4894" href="Algebra.Bundles.html#4894" class="Field Operator">_∙_</a>         <a id="4906" class="Symbol">:</a> <a id="4908" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="4912" href="Algebra.Bundles.html#4838" class="Field">Carrier</a>
    <a id="Semigroup.isSemigroup"></a><a id="4924" href="Algebra.Bundles.html#4924" class="Field">isSemigroup</a> <a id="4936" class="Symbol">:</a> <a id="4938" href="Algebra.Structures.html#3364" class="Record">IsSemigroup</a> <a id="4950" href="Algebra.Bundles.html#4862" class="Field Operator">_≈_</a> <a id="4954" href="Algebra.Bundles.html#4894" class="Field Operator">_∙_</a>

  <a id="4961" class="Keyword">open</a> <a id="4966" href="Algebra.Structures.html#3364" class="Module">IsSemigroup</a> <a id="4978" href="Algebra.Bundles.html#4924" class="Field">isSemigroup</a> <a id="4990" class="Keyword">public</a>

  <a id="Semigroup.magma"></a><a id="5000" href="Algebra.Bundles.html#5000" class="Function">magma</a> <a id="5006" class="Symbol">:</a> <a id="5008" href="Algebra.Bundles.html#1758" class="Record">Magma</a> <a id="5014" href="Algebra.Bundles.html#4766" class="Bound">c</a> <a id="5016" href="Algebra.Bundles.html#4768" class="Bound">ℓ</a>
  <a id="5020" href="Algebra.Bundles.html#5000" class="Function">magma</a> <a id="5026" class="Symbol">=</a> <a id="5028" class="Keyword">record</a> <a id="5035" class="Symbol">{</a> <a id="5037" href="Algebra.Bundles.html#1910" class="Field">isMagma</a> <a id="5045" class="Symbol">=</a> <a id="5047" href="Algebra.Structures.html#3420" class="Function">isMagma</a> <a id="5055" class="Symbol">}</a>

  <a id="5060" class="Keyword">open</a> <a id="5065" href="Algebra.Bundles.html#1758" class="Module">Magma</a> <a id="5071" href="Algebra.Bundles.html#5000" class="Function">magma</a> <a id="5077" class="Keyword">public</a>
    <a id="5088" class="Keyword">using</a> <a id="5094" class="Symbol">(</a><a id="5095" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a><a id="5098" class="Symbol">;</a> <a id="5100" href="Algebra.Bundles.html#1970" class="Function">rawMagma</a><a id="5108" class="Symbol">)</a>


<a id="5112" class="Keyword">record</a> <a id="Band"></a><a id="5119" href="Algebra.Bundles.html#5119" class="Record">Band</a> <a id="5124" href="Algebra.Bundles.html#5124" class="Bound">c</a> <a id="5126" href="Algebra.Bundles.html#5126" class="Bound">ℓ</a> <a id="5128" class="Symbol">:</a> <a id="5130" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5134" class="Symbol">(</a><a id="5135" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="5139" class="Symbol">(</a><a id="5140" href="Algebra.Bundles.html#5124" class="Bound">c</a> <a id="5142" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5144" href="Algebra.Bundles.html#5126" class="Bound">ℓ</a><a id="5145" class="Symbol">))</a> <a id="5148" class="Keyword">where</a>
  <a id="5156" class="Keyword">infixl</a> <a id="5163" class="Number">7</a> <a id="5165" href="Algebra.Bundles.html#5244" class="Field Operator">_∙_</a>
  <a id="5171" class="Keyword">infix</a>  <a id="5178" class="Number">4</a> <a id="5180" href="Algebra.Bundles.html#5216" class="Field Operator">_≈_</a>
  <a id="5186" class="Keyword">field</a>
    <a id="Band.Carrier"></a><a id="5196" href="Algebra.Bundles.html#5196" class="Field">Carrier</a> <a id="5204" class="Symbol">:</a> <a id="5206" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5210" href="Algebra.Bundles.html#5124" class="Bound">c</a>
    <a id="Band._≈_"></a><a id="5216" href="Algebra.Bundles.html#5216" class="Field Operator">_≈_</a>     <a id="5224" class="Symbol">:</a> <a id="5226" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="5230" href="Algebra.Bundles.html#5196" class="Field">Carrier</a> <a id="5238" href="Algebra.Bundles.html#5126" class="Bound">ℓ</a>
    <a id="Band._∙_"></a><a id="5244" href="Algebra.Bundles.html#5244" class="Field Operator">_∙_</a>     <a id="5252" class="Symbol">:</a> <a id="5254" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5258" href="Algebra.Bundles.html#5196" class="Field">Carrier</a>
    <a id="Band.isBand"></a><a id="5270" href="Algebra.Bundles.html#5270" class="Field">isBand</a>  <a id="5278" class="Symbol">:</a> <a id="5280" href="Algebra.Structures.html#3508" class="Record">IsBand</a> <a id="5287" href="Algebra.Bundles.html#5216" class="Field Operator">_≈_</a> <a id="5291" href="Algebra.Bundles.html#5244" class="Field Operator">_∙_</a>

  <a id="5298" class="Keyword">open</a> <a id="5303" href="Algebra.Structures.html#3508" class="Module">IsBand</a> <a id="5310" href="Algebra.Bundles.html#5270" class="Field">isBand</a> <a id="5317" class="Keyword">public</a>

  <a id="Band.semigroup"></a><a id="5327" href="Algebra.Bundles.html#5327" class="Function">semigroup</a> <a id="5337" class="Symbol">:</a> <a id="5339" href="Algebra.Bundles.html#4756" class="Record">Semigroup</a> <a id="5349" href="Algebra.Bundles.html#5124" class="Bound">c</a> <a id="5351" href="Algebra.Bundles.html#5126" class="Bound">ℓ</a>
  <a id="5355" href="Algebra.Bundles.html#5327" class="Function">semigroup</a> <a id="5365" class="Symbol">=</a> <a id="5367" class="Keyword">record</a> <a id="5374" class="Symbol">{</a> <a id="5376" href="Algebra.Bundles.html#4924" class="Field">isSemigroup</a> <a id="5388" class="Symbol">=</a> <a id="5390" href="Algebra.Structures.html#3559" class="Function">isSemigroup</a> <a id="5402" class="Symbol">}</a>

  <a id="5407" class="Keyword">open</a> <a id="5412" href="Algebra.Bundles.html#4756" class="Module">Semigroup</a> <a id="5422" href="Algebra.Bundles.html#5327" class="Function">semigroup</a> <a id="5432" class="Keyword">public</a>
    <a id="5443" class="Keyword">using</a> <a id="5449" class="Symbol">(</a><a id="5450" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a><a id="5453" class="Symbol">;</a> <a id="5455" href="Algebra.Bundles.html#5000" class="Function">magma</a><a id="5460" class="Symbol">;</a> <a id="5462" href="Algebra.Bundles.html#1970" class="Function">rawMagma</a><a id="5470" class="Symbol">)</a>


<a id="5474" class="Keyword">record</a> <a id="CommutativeSemigroup"></a><a id="5481" href="Algebra.Bundles.html#5481" class="Record">CommutativeSemigroup</a> <a id="5502" href="Algebra.Bundles.html#5502" class="Bound">c</a> <a id="5504" href="Algebra.Bundles.html#5504" class="Bound">ℓ</a> <a id="5506" class="Symbol">:</a> <a id="5508" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5512" class="Symbol">(</a><a id="5513" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="5517" class="Symbol">(</a><a id="5518" href="Algebra.Bundles.html#5502" class="Bound">c</a> <a id="5520" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5522" href="Algebra.Bundles.html#5504" class="Bound">ℓ</a><a id="5523" class="Symbol">))</a> <a id="5526" class="Keyword">where</a>
  <a id="5534" class="Keyword">infixl</a> <a id="5541" class="Number">7</a> <a id="5543" href="Algebra.Bundles.html#5654" class="Field Operator">_∙_</a>
  <a id="5549" class="Keyword">infix</a>  <a id="5556" class="Number">4</a> <a id="5558" href="Algebra.Bundles.html#5610" class="Field Operator">_≈_</a>
  <a id="5564" class="Keyword">field</a>
    <a id="CommutativeSemigroup.Carrier"></a><a id="5574" href="Algebra.Bundles.html#5574" class="Field">Carrier</a>                 <a id="5598" class="Symbol">:</a> <a id="5600" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5604" href="Algebra.Bundles.html#5502" class="Bound">c</a>
    <a id="CommutativeSemigroup._≈_"></a><a id="5610" href="Algebra.Bundles.html#5610" class="Field Operator">_≈_</a>                     <a id="5634" class="Symbol">:</a> <a id="5636" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="5640" href="Algebra.Bundles.html#5574" class="Field">Carrier</a> <a id="5648" href="Algebra.Bundles.html#5504" class="Bound">ℓ</a>
    <a id="CommutativeSemigroup._∙_"></a><a id="5654" href="Algebra.Bundles.html#5654" class="Field Operator">_∙_</a>                     <a id="5678" class="Symbol">:</a> <a id="5680" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5684" href="Algebra.Bundles.html#5574" class="Field">Carrier</a>
    <a id="CommutativeSemigroup.isCommutativeSemigroup"></a><a id="5696" href="Algebra.Bundles.html#5696" class="Field">isCommutativeSemigroup</a>  <a id="5720" class="Symbol">:</a> <a id="5722" href="Algebra.Structures.html#3666" class="Record">IsCommutativeSemigroup</a> <a id="5745" href="Algebra.Bundles.html#5610" class="Field Operator">_≈_</a> <a id="5749" href="Algebra.Bundles.html#5654" class="Field Operator">_∙_</a>

  <a id="5756" class="Keyword">open</a> <a id="5761" href="Algebra.Structures.html#3666" class="Module">IsCommutativeSemigroup</a> <a id="5784" href="Algebra.Bundles.html#5696" class="Field">isCommutativeSemigroup</a> <a id="5807" class="Keyword">public</a>

  <a id="CommutativeSemigroup.semigroup"></a><a id="5817" href="Algebra.Bundles.html#5817" class="Function">semigroup</a> <a id="5827" class="Symbol">:</a> <a id="5829" href="Algebra.Bundles.html#4756" class="Record">Semigroup</a> <a id="5839" href="Algebra.Bundles.html#5502" class="Bound">c</a> <a id="5841" href="Algebra.Bundles.html#5504" class="Bound">ℓ</a>
  <a id="5845" href="Algebra.Bundles.html#5817" class="Function">semigroup</a> <a id="5855" class="Symbol">=</a> <a id="5857" class="Keyword">record</a> <a id="5864" class="Symbol">{</a> <a id="5866" href="Algebra.Bundles.html#4924" class="Field">isSemigroup</a> <a id="5878" class="Symbol">=</a> <a id="5880" href="Algebra.Structures.html#3733" class="Function">isSemigroup</a> <a id="5892" class="Symbol">}</a>

  <a id="5897" class="Keyword">open</a> <a id="5902" href="Algebra.Bundles.html#4756" class="Module">Semigroup</a> <a id="5912" href="Algebra.Bundles.html#5817" class="Function">semigroup</a> <a id="5922" class="Keyword">public</a>
    <a id="5933" class="Keyword">using</a> <a id="5939" class="Symbol">(</a><a id="5940" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a><a id="5943" class="Symbol">;</a> <a id="5945" href="Algebra.Bundles.html#5000" class="Function">magma</a><a id="5950" class="Symbol">;</a> <a id="5952" href="Algebra.Bundles.html#1970" class="Function">rawMagma</a><a id="5960" class="Symbol">)</a>

  <a id="CommutativeSemigroup.commutativeMagma"></a><a id="5965" href="Algebra.Bundles.html#5965" class="Function">commutativeMagma</a> <a id="5982" class="Symbol">:</a> <a id="5984" href="Algebra.Bundles.html#2491" class="Record">CommutativeMagma</a> <a id="6001" href="Algebra.Bundles.html#5502" class="Bound">c</a> <a id="6003" href="Algebra.Bundles.html#5504" class="Bound">ℓ</a>
  <a id="6007" href="Algebra.Bundles.html#5965" class="Function">commutativeMagma</a> <a id="6024" class="Symbol">=</a> <a id="6026" class="Keyword">record</a> <a id="6033" class="Symbol">{</a> <a id="6035" href="Algebra.Bundles.html#2687" class="Field">isCommutativeMagma</a> <a id="6054" class="Symbol">=</a> <a id="6056" href="Algebra.Structures.html#3835" class="Function">isCommutativeMagma</a> <a id="6075" class="Symbol">}</a>

<a id="6078" class="Keyword">record</a> <a id="CommutativeBand"></a><a id="6085" href="Algebra.Bundles.html#6085" class="Record">CommutativeBand</a> <a id="6101" href="Algebra.Bundles.html#6101" class="Bound">c</a> <a id="6103" href="Algebra.Bundles.html#6103" class="Bound">ℓ</a> <a id="6105" class="Symbol">:</a> <a id="6107" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6111" class="Symbol">(</a><a id="6112" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="6116" class="Symbol">(</a><a id="6117" href="Algebra.Bundles.html#6101" class="Bound">c</a> <a id="6119" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="6121" href="Algebra.Bundles.html#6103" class="Bound">ℓ</a><a id="6122" class="Symbol">))</a> <a id="6125" class="Keyword">where</a>
  <a id="6133" class="Keyword">infixl</a> <a id="6140" class="Number">7</a> <a id="6142" href="Algebra.Bundles.html#6243" class="Field Operator">_∙_</a>
  <a id="6148" class="Keyword">infix</a>  <a id="6155" class="Number">4</a> <a id="6157" href="Algebra.Bundles.html#6204" class="Field Operator">_≈_</a>
  <a id="6163" class="Keyword">field</a>
    <a id="CommutativeBand.Carrier"></a><a id="6173" href="Algebra.Bundles.html#6173" class="Field">Carrier</a>            <a id="6192" class="Symbol">:</a> <a id="6194" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6198" href="Algebra.Bundles.html#6101" class="Bound">c</a>
    <a id="CommutativeBand._≈_"></a><a id="6204" href="Algebra.Bundles.html#6204" class="Field Operator">_≈_</a>                <a id="6223" class="Symbol">:</a> <a id="6225" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="6229" href="Algebra.Bundles.html#6173" class="Field">Carrier</a> <a id="6237" href="Algebra.Bundles.html#6103" class="Bound">ℓ</a>
    <a id="CommutativeBand._∙_"></a><a id="6243" href="Algebra.Bundles.html#6243" class="Field Operator">_∙_</a>                <a id="6262" class="Symbol">:</a> <a id="6264" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="6268" href="Algebra.Bundles.html#6173" class="Field">Carrier</a>
    <a id="CommutativeBand.isCommutativeBand"></a><a id="6280" href="Algebra.Bundles.html#6280" class="Field">isCommutativeBand</a>  <a id="6299" class="Symbol">:</a> <a id="6301" href="Algebra.Structures.html#3967" class="Record">IsCommutativeBand</a> <a id="6319" href="Algebra.Bundles.html#6204" class="Field Operator">_≈_</a> <a id="6323" href="Algebra.Bundles.html#6243" class="Field Operator">_∙_</a>

  <a id="6330" class="Keyword">open</a> <a id="6335" href="Algebra.Structures.html#3967" class="Module">IsCommutativeBand</a> <a id="6353" href="Algebra.Bundles.html#6280" class="Field">isCommutativeBand</a> <a id="6371" class="Keyword">public</a>

  <a id="CommutativeBand.band"></a><a id="6381" href="Algebra.Bundles.html#6381" class="Function">band</a> <a id="6386" class="Symbol">:</a> <a id="6388" href="Algebra.Bundles.html#5119" class="Record">Band</a> <a id="6393" class="Symbol">_</a> <a id="6395" class="Symbol">_</a>
  <a id="6399" href="Algebra.Bundles.html#6381" class="Function">band</a> <a id="6404" class="Symbol">=</a> <a id="6406" class="Keyword">record</a> <a id="6413" class="Symbol">{</a> <a id="6415" href="Algebra.Bundles.html#5270" class="Field">isBand</a> <a id="6422" class="Symbol">=</a> <a id="6424" href="Algebra.Structures.html#4029" class="Function">isBand</a> <a id="6431" class="Symbol">}</a>

  <a id="6436" class="Keyword">open</a> <a id="6441" href="Algebra.Bundles.html#5119" class="Module">Band</a> <a id="6446" href="Algebra.Bundles.html#6381" class="Function">band</a> <a id="6451" class="Keyword">public</a>
    <a id="6462" class="Keyword">using</a> <a id="6468" class="Symbol">(</a><a id="6469" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a><a id="6472" class="Symbol">;</a> <a id="6474" href="Algebra.Bundles.html#5000" class="Function">magma</a><a id="6479" class="Symbol">;</a> <a id="6481" href="Algebra.Bundles.html#1970" class="Function">rawMagma</a><a id="6489" class="Symbol">;</a> <a id="6491" href="Algebra.Bundles.html#5327" class="Function">semigroup</a><a id="6500" class="Symbol">)</a>

  <a id="CommutativeBand.commutativeSemigroup"></a><a id="6505" href="Algebra.Bundles.html#6505" class="Function">commutativeSemigroup</a> <a id="6526" class="Symbol">:</a> <a id="6528" href="Algebra.Bundles.html#5481" class="Record">CommutativeSemigroup</a> <a id="6549" href="Algebra.Bundles.html#6101" class="Bound">c</a> <a id="6551" href="Algebra.Bundles.html#6103" class="Bound">ℓ</a>
  <a id="6555" href="Algebra.Bundles.html#6505" class="Function">commutativeSemigroup</a> <a id="6576" class="Symbol">=</a> <a id="6578" class="Keyword">record</a> <a id="6585" class="Symbol">{</a> <a id="6587" href="Algebra.Bundles.html#5696" class="Field">isCommutativeSemigroup</a> <a id="6610" class="Symbol">=</a> <a id="6612" href="Algebra.Structures.html#4106" class="Function">isCommutativeSemigroup</a> <a id="6635" class="Symbol">}</a>

  <a id="6640" class="Keyword">open</a> <a id="6645" href="Algebra.Bundles.html#5481" class="Module">CommutativeSemigroup</a> <a id="6666" href="Algebra.Bundles.html#6505" class="Function">commutativeSemigroup</a> <a id="6687" class="Keyword">public</a>
    <a id="6698" class="Keyword">using</a> <a id="6704" class="Symbol">(</a><a id="6705" href="Algebra.Bundles.html#5965" class="Function">commutativeMagma</a><a id="6721" class="Symbol">)</a>


<a id="6725" class="Comment">------------------------------------------------------------------------</a>
<a id="6798" class="Comment">-- Bundles with 1 binary operation &amp; 1 element</a>
<a id="6845" class="Comment">------------------------------------------------------------------------</a>

<a id="6919" class="Keyword">record</a> <a id="UnitalMagma"></a><a id="6926" href="Algebra.Bundles.html#6926" class="Record">UnitalMagma</a> <a id="6938" href="Algebra.Bundles.html#6938" class="Bound">c</a> <a id="6940" href="Algebra.Bundles.html#6940" class="Bound">ℓ</a> <a id="6942" class="Symbol">:</a> <a id="6944" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6948" class="Symbol">(</a><a id="6949" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="6953" class="Symbol">(</a><a id="6954" href="Algebra.Bundles.html#6938" class="Bound">c</a> <a id="6956" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="6958" href="Algebra.Bundles.html#6940" class="Bound">ℓ</a><a id="6959" class="Symbol">))</a> <a id="6962" class="Keyword">where</a>
  <a id="6970" class="Keyword">infixl</a> <a id="6977" class="Number">7</a> <a id="6979" href="Algebra.Bundles.html#7060" class="Field Operator">_∙_</a>
  <a id="6985" class="Keyword">infix</a>  <a id="6992" class="Number">4</a> <a id="6994" href="Algebra.Bundles.html#7031" class="Field Operator">_≈_</a>
  <a id="7000" class="Keyword">field</a>
    <a id="UnitalMagma.Carrier"></a><a id="7010" href="Algebra.Bundles.html#7010" class="Field">Carrier</a>  <a id="7019" class="Symbol">:</a> <a id="7021" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7025" href="Algebra.Bundles.html#6938" class="Bound">c</a>
    <a id="UnitalMagma._≈_"></a><a id="7031" href="Algebra.Bundles.html#7031" class="Field Operator">_≈_</a>      <a id="7040" class="Symbol">:</a> <a id="7042" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="7046" href="Algebra.Bundles.html#7010" class="Field">Carrier</a> <a id="7054" href="Algebra.Bundles.html#6940" class="Bound">ℓ</a>
    <a id="UnitalMagma._∙_"></a><a id="7060" href="Algebra.Bundles.html#7060" class="Field Operator">_∙_</a>      <a id="7069" class="Symbol">:</a> <a id="7071" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="7075" href="Algebra.Bundles.html#7010" class="Field">Carrier</a>
    <a id="UnitalMagma.ε"></a><a id="7087" href="Algebra.Bundles.html#7087" class="Field">ε</a>        <a id="7096" class="Symbol">:</a> <a id="7098" href="Algebra.Bundles.html#7010" class="Field">Carrier</a>
    <a id="UnitalMagma.isUnitalMagma"></a><a id="7110" href="Algebra.Bundles.html#7110" class="Field">isUnitalMagma</a> <a id="7124" class="Symbol">:</a> <a id="7126" href="Algebra.Structures.html#4531" class="Record">IsUnitalMagma</a> <a id="7140" href="Algebra.Bundles.html#7031" class="Field Operator">_≈_</a> <a id="7144" href="Algebra.Bundles.html#7060" class="Field Operator">_∙_</a> <a id="7148" href="Algebra.Bundles.html#7087" class="Field">ε</a>

  <a id="7153" class="Keyword">open</a> <a id="7158" href="Algebra.Structures.html#4531" class="Module">IsUnitalMagma</a> <a id="7172" href="Algebra.Bundles.html#7110" class="Field">isUnitalMagma</a> <a id="7186" class="Keyword">public</a>

  <a id="UnitalMagma.magma"></a><a id="7196" href="Algebra.Bundles.html#7196" class="Function">magma</a> <a id="7202" class="Symbol">:</a> <a id="7204" href="Algebra.Bundles.html#1758" class="Record">Magma</a> <a id="7210" href="Algebra.Bundles.html#6938" class="Bound">c</a> <a id="7212" href="Algebra.Bundles.html#6940" class="Bound">ℓ</a>
  <a id="7216" href="Algebra.Bundles.html#7196" class="Function">magma</a> <a id="7222" class="Symbol">=</a> <a id="7224" class="Keyword">record</a> <a id="7231" class="Symbol">{</a> <a id="7233" href="Algebra.Bundles.html#1910" class="Field">isMagma</a> <a id="7241" class="Symbol">=</a> <a id="7243" href="Algebra.Structures.html#4597" class="Function">isMagma</a> <a id="7251" class="Symbol">}</a>

  <a id="7256" class="Keyword">open</a> <a id="7261" href="Algebra.Bundles.html#1758" class="Module">Magma</a> <a id="7267" href="Algebra.Bundles.html#7196" class="Function">magma</a> <a id="7273" class="Keyword">public</a>
    <a id="7284" class="Keyword">using</a> <a id="7290" class="Symbol">(</a><a id="7291" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a><a id="7294" class="Symbol">;</a> <a id="7296" href="Algebra.Bundles.html#1970" class="Function">rawMagma</a><a id="7304" class="Symbol">)</a>


<a id="7308" class="Keyword">record</a> <a id="Monoid"></a><a id="7315" href="Algebra.Bundles.html#7315" class="Record">Monoid</a> <a id="7322" href="Algebra.Bundles.html#7322" class="Bound">c</a> <a id="7324" href="Algebra.Bundles.html#7324" class="Bound">ℓ</a> <a id="7326" class="Symbol">:</a> <a id="7328" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7332" class="Symbol">(</a><a id="7333" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="7337" class="Symbol">(</a><a id="7338" href="Algebra.Bundles.html#7322" class="Bound">c</a> <a id="7340" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="7342" href="Algebra.Bundles.html#7324" class="Bound">ℓ</a><a id="7343" class="Symbol">))</a> <a id="7346" class="Keyword">where</a>
  <a id="7354" class="Keyword">infixl</a> <a id="7361" class="Number">7</a> <a id="7363" href="Algebra.Bundles.html#7444" class="Field Operator">_∙_</a>
  <a id="7369" class="Keyword">infix</a>  <a id="7376" class="Number">4</a> <a id="7378" href="Algebra.Bundles.html#7415" class="Field Operator">_≈_</a>
  <a id="7384" class="Keyword">field</a>
    <a id="Monoid.Carrier"></a><a id="7394" href="Algebra.Bundles.html#7394" class="Field">Carrier</a>  <a id="7403" class="Symbol">:</a> <a id="7405" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7409" href="Algebra.Bundles.html#7322" class="Bound">c</a>
    <a id="Monoid._≈_"></a><a id="7415" href="Algebra.Bundles.html#7415" class="Field Operator">_≈_</a>      <a id="7424" class="Symbol">:</a> <a id="7426" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="7430" href="Algebra.Bundles.html#7394" class="Field">Carrier</a> <a id="7438" href="Algebra.Bundles.html#7324" class="Bound">ℓ</a>
    <a id="Monoid._∙_"></a><a id="7444" href="Algebra.Bundles.html#7444" class="Field Operator">_∙_</a>      <a id="7453" class="Symbol">:</a> <a id="7455" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="7459" href="Algebra.Bundles.html#7394" class="Field">Carrier</a>
    <a id="Monoid.ε"></a><a id="7471" href="Algebra.Bundles.html#7471" class="Field">ε</a>        <a id="7480" class="Symbol">:</a> <a id="7482" href="Algebra.Bundles.html#7394" class="Field">Carrier</a>
    <a id="Monoid.isMonoid"></a><a id="7494" href="Algebra.Bundles.html#7494" class="Field">isMonoid</a> <a id="7503" class="Symbol">:</a> <a id="7505" href="Algebra.Structures.html#4809" class="Record">IsMonoid</a> <a id="7514" href="Algebra.Bundles.html#7415" class="Field Operator">_≈_</a> <a id="7518" href="Algebra.Bundles.html#7444" class="Field Operator">_∙_</a> <a id="7522" href="Algebra.Bundles.html#7471" class="Field">ε</a>

  <a id="7527" class="Keyword">open</a> <a id="7532" href="Algebra.Structures.html#4809" class="Module">IsMonoid</a> <a id="7541" href="Algebra.Bundles.html#7494" class="Field">isMonoid</a> <a id="7550" class="Keyword">public</a>

  <a id="Monoid.semigroup"></a><a id="7560" href="Algebra.Bundles.html#7560" class="Function">semigroup</a> <a id="7570" class="Symbol">:</a> <a id="7572" href="Algebra.Bundles.html#4756" class="Record">Semigroup</a> <a id="7582" class="Symbol">_</a> <a id="7584" class="Symbol">_</a>
  <a id="7588" href="Algebra.Bundles.html#7560" class="Function">semigroup</a> <a id="7598" class="Symbol">=</a> <a id="7600" class="Keyword">record</a> <a id="7607" class="Symbol">{</a> <a id="7609" href="Algebra.Bundles.html#4924" class="Field">isSemigroup</a> <a id="7621" class="Symbol">=</a> <a id="7623" href="Algebra.Structures.html#4870" class="Function">isSemigroup</a> <a id="7635" class="Symbol">}</a>

  <a id="7640" class="Keyword">open</a> <a id="7645" href="Algebra.Bundles.html#4756" class="Module">Semigroup</a> <a id="7655" href="Algebra.Bundles.html#7560" class="Function">semigroup</a> <a id="7665" class="Keyword">public</a>
    <a id="7676" class="Keyword">using</a> <a id="7682" class="Symbol">(</a><a id="7683" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a><a id="7686" class="Symbol">;</a> <a id="7688" href="Algebra.Bundles.html#1970" class="Function">rawMagma</a><a id="7696" class="Symbol">;</a> <a id="7698" href="Algebra.Bundles.html#5000" class="Function">magma</a><a id="7703" class="Symbol">)</a>

  <a id="Monoid.rawMonoid"></a><a id="7708" href="Algebra.Bundles.html#7708" class="Function">rawMonoid</a> <a id="7718" class="Symbol">:</a> <a id="7720" href="Algebra.Bundles.Raw.html#1721" class="Record">RawMonoid</a> <a id="7730" class="Symbol">_</a> <a id="7732" class="Symbol">_</a>
  <a id="7736" href="Algebra.Bundles.html#7708" class="Function">rawMonoid</a> <a id="7746" class="Symbol">=</a> <a id="7748" class="Keyword">record</a> <a id="7755" class="Symbol">{</a> <a id="7757" href="Algebra.Bundles.Raw.html#1823" class="Field Operator">_≈_</a> <a id="7761" class="Symbol">=</a> <a id="7763" href="Algebra.Bundles.html#7415" class="Field Operator">_≈_</a><a id="7766" class="Symbol">;</a> <a id="7768" href="Algebra.Bundles.Raw.html#1851" class="Field Operator">_∙_</a> <a id="7772" class="Symbol">=</a> <a id="7774" href="Algebra.Bundles.html#7444" class="Field Operator">_∙_</a><a id="7777" class="Symbol">;</a> <a id="7779" href="Algebra.Bundles.Raw.html#1877" class="Field">ε</a> <a id="7781" class="Symbol">=</a> <a id="7783" href="Algebra.Bundles.html#7471" class="Field">ε</a><a id="7784" class="Symbol">}</a>

  <a id="Monoid.unitalMagma"></a><a id="7789" href="Algebra.Bundles.html#7789" class="Function">unitalMagma</a> <a id="7801" class="Symbol">:</a> <a id="7803" href="Algebra.Bundles.html#6926" class="Record">UnitalMagma</a> <a id="7815" class="Symbol">_</a> <a id="7817" class="Symbol">_</a>
  <a id="7821" href="Algebra.Bundles.html#7789" class="Function">unitalMagma</a> <a id="7833" class="Symbol">=</a> <a id="7835" class="Keyword">record</a> <a id="7842" class="Symbol">{</a> <a id="7844" href="Algebra.Bundles.html#7110" class="Field">isUnitalMagma</a> <a id="7858" class="Symbol">=</a> <a id="7860" href="Algebra.Structures.html#5094" class="Function">isUnitalMagma</a>  <a id="7875" class="Symbol">}</a>


<a id="7879" class="Keyword">record</a> <a id="CommutativeMonoid"></a><a id="7886" href="Algebra.Bundles.html#7886" class="Record">CommutativeMonoid</a> <a id="7904" href="Algebra.Bundles.html#7904" class="Bound">c</a> <a id="7906" href="Algebra.Bundles.html#7906" class="Bound">ℓ</a> <a id="7908" class="Symbol">:</a> <a id="7910" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7914" class="Symbol">(</a><a id="7915" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="7919" class="Symbol">(</a><a id="7920" href="Algebra.Bundles.html#7904" class="Bound">c</a> <a id="7922" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="7924" href="Algebra.Bundles.html#7906" class="Bound">ℓ</a><a id="7925" class="Symbol">))</a> <a id="7928" class="Keyword">where</a>
  <a id="7936" class="Keyword">infixl</a> <a id="7943" class="Number">7</a> <a id="7945" href="Algebra.Bundles.html#8048" class="Field Operator">_∙_</a>
  <a id="7951" class="Keyword">infix</a>  <a id="7958" class="Number">4</a> <a id="7960" href="Algebra.Bundles.html#8008" class="Field Operator">_≈_</a>
  <a id="7966" class="Keyword">field</a>
    <a id="CommutativeMonoid.Carrier"></a><a id="7976" href="Algebra.Bundles.html#7976" class="Field">Carrier</a>             <a id="7996" class="Symbol">:</a> <a id="7998" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="8002" href="Algebra.Bundles.html#7904" class="Bound">c</a>
    <a id="CommutativeMonoid._≈_"></a><a id="8008" href="Algebra.Bundles.html#8008" class="Field Operator">_≈_</a>                 <a id="8028" class="Symbol">:</a> <a id="8030" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="8034" href="Algebra.Bundles.html#7976" class="Field">Carrier</a> <a id="8042" href="Algebra.Bundles.html#7906" class="Bound">ℓ</a>
    <a id="CommutativeMonoid._∙_"></a><a id="8048" href="Algebra.Bundles.html#8048" class="Field Operator">_∙_</a>                 <a id="8068" class="Symbol">:</a> <a id="8070" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="8074" href="Algebra.Bundles.html#7976" class="Field">Carrier</a>
    <a id="CommutativeMonoid.ε"></a><a id="8086" href="Algebra.Bundles.html#8086" class="Field">ε</a>                   <a id="8106" class="Symbol">:</a> <a id="8108" href="Algebra.Bundles.html#7976" class="Field">Carrier</a>
    <a id="CommutativeMonoid.isCommutativeMonoid"></a><a id="8120" href="Algebra.Bundles.html#8120" class="Field">isCommutativeMonoid</a> <a id="8140" class="Symbol">:</a> <a id="8142" href="Algebra.Structures.html#5219" class="Record">IsCommutativeMonoid</a> <a id="8162" href="Algebra.Bundles.html#8008" class="Field Operator">_≈_</a> <a id="8166" href="Algebra.Bundles.html#8048" class="Field Operator">_∙_</a> <a id="8170" href="Algebra.Bundles.html#8086" class="Field">ε</a>

  <a id="8175" class="Keyword">open</a> <a id="8180" href="Algebra.Structures.html#5219" class="Module">IsCommutativeMonoid</a> <a id="8200" href="Algebra.Bundles.html#8120" class="Field">isCommutativeMonoid</a> <a id="8220" class="Keyword">public</a>

  <a id="CommutativeMonoid.monoid"></a><a id="8230" href="Algebra.Bundles.html#8230" class="Function">monoid</a> <a id="8237" class="Symbol">:</a> <a id="8239" href="Algebra.Bundles.html#7315" class="Record">Monoid</a> <a id="8246" class="Symbol">_</a> <a id="8248" class="Symbol">_</a>
  <a id="8252" href="Algebra.Bundles.html#8230" class="Function">monoid</a> <a id="8259" class="Symbol">=</a> <a id="8261" class="Keyword">record</a> <a id="8268" class="Symbol">{</a> <a id="8270" href="Algebra.Bundles.html#7494" class="Field">isMonoid</a> <a id="8279" class="Symbol">=</a> <a id="8281" href="Algebra.Structures.html#5291" class="Function">isMonoid</a> <a id="8290" class="Symbol">}</a>

  <a id="8295" class="Keyword">open</a> <a id="8300" href="Algebra.Bundles.html#7315" class="Module">Monoid</a> <a id="8307" href="Algebra.Bundles.html#8230" class="Function">monoid</a> <a id="8314" class="Keyword">public</a>
    <a id="8325" class="Keyword">using</a> <a id="8331" class="Symbol">(</a><a id="8332" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a><a id="8335" class="Symbol">;</a> <a id="8337" href="Algebra.Bundles.html#1970" class="Function">rawMagma</a><a id="8345" class="Symbol">;</a> <a id="8347" href="Algebra.Bundles.html#5000" class="Function">magma</a><a id="8352" class="Symbol">;</a> <a id="8354" href="Algebra.Bundles.html#7560" class="Function">semigroup</a><a id="8363" class="Symbol">;</a> <a id="8365" href="Algebra.Bundles.html#7789" class="Function">unitalMagma</a><a id="8376" class="Symbol">;</a> <a id="8378" href="Algebra.Bundles.html#7708" class="Function">rawMonoid</a><a id="8387" class="Symbol">)</a>

  <a id="CommutativeMonoid.commutativeSemigroup"></a><a id="8392" href="Algebra.Bundles.html#8392" class="Function">commutativeSemigroup</a> <a id="8413" class="Symbol">:</a> <a id="8415" href="Algebra.Bundles.html#5481" class="Record">CommutativeSemigroup</a> <a id="8436" class="Symbol">_</a> <a id="8438" class="Symbol">_</a>
  <a id="8442" href="Algebra.Bundles.html#8392" class="Function">commutativeSemigroup</a> <a id="8463" class="Symbol">=</a> <a id="8465" class="Keyword">record</a> <a id="8472" class="Symbol">{</a> <a id="8474" href="Algebra.Bundles.html#5696" class="Field">isCommutativeSemigroup</a> <a id="8497" class="Symbol">=</a> <a id="8499" href="Algebra.Structures.html#5380" class="Function">isCommutativeSemigroup</a> <a id="8522" class="Symbol">}</a>

  <a id="8527" class="Keyword">open</a> <a id="8532" href="Algebra.Bundles.html#5481" class="Module">CommutativeSemigroup</a> <a id="8553" href="Algebra.Bundles.html#8392" class="Function">commutativeSemigroup</a> <a id="8574" class="Keyword">public</a>
    <a id="8585" class="Keyword">using</a> <a id="8591" class="Symbol">(</a><a id="8592" href="Algebra.Bundles.html#5965" class="Function">commutativeMagma</a><a id="8608" class="Symbol">)</a>

<a id="8611" class="Keyword">record</a> <a id="IdempotentMonoid"></a><a id="8618" href="Algebra.Bundles.html#8618" class="Record">IdempotentMonoid</a> <a id="8635" href="Algebra.Bundles.html#8635" class="Bound">c</a> <a id="8637" href="Algebra.Bundles.html#8637" class="Bound">ℓ</a> <a id="8639" class="Symbol">:</a> <a id="8641" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="8645" class="Symbol">(</a><a id="8646" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="8650" class="Symbol">(</a><a id="8651" href="Algebra.Bundles.html#8635" class="Bound">c</a> <a id="8653" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="8655" href="Algebra.Bundles.html#8637" class="Bound">ℓ</a><a id="8656" class="Symbol">))</a> <a id="8659" class="Keyword">where</a>
  <a id="8667" class="Keyword">infixl</a> <a id="8674" class="Number">7</a> <a id="8676" href="Algebra.Bundles.html#8777" class="Field Operator">_∙_</a>
  <a id="8682" class="Keyword">infix</a>  <a id="8689" class="Number">4</a> <a id="8691" href="Algebra.Bundles.html#8738" class="Field Operator">_≈_</a>
  <a id="8697" class="Keyword">field</a>
    <a id="IdempotentMonoid.Carrier"></a><a id="8707" href="Algebra.Bundles.html#8707" class="Field">Carrier</a>            <a id="8726" class="Symbol">:</a> <a id="8728" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="8732" href="Algebra.Bundles.html#8635" class="Bound">c</a>
    <a id="IdempotentMonoid._≈_"></a><a id="8738" href="Algebra.Bundles.html#8738" class="Field Operator">_≈_</a>                <a id="8757" class="Symbol">:</a> <a id="8759" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="8763" href="Algebra.Bundles.html#8707" class="Field">Carrier</a> <a id="8771" href="Algebra.Bundles.html#8637" class="Bound">ℓ</a>
    <a id="IdempotentMonoid._∙_"></a><a id="8777" href="Algebra.Bundles.html#8777" class="Field Operator">_∙_</a>                <a id="8796" class="Symbol">:</a> <a id="8798" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="8802" href="Algebra.Bundles.html#8707" class="Field">Carrier</a>
    <a id="IdempotentMonoid.ε"></a><a id="8814" href="Algebra.Bundles.html#8814" class="Field">ε</a>                  <a id="8833" class="Symbol">:</a> <a id="8835" href="Algebra.Bundles.html#8707" class="Field">Carrier</a>
    <a id="IdempotentMonoid.isIdempotentMonoid"></a><a id="8847" href="Algebra.Bundles.html#8847" class="Field">isIdempotentMonoid</a> <a id="8866" class="Symbol">:</a> <a id="8868" href="Algebra.Structures.html#5628" class="Record">IsIdempotentMonoid</a> <a id="8887" href="Algebra.Bundles.html#8738" class="Field Operator">_≈_</a> <a id="8891" href="Algebra.Bundles.html#8777" class="Field Operator">_∙_</a> <a id="8895" href="Algebra.Bundles.html#8814" class="Field">ε</a>

  <a id="8900" class="Keyword">open</a> <a id="8905" href="Algebra.Structures.html#5628" class="Module">IsIdempotentMonoid</a> <a id="8924" href="Algebra.Bundles.html#8847" class="Field">isIdempotentMonoid</a> <a id="8943" class="Keyword">public</a>

  <a id="IdempotentMonoid.monoid"></a><a id="8953" href="Algebra.Bundles.html#8953" class="Function">monoid</a> <a id="8960" class="Symbol">:</a> <a id="8962" href="Algebra.Bundles.html#7315" class="Record">Monoid</a> <a id="8969" class="Symbol">_</a> <a id="8971" class="Symbol">_</a>
  <a id="8975" href="Algebra.Bundles.html#8953" class="Function">monoid</a> <a id="8982" class="Symbol">=</a> <a id="8984" class="Keyword">record</a> <a id="8991" class="Symbol">{</a> <a id="8993" href="Algebra.Bundles.html#7494" class="Field">isMonoid</a> <a id="9002" class="Symbol">=</a> <a id="9004" href="Algebra.Structures.html#5699" class="Function">isMonoid</a> <a id="9013" class="Symbol">}</a>

  <a id="9018" class="Keyword">open</a> <a id="9023" href="Algebra.Bundles.html#7315" class="Module">Monoid</a> <a id="9030" href="Algebra.Bundles.html#8953" class="Function">monoid</a> <a id="9037" class="Keyword">public</a>
    <a id="9048" class="Keyword">using</a> <a id="9054" class="Symbol">(</a><a id="9055" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a><a id="9058" class="Symbol">;</a> <a id="9060" href="Algebra.Bundles.html#1970" class="Function">rawMagma</a><a id="9068" class="Symbol">;</a> <a id="9070" href="Algebra.Bundles.html#5000" class="Function">magma</a><a id="9075" class="Symbol">;</a> <a id="9077" href="Algebra.Bundles.html#7560" class="Function">semigroup</a><a id="9086" class="Symbol">;</a> <a id="9088" href="Algebra.Bundles.html#7789" class="Function">unitalMagma</a><a id="9099" class="Symbol">;</a> <a id="9101" href="Algebra.Bundles.html#7708" class="Function">rawMonoid</a><a id="9110" class="Symbol">)</a>

  <a id="IdempotentMonoid.band"></a><a id="9115" href="Algebra.Bundles.html#9115" class="Function">band</a> <a id="9120" class="Symbol">:</a> <a id="9122" href="Algebra.Bundles.html#5119" class="Record">Band</a> <a id="9127" class="Symbol">_</a> <a id="9129" class="Symbol">_</a>
  <a id="9133" href="Algebra.Bundles.html#9115" class="Function">band</a> <a id="9138" class="Symbol">=</a> <a id="9140" class="Keyword">record</a> <a id="9147" class="Symbol">{</a> <a id="9149" href="Algebra.Bundles.html#5270" class="Field">isBand</a> <a id="9156" class="Symbol">=</a> <a id="9158" href="Algebra.Structures.html#5787" class="Function">isBand</a> <a id="9165" class="Symbol">}</a>


<a id="9169" class="Keyword">record</a> <a id="IdempotentCommutativeMonoid"></a><a id="9176" href="Algebra.Bundles.html#9176" class="Record">IdempotentCommutativeMonoid</a> <a id="9204" href="Algebra.Bundles.html#9204" class="Bound">c</a> <a id="9206" href="Algebra.Bundles.html#9206" class="Bound">ℓ</a> <a id="9208" class="Symbol">:</a> <a id="9210" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="9214" class="Symbol">(</a><a id="9215" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="9219" class="Symbol">(</a><a id="9220" href="Algebra.Bundles.html#9204" class="Bound">c</a> <a id="9222" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="9224" href="Algebra.Bundles.html#9206" class="Bound">ℓ</a><a id="9225" class="Symbol">))</a> <a id="9228" class="Keyword">where</a>
  <a id="9236" class="Keyword">infixl</a> <a id="9243" class="Number">7</a> <a id="9245" href="Algebra.Bundles.html#9368" class="Field Operator">_∙_</a>
  <a id="9251" class="Keyword">infix</a>  <a id="9258" class="Number">4</a> <a id="9260" href="Algebra.Bundles.html#9318" class="Field Operator">_≈_</a>
  <a id="9266" class="Keyword">field</a>
    <a id="IdempotentCommutativeMonoid.Carrier"></a><a id="9276" href="Algebra.Bundles.html#9276" class="Field">Carrier</a>                       <a id="9306" class="Symbol">:</a> <a id="9308" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="9312" href="Algebra.Bundles.html#9204" class="Bound">c</a>
    <a id="IdempotentCommutativeMonoid._≈_"></a><a id="9318" href="Algebra.Bundles.html#9318" class="Field Operator">_≈_</a>                           <a id="9348" class="Symbol">:</a> <a id="9350" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="9354" href="Algebra.Bundles.html#9276" class="Field">Carrier</a> <a id="9362" href="Algebra.Bundles.html#9206" class="Bound">ℓ</a>
    <a id="IdempotentCommutativeMonoid._∙_"></a><a id="9368" href="Algebra.Bundles.html#9368" class="Field Operator">_∙_</a>                           <a id="9398" class="Symbol">:</a> <a id="9400" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="9404" href="Algebra.Bundles.html#9276" class="Field">Carrier</a>
    <a id="IdempotentCommutativeMonoid.ε"></a><a id="9416" href="Algebra.Bundles.html#9416" class="Field">ε</a>                             <a id="9446" class="Symbol">:</a> <a id="9448" href="Algebra.Bundles.html#9276" class="Field">Carrier</a>
    <a id="IdempotentCommutativeMonoid.isIdempotentCommutativeMonoid"></a><a id="9460" href="Algebra.Bundles.html#9460" class="Field">isIdempotentCommutativeMonoid</a> <a id="9490" class="Symbol">:</a> <a id="9492" href="Algebra.Structures.html#5876" class="Record">IsIdempotentCommutativeMonoid</a> <a id="9522" href="Algebra.Bundles.html#9318" class="Field Operator">_≈_</a> <a id="9526" href="Algebra.Bundles.html#9368" class="Field Operator">_∙_</a> <a id="9530" href="Algebra.Bundles.html#9416" class="Field">ε</a>

  <a id="9535" class="Keyword">open</a> <a id="9540" href="Algebra.Structures.html#5876" class="Module">IsIdempotentCommutativeMonoid</a> <a id="9570" href="Algebra.Bundles.html#9460" class="Field">isIdempotentCommutativeMonoid</a> <a id="9600" class="Keyword">public</a>

  <a id="IdempotentCommutativeMonoid.commutativeMonoid"></a><a id="9610" href="Algebra.Bundles.html#9610" class="Function">commutativeMonoid</a> <a id="9628" class="Symbol">:</a> <a id="9630" href="Algebra.Bundles.html#7886" class="Record">CommutativeMonoid</a> <a id="9648" class="Symbol">_</a> <a id="9650" class="Symbol">_</a>
  <a id="9654" href="Algebra.Bundles.html#9610" class="Function">commutativeMonoid</a> <a id="9672" class="Symbol">=</a> <a id="9674" class="Keyword">record</a> <a id="9681" class="Symbol">{</a> <a id="9683" href="Algebra.Bundles.html#8120" class="Field">isCommutativeMonoid</a> <a id="9703" class="Symbol">=</a> <a id="9705" href="Algebra.Structures.html#5995" class="Function">isCommutativeMonoid</a> <a id="9725" class="Symbol">}</a>

  <a id="IdempotentCommutativeMonoid.idempotentMonoid"></a><a id="9730" href="Algebra.Bundles.html#9730" class="Function">idempotentMonoid</a> <a id="9747" class="Symbol">:</a> <a id="9749" href="Algebra.Bundles.html#8618" class="Record">IdempotentMonoid</a> <a id="9766" class="Symbol">_</a> <a id="9768" class="Symbol">_</a>
  <a id="9772" href="Algebra.Bundles.html#9730" class="Function">idempotentMonoid</a> <a id="9789" class="Symbol">=</a> <a id="9791" class="Keyword">record</a> <a id="9798" class="Symbol">{</a> <a id="9800" href="Algebra.Bundles.html#8847" class="Field">isIdempotentMonoid</a> <a id="9819" class="Symbol">=</a> <a id="9821" href="Algebra.Structures.html#6138" class="Function">isIdempotentMonoid</a> <a id="9840" class="Symbol">}</a>

  <a id="IdempotentCommutativeMonoid.commutativeBand"></a><a id="9845" href="Algebra.Bundles.html#9845" class="Function">commutativeBand</a> <a id="9861" class="Symbol">:</a> <a id="9863" href="Algebra.Bundles.html#6085" class="Record">CommutativeBand</a> <a id="9879" class="Symbol">_</a> <a id="9881" class="Symbol">_</a>
  <a id="9885" href="Algebra.Bundles.html#9845" class="Function">commutativeBand</a> <a id="9901" class="Symbol">=</a> <a id="9903" class="Keyword">record</a> <a id="9910" class="Symbol">{</a> <a id="9912" href="Algebra.Bundles.html#6280" class="Field">isCommutativeBand</a> <a id="9930" class="Symbol">=</a> <a id="9932" href="Algebra.Structures.html#6325" class="Function">isCommutativeBand</a> <a id="9950" class="Symbol">}</a>

  <a id="9955" class="Keyword">open</a> <a id="9960" href="Algebra.Bundles.html#7886" class="Module">CommutativeMonoid</a> <a id="9978" href="Algebra.Bundles.html#9610" class="Function">commutativeMonoid</a> <a id="9996" class="Keyword">public</a>
    <a id="10007" class="Keyword">using</a>
    <a id="10017" class="Symbol">(</a> <a id="10019" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a><a id="10022" class="Symbol">;</a> <a id="10024" href="Algebra.Bundles.html#1970" class="Function">rawMagma</a><a id="10032" class="Symbol">;</a> <a id="10034" href="Algebra.Bundles.html#5000" class="Function">magma</a><a id="10039" class="Symbol">;</a> <a id="10041" href="Algebra.Bundles.html#7789" class="Function">unitalMagma</a><a id="10052" class="Symbol">;</a> <a id="10054" href="Algebra.Bundles.html#5965" class="Function">commutativeMagma</a>
    <a id="10075" class="Symbol">;</a> <a id="10077" href="Algebra.Bundles.html#7560" class="Function">semigroup</a><a id="10086" class="Symbol">;</a> <a id="10088" href="Algebra.Bundles.html#8392" class="Function">commutativeSemigroup</a>
    <a id="10113" class="Symbol">;</a> <a id="10115" href="Algebra.Bundles.html#7708" class="Function">rawMonoid</a><a id="10124" class="Symbol">;</a> <a id="10126" href="Algebra.Bundles.html#8230" class="Function">monoid</a>
    <a id="10137" class="Symbol">)</a>

  <a id="10142" class="Keyword">open</a> <a id="10147" href="Algebra.Bundles.html#6085" class="Module">CommutativeBand</a> <a id="10163" href="Algebra.Bundles.html#9845" class="Function">commutativeBand</a> <a id="10179" class="Keyword">public</a>
    <a id="10190" class="Keyword">using</a> <a id="10196" class="Symbol">(</a><a id="10197" href="Algebra.Bundles.html#6381" class="Function">band</a><a id="10201" class="Symbol">)</a>

<a id="10204" class="Comment">-- Idempotent commutative monoids are also known as bounded lattices.</a>
<a id="10274" class="Comment">-- Note that the BoundedLattice necessarily uses the notation inherited</a>
<a id="10346" class="Comment">-- from monoids rather than lattices.</a>

<a id="BoundedLattice"></a><a id="10385" href="Algebra.Bundles.html#10385" class="Function">BoundedLattice</a> <a id="10400" class="Symbol">=</a> <a id="10402" href="Algebra.Bundles.html#9176" class="Record">IdempotentCommutativeMonoid</a>

<a id="10431" class="Keyword">module</a> <a id="BoundedLattice"></a><a id="10438" href="Algebra.Bundles.html#10438" class="Module">BoundedLattice</a> <a id="10453" class="Symbol">{</a><a id="10454" href="Algebra.Bundles.html#10454" class="Bound">c</a> <a id="10456" href="Algebra.Bundles.html#10456" class="Bound">ℓ</a><a id="10457" class="Symbol">}</a> <a id="10459" class="Symbol">(</a><a id="10460" href="Algebra.Bundles.html#10460" class="Bound">idemCommMonoid</a> <a id="10475" class="Symbol">:</a> <a id="10477" href="Algebra.Bundles.html#9176" class="Record">IdempotentCommutativeMonoid</a> <a id="10505" href="Algebra.Bundles.html#10454" class="Bound">c</a> <a id="10507" href="Algebra.Bundles.html#10456" class="Bound">ℓ</a><a id="10508" class="Symbol">)</a> <a id="10510" class="Symbol">=</a>
       <a id="10519" href="Algebra.Bundles.html#9176" class="Module">IdempotentCommutativeMonoid</a> <a id="10547" href="Algebra.Bundles.html#10460" class="Bound">idemCommMonoid</a>


<a id="10564" class="Comment">------------------------------------------------------------------------</a>
<a id="10637" class="Comment">-- Bundles with 1 binary operation, 1 unary operation &amp; 1 element</a>
<a id="10703" class="Comment">------------------------------------------------------------------------</a>

<a id="10777" class="Keyword">record</a> <a id="InvertibleMagma"></a><a id="10784" href="Algebra.Bundles.html#10784" class="Record">InvertibleMagma</a> <a id="10800" href="Algebra.Bundles.html#10800" class="Bound">c</a> <a id="10802" href="Algebra.Bundles.html#10802" class="Bound">ℓ</a> <a id="10804" class="Symbol">:</a> <a id="10806" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="10810" class="Symbol">(</a><a id="10811" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="10815" class="Symbol">(</a><a id="10816" href="Algebra.Bundles.html#10800" class="Bound">c</a> <a id="10818" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="10820" href="Algebra.Bundles.html#10802" class="Bound">ℓ</a><a id="10821" class="Symbol">))</a> <a id="10824" class="Keyword">where</a>
  <a id="10832" class="Keyword">infix</a>  <a id="10839" class="Number">8</a> <a id="10841" href="Algebra.Bundles.html#10983" class="Field Operator">_⁻¹</a>
  <a id="10847" class="Keyword">infixl</a> <a id="10854" class="Number">7</a> <a id="10856" href="Algebra.Bundles.html#10935" class="Field Operator">_∙_</a>
  <a id="10862" class="Keyword">infix</a>  <a id="10869" class="Number">4</a> <a id="10871" href="Algebra.Bundles.html#10907" class="Field Operator">_≈_</a>
  <a id="10877" class="Keyword">field</a>
    <a id="InvertibleMagma.Carrier"></a><a id="10887" href="Algebra.Bundles.html#10887" class="Field">Carrier</a> <a id="10895" class="Symbol">:</a> <a id="10897" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="10901" href="Algebra.Bundles.html#10800" class="Bound">c</a>
    <a id="InvertibleMagma._≈_"></a><a id="10907" href="Algebra.Bundles.html#10907" class="Field Operator">_≈_</a>     <a id="10915" class="Symbol">:</a> <a id="10917" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="10921" href="Algebra.Bundles.html#10887" class="Field">Carrier</a> <a id="10929" href="Algebra.Bundles.html#10802" class="Bound">ℓ</a>
    <a id="InvertibleMagma._∙_"></a><a id="10935" href="Algebra.Bundles.html#10935" class="Field Operator">_∙_</a>     <a id="10943" class="Symbol">:</a> <a id="10945" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="10949" href="Algebra.Bundles.html#10887" class="Field">Carrier</a>
    <a id="InvertibleMagma.ε"></a><a id="10961" href="Algebra.Bundles.html#10961" class="Field">ε</a>       <a id="10969" class="Symbol">:</a> <a id="10971" href="Algebra.Bundles.html#10887" class="Field">Carrier</a>
    <a id="InvertibleMagma._⁻¹"></a><a id="10983" href="Algebra.Bundles.html#10983" class="Field Operator">_⁻¹</a>     <a id="10991" class="Symbol">:</a> <a id="10993" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="10997" href="Algebra.Bundles.html#10887" class="Field">Carrier</a>
    <a id="InvertibleMagma.isInvertibleMagma"></a><a id="11009" href="Algebra.Bundles.html#11009" class="Field">isInvertibleMagma</a> <a id="11027" class="Symbol">:</a> <a id="11029" href="Algebra.Structures.html#6652" class="Record">IsInvertibleMagma</a> <a id="11047" href="Algebra.Bundles.html#10907" class="Field Operator">_≈_</a> <a id="11051" href="Algebra.Bundles.html#10935" class="Field Operator">_∙_</a> <a id="11055" href="Algebra.Bundles.html#10961" class="Field">ε</a> <a id="11057" href="Algebra.Bundles.html#10983" class="Field Operator">_⁻¹</a>

  <a id="11064" class="Keyword">open</a> <a id="11069" href="Algebra.Structures.html#6652" class="Module">IsInvertibleMagma</a> <a id="11087" href="Algebra.Bundles.html#11009" class="Field">isInvertibleMagma</a> <a id="11105" class="Keyword">public</a>

  <a id="InvertibleMagma.magma"></a><a id="11115" href="Algebra.Bundles.html#11115" class="Function">magma</a> <a id="11121" class="Symbol">:</a> <a id="11123" href="Algebra.Bundles.html#1758" class="Record">Magma</a> <a id="11129" class="Symbol">_</a> <a id="11131" class="Symbol">_</a>
  <a id="11135" href="Algebra.Bundles.html#11115" class="Function">magma</a> <a id="11141" class="Symbol">=</a> <a id="11143" class="Keyword">record</a> <a id="11150" class="Symbol">{</a> <a id="11152" href="Algebra.Bundles.html#1910" class="Field">isMagma</a> <a id="11160" class="Symbol">=</a> <a id="11162" href="Algebra.Structures.html#6738" class="Function">isMagma</a> <a id="11170" class="Symbol">}</a>

  <a id="11175" class="Keyword">open</a> <a id="11180" href="Algebra.Bundles.html#1758" class="Module">Magma</a> <a id="11186" href="Algebra.Bundles.html#11115" class="Function">magma</a> <a id="11192" class="Keyword">public</a>
    <a id="11203" class="Keyword">using</a> <a id="11209" class="Symbol">(</a><a id="11210" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a><a id="11213" class="Symbol">;</a> <a id="11215" href="Algebra.Bundles.html#1970" class="Function">rawMagma</a><a id="11223" class="Symbol">)</a>


<a id="11227" class="Keyword">record</a> <a id="InvertibleUnitalMagma"></a><a id="11234" href="Algebra.Bundles.html#11234" class="Record">InvertibleUnitalMagma</a> <a id="11256" href="Algebra.Bundles.html#11256" class="Bound">c</a> <a id="11258" href="Algebra.Bundles.html#11258" class="Bound">ℓ</a> <a id="11260" class="Symbol">:</a> <a id="11262" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="11266" class="Symbol">(</a><a id="11267" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="11271" class="Symbol">(</a><a id="11272" href="Algebra.Bundles.html#11256" class="Bound">c</a> <a id="11274" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="11276" href="Algebra.Bundles.html#11258" class="Bound">ℓ</a><a id="11277" class="Symbol">))</a> <a id="11280" class="Keyword">where</a>
  <a id="11288" class="Keyword">infix</a>  <a id="11295" class="Number">8</a> <a id="11297" href="Algebra.Bundles.html#11507" class="Field Operator">_⁻¹</a>
  <a id="11303" class="Keyword">infixl</a> <a id="11310" class="Number">7</a> <a id="11312" href="Algebra.Bundles.html#11425" class="Field Operator">_∙_</a>
  <a id="11318" class="Keyword">infix</a>  <a id="11325" class="Number">4</a> <a id="11327" href="Algebra.Bundles.html#11380" class="Field Operator">_≈_</a>
  <a id="11333" class="Keyword">field</a>
    <a id="InvertibleUnitalMagma.Carrier"></a><a id="11343" href="Algebra.Bundles.html#11343" class="Field">Carrier</a>                  <a id="11368" class="Symbol">:</a> <a id="11370" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="11374" href="Algebra.Bundles.html#11256" class="Bound">c</a>
    <a id="InvertibleUnitalMagma._≈_"></a><a id="11380" href="Algebra.Bundles.html#11380" class="Field Operator">_≈_</a>                      <a id="11405" class="Symbol">:</a> <a id="11407" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="11411" href="Algebra.Bundles.html#11343" class="Field">Carrier</a> <a id="11419" href="Algebra.Bundles.html#11258" class="Bound">ℓ</a>
    <a id="InvertibleUnitalMagma._∙_"></a><a id="11425" href="Algebra.Bundles.html#11425" class="Field Operator">_∙_</a>                      <a id="11450" class="Symbol">:</a> <a id="11452" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="11456" href="Algebra.Bundles.html#11343" class="Field">Carrier</a>
    <a id="InvertibleUnitalMagma.ε"></a><a id="11468" href="Algebra.Bundles.html#11468" class="Field">ε</a>                        <a id="11493" class="Symbol">:</a> <a id="11495" href="Algebra.Bundles.html#11343" class="Field">Carrier</a>
    <a id="InvertibleUnitalMagma._⁻¹"></a><a id="11507" href="Algebra.Bundles.html#11507" class="Field Operator">_⁻¹</a>                      <a id="11532" class="Symbol">:</a> <a id="11534" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="11538" href="Algebra.Bundles.html#11343" class="Field">Carrier</a>
    <a id="InvertibleUnitalMagma.isInvertibleUnitalMagma"></a><a id="11550" href="Algebra.Bundles.html#11550" class="Field">isInvertibleUnitalMagma</a>  <a id="11575" class="Symbol">:</a> <a id="11577" href="Algebra.Structures.html#6993" class="Record">IsInvertibleUnitalMagma</a> <a id="11601" href="Algebra.Bundles.html#11380" class="Field Operator">_≈_</a> <a id="11605" href="Algebra.Bundles.html#11425" class="Field Operator">_∙_</a> <a id="11609" href="Algebra.Bundles.html#11468" class="Field">ε</a> <a id="11611" href="Algebra.Bundles.html#11507" class="Field Operator">_⁻¹</a>

  <a id="11618" class="Keyword">open</a> <a id="11623" href="Algebra.Structures.html#6993" class="Module">IsInvertibleUnitalMagma</a> <a id="11647" href="Algebra.Bundles.html#11550" class="Field">isInvertibleUnitalMagma</a> <a id="11671" class="Keyword">public</a>

  <a id="InvertibleUnitalMagma.invertibleMagma"></a><a id="11681" href="Algebra.Bundles.html#11681" class="Function">invertibleMagma</a> <a id="11697" class="Symbol">:</a> <a id="11699" href="Algebra.Bundles.html#10784" class="Record">InvertibleMagma</a> <a id="11715" class="Symbol">_</a> <a id="11717" class="Symbol">_</a>
  <a id="11721" href="Algebra.Bundles.html#11681" class="Function">invertibleMagma</a> <a id="11737" class="Symbol">=</a> <a id="11739" class="Keyword">record</a> <a id="11746" class="Symbol">{</a> <a id="11748" href="Algebra.Bundles.html#11009" class="Field">isInvertibleMagma</a> <a id="11766" class="Symbol">=</a> <a id="11768" href="Algebra.Structures.html#7084" class="Function">isInvertibleMagma</a> <a id="11786" class="Symbol">}</a>

  <a id="11791" class="Keyword">open</a> <a id="11796" href="Algebra.Bundles.html#10784" class="Module">InvertibleMagma</a> <a id="11812" href="Algebra.Bundles.html#11681" class="Function">invertibleMagma</a> <a id="11828" class="Keyword">public</a>
    <a id="11839" class="Keyword">using</a> <a id="11845" class="Symbol">(</a><a id="11846" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a><a id="11849" class="Symbol">;</a> <a id="11851" href="Algebra.Bundles.html#1970" class="Function">rawMagma</a><a id="11859" class="Symbol">;</a> <a id="11861" href="Algebra.Bundles.html#11115" class="Function">magma</a><a id="11866" class="Symbol">)</a>

<a id="11869" class="Keyword">record</a> <a id="Group"></a><a id="11876" href="Algebra.Bundles.html#11876" class="Record">Group</a> <a id="11882" href="Algebra.Bundles.html#11882" class="Bound">c</a> <a id="11884" href="Algebra.Bundles.html#11884" class="Bound">ℓ</a> <a id="11886" class="Symbol">:</a> <a id="11888" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="11892" class="Symbol">(</a><a id="11893" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="11897" class="Symbol">(</a><a id="11898" href="Algebra.Bundles.html#11882" class="Bound">c</a> <a id="11900" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="11902" href="Algebra.Bundles.html#11884" class="Bound">ℓ</a><a id="11903" class="Symbol">))</a> <a id="11906" class="Keyword">where</a>
  <a id="11914" class="Keyword">infix</a>  <a id="11921" class="Number">8</a> <a id="11923" href="Algebra.Bundles.html#12065" class="Field Operator">_⁻¹</a>
  <a id="11929" class="Keyword">infixl</a> <a id="11936" class="Number">7</a> <a id="11938" href="Algebra.Bundles.html#12017" class="Field Operator">_∙_</a>
  <a id="11944" class="Keyword">infix</a>  <a id="11951" class="Number">4</a> <a id="11953" href="Algebra.Bundles.html#11989" class="Field Operator">_≈_</a>
  <a id="11959" class="Keyword">field</a>
    <a id="Group.Carrier"></a><a id="11969" href="Algebra.Bundles.html#11969" class="Field">Carrier</a> <a id="11977" class="Symbol">:</a> <a id="11979" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="11983" href="Algebra.Bundles.html#11882" class="Bound">c</a>
    <a id="Group._≈_"></a><a id="11989" href="Algebra.Bundles.html#11989" class="Field Operator">_≈_</a>     <a id="11997" class="Symbol">:</a> <a id="11999" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="12003" href="Algebra.Bundles.html#11969" class="Field">Carrier</a> <a id="12011" href="Algebra.Bundles.html#11884" class="Bound">ℓ</a>
    <a id="Group._∙_"></a><a id="12017" href="Algebra.Bundles.html#12017" class="Field Operator">_∙_</a>     <a id="12025" class="Symbol">:</a> <a id="12027" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="12031" href="Algebra.Bundles.html#11969" class="Field">Carrier</a>
    <a id="Group.ε"></a><a id="12043" href="Algebra.Bundles.html#12043" class="Field">ε</a>       <a id="12051" class="Symbol">:</a> <a id="12053" href="Algebra.Bundles.html#11969" class="Field">Carrier</a>
    <a id="Group._⁻¹"></a><a id="12065" href="Algebra.Bundles.html#12065" class="Field Operator">_⁻¹</a>     <a id="12073" class="Symbol">:</a> <a id="12075" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="12079" href="Algebra.Bundles.html#11969" class="Field">Carrier</a>
    <a id="Group.isGroup"></a><a id="12091" href="Algebra.Bundles.html#12091" class="Field">isGroup</a> <a id="12099" class="Symbol">:</a> <a id="12101" href="Algebra.Structures.html#7480" class="Record">IsGroup</a> <a id="12109" href="Algebra.Bundles.html#11989" class="Field Operator">_≈_</a> <a id="12113" href="Algebra.Bundles.html#12017" class="Field Operator">_∙_</a> <a id="12117" href="Algebra.Bundles.html#12043" class="Field">ε</a> <a id="12119" href="Algebra.Bundles.html#12065" class="Field Operator">_⁻¹</a>

  <a id="12126" class="Keyword">open</a> <a id="12131" href="Algebra.Structures.html#7480" class="Module">IsGroup</a> <a id="12139" href="Algebra.Bundles.html#12091" class="Field">isGroup</a> <a id="12147" class="Keyword">public</a>

  <a id="Group.rawGroup"></a><a id="12157" href="Algebra.Bundles.html#12157" class="Function">rawGroup</a> <a id="12166" class="Symbol">:</a> <a id="12168" href="Algebra.Bundles.Raw.html#2254" class="Record">RawGroup</a> <a id="12177" class="Symbol">_</a> <a id="12179" class="Symbol">_</a>
  <a id="12183" href="Algebra.Bundles.html#12157" class="Function">rawGroup</a> <a id="12192" class="Symbol">=</a> <a id="12194" class="Keyword">record</a> <a id="12201" class="Symbol">{</a> <a id="12203" href="Algebra.Bundles.Raw.html#2370" class="Field Operator">_≈_</a> <a id="12207" class="Symbol">=</a> <a id="12209" href="Algebra.Bundles.html#11989" class="Field Operator">_≈_</a><a id="12212" class="Symbol">;</a> <a id="12214" href="Algebra.Bundles.Raw.html#2398" class="Field Operator">_∙_</a> <a id="12218" class="Symbol">=</a> <a id="12220" href="Algebra.Bundles.html#12017" class="Field Operator">_∙_</a><a id="12223" class="Symbol">;</a> <a id="12225" href="Algebra.Bundles.Raw.html#2424" class="Field">ε</a> <a id="12227" class="Symbol">=</a> <a id="12229" href="Algebra.Bundles.html#12043" class="Field">ε</a><a id="12230" class="Symbol">;</a> <a id="12232" href="Algebra.Bundles.Raw.html#2446" class="Field Operator">_⁻¹</a> <a id="12236" class="Symbol">=</a> <a id="12238" href="Algebra.Bundles.html#12065" class="Field Operator">_⁻¹</a><a id="12241" class="Symbol">}</a>

  <a id="Group.monoid"></a><a id="12246" href="Algebra.Bundles.html#12246" class="Function">monoid</a> <a id="12253" class="Symbol">:</a> <a id="12255" href="Algebra.Bundles.html#7315" class="Record">Monoid</a> <a id="12262" class="Symbol">_</a> <a id="12264" class="Symbol">_</a>
  <a id="12268" href="Algebra.Bundles.html#12246" class="Function">monoid</a> <a id="12275" class="Symbol">=</a> <a id="12277" class="Keyword">record</a> <a id="12284" class="Symbol">{</a> <a id="12286" href="Algebra.Bundles.html#7494" class="Field">isMonoid</a> <a id="12295" class="Symbol">=</a> <a id="12297" href="Algebra.Structures.html#7556" class="Function">isMonoid</a> <a id="12306" class="Symbol">}</a>

  <a id="12311" class="Keyword">open</a> <a id="12316" href="Algebra.Bundles.html#7315" class="Module">Monoid</a> <a id="12323" href="Algebra.Bundles.html#12246" class="Function">monoid</a> <a id="12330" class="Keyword">public</a>
    <a id="12341" class="Keyword">using</a> <a id="12347" class="Symbol">(</a><a id="12348" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a><a id="12351" class="Symbol">;</a> <a id="12353" href="Algebra.Bundles.html#1970" class="Function">rawMagma</a><a id="12361" class="Symbol">;</a> <a id="12363" href="Algebra.Bundles.html#5000" class="Function">magma</a><a id="12368" class="Symbol">;</a> <a id="12370" href="Algebra.Bundles.html#7560" class="Function">semigroup</a><a id="12379" class="Symbol">;</a> <a id="12381" href="Algebra.Bundles.html#7789" class="Function">unitalMagma</a><a id="12392" class="Symbol">;</a> <a id="12394" href="Algebra.Bundles.html#7708" class="Function">rawMonoid</a><a id="12403" class="Symbol">)</a>

  <a id="Group.invertibleMagma"></a><a id="12408" href="Algebra.Bundles.html#12408" class="Function">invertibleMagma</a> <a id="12424" class="Symbol">:</a> <a id="12426" href="Algebra.Bundles.html#10784" class="Record">InvertibleMagma</a> <a id="12442" href="Algebra.Bundles.html#11882" class="Bound">c</a> <a id="12444" href="Algebra.Bundles.html#11884" class="Bound">ℓ</a>
  <a id="12448" href="Algebra.Bundles.html#12408" class="Function">invertibleMagma</a> <a id="12464" class="Symbol">=</a> <a id="12466" class="Keyword">record</a>
    <a id="12477" class="Symbol">{</a> <a id="12479" href="Algebra.Bundles.html#11009" class="Field">isInvertibleMagma</a> <a id="12497" class="Symbol">=</a> <a id="12499" href="Algebra.Structures.html#8699" class="Function">isInvertibleMagma</a>
    <a id="12521" class="Symbol">}</a>

  <a id="Group.invertibleUnitalMagma"></a><a id="12526" href="Algebra.Bundles.html#12526" class="Function">invertibleUnitalMagma</a> <a id="12548" class="Symbol">:</a> <a id="12550" href="Algebra.Bundles.html#11234" class="Record">InvertibleUnitalMagma</a> <a id="12572" href="Algebra.Bundles.html#11882" class="Bound">c</a> <a id="12574" href="Algebra.Bundles.html#11884" class="Bound">ℓ</a>
  <a id="12578" href="Algebra.Bundles.html#12526" class="Function">invertibleUnitalMagma</a> <a id="12600" class="Symbol">=</a> <a id="12602" class="Keyword">record</a>
    <a id="12613" class="Symbol">{</a> <a id="12615" href="Algebra.Bundles.html#11550" class="Field">isInvertibleUnitalMagma</a> <a id="12639" class="Symbol">=</a> <a id="12641" href="Algebra.Structures.html#8857" class="Function">isInvertibleUnitalMagma</a>
    <a id="12669" class="Symbol">}</a>

<a id="12672" class="Keyword">record</a> <a id="AbelianGroup"></a><a id="12679" href="Algebra.Bundles.html#12679" class="Record">AbelianGroup</a> <a id="12692" href="Algebra.Bundles.html#12692" class="Bound">c</a> <a id="12694" href="Algebra.Bundles.html#12694" class="Bound">ℓ</a> <a id="12696" class="Symbol">:</a> <a id="12698" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12702" class="Symbol">(</a><a id="12703" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="12707" class="Symbol">(</a><a id="12708" href="Algebra.Bundles.html#12692" class="Bound">c</a> <a id="12710" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="12712" href="Algebra.Bundles.html#12694" class="Bound">ℓ</a><a id="12713" class="Symbol">))</a> <a id="12716" class="Keyword">where</a>
  <a id="12724" class="Keyword">infix</a>  <a id="12731" class="Number">8</a> <a id="12733" href="Algebra.Bundles.html#12903" class="Field Operator">_⁻¹</a>
  <a id="12739" class="Keyword">infixl</a> <a id="12746" class="Number">7</a> <a id="12748" href="Algebra.Bundles.html#12841" class="Field Operator">_∙_</a>
  <a id="12754" class="Keyword">infix</a>  <a id="12761" class="Number">4</a> <a id="12763" href="Algebra.Bundles.html#12806" class="Field Operator">_≈_</a>
  <a id="12769" class="Keyword">field</a>
    <a id="AbelianGroup.Carrier"></a><a id="12779" href="Algebra.Bundles.html#12779" class="Field">Carrier</a>        <a id="12794" class="Symbol">:</a> <a id="12796" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12800" href="Algebra.Bundles.html#12692" class="Bound">c</a>
    <a id="AbelianGroup._≈_"></a><a id="12806" href="Algebra.Bundles.html#12806" class="Field Operator">_≈_</a>            <a id="12821" class="Symbol">:</a> <a id="12823" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="12827" href="Algebra.Bundles.html#12779" class="Field">Carrier</a> <a id="12835" href="Algebra.Bundles.html#12694" class="Bound">ℓ</a>
    <a id="AbelianGroup._∙_"></a><a id="12841" href="Algebra.Bundles.html#12841" class="Field Operator">_∙_</a>            <a id="12856" class="Symbol">:</a> <a id="12858" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="12862" href="Algebra.Bundles.html#12779" class="Field">Carrier</a>
    <a id="AbelianGroup.ε"></a><a id="12874" href="Algebra.Bundles.html#12874" class="Field">ε</a>              <a id="12889" class="Symbol">:</a> <a id="12891" href="Algebra.Bundles.html#12779" class="Field">Carrier</a>
    <a id="AbelianGroup._⁻¹"></a><a id="12903" href="Algebra.Bundles.html#12903" class="Field Operator">_⁻¹</a>            <a id="12918" class="Symbol">:</a> <a id="12920" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="12924" href="Algebra.Bundles.html#12779" class="Field">Carrier</a>
    <a id="AbelianGroup.isAbelianGroup"></a><a id="12936" href="Algebra.Bundles.html#12936" class="Field">isAbelianGroup</a> <a id="12951" class="Symbol">:</a> <a id="12953" href="Algebra.Structures.html#9037" class="Record">IsAbelianGroup</a> <a id="12968" href="Algebra.Bundles.html#12806" class="Field Operator">_≈_</a> <a id="12972" href="Algebra.Bundles.html#12841" class="Field Operator">_∙_</a> <a id="12976" href="Algebra.Bundles.html#12874" class="Field">ε</a> <a id="12978" href="Algebra.Bundles.html#12903" class="Field Operator">_⁻¹</a>

  <a id="12985" class="Keyword">open</a> <a id="12990" href="Algebra.Structures.html#9037" class="Module">IsAbelianGroup</a> <a id="13005" href="Algebra.Bundles.html#12936" class="Field">isAbelianGroup</a> <a id="13020" class="Keyword">public</a>

  <a id="AbelianGroup.group"></a><a id="13030" href="Algebra.Bundles.html#13030" class="Function">group</a> <a id="13036" class="Symbol">:</a> <a id="13038" href="Algebra.Bundles.html#11876" class="Record">Group</a> <a id="13044" class="Symbol">_</a> <a id="13046" class="Symbol">_</a>
  <a id="13050" href="Algebra.Bundles.html#13030" class="Function">group</a> <a id="13056" class="Symbol">=</a> <a id="13058" class="Keyword">record</a> <a id="13065" class="Symbol">{</a> <a id="13067" href="Algebra.Bundles.html#12091" class="Field">isGroup</a> <a id="13075" class="Symbol">=</a> <a id="13077" href="Algebra.Structures.html#9139" class="Function">isGroup</a> <a id="13085" class="Symbol">}</a>

  <a id="13090" class="Keyword">open</a> <a id="13095" href="Algebra.Bundles.html#11876" class="Module">Group</a> <a id="13101" href="Algebra.Bundles.html#13030" class="Function">group</a> <a id="13107" class="Keyword">public</a> <a id="13114" class="Keyword">using</a>
    <a id="13124" class="Symbol">(</a><a id="13125" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a><a id="13128" class="Symbol">;</a> <a id="13130" href="Algebra.Bundles.html#1970" class="Function">rawMagma</a><a id="13138" class="Symbol">;</a> <a id="13140" href="Algebra.Bundles.html#5000" class="Function">magma</a><a id="13145" class="Symbol">;</a> <a id="13147" href="Algebra.Bundles.html#7560" class="Function">semigroup</a>
    <a id="13161" class="Symbol">;</a> <a id="13163" href="Algebra.Bundles.html#7708" class="Function">rawMonoid</a><a id="13172" class="Symbol">;</a> <a id="13174" href="Algebra.Bundles.html#12246" class="Function">monoid</a><a id="13180" class="Symbol">;</a> <a id="13182" href="Algebra.Bundles.html#12157" class="Function">rawGroup</a><a id="13190" class="Symbol">;</a> <a id="13192" href="Algebra.Bundles.html#12408" class="Function">invertibleMagma</a><a id="13207" class="Symbol">;</a> <a id="13209" href="Algebra.Bundles.html#12526" class="Function">invertibleUnitalMagma</a>
    <a id="13235" class="Symbol">)</a>

  <a id="AbelianGroup.commutativeMonoid"></a><a id="13240" href="Algebra.Bundles.html#13240" class="Function">commutativeMonoid</a> <a id="13258" class="Symbol">:</a> <a id="13260" href="Algebra.Bundles.html#7886" class="Record">CommutativeMonoid</a> <a id="13278" class="Symbol">_</a> <a id="13280" class="Symbol">_</a>
  <a id="13284" href="Algebra.Bundles.html#13240" class="Function">commutativeMonoid</a> <a id="13302" class="Symbol">=</a> <a id="13304" class="Keyword">record</a> <a id="13311" class="Symbol">{</a> <a id="13313" href="Algebra.Bundles.html#8120" class="Field">isCommutativeMonoid</a> <a id="13333" class="Symbol">=</a> <a id="13335" href="Algebra.Structures.html#9268" class="Function">isCommutativeMonoid</a> <a id="13355" class="Symbol">}</a>

  <a id="13360" class="Keyword">open</a> <a id="13365" href="Algebra.Bundles.html#7886" class="Module">CommutativeMonoid</a> <a id="13383" href="Algebra.Bundles.html#13240" class="Function">commutativeMonoid</a> <a id="13401" class="Keyword">public</a>
    <a id="13412" class="Keyword">using</a> <a id="13418" class="Symbol">(</a><a id="13419" href="Algebra.Bundles.html#5965" class="Function">commutativeMagma</a><a id="13435" class="Symbol">;</a> <a id="13437" href="Algebra.Bundles.html#8392" class="Function">commutativeSemigroup</a><a id="13457" class="Symbol">)</a>

<a id="13460" class="Comment">------------------------------------------------------------------------</a>
<a id="13533" class="Comment">-- Bundles with 2 binary operations &amp; 1 element</a>
<a id="13581" class="Comment">------------------------------------------------------------------------</a>

<a id="13655" class="Keyword">record</a> <a id="NearSemiring"></a><a id="13662" href="Algebra.Bundles.html#13662" class="Record">NearSemiring</a> <a id="13675" href="Algebra.Bundles.html#13675" class="Bound">c</a> <a id="13677" href="Algebra.Bundles.html#13677" class="Bound">ℓ</a> <a id="13679" class="Symbol">:</a> <a id="13681" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="13685" class="Symbol">(</a><a id="13686" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="13690" class="Symbol">(</a><a id="13691" href="Algebra.Bundles.html#13675" class="Bound">c</a> <a id="13693" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="13695" href="Algebra.Bundles.html#13677" class="Bound">ℓ</a><a id="13696" class="Symbol">))</a> <a id="13699" class="Keyword">where</a>
  <a id="13707" class="Keyword">infixl</a> <a id="13714" class="Number">7</a> <a id="13716" href="Algebra.Bundles.html#13857" class="Field Operator">_*_</a>
  <a id="13722" class="Keyword">infixl</a> <a id="13729" class="Number">6</a> <a id="13731" href="Algebra.Bundles.html#13824" class="Field Operator">_+_</a>
  <a id="13737" class="Keyword">infix</a>  <a id="13744" class="Number">4</a> <a id="13746" href="Algebra.Bundles.html#13789" class="Field Operator">_≈_</a>
  <a id="13752" class="Keyword">field</a>
    <a id="NearSemiring.Carrier"></a><a id="13762" href="Algebra.Bundles.html#13762" class="Field">Carrier</a>        <a id="13777" class="Symbol">:</a> <a id="13779" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="13783" href="Algebra.Bundles.html#13675" class="Bound">c</a>
    <a id="NearSemiring._≈_"></a><a id="13789" href="Algebra.Bundles.html#13789" class="Field Operator">_≈_</a>            <a id="13804" class="Symbol">:</a> <a id="13806" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="13810" href="Algebra.Bundles.html#13762" class="Field">Carrier</a> <a id="13818" href="Algebra.Bundles.html#13677" class="Bound">ℓ</a>
    <a id="NearSemiring._+_"></a><a id="13824" href="Algebra.Bundles.html#13824" class="Field Operator">_+_</a>            <a id="13839" class="Symbol">:</a> <a id="13841" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="13845" href="Algebra.Bundles.html#13762" class="Field">Carrier</a>
    <a id="NearSemiring._*_"></a><a id="13857" href="Algebra.Bundles.html#13857" class="Field Operator">_*_</a>            <a id="13872" class="Symbol">:</a> <a id="13874" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="13878" href="Algebra.Bundles.html#13762" class="Field">Carrier</a>
    <a id="NearSemiring.0#"></a><a id="13890" href="Algebra.Bundles.html#13890" class="Field">0#</a>             <a id="13905" class="Symbol">:</a> <a id="13907" href="Algebra.Bundles.html#13762" class="Field">Carrier</a>
    <a id="NearSemiring.isNearSemiring"></a><a id="13919" href="Algebra.Bundles.html#13919" class="Field">isNearSemiring</a> <a id="13934" class="Symbol">:</a> <a id="13936" href="Algebra.Structures.html#10684" class="Record">IsNearSemiring</a> <a id="13951" href="Algebra.Bundles.html#13789" class="Field Operator">_≈_</a> <a id="13955" href="Algebra.Bundles.html#13824" class="Field Operator">_+_</a> <a id="13959" href="Algebra.Bundles.html#13857" class="Field Operator">_*_</a> <a id="13963" href="Algebra.Bundles.html#13890" class="Field">0#</a>

  <a id="13969" class="Keyword">open</a> <a id="13974" href="Algebra.Structures.html#10684" class="Module">IsNearSemiring</a> <a id="13989" href="Algebra.Bundles.html#13919" class="Field">isNearSemiring</a> <a id="14004" class="Keyword">public</a>

  <a id="NearSemiring.rawNearSemiring"></a><a id="14014" href="Algebra.Bundles.html#14014" class="Function">rawNearSemiring</a> <a id="14030" class="Symbol">:</a> <a id="14032" href="Algebra.Bundles.Raw.html#2838" class="Record">RawNearSemiring</a> <a id="14048" class="Symbol">_</a> <a id="14050" class="Symbol">_</a>
  <a id="14054" href="Algebra.Bundles.html#14014" class="Function">rawNearSemiring</a> <a id="14070" class="Symbol">=</a> <a id="14072" class="Keyword">record</a>
    <a id="14083" class="Symbol">{</a> <a id="14085" href="Algebra.Bundles.Raw.html#2961" class="Field Operator">_≈_</a> <a id="14089" class="Symbol">=</a> <a id="14091" href="Algebra.Bundles.html#13789" class="Field Operator">_≈_</a>
    <a id="14099" class="Symbol">;</a> <a id="14101" href="Algebra.Bundles.Raw.html#2989" class="Field Operator">_+_</a> <a id="14105" class="Symbol">=</a> <a id="14107" href="Algebra.Bundles.html#13824" class="Field Operator">_+_</a>
    <a id="14115" class="Symbol">;</a> <a id="14117" href="Algebra.Bundles.Raw.html#3015" class="Field Operator">_*_</a> <a id="14121" class="Symbol">=</a> <a id="14123" href="Algebra.Bundles.html#13857" class="Field Operator">_*_</a>
    <a id="14131" class="Symbol">;</a> <a id="14133" href="Algebra.Bundles.Raw.html#3041" class="Field">0#</a>  <a id="14137" class="Symbol">=</a> <a id="14139" href="Algebra.Bundles.html#13890" class="Field">0#</a>
    <a id="14146" class="Symbol">}</a>

  <a id="NearSemiring.+-monoid"></a><a id="14151" href="Algebra.Bundles.html#14151" class="Function">+-monoid</a> <a id="14160" class="Symbol">:</a> <a id="14162" href="Algebra.Bundles.html#7315" class="Record">Monoid</a> <a id="14169" class="Symbol">_</a> <a id="14171" class="Symbol">_</a>
  <a id="14175" href="Algebra.Bundles.html#14151" class="Function">+-monoid</a> <a id="14184" class="Symbol">=</a> <a id="14186" class="Keyword">record</a> <a id="14193" class="Symbol">{</a> <a id="14195" href="Algebra.Bundles.html#7494" class="Field">isMonoid</a> <a id="14204" class="Symbol">=</a> <a id="14206" href="Algebra.Structures.html#10754" class="Function">+-isMonoid</a> <a id="14217" class="Symbol">}</a>

  <a id="14222" class="Keyword">open</a> <a id="14227" href="Algebra.Bundles.html#7315" class="Module">Monoid</a> <a id="14234" href="Algebra.Bundles.html#14151" class="Function">+-monoid</a> <a id="14243" class="Keyword">public</a>
    <a id="14254" class="Keyword">using</a> <a id="14260" class="Symbol">(</a><a id="14261" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a><a id="14264" class="Symbol">)</a> <a id="14266" class="Keyword">renaming</a>
    <a id="14279" class="Symbol">(</a> <a id="14281" href="Algebra.Bundles.html#1970" class="Function">rawMagma</a>    <a id="14293" class="Symbol">to</a>  <a id="14297" class="Function">+-rawMagma</a>
    <a id="14312" class="Symbol">;</a> <a id="14314" href="Algebra.Bundles.html#5000" class="Function">magma</a>       <a id="14326" class="Symbol">to</a>  <a id="14330" class="Function">+-magma</a>
    <a id="14342" class="Symbol">;</a> <a id="14344" href="Algebra.Bundles.html#7560" class="Function">semigroup</a>   <a id="14356" class="Symbol">to</a>  <a id="14360" class="Function">+-semigroup</a>
    <a id="14376" class="Symbol">;</a> <a id="14378" href="Algebra.Bundles.html#7789" class="Function">unitalMagma</a> <a id="14390" class="Symbol">to</a>  <a id="14394" class="Function">+-unitalMagma</a>
    <a id="14412" class="Symbol">;</a> <a id="14414" href="Algebra.Bundles.html#7708" class="Function">rawMonoid</a>   <a id="14426" class="Symbol">to</a>  <a id="14430" class="Function">+-rawMonoid</a>
    <a id="14446" class="Symbol">)</a>

  <a id="NearSemiring.*-semigroup"></a><a id="14451" href="Algebra.Bundles.html#14451" class="Function">*-semigroup</a> <a id="14463" class="Symbol">:</a> <a id="14465" href="Algebra.Bundles.html#4756" class="Record">Semigroup</a> <a id="14475" class="Symbol">_</a> <a id="14477" class="Symbol">_</a>
  <a id="14481" href="Algebra.Bundles.html#14451" class="Function">*-semigroup</a> <a id="14493" class="Symbol">=</a> <a id="14495" class="Keyword">record</a> <a id="14502" class="Symbol">{</a> <a id="14504" href="Algebra.Bundles.html#4924" class="Field">isSemigroup</a> <a id="14516" class="Symbol">=</a> <a id="14518" href="Algebra.Structures.html#11436" class="Function">*-isSemigroup</a> <a id="14532" class="Symbol">}</a>

  <a id="14537" class="Keyword">open</a> <a id="14542" href="Algebra.Bundles.html#4756" class="Module">Semigroup</a> <a id="14552" href="Algebra.Bundles.html#14451" class="Function">*-semigroup</a> <a id="14564" class="Keyword">public</a>
    <a id="14575" class="Keyword">using</a> <a id="14581" class="Symbol">()</a> <a id="14584" class="Keyword">renaming</a>
    <a id="14597" class="Symbol">(</a> <a id="14599" href="Algebra.Bundles.html#1970" class="Function">rawMagma</a> <a id="14608" class="Symbol">to</a> <a id="14611" class="Function">*-rawMagma</a>
    <a id="14626" class="Symbol">;</a> <a id="14628" href="Algebra.Bundles.html#5000" class="Function">magma</a>    <a id="14637" class="Symbol">to</a> <a id="14640" class="Function">*-magma</a>
    <a id="14652" class="Symbol">)</a>


<a id="14656" class="Keyword">record</a> <a id="SemiringWithoutOne"></a><a id="14663" href="Algebra.Bundles.html#14663" class="Record">SemiringWithoutOne</a> <a id="14682" href="Algebra.Bundles.html#14682" class="Bound">c</a> <a id="14684" href="Algebra.Bundles.html#14684" class="Bound">ℓ</a> <a id="14686" class="Symbol">:</a> <a id="14688" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="14692" class="Symbol">(</a><a id="14693" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="14697" class="Symbol">(</a><a id="14698" href="Algebra.Bundles.html#14682" class="Bound">c</a> <a id="14700" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="14702" href="Algebra.Bundles.html#14684" class="Bound">ℓ</a><a id="14703" class="Symbol">))</a> <a id="14706" class="Keyword">where</a>
  <a id="14714" class="Keyword">infixl</a> <a id="14721" class="Number">7</a> <a id="14723" href="Algebra.Bundles.html#14882" class="Field Operator">_*_</a>
  <a id="14729" class="Keyword">infixl</a> <a id="14736" class="Number">6</a> <a id="14738" href="Algebra.Bundles.html#14843" class="Field Operator">_+_</a>
  <a id="14744" class="Keyword">infix</a>  <a id="14751" class="Number">4</a> <a id="14753" href="Algebra.Bundles.html#14802" class="Field Operator">_≈_</a>
  <a id="14759" class="Keyword">field</a>
    <a id="SemiringWithoutOne.Carrier"></a><a id="14769" href="Algebra.Bundles.html#14769" class="Field">Carrier</a>              <a id="14790" class="Symbol">:</a> <a id="14792" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="14796" href="Algebra.Bundles.html#14682" class="Bound">c</a>
    <a id="SemiringWithoutOne._≈_"></a><a id="14802" href="Algebra.Bundles.html#14802" class="Field Operator">_≈_</a>                  <a id="14823" class="Symbol">:</a> <a id="14825" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="14829" href="Algebra.Bundles.html#14769" class="Field">Carrier</a> <a id="14837" href="Algebra.Bundles.html#14684" class="Bound">ℓ</a>
    <a id="SemiringWithoutOne._+_"></a><a id="14843" href="Algebra.Bundles.html#14843" class="Field Operator">_+_</a>                  <a id="14864" class="Symbol">:</a> <a id="14866" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="14870" href="Algebra.Bundles.html#14769" class="Field">Carrier</a>
    <a id="SemiringWithoutOne._*_"></a><a id="14882" href="Algebra.Bundles.html#14882" class="Field Operator">_*_</a>                  <a id="14903" class="Symbol">:</a> <a id="14905" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="14909" href="Algebra.Bundles.html#14769" class="Field">Carrier</a>
    <a id="SemiringWithoutOne.0#"></a><a id="14921" href="Algebra.Bundles.html#14921" class="Field">0#</a>                   <a id="14942" class="Symbol">:</a> <a id="14944" href="Algebra.Bundles.html#14769" class="Field">Carrier</a>
    <a id="SemiringWithoutOne.isSemiringWithoutOne"></a><a id="14956" href="Algebra.Bundles.html#14956" class="Field">isSemiringWithoutOne</a> <a id="14977" class="Symbol">:</a> <a id="14979" href="Algebra.Structures.html#11673" class="Record">IsSemiringWithoutOne</a> <a id="15000" href="Algebra.Bundles.html#14802" class="Field Operator">_≈_</a> <a id="15004" href="Algebra.Bundles.html#14843" class="Field Operator">_+_</a> <a id="15008" href="Algebra.Bundles.html#14882" class="Field Operator">_*_</a> <a id="15012" href="Algebra.Bundles.html#14921" class="Field">0#</a>

  <a id="15018" class="Keyword">open</a> <a id="15023" href="Algebra.Structures.html#11673" class="Module">IsSemiringWithoutOne</a> <a id="15044" href="Algebra.Bundles.html#14956" class="Field">isSemiringWithoutOne</a> <a id="15065" class="Keyword">public</a>

  <a id="SemiringWithoutOne.nearSemiring"></a><a id="15075" href="Algebra.Bundles.html#15075" class="Function">nearSemiring</a> <a id="15088" class="Symbol">:</a> <a id="15090" href="Algebra.Bundles.html#13662" class="Record">NearSemiring</a> <a id="15103" class="Symbol">_</a> <a id="15105" class="Symbol">_</a>
  <a id="15109" href="Algebra.Bundles.html#15075" class="Function">nearSemiring</a> <a id="15122" class="Symbol">=</a> <a id="15124" class="Keyword">record</a> <a id="15131" class="Symbol">{</a> <a id="15133" href="Algebra.Bundles.html#13919" class="Field">isNearSemiring</a> <a id="15148" class="Symbol">=</a> <a id="15150" href="Algebra.Structures.html#13168" class="Function">isNearSemiring</a> <a id="15165" class="Symbol">}</a>

  <a id="15170" class="Keyword">open</a> <a id="15175" href="Algebra.Bundles.html#13662" class="Module">NearSemiring</a> <a id="15188" href="Algebra.Bundles.html#15075" class="Function">nearSemiring</a> <a id="15201" class="Keyword">public</a>
    <a id="15212" class="Keyword">using</a>
    <a id="15222" class="Symbol">(</a> <a id="15224" href="Algebra.Bundles.html#14297" class="Function">+-rawMagma</a><a id="15234" class="Symbol">;</a> <a id="15236" href="Algebra.Bundles.html#14330" class="Function">+-magma</a><a id="15243" class="Symbol">;</a> <a id="15245" href="Algebra.Bundles.html#14394" class="Function">+-unitalMagma</a><a id="15258" class="Symbol">;</a> <a id="15260" href="Algebra.Bundles.html#14360" class="Function">+-semigroup</a>
    <a id="15276" class="Symbol">;</a> <a id="15278" href="Algebra.Bundles.html#14430" class="Function">+-rawMonoid</a><a id="15289" class="Symbol">;</a> <a id="15291" href="Algebra.Bundles.html#14151" class="Function">+-monoid</a>
    <a id="15304" class="Symbol">;</a> <a id="15306" href="Algebra.Bundles.html#14611" class="Function">*-rawMagma</a><a id="15316" class="Symbol">;</a> <a id="15318" href="Algebra.Bundles.html#14640" class="Function">*-magma</a><a id="15325" class="Symbol">;</a> <a id="15327" href="Algebra.Bundles.html#14451" class="Function">*-semigroup</a>
    <a id="15343" class="Symbol">;</a> <a id="15345" href="Algebra.Bundles.html#14014" class="Function">rawNearSemiring</a>
    <a id="15365" class="Symbol">)</a>

  <a id="SemiringWithoutOne.+-commutativeMonoid"></a><a id="15370" href="Algebra.Bundles.html#15370" class="Function">+-commutativeMonoid</a> <a id="15390" class="Symbol">:</a> <a id="15392" href="Algebra.Bundles.html#7886" class="Record">CommutativeMonoid</a> <a id="15410" class="Symbol">_</a> <a id="15412" class="Symbol">_</a>
  <a id="15416" href="Algebra.Bundles.html#15370" class="Function">+-commutativeMonoid</a> <a id="15436" class="Symbol">=</a> <a id="15438" class="Keyword">record</a> <a id="15445" class="Symbol">{</a> <a id="15447" href="Algebra.Bundles.html#8120" class="Field">isCommutativeMonoid</a> <a id="15467" class="Symbol">=</a> <a id="15469" href="Algebra.Structures.html#11749" class="Function">+-isCommutativeMonoid</a> <a id="15491" class="Symbol">}</a>

  <a id="15496" class="Keyword">open</a> <a id="15501" href="Algebra.Bundles.html#7886" class="Module">CommutativeMonoid</a> <a id="15519" href="Algebra.Bundles.html#15370" class="Function">+-commutativeMonoid</a> <a id="15539" class="Keyword">public</a>
    <a id="15550" class="Keyword">using</a> <a id="15556" class="Symbol">()</a> <a id="15559" class="Keyword">renaming</a>
    <a id="15572" class="Symbol">(</a> <a id="15574" href="Algebra.Bundles.html#5965" class="Function">commutativeMagma</a>     <a id="15595" class="Symbol">to</a> <a id="15598" class="Function">+-commutativeMagma</a>
    <a id="15621" class="Symbol">;</a> <a id="15623" href="Algebra.Bundles.html#8392" class="Function">commutativeSemigroup</a> <a id="15644" class="Symbol">to</a> <a id="15647" class="Function">+-commutativeSemigroup</a>
    <a id="15674" class="Symbol">)</a>


<a id="15678" class="Keyword">record</a> <a id="CommutativeSemiringWithoutOne"></a><a id="15685" href="Algebra.Bundles.html#15685" class="Record">CommutativeSemiringWithoutOne</a> <a id="15715" href="Algebra.Bundles.html#15715" class="Bound">c</a> <a id="15717" href="Algebra.Bundles.html#15717" class="Bound">ℓ</a> <a id="15719" class="Symbol">:</a> <a id="15721" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="15725" class="Symbol">(</a><a id="15726" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="15730" class="Symbol">(</a><a id="15731" href="Algebra.Bundles.html#15715" class="Bound">c</a> <a id="15733" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="15735" href="Algebra.Bundles.html#15717" class="Bound">ℓ</a><a id="15736" class="Symbol">))</a> <a id="15739" class="Keyword">where</a>
  <a id="15747" class="Keyword">infixl</a> <a id="15754" class="Number">7</a> <a id="15756" href="Algebra.Bundles.html#15948" class="Field Operator">_*_</a>
  <a id="15762" class="Keyword">infixl</a> <a id="15769" class="Number">6</a> <a id="15771" href="Algebra.Bundles.html#15898" class="Field Operator">_+_</a>
  <a id="15777" class="Keyword">infix</a>  <a id="15784" class="Number">4</a> <a id="15786" href="Algebra.Bundles.html#15846" class="Field Operator">_≈_</a>
  <a id="15792" class="Keyword">field</a>
    <a id="CommutativeSemiringWithoutOne.Carrier"></a><a id="15802" href="Algebra.Bundles.html#15802" class="Field">Carrier</a>                         <a id="15834" class="Symbol">:</a> <a id="15836" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="15840" href="Algebra.Bundles.html#15715" class="Bound">c</a>
    <a id="CommutativeSemiringWithoutOne._≈_"></a><a id="15846" href="Algebra.Bundles.html#15846" class="Field Operator">_≈_</a>                             <a id="15878" class="Symbol">:</a> <a id="15880" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="15884" href="Algebra.Bundles.html#15802" class="Field">Carrier</a> <a id="15892" href="Algebra.Bundles.html#15717" class="Bound">ℓ</a>
    <a id="CommutativeSemiringWithoutOne._+_"></a><a id="15898" href="Algebra.Bundles.html#15898" class="Field Operator">_+_</a>                             <a id="15930" class="Symbol">:</a> <a id="15932" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="15936" href="Algebra.Bundles.html#15802" class="Field">Carrier</a>
    <a id="CommutativeSemiringWithoutOne._*_"></a><a id="15948" href="Algebra.Bundles.html#15948" class="Field Operator">_*_</a>                             <a id="15980" class="Symbol">:</a> <a id="15982" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="15986" href="Algebra.Bundles.html#15802" class="Field">Carrier</a>
    <a id="CommutativeSemiringWithoutOne.0#"></a><a id="15998" href="Algebra.Bundles.html#15998" class="Field">0#</a>                              <a id="16030" class="Symbol">:</a> <a id="16032" href="Algebra.Bundles.html#15802" class="Field">Carrier</a>
    <a id="CommutativeSemiringWithoutOne.isCommutativeSemiringWithoutOne"></a><a id="16044" href="Algebra.Bundles.html#16044" class="Field">isCommutativeSemiringWithoutOne</a> <a id="16076" class="Symbol">:</a>
      <a id="16084" href="Algebra.Structures.html#13403" class="Record">IsCommutativeSemiringWithoutOne</a> <a id="16116" href="Algebra.Bundles.html#15846" class="Field Operator">_≈_</a> <a id="16120" href="Algebra.Bundles.html#15898" class="Field Operator">_+_</a> <a id="16124" href="Algebra.Bundles.html#15948" class="Field Operator">_*_</a> <a id="16128" href="Algebra.Bundles.html#15998" class="Field">0#</a>

  <a id="16134" class="Keyword">open</a> <a id="16139" href="Algebra.Structures.html#13403" class="Module">IsCommutativeSemiringWithoutOne</a>
         <a id="16180" href="Algebra.Bundles.html#16044" class="Field">isCommutativeSemiringWithoutOne</a> <a id="16212" class="Keyword">public</a>

  <a id="CommutativeSemiringWithoutOne.semiringWithoutOne"></a><a id="16222" href="Algebra.Bundles.html#16222" class="Function">semiringWithoutOne</a> <a id="16241" class="Symbol">:</a> <a id="16243" href="Algebra.Bundles.html#14663" class="Record">SemiringWithoutOne</a> <a id="16262" class="Symbol">_</a> <a id="16264" class="Symbol">_</a>
  <a id="16268" href="Algebra.Bundles.html#16222" class="Function">semiringWithoutOne</a> <a id="16287" class="Symbol">=</a>
    <a id="16293" class="Keyword">record</a> <a id="16300" class="Symbol">{</a> <a id="16302" href="Algebra.Bundles.html#14956" class="Field">isSemiringWithoutOne</a> <a id="16323" class="Symbol">=</a> <a id="16325" href="Algebra.Structures.html#13499" class="Function">isSemiringWithoutOne</a> <a id="16346" class="Symbol">}</a>

  <a id="16351" class="Keyword">open</a> <a id="16356" href="Algebra.Bundles.html#14663" class="Module">SemiringWithoutOne</a> <a id="16375" href="Algebra.Bundles.html#16222" class="Function">semiringWithoutOne</a> <a id="16394" class="Keyword">public</a>
    <a id="16405" class="Keyword">using</a>
    <a id="16415" class="Symbol">(</a> <a id="16417" href="Algebra.Bundles.html#14297" class="Function">+-rawMagma</a><a id="16427" class="Symbol">;</a> <a id="16429" href="Algebra.Bundles.html#14330" class="Function">+-magma</a><a id="16436" class="Symbol">;</a> <a id="16438" href="Algebra.Bundles.html#14394" class="Function">+-unitalMagma</a><a id="16451" class="Symbol">;</a> <a id="16453" href="Algebra.Bundles.html#14360" class="Function">+-semigroup</a><a id="16464" class="Symbol">;</a> <a id="16466" href="Algebra.Bundles.html#15647" class="Function">+-commutativeSemigroup</a>
    <a id="16493" class="Symbol">;</a> <a id="16495" href="Algebra.Bundles.html#14611" class="Function">*-rawMagma</a><a id="16505" class="Symbol">;</a> <a id="16507" href="Algebra.Bundles.html#14640" class="Function">*-magma</a><a id="16514" class="Symbol">;</a> <a id="16516" href="Algebra.Bundles.html#14451" class="Function">*-semigroup</a>
    <a id="16532" class="Symbol">;</a> <a id="16534" href="Algebra.Bundles.html#14430" class="Function">+-rawMonoid</a><a id="16545" class="Symbol">;</a> <a id="16547" href="Algebra.Bundles.html#14151" class="Function">+-monoid</a><a id="16555" class="Symbol">;</a> <a id="16557" href="Algebra.Bundles.html#15370" class="Function">+-commutativeMonoid</a>
    <a id="16581" class="Symbol">;</a> <a id="16583" href="Algebra.Bundles.html#15075" class="Function">nearSemiring</a><a id="16595" class="Symbol">;</a> <a id="16597" href="Algebra.Bundles.html#14014" class="Function">rawNearSemiring</a>
    <a id="16617" class="Symbol">)</a>

<a id="16620" class="Comment">------------------------------------------------------------------------</a>
<a id="16693" class="Comment">-- Bundles with 2 binary operations &amp; 2 elements</a>
<a id="16742" class="Comment">------------------------------------------------------------------------</a>

<a id="16816" class="Keyword">record</a> <a id="SemiringWithoutAnnihilatingZero"></a><a id="16823" href="Algebra.Bundles.html#16823" class="Record">SemiringWithoutAnnihilatingZero</a> <a id="16855" href="Algebra.Bundles.html#16855" class="Bound">c</a> <a id="16857" href="Algebra.Bundles.html#16857" class="Bound">ℓ</a> <a id="16859" class="Symbol">:</a> <a id="16861" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="16865" class="Symbol">(</a><a id="16866" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="16870" class="Symbol">(</a><a id="16871" href="Algebra.Bundles.html#16855" class="Bound">c</a> <a id="16873" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="16875" href="Algebra.Bundles.html#16857" class="Bound">ℓ</a><a id="16876" class="Symbol">))</a> <a id="16879" class="Keyword">where</a>
  <a id="16887" class="Keyword">infixl</a> <a id="16894" class="Number">7</a> <a id="16896" href="Algebra.Bundles.html#17094" class="Field Operator">_*_</a>
  <a id="16902" class="Keyword">infixl</a> <a id="16909" class="Number">6</a> <a id="16911" href="Algebra.Bundles.html#17042" class="Field Operator">_+_</a>
  <a id="16917" class="Keyword">infix</a>  <a id="16924" class="Number">4</a> <a id="16926" href="Algebra.Bundles.html#16988" class="Field Operator">_≈_</a>
  <a id="16932" class="Keyword">field</a>
    <a id="SemiringWithoutAnnihilatingZero.Carrier"></a><a id="16942" href="Algebra.Bundles.html#16942" class="Field">Carrier</a>                           <a id="16976" class="Symbol">:</a> <a id="16978" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="16982" href="Algebra.Bundles.html#16855" class="Bound">c</a>
    <a id="SemiringWithoutAnnihilatingZero._≈_"></a><a id="16988" href="Algebra.Bundles.html#16988" class="Field Operator">_≈_</a>                               <a id="17022" class="Symbol">:</a> <a id="17024" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="17028" href="Algebra.Bundles.html#16942" class="Field">Carrier</a> <a id="17036" href="Algebra.Bundles.html#16857" class="Bound">ℓ</a>
    <a id="SemiringWithoutAnnihilatingZero._+_"></a><a id="17042" href="Algebra.Bundles.html#17042" class="Field Operator">_+_</a>                               <a id="17076" class="Symbol">:</a> <a id="17078" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="17082" href="Algebra.Bundles.html#16942" class="Field">Carrier</a>
    <a id="SemiringWithoutAnnihilatingZero._*_"></a><a id="17094" href="Algebra.Bundles.html#17094" class="Field Operator">_*_</a>                               <a id="17128" class="Symbol">:</a> <a id="17130" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="17134" href="Algebra.Bundles.html#16942" class="Field">Carrier</a>
    <a id="SemiringWithoutAnnihilatingZero.0#"></a><a id="17146" href="Algebra.Bundles.html#17146" class="Field">0#</a>                                <a id="17180" class="Symbol">:</a> <a id="17182" href="Algebra.Bundles.html#16942" class="Field">Carrier</a>
    <a id="SemiringWithoutAnnihilatingZero.1#"></a><a id="17194" href="Algebra.Bundles.html#17194" class="Field">1#</a>                                <a id="17228" class="Symbol">:</a> <a id="17230" href="Algebra.Bundles.html#16942" class="Field">Carrier</a>
    <a id="SemiringWithoutAnnihilatingZero.isSemiringWithoutAnnihilatingZero"></a><a id="17242" href="Algebra.Bundles.html#17242" class="Field">isSemiringWithoutAnnihilatingZero</a> <a id="17276" class="Symbol">:</a>
      <a id="17284" href="Algebra.Structures.html#14143" class="Record">IsSemiringWithoutAnnihilatingZero</a> <a id="17318" href="Algebra.Bundles.html#16988" class="Field Operator">_≈_</a> <a id="17322" href="Algebra.Bundles.html#17042" class="Field Operator">_+_</a> <a id="17326" href="Algebra.Bundles.html#17094" class="Field Operator">_*_</a> <a id="17330" href="Algebra.Bundles.html#17146" class="Field">0#</a> <a id="17333" href="Algebra.Bundles.html#17194" class="Field">1#</a>

  <a id="17339" class="Keyword">open</a> <a id="17344" href="Algebra.Structures.html#14143" class="Module">IsSemiringWithoutAnnihilatingZero</a>
         <a id="17387" href="Algebra.Bundles.html#17242" class="Field">isSemiringWithoutAnnihilatingZero</a> <a id="17421" class="Keyword">public</a>

  <a id="SemiringWithoutAnnihilatingZero.rawSemiring"></a><a id="17431" href="Algebra.Bundles.html#17431" class="Function">rawSemiring</a> <a id="17443" class="Symbol">:</a> <a id="17445" href="Algebra.Bundles.Raw.html#3550" class="Record">RawSemiring</a> <a id="17457" href="Algebra.Bundles.html#16855" class="Bound">c</a> <a id="17459" href="Algebra.Bundles.html#16857" class="Bound">ℓ</a>
  <a id="17463" href="Algebra.Bundles.html#17431" class="Function">rawSemiring</a> <a id="17475" class="Symbol">=</a> <a id="17477" class="Keyword">record</a>
    <a id="17488" class="Symbol">{</a> <a id="17490" href="Algebra.Bundles.Raw.html#3669" class="Field Operator">_≈_</a> <a id="17494" class="Symbol">=</a> <a id="17496" href="Algebra.Bundles.html#16988" class="Field Operator">_≈_</a>
    <a id="17504" class="Symbol">;</a> <a id="17506" href="Algebra.Bundles.Raw.html#3697" class="Field Operator">_+_</a> <a id="17510" class="Symbol">=</a> <a id="17512" href="Algebra.Bundles.html#17042" class="Field Operator">_+_</a>
    <a id="17520" class="Symbol">;</a> <a id="17522" href="Algebra.Bundles.Raw.html#3723" class="Field Operator">_*_</a> <a id="17526" class="Symbol">=</a> <a id="17528" href="Algebra.Bundles.html#17094" class="Field Operator">_*_</a>
    <a id="17536" class="Symbol">;</a> <a id="17538" href="Algebra.Bundles.Raw.html#3749" class="Field">0#</a>  <a id="17542" class="Symbol">=</a> <a id="17544" href="Algebra.Bundles.html#17146" class="Field">0#</a>
    <a id="17551" class="Symbol">;</a> <a id="17553" href="Algebra.Bundles.Raw.html#3771" class="Field">1#</a>  <a id="17557" class="Symbol">=</a> <a id="17559" href="Algebra.Bundles.html#17194" class="Field">1#</a>
    <a id="17566" class="Symbol">}</a>

  <a id="17571" class="Keyword">open</a> <a id="17576" href="Algebra.Bundles.Raw.html#3550" class="Module">RawSemiring</a> <a id="17588" href="Algebra.Bundles.html#17431" class="Function">rawSemiring</a> <a id="17600" class="Keyword">public</a>
    <a id="17611" class="Keyword">using</a> <a id="17617" class="Symbol">(</a><a id="17618" href="Algebra.Bundles.Raw.html#3792" class="Function">rawNearSemiring</a><a id="17633" class="Symbol">)</a>

  <a id="SemiringWithoutAnnihilatingZero.+-commutativeMonoid"></a><a id="17638" href="Algebra.Bundles.html#17638" class="Function">+-commutativeMonoid</a> <a id="17658" class="Symbol">:</a> <a id="17660" href="Algebra.Bundles.html#7886" class="Record">CommutativeMonoid</a> <a id="17678" class="Symbol">_</a> <a id="17680" class="Symbol">_</a>
  <a id="17684" href="Algebra.Bundles.html#17638" class="Function">+-commutativeMonoid</a> <a id="17704" class="Symbol">=</a>
    <a id="17710" class="Keyword">record</a> <a id="17717" class="Symbol">{</a> <a id="17719" href="Algebra.Bundles.html#8120" class="Field">isCommutativeMonoid</a> <a id="17739" class="Symbol">=</a> <a id="17741" href="Algebra.Structures.html#14405" class="Function">+-isCommutativeMonoid</a> <a id="17763" class="Symbol">}</a>

  <a id="17768" class="Keyword">open</a> <a id="17773" href="Algebra.Bundles.html#7886" class="Module">CommutativeMonoid</a> <a id="17791" href="Algebra.Bundles.html#17638" class="Function">+-commutativeMonoid</a> <a id="17811" class="Keyword">public</a>
    <a id="17822" class="Keyword">using</a> <a id="17828" class="Symbol">(</a><a id="17829" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a><a id="17832" class="Symbol">)</a> <a id="17834" class="Keyword">renaming</a>
    <a id="17847" class="Symbol">(</a> <a id="17849" href="Algebra.Bundles.html#1970" class="Function">rawMagma</a>             <a id="17870" class="Symbol">to</a> <a id="17873" class="Function">+-rawMagma</a>
    <a id="17888" class="Symbol">;</a> <a id="17890" href="Algebra.Bundles.html#5000" class="Function">magma</a>                <a id="17911" class="Symbol">to</a> <a id="17914" class="Function">+-magma</a>
    <a id="17926" class="Symbol">;</a> <a id="17928" href="Algebra.Bundles.html#7789" class="Function">unitalMagma</a>          <a id="17949" class="Symbol">to</a> <a id="17952" class="Function">+-unitalMagma</a>
    <a id="17970" class="Symbol">;</a> <a id="17972" href="Algebra.Bundles.html#5965" class="Function">commutativeMagma</a>     <a id="17993" class="Symbol">to</a> <a id="17996" class="Function">+-commutativeMagma</a>
    <a id="18019" class="Symbol">;</a> <a id="18021" href="Algebra.Bundles.html#7560" class="Function">semigroup</a>            <a id="18042" class="Symbol">to</a> <a id="18045" class="Function">+-semigroup</a>
    <a id="18061" class="Symbol">;</a> <a id="18063" href="Algebra.Bundles.html#8392" class="Function">commutativeSemigroup</a> <a id="18084" class="Symbol">to</a> <a id="18087" class="Function">+-commutativeSemigroup</a>
    <a id="18114" class="Symbol">;</a> <a id="18116" href="Algebra.Bundles.html#7708" class="Function">rawMonoid</a>            <a id="18137" class="Symbol">to</a> <a id="18140" class="Function">+-rawMonoid</a>
    <a id="18156" class="Symbol">;</a> <a id="18158" href="Algebra.Bundles.html#8230" class="Function">monoid</a>               <a id="18179" class="Symbol">to</a> <a id="18182" class="Function">+-monoid</a>
    <a id="18195" class="Symbol">)</a>

  <a id="SemiringWithoutAnnihilatingZero.*-monoid"></a><a id="18200" href="Algebra.Bundles.html#18200" class="Function">*-monoid</a> <a id="18209" class="Symbol">:</a> <a id="18211" href="Algebra.Bundles.html#7315" class="Record">Monoid</a> <a id="18218" class="Symbol">_</a> <a id="18220" class="Symbol">_</a>
  <a id="18224" href="Algebra.Bundles.html#18200" class="Function">*-monoid</a> <a id="18233" class="Symbol">=</a> <a id="18235" class="Keyword">record</a> <a id="18242" class="Symbol">{</a> <a id="18244" href="Algebra.Bundles.html#7494" class="Field">isMonoid</a> <a id="18253" class="Symbol">=</a> <a id="18255" href="Algebra.Structures.html#15679" class="Function">*-isMonoid</a> <a id="18266" class="Symbol">}</a>

  <a id="18271" class="Keyword">open</a> <a id="18276" href="Algebra.Bundles.html#7315" class="Module">Monoid</a> <a id="18283" href="Algebra.Bundles.html#18200" class="Function">*-monoid</a> <a id="18292" class="Keyword">public</a>
    <a id="18303" class="Keyword">using</a> <a id="18309" class="Symbol">()</a> <a id="18312" class="Keyword">renaming</a>
    <a id="18325" class="Symbol">(</a> <a id="18327" href="Algebra.Bundles.html#1970" class="Function">rawMagma</a>  <a id="18337" class="Symbol">to</a> <a id="18340" class="Function">*-rawMagma</a>
    <a id="18355" class="Symbol">;</a> <a id="18357" href="Algebra.Bundles.html#5000" class="Function">magma</a>     <a id="18367" class="Symbol">to</a> <a id="18370" class="Function">*-magma</a>
    <a id="18382" class="Symbol">;</a> <a id="18384" href="Algebra.Bundles.html#7560" class="Function">semigroup</a> <a id="18394" class="Symbol">to</a> <a id="18397" class="Function">*-semigroup</a>
    <a id="18413" class="Symbol">;</a> <a id="18415" href="Algebra.Bundles.html#7708" class="Function">rawMonoid</a> <a id="18425" class="Symbol">to</a> <a id="18428" class="Function">*-rawMonoid</a>
    <a id="18444" class="Symbol">)</a>


<a id="18448" class="Keyword">record</a> <a id="Semiring"></a><a id="18455" href="Algebra.Bundles.html#18455" class="Record">Semiring</a> <a id="18464" href="Algebra.Bundles.html#18464" class="Bound">c</a> <a id="18466" href="Algebra.Bundles.html#18466" class="Bound">ℓ</a> <a id="18468" class="Symbol">:</a> <a id="18470" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="18474" class="Symbol">(</a><a id="18475" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="18479" class="Symbol">(</a><a id="18480" href="Algebra.Bundles.html#18464" class="Bound">c</a> <a id="18482" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="18484" href="Algebra.Bundles.html#18466" class="Bound">ℓ</a><a id="18485" class="Symbol">))</a> <a id="18488" class="Keyword">where</a>
  <a id="18496" class="Keyword">infixl</a> <a id="18503" class="Number">7</a> <a id="18505" href="Algebra.Bundles.html#18634" class="Field Operator">_*_</a>
  <a id="18511" class="Keyword">infixl</a> <a id="18518" class="Number">6</a> <a id="18520" href="Algebra.Bundles.html#18605" class="Field Operator">_+_</a>
  <a id="18526" class="Keyword">infix</a>  <a id="18533" class="Number">4</a> <a id="18535" href="Algebra.Bundles.html#18574" class="Field Operator">_≈_</a>
  <a id="18541" class="Keyword">field</a>
    <a id="Semiring.Carrier"></a><a id="18551" href="Algebra.Bundles.html#18551" class="Field">Carrier</a>    <a id="18562" class="Symbol">:</a> <a id="18564" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="18568" href="Algebra.Bundles.html#18464" class="Bound">c</a>
    <a id="Semiring._≈_"></a><a id="18574" href="Algebra.Bundles.html#18574" class="Field Operator">_≈_</a>        <a id="18585" class="Symbol">:</a> <a id="18587" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="18591" href="Algebra.Bundles.html#18551" class="Field">Carrier</a> <a id="18599" href="Algebra.Bundles.html#18466" class="Bound">ℓ</a>
    <a id="Semiring._+_"></a><a id="18605" href="Algebra.Bundles.html#18605" class="Field Operator">_+_</a>        <a id="18616" class="Symbol">:</a> <a id="18618" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="18622" href="Algebra.Bundles.html#18551" class="Field">Carrier</a>
    <a id="Semiring._*_"></a><a id="18634" href="Algebra.Bundles.html#18634" class="Field Operator">_*_</a>        <a id="18645" class="Symbol">:</a> <a id="18647" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="18651" href="Algebra.Bundles.html#18551" class="Field">Carrier</a>
    <a id="Semiring.0#"></a><a id="18663" href="Algebra.Bundles.html#18663" class="Field">0#</a>         <a id="18674" class="Symbol">:</a> <a id="18676" href="Algebra.Bundles.html#18551" class="Field">Carrier</a>
    <a id="Semiring.1#"></a><a id="18688" href="Algebra.Bundles.html#18688" class="Field">1#</a>         <a id="18699" class="Symbol">:</a> <a id="18701" href="Algebra.Bundles.html#18551" class="Field">Carrier</a>
    <a id="Semiring.isSemiring"></a><a id="18713" href="Algebra.Bundles.html#18713" class="Field">isSemiring</a> <a id="18724" class="Symbol">:</a> <a id="18726" href="Algebra.Structures.html#15999" class="Record">IsSemiring</a> <a id="18737" href="Algebra.Bundles.html#18574" class="Field Operator">_≈_</a> <a id="18741" href="Algebra.Bundles.html#18605" class="Field Operator">_+_</a> <a id="18745" href="Algebra.Bundles.html#18634" class="Field Operator">_*_</a> <a id="18749" href="Algebra.Bundles.html#18663" class="Field">0#</a> <a id="18752" href="Algebra.Bundles.html#18688" class="Field">1#</a>

  <a id="18758" class="Keyword">open</a> <a id="18763" href="Algebra.Structures.html#15999" class="Module">IsSemiring</a> <a id="18774" href="Algebra.Bundles.html#18713" class="Field">isSemiring</a> <a id="18785" class="Keyword">public</a>

  <a id="Semiring.semiringWithoutAnnihilatingZero"></a><a id="18795" href="Algebra.Bundles.html#18795" class="Function">semiringWithoutAnnihilatingZero</a> <a id="18827" class="Symbol">:</a> <a id="18829" href="Algebra.Bundles.html#16823" class="Record">SemiringWithoutAnnihilatingZero</a> <a id="18861" class="Symbol">_</a> <a id="18863" class="Symbol">_</a>
  <a id="18867" href="Algebra.Bundles.html#18795" class="Function">semiringWithoutAnnihilatingZero</a> <a id="18899" class="Symbol">=</a> <a id="18901" class="Keyword">record</a>
    <a id="18912" class="Symbol">{</a> <a id="18914" href="Algebra.Bundles.html#17242" class="Field">isSemiringWithoutAnnihilatingZero</a> <a id="18948" class="Symbol">=</a>
        <a id="18958" href="Algebra.Structures.html#16068" class="Function">isSemiringWithoutAnnihilatingZero</a>
    <a id="18996" class="Symbol">}</a>

  <a id="19001" class="Keyword">open</a> <a id="19006" href="Algebra.Bundles.html#16823" class="Module">SemiringWithoutAnnihilatingZero</a>
         <a id="19047" href="Algebra.Bundles.html#18795" class="Function">semiringWithoutAnnihilatingZero</a> <a id="19079" class="Keyword">public</a>
    <a id="19090" class="Keyword">using</a>
    <a id="19100" class="Symbol">(</a> <a id="19102" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a><a id="19105" class="Symbol">;</a> <a id="19107" href="Algebra.Bundles.html#17873" class="Function">+-rawMagma</a><a id="19117" class="Symbol">;</a> <a id="19119" href="Algebra.Bundles.html#17914" class="Function">+-magma</a><a id="19126" class="Symbol">;</a> <a id="19128" href="Algebra.Bundles.html#17952" class="Function">+-unitalMagma</a><a id="19141" class="Symbol">;</a> <a id="19143" href="Algebra.Bundles.html#17996" class="Function">+-commutativeMagma</a>
    <a id="19166" class="Symbol">;</a> <a id="19168" href="Algebra.Bundles.html#18045" class="Function">+-semigroup</a><a id="19179" class="Symbol">;</a> <a id="19181" href="Algebra.Bundles.html#18087" class="Function">+-commutativeSemigroup</a>
    <a id="19208" class="Symbol">;</a> <a id="19210" href="Algebra.Bundles.html#18340" class="Function">*-rawMagma</a><a id="19220" class="Symbol">;</a>  <a id="19223" href="Algebra.Bundles.html#18370" class="Function">*-magma</a><a id="19230" class="Symbol">;</a>  <a id="19233" href="Algebra.Bundles.html#18397" class="Function">*-semigroup</a>
    <a id="19249" class="Symbol">;</a> <a id="19251" href="Algebra.Bundles.html#18140" class="Function">+-rawMonoid</a><a id="19262" class="Symbol">;</a> <a id="19264" href="Algebra.Bundles.html#18182" class="Function">+-monoid</a><a id="19272" class="Symbol">;</a> <a id="19274" href="Algebra.Bundles.html#17638" class="Function">+-commutativeMonoid</a>
    <a id="19298" class="Symbol">;</a> <a id="19300" href="Algebra.Bundles.html#18428" class="Function">*-rawMonoid</a><a id="19311" class="Symbol">;</a> <a id="19313" href="Algebra.Bundles.html#18200" class="Function">*-monoid</a>
    <a id="19326" class="Symbol">;</a> <a id="19328" href="Algebra.Bundles.Raw.html#3792" class="Function">rawNearSemiring</a> <a id="19344" class="Symbol">;</a> <a id="19346" href="Algebra.Bundles.html#17431" class="Function">rawSemiring</a>
    <a id="19362" class="Symbol">)</a>

  <a id="Semiring.semiringWithoutOne"></a><a id="19367" href="Algebra.Bundles.html#19367" class="Function">semiringWithoutOne</a> <a id="19386" class="Symbol">:</a> <a id="19388" href="Algebra.Bundles.html#14663" class="Record">SemiringWithoutOne</a> <a id="19407" class="Symbol">_</a> <a id="19409" class="Symbol">_</a>
  <a id="19413" href="Algebra.Bundles.html#19367" class="Function">semiringWithoutOne</a> <a id="19432" class="Symbol">=</a>
    <a id="19438" class="Keyword">record</a> <a id="19445" class="Symbol">{</a> <a id="19447" href="Algebra.Bundles.html#14956" class="Field">isSemiringWithoutOne</a> <a id="19468" class="Symbol">=</a> <a id="19470" href="Algebra.Structures.html#16270" class="Function">isSemiringWithoutOne</a> <a id="19491" class="Symbol">}</a>

  <a id="19496" class="Keyword">open</a> <a id="19501" href="Algebra.Bundles.html#14663" class="Module">SemiringWithoutOne</a> <a id="19520" href="Algebra.Bundles.html#19367" class="Function">semiringWithoutOne</a> <a id="19539" class="Keyword">public</a>
    <a id="19550" class="Keyword">using</a> <a id="19556" class="Symbol">(</a><a id="19557" href="Algebra.Bundles.html#15075" class="Function">nearSemiring</a><a id="19569" class="Symbol">)</a>


<a id="19573" class="Keyword">record</a> <a id="CommutativeSemiring"></a><a id="19580" href="Algebra.Bundles.html#19580" class="Record">CommutativeSemiring</a> <a id="19600" href="Algebra.Bundles.html#19600" class="Bound">c</a> <a id="19602" href="Algebra.Bundles.html#19602" class="Bound">ℓ</a> <a id="19604" class="Symbol">:</a> <a id="19606" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="19610" class="Symbol">(</a><a id="19611" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="19615" class="Symbol">(</a><a id="19616" href="Algebra.Bundles.html#19600" class="Bound">c</a> <a id="19618" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="19620" href="Algebra.Bundles.html#19602" class="Bound">ℓ</a><a id="19621" class="Symbol">))</a> <a id="19624" class="Keyword">where</a>
  <a id="19632" class="Keyword">infixl</a> <a id="19639" class="Number">7</a> <a id="19641" href="Algebra.Bundles.html#19803" class="Field Operator">_*_</a>
  <a id="19647" class="Keyword">infixl</a> <a id="19654" class="Number">6</a> <a id="19656" href="Algebra.Bundles.html#19763" class="Field Operator">_+_</a>
  <a id="19662" class="Keyword">infix</a>  <a id="19669" class="Number">4</a> <a id="19671" href="Algebra.Bundles.html#19721" class="Field Operator">_≈_</a>
  <a id="19677" class="Keyword">field</a>
    <a id="CommutativeSemiring.Carrier"></a><a id="19687" href="Algebra.Bundles.html#19687" class="Field">Carrier</a>               <a id="19709" class="Symbol">:</a> <a id="19711" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="19715" href="Algebra.Bundles.html#19600" class="Bound">c</a>
    <a id="CommutativeSemiring._≈_"></a><a id="19721" href="Algebra.Bundles.html#19721" class="Field Operator">_≈_</a>                   <a id="19743" class="Symbol">:</a> <a id="19745" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="19749" href="Algebra.Bundles.html#19687" class="Field">Carrier</a> <a id="19757" href="Algebra.Bundles.html#19602" class="Bound">ℓ</a>
    <a id="CommutativeSemiring._+_"></a><a id="19763" href="Algebra.Bundles.html#19763" class="Field Operator">_+_</a>                   <a id="19785" class="Symbol">:</a> <a id="19787" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="19791" href="Algebra.Bundles.html#19687" class="Field">Carrier</a>
    <a id="CommutativeSemiring._*_"></a><a id="19803" href="Algebra.Bundles.html#19803" class="Field Operator">_*_</a>                   <a id="19825" class="Symbol">:</a> <a id="19827" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="19831" href="Algebra.Bundles.html#19687" class="Field">Carrier</a>
    <a id="CommutativeSemiring.0#"></a><a id="19843" href="Algebra.Bundles.html#19843" class="Field">0#</a>                    <a id="19865" class="Symbol">:</a> <a id="19867" href="Algebra.Bundles.html#19687" class="Field">Carrier</a>
    <a id="CommutativeSemiring.1#"></a><a id="19879" href="Algebra.Bundles.html#19879" class="Field">1#</a>                    <a id="19901" class="Symbol">:</a> <a id="19903" href="Algebra.Bundles.html#19687" class="Field">Carrier</a>
    <a id="CommutativeSemiring.isCommutativeSemiring"></a><a id="19915" href="Algebra.Bundles.html#19915" class="Field">isCommutativeSemiring</a> <a id="19937" class="Symbol">:</a> <a id="19939" href="Algebra.Structures.html#16686" class="Record">IsCommutativeSemiring</a> <a id="19961" href="Algebra.Bundles.html#19721" class="Field Operator">_≈_</a> <a id="19965" href="Algebra.Bundles.html#19763" class="Field Operator">_+_</a> <a id="19969" href="Algebra.Bundles.html#19803" class="Field Operator">_*_</a> <a id="19973" href="Algebra.Bundles.html#19843" class="Field">0#</a> <a id="19976" href="Algebra.Bundles.html#19879" class="Field">1#</a>

  <a id="19982" class="Keyword">open</a> <a id="19987" href="Algebra.Structures.html#16686" class="Module">IsCommutativeSemiring</a> <a id="20009" href="Algebra.Bundles.html#19915" class="Field">isCommutativeSemiring</a> <a id="20031" class="Keyword">public</a>

  <a id="CommutativeSemiring.semiring"></a><a id="20041" href="Algebra.Bundles.html#20041" class="Function">semiring</a> <a id="20050" class="Symbol">:</a> <a id="20052" href="Algebra.Bundles.html#18455" class="Record">Semiring</a> <a id="20061" class="Symbol">_</a> <a id="20063" class="Symbol">_</a>
  <a id="20067" href="Algebra.Bundles.html#20041" class="Function">semiring</a> <a id="20076" class="Symbol">=</a> <a id="20078" class="Keyword">record</a> <a id="20085" class="Symbol">{</a> <a id="20087" href="Algebra.Bundles.html#18713" class="Field">isSemiring</a> <a id="20098" class="Symbol">=</a> <a id="20100" href="Algebra.Structures.html#16766" class="Function">isSemiring</a> <a id="20111" class="Symbol">}</a>

  <a id="20116" class="Keyword">open</a> <a id="20121" href="Algebra.Bundles.html#18455" class="Module">Semiring</a> <a id="20130" href="Algebra.Bundles.html#20041" class="Function">semiring</a> <a id="20139" class="Keyword">public</a>
    <a id="20150" class="Keyword">using</a>
    <a id="20160" class="Symbol">(</a> <a id="20162" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a><a id="20165" class="Symbol">;</a> <a id="20167" href="Algebra.Bundles.html#17873" class="Function">+-rawMagma</a><a id="20177" class="Symbol">;</a> <a id="20179" href="Algebra.Bundles.html#17914" class="Function">+-magma</a><a id="20186" class="Symbol">;</a> <a id="20188" href="Algebra.Bundles.html#17952" class="Function">+-unitalMagma</a><a id="20201" class="Symbol">;</a> <a id="20203" href="Algebra.Bundles.html#17996" class="Function">+-commutativeMagma</a>
    <a id="20226" class="Symbol">;</a> <a id="20228" href="Algebra.Bundles.html#18045" class="Function">+-semigroup</a><a id="20239" class="Symbol">;</a> <a id="20241" href="Algebra.Bundles.html#18087" class="Function">+-commutativeSemigroup</a>
    <a id="20268" class="Symbol">;</a> <a id="20270" href="Algebra.Bundles.html#18340" class="Function">*-rawMagma</a><a id="20280" class="Symbol">;</a> <a id="20282" href="Algebra.Bundles.html#18370" class="Function">*-magma</a><a id="20289" class="Symbol">;</a> <a id="20291" href="Algebra.Bundles.html#18397" class="Function">*-semigroup</a>
    <a id="20307" class="Symbol">;</a> <a id="20309" href="Algebra.Bundles.html#18140" class="Function">+-rawMonoid</a><a id="20320" class="Symbol">;</a> <a id="20322" href="Algebra.Bundles.html#18182" class="Function">+-monoid</a><a id="20330" class="Symbol">;</a> <a id="20332" href="Algebra.Bundles.html#17638" class="Function">+-commutativeMonoid</a>
    <a id="20356" class="Symbol">;</a> <a id="20358" href="Algebra.Bundles.html#18428" class="Function">*-rawMonoid</a><a id="20369" class="Symbol">;</a> <a id="20371" href="Algebra.Bundles.html#18200" class="Function">*-monoid</a>
    <a id="20384" class="Symbol">;</a> <a id="20386" href="Algebra.Bundles.html#15075" class="Function">nearSemiring</a><a id="20398" class="Symbol">;</a> <a id="20400" href="Algebra.Bundles.html#19367" class="Function">semiringWithoutOne</a>
    <a id="20423" class="Symbol">;</a> <a id="20425" href="Algebra.Bundles.html#18795" class="Function">semiringWithoutAnnihilatingZero</a>
    <a id="20461" class="Symbol">;</a> <a id="20463" href="Algebra.Bundles.html#17431" class="Function">rawSemiring</a>
    <a id="20479" class="Symbol">)</a>

  <a id="CommutativeSemiring.*-commutativeMonoid"></a><a id="20484" href="Algebra.Bundles.html#20484" class="Function">*-commutativeMonoid</a> <a id="20504" class="Symbol">:</a> <a id="20506" href="Algebra.Bundles.html#7886" class="Record">CommutativeMonoid</a> <a id="20524" class="Symbol">_</a> <a id="20526" class="Symbol">_</a>
  <a id="20530" href="Algebra.Bundles.html#20484" class="Function">*-commutativeMonoid</a> <a id="20550" class="Symbol">=</a> <a id="20552" class="Keyword">record</a>
    <a id="20563" class="Symbol">{</a> <a id="20565" href="Algebra.Bundles.html#8120" class="Field">isCommutativeMonoid</a> <a id="20585" class="Symbol">=</a> <a id="20587" href="Algebra.Structures.html#17225" class="Function">*-isCommutativeMonoid</a>
    <a id="20613" class="Symbol">}</a>

  <a id="20618" class="Keyword">open</a> <a id="20623" href="Algebra.Bundles.html#7886" class="Module">CommutativeMonoid</a> <a id="20641" href="Algebra.Bundles.html#20484" class="Function">*-commutativeMonoid</a> <a id="20661" class="Keyword">public</a>
    <a id="20672" class="Keyword">using</a> <a id="20678" class="Symbol">()</a> <a id="20681" class="Keyword">renaming</a>
    <a id="20694" class="Symbol">(</a> <a id="20696" href="Algebra.Bundles.html#5965" class="Function">commutativeMagma</a>     <a id="20717" class="Symbol">to</a> <a id="20720" class="Function">*-commutativeMagma</a>
    <a id="20743" class="Symbol">;</a> <a id="20745" href="Algebra.Bundles.html#8392" class="Function">commutativeSemigroup</a> <a id="20766" class="Symbol">to</a> <a id="20769" class="Function">*-commutativeSemigroup</a>
    <a id="20796" class="Symbol">)</a>

  <a id="CommutativeSemiring.commutativeSemiringWithoutOne"></a><a id="20801" href="Algebra.Bundles.html#20801" class="Function">commutativeSemiringWithoutOne</a> <a id="20831" class="Symbol">:</a> <a id="20833" href="Algebra.Bundles.html#15685" class="Record">CommutativeSemiringWithoutOne</a> <a id="20863" class="Symbol">_</a> <a id="20865" class="Symbol">_</a>
  <a id="20869" href="Algebra.Bundles.html#20801" class="Function">commutativeSemiringWithoutOne</a> <a id="20899" class="Symbol">=</a> <a id="20901" class="Keyword">record</a>
    <a id="20912" class="Symbol">{</a> <a id="20914" href="Algebra.Bundles.html#16044" class="Field">isCommutativeSemiringWithoutOne</a> <a id="20946" class="Symbol">=</a> <a id="20948" href="Algebra.Structures.html#16871" class="Function">isCommutativeSemiringWithoutOne</a>
    <a id="20984" class="Symbol">}</a>


<a id="20988" class="Keyword">record</a> <a id="CancellativeCommutativeSemiring"></a><a id="20995" href="Algebra.Bundles.html#20995" class="Record">CancellativeCommutativeSemiring</a> <a id="21027" href="Algebra.Bundles.html#21027" class="Bound">c</a> <a id="21029" href="Algebra.Bundles.html#21029" class="Bound">ℓ</a> <a id="21031" class="Symbol">:</a> <a id="21033" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="21037" class="Symbol">(</a><a id="21038" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="21042" class="Symbol">(</a><a id="21043" href="Algebra.Bundles.html#21027" class="Bound">c</a> <a id="21045" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="21047" href="Algebra.Bundles.html#21029" class="Bound">ℓ</a><a id="21048" class="Symbol">))</a> <a id="21051" class="Keyword">where</a>
  <a id="21059" class="Keyword">infixl</a> <a id="21066" class="Number">7</a> <a id="21068" href="Algebra.Bundles.html#21266" class="Field Operator">_*_</a>
  <a id="21074" class="Keyword">infixl</a> <a id="21081" class="Number">6</a> <a id="21083" href="Algebra.Bundles.html#21214" class="Field Operator">_+_</a>
  <a id="21089" class="Keyword">infix</a>  <a id="21096" class="Number">4</a> <a id="21098" href="Algebra.Bundles.html#21160" class="Field Operator">_≈_</a>
  <a id="21104" class="Keyword">field</a>
    <a id="CancellativeCommutativeSemiring.Carrier"></a><a id="21114" href="Algebra.Bundles.html#21114" class="Field">Carrier</a>                           <a id="21148" class="Symbol">:</a> <a id="21150" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="21154" href="Algebra.Bundles.html#21027" class="Bound">c</a>
    <a id="CancellativeCommutativeSemiring._≈_"></a><a id="21160" href="Algebra.Bundles.html#21160" class="Field Operator">_≈_</a>                               <a id="21194" class="Symbol">:</a> <a id="21196" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="21200" href="Algebra.Bundles.html#21114" class="Field">Carrier</a> <a id="21208" href="Algebra.Bundles.html#21029" class="Bound">ℓ</a>
    <a id="CancellativeCommutativeSemiring._+_"></a><a id="21214" href="Algebra.Bundles.html#21214" class="Field Operator">_+_</a>                               <a id="21248" class="Symbol">:</a> <a id="21250" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="21254" href="Algebra.Bundles.html#21114" class="Field">Carrier</a>
    <a id="CancellativeCommutativeSemiring._*_"></a><a id="21266" href="Algebra.Bundles.html#21266" class="Field Operator">_*_</a>                               <a id="21300" class="Symbol">:</a> <a id="21302" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="21306" href="Algebra.Bundles.html#21114" class="Field">Carrier</a>
    <a id="CancellativeCommutativeSemiring.0#"></a><a id="21318" href="Algebra.Bundles.html#21318" class="Field">0#</a>                                <a id="21352" class="Symbol">:</a> <a id="21354" href="Algebra.Bundles.html#21114" class="Field">Carrier</a>
    <a id="CancellativeCommutativeSemiring.1#"></a><a id="21366" href="Algebra.Bundles.html#21366" class="Field">1#</a>                                <a id="21400" class="Symbol">:</a> <a id="21402" href="Algebra.Bundles.html#21114" class="Field">Carrier</a>
    <a id="CancellativeCommutativeSemiring.isCancellativeCommutativeSemiring"></a><a id="21414" href="Algebra.Bundles.html#21414" class="Field">isCancellativeCommutativeSemiring</a> <a id="21448" class="Symbol">:</a> <a id="21450" href="Algebra.Structures.html#17374" class="Record">IsCancellativeCommutativeSemiring</a> <a id="21484" href="Algebra.Bundles.html#21160" class="Field Operator">_≈_</a> <a id="21488" href="Algebra.Bundles.html#21214" class="Field Operator">_+_</a> <a id="21492" href="Algebra.Bundles.html#21266" class="Field Operator">_*_</a> <a id="21496" href="Algebra.Bundles.html#21318" class="Field">0#</a> <a id="21499" href="Algebra.Bundles.html#21366" class="Field">1#</a>

  <a id="21505" class="Keyword">open</a> <a id="21510" href="Algebra.Structures.html#17374" class="Module">IsCancellativeCommutativeSemiring</a> <a id="21544" href="Algebra.Bundles.html#21414" class="Field">isCancellativeCommutativeSemiring</a> <a id="21578" class="Keyword">public</a>

  <a id="CancellativeCommutativeSemiring.commutativeSemiring"></a><a id="21588" href="Algebra.Bundles.html#21588" class="Function">commutativeSemiring</a> <a id="21608" class="Symbol">:</a> <a id="21610" href="Algebra.Bundles.html#19580" class="Record">CommutativeSemiring</a> <a id="21630" href="Algebra.Bundles.html#21027" class="Bound">c</a> <a id="21632" href="Algebra.Bundles.html#21029" class="Bound">ℓ</a>
  <a id="21636" href="Algebra.Bundles.html#21588" class="Function">commutativeSemiring</a> <a id="21656" class="Symbol">=</a> <a id="21658" class="Keyword">record</a>
    <a id="21669" class="Symbol">{</a> <a id="21671" href="Algebra.Bundles.html#19915" class="Field">isCommutativeSemiring</a> <a id="21693" class="Symbol">=</a> <a id="21695" href="Algebra.Structures.html#17466" class="Function">isCommutativeSemiring</a>
    <a id="21721" class="Symbol">}</a>

  <a id="21726" class="Keyword">open</a> <a id="21731" href="Algebra.Bundles.html#19580" class="Module">CommutativeSemiring</a> <a id="21751" href="Algebra.Bundles.html#21588" class="Function">commutativeSemiring</a> <a id="21771" class="Keyword">public</a>
    <a id="21782" class="Keyword">using</a>
    <a id="21792" class="Symbol">(</a> <a id="21794" href="Algebra.Bundles.html#17873" class="Function">+-rawMagma</a><a id="21804" class="Symbol">;</a> <a id="21806" href="Algebra.Bundles.html#17914" class="Function">+-magma</a><a id="21813" class="Symbol">;</a> <a id="21815" href="Algebra.Bundles.html#17952" class="Function">+-unitalMagma</a><a id="21828" class="Symbol">;</a> <a id="21830" href="Algebra.Bundles.html#17996" class="Function">+-commutativeMagma</a>
    <a id="21853" class="Symbol">;</a> <a id="21855" href="Algebra.Bundles.html#18045" class="Function">+-semigroup</a><a id="21866" class="Symbol">;</a> <a id="21868" href="Algebra.Bundles.html#18087" class="Function">+-commutativeSemigroup</a>
    <a id="21895" class="Symbol">;</a> <a id="21897" href="Algebra.Bundles.html#18340" class="Function">*-rawMagma</a><a id="21907" class="Symbol">;</a> <a id="21909" href="Algebra.Bundles.html#18370" class="Function">*-magma</a><a id="21916" class="Symbol">;</a> <a id="21918" href="Algebra.Bundles.html#20720" class="Function">*-commutativeMagma</a><a id="21936" class="Symbol">;</a> <a id="21938" href="Algebra.Bundles.html#18397" class="Function">*-semigroup</a><a id="21949" class="Symbol">;</a> <a id="21951" href="Algebra.Bundles.html#20769" class="Function">*-commutativeSemigroup</a>
    <a id="21978" class="Symbol">;</a> <a id="21980" href="Algebra.Bundles.html#18140" class="Function">+-rawMonoid</a><a id="21991" class="Symbol">;</a> <a id="21993" href="Algebra.Bundles.html#18182" class="Function">+-monoid</a><a id="22001" class="Symbol">;</a> <a id="22003" href="Algebra.Bundles.html#17638" class="Function">+-commutativeMonoid</a>
    <a id="22027" class="Symbol">;</a> <a id="22029" href="Algebra.Bundles.html#18428" class="Function">*-rawMonoid</a><a id="22040" class="Symbol">;</a> <a id="22042" href="Algebra.Bundles.html#18200" class="Function">*-monoid</a><a id="22050" class="Symbol">;</a> <a id="22052" href="Algebra.Bundles.html#20484" class="Function">*-commutativeMonoid</a>
    <a id="22076" class="Symbol">;</a> <a id="22078" href="Algebra.Bundles.html#15075" class="Function">nearSemiring</a><a id="22090" class="Symbol">;</a> <a id="22092" href="Algebra.Bundles.html#19367" class="Function">semiringWithoutOne</a>
    <a id="22115" class="Symbol">;</a> <a id="22117" href="Algebra.Bundles.html#18795" class="Function">semiringWithoutAnnihilatingZero</a>
    <a id="22153" class="Symbol">;</a> <a id="22155" href="Algebra.Bundles.html#17431" class="Function">rawSemiring</a>
    <a id="22171" class="Symbol">;</a> <a id="22173" href="Algebra.Bundles.html#20041" class="Function">semiring</a>
    <a id="22186" class="Symbol">;</a> <a id="22188" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a>
    <a id="22196" class="Symbol">)</a>

<a id="22199" class="Keyword">record</a> <a id="IdempotentSemiring"></a><a id="22206" href="Algebra.Bundles.html#22206" class="Record">IdempotentSemiring</a> <a id="22225" href="Algebra.Bundles.html#22225" class="Bound">c</a> <a id="22227" href="Algebra.Bundles.html#22227" class="Bound">ℓ</a> <a id="22229" class="Symbol">:</a> <a id="22231" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="22235" class="Symbol">(</a><a id="22236" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="22240" class="Symbol">(</a><a id="22241" href="Algebra.Bundles.html#22225" class="Bound">c</a> <a id="22243" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="22245" href="Algebra.Bundles.html#22227" class="Bound">ℓ</a><a id="22246" class="Symbol">))</a> <a id="22249" class="Keyword">where</a>
  <a id="22257" class="Keyword">infixl</a> <a id="22264" class="Number">7</a> <a id="22266" href="Algebra.Bundles.html#22431" class="Field Operator">_*_</a>
  <a id="22272" class="Keyword">infixl</a> <a id="22279" class="Number">6</a> <a id="22281" href="Algebra.Bundles.html#22390" class="Field Operator">_+_</a>
  <a id="22287" class="Keyword">infix</a>  <a id="22294" class="Number">4</a> <a id="22296" href="Algebra.Bundles.html#22347" class="Field Operator">_≈_</a>
  <a id="22302" class="Keyword">field</a>
    <a id="IdempotentSemiring.Carrier"></a><a id="22312" href="Algebra.Bundles.html#22312" class="Field">Carrier</a>                <a id="22335" class="Symbol">:</a> <a id="22337" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="22341" href="Algebra.Bundles.html#22225" class="Bound">c</a>
    <a id="IdempotentSemiring._≈_"></a><a id="22347" href="Algebra.Bundles.html#22347" class="Field Operator">_≈_</a>                    <a id="22370" class="Symbol">:</a> <a id="22372" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="22376" href="Algebra.Bundles.html#22312" class="Field">Carrier</a> <a id="22384" href="Algebra.Bundles.html#22227" class="Bound">ℓ</a>
    <a id="IdempotentSemiring._+_"></a><a id="22390" href="Algebra.Bundles.html#22390" class="Field Operator">_+_</a>                    <a id="22413" class="Symbol">:</a> <a id="22415" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="22419" href="Algebra.Bundles.html#22312" class="Field">Carrier</a>
    <a id="IdempotentSemiring._*_"></a><a id="22431" href="Algebra.Bundles.html#22431" class="Field Operator">_*_</a>                    <a id="22454" class="Symbol">:</a> <a id="22456" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="22460" href="Algebra.Bundles.html#22312" class="Field">Carrier</a>
    <a id="IdempotentSemiring.0#"></a><a id="22472" href="Algebra.Bundles.html#22472" class="Field">0#</a>                     <a id="22495" class="Symbol">:</a> <a id="22497" href="Algebra.Bundles.html#22312" class="Field">Carrier</a>
    <a id="IdempotentSemiring.1#"></a><a id="22509" href="Algebra.Bundles.html#22509" class="Field">1#</a>                     <a id="22532" class="Symbol">:</a> <a id="22534" href="Algebra.Bundles.html#22312" class="Field">Carrier</a>
    <a id="IdempotentSemiring.isIdempotentSemiring"></a><a id="22546" href="Algebra.Bundles.html#22546" class="Field">isIdempotentSemiring</a>   <a id="22569" class="Symbol">:</a> <a id="22571" href="Algebra.Structures.html#17803" class="Record">IsIdempotentSemiring</a> <a id="22592" href="Algebra.Bundles.html#22347" class="Field Operator">_≈_</a> <a id="22596" href="Algebra.Bundles.html#22390" class="Field Operator">_+_</a> <a id="22600" href="Algebra.Bundles.html#22431" class="Field Operator">_*_</a> <a id="22604" href="Algebra.Bundles.html#22472" class="Field">0#</a> <a id="22607" href="Algebra.Bundles.html#22509" class="Field">1#</a>

  <a id="22613" class="Keyword">open</a> <a id="22618" href="Algebra.Structures.html#17803" class="Module">IsIdempotentSemiring</a> <a id="22639" href="Algebra.Bundles.html#22546" class="Field">isIdempotentSemiring</a> <a id="22660" class="Keyword">public</a>

  <a id="IdempotentSemiring.semiring"></a><a id="22670" href="Algebra.Bundles.html#22670" class="Function">semiring</a> <a id="22679" class="Symbol">:</a> <a id="22681" href="Algebra.Bundles.html#18455" class="Record">Semiring</a> <a id="22690" class="Symbol">_</a> <a id="22692" class="Symbol">_</a>
  <a id="22696" href="Algebra.Bundles.html#22670" class="Function">semiring</a> <a id="22705" class="Symbol">=</a> <a id="22707" class="Keyword">record</a> <a id="22714" class="Symbol">{</a> <a id="22716" href="Algebra.Bundles.html#18713" class="Field">isSemiring</a> <a id="22727" class="Symbol">=</a> <a id="22729" href="Algebra.Structures.html#17882" class="Function">isSemiring</a> <a id="22740" class="Symbol">}</a>

  <a id="22745" class="Keyword">open</a> <a id="22750" href="Algebra.Bundles.html#18455" class="Module">Semiring</a> <a id="22759" href="Algebra.Bundles.html#22670" class="Function">semiring</a> <a id="22768" class="Keyword">public</a>
    <a id="22779" class="Keyword">using</a>
    <a id="22789" class="Symbol">(</a> <a id="22791" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a><a id="22794" class="Symbol">;</a> <a id="22796" href="Algebra.Bundles.html#17873" class="Function">+-rawMagma</a><a id="22806" class="Symbol">;</a> <a id="22808" href="Algebra.Bundles.html#17914" class="Function">+-magma</a><a id="22815" class="Symbol">;</a> <a id="22817" href="Algebra.Bundles.html#17952" class="Function">+-unitalMagma</a><a id="22830" class="Symbol">;</a> <a id="22832" href="Algebra.Bundles.html#17996" class="Function">+-commutativeMagma</a>
    <a id="22855" class="Symbol">;</a> <a id="22857" href="Algebra.Bundles.html#18045" class="Function">+-semigroup</a><a id="22868" class="Symbol">;</a> <a id="22870" href="Algebra.Bundles.html#18087" class="Function">+-commutativeSemigroup</a>
    <a id="22897" class="Symbol">;</a> <a id="22899" href="Algebra.Bundles.html#18340" class="Function">*-rawMagma</a><a id="22909" class="Symbol">;</a> <a id="22911" href="Algebra.Bundles.html#18370" class="Function">*-magma</a><a id="22918" class="Symbol">;</a> <a id="22920" href="Algebra.Bundles.html#18397" class="Function">*-semigroup</a>
    <a id="22936" class="Symbol">;</a> <a id="22938" href="Algebra.Bundles.html#18140" class="Function">+-rawMonoid</a><a id="22949" class="Symbol">;</a> <a id="22951" href="Algebra.Bundles.html#18182" class="Function">+-monoid</a><a id="22959" class="Symbol">;</a> <a id="22961" href="Algebra.Bundles.html#17638" class="Function">+-commutativeMonoid</a>
    <a id="22985" class="Symbol">;</a> <a id="22987" href="Algebra.Bundles.html#18428" class="Function">*-rawMonoid</a><a id="22998" class="Symbol">;</a> <a id="23000" href="Algebra.Bundles.html#18200" class="Function">*-monoid</a>
    <a id="23013" class="Symbol">;</a> <a id="23015" href="Algebra.Bundles.html#15075" class="Function">nearSemiring</a><a id="23027" class="Symbol">;</a> <a id="23029" href="Algebra.Bundles.html#19367" class="Function">semiringWithoutOne</a>
    <a id="23052" class="Symbol">;</a> <a id="23054" href="Algebra.Bundles.html#18795" class="Function">semiringWithoutAnnihilatingZero</a>
    <a id="23090" class="Symbol">;</a> <a id="23092" href="Algebra.Bundles.html#17431" class="Function">rawSemiring</a>
    <a id="23108" class="Symbol">)</a>

  <a id="IdempotentSemiring.+-idempotentCommutativeMonoid"></a><a id="23113" href="Algebra.Bundles.html#23113" class="Function">+-idempotentCommutativeMonoid</a> <a id="23143" class="Symbol">:</a> <a id="23145" href="Algebra.Bundles.html#9176" class="Record">IdempotentCommutativeMonoid</a> <a id="23173" class="Symbol">_</a> <a id="23175" class="Symbol">_</a>
  <a id="23179" href="Algebra.Bundles.html#23113" class="Function">+-idempotentCommutativeMonoid</a> <a id="23209" class="Symbol">=</a> <a id="23211" class="Keyword">record</a> <a id="23218" class="Symbol">{</a> <a id="23220" href="Algebra.Bundles.html#9460" class="Field">isIdempotentCommutativeMonoid</a> <a id="23250" class="Symbol">=</a> <a id="23252" href="Algebra.Structures.html#17994" class="Function">+-isIdempotentCommutativeMonoid</a> <a id="23284" class="Symbol">}</a>

  <a id="23289" class="Keyword">open</a> <a id="23294" href="Algebra.Bundles.html#9176" class="Module">IdempotentCommutativeMonoid</a> <a id="23322" href="Algebra.Bundles.html#23113" class="Function">+-idempotentCommutativeMonoid</a> <a id="23352" class="Keyword">public</a>
    <a id="23363" class="Keyword">using</a> <a id="23369" class="Symbol">()</a>
    <a id="23376" class="Keyword">renaming</a> <a id="23385" class="Symbol">(</a> <a id="23387" href="Algebra.Bundles.html#6381" class="Function">band</a> <a id="23392" class="Symbol">to</a> <a id="23395" class="Function">+-band</a>
             <a id="23415" class="Symbol">;</a> <a id="23417" href="Algebra.Bundles.html#9845" class="Function">commutativeBand</a> <a id="23433" class="Symbol">to</a> <a id="23436" class="Function">+-commutativeBand</a>
             <a id="23467" class="Symbol">;</a> <a id="23469" href="Algebra.Bundles.html#9730" class="Function">idempotentMonoid</a> <a id="23486" class="Symbol">to</a> <a id="23489" class="Function">+-idempotentMonoid</a>
             <a id="23521" class="Symbol">)</a>

<a id="23524" class="Keyword">record</a> <a id="KleeneAlgebra"></a><a id="23531" href="Algebra.Bundles.html#23531" class="Record">KleeneAlgebra</a> <a id="23545" href="Algebra.Bundles.html#23545" class="Bound">c</a> <a id="23547" href="Algebra.Bundles.html#23547" class="Bound">ℓ</a> <a id="23549" class="Symbol">:</a> <a id="23551" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="23555" class="Symbol">(</a><a id="23556" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="23560" class="Symbol">(</a><a id="23561" href="Algebra.Bundles.html#23545" class="Bound">c</a> <a id="23563" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="23565" href="Algebra.Bundles.html#23547" class="Bound">ℓ</a><a id="23566" class="Symbol">))</a> <a id="23569" class="Keyword">where</a>
  <a id="23577" class="Keyword">infix</a>  <a id="23584" class="Number">8</a> <a id="23586" href="Algebra.Bundles.html#23802" class="Field Operator">_⋆</a>
  <a id="23591" class="Keyword">infixl</a> <a id="23598" class="Number">7</a> <a id="23600" href="Algebra.Bundles.html#23762" class="Field Operator">_*_</a>
  <a id="23606" class="Keyword">infixl</a> <a id="23613" class="Number">6</a> <a id="23615" href="Algebra.Bundles.html#23722" class="Field Operator">_+_</a>
  <a id="23621" class="Keyword">infix</a>  <a id="23628" class="Number">4</a> <a id="23630" href="Algebra.Bundles.html#23680" class="Field Operator">_≈_</a>
  <a id="23636" class="Keyword">field</a>
    <a id="KleeneAlgebra.Carrier"></a><a id="23646" href="Algebra.Bundles.html#23646" class="Field">Carrier</a>               <a id="23668" class="Symbol">:</a> <a id="23670" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="23674" href="Algebra.Bundles.html#23545" class="Bound">c</a>
    <a id="KleeneAlgebra._≈_"></a><a id="23680" href="Algebra.Bundles.html#23680" class="Field Operator">_≈_</a>                   <a id="23702" class="Symbol">:</a> <a id="23704" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="23708" href="Algebra.Bundles.html#23646" class="Field">Carrier</a> <a id="23716" href="Algebra.Bundles.html#23547" class="Bound">ℓ</a>
    <a id="KleeneAlgebra._+_"></a><a id="23722" href="Algebra.Bundles.html#23722" class="Field Operator">_+_</a>                   <a id="23744" class="Symbol">:</a> <a id="23746" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="23750" href="Algebra.Bundles.html#23646" class="Field">Carrier</a>
    <a id="KleeneAlgebra._*_"></a><a id="23762" href="Algebra.Bundles.html#23762" class="Field Operator">_*_</a>                   <a id="23784" class="Symbol">:</a> <a id="23786" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="23790" href="Algebra.Bundles.html#23646" class="Field">Carrier</a>
    <a id="KleeneAlgebra._⋆"></a><a id="23802" href="Algebra.Bundles.html#23802" class="Field Operator">_⋆</a>                    <a id="23824" class="Symbol">:</a> <a id="23826" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="23830" href="Algebra.Bundles.html#23646" class="Field">Carrier</a>
    <a id="KleeneAlgebra.0#"></a><a id="23842" href="Algebra.Bundles.html#23842" class="Field">0#</a>                    <a id="23864" class="Symbol">:</a> <a id="23866" href="Algebra.Bundles.html#23646" class="Field">Carrier</a>
    <a id="KleeneAlgebra.1#"></a><a id="23878" href="Algebra.Bundles.html#23878" class="Field">1#</a>                    <a id="23900" class="Symbol">:</a> <a id="23902" href="Algebra.Bundles.html#23646" class="Field">Carrier</a>
    <a id="KleeneAlgebra.isKleeneAlgebra"></a><a id="23914" href="Algebra.Bundles.html#23914" class="Field">isKleeneAlgebra</a>       <a id="23936" class="Symbol">:</a> <a id="23938" href="Algebra.Structures.html#18444" class="Record">IsKleeneAlgebra</a> <a id="23954" href="Algebra.Bundles.html#23680" class="Field Operator">_≈_</a> <a id="23958" href="Algebra.Bundles.html#23722" class="Field Operator">_+_</a> <a id="23962" href="Algebra.Bundles.html#23762" class="Field Operator">_*_</a> <a id="23966" href="Algebra.Bundles.html#23802" class="Field Operator">_⋆</a> <a id="23969" href="Algebra.Bundles.html#23842" class="Field">0#</a> <a id="23972" href="Algebra.Bundles.html#23878" class="Field">1#</a>

  <a id="23978" class="Keyword">open</a> <a id="23983" href="Algebra.Structures.html#18444" class="Module">IsKleeneAlgebra</a> <a id="23999" href="Algebra.Bundles.html#23914" class="Field">isKleeneAlgebra</a> <a id="24015" class="Keyword">public</a>

  <a id="KleeneAlgebra.idempotentSemiring"></a><a id="24025" href="Algebra.Bundles.html#24025" class="Function">idempotentSemiring</a> <a id="24044" class="Symbol">:</a> <a id="24046" href="Algebra.Bundles.html#22206" class="Record">IdempotentSemiring</a> <a id="24065" class="Symbol">_</a> <a id="24067" class="Symbol">_</a>
  <a id="24071" href="Algebra.Bundles.html#24025" class="Function">idempotentSemiring</a> <a id="24090" class="Symbol">=</a> <a id="24092" class="Keyword">record</a> <a id="24099" class="Symbol">{</a> <a id="24101" href="Algebra.Bundles.html#22546" class="Field">isIdempotentSemiring</a> <a id="24122" class="Symbol">=</a> <a id="24124" href="Algebra.Structures.html#18530" class="Function">isIdempotentSemiring</a> <a id="24145" class="Symbol">}</a>

  <a id="24150" class="Keyword">open</a> <a id="24155" href="Algebra.Bundles.html#22206" class="Module">IdempotentSemiring</a> <a id="24174" href="Algebra.Bundles.html#24025" class="Function">idempotentSemiring</a> <a id="24193" class="Keyword">public</a>
    <a id="24204" class="Keyword">using</a>
    <a id="24214" class="Symbol">(</a> <a id="24216" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a><a id="24219" class="Symbol">;</a> <a id="24221" href="Algebra.Bundles.html#17873" class="Function">+-rawMagma</a><a id="24231" class="Symbol">;</a> <a id="24233" href="Algebra.Bundles.html#17914" class="Function">+-magma</a><a id="24240" class="Symbol">;</a> <a id="24242" href="Algebra.Bundles.html#17952" class="Function">+-unitalMagma</a><a id="24255" class="Symbol">;</a> <a id="24257" href="Algebra.Bundles.html#17996" class="Function">+-commutativeMagma</a>
    <a id="24280" class="Symbol">;</a> <a id="24282" href="Algebra.Bundles.html#18045" class="Function">+-semigroup</a><a id="24293" class="Symbol">;</a> <a id="24295" href="Algebra.Bundles.html#18087" class="Function">+-commutativeSemigroup</a>
    <a id="24322" class="Symbol">;</a> <a id="24324" href="Algebra.Bundles.html#18340" class="Function">*-rawMagma</a><a id="24334" class="Symbol">;</a> <a id="24336" href="Algebra.Bundles.html#18370" class="Function">*-magma</a><a id="24343" class="Symbol">;</a> <a id="24345" href="Algebra.Bundles.html#18397" class="Function">*-semigroup</a>
    <a id="24361" class="Symbol">;</a> <a id="24363" href="Algebra.Bundles.html#18140" class="Function">+-rawMonoid</a><a id="24374" class="Symbol">;</a> <a id="24376" href="Algebra.Bundles.html#18182" class="Function">+-monoid</a><a id="24384" class="Symbol">;</a> <a id="24386" href="Algebra.Bundles.html#17638" class="Function">+-commutativeMonoid</a>
    <a id="24410" class="Symbol">;</a> <a id="24412" href="Algebra.Bundles.html#18428" class="Function">*-rawMonoid</a><a id="24423" class="Symbol">;</a> <a id="24425" href="Algebra.Bundles.html#18200" class="Function">*-monoid</a>
    <a id="24438" class="Symbol">;</a> <a id="24440" href="Algebra.Bundles.html#15075" class="Function">nearSemiring</a><a id="24452" class="Symbol">;</a> <a id="24454" href="Algebra.Bundles.html#19367" class="Function">semiringWithoutOne</a>
    <a id="24477" class="Symbol">;</a> <a id="24479" href="Algebra.Bundles.html#18795" class="Function">semiringWithoutAnnihilatingZero</a>
    <a id="24515" class="Symbol">;</a> <a id="24517" href="Algebra.Bundles.html#17431" class="Function">rawSemiring</a><a id="24528" class="Symbol">;</a> <a id="24530" href="Algebra.Bundles.html#22670" class="Function">semiring</a>
    <a id="24543" class="Symbol">)</a>

  <a id="KleeneAlgebra.rawKleeneAlgebra"></a><a id="24548" href="Algebra.Bundles.html#24548" class="Function">rawKleeneAlgebra</a> <a id="24565" class="Symbol">:</a> <a id="24567" href="Algebra.Bundles.Raw.html#7484" class="Record">RawKleeneAlgebra</a> <a id="24584" class="Symbol">_</a> <a id="24586" class="Symbol">_</a>
  <a id="24590" href="Algebra.Bundles.html#24548" class="Function">rawKleeneAlgebra</a> <a id="24607" class="Symbol">=</a> <a id="24609" class="Keyword">record</a>
    <a id="24620" class="Symbol">{</a> <a id="24622" href="Algebra.Bundles.Raw.html#7622" class="Field Operator">_≈_</a> <a id="24626" class="Symbol">=</a> <a id="24628" href="Algebra.Bundles.html#23680" class="Field Operator">_≈_</a>
    <a id="24636" class="Symbol">;</a> <a id="24638" href="Algebra.Bundles.Raw.html#7650" class="Field Operator">_+_</a> <a id="24642" class="Symbol">=</a> <a id="24644" href="Algebra.Bundles.html#23722" class="Field Operator">_+_</a>
    <a id="24652" class="Symbol">;</a> <a id="24654" href="Algebra.Bundles.Raw.html#7676" class="Field Operator">_*_</a> <a id="24658" class="Symbol">=</a> <a id="24660" href="Algebra.Bundles.html#23762" class="Field Operator">_*_</a>
    <a id="24668" class="Symbol">;</a> <a id="24670" href="Algebra.Bundles.Raw.html#7702" class="Field Operator">_⋆</a>  <a id="24674" class="Symbol">=</a> <a id="24676" href="Algebra.Bundles.html#23802" class="Field Operator">_⋆</a>
    <a id="24683" class="Symbol">;</a> <a id="24685" href="Algebra.Bundles.Raw.html#7728" class="Field">0#</a>  <a id="24689" class="Symbol">=</a> <a id="24691" href="Algebra.Bundles.html#23842" class="Field">0#</a>
    <a id="24698" class="Symbol">;</a> <a id="24700" href="Algebra.Bundles.Raw.html#7750" class="Field">1#</a>  <a id="24704" class="Symbol">=</a> <a id="24706" href="Algebra.Bundles.html#23878" class="Field">1#</a>
    <a id="24713" class="Symbol">}</a>

<a id="24716" class="Keyword">record</a> <a id="Quasiring"></a><a id="24723" href="Algebra.Bundles.html#24723" class="Record">Quasiring</a> <a id="24733" href="Algebra.Bundles.html#24733" class="Bound">c</a> <a id="24735" href="Algebra.Bundles.html#24735" class="Bound">ℓ</a> <a id="24737" class="Symbol">:</a> <a id="24739" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="24743" class="Symbol">(</a><a id="24744" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="24748" class="Symbol">(</a><a id="24749" href="Algebra.Bundles.html#24733" class="Bound">c</a> <a id="24751" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="24753" href="Algebra.Bundles.html#24735" class="Bound">ℓ</a><a id="24754" class="Symbol">))</a> <a id="24757" class="Keyword">where</a>
  <a id="24765" class="Keyword">infixl</a> <a id="24772" class="Number">7</a> <a id="24774" href="Algebra.Bundles.html#24912" class="Field Operator">_*_</a>
  <a id="24780" class="Keyword">infixl</a> <a id="24787" class="Number">6</a> <a id="24789" href="Algebra.Bundles.html#24880" class="Field Operator">_+_</a>
  <a id="24795" class="Keyword">infix</a>  <a id="24802" class="Number">4</a> <a id="24804" href="Algebra.Bundles.html#24846" class="Field Operator">_≈_</a>
  <a id="24810" class="Keyword">field</a>
    <a id="Quasiring.Carrier"></a><a id="24820" href="Algebra.Bundles.html#24820" class="Field">Carrier</a>       <a id="24834" class="Symbol">:</a> <a id="24836" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="24840" href="Algebra.Bundles.html#24733" class="Bound">c</a>
    <a id="Quasiring._≈_"></a><a id="24846" href="Algebra.Bundles.html#24846" class="Field Operator">_≈_</a>           <a id="24860" class="Symbol">:</a> <a id="24862" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="24866" href="Algebra.Bundles.html#24820" class="Field">Carrier</a> <a id="24874" href="Algebra.Bundles.html#24735" class="Bound">ℓ</a>
    <a id="Quasiring._+_"></a><a id="24880" href="Algebra.Bundles.html#24880" class="Field Operator">_+_</a>           <a id="24894" class="Symbol">:</a> <a id="24896" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="24900" href="Algebra.Bundles.html#24820" class="Field">Carrier</a>
    <a id="Quasiring._*_"></a><a id="24912" href="Algebra.Bundles.html#24912" class="Field Operator">_*_</a>           <a id="24926" class="Symbol">:</a> <a id="24928" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="24932" href="Algebra.Bundles.html#24820" class="Field">Carrier</a>
    <a id="Quasiring.0#"></a><a id="24944" href="Algebra.Bundles.html#24944" class="Field">0#</a>            <a id="24958" class="Symbol">:</a> <a id="24960" href="Algebra.Bundles.html#24820" class="Field">Carrier</a>
    <a id="Quasiring.1#"></a><a id="24972" href="Algebra.Bundles.html#24972" class="Field">1#</a>            <a id="24986" class="Symbol">:</a> <a id="24988" href="Algebra.Bundles.html#24820" class="Field">Carrier</a>
    <a id="Quasiring.isQuasiring"></a><a id="25000" href="Algebra.Bundles.html#25000" class="Field">isQuasiring</a>   <a id="25014" class="Symbol">:</a> <a id="25016" href="Algebra.Structures.html#19107" class="Record">IsQuasiring</a> <a id="25028" href="Algebra.Bundles.html#24846" class="Field Operator">_≈_</a> <a id="25032" href="Algebra.Bundles.html#24880" class="Field Operator">_+_</a> <a id="25036" href="Algebra.Bundles.html#24912" class="Field Operator">_*_</a> <a id="25040" href="Algebra.Bundles.html#24944" class="Field">0#</a> <a id="25043" href="Algebra.Bundles.html#24972" class="Field">1#</a>

  <a id="25049" class="Keyword">open</a> <a id="25054" href="Algebra.Structures.html#19107" class="Module">IsQuasiring</a> <a id="25066" href="Algebra.Bundles.html#25000" class="Field">isQuasiring</a> <a id="25078" class="Keyword">public</a>

  <a id="Quasiring.+-monoid"></a><a id="25088" href="Algebra.Bundles.html#25088" class="Function">+-monoid</a> <a id="25097" class="Symbol">:</a> <a id="25099" href="Algebra.Bundles.html#7315" class="Record">Monoid</a> <a id="25106" class="Symbol">_</a> <a id="25108" class="Symbol">_</a>
  <a id="25112" href="Algebra.Bundles.html#25088" class="Function">+-monoid</a> <a id="25121" class="Symbol">=</a> <a id="25123" class="Keyword">record</a> <a id="25130" class="Symbol">{</a> <a id="25132" href="Algebra.Bundles.html#7494" class="Field">isMonoid</a> <a id="25141" class="Symbol">=</a> <a id="25143" href="Algebra.Structures.html#19177" class="Function">+-isMonoid</a> <a id="25154" class="Symbol">}</a>

  <a id="25159" class="Keyword">open</a> <a id="25164" href="Algebra.Bundles.html#7315" class="Module">Monoid</a> <a id="25171" href="Algebra.Bundles.html#25088" class="Function">+-monoid</a> <a id="25180" class="Keyword">public</a>
    <a id="25191" class="Keyword">using</a> <a id="25197" class="Symbol">(</a><a id="25198" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a><a id="25201" class="Symbol">)</a> <a id="25203" class="Keyword">renaming</a>
    <a id="25216" class="Symbol">(</a> <a id="25218" href="Algebra.Bundles.html#1970" class="Function">rawMagma</a>    <a id="25230" class="Symbol">to</a>  <a id="25234" class="Function">+-rawMagma</a>
    <a id="25249" class="Symbol">;</a> <a id="25251" href="Algebra.Bundles.html#5000" class="Function">magma</a>       <a id="25263" class="Symbol">to</a>  <a id="25267" class="Function">+-magma</a>
    <a id="25279" class="Symbol">;</a> <a id="25281" href="Algebra.Bundles.html#7560" class="Function">semigroup</a>   <a id="25293" class="Symbol">to</a>  <a id="25297" class="Function">+-semigroup</a>
    <a id="25313" class="Symbol">;</a> <a id="25315" href="Algebra.Bundles.html#7789" class="Function">unitalMagma</a> <a id="25327" class="Symbol">to</a>  <a id="25331" class="Function">+-unitalMagma</a>
    <a id="25349" class="Symbol">;</a> <a id="25351" href="Algebra.Bundles.html#7708" class="Function">rawMonoid</a>   <a id="25363" class="Symbol">to</a>  <a id="25367" class="Function">+-rawMonoid</a>
    <a id="25383" class="Symbol">)</a>

  <a id="Quasiring.*-monoid"></a><a id="25388" href="Algebra.Bundles.html#25388" class="Function">*-monoid</a> <a id="25397" class="Symbol">:</a> <a id="25399" href="Algebra.Bundles.html#7315" class="Record">Monoid</a> <a id="25406" class="Symbol">_</a> <a id="25408" class="Symbol">_</a>
  <a id="25412" href="Algebra.Bundles.html#25388" class="Function">*-monoid</a> <a id="25421" class="Symbol">=</a> <a id="25423" class="Keyword">record</a> <a id="25430" class="Symbol">{</a> <a id="25432" href="Algebra.Bundles.html#7494" class="Field">isMonoid</a> <a id="25441" class="Symbol">=</a> <a id="25443" href="Algebra.Structures.html#20348" class="Function">*-isMonoid</a> <a id="25454" class="Symbol">}</a>

  <a id="25459" class="Keyword">open</a> <a id="25464" href="Algebra.Bundles.html#7315" class="Module">Monoid</a> <a id="25471" href="Algebra.Bundles.html#25388" class="Function">*-monoid</a> <a id="25480" class="Keyword">public</a>
    <a id="25491" class="Keyword">using</a> <a id="25497" class="Symbol">()</a> <a id="25500" class="Keyword">renaming</a>
    <a id="25513" class="Symbol">(</a> <a id="25515" href="Algebra.Bundles.html#1970" class="Function">rawMagma</a>  <a id="25525" class="Symbol">to</a> <a id="25528" class="Function">*-rawMagma</a>
    <a id="25543" class="Symbol">;</a> <a id="25545" href="Algebra.Bundles.html#5000" class="Function">magma</a>     <a id="25555" class="Symbol">to</a> <a id="25558" class="Function">*-magma</a>
    <a id="25570" class="Symbol">;</a> <a id="25572" href="Algebra.Bundles.html#7560" class="Function">semigroup</a> <a id="25582" class="Symbol">to</a> <a id="25585" class="Function">*-semigroup</a>
    <a id="25601" class="Symbol">;</a> <a id="25603" href="Algebra.Bundles.html#7708" class="Function">rawMonoid</a> <a id="25613" class="Symbol">to</a> <a id="25616" class="Function">*-rawMonoid</a>
    <a id="25632" class="Symbol">)</a>

<a id="25635" class="Keyword">record</a> <a id="BooleanSemiring"></a><a id="25642" href="Algebra.Bundles.html#25642" class="Record">BooleanSemiring</a> <a id="25658" href="Algebra.Bundles.html#25658" class="Bound">c</a> <a id="25660" href="Algebra.Bundles.html#25660" class="Bound">ℓ</a> <a id="25662" class="Symbol">:</a> <a id="25664" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="25668" class="Symbol">(</a><a id="25669" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="25673" class="Symbol">(</a><a id="25674" href="Algebra.Bundles.html#25658" class="Bound">c</a> <a id="25676" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="25678" href="Algebra.Bundles.html#25660" class="Bound">ℓ</a><a id="25679" class="Symbol">))</a> <a id="25682" class="Keyword">where</a>
  <a id="25690" class="Keyword">infixl</a> <a id="25697" class="Number">7</a> <a id="25699" href="Algebra.Bundles.html#25849" class="Field Operator">_*_</a>
  <a id="25705" class="Keyword">infixl</a> <a id="25712" class="Number">6</a> <a id="25714" href="Algebra.Bundles.html#25813" class="Field Operator">_+_</a>
  <a id="25720" class="Keyword">infix</a>  <a id="25727" class="Number">4</a> <a id="25729" href="Algebra.Bundles.html#25775" class="Field Operator">_≈_</a>
  <a id="25735" class="Keyword">field</a>
    <a id="BooleanSemiring.Carrier"></a><a id="25745" href="Algebra.Bundles.html#25745" class="Field">Carrier</a>           <a id="25763" class="Symbol">:</a> <a id="25765" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="25769" href="Algebra.Bundles.html#25658" class="Bound">c</a>
    <a id="BooleanSemiring._≈_"></a><a id="25775" href="Algebra.Bundles.html#25775" class="Field Operator">_≈_</a>               <a id="25793" class="Symbol">:</a> <a id="25795" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="25799" href="Algebra.Bundles.html#25745" class="Field">Carrier</a> <a id="25807" href="Algebra.Bundles.html#25660" class="Bound">ℓ</a>
    <a id="BooleanSemiring._+_"></a><a id="25813" href="Algebra.Bundles.html#25813" class="Field Operator">_+_</a>               <a id="25831" class="Symbol">:</a> <a id="25833" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="25837" href="Algebra.Bundles.html#25745" class="Field">Carrier</a>
    <a id="BooleanSemiring._*_"></a><a id="25849" href="Algebra.Bundles.html#25849" class="Field Operator">_*_</a>               <a id="25867" class="Symbol">:</a> <a id="25869" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="25873" href="Algebra.Bundles.html#25745" class="Field">Carrier</a>
    <a id="BooleanSemiring.0#"></a><a id="25885" href="Algebra.Bundles.html#25885" class="Field">0#</a>                <a id="25903" class="Symbol">:</a> <a id="25905" href="Algebra.Bundles.html#25745" class="Field">Carrier</a>
    <a id="BooleanSemiring.1#"></a><a id="25917" href="Algebra.Bundles.html#25917" class="Field">1#</a>                <a id="25935" class="Symbol">:</a> <a id="25937" href="Algebra.Bundles.html#25745" class="Field">Carrier</a>
    <a id="BooleanSemiring.isBooleanSemiring"></a><a id="25949" href="Algebra.Bundles.html#25949" class="Field">isBooleanSemiring</a> <a id="25967" class="Symbol">:</a> <a id="25969" href="Algebra.Structures.html#20667" class="Record">IsBooleanSemiring</a> <a id="25987" href="Algebra.Bundles.html#25775" class="Field Operator">_≈_</a> <a id="25991" href="Algebra.Bundles.html#25813" class="Field Operator">_+_</a> <a id="25995" href="Algebra.Bundles.html#25849" class="Field Operator">_*_</a> <a id="25999" href="Algebra.Bundles.html#25885" class="Field">0#</a> <a id="26002" href="Algebra.Bundles.html#25917" class="Field">1#</a>

  <a id="26008" class="Keyword">open</a> <a id="26013" href="Algebra.Structures.html#20667" class="Module">IsBooleanSemiring</a> <a id="26031" href="Algebra.Bundles.html#25949" class="Field">isBooleanSemiring</a> <a id="26049" class="Keyword">public</a>

  <a id="BooleanSemiring.semiring"></a><a id="26059" href="Algebra.Bundles.html#26059" class="Function">semiring</a> <a id="26068" class="Symbol">:</a> <a id="26070" href="Algebra.Bundles.html#18455" class="Record">Semiring</a> <a id="26079" class="Symbol">_</a> <a id="26081" class="Symbol">_</a>
  <a id="26085" href="Algebra.Bundles.html#26059" class="Function">semiring</a> <a id="26094" class="Symbol">=</a> <a id="26096" class="Keyword">record</a> <a id="26103" class="Symbol">{</a> <a id="26105" href="Algebra.Bundles.html#18713" class="Field">isSemiring</a> <a id="26116" class="Symbol">=</a> <a id="26118" href="Algebra.Structures.html#20743" class="Function">isSemiring</a> <a id="26129" class="Symbol">}</a>

  <a id="26134" class="Keyword">open</a> <a id="26139" href="Algebra.Bundles.html#18455" class="Module">Semiring</a> <a id="26148" href="Algebra.Bundles.html#26059" class="Function">semiring</a> <a id="26157" class="Keyword">public</a>
    <a id="26168" class="Keyword">using</a> <a id="26174" class="Symbol">(</a> <a id="26176" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a><a id="26179" class="Symbol">;</a> <a id="26181" href="Algebra.Bundles.html#17873" class="Function">+-rawMagma</a><a id="26191" class="Symbol">;</a> <a id="26193" href="Algebra.Bundles.html#17914" class="Function">+-magma</a><a id="26200" class="Symbol">;</a> <a id="26202" href="Algebra.Bundles.html#17952" class="Function">+-unitalMagma</a><a id="26215" class="Symbol">;</a> <a id="26217" href="Algebra.Bundles.html#17996" class="Function">+-commutativeMagma</a>
    <a id="26240" class="Symbol">;</a> <a id="26242" href="Algebra.Bundles.html#18045" class="Function">+-semigroup</a><a id="26253" class="Symbol">;</a> <a id="26255" href="Algebra.Bundles.html#18087" class="Function">+-commutativeSemigroup</a>
    <a id="26282" class="Symbol">;</a> <a id="26284" href="Algebra.Bundles.html#18340" class="Function">*-rawMagma</a><a id="26294" class="Symbol">;</a>  <a id="26297" href="Algebra.Bundles.html#18370" class="Function">*-magma</a><a id="26304" class="Symbol">;</a>  <a id="26307" href="Algebra.Bundles.html#18397" class="Function">*-semigroup</a>
    <a id="26323" class="Symbol">;</a> <a id="26325" href="Algebra.Bundles.html#18140" class="Function">+-rawMonoid</a><a id="26336" class="Symbol">;</a> <a id="26338" href="Algebra.Bundles.html#18182" class="Function">+-monoid</a><a id="26346" class="Symbol">;</a> <a id="26348" href="Algebra.Bundles.html#17638" class="Function">+-commutativeMonoid</a>
    <a id="26372" class="Symbol">;</a> <a id="26374" href="Algebra.Bundles.html#18428" class="Function">*-rawMonoid</a><a id="26385" class="Symbol">;</a> <a id="26387" href="Algebra.Bundles.html#18200" class="Function">*-monoid</a>
    <a id="26400" class="Symbol">;</a> <a id="26402" href="Algebra.Bundles.Raw.html#3792" class="Function">rawNearSemiring</a> <a id="26418" class="Symbol">;</a> <a id="26420" href="Algebra.Bundles.html#17431" class="Function">rawSemiring</a><a id="26431" class="Symbol">;</a> <a id="26433" href="Algebra.Bundles.html#15075" class="Function">nearSemiring</a>
    <a id="26450" class="Symbol">;</a> <a id="26452" href="Algebra.Bundles.html#19367" class="Function">semiringWithoutOne</a><a id="26470" class="Symbol">;</a> <a id="26472" href="Algebra.Bundles.html#18795" class="Function">semiringWithoutAnnihilatingZero</a>
    <a id="26508" class="Symbol">)</a>

  <a id="BooleanSemiring.*-idempotentMonoid"></a><a id="26513" href="Algebra.Bundles.html#26513" class="Function">*-idempotentMonoid</a> <a id="26532" class="Symbol">:</a>  <a id="26535" href="Algebra.Bundles.html#8618" class="Record">IdempotentMonoid</a> <a id="26552" href="Algebra.Bundles.html#25658" class="Bound">c</a> <a id="26554" href="Algebra.Bundles.html#25660" class="Bound">ℓ</a>
  <a id="26558" href="Algebra.Bundles.html#26513" class="Function">*-idempotentMonoid</a> <a id="26577" class="Symbol">=</a> <a id="26579" class="Keyword">record</a> <a id="26586" class="Symbol">{</a> <a id="26588" href="Algebra.Bundles.html#8847" class="Field">isIdempotentMonoid</a> <a id="26607" class="Symbol">=</a> <a id="26609" href="Algebra.Structures.html#21006" class="Function">*-isIdempotentMonoid</a> <a id="26630" class="Symbol">}</a>

  <a id="26635" class="Keyword">open</a> <a id="26640" href="Algebra.Bundles.html#8618" class="Module">IdempotentMonoid</a> <a id="26657" href="Algebra.Bundles.html#26513" class="Function">*-idempotentMonoid</a> <a id="26676" class="Keyword">public</a>
    <a id="26687" class="Keyword">using</a> <a id="26693" class="Symbol">()</a> <a id="26696" class="Keyword">renaming</a> <a id="26705" class="Symbol">(</a><a id="26706" href="Algebra.Bundles.html#9115" class="Function">band</a> <a id="26711" class="Symbol">to</a> <a id="26714" class="Function">*-band</a><a id="26720" class="Symbol">)</a>


<a id="26724" class="Comment">------------------------------------------------------------------------</a>
<a id="26797" class="Comment">-- Bundles with 2 binary operations, 1 unary operation &amp; 1 element</a>
<a id="26864" class="Comment">------------------------------------------------------------------------</a>

<a id="26938" class="Keyword">record</a> <a id="RingWithoutOne"></a><a id="26945" href="Algebra.Bundles.html#26945" class="Record">RingWithoutOne</a> <a id="26960" href="Algebra.Bundles.html#26960" class="Bound">c</a> <a id="26962" href="Algebra.Bundles.html#26962" class="Bound">ℓ</a> <a id="26964" class="Symbol">:</a> <a id="26966" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="26970" class="Symbol">(</a><a id="26971" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="26975" class="Symbol">(</a><a id="26976" href="Algebra.Bundles.html#26960" class="Bound">c</a> <a id="26978" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="26980" href="Algebra.Bundles.html#26962" class="Bound">ℓ</a><a id="26981" class="Symbol">))</a> <a id="26984" class="Keyword">where</a>
  <a id="26992" class="Keyword">infix</a>  <a id="26999" class="Number">8</a> <a id="27001" href="Algebra.Bundles.html#27201" class="Field Operator">-_</a>
  <a id="27006" class="Keyword">infixl</a> <a id="27013" class="Number">7</a> <a id="27015" href="Algebra.Bundles.html#27165" class="Field Operator">_*_</a>
  <a id="27021" class="Keyword">infixl</a> <a id="27028" class="Number">6</a> <a id="27030" href="Algebra.Bundles.html#27129" class="Field Operator">_+_</a>
  <a id="27036" class="Keyword">infix</a>  <a id="27043" class="Number">4</a> <a id="27045" href="Algebra.Bundles.html#27091" class="Field Operator">_≈_</a>
  <a id="27051" class="Keyword">field</a>
    <a id="RingWithoutOne.Carrier"></a><a id="27061" href="Algebra.Bundles.html#27061" class="Field">Carrier</a>           <a id="27079" class="Symbol">:</a> <a id="27081" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="27085" href="Algebra.Bundles.html#26960" class="Bound">c</a>
    <a id="RingWithoutOne._≈_"></a><a id="27091" href="Algebra.Bundles.html#27091" class="Field Operator">_≈_</a>               <a id="27109" class="Symbol">:</a> <a id="27111" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="27115" href="Algebra.Bundles.html#27061" class="Field">Carrier</a> <a id="27123" href="Algebra.Bundles.html#26962" class="Bound">ℓ</a>
    <a id="RingWithoutOne._+_"></a><a id="27129" href="Algebra.Bundles.html#27129" class="Field Operator">_+_</a>               <a id="27147" class="Symbol">:</a> <a id="27149" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="27153" href="Algebra.Bundles.html#27061" class="Field">Carrier</a>
    <a id="RingWithoutOne._*_"></a><a id="27165" href="Algebra.Bundles.html#27165" class="Field Operator">_*_</a>               <a id="27183" class="Symbol">:</a> <a id="27185" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="27189" href="Algebra.Bundles.html#27061" class="Field">Carrier</a>
    <a id="RingWithoutOne.-_"></a><a id="27201" href="Algebra.Bundles.html#27201" class="Field Operator">-_</a>                <a id="27219" class="Symbol">:</a> <a id="27221" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="27225" href="Algebra.Bundles.html#27061" class="Field">Carrier</a>
    <a id="RingWithoutOne.0#"></a><a id="27237" href="Algebra.Bundles.html#27237" class="Field">0#</a>                <a id="27255" class="Symbol">:</a> <a id="27257" href="Algebra.Bundles.html#27061" class="Field">Carrier</a>
    <a id="RingWithoutOne.isRingWithoutOne"></a><a id="27269" href="Algebra.Bundles.html#27269" class="Field">isRingWithoutOne</a>  <a id="27287" class="Symbol">:</a> <a id="27289" href="Algebra.Structures.html#21451" class="Record">IsRingWithoutOne</a> <a id="27306" href="Algebra.Bundles.html#27091" class="Field Operator">_≈_</a> <a id="27310" href="Algebra.Bundles.html#27129" class="Field Operator">_+_</a> <a id="27314" href="Algebra.Bundles.html#27165" class="Field Operator">_*_</a> <a id="27318" href="Algebra.Bundles.html#27201" class="Field Operator">-_</a> <a id="27321" href="Algebra.Bundles.html#27237" class="Field">0#</a>

  <a id="27327" class="Keyword">open</a> <a id="27332" href="Algebra.Structures.html#21451" class="Module">IsRingWithoutOne</a> <a id="27349" href="Algebra.Bundles.html#27269" class="Field">isRingWithoutOne</a> <a id="27366" class="Keyword">public</a>

  <a id="RingWithoutOne.nearSemiring"></a><a id="27376" href="Algebra.Bundles.html#27376" class="Function">nearSemiring</a> <a id="27389" class="Symbol">:</a> <a id="27391" href="Algebra.Bundles.html#13662" class="Record">NearSemiring</a> <a id="27404" class="Symbol">_</a> <a id="27406" class="Symbol">_</a>
  <a id="27410" href="Algebra.Bundles.html#27376" class="Function">nearSemiring</a> <a id="27423" class="Symbol">=</a> <a id="27425" class="Keyword">record</a> <a id="27432" class="Symbol">{</a> <a id="27434" href="Algebra.Bundles.html#13919" class="Field">isNearSemiring</a> <a id="27449" class="Symbol">=</a> <a id="27451" href="Algebra.Structures.html#23226" class="Function">isNearSemiring</a> <a id="27466" class="Symbol">}</a>

  <a id="27471" class="Keyword">open</a> <a id="27476" href="Algebra.Bundles.html#13662" class="Module">NearSemiring</a> <a id="27489" href="Algebra.Bundles.html#27376" class="Function">nearSemiring</a> <a id="27502" class="Keyword">public</a>
    <a id="27513" class="Keyword">using</a> <a id="27519" class="Symbol">(</a><a id="27520" href="Algebra.Bundles.html#14451" class="Function">*-semigroup</a><a id="27531" class="Symbol">;</a> <a id="27533" href="Algebra.Bundles.html#14640" class="Function">*-magma</a><a id="27540" class="Symbol">)</a>

  <a id="RingWithoutOne.+-abelianGroup"></a><a id="27545" href="Algebra.Bundles.html#27545" class="Function">+-abelianGroup</a> <a id="27560" class="Symbol">:</a> <a id="27562" href="Algebra.Bundles.html#12679" class="Record">AbelianGroup</a> <a id="27575" class="Symbol">_</a> <a id="27577" class="Symbol">_</a>
  <a id="27581" href="Algebra.Bundles.html#27545" class="Function">+-abelianGroup</a> <a id="27596" class="Symbol">=</a> <a id="27598" class="Keyword">record</a> <a id="27605" class="Symbol">{</a> <a id="27607" href="Algebra.Bundles.html#12936" class="Field">isAbelianGroup</a> <a id="27622" class="Symbol">=</a> <a id="27624" href="Algebra.Structures.html#21536" class="Function">+-isAbelianGroup</a> <a id="27641" class="Symbol">}</a>

  <a id="27646" class="Keyword">open</a> <a id="27651" href="Algebra.Bundles.html#12679" class="Module">AbelianGroup</a> <a id="27664" href="Algebra.Bundles.html#27545" class="Function">+-abelianGroup</a> <a id="27679" class="Keyword">public</a>
    <a id="27690" class="Keyword">using</a> <a id="27696" class="Symbol">()</a>
    <a id="27703" class="Keyword">renaming</a> <a id="27712" class="Symbol">(</a><a id="27713" href="Algebra.Bundles.html#13030" class="Function">group</a> <a id="27719" class="Symbol">to</a> <a id="27722" class="Function">+-group</a><a id="27729" class="Symbol">;</a>
      <a id="27737" href="Algebra.Bundles.html#12408" class="Function">invertibleMagma</a> <a id="27753" class="Symbol">to</a> <a id="27756" class="Function">+-invertibleMagma</a><a id="27773" class="Symbol">;</a>
      <a id="27781" href="Algebra.Bundles.html#12526" class="Function">invertibleUnitalMagma</a> <a id="27803" class="Symbol">to</a> <a id="27806" class="Function">+-invertibleUnitalMagma</a><a id="27829" class="Symbol">)</a>

  <a id="RingWithoutOne.rawRingWithoutOne"></a><a id="27834" href="Algebra.Bundles.html#27834" class="Function">rawRingWithoutOne</a> <a id="27852" class="Symbol">:</a> <a id="27854" href="Algebra.Bundles.Raw.html#4359" class="Record">RawRingWithoutOne</a> <a id="27872" class="Symbol">_</a> <a id="27874" class="Symbol">_</a>
  <a id="27878" href="Algebra.Bundles.html#27834" class="Function">rawRingWithoutOne</a> <a id="27896" class="Symbol">=</a> <a id="27898" class="Keyword">record</a>
    <a id="27909" class="Symbol">{</a> <a id="27911" href="Algebra.Bundles.Raw.html#4498" class="Field Operator">_≈_</a> <a id="27915" class="Symbol">=</a> <a id="27917" href="Algebra.Bundles.html#27091" class="Field Operator">_≈_</a>
    <a id="27925" class="Symbol">;</a> <a id="27927" href="Algebra.Bundles.Raw.html#4526" class="Field Operator">_+_</a> <a id="27931" class="Symbol">=</a> <a id="27933" href="Algebra.Bundles.html#27129" class="Field Operator">_+_</a>
    <a id="27941" class="Symbol">;</a> <a id="27943" href="Algebra.Bundles.Raw.html#4552" class="Field Operator">_*_</a> <a id="27947" class="Symbol">=</a> <a id="27949" href="Algebra.Bundles.html#27165" class="Field Operator">_*_</a>
    <a id="27957" class="Symbol">;</a> <a id="27959" href="Algebra.Bundles.Raw.html#4578" class="Field Operator">-_</a>  <a id="27963" class="Symbol">=</a> <a id="27965" href="Algebra.Bundles.html#27201" class="Field Operator">-_</a>
    <a id="27972" class="Symbol">;</a> <a id="27974" href="Algebra.Bundles.Raw.html#4604" class="Field">0#</a>  <a id="27978" class="Symbol">=</a> <a id="27980" href="Algebra.Bundles.html#27237" class="Field">0#</a>
    <a id="27987" class="Symbol">}</a>

  <a id="27992" class="Keyword">open</a> <a id="27997" href="Algebra.Bundles.Raw.html#4359" class="Module">RawRingWithoutOne</a> <a id="28015" href="Algebra.Bundles.html#27834" class="Function">rawRingWithoutOne</a> <a id="28033" class="Keyword">public</a>
    <a id="28044" class="Keyword">using</a> <a id="28050" class="Symbol">(</a><a id="28051" href="Algebra.Bundles.Raw.html#4862" class="Function">+-rawGroup</a><a id="28061" class="Symbol">;</a> <a id="28063" href="Algebra.Bundles.Raw.html#3256" class="Function">*-rawMagma</a><a id="28073" class="Symbol">;</a> <a id="28075" href="Algebra.Bundles.Raw.html#4625" class="Function">rawNearSemiring</a><a id="28090" class="Symbol">)</a>


<a id="28094" class="Comment">------------------------------------------------------------------------</a>
<a id="28167" class="Comment">-- Bundles with 2 binary operations, 1 unary operation &amp; 2 elements</a>
<a id="28235" class="Comment">------------------------------------------------------------------------</a>

<a id="28309" class="Keyword">record</a> <a id="NonAssociativeRing"></a><a id="28316" href="Algebra.Bundles.html#28316" class="Record">NonAssociativeRing</a> <a id="28335" href="Algebra.Bundles.html#28335" class="Bound">c</a> <a id="28337" href="Algebra.Bundles.html#28337" class="Bound">ℓ</a> <a id="28339" class="Symbol">:</a> <a id="28341" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="28345" class="Symbol">(</a><a id="28346" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="28350" class="Symbol">(</a><a id="28351" href="Algebra.Bundles.html#28335" class="Bound">c</a> <a id="28353" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="28355" href="Algebra.Bundles.html#28337" class="Bound">ℓ</a><a id="28356" class="Symbol">))</a> <a id="28359" class="Keyword">where</a>
  <a id="28367" class="Keyword">infix</a>  <a id="28374" class="Number">8</a> <a id="28376" href="Algebra.Bundles.html#28592" class="Field Operator">-_</a>
  <a id="28381" class="Keyword">infixl</a> <a id="28388" class="Number">7</a> <a id="28390" href="Algebra.Bundles.html#28552" class="Field Operator">_*_</a>
  <a id="28396" class="Keyword">infixl</a> <a id="28403" class="Number">6</a> <a id="28405" href="Algebra.Bundles.html#28512" class="Field Operator">_+_</a>
  <a id="28411" class="Keyword">infix</a>  <a id="28418" class="Number">4</a> <a id="28420" href="Algebra.Bundles.html#28470" class="Field Operator">_≈_</a>
  <a id="28426" class="Keyword">field</a>
    <a id="NonAssociativeRing.Carrier"></a><a id="28436" href="Algebra.Bundles.html#28436" class="Field">Carrier</a>               <a id="28458" class="Symbol">:</a> <a id="28460" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="28464" href="Algebra.Bundles.html#28335" class="Bound">c</a>
    <a id="NonAssociativeRing._≈_"></a><a id="28470" href="Algebra.Bundles.html#28470" class="Field Operator">_≈_</a>                   <a id="28492" class="Symbol">:</a> <a id="28494" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="28498" href="Algebra.Bundles.html#28436" class="Field">Carrier</a> <a id="28506" href="Algebra.Bundles.html#28337" class="Bound">ℓ</a>
    <a id="NonAssociativeRing._+_"></a><a id="28512" href="Algebra.Bundles.html#28512" class="Field Operator">_+_</a>                   <a id="28534" class="Symbol">:</a> <a id="28536" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="28540" href="Algebra.Bundles.html#28436" class="Field">Carrier</a>
    <a id="NonAssociativeRing._*_"></a><a id="28552" href="Algebra.Bundles.html#28552" class="Field Operator">_*_</a>                   <a id="28574" class="Symbol">:</a> <a id="28576" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="28580" href="Algebra.Bundles.html#28436" class="Field">Carrier</a>
    <a id="NonAssociativeRing.-_"></a><a id="28592" href="Algebra.Bundles.html#28592" class="Field Operator">-_</a>                    <a id="28614" class="Symbol">:</a> <a id="28616" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="28620" href="Algebra.Bundles.html#28436" class="Field">Carrier</a>
    <a id="NonAssociativeRing.0#"></a><a id="28632" href="Algebra.Bundles.html#28632" class="Field">0#</a>                    <a id="28654" class="Symbol">:</a> <a id="28656" href="Algebra.Bundles.html#28436" class="Field">Carrier</a>
    <a id="NonAssociativeRing.1#"></a><a id="28668" href="Algebra.Bundles.html#28668" class="Field">1#</a>                    <a id="28690" class="Symbol">:</a> <a id="28692" href="Algebra.Bundles.html#28436" class="Field">Carrier</a>
    <a id="NonAssociativeRing.isNonAssociativeRing"></a><a id="28704" href="Algebra.Bundles.html#28704" class="Field">isNonAssociativeRing</a>  <a id="28726" class="Symbol">:</a> <a id="28728" href="Algebra.Structures.html#23745" class="Record">IsNonAssociativeRing</a> <a id="28749" href="Algebra.Bundles.html#28470" class="Field Operator">_≈_</a> <a id="28753" href="Algebra.Bundles.html#28512" class="Field Operator">_+_</a> <a id="28757" href="Algebra.Bundles.html#28552" class="Field Operator">_*_</a> <a id="28761" href="Algebra.Bundles.html#28592" class="Field Operator">-_</a> <a id="28764" href="Algebra.Bundles.html#28632" class="Field">0#</a> <a id="28767" href="Algebra.Bundles.html#28668" class="Field">1#</a>

  <a id="28773" class="Keyword">open</a> <a id="28778" href="Algebra.Structures.html#23745" class="Module">IsNonAssociativeRing</a> <a id="28799" href="Algebra.Bundles.html#28704" class="Field">isNonAssociativeRing</a> <a id="28820" class="Keyword">public</a>

  <a id="NonAssociativeRing.+-abelianGroup"></a><a id="28830" href="Algebra.Bundles.html#28830" class="Function">+-abelianGroup</a> <a id="28845" class="Symbol">:</a> <a id="28847" href="Algebra.Bundles.html#12679" class="Record">AbelianGroup</a> <a id="28860" class="Symbol">_</a> <a id="28862" class="Symbol">_</a>
  <a id="28866" href="Algebra.Bundles.html#28830" class="Function">+-abelianGroup</a> <a id="28881" class="Symbol">=</a> <a id="28883" class="Keyword">record</a> <a id="28890" class="Symbol">{</a> <a id="28892" href="Algebra.Bundles.html#12936" class="Field">isAbelianGroup</a> <a id="28907" class="Symbol">=</a> <a id="28909" href="Algebra.Structures.html#23837" class="Function">+-isAbelianGroup</a> <a id="28926" class="Symbol">}</a>

  <a id="28931" class="Keyword">open</a> <a id="28936" href="Algebra.Bundles.html#12679" class="Module">AbelianGroup</a> <a id="28949" href="Algebra.Bundles.html#28830" class="Function">+-abelianGroup</a> <a id="28964" class="Keyword">public</a>
    <a id="28975" class="Keyword">using</a> <a id="28981" class="Symbol">()</a> <a id="28984" class="Keyword">renaming</a> <a id="28993" class="Symbol">(</a><a id="28994" href="Algebra.Bundles.html#13030" class="Function">group</a> <a id="29000" class="Symbol">to</a> <a id="29003" class="Function">+-group</a><a id="29010" class="Symbol">;</a> <a id="29012" href="Algebra.Bundles.html#12408" class="Function">invertibleMagma</a> <a id="29028" class="Symbol">to</a> <a id="29031" class="Function">+-invertibleMagma</a><a id="29048" class="Symbol">;</a> <a id="29050" href="Algebra.Bundles.html#12526" class="Function">invertibleUnitalMagma</a> <a id="29072" class="Symbol">to</a> <a id="29075" class="Function">+-invertibleUnitalMagma</a><a id="29098" class="Symbol">)</a>

  <a id="NonAssociativeRing.*-unitalMagma"></a><a id="29103" href="Algebra.Bundles.html#29103" class="Function">*-unitalMagma</a> <a id="29117" class="Symbol">:</a> <a id="29119" href="Algebra.Bundles.html#6926" class="Record">UnitalMagma</a> <a id="29131" class="Symbol">_</a> <a id="29133" class="Symbol">_</a>
  <a id="29137" href="Algebra.Bundles.html#29103" class="Function">*-unitalMagma</a> <a id="29151" class="Symbol">=</a> <a id="29153" class="Keyword">record</a> <a id="29160" class="Symbol">{</a> <a id="29162" href="Algebra.Bundles.html#7110" class="Field">isUnitalMagma</a> <a id="29176" class="Symbol">=</a> <a id="29178" href="Algebra.Structures.html#25581" class="Function">*-isUnitalMagma</a><a id="29193" class="Symbol">}</a>

  <a id="29198" class="Keyword">open</a> <a id="29203" href="Algebra.Bundles.html#6926" class="Module">UnitalMagma</a> <a id="29215" href="Algebra.Bundles.html#29103" class="Function">*-unitalMagma</a> <a id="29229" class="Keyword">public</a>
    <a id="29240" class="Keyword">using</a> <a id="29246" class="Symbol">()</a> <a id="29249" class="Keyword">renaming</a> <a id="29258" class="Symbol">(</a><a id="29259" href="Algebra.Bundles.html#7196" class="Function">magma</a> <a id="29265" class="Symbol">to</a> <a id="29268" class="Function">*-magma</a><a id="29275" class="Symbol">;</a> <a id="29277" href="Algebra.Structures.html#4622" class="Function">identity</a> <a id="29286" class="Symbol">to</a> <a id="29289" class="Function">*-identity</a><a id="29299" class="Symbol">)</a>

<a id="29302" class="Keyword">record</a> <a id="Nearring"></a><a id="29309" href="Algebra.Bundles.html#29309" class="Record">Nearring</a> <a id="29318" href="Algebra.Bundles.html#29318" class="Bound">c</a> <a id="29320" href="Algebra.Bundles.html#29320" class="Bound">ℓ</a> <a id="29322" class="Symbol">:</a> <a id="29324" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="29328" class="Symbol">(</a><a id="29329" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="29333" class="Symbol">(</a><a id="29334" href="Algebra.Bundles.html#29318" class="Bound">c</a> <a id="29336" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="29338" href="Algebra.Bundles.html#29320" class="Bound">ℓ</a><a id="29339" class="Symbol">))</a> <a id="29342" class="Keyword">where</a>
  <a id="29350" class="Keyword">infix</a>  <a id="29357" class="Number">8</a> <a id="29359" href="Algebra.Bundles.html#29543" class="Field Operator">-_</a>
  <a id="29364" class="Keyword">infixl</a> <a id="29371" class="Number">7</a> <a id="29373" href="Algebra.Bundles.html#29511" class="Field Operator">_*_</a>
  <a id="29379" class="Keyword">infixl</a> <a id="29386" class="Number">6</a> <a id="29388" href="Algebra.Bundles.html#29479" class="Field Operator">_+_</a>
  <a id="29394" class="Keyword">infix</a>  <a id="29401" class="Number">4</a> <a id="29403" href="Algebra.Bundles.html#29445" class="Field Operator">_≈_</a>
  <a id="29409" class="Keyword">field</a>
    <a id="Nearring.Carrier"></a><a id="29419" href="Algebra.Bundles.html#29419" class="Field">Carrier</a>       <a id="29433" class="Symbol">:</a> <a id="29435" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="29439" href="Algebra.Bundles.html#29318" class="Bound">c</a>
    <a id="Nearring._≈_"></a><a id="29445" href="Algebra.Bundles.html#29445" class="Field Operator">_≈_</a>           <a id="29459" class="Symbol">:</a> <a id="29461" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="29465" href="Algebra.Bundles.html#29419" class="Field">Carrier</a> <a id="29473" href="Algebra.Bundles.html#29320" class="Bound">ℓ</a>
    <a id="Nearring._+_"></a><a id="29479" href="Algebra.Bundles.html#29479" class="Field Operator">_+_</a>           <a id="29493" class="Symbol">:</a> <a id="29495" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="29499" href="Algebra.Bundles.html#29419" class="Field">Carrier</a>
    <a id="Nearring._*_"></a><a id="29511" href="Algebra.Bundles.html#29511" class="Field Operator">_*_</a>           <a id="29525" class="Symbol">:</a> <a id="29527" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="29531" href="Algebra.Bundles.html#29419" class="Field">Carrier</a>
    <a id="Nearring.-_"></a><a id="29543" href="Algebra.Bundles.html#29543" class="Field Operator">-_</a>            <a id="29557" class="Symbol">:</a> <a id="29559" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="29563" href="Algebra.Bundles.html#29419" class="Field">Carrier</a>
    <a id="Nearring.0#"></a><a id="29575" href="Algebra.Bundles.html#29575" class="Field">0#</a>            <a id="29589" class="Symbol">:</a> <a id="29591" href="Algebra.Bundles.html#29419" class="Field">Carrier</a>
    <a id="Nearring.1#"></a><a id="29603" href="Algebra.Bundles.html#29603" class="Field">1#</a>            <a id="29617" class="Symbol">:</a> <a id="29619" href="Algebra.Bundles.html#29419" class="Field">Carrier</a>
    <a id="Nearring.isNearring"></a><a id="29631" href="Algebra.Bundles.html#29631" class="Field">isNearring</a>    <a id="29645" class="Symbol">:</a> <a id="29647" href="Algebra.Structures.html#25844" class="Record">IsNearring</a> <a id="29658" href="Algebra.Bundles.html#29445" class="Field Operator">_≈_</a> <a id="29662" href="Algebra.Bundles.html#29479" class="Field Operator">_+_</a> <a id="29666" href="Algebra.Bundles.html#29511" class="Field Operator">_*_</a> <a id="29670" href="Algebra.Bundles.html#29575" class="Field">0#</a> <a id="29673" href="Algebra.Bundles.html#29603" class="Field">1#</a> <a id="29676" href="Algebra.Bundles.html#29543" class="Field Operator">-_</a>

  <a id="29682" class="Keyword">open</a> <a id="29687" href="Algebra.Structures.html#25844" class="Module">IsNearring</a> <a id="29698" href="Algebra.Bundles.html#29631" class="Field">isNearring</a> <a id="29709" class="Keyword">public</a>

  <a id="Nearring.quasiring"></a><a id="29719" href="Algebra.Bundles.html#29719" class="Function">quasiring</a> <a id="29729" class="Symbol">:</a> <a id="29731" href="Algebra.Bundles.html#24723" class="Record">Quasiring</a> <a id="29741" class="Symbol">_</a> <a id="29743" class="Symbol">_</a>
  <a id="29747" href="Algebra.Bundles.html#29719" class="Function">quasiring</a> <a id="29757" class="Symbol">=</a> <a id="29759" class="Keyword">record</a> <a id="29766" class="Symbol">{</a> <a id="29768" href="Algebra.Bundles.html#25000" class="Field">isQuasiring</a> <a id="29780" class="Symbol">=</a> <a id="29782" href="Algebra.Structures.html#25927" class="Function">isQuasiring</a> <a id="29794" class="Symbol">}</a>

  <a id="29799" class="Keyword">open</a> <a id="29804" href="Algebra.Bundles.html#24723" class="Module">Quasiring</a> <a id="29814" href="Algebra.Bundles.html#29719" class="Function">quasiring</a> <a id="29824" class="Keyword">public</a>
    <a id="29835" class="Keyword">using</a>
    <a id="29845" class="Symbol">(</a><a id="29846" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a><a id="29849" class="Symbol">;</a> <a id="29851" href="Algebra.Bundles.html#25234" class="Function">+-rawMagma</a><a id="29861" class="Symbol">;</a> <a id="29863" href="Algebra.Bundles.html#25267" class="Function">+-magma</a><a id="29870" class="Symbol">;</a> <a id="29872" href="Algebra.Bundles.html#25331" class="Function">+-unitalMagma</a><a id="29885" class="Symbol">;</a> <a id="29887" href="Algebra.Bundles.html#25297" class="Function">+-semigroup</a><a id="29898" class="Symbol">;</a> <a id="29900" href="Algebra.Bundles.html#25088" class="Function">+-monoid</a><a id="29908" class="Symbol">;</a> <a id="29910" href="Algebra.Bundles.html#25367" class="Function">+-rawMonoid</a>
    <a id="29926" class="Symbol">;</a><a id="29927" href="Algebra.Bundles.html#25528" class="Function">*-rawMagma</a><a id="29937" class="Symbol">;</a> <a id="29939" href="Algebra.Bundles.html#25558" class="Function">*-magma</a><a id="29946" class="Symbol">;</a> <a id="29948" href="Algebra.Bundles.html#25585" class="Function">*-semigroup</a><a id="29959" class="Symbol">;</a> <a id="29961" href="Algebra.Bundles.html#25388" class="Function">*-monoid</a>
    <a id="29974" class="Symbol">)</a>


<a id="29978" class="Keyword">record</a> <a id="Ring"></a><a id="29985" href="Algebra.Bundles.html#29985" class="Record">Ring</a> <a id="29990" href="Algebra.Bundles.html#29990" class="Bound">c</a> <a id="29992" href="Algebra.Bundles.html#29992" class="Bound">ℓ</a> <a id="29994" class="Symbol">:</a> <a id="29996" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="30000" class="Symbol">(</a><a id="30001" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="30005" class="Symbol">(</a><a id="30006" href="Algebra.Bundles.html#29990" class="Bound">c</a> <a id="30008" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="30010" href="Algebra.Bundles.html#29992" class="Bound">ℓ</a><a id="30011" class="Symbol">))</a> <a id="30014" class="Keyword">where</a>
  <a id="30022" class="Keyword">infix</a>  <a id="30029" class="Number">8</a> <a id="30031" href="Algebra.Bundles.html#30191" class="Field Operator">-_</a>
  <a id="30036" class="Keyword">infixl</a> <a id="30043" class="Number">7</a> <a id="30045" href="Algebra.Bundles.html#30165" class="Field Operator">_*_</a>
  <a id="30051" class="Keyword">infixl</a> <a id="30058" class="Number">6</a> <a id="30060" href="Algebra.Bundles.html#30139" class="Field Operator">_+_</a>
  <a id="30066" class="Keyword">infix</a>  <a id="30073" class="Number">4</a> <a id="30075" href="Algebra.Bundles.html#30111" class="Field Operator">_≈_</a>
  <a id="30081" class="Keyword">field</a>
    <a id="Ring.Carrier"></a><a id="30091" href="Algebra.Bundles.html#30091" class="Field">Carrier</a> <a id="30099" class="Symbol">:</a> <a id="30101" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="30105" href="Algebra.Bundles.html#29990" class="Bound">c</a>
    <a id="Ring._≈_"></a><a id="30111" href="Algebra.Bundles.html#30111" class="Field Operator">_≈_</a>     <a id="30119" class="Symbol">:</a> <a id="30121" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="30125" href="Algebra.Bundles.html#30091" class="Field">Carrier</a> <a id="30133" href="Algebra.Bundles.html#29992" class="Bound">ℓ</a>
    <a id="Ring._+_"></a><a id="30139" href="Algebra.Bundles.html#30139" class="Field Operator">_+_</a>     <a id="30147" class="Symbol">:</a> <a id="30149" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="30153" href="Algebra.Bundles.html#30091" class="Field">Carrier</a>
    <a id="Ring._*_"></a><a id="30165" href="Algebra.Bundles.html#30165" class="Field Operator">_*_</a>     <a id="30173" class="Symbol">:</a> <a id="30175" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="30179" href="Algebra.Bundles.html#30091" class="Field">Carrier</a>
    <a id="Ring.-_"></a><a id="30191" href="Algebra.Bundles.html#30191" class="Field Operator">-_</a>      <a id="30199" class="Symbol">:</a> <a id="30201" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="30205" href="Algebra.Bundles.html#30091" class="Field">Carrier</a>
    <a id="Ring.0#"></a><a id="30217" href="Algebra.Bundles.html#30217" class="Field">0#</a>      <a id="30225" class="Symbol">:</a> <a id="30227" href="Algebra.Bundles.html#30091" class="Field">Carrier</a>
    <a id="Ring.1#"></a><a id="30239" href="Algebra.Bundles.html#30239" class="Field">1#</a>      <a id="30247" class="Symbol">:</a> <a id="30249" href="Algebra.Bundles.html#30091" class="Field">Carrier</a>
    <a id="Ring.isRing"></a><a id="30261" href="Algebra.Bundles.html#30261" class="Field">isRing</a>  <a id="30269" class="Symbol">:</a> <a id="30271" href="Algebra.Structures.html#26215" class="Record">IsRing</a> <a id="30278" href="Algebra.Bundles.html#30111" class="Field Operator">_≈_</a> <a id="30282" href="Algebra.Bundles.html#30139" class="Field Operator">_+_</a> <a id="30286" href="Algebra.Bundles.html#30165" class="Field Operator">_*_</a> <a id="30290" href="Algebra.Bundles.html#30191" class="Field Operator">-_</a> <a id="30293" href="Algebra.Bundles.html#30217" class="Field">0#</a> <a id="30296" href="Algebra.Bundles.html#30239" class="Field">1#</a>

  <a id="30302" class="Keyword">open</a> <a id="30307" href="Algebra.Structures.html#26215" class="Module">IsRing</a> <a id="30314" href="Algebra.Bundles.html#30261" class="Field">isRing</a> <a id="30321" class="Keyword">public</a>

  <a id="Ring.+-abelianGroup"></a><a id="30331" href="Algebra.Bundles.html#30331" class="Function">+-abelianGroup</a> <a id="30346" class="Symbol">:</a> <a id="30348" href="Algebra.Bundles.html#12679" class="Record">AbelianGroup</a> <a id="30361" class="Symbol">_</a> <a id="30363" class="Symbol">_</a>
  <a id="30367" href="Algebra.Bundles.html#30331" class="Function">+-abelianGroup</a> <a id="30382" class="Symbol">=</a> <a id="30384" class="Keyword">record</a> <a id="30391" class="Symbol">{</a> <a id="30393" href="Algebra.Bundles.html#12936" class="Field">isAbelianGroup</a> <a id="30408" class="Symbol">=</a> <a id="30410" href="Algebra.Structures.html#26293" class="Function">+-isAbelianGroup</a> <a id="30427" class="Symbol">}</a>

  <a id="Ring.ringWithoutOne"></a><a id="30432" href="Algebra.Bundles.html#30432" class="Function">ringWithoutOne</a> <a id="30447" class="Symbol">:</a> <a id="30449" href="Algebra.Bundles.html#26945" class="Record">RingWithoutOne</a> <a id="30464" class="Symbol">_</a> <a id="30466" class="Symbol">_</a>
  <a id="30470" href="Algebra.Bundles.html#30432" class="Function">ringWithoutOne</a> <a id="30485" class="Symbol">=</a> <a id="30487" class="Keyword">record</a> <a id="30494" class="Symbol">{</a> <a id="30496" href="Algebra.Bundles.html#27269" class="Field">isRingWithoutOne</a> <a id="30513" class="Symbol">=</a> <a id="30515" href="Algebra.Structures.html#26491" class="Function">isRingWithoutOne</a> <a id="30532" class="Symbol">}</a>

  <a id="Ring.semiring"></a><a id="30537" href="Algebra.Bundles.html#30537" class="Function">semiring</a> <a id="30546" class="Symbol">:</a> <a id="30548" href="Algebra.Bundles.html#18455" class="Record">Semiring</a> <a id="30557" class="Symbol">_</a> <a id="30559" class="Symbol">_</a>
  <a id="30563" href="Algebra.Bundles.html#30537" class="Function">semiring</a> <a id="30572" class="Symbol">=</a> <a id="30574" class="Keyword">record</a> <a id="30581" class="Symbol">{</a> <a id="30583" href="Algebra.Bundles.html#18713" class="Field">isSemiring</a> <a id="30594" class="Symbol">=</a> <a id="30596" href="Algebra.Structures.html#27392" class="Function">isSemiring</a> <a id="30607" class="Symbol">}</a>

  <a id="30612" class="Keyword">open</a> <a id="30617" href="Algebra.Bundles.html#18455" class="Module">Semiring</a> <a id="30626" href="Algebra.Bundles.html#30537" class="Function">semiring</a> <a id="30635" class="Keyword">public</a>
    <a id="30646" class="Keyword">using</a>
    <a id="30656" class="Symbol">(</a> <a id="30658" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a><a id="30661" class="Symbol">;</a> <a id="30663" href="Algebra.Bundles.html#17873" class="Function">+-rawMagma</a><a id="30673" class="Symbol">;</a> <a id="30675" href="Algebra.Bundles.html#17914" class="Function">+-magma</a><a id="30682" class="Symbol">;</a> <a id="30684" href="Algebra.Bundles.html#17952" class="Function">+-unitalMagma</a><a id="30697" class="Symbol">;</a> <a id="30699" href="Algebra.Bundles.html#17996" class="Function">+-commutativeMagma</a>
    <a id="30722" class="Symbol">;</a> <a id="30724" href="Algebra.Bundles.html#18045" class="Function">+-semigroup</a><a id="30735" class="Symbol">;</a> <a id="30737" href="Algebra.Bundles.html#18087" class="Function">+-commutativeSemigroup</a>
    <a id="30764" class="Symbol">;</a> <a id="30766" href="Algebra.Bundles.html#18340" class="Function">*-rawMagma</a><a id="30776" class="Symbol">;</a> <a id="30778" href="Algebra.Bundles.html#18370" class="Function">*-magma</a><a id="30785" class="Symbol">;</a> <a id="30787" href="Algebra.Bundles.html#18397" class="Function">*-semigroup</a>
    <a id="30803" class="Symbol">;</a> <a id="30805" href="Algebra.Bundles.html#18140" class="Function">+-rawMonoid</a><a id="30816" class="Symbol">;</a> <a id="30818" href="Algebra.Bundles.html#18182" class="Function">+-monoid</a> <a id="30827" class="Symbol">;</a> <a id="30829" href="Algebra.Bundles.html#17638" class="Function">+-commutativeMonoid</a>
    <a id="30853" class="Symbol">;</a> <a id="30855" href="Algebra.Bundles.html#18428" class="Function">*-rawMonoid</a><a id="30866" class="Symbol">;</a> <a id="30868" href="Algebra.Bundles.html#18200" class="Function">*-monoid</a>
    <a id="30881" class="Symbol">;</a> <a id="30883" href="Algebra.Bundles.html#15075" class="Function">nearSemiring</a><a id="30895" class="Symbol">;</a> <a id="30897" href="Algebra.Bundles.html#19367" class="Function">semiringWithoutOne</a>
    <a id="30920" class="Symbol">;</a> <a id="30922" href="Algebra.Bundles.html#18795" class="Function">semiringWithoutAnnihilatingZero</a>
    <a id="30958" class="Symbol">)</a>

  <a id="30963" class="Keyword">open</a> <a id="30968" href="Algebra.Bundles.html#13662" class="Module">NearSemiring</a> <a id="30981" href="Algebra.Bundles.html#15075" class="Function">nearSemiring</a> <a id="30994" class="Keyword">public</a>
    <a id="31005" class="Keyword">using</a> <a id="31011" class="Symbol">(</a><a id="31012" href="Algebra.Bundles.html#14014" class="Function">rawNearSemiring</a><a id="31027" class="Symbol">)</a>

  <a id="31032" class="Keyword">open</a> <a id="31037" href="Algebra.Bundles.html#12679" class="Module">AbelianGroup</a> <a id="31050" href="Algebra.Bundles.html#30331" class="Function">+-abelianGroup</a> <a id="31065" class="Keyword">public</a>
    <a id="31076" class="Keyword">using</a> <a id="31082" class="Symbol">()</a> <a id="31085" class="Keyword">renaming</a> <a id="31094" class="Symbol">(</a><a id="31095" href="Algebra.Bundles.html#13030" class="Function">group</a> <a id="31101" class="Symbol">to</a> <a id="31104" class="Function">+-group</a><a id="31111" class="Symbol">;</a> <a id="31113" href="Algebra.Bundles.html#12408" class="Function">invertibleMagma</a> <a id="31129" class="Symbol">to</a> <a id="31132" class="Function">+-invertibleMagma</a><a id="31149" class="Symbol">;</a> <a id="31151" href="Algebra.Bundles.html#12526" class="Function">invertibleUnitalMagma</a> <a id="31173" class="Symbol">to</a> <a id="31176" class="Function">+-invertibleUnitalMagma</a><a id="31199" class="Symbol">)</a>

  <a id="Ring.rawRing"></a><a id="31204" href="Algebra.Bundles.html#31204" class="Function">rawRing</a> <a id="31212" class="Symbol">:</a> <a id="31214" href="Algebra.Bundles.Raw.html#5248" class="Record">RawRing</a> <a id="31222" class="Symbol">_</a> <a id="31224" class="Symbol">_</a>
  <a id="31228" href="Algebra.Bundles.html#31204" class="Function">rawRing</a> <a id="31236" class="Symbol">=</a> <a id="31238" class="Keyword">record</a>
    <a id="31249" class="Symbol">{</a> <a id="31251" href="Algebra.Bundles.Raw.html#5377" class="Field Operator">_≈_</a> <a id="31255" class="Symbol">=</a> <a id="31257" href="Algebra.Bundles.html#30111" class="Field Operator">_≈_</a>
    <a id="31265" class="Symbol">;</a> <a id="31267" href="Algebra.Bundles.Raw.html#5405" class="Field Operator">_+_</a> <a id="31271" class="Symbol">=</a> <a id="31273" href="Algebra.Bundles.html#30139" class="Field Operator">_+_</a>
    <a id="31281" class="Symbol">;</a> <a id="31283" href="Algebra.Bundles.Raw.html#5431" class="Field Operator">_*_</a> <a id="31287" class="Symbol">=</a> <a id="31289" href="Algebra.Bundles.html#30165" class="Field Operator">_*_</a>
    <a id="31297" class="Symbol">;</a> <a id="31299" href="Algebra.Bundles.Raw.html#5457" class="Field Operator">-_</a>  <a id="31303" class="Symbol">=</a> <a id="31305" href="Algebra.Bundles.html#30191" class="Field Operator">-_</a>
    <a id="31312" class="Symbol">;</a> <a id="31314" href="Algebra.Bundles.Raw.html#5483" class="Field">0#</a>  <a id="31318" class="Symbol">=</a> <a id="31320" href="Algebra.Bundles.html#30217" class="Field">0#</a>
    <a id="31327" class="Symbol">;</a> <a id="31329" href="Algebra.Bundles.Raw.html#5505" class="Field">1#</a>  <a id="31333" class="Symbol">=</a> <a id="31335" href="Algebra.Bundles.html#30239" class="Field">1#</a>
    <a id="31342" class="Symbol">}</a>

  <a id="31347" class="Keyword">open</a> <a id="31352" href="Algebra.Bundles.Raw.html#5248" class="Module">RawRing</a> <a id="31360" href="Algebra.Bundles.html#31204" class="Function">rawRing</a> <a id="31368" class="Keyword">public</a>
    <a id="31379" class="Keyword">using</a> <a id="31385" class="Symbol">(</a><a id="31386" href="Algebra.Bundles.Raw.html#5791" class="Function">rawRingWithoutOne</a><a id="31403" class="Symbol">;</a> <a id="31405" href="Algebra.Bundles.Raw.html#4862" class="Function">+-rawGroup</a><a id="31415" class="Symbol">)</a>


<a id="31419" class="Keyword">record</a> <a id="CommutativeRing"></a><a id="31426" href="Algebra.Bundles.html#31426" class="Record">CommutativeRing</a> <a id="31442" href="Algebra.Bundles.html#31442" class="Bound">c</a> <a id="31444" href="Algebra.Bundles.html#31444" class="Bound">ℓ</a> <a id="31446" class="Symbol">:</a> <a id="31448" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="31452" class="Symbol">(</a><a id="31453" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="31457" class="Symbol">(</a><a id="31458" href="Algebra.Bundles.html#31442" class="Bound">c</a> <a id="31460" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="31462" href="Algebra.Bundles.html#31444" class="Bound">ℓ</a><a id="31463" class="Symbol">))</a> <a id="31466" class="Keyword">where</a>
  <a id="31474" class="Keyword">infix</a>  <a id="31481" class="Number">8</a> <a id="31483" href="Algebra.Bundles.html#31683" class="Field Operator">-_</a>
  <a id="31488" class="Keyword">infixl</a> <a id="31495" class="Number">7</a> <a id="31497" href="Algebra.Bundles.html#31647" class="Field Operator">_*_</a>
  <a id="31503" class="Keyword">infixl</a> <a id="31510" class="Number">6</a> <a id="31512" href="Algebra.Bundles.html#31611" class="Field Operator">_+_</a>
  <a id="31518" class="Keyword">infix</a>  <a id="31525" class="Number">4</a> <a id="31527" href="Algebra.Bundles.html#31573" class="Field Operator">_≈_</a>
  <a id="31533" class="Keyword">field</a>
    <a id="CommutativeRing.Carrier"></a><a id="31543" href="Algebra.Bundles.html#31543" class="Field">Carrier</a>           <a id="31561" class="Symbol">:</a> <a id="31563" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="31567" href="Algebra.Bundles.html#31442" class="Bound">c</a>
    <a id="CommutativeRing._≈_"></a><a id="31573" href="Algebra.Bundles.html#31573" class="Field Operator">_≈_</a>               <a id="31591" class="Symbol">:</a> <a id="31593" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="31597" href="Algebra.Bundles.html#31543" class="Field">Carrier</a> <a id="31605" href="Algebra.Bundles.html#31444" class="Bound">ℓ</a>
    <a id="CommutativeRing._+_"></a><a id="31611" href="Algebra.Bundles.html#31611" class="Field Operator">_+_</a>               <a id="31629" class="Symbol">:</a> <a id="31631" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="31635" href="Algebra.Bundles.html#31543" class="Field">Carrier</a>
    <a id="CommutativeRing._*_"></a><a id="31647" href="Algebra.Bundles.html#31647" class="Field Operator">_*_</a>               <a id="31665" class="Symbol">:</a> <a id="31667" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="31671" href="Algebra.Bundles.html#31543" class="Field">Carrier</a>
    <a id="CommutativeRing.-_"></a><a id="31683" href="Algebra.Bundles.html#31683" class="Field Operator">-_</a>                <a id="31701" class="Symbol">:</a> <a id="31703" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="31707" href="Algebra.Bundles.html#31543" class="Field">Carrier</a>
    <a id="CommutativeRing.0#"></a><a id="31719" href="Algebra.Bundles.html#31719" class="Field">0#</a>                <a id="31737" class="Symbol">:</a> <a id="31739" href="Algebra.Bundles.html#31543" class="Field">Carrier</a>
    <a id="CommutativeRing.1#"></a><a id="31751" href="Algebra.Bundles.html#31751" class="Field">1#</a>                <a id="31769" class="Symbol">:</a> <a id="31771" href="Algebra.Bundles.html#31543" class="Field">Carrier</a>
    <a id="CommutativeRing.isCommutativeRing"></a><a id="31783" href="Algebra.Bundles.html#31783" class="Field">isCommutativeRing</a> <a id="31801" class="Symbol">:</a> <a id="31803" href="Algebra.Structures.html#27635" class="Record">IsCommutativeRing</a> <a id="31821" href="Algebra.Bundles.html#31573" class="Field Operator">_≈_</a> <a id="31825" href="Algebra.Bundles.html#31611" class="Field Operator">_+_</a> <a id="31829" href="Algebra.Bundles.html#31647" class="Field Operator">_*_</a> <a id="31833" href="Algebra.Bundles.html#31683" class="Field Operator">-_</a> <a id="31836" href="Algebra.Bundles.html#31719" class="Field">0#</a> <a id="31839" href="Algebra.Bundles.html#31751" class="Field">1#</a>

  <a id="31845" class="Keyword">open</a> <a id="31850" href="Algebra.Structures.html#27635" class="Module">IsCommutativeRing</a> <a id="31868" href="Algebra.Bundles.html#31783" class="Field">isCommutativeRing</a> <a id="31886" class="Keyword">public</a>

  <a id="CommutativeRing.ring"></a><a id="31896" href="Algebra.Bundles.html#31896" class="Function">ring</a> <a id="31901" class="Symbol">:</a> <a id="31903" href="Algebra.Bundles.html#29985" class="Record">Ring</a> <a id="31908" class="Symbol">_</a> <a id="31910" class="Symbol">_</a>
  <a id="31914" href="Algebra.Bundles.html#31896" class="Function">ring</a> <a id="31919" class="Symbol">=</a> <a id="31921" class="Keyword">record</a> <a id="31928" class="Symbol">{</a> <a id="31930" href="Algebra.Bundles.html#30261" class="Field">isRing</a> <a id="31937" class="Symbol">=</a> <a id="31939" href="Algebra.Structures.html#27732" class="Function">isRing</a> <a id="31946" class="Symbol">}</a>

  <a id="31951" class="Keyword">open</a> <a id="31956" href="Algebra.Bundles.html#29985" class="Module">Ring</a> <a id="31961" href="Algebra.Bundles.html#31896" class="Function">ring</a> <a id="31966" class="Keyword">public</a>
    <a id="31977" class="Keyword">using</a> <a id="31983" class="Symbol">(</a><a id="31984" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a><a id="31987" class="Symbol">;</a> <a id="31989" href="Algebra.Bundles.html#31204" class="Function">rawRing</a>
          <a id="32007" class="Symbol">;</a> <a id="32009" href="Algebra.Bundles.html#31132" class="Function">+-invertibleMagma</a><a id="32026" class="Symbol">;</a> <a id="32028" href="Algebra.Bundles.html#31176" class="Function">+-invertibleUnitalMagma</a>
          <a id="32062" class="Symbol">;</a> <a id="32064" href="Algebra.Bundles.html#31104" class="Function">+-group</a><a id="32071" class="Symbol">;</a> <a id="32073" href="Algebra.Bundles.html#30331" class="Function">+-abelianGroup</a><a id="32087" class="Symbol">)</a>

  <a id="CommutativeRing.commutativeSemiring"></a><a id="32092" href="Algebra.Bundles.html#32092" class="Function">commutativeSemiring</a> <a id="32112" class="Symbol">:</a> <a id="32114" href="Algebra.Bundles.html#19580" class="Record">CommutativeSemiring</a> <a id="32134" class="Symbol">_</a> <a id="32136" class="Symbol">_</a>
  <a id="32140" href="Algebra.Bundles.html#32092" class="Function">commutativeSemiring</a> <a id="32160" class="Symbol">=</a>
    <a id="32166" class="Keyword">record</a> <a id="32173" class="Symbol">{</a> <a id="32175" href="Algebra.Bundles.html#19915" class="Field">isCommutativeSemiring</a> <a id="32197" class="Symbol">=</a> <a id="32199" href="Algebra.Structures.html#27819" class="Function">isCommutativeSemiring</a> <a id="32221" class="Symbol">}</a>

  <a id="32226" class="Keyword">open</a> <a id="32231" href="Algebra.Bundles.html#19580" class="Module">CommutativeSemiring</a> <a id="32251" href="Algebra.Bundles.html#32092" class="Function">commutativeSemiring</a> <a id="32271" class="Keyword">public</a>
    <a id="32282" class="Keyword">using</a>
    <a id="32292" class="Symbol">(</a> <a id="32294" href="Algebra.Bundles.html#17873" class="Function">+-rawMagma</a><a id="32304" class="Symbol">;</a> <a id="32306" href="Algebra.Bundles.html#17914" class="Function">+-magma</a><a id="32313" class="Symbol">;</a> <a id="32315" href="Algebra.Bundles.html#17952" class="Function">+-unitalMagma</a><a id="32328" class="Symbol">;</a> <a id="32330" href="Algebra.Bundles.html#17996" class="Function">+-commutativeMagma</a>
    <a id="32353" class="Symbol">;</a> <a id="32355" href="Algebra.Bundles.html#18045" class="Function">+-semigroup</a><a id="32366" class="Symbol">;</a> <a id="32368" href="Algebra.Bundles.html#18087" class="Function">+-commutativeSemigroup</a>
    <a id="32395" class="Symbol">;</a> <a id="32397" href="Algebra.Bundles.html#18340" class="Function">*-rawMagma</a><a id="32407" class="Symbol">;</a> <a id="32409" href="Algebra.Bundles.html#18370" class="Function">*-magma</a><a id="32416" class="Symbol">;</a> <a id="32418" href="Algebra.Bundles.html#20720" class="Function">*-commutativeMagma</a><a id="32436" class="Symbol">;</a> <a id="32438" href="Algebra.Bundles.html#18397" class="Function">*-semigroup</a><a id="32449" class="Symbol">;</a> <a id="32451" href="Algebra.Bundles.html#20769" class="Function">*-commutativeSemigroup</a>
    <a id="32478" class="Symbol">;</a> <a id="32480" href="Algebra.Bundles.html#18140" class="Function">+-rawMonoid</a><a id="32491" class="Symbol">;</a> <a id="32493" href="Algebra.Bundles.html#18182" class="Function">+-monoid</a><a id="32501" class="Symbol">;</a> <a id="32503" href="Algebra.Bundles.html#17638" class="Function">+-commutativeMonoid</a>
    <a id="32527" class="Symbol">;</a> <a id="32529" href="Algebra.Bundles.html#18428" class="Function">*-rawMonoid</a><a id="32540" class="Symbol">;</a> <a id="32542" href="Algebra.Bundles.html#18200" class="Function">*-monoid</a><a id="32550" class="Symbol">;</a> <a id="32552" href="Algebra.Bundles.html#20484" class="Function">*-commutativeMonoid</a>
    <a id="32576" class="Symbol">;</a> <a id="32578" href="Algebra.Bundles.html#15075" class="Function">nearSemiring</a><a id="32590" class="Symbol">;</a> <a id="32592" href="Algebra.Bundles.html#19367" class="Function">semiringWithoutOne</a>
    <a id="32615" class="Symbol">;</a> <a id="32617" href="Algebra.Bundles.html#18795" class="Function">semiringWithoutAnnihilatingZero</a><a id="32648" class="Symbol">;</a> <a id="32650" href="Algebra.Bundles.html#20041" class="Function">semiring</a>
    <a id="32663" class="Symbol">;</a> <a id="32665" href="Algebra.Bundles.html#20801" class="Function">commutativeSemiringWithoutOne</a>
    <a id="32699" class="Symbol">)</a>


<a id="32703" class="Keyword">record</a> <a id="BooleanRing"></a><a id="32710" href="Algebra.Bundles.html#32710" class="Record">BooleanRing</a> <a id="32722" href="Algebra.Bundles.html#32722" class="Bound">c</a> <a id="32724" href="Algebra.Bundles.html#32724" class="Bound">ℓ</a> <a id="32726" class="Symbol">:</a> <a id="32728" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="32732" class="Symbol">(</a><a id="32733" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="32737" class="Symbol">(</a><a id="32738" href="Algebra.Bundles.html#32722" class="Bound">c</a> <a id="32740" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="32742" href="Algebra.Bundles.html#32724" class="Bound">ℓ</a><a id="32743" class="Symbol">))</a> <a id="32746" class="Keyword">where</a>
  <a id="32754" class="Keyword">infix</a>  <a id="32761" class="Number">8</a> <a id="32763" href="Algebra.Bundles.html#32947" class="Field Operator">-_</a>
  <a id="32768" class="Keyword">infixl</a> <a id="32775" class="Number">7</a> <a id="32777" href="Algebra.Bundles.html#32915" class="Field Operator">_*_</a>
  <a id="32783" class="Keyword">infixl</a> <a id="32790" class="Number">6</a> <a id="32792" href="Algebra.Bundles.html#32883" class="Field Operator">_+_</a>
  <a id="32798" class="Keyword">infix</a>  <a id="32805" class="Number">4</a> <a id="32807" href="Algebra.Bundles.html#32849" class="Field Operator">_≈_</a>
  <a id="32813" class="Keyword">field</a>
    <a id="BooleanRing.Carrier"></a><a id="32823" href="Algebra.Bundles.html#32823" class="Field">Carrier</a>       <a id="32837" class="Symbol">:</a> <a id="32839" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="32843" href="Algebra.Bundles.html#32722" class="Bound">c</a>
    <a id="BooleanRing._≈_"></a><a id="32849" href="Algebra.Bundles.html#32849" class="Field Operator">_≈_</a>           <a id="32863" class="Symbol">:</a> <a id="32865" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="32869" href="Algebra.Bundles.html#32823" class="Field">Carrier</a> <a id="32877" href="Algebra.Bundles.html#32724" class="Bound">ℓ</a>
    <a id="BooleanRing._+_"></a><a id="32883" href="Algebra.Bundles.html#32883" class="Field Operator">_+_</a>           <a id="32897" class="Symbol">:</a> <a id="32899" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="32903" href="Algebra.Bundles.html#32823" class="Field">Carrier</a>
    <a id="BooleanRing._*_"></a><a id="32915" href="Algebra.Bundles.html#32915" class="Field Operator">_*_</a>           <a id="32929" class="Symbol">:</a> <a id="32931" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="32935" href="Algebra.Bundles.html#32823" class="Field">Carrier</a>
    <a id="BooleanRing.-_"></a><a id="32947" href="Algebra.Bundles.html#32947" class="Field Operator">-_</a>            <a id="32961" class="Symbol">:</a> <a id="32963" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="32967" href="Algebra.Bundles.html#32823" class="Field">Carrier</a>
    <a id="BooleanRing.0#"></a><a id="32979" href="Algebra.Bundles.html#32979" class="Field">0#</a>            <a id="32993" class="Symbol">:</a> <a id="32995" href="Algebra.Bundles.html#32823" class="Field">Carrier</a>
    <a id="BooleanRing.1#"></a><a id="33007" href="Algebra.Bundles.html#33007" class="Field">1#</a>            <a id="33021" class="Symbol">:</a> <a id="33023" href="Algebra.Bundles.html#32823" class="Field">Carrier</a>
    <a id="BooleanRing.isBooleanRing"></a><a id="33035" href="Algebra.Bundles.html#33035" class="Field">isBooleanRing</a> <a id="33049" class="Symbol">:</a> <a id="33051" href="Algebra.Structures.html#28174" class="Record">IsBooleanRing</a> <a id="33065" href="Algebra.Bundles.html#32849" class="Field Operator">_≈_</a> <a id="33069" href="Algebra.Bundles.html#32883" class="Field Operator">_+_</a> <a id="33073" href="Algebra.Bundles.html#32915" class="Field Operator">_*_</a> <a id="33077" href="Algebra.Bundles.html#32947" class="Field Operator">-_</a> <a id="33080" href="Algebra.Bundles.html#32979" class="Field">0#</a> <a id="33083" href="Algebra.Bundles.html#33007" class="Field">1#</a>

  <a id="33089" class="Keyword">open</a> <a id="33094" href="Algebra.Structures.html#28174" class="Module">IsBooleanRing</a> <a id="33108" href="Algebra.Bundles.html#33035" class="Field">isBooleanRing</a> <a id="33122" class="Keyword">public</a>
    <a id="33133" class="Keyword">using</a> <a id="33139" class="Symbol">(</a><a id="33140" href="Algebra.Structures.html#28267" class="Field">isCommutativeRing</a><a id="33157" class="Symbol">;</a> <a id="33159" href="Algebra.Structures.html#28321" class="Field">*-idem</a><a id="33165" class="Symbol">)</a>

  <a id="33170" class="Keyword">open</a> <a id="33175" href="Algebra.Structures.html#27635" class="Module">IsCommutativeRing</a> <a id="33193" href="Algebra.Structures.html#28267" class="Function">isCommutativeRing</a> <a id="33211" class="Keyword">public</a>

  <a id="BooleanRing.commutativeRing"></a><a id="33221" href="Algebra.Bundles.html#33221" class="Function">commutativeRing</a> <a id="33237" class="Symbol">:</a> <a id="33239" href="Algebra.Bundles.html#31426" class="Record">CommutativeRing</a> <a id="33255" class="Symbol">_</a> <a id="33257" class="Symbol">_</a>
  <a id="33261" href="Algebra.Bundles.html#33221" class="Function">commutativeRing</a> <a id="33277" class="Symbol">=</a> <a id="33279" class="Keyword">record</a> <a id="33286" class="Symbol">{</a> <a id="33288" href="Algebra.Bundles.html#31783" class="Field">isCommutativeRing</a> <a id="33306" class="Symbol">=</a> <a id="33308" href="Algebra.Structures.html#28267" class="Function">isCommutativeRing</a> <a id="33326" class="Symbol">}</a>

  <a id="33331" class="Keyword">open</a> <a id="33336" href="Algebra.Bundles.html#31426" class="Module">CommutativeRing</a> <a id="33352" href="Algebra.Bundles.html#33221" class="Function">commutativeRing</a> <a id="33368" class="Keyword">public</a>
    <a id="33379" class="Keyword">using</a>
    <a id="33389" class="Symbol">(</a><a id="33390" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a><a id="33393" class="Symbol">;</a> <a id="33395" href="Algebra.Bundles.html#31204" class="Function">rawRing</a>
    <a id="33407" class="Symbol">;</a> <a id="33409" href="Algebra.Bundles.html#31132" class="Function">+-invertibleMagma</a><a id="33426" class="Symbol">;</a> <a id="33428" href="Algebra.Bundles.html#31176" class="Function">+-invertibleUnitalMagma</a>
    <a id="33456" class="Symbol">;</a> <a id="33458" href="Algebra.Bundles.html#31104" class="Function">+-group</a><a id="33465" class="Symbol">;</a> <a id="33467" href="Algebra.Bundles.html#30331" class="Function">+-abelianGroup</a>
    <a id="33486" class="Symbol">;</a> <a id="33488" href="Algebra.Bundles.html#17873" class="Function">+-rawMagma</a><a id="33498" class="Symbol">;</a> <a id="33500" href="Algebra.Bundles.html#17914" class="Function">+-magma</a><a id="33507" class="Symbol">;</a> <a id="33509" href="Algebra.Bundles.html#17952" class="Function">+-unitalMagma</a><a id="33522" class="Symbol">;</a> <a id="33524" href="Algebra.Bundles.html#17996" class="Function">+-commutativeMagma</a>
    <a id="33547" class="Symbol">;</a> <a id="33549" href="Algebra.Bundles.html#18045" class="Function">+-semigroup</a><a id="33560" class="Symbol">;</a> <a id="33562" href="Algebra.Bundles.html#18087" class="Function">+-commutativeSemigroup</a>
    <a id="33589" class="Symbol">;</a> <a id="33591" href="Algebra.Bundles.html#18340" class="Function">*-rawMagma</a><a id="33601" class="Symbol">;</a> <a id="33603" href="Algebra.Bundles.html#18370" class="Function">*-magma</a><a id="33610" class="Symbol">;</a> <a id="33612" href="Algebra.Bundles.html#20720" class="Function">*-commutativeMagma</a><a id="33630" class="Symbol">;</a> <a id="33632" href="Algebra.Bundles.html#18397" class="Function">*-semigroup</a><a id="33643" class="Symbol">;</a> <a id="33645" href="Algebra.Bundles.html#20769" class="Function">*-commutativeSemigroup</a>
    <a id="33672" class="Symbol">;</a> <a id="33674" href="Algebra.Bundles.html#18140" class="Function">+-rawMonoid</a><a id="33685" class="Symbol">;</a> <a id="33687" href="Algebra.Bundles.html#18182" class="Function">+-monoid</a><a id="33695" class="Symbol">;</a> <a id="33697" href="Algebra.Bundles.html#17638" class="Function">+-commutativeMonoid</a>
    <a id="33721" class="Symbol">;</a> <a id="33723" href="Algebra.Bundles.html#18428" class="Function">*-rawMonoid</a><a id="33734" class="Symbol">;</a> <a id="33736" href="Algebra.Bundles.html#18200" class="Function">*-monoid</a><a id="33744" class="Symbol">;</a> <a id="33746" href="Algebra.Bundles.html#20484" class="Function">*-commutativeMonoid</a>
    <a id="33770" class="Symbol">;</a> <a id="33772" href="Algebra.Bundles.html#15075" class="Function">nearSemiring</a><a id="33784" class="Symbol">;</a> <a id="33786" href="Algebra.Bundles.html#19367" class="Function">semiringWithoutOne</a>
    <a id="33809" class="Symbol">;</a> <a id="33811" href="Algebra.Bundles.html#18795" class="Function">semiringWithoutAnnihilatingZero</a><a id="33842" class="Symbol">;</a> <a id="33844" href="Algebra.Bundles.html#20041" class="Function">semiring</a>
    <a id="33857" class="Symbol">;</a> <a id="33859" href="Algebra.Bundles.html#20801" class="Function">commutativeSemiringWithoutOne</a><a id="33888" class="Symbol">;</a> <a id="33890" href="Algebra.Bundles.html#32092" class="Function">commutativeSemiring</a>
    <a id="33914" class="Symbol">;</a> <a id="33916" href="Algebra.Bundles.html#31896" class="Function">ring</a>
    <a id="33925" class="Symbol">)</a>


<a id="33929" class="Comment">------------------------------------------------------------------------</a>
<a id="34002" class="Comment">-- Bundles with 3 binary operations</a>
<a id="34038" class="Comment">------------------------------------------------------------------------</a>

<a id="34112" class="Keyword">record</a> <a id="Quasigroup"></a><a id="34119" href="Algebra.Bundles.html#34119" class="Record">Quasigroup</a> <a id="34130" href="Algebra.Bundles.html#34130" class="Bound">c</a> <a id="34132" href="Algebra.Bundles.html#34132" class="Bound">ℓ</a> <a id="34134" class="Symbol">:</a> <a id="34136" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="34140" class="Symbol">(</a><a id="34141" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="34145" class="Symbol">(</a><a id="34146" href="Algebra.Bundles.html#34130" class="Bound">c</a> <a id="34148" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="34150" href="Algebra.Bundles.html#34132" class="Bound">ℓ</a><a id="34151" class="Symbol">))</a> <a id="34154" class="Keyword">where</a>
  <a id="34162" class="Keyword">infixl</a> <a id="34169" class="Number">7</a> <a id="34171" href="Algebra.Bundles.html#34292" class="Field Operator">_∙_</a>
  <a id="34177" class="Keyword">infixl</a> <a id="34184" class="Number">7</a> <a id="34186" href="Algebra.Bundles.html#34323" class="Field Operator">_\\_</a>
  <a id="34193" class="Keyword">infixl</a> <a id="34200" class="Number">7</a> <a id="34202" href="Algebra.Bundles.html#34354" class="Field Operator">_//_</a>
  <a id="34209" class="Keyword">infix</a>  <a id="34216" class="Number">4</a> <a id="34218" href="Algebra.Bundles.html#34259" class="Field Operator">_≈_</a>
  <a id="34224" class="Keyword">field</a>
    <a id="Quasigroup.Carrier"></a><a id="34234" href="Algebra.Bundles.html#34234" class="Field">Carrier</a>      <a id="34247" class="Symbol">:</a> <a id="34249" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="34253" href="Algebra.Bundles.html#34130" class="Bound">c</a>
    <a id="Quasigroup._≈_"></a><a id="34259" href="Algebra.Bundles.html#34259" class="Field Operator">_≈_</a>          <a id="34272" class="Symbol">:</a> <a id="34274" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="34278" href="Algebra.Bundles.html#34234" class="Field">Carrier</a> <a id="34286" href="Algebra.Bundles.html#34132" class="Bound">ℓ</a>
    <a id="Quasigroup._∙_"></a><a id="34292" href="Algebra.Bundles.html#34292" class="Field Operator">_∙_</a>          <a id="34305" class="Symbol">:</a> <a id="34307" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="34311" href="Algebra.Bundles.html#34234" class="Field">Carrier</a>
    <a id="Quasigroup._\\_"></a><a id="34323" href="Algebra.Bundles.html#34323" class="Field Operator">_\\_</a>         <a id="34336" class="Symbol">:</a> <a id="34338" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="34342" href="Algebra.Bundles.html#34234" class="Field">Carrier</a>
    <a id="Quasigroup._//_"></a><a id="34354" href="Algebra.Bundles.html#34354" class="Field Operator">_//_</a>         <a id="34367" class="Symbol">:</a> <a id="34369" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="34373" href="Algebra.Bundles.html#34234" class="Field">Carrier</a>
    <a id="Quasigroup.isQuasigroup"></a><a id="34385" href="Algebra.Bundles.html#34385" class="Field">isQuasigroup</a> <a id="34398" class="Symbol">:</a> <a id="34400" href="Algebra.Structures.html#28600" class="Record">IsQuasigroup</a>  <a id="34414" href="Algebra.Bundles.html#34259" class="Field Operator">_≈_</a> <a id="34418" href="Algebra.Bundles.html#34292" class="Field Operator">_∙_</a> <a id="34422" href="Algebra.Bundles.html#34323" class="Field Operator">_\\_</a> <a id="34427" href="Algebra.Bundles.html#34354" class="Field Operator">_//_</a>

  <a id="34435" class="Keyword">open</a> <a id="34440" href="Algebra.Structures.html#28600" class="Module">IsQuasigroup</a> <a id="34453" href="Algebra.Bundles.html#34385" class="Field">isQuasigroup</a> <a id="34466" class="Keyword">public</a>

  <a id="Quasigroup.magma"></a><a id="34476" href="Algebra.Bundles.html#34476" class="Function">magma</a> <a id="34482" class="Symbol">:</a> <a id="34484" href="Algebra.Bundles.html#1758" class="Record">Magma</a> <a id="34490" href="Algebra.Bundles.html#34130" class="Bound">c</a> <a id="34492" href="Algebra.Bundles.html#34132" class="Bound">ℓ</a>
  <a id="34496" href="Algebra.Bundles.html#34476" class="Function">magma</a> <a id="34502" class="Symbol">=</a> <a id="34504" class="Keyword">record</a> <a id="34511" class="Symbol">{</a> <a id="34513" href="Algebra.Bundles.html#1910" class="Field">isMagma</a> <a id="34521" class="Symbol">=</a> <a id="34523" href="Algebra.Structures.html#28663" class="Function">isMagma</a> <a id="34531" class="Symbol">}</a>

  <a id="34536" class="Keyword">open</a> <a id="34541" href="Algebra.Bundles.html#1758" class="Module">Magma</a> <a id="34547" href="Algebra.Bundles.html#34476" class="Function">magma</a> <a id="34553" class="Keyword">public</a>
    <a id="34564" class="Keyword">using</a> <a id="34570" class="Symbol">(</a><a id="34571" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a><a id="34574" class="Symbol">;</a> <a id="34576" href="Algebra.Bundles.html#1970" class="Function">rawMagma</a><a id="34584" class="Symbol">)</a>

  <a id="Quasigroup.rawQuasigroup"></a><a id="34589" href="Algebra.Bundles.html#34589" class="Function">rawQuasigroup</a> <a id="34603" class="Symbol">:</a> <a id="34605" href="Algebra.Bundles.Raw.html#6213" class="Record">RawQuasigroup</a> <a id="34619" href="Algebra.Bundles.html#34130" class="Bound">c</a> <a id="34621" href="Algebra.Bundles.html#34132" class="Bound">ℓ</a>
  <a id="34625" href="Algebra.Bundles.html#34589" class="Function">rawQuasigroup</a> <a id="34639" class="Symbol">=</a> <a id="34641" class="Keyword">record</a>
    <a id="34652" class="Symbol">{</a> <a id="34654" href="Algebra.Bundles.Raw.html#6351" class="Field Operator">_≈_</a>  <a id="34659" class="Symbol">=</a> <a id="34661" href="Algebra.Bundles.html#34259" class="Field Operator">_≈_</a>
    <a id="34669" class="Symbol">;</a> <a id="34671" href="Algebra.Bundles.Raw.html#6379" class="Field Operator">_∙_</a>  <a id="34676" class="Symbol">=</a> <a id="34678" href="Algebra.Bundles.html#34292" class="Field Operator">_∙_</a>
    <a id="34686" class="Symbol">;</a> <a id="34688" href="Algebra.Bundles.Raw.html#6405" class="Field Operator">_\\_</a>  <a id="34694" class="Symbol">=</a> <a id="34696" href="Algebra.Bundles.html#34323" class="Field Operator">_\\_</a>
    <a id="34705" class="Symbol">;</a> <a id="34707" href="Algebra.Bundles.Raw.html#6431" class="Field Operator">_//_</a>  <a id="34713" class="Symbol">=</a> <a id="34715" href="Algebra.Bundles.html#34354" class="Field Operator">_//_</a>
    <a id="34724" class="Symbol">}</a>

  <a id="34729" class="Keyword">open</a> <a id="34734" href="Algebra.Bundles.Raw.html#6213" class="Module">RawQuasigroup</a> <a id="34748" href="Algebra.Bundles.html#34589" class="Function">rawQuasigroup</a> <a id="34762" class="Keyword">public</a>
    <a id="34773" class="Keyword">using</a> <a id="34779" class="Symbol">(</a><a id="34780" href="Algebra.Bundles.Raw.html#6637" class="Function">//-rawMagma</a><a id="34791" class="Symbol">;</a> <a id="34793" href="Algebra.Bundles.Raw.html#6545" class="Function">\\-rawMagma</a><a id="34804" class="Symbol">;</a> <a id="34806" href="Algebra.Bundles.Raw.html#6456" class="Function">∙-rawMagma</a><a id="34816" class="Symbol">)</a>

<a id="34819" class="Keyword">record</a> <a id="Loop"></a><a id="34826" href="Algebra.Bundles.html#34826" class="Record">Loop</a>  <a id="34832" href="Algebra.Bundles.html#34832" class="Bound">c</a> <a id="34834" href="Algebra.Bundles.html#34834" class="Bound">ℓ</a> <a id="34836" class="Symbol">:</a> <a id="34838" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="34842" class="Symbol">(</a><a id="34843" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="34847" class="Symbol">(</a><a id="34848" href="Algebra.Bundles.html#34832" class="Bound">c</a> <a id="34850" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="34852" href="Algebra.Bundles.html#34834" class="Bound">ℓ</a><a id="34853" class="Symbol">))</a> <a id="34856" class="Keyword">where</a>
  <a id="34864" class="Keyword">infixl</a> <a id="34871" class="Number">7</a> <a id="34873" href="Algebra.Bundles.html#34984" class="Field Operator">_∙_</a>
  <a id="34879" class="Keyword">infixl</a> <a id="34886" class="Number">7</a> <a id="34888" href="Algebra.Bundles.html#35010" class="Field Operator">_\\_</a>
  <a id="34895" class="Keyword">infixl</a> <a id="34902" class="Number">7</a> <a id="34904" href="Algebra.Bundles.html#35036" class="Field Operator">_//_</a>
  <a id="34911" class="Keyword">infix</a>  <a id="34918" class="Number">4</a> <a id="34920" href="Algebra.Bundles.html#34956" class="Field Operator">_≈_</a>
  <a id="34926" class="Keyword">field</a>
    <a id="Loop.Carrier"></a><a id="34936" href="Algebra.Bundles.html#34936" class="Field">Carrier</a> <a id="34944" class="Symbol">:</a> <a id="34946" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="34950" href="Algebra.Bundles.html#34832" class="Bound">c</a>
    <a id="Loop._≈_"></a><a id="34956" href="Algebra.Bundles.html#34956" class="Field Operator">_≈_</a>     <a id="34964" class="Symbol">:</a> <a id="34966" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="34970" href="Algebra.Bundles.html#34936" class="Field">Carrier</a> <a id="34978" href="Algebra.Bundles.html#34834" class="Bound">ℓ</a>
    <a id="Loop._∙_"></a><a id="34984" href="Algebra.Bundles.html#34984" class="Field Operator">_∙_</a>     <a id="34992" class="Symbol">:</a> <a id="34994" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="34998" href="Algebra.Bundles.html#34936" class="Field">Carrier</a>
    <a id="Loop._\\_"></a><a id="35010" href="Algebra.Bundles.html#35010" class="Field Operator">_\\_</a>    <a id="35018" class="Symbol">:</a> <a id="35020" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="35024" href="Algebra.Bundles.html#34936" class="Field">Carrier</a>
    <a id="Loop._//_"></a><a id="35036" href="Algebra.Bundles.html#35036" class="Field Operator">_//_</a>    <a id="35044" class="Symbol">:</a> <a id="35046" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="35050" href="Algebra.Bundles.html#34936" class="Field">Carrier</a>
    <a id="Loop.ε"></a><a id="35062" href="Algebra.Bundles.html#35062" class="Field">ε</a>       <a id="35070" class="Symbol">:</a> <a id="35072" href="Algebra.Bundles.html#34936" class="Field">Carrier</a>
    <a id="Loop.isLoop"></a><a id="35084" href="Algebra.Bundles.html#35084" class="Field">isLoop</a>  <a id="35092" class="Symbol">:</a> <a id="35094" href="Algebra.Structures.html#29426" class="Record">IsLoop</a>  <a id="35102" href="Algebra.Bundles.html#34956" class="Field Operator">_≈_</a> <a id="35106" href="Algebra.Bundles.html#34984" class="Field Operator">_∙_</a> <a id="35110" href="Algebra.Bundles.html#35010" class="Field Operator">_\\_</a> <a id="35115" href="Algebra.Bundles.html#35036" class="Field Operator">_//_</a> <a id="35120" href="Algebra.Bundles.html#35062" class="Field">ε</a>

  <a id="35125" class="Keyword">open</a> <a id="35130" href="Algebra.Structures.html#29426" class="Module">IsLoop</a> <a id="35137" href="Algebra.Bundles.html#35084" class="Field">isLoop</a> <a id="35144" class="Keyword">public</a>

  <a id="Loop.rawLoop"></a><a id="35154" href="Algebra.Bundles.html#35154" class="Function">rawLoop</a> <a id="35162" class="Symbol">:</a> <a id="35164" href="Algebra.Bundles.Raw.html#6985" class="Record">RawLoop</a> <a id="35172" href="Algebra.Bundles.html#34832" class="Bound">c</a> <a id="35174" href="Algebra.Bundles.html#34834" class="Bound">ℓ</a>
  <a id="35178" href="Algebra.Bundles.html#35154" class="Function">rawLoop</a> <a id="35186" class="Symbol">=</a> <a id="35188" class="Keyword">record</a>
    <a id="35199" class="Symbol">{</a> <a id="35201" href="Algebra.Bundles.Raw.html#7118" class="Field Operator">_≈_</a> <a id="35205" class="Symbol">=</a> <a id="35207" href="Algebra.Bundles.html#34956" class="Field Operator">_≈_</a>
    <a id="35215" class="Symbol">;</a> <a id="35217" href="Algebra.Bundles.Raw.html#7146" class="Field Operator">_∙_</a> <a id="35221" class="Symbol">=</a> <a id="35223" href="Algebra.Bundles.html#34984" class="Field Operator">_∙_</a>
    <a id="35231" class="Symbol">;</a> <a id="35233" href="Algebra.Bundles.Raw.html#7172" class="Field Operator">_\\_</a> <a id="35238" class="Symbol">=</a> <a id="35240" href="Algebra.Bundles.html#35010" class="Field Operator">_\\_</a>
    <a id="35249" class="Symbol">;</a> <a id="35251" href="Algebra.Bundles.Raw.html#7198" class="Field Operator">_//_</a> <a id="35256" class="Symbol">=</a> <a id="35258" href="Algebra.Bundles.html#35036" class="Field Operator">_//_</a>
    <a id="35267" class="Symbol">;</a> <a id="35269" href="Algebra.Bundles.Raw.html#7224" class="Field">ε</a> <a id="35271" class="Symbol">=</a> <a id="35273" href="Algebra.Bundles.html#35062" class="Field">ε</a>
    <a id="35279" class="Symbol">}</a>

  <a id="Loop.quasigroup"></a><a id="35284" href="Algebra.Bundles.html#35284" class="Function">quasigroup</a> <a id="35295" class="Symbol">:</a> <a id="35297" href="Algebra.Bundles.html#34119" class="Record">Quasigroup</a> <a id="35308" class="Symbol">_</a> <a id="35310" class="Symbol">_</a>
  <a id="35314" href="Algebra.Bundles.html#35284" class="Function">quasigroup</a> <a id="35325" class="Symbol">=</a> <a id="35327" class="Keyword">record</a> <a id="35334" class="Symbol">{</a> <a id="35336" href="Algebra.Bundles.html#34385" class="Field">isQuasigroup</a> <a id="35349" class="Symbol">=</a> <a id="35351" href="Algebra.Structures.html#29491" class="Function">isQuasigroup</a> <a id="35364" class="Symbol">}</a>

  <a id="35369" class="Keyword">open</a> <a id="35374" href="Algebra.Bundles.html#34119" class="Module">Quasigroup</a> <a id="35385" href="Algebra.Bundles.html#35284" class="Function">quasigroup</a> <a id="35396" class="Keyword">public</a>
    <a id="35407" class="Keyword">using</a> <a id="35413" class="Symbol">(</a><a id="35414" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a><a id="35417" class="Symbol">;</a> <a id="35419" href="Algebra.Bundles.Raw.html#6456" class="Function">∙-rawMagma</a><a id="35429" class="Symbol">;</a> <a id="35431" href="Algebra.Bundles.Raw.html#6545" class="Function">\\-rawMagma</a><a id="35442" class="Symbol">;</a> <a id="35444" href="Algebra.Bundles.Raw.html#6637" class="Function">//-rawMagma</a><a id="35455" class="Symbol">)</a>

<a id="35458" class="Keyword">record</a> <a id="LeftBolLoop"></a><a id="35465" href="Algebra.Bundles.html#35465" class="Record">LeftBolLoop</a> <a id="35477" href="Algebra.Bundles.html#35477" class="Bound">c</a> <a id="35479" href="Algebra.Bundles.html#35479" class="Bound">ℓ</a> <a id="35481" class="Symbol">:</a> <a id="35483" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="35487" class="Symbol">(</a><a id="35488" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="35492" class="Symbol">(</a><a id="35493" href="Algebra.Bundles.html#35477" class="Bound">c</a> <a id="35495" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="35497" href="Algebra.Bundles.html#35479" class="Bound">ℓ</a><a id="35498" class="Symbol">))</a> <a id="35501" class="Keyword">where</a>
  <a id="35509" class="Keyword">infixl</a> <a id="35516" class="Number">7</a> <a id="35518" href="Algebra.Bundles.html#35629" class="Field Operator">_∙_</a>
  <a id="35524" class="Keyword">infixl</a> <a id="35531" class="Number">7</a> <a id="35533" href="Algebra.Bundles.html#35655" class="Field Operator">_\\_</a>
  <a id="35540" class="Keyword">infixl</a> <a id="35547" class="Number">7</a> <a id="35549" href="Algebra.Bundles.html#35681" class="Field Operator">_//_</a>
  <a id="35556" class="Keyword">infix</a>  <a id="35563" class="Number">4</a> <a id="35565" href="Algebra.Bundles.html#35601" class="Field Operator">_≈_</a>
  <a id="35571" class="Keyword">field</a>
    <a id="LeftBolLoop.Carrier"></a><a id="35581" href="Algebra.Bundles.html#35581" class="Field">Carrier</a> <a id="35589" class="Symbol">:</a> <a id="35591" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="35595" href="Algebra.Bundles.html#35477" class="Bound">c</a>
    <a id="LeftBolLoop._≈_"></a><a id="35601" href="Algebra.Bundles.html#35601" class="Field Operator">_≈_</a>     <a id="35609" class="Symbol">:</a> <a id="35611" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="35615" href="Algebra.Bundles.html#35581" class="Field">Carrier</a> <a id="35623" href="Algebra.Bundles.html#35479" class="Bound">ℓ</a>
    <a id="LeftBolLoop._∙_"></a><a id="35629" href="Algebra.Bundles.html#35629" class="Field Operator">_∙_</a>     <a id="35637" class="Symbol">:</a> <a id="35639" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="35643" href="Algebra.Bundles.html#35581" class="Field">Carrier</a>
    <a id="LeftBolLoop._\\_"></a><a id="35655" href="Algebra.Bundles.html#35655" class="Field Operator">_\\_</a>    <a id="35663" class="Symbol">:</a> <a id="35665" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="35669" href="Algebra.Bundles.html#35581" class="Field">Carrier</a>
    <a id="LeftBolLoop._//_"></a><a id="35681" href="Algebra.Bundles.html#35681" class="Field Operator">_//_</a>    <a id="35689" class="Symbol">:</a> <a id="35691" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="35695" href="Algebra.Bundles.html#35581" class="Field">Carrier</a>
    <a id="LeftBolLoop.ε"></a><a id="35707" href="Algebra.Bundles.html#35707" class="Field">ε</a>       <a id="35715" class="Symbol">:</a> <a id="35717" href="Algebra.Bundles.html#35581" class="Field">Carrier</a>
    <a id="LeftBolLoop.isLeftBolLoop"></a><a id="35729" href="Algebra.Bundles.html#35729" class="Field">isLeftBolLoop</a> <a id="35743" class="Symbol">:</a> <a id="35745" href="Algebra.Structures.html#29731" class="Record">IsLeftBolLoop</a>  <a id="35760" href="Algebra.Bundles.html#35601" class="Field Operator">_≈_</a> <a id="35764" href="Algebra.Bundles.html#35629" class="Field Operator">_∙_</a> <a id="35768" href="Algebra.Bundles.html#35655" class="Field Operator">_\\_</a> <a id="35773" href="Algebra.Bundles.html#35681" class="Field Operator">_//_</a> <a id="35778" href="Algebra.Bundles.html#35707" class="Field">ε</a>

  <a id="35783" class="Keyword">open</a> <a id="35788" href="Algebra.Structures.html#29731" class="Module">IsLeftBolLoop</a> <a id="35802" href="Algebra.Bundles.html#35729" class="Field">isLeftBolLoop</a> <a id="35816" class="Keyword">public</a>

  <a id="LeftBolLoop.loop"></a><a id="35826" href="Algebra.Bundles.html#35826" class="Function">loop</a> <a id="35831" class="Symbol">:</a> <a id="35833" href="Algebra.Bundles.html#34826" class="Record">Loop</a> <a id="35838" class="Symbol">_</a> <a id="35840" class="Symbol">_</a>
  <a id="35844" href="Algebra.Bundles.html#35826" class="Function">loop</a> <a id="35849" class="Symbol">=</a> <a id="35851" class="Keyword">record</a> <a id="35858" class="Symbol">{</a> <a id="35860" href="Algebra.Bundles.html#35084" class="Field">isLoop</a> <a id="35867" class="Symbol">=</a> <a id="35869" href="Algebra.Structures.html#29803" class="Function">isLoop</a> <a id="35876" class="Symbol">}</a>

  <a id="35881" class="Keyword">open</a> <a id="35886" href="Algebra.Bundles.html#34826" class="Module">Loop</a> <a id="35891" href="Algebra.Bundles.html#35826" class="Function">loop</a> <a id="35896" class="Keyword">public</a>
    <a id="35907" class="Keyword">using</a> <a id="35913" class="Symbol">(</a><a id="35914" href="Algebra.Bundles.html#35284" class="Function">quasigroup</a><a id="35924" class="Symbol">)</a>

<a id="35927" class="Keyword">record</a> <a id="RightBolLoop"></a><a id="35934" href="Algebra.Bundles.html#35934" class="Record">RightBolLoop</a> <a id="35947" href="Algebra.Bundles.html#35947" class="Bound">c</a> <a id="35949" href="Algebra.Bundles.html#35949" class="Bound">ℓ</a> <a id="35951" class="Symbol">:</a> <a id="35953" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="35957" class="Symbol">(</a><a id="35958" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="35962" class="Symbol">(</a><a id="35963" href="Algebra.Bundles.html#35947" class="Bound">c</a> <a id="35965" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="35967" href="Algebra.Bundles.html#35949" class="Bound">ℓ</a><a id="35968" class="Symbol">))</a> <a id="35971" class="Keyword">where</a>
  <a id="35979" class="Keyword">infixl</a> <a id="35986" class="Number">7</a> <a id="35988" href="Algebra.Bundles.html#36099" class="Field Operator">_∙_</a>
  <a id="35994" class="Keyword">infixl</a> <a id="36001" class="Number">7</a> <a id="36003" href="Algebra.Bundles.html#36125" class="Field Operator">_\\_</a>
  <a id="36010" class="Keyword">infixl</a> <a id="36017" class="Number">7</a> <a id="36019" href="Algebra.Bundles.html#36151" class="Field Operator">_//_</a>
  <a id="36026" class="Keyword">infix</a>  <a id="36033" class="Number">4</a> <a id="36035" href="Algebra.Bundles.html#36071" class="Field Operator">_≈_</a>
  <a id="36041" class="Keyword">field</a>
    <a id="RightBolLoop.Carrier"></a><a id="36051" href="Algebra.Bundles.html#36051" class="Field">Carrier</a> <a id="36059" class="Symbol">:</a> <a id="36061" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="36065" href="Algebra.Bundles.html#35947" class="Bound">c</a>
    <a id="RightBolLoop._≈_"></a><a id="36071" href="Algebra.Bundles.html#36071" class="Field Operator">_≈_</a>     <a id="36079" class="Symbol">:</a> <a id="36081" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="36085" href="Algebra.Bundles.html#36051" class="Field">Carrier</a> <a id="36093" href="Algebra.Bundles.html#35949" class="Bound">ℓ</a>
    <a id="RightBolLoop._∙_"></a><a id="36099" href="Algebra.Bundles.html#36099" class="Field Operator">_∙_</a>     <a id="36107" class="Symbol">:</a> <a id="36109" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="36113" href="Algebra.Bundles.html#36051" class="Field">Carrier</a>
    <a id="RightBolLoop._\\_"></a><a id="36125" href="Algebra.Bundles.html#36125" class="Field Operator">_\\_</a>    <a id="36133" class="Symbol">:</a> <a id="36135" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="36139" href="Algebra.Bundles.html#36051" class="Field">Carrier</a>
    <a id="RightBolLoop._//_"></a><a id="36151" href="Algebra.Bundles.html#36151" class="Field Operator">_//_</a>    <a id="36159" class="Symbol">:</a> <a id="36161" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="36165" href="Algebra.Bundles.html#36051" class="Field">Carrier</a>
    <a id="RightBolLoop.ε"></a><a id="36177" href="Algebra.Bundles.html#36177" class="Field">ε</a>       <a id="36185" class="Symbol">:</a> <a id="36187" href="Algebra.Bundles.html#36051" class="Field">Carrier</a>
    <a id="RightBolLoop.isRightBolLoop"></a><a id="36199" href="Algebra.Bundles.html#36199" class="Field">isRightBolLoop</a> <a id="36214" class="Symbol">:</a> <a id="36216" href="Algebra.Structures.html#29892" class="Record">IsRightBolLoop</a>  <a id="36232" href="Algebra.Bundles.html#36071" class="Field Operator">_≈_</a> <a id="36236" href="Algebra.Bundles.html#36099" class="Field Operator">_∙_</a> <a id="36240" href="Algebra.Bundles.html#36125" class="Field Operator">_\\_</a> <a id="36245" href="Algebra.Bundles.html#36151" class="Field Operator">_//_</a> <a id="36250" href="Algebra.Bundles.html#36177" class="Field">ε</a>

  <a id="36255" class="Keyword">open</a> <a id="36260" href="Algebra.Structures.html#29892" class="Module">IsRightBolLoop</a> <a id="36275" href="Algebra.Bundles.html#36199" class="Field">isRightBolLoop</a> <a id="36290" class="Keyword">public</a>

  <a id="RightBolLoop.loop"></a><a id="36300" href="Algebra.Bundles.html#36300" class="Function">loop</a> <a id="36305" class="Symbol">:</a> <a id="36307" href="Algebra.Bundles.html#34826" class="Record">Loop</a> <a id="36312" class="Symbol">_</a> <a id="36314" class="Symbol">_</a>
  <a id="36318" href="Algebra.Bundles.html#36300" class="Function">loop</a> <a id="36323" class="Symbol">=</a> <a id="36325" class="Keyword">record</a> <a id="36332" class="Symbol">{</a> <a id="36334" href="Algebra.Bundles.html#35084" class="Field">isLoop</a> <a id="36341" class="Symbol">=</a> <a id="36343" href="Algebra.Structures.html#29965" class="Function">isLoop</a> <a id="36350" class="Symbol">}</a>

  <a id="36355" class="Keyword">open</a> <a id="36360" href="Algebra.Bundles.html#34826" class="Module">Loop</a> <a id="36365" href="Algebra.Bundles.html#36300" class="Function">loop</a> <a id="36370" class="Keyword">public</a>
    <a id="36381" class="Keyword">using</a> <a id="36387" class="Symbol">(</a><a id="36388" href="Algebra.Bundles.html#35284" class="Function">quasigroup</a><a id="36398" class="Symbol">)</a>

<a id="36401" class="Keyword">record</a> <a id="MoufangLoop"></a><a id="36408" href="Algebra.Bundles.html#36408" class="Record">MoufangLoop</a> <a id="36420" href="Algebra.Bundles.html#36420" class="Bound">c</a> <a id="36422" href="Algebra.Bundles.html#36422" class="Bound">ℓ</a> <a id="36424" class="Symbol">:</a> <a id="36426" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="36430" class="Symbol">(</a><a id="36431" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="36435" class="Symbol">(</a><a id="36436" href="Algebra.Bundles.html#36420" class="Bound">c</a> <a id="36438" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="36440" href="Algebra.Bundles.html#36422" class="Bound">ℓ</a><a id="36441" class="Symbol">))</a> <a id="36444" class="Keyword">where</a>
  <a id="36452" class="Keyword">infixl</a> <a id="36459" class="Number">7</a> <a id="36461" href="Algebra.Bundles.html#36572" class="Field Operator">_∙_</a>
  <a id="36467" class="Keyword">infixl</a> <a id="36474" class="Number">7</a> <a id="36476" href="Algebra.Bundles.html#36598" class="Field Operator">_\\_</a>
  <a id="36483" class="Keyword">infixl</a> <a id="36490" class="Number">7</a> <a id="36492" href="Algebra.Bundles.html#36624" class="Field Operator">_//_</a>
  <a id="36499" class="Keyword">infix</a>  <a id="36506" class="Number">4</a> <a id="36508" href="Algebra.Bundles.html#36544" class="Field Operator">_≈_</a>
  <a id="36514" class="Keyword">field</a>
    <a id="MoufangLoop.Carrier"></a><a id="36524" href="Algebra.Bundles.html#36524" class="Field">Carrier</a> <a id="36532" class="Symbol">:</a> <a id="36534" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="36538" href="Algebra.Bundles.html#36420" class="Bound">c</a>
    <a id="MoufangLoop._≈_"></a><a id="36544" href="Algebra.Bundles.html#36544" class="Field Operator">_≈_</a>     <a id="36552" class="Symbol">:</a> <a id="36554" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="36558" href="Algebra.Bundles.html#36524" class="Field">Carrier</a> <a id="36566" href="Algebra.Bundles.html#36422" class="Bound">ℓ</a>
    <a id="MoufangLoop._∙_"></a><a id="36572" href="Algebra.Bundles.html#36572" class="Field Operator">_∙_</a>     <a id="36580" class="Symbol">:</a> <a id="36582" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="36586" href="Algebra.Bundles.html#36524" class="Field">Carrier</a>
    <a id="MoufangLoop._\\_"></a><a id="36598" href="Algebra.Bundles.html#36598" class="Field Operator">_\\_</a>    <a id="36606" class="Symbol">:</a> <a id="36608" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="36612" href="Algebra.Bundles.html#36524" class="Field">Carrier</a>
    <a id="MoufangLoop._//_"></a><a id="36624" href="Algebra.Bundles.html#36624" class="Field Operator">_//_</a>    <a id="36632" class="Symbol">:</a> <a id="36634" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="36638" href="Algebra.Bundles.html#36524" class="Field">Carrier</a>
    <a id="MoufangLoop.ε"></a><a id="36650" href="Algebra.Bundles.html#36650" class="Field">ε</a>       <a id="36658" class="Symbol">:</a> <a id="36660" href="Algebra.Bundles.html#36524" class="Field">Carrier</a>
    <a id="MoufangLoop.isMoufangLoop"></a><a id="36672" href="Algebra.Bundles.html#36672" class="Field">isMoufangLoop</a> <a id="36686" class="Symbol">:</a> <a id="36688" href="Algebra.Structures.html#30057" class="Record">IsMoufangLoop</a>  <a id="36703" href="Algebra.Bundles.html#36544" class="Field Operator">_≈_</a> <a id="36707" href="Algebra.Bundles.html#36572" class="Field Operator">_∙_</a> <a id="36711" href="Algebra.Bundles.html#36598" class="Field Operator">_\\_</a> <a id="36716" href="Algebra.Bundles.html#36624" class="Field Operator">_//_</a> <a id="36721" href="Algebra.Bundles.html#36650" class="Field">ε</a>

  <a id="36726" class="Keyword">open</a> <a id="36731" href="Algebra.Structures.html#30057" class="Module">IsMoufangLoop</a> <a id="36745" href="Algebra.Bundles.html#36672" class="Field">isMoufangLoop</a> <a id="36759" class="Keyword">public</a>

  <a id="MoufangLoop.leftBolLoop"></a><a id="36769" href="Algebra.Bundles.html#36769" class="Function">leftBolLoop</a> <a id="36781" class="Symbol">:</a> <a id="36783" href="Algebra.Bundles.html#35465" class="Record">LeftBolLoop</a> <a id="36795" class="Symbol">_</a> <a id="36797" class="Symbol">_</a>
  <a id="36801" href="Algebra.Bundles.html#36769" class="Function">leftBolLoop</a> <a id="36813" class="Symbol">=</a> <a id="36815" class="Keyword">record</a> <a id="36822" class="Symbol">{</a> <a id="36824" href="Algebra.Bundles.html#35729" class="Field">isLeftBolLoop</a> <a id="36838" class="Symbol">=</a> <a id="36840" href="Algebra.Structures.html#30129" class="Function">isLeftBolLoop</a> <a id="36854" class="Symbol">}</a>

  <a id="36859" class="Keyword">open</a> <a id="36864" href="Algebra.Bundles.html#35465" class="Module">LeftBolLoop</a> <a id="36876" href="Algebra.Bundles.html#36769" class="Function">leftBolLoop</a> <a id="36888" class="Keyword">public</a>
    <a id="36899" class="Keyword">using</a> <a id="36905" class="Symbol">(</a><a id="36906" href="Algebra.Bundles.html#35826" class="Function">loop</a><a id="36910" class="Symbol">)</a>

<a id="36913" class="Keyword">record</a> <a id="MiddleBolLoop"></a><a id="36920" href="Algebra.Bundles.html#36920" class="Record">MiddleBolLoop</a> <a id="36934" href="Algebra.Bundles.html#36934" class="Bound">c</a> <a id="36936" href="Algebra.Bundles.html#36936" class="Bound">ℓ</a> <a id="36938" class="Symbol">:</a> <a id="36940" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="36944" class="Symbol">(</a><a id="36945" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="36949" class="Symbol">(</a><a id="36950" href="Algebra.Bundles.html#36934" class="Bound">c</a> <a id="36952" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="36954" href="Algebra.Bundles.html#36936" class="Bound">ℓ</a><a id="36955" class="Symbol">))</a> <a id="36958" class="Keyword">where</a>
  <a id="36966" class="Keyword">infixl</a> <a id="36973" class="Number">7</a> <a id="36975" href="Algebra.Bundles.html#37102" class="Field Operator">_∙_</a>
  <a id="36981" class="Keyword">infixl</a> <a id="36988" class="Number">7</a> <a id="36990" href="Algebra.Bundles.html#37136" class="Field Operator">_\\_</a>
  <a id="36997" class="Keyword">infixl</a> <a id="37004" class="Number">7</a> <a id="37006" href="Algebra.Bundles.html#37170" class="Field Operator">_//_</a>
  <a id="37013" class="Keyword">infix</a>  <a id="37020" class="Number">4</a> <a id="37022" href="Algebra.Bundles.html#37066" class="Field Operator">_≈_</a>
  <a id="37028" class="Keyword">field</a>
    <a id="MiddleBolLoop.Carrier"></a><a id="37038" href="Algebra.Bundles.html#37038" class="Field">Carrier</a>         <a id="37054" class="Symbol">:</a> <a id="37056" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="37060" href="Algebra.Bundles.html#36934" class="Bound">c</a>
    <a id="MiddleBolLoop._≈_"></a><a id="37066" href="Algebra.Bundles.html#37066" class="Field Operator">_≈_</a>             <a id="37082" class="Symbol">:</a> <a id="37084" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="37088" href="Algebra.Bundles.html#37038" class="Field">Carrier</a> <a id="37096" href="Algebra.Bundles.html#36936" class="Bound">ℓ</a>
    <a id="MiddleBolLoop._∙_"></a><a id="37102" href="Algebra.Bundles.html#37102" class="Field Operator">_∙_</a>             <a id="37118" class="Symbol">:</a> <a id="37120" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="37124" href="Algebra.Bundles.html#37038" class="Field">Carrier</a>
    <a id="MiddleBolLoop._\\_"></a><a id="37136" href="Algebra.Bundles.html#37136" class="Field Operator">_\\_</a>            <a id="37152" class="Symbol">:</a> <a id="37154" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="37158" href="Algebra.Bundles.html#37038" class="Field">Carrier</a>
    <a id="MiddleBolLoop._//_"></a><a id="37170" href="Algebra.Bundles.html#37170" class="Field Operator">_//_</a>            <a id="37186" class="Symbol">:</a> <a id="37188" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="37192" href="Algebra.Bundles.html#37038" class="Field">Carrier</a>
    <a id="MiddleBolLoop.ε"></a><a id="37204" href="Algebra.Bundles.html#37204" class="Field">ε</a>               <a id="37220" class="Symbol">:</a> <a id="37222" href="Algebra.Bundles.html#37038" class="Field">Carrier</a>
    <a id="MiddleBolLoop.isMiddleBolLoop"></a><a id="37234" href="Algebra.Bundles.html#37234" class="Field">isMiddleBolLoop</a> <a id="37250" class="Symbol">:</a> <a id="37252" href="Algebra.Structures.html#30287" class="Record">IsMiddleBolLoop</a>  <a id="37269" href="Algebra.Bundles.html#37066" class="Field Operator">_≈_</a> <a id="37273" href="Algebra.Bundles.html#37102" class="Field Operator">_∙_</a> <a id="37277" href="Algebra.Bundles.html#37136" class="Field Operator">_\\_</a> <a id="37282" href="Algebra.Bundles.html#37170" class="Field Operator">_//_</a> <a id="37287" href="Algebra.Bundles.html#37204" class="Field">ε</a>

  <a id="37292" class="Keyword">open</a> <a id="37297" href="Algebra.Structures.html#30287" class="Module">IsMiddleBolLoop</a> <a id="37313" href="Algebra.Bundles.html#37234" class="Field">isMiddleBolLoop</a> <a id="37329" class="Keyword">public</a>

  <a id="MiddleBolLoop.loop"></a><a id="37339" href="Algebra.Bundles.html#37339" class="Function">loop</a> <a id="37344" class="Symbol">:</a> <a id="37346" href="Algebra.Bundles.html#34826" class="Record">Loop</a> <a id="37351" class="Symbol">_</a> <a id="37353" class="Symbol">_</a>
  <a id="37357" href="Algebra.Bundles.html#37339" class="Function">loop</a> <a id="37362" class="Symbol">=</a> <a id="37364" class="Keyword">record</a> <a id="37371" class="Symbol">{</a> <a id="37373" href="Algebra.Bundles.html#35084" class="Field">isLoop</a> <a id="37380" class="Symbol">=</a> <a id="37382" href="Algebra.Structures.html#30361" class="Function">isLoop</a> <a id="37389" class="Symbol">}</a>

  <a id="37394" class="Keyword">open</a> <a id="37399" href="Algebra.Bundles.html#34826" class="Module">Loop</a> <a id="37404" href="Algebra.Bundles.html#37339" class="Function">loop</a> <a id="37409" class="Keyword">public</a>
    <a id="37420" class="Keyword">using</a> <a id="37426" class="Symbol">(</a><a id="37427" href="Algebra.Bundles.html#35284" class="Function">quasigroup</a><a id="37437" class="Symbol">)</a>

</pre></body></html>

==> anc/html/Algebra.Consequences.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Algebra.Consequences.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Lemmas relating algebraic definitions (such as associativity and</a>
<a id="174" class="Comment">-- commutativity) that don&#39;t require the equality relation to be a setoid.</a>
<a id="249" class="Comment">------------------------------------------------------------------------</a>

<a id="323" class="Symbol">{-#</a> <a id="327" class="Keyword">OPTIONS</a> <a id="335" class="Pragma">--cubical-compatible</a> <a id="356" class="Pragma">--safe</a> <a id="363" class="Symbol">#-}</a>

<a id="368" class="Keyword">module</a> <a id="375" href="Algebra.Consequences.Base.html" class="Module">Algebra.Consequences.Base</a>
  <a id="403" class="Symbol">{</a><a id="404" href="Algebra.Consequences.Base.html#404" class="Bound">a</a><a id="405" class="Symbol">}</a> <a id="407" class="Symbol">{</a><a id="408" href="Algebra.Consequences.Base.html#408" class="Bound">A</a> <a id="410" class="Symbol">:</a> <a id="412" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="416" href="Algebra.Consequences.Base.html#404" class="Bound">a</a><a id="417" class="Symbol">}</a> <a id="419" class="Keyword">where</a>

<a id="426" class="Keyword">open</a> <a id="431" class="Keyword">import</a> <a id="438" href="Algebra.Core.html" class="Module">Algebra.Core</a> <a id="451" class="Keyword">using</a> <a id="457" class="Symbol">(</a><a id="458" href="Algebra.Core.html#484" class="Function">Op₁</a><a id="461" class="Symbol">;</a> <a id="463" href="Algebra.Core.html#527" class="Function">Op₂</a><a id="466" class="Symbol">)</a>
<a id="468" class="Keyword">import</a> <a id="475" href="Algebra.Definitions.html" class="Module">Algebra.Definitions</a> <a id="495" class="Symbol">as</a> <a id="498" class="Module">Definitions</a>
  <a id="512" class="Keyword">using</a> <a id="518" class="Symbol">(</a><a id="519" href="Algebra.Definitions.html#1336" class="Function">Congruent₂</a><a id="529" class="Symbol">;</a> <a id="531" href="Algebra.Definitions.html#1400" class="Function">LeftCongruent</a><a id="544" class="Symbol">;</a> <a id="546" href="Algebra.Definitions.html#1477" class="Function">RightCongruent</a>
        <a id="569" class="Symbol">;</a> <a id="571" href="Algebra.Definitions.html#4138" class="Function">Selective</a><a id="580" class="Symbol">;</a> <a id="582" href="Algebra.Definitions.html#4003" class="Function">Idempotent</a><a id="592" class="Symbol">;</a> <a id="594" href="Algebra.Definitions.html#4377" class="Function">SelfInverse</a><a id="605" class="Symbol">;</a> <a id="607" href="Algebra.Definitions.html#4450" class="Function">Involutive</a><a id="617" class="Symbol">)</a>
<a id="619" class="Keyword">open</a> <a id="624" class="Keyword">import</a> <a id="631" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="645" class="Keyword">using</a> <a id="651" class="Symbol">(</a><a id="652" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a><a id="655" class="Symbol">;</a> <a id="657" href="Data.Sum.Base.html#1143" class="Function">reduce</a><a id="663" class="Symbol">)</a>
<a id="665" class="Keyword">open</a> <a id="670" class="Keyword">import</a> <a id="677" href="Relation.Binary.Consequences.html" class="Module">Relation.Binary.Consequences</a>
  <a id="708" class="Keyword">using</a> <a id="714" class="Symbol">(</a><a id="715" href="Relation.Binary.Consequences.html#3836" class="Function">mono₂⇒monoˡ</a><a id="726" class="Symbol">;</a> <a id="728" href="Relation.Binary.Consequences.html#3986" class="Function">mono₂⇒monoʳ</a><a id="739" class="Symbol">)</a>
<a id="741" class="Keyword">open</a> <a id="746" class="Keyword">import</a> <a id="753" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="774" class="Keyword">using</a> <a id="780" class="Symbol">(</a><a id="781" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="784" class="Symbol">)</a>
<a id="786" class="Keyword">open</a> <a id="791" class="Keyword">import</a> <a id="798" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="826" class="Keyword">using</a> <a id="832" class="Symbol">(</a><a id="833" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a><a id="842" class="Symbol">)</a>

<a id="845" class="Keyword">module</a> <a id="852" href="Algebra.Consequences.Base.html#852" class="Module">Congruence</a> <a id="863" class="Symbol">{</a><a id="864" href="Algebra.Consequences.Base.html#864" class="Bound">ℓ</a><a id="865" class="Symbol">}</a> <a id="867" class="Symbol">{</a><a id="868" href="Algebra.Consequences.Base.html#868" class="Bound Operator">_∙_</a> <a id="872" class="Symbol">:</a> <a id="874" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="878" href="Algebra.Consequences.Base.html#408" class="Bound">A</a><a id="879" class="Symbol">}</a> <a id="881" class="Symbol">(</a><a id="882" href="Algebra.Consequences.Base.html#882" class="Bound Operator">_≈_</a> <a id="886" class="Symbol">:</a> <a id="888" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="892" href="Algebra.Consequences.Base.html#408" class="Bound">A</a> <a id="894" href="Algebra.Consequences.Base.html#864" class="Bound">ℓ</a><a id="895" class="Symbol">)</a> <a id="897" class="Symbol">(</a><a id="898" class="Keyword">open</a> <a id="903" href="Algebra.Definitions.html" class="Module">Definitions</a> <a id="915" href="Algebra.Consequences.Base.html#882" class="Bound Operator">_≈_</a><a id="918" class="Symbol">)</a>
                  <a id="938" class="Symbol">(</a><a id="939" href="Algebra.Consequences.Base.html#939" class="Bound">cong</a> <a id="944" class="Symbol">:</a> <a id="946" href="Algebra.Definitions.html#1336" class="Function">Congruent₂</a> <a id="957" href="Algebra.Consequences.Base.html#868" class="Bound Operator">_∙_</a><a id="960" class="Symbol">)</a> <a id="962" class="Symbol">(</a><a id="963" href="Algebra.Consequences.Base.html#963" class="Bound">refl</a> <a id="968" class="Symbol">:</a> <a id="970" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="980" href="Algebra.Consequences.Base.html#882" class="Bound Operator">_≈_</a><a id="983" class="Symbol">)</a>
  <a id="987" class="Keyword">where</a>

  <a id="996" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a> <a id="1004" class="Symbol">:</a> <a id="1006" href="Algebra.Definitions.html#1400" class="Function">LeftCongruent</a> <a id="1020" href="Algebra.Consequences.Base.html#868" class="Bound Operator">_∙_</a>
  <a id="1026" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a> <a id="1034" class="Symbol">{</a><a id="1035" href="Algebra.Consequences.Base.html#1035" class="Bound">x</a><a id="1036" class="Symbol">}</a> <a id="1038" class="Symbol">=</a> <a id="1040" href="Relation.Binary.Consequences.html#3836" class="Function">mono₂⇒monoˡ</a> <a id="1052" class="Symbol">_</a> <a id="1054" href="Algebra.Consequences.Base.html#882" class="Bound Operator">_≈_</a> <a id="1058" href="Algebra.Consequences.Base.html#882" class="Bound Operator">_≈_</a> <a id="1062" class="Symbol">(</a><a id="1063" href="Algebra.Consequences.Base.html#963" class="Bound">refl</a> <a id="1068" class="Symbol">{</a><a id="1069" class="Argument">x</a> <a id="1071" class="Symbol">=</a> <a id="1073" href="Algebra.Consequences.Base.html#1035" class="Bound">x</a><a id="1074" class="Symbol">})</a> <a id="1077" href="Algebra.Consequences.Base.html#939" class="Bound">cong</a> <a id="1082" href="Algebra.Consequences.Base.html#1035" class="Bound">x</a>

  <a id="1087" href="Algebra.Consequences.Base.html#1087" class="Function">∙-congʳ</a> <a id="1095" class="Symbol">:</a> <a id="1097" href="Algebra.Definitions.html#1477" class="Function">RightCongruent</a> <a id="1112" href="Algebra.Consequences.Base.html#868" class="Bound Operator">_∙_</a>
  <a id="1118" href="Algebra.Consequences.Base.html#1087" class="Function">∙-congʳ</a> <a id="1126" class="Symbol">{</a><a id="1127" href="Algebra.Consequences.Base.html#1127" class="Bound">x</a><a id="1128" class="Symbol">}</a> <a id="1130" class="Symbol">=</a> <a id="1132" href="Relation.Binary.Consequences.html#3986" class="Function">mono₂⇒monoʳ</a> <a id="1144" href="Algebra.Consequences.Base.html#882" class="Bound Operator">_≈_</a> <a id="1148" class="Symbol">_</a> <a id="1150" href="Algebra.Consequences.Base.html#882" class="Bound Operator">_≈_</a> <a id="1154" class="Symbol">(</a><a id="1155" href="Algebra.Consequences.Base.html#963" class="Bound">refl</a> <a id="1160" class="Symbol">{</a><a id="1161" class="Argument">x</a> <a id="1163" class="Symbol">=</a> <a id="1165" href="Algebra.Consequences.Base.html#1127" class="Bound">x</a><a id="1166" class="Symbol">})</a> <a id="1169" href="Algebra.Consequences.Base.html#939" class="Bound">cong</a> <a id="1174" href="Algebra.Consequences.Base.html#1127" class="Bound">x</a>

<a id="1177" class="Keyword">module</a> <a id="1184" href="Algebra.Consequences.Base.html#1184" class="Module">_</a> <a id="1186" class="Symbol">{</a><a id="1187" href="Algebra.Consequences.Base.html#1187" class="Bound">ℓ</a><a id="1188" class="Symbol">}</a> <a id="1190" class="Symbol">{</a><a id="1191" href="Algebra.Consequences.Base.html#1191" class="Bound Operator">_∙_</a> <a id="1195" class="Symbol">:</a> <a id="1197" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="1201" href="Algebra.Consequences.Base.html#408" class="Bound">A</a><a id="1202" class="Symbol">}</a> <a id="1204" class="Symbol">(</a><a id="1205" href="Algebra.Consequences.Base.html#1205" class="Bound Operator">_≈_</a> <a id="1209" class="Symbol">:</a> <a id="1211" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1215" href="Algebra.Consequences.Base.html#408" class="Bound">A</a> <a id="1217" href="Algebra.Consequences.Base.html#1187" class="Bound">ℓ</a><a id="1218" class="Symbol">)</a> <a id="1220" class="Symbol">(</a><a id="1221" class="Keyword">open</a> <a id="1226" href="Algebra.Definitions.html" class="Module">Definitions</a> <a id="1238" href="Algebra.Consequences.Base.html#1205" class="Bound Operator">_≈_</a><a id="1241" class="Symbol">)</a> <a id="1243" class="Keyword">where</a>

  <a id="1252" href="Algebra.Consequences.Base.html#1252" class="Function">sel⇒idem</a> <a id="1261" class="Symbol">:</a> <a id="1263" href="Algebra.Definitions.html#4138" class="Function">Selective</a> <a id="1273" href="Algebra.Consequences.Base.html#1191" class="Bound Operator">_∙_</a> <a id="1277" class="Symbol">→</a> <a id="1279" href="Algebra.Definitions.html#4003" class="Function">Idempotent</a> <a id="1290" href="Algebra.Consequences.Base.html#1191" class="Bound Operator">_∙_</a>
  <a id="1296" href="Algebra.Consequences.Base.html#1252" class="Function">sel⇒idem</a> <a id="1305" href="Algebra.Consequences.Base.html#1305" class="Bound">sel</a> <a id="1309" href="Algebra.Consequences.Base.html#1309" class="Bound">x</a> <a id="1311" class="Symbol">=</a> <a id="1313" href="Data.Sum.Base.html#1143" class="Function">reduce</a> <a id="1320" class="Symbol">(</a><a id="1321" href="Algebra.Consequences.Base.html#1305" class="Bound">sel</a> <a id="1325" href="Algebra.Consequences.Base.html#1309" class="Bound">x</a> <a id="1327" href="Algebra.Consequences.Base.html#1309" class="Bound">x</a><a id="1328" class="Symbol">)</a>

<a id="1331" class="Keyword">module</a> <a id="1338" href="Algebra.Consequences.Base.html#1338" class="Module">_</a> <a id="1340" class="Symbol">{</a><a id="1341" href="Algebra.Consequences.Base.html#1341" class="Bound">ℓ</a><a id="1342" class="Symbol">}</a> <a id="1344" class="Symbol">{</a><a id="1345" href="Algebra.Consequences.Base.html#1345" class="Bound">f</a> <a id="1347" class="Symbol">:</a> <a id="1349" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="1353" href="Algebra.Consequences.Base.html#408" class="Bound">A</a><a id="1354" class="Symbol">}</a> <a id="1356" class="Symbol">(</a><a id="1357" href="Algebra.Consequences.Base.html#1357" class="Bound Operator">_≈_</a> <a id="1361" class="Symbol">:</a> <a id="1363" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1367" href="Algebra.Consequences.Base.html#408" class="Bound">A</a> <a id="1369" href="Algebra.Consequences.Base.html#1341" class="Bound">ℓ</a><a id="1370" class="Symbol">)</a> <a id="1372" class="Symbol">(</a><a id="1373" class="Keyword">open</a> <a id="1378" href="Algebra.Definitions.html" class="Module">Definitions</a> <a id="1390" href="Algebra.Consequences.Base.html#1357" class="Bound Operator">_≈_</a><a id="1393" class="Symbol">)</a> <a id="1395" class="Keyword">where</a>

  <a id="1404" href="Algebra.Consequences.Base.html#1404" class="Function">reflexive∧selfInverse⇒involutive</a> <a id="1437" class="Symbol">:</a> <a id="1439" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="1449" href="Algebra.Consequences.Base.html#1357" class="Bound Operator">_≈_</a> <a id="1453" class="Symbol">→</a>
                                     <a id="1492" href="Algebra.Definitions.html#4377" class="Function">SelfInverse</a> <a id="1504" href="Algebra.Consequences.Base.html#1345" class="Bound">f</a> <a id="1506" class="Symbol">→</a>
                                     <a id="1545" href="Algebra.Definitions.html#4450" class="Function">Involutive</a> <a id="1556" href="Algebra.Consequences.Base.html#1345" class="Bound">f</a>
  <a id="1560" href="Algebra.Consequences.Base.html#1404" class="Function">reflexive∧selfInverse⇒involutive</a> <a id="1593" href="Algebra.Consequences.Base.html#1593" class="Bound">refl</a> <a id="1598" href="Algebra.Consequences.Base.html#1598" class="Bound">inv</a> <a id="1602" class="Symbol">_</a> <a id="1604" class="Symbol">=</a> <a id="1606" href="Algebra.Consequences.Base.html#1598" class="Bound">inv</a> <a id="1610" href="Algebra.Consequences.Base.html#1593" class="Bound">refl</a>

<a id="1616" class="Comment">------------------------------------------------------------------------</a>
<a id="1689" class="Comment">-- DEPRECATED NAMES</a>
<a id="1709" class="Comment">------------------------------------------------------------------------</a>
<a id="1782" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="1853" class="Comment">-- not guaranteed.</a>

<a id="1873" class="Comment">-- Version 2.0</a>

<a id="reflexive+selfInverse⇒involutive"></a><a id="1889" href="Algebra.Consequences.Base.html#1889" class="Function">reflexive+selfInverse⇒involutive</a> <a id="1922" class="Symbol">=</a> <a id="1924" href="Algebra.Consequences.Base.html#1404" class="Function">reflexive∧selfInverse⇒involutive</a>
<a id="1957" class="Symbol">{-#</a> <a id="1961" class="Keyword">WARNING_ON_USAGE</a> <a id="1978" class="Pragma">reflexive+selfInverse⇒involutive</a>
<a id="2011" class="String">&quot;Warning: reflexive+selfInverse⇒involutive was deprecated in v2.0.
Please use reflexive∧selfInverse⇒involutive instead.&quot;</a>
<a id="2132" class="Symbol">#-}</a>
</pre></body></html>

==> anc/html/Algebra.Consequences.Propositional.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Algebra.Consequences.Propositional</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Relations between properties of functions, such as associativity and</a>
<a id="178" class="Comment">-- commutativity (specialised to propositional equality)</a>
<a id="235" class="Comment">------------------------------------------------------------------------</a>

<a id="309" class="Symbol">{-#</a> <a id="313" class="Keyword">OPTIONS</a> <a id="321" class="Pragma">--cubical-compatible</a> <a id="342" class="Pragma">--safe</a> <a id="349" class="Symbol">#-}</a>

<a id="354" class="Keyword">module</a> <a id="361" href="Algebra.Consequences.Propositional.html" class="Module">Algebra.Consequences.Propositional</a>
  <a id="398" class="Symbol">{</a><a id="399" href="Algebra.Consequences.Propositional.html#399" class="Bound">a</a><a id="400" class="Symbol">}</a> <a id="402" class="Symbol">{</a><a id="403" href="Algebra.Consequences.Propositional.html#403" class="Bound">A</a> <a id="405" class="Symbol">:</a> <a id="407" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="411" href="Algebra.Consequences.Propositional.html#399" class="Bound">a</a><a id="412" class="Symbol">}</a> <a id="414" class="Keyword">where</a>

<a id="421" class="Keyword">open</a> <a id="426" class="Keyword">import</a> <a id="433" href="Algebra.Core.html" class="Module">Algebra.Core</a> <a id="446" class="Keyword">using</a> <a id="452" class="Symbol">(</a><a id="453" href="Algebra.Core.html#484" class="Function">Op₁</a><a id="456" class="Symbol">;</a> <a id="458" href="Algebra.Core.html#527" class="Function">Op₂</a><a id="461" class="Symbol">)</a>
<a id="463" class="Keyword">open</a> <a id="468" class="Keyword">import</a> <a id="475" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="489" class="Keyword">using</a> <a id="495" class="Symbol">(</a><a id="496" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="500" class="Symbol">;</a> <a id="502" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="506" class="Symbol">)</a>
<a id="508" class="Keyword">open</a> <a id="513" class="Keyword">import</a> <a id="520" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="541" class="Keyword">using</a> <a id="547" class="Symbol">(</a><a id="548" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="551" class="Symbol">)</a>
<a id="553" class="Keyword">open</a> <a id="558" class="Keyword">import</a> <a id="565" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="589" class="Keyword">using</a> <a id="595" class="Symbol">(</a><a id="596" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="602" class="Symbol">)</a>
<a id="604" class="Keyword">open</a> <a id="609" class="Keyword">import</a> <a id="616" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="644" class="Keyword">using</a> <a id="650" class="Symbol">(</a><a id="651" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a><a id="660" class="Symbol">;</a> <a id="662" href="Relation.Binary.Definitions.html#2837" class="Function">Total</a><a id="667" class="Symbol">)</a>
<a id="669" class="Keyword">open</a> <a id="674" class="Keyword">import</a> <a id="681" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a>
  <a id="726" class="Keyword">using</a> <a id="732" class="Symbol">(</a><a id="733" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="736" class="Symbol">;</a> <a id="738" href="Relation.Binary.PropositionalEquality.Core.html#1782" class="Function">cong₂</a><a id="743" class="Symbol">;</a> <a id="745" href="Relation.Binary.PropositionalEquality.Core.html#2195" class="Function">subst</a><a id="750" class="Symbol">)</a>
<a id="752" class="Keyword">open</a> <a id="757" class="Keyword">import</a> <a id="764" href="Relation.Binary.PropositionalEquality.Properties.html" class="Module">Relation.Binary.PropositionalEquality.Properties</a>
  <a id="815" class="Keyword">using</a> <a id="821" class="Symbol">(</a><a id="822" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a><a id="828" class="Symbol">)</a>
<a id="830" class="Keyword">open</a> <a id="835" class="Keyword">import</a> <a id="842" href="Relation.Unary.html" class="Module">Relation.Unary</a> <a id="857" class="Keyword">using</a> <a id="863" class="Symbol">(</a><a id="864" href="Relation.Unary.html#1178" class="Function">Pred</a><a id="868" class="Symbol">)</a>

<a id="871" class="Keyword">open</a> <a id="876" class="Keyword">import</a> <a id="883" href="Algebra.Definitions.html" class="Module">Algebra.Definitions</a> <a id="903" class="Symbol">{</a><a id="904" class="Argument">A</a> <a id="906" class="Symbol">=</a> <a id="908" href="Algebra.Consequences.Propositional.html#403" class="Bound">A</a><a id="909" class="Symbol">}</a> <a id="911" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="915" class="Keyword">import</a> <a id="922" href="Algebra.Consequences.Setoid.html" class="Module">Algebra.Consequences.Setoid</a> <a id="950" class="Symbol">(</a><a id="951" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="958" href="Algebra.Consequences.Propositional.html#403" class="Bound">A</a><a id="959" class="Symbol">)</a> <a id="961" class="Symbol">as</a> <a id="SetoidConsequences"></a><a id="964" href="Algebra.Consequences.Propositional.html#964" class="Module">SetoidConsequences</a>

<a id="984" class="Comment">------------------------------------------------------------------------</a>
<a id="1057" class="Comment">-- Re-export all proofs that don&#39;t require congruence or substitutivity</a>

<a id="1130" class="Keyword">open</a> <a id="1135" href="Algebra.Consequences.Propositional.html#964" class="Module">SetoidConsequences</a> <a id="1154" class="Keyword">public</a>
  <a id="1163" class="Keyword">hiding</a>
  <a id="1172" class="Symbol">(</a> <a id="1174" href="Algebra.Consequences.Setoid.html#1762" class="Function">comm∧assoc⇒middleFour</a>
  <a id="1198" class="Symbol">;</a> <a id="1200" href="Algebra.Consequences.Setoid.html#2197" class="Function">identity∧middleFour⇒assoc</a>
  <a id="1228" class="Symbol">;</a> <a id="1230" href="Algebra.Consequences.Setoid.html#2609" class="Function">identity∧middleFour⇒comm</a>
  <a id="1257" class="Symbol">;</a> <a id="1259" href="Algebra.Consequences.Setoid.html#11700" class="Function">assoc∧distribʳ∧idʳ∧invʳ⇒zeˡ</a>
  <a id="1289" class="Symbol">;</a> <a id="1291" href="Algebra.Consequences.Setoid.html#12402" class="Function">assoc∧distribˡ∧idʳ∧invʳ⇒zeʳ</a>
  <a id="1321" class="Symbol">;</a> <a id="1323" href="Algebra.Consequences.Setoid.html#7458" class="Function">assoc∧id∧invʳ⇒invˡ-unique</a>
  <a id="1351" class="Symbol">;</a> <a id="1353" href="Algebra.Consequences.Setoid.html#7923" class="Function">assoc∧id∧invˡ⇒invʳ-unique</a>
  <a id="1381" class="Symbol">;</a> <a id="1383" href="Algebra.Consequences.Setoid.html#8662" class="Function">comm∧distrˡ⇒distrʳ</a>
  <a id="1404" class="Symbol">;</a> <a id="1406" href="Algebra.Consequences.Setoid.html#8949" class="Function">comm∧distrʳ⇒distrˡ</a>
  <a id="1427" class="Symbol">;</a> <a id="1429" href="Algebra.Consequences.Setoid.html#9513" class="Function">comm⇒sym[distribˡ]</a>
  <a id="1450" class="Symbol">;</a> <a id="1452" href="Algebra.Consequences.Setoid.html#13337" class="Function">subst∧comm⇒sym</a>
  <a id="1469" class="Symbol">;</a> <a id="1471" href="Algebra.Consequences.Setoid.html#13427" class="Function">wlog</a>
  <a id="1478" class="Symbol">;</a> <a id="1480" href="Algebra.Consequences.Setoid.html#10881" class="Function">binomial-expansion</a>
<a id="1499" class="Comment">-- plus all the deprecated versions of the above</a>
  <a id="1550" class="Symbol">;</a> <a id="1552" href="Algebra.Consequences.Setoid.html#13860" class="Function">comm+assoc⇒middleFour</a>
  <a id="1576" class="Symbol">;</a> <a id="1578" href="Algebra.Consequences.Setoid.html#14052" class="Function">identity+middleFour⇒assoc</a>
  <a id="1606" class="Symbol">;</a> <a id="1608" href="Algebra.Consequences.Setoid.html#14264" class="Function">identity+middleFour⇒comm</a>
  <a id="1635" class="Symbol">;</a> <a id="1637" href="Algebra.Consequences.Setoid.html#16899" class="Function">assoc+distribʳ+idʳ+invʳ⇒zeˡ</a>
  <a id="1667" class="Symbol">;</a> <a id="1669" href="Algebra.Consequences.Setoid.html#17121" class="Function">assoc+distribˡ+idʳ+invʳ⇒zeʳ</a>
  <a id="1699" class="Symbol">;</a> <a id="1701" href="Algebra.Consequences.Setoid.html#17343" class="Function">assoc+id+invʳ⇒invˡ-unique</a>
  <a id="1729" class="Symbol">;</a> <a id="1731" href="Algebra.Consequences.Setoid.html#17555" class="Function">assoc+id+invˡ⇒invʳ-unique</a>
  <a id="1759" class="Symbol">;</a> <a id="1761" href="Algebra.Consequences.Setoid.html#16545" class="Function">comm+distrˡ⇒distrʳ</a>
  <a id="1782" class="Symbol">;</a> <a id="1784" href="Algebra.Consequences.Setoid.html#16722" class="Function">comm+distrʳ⇒distrˡ</a>
  <a id="1805" class="Symbol">;</a> <a id="1807" href="Algebra.Consequences.Setoid.html#17767" class="Function">subst+comm⇒sym</a>
  <a id="1824" class="Symbol">)</a>

<a id="1827" class="Comment">------------------------------------------------------------------------</a>
<a id="1900" class="Comment">-- Group-like structures</a>

<a id="1926" class="Keyword">module</a> <a id="1933" href="Algebra.Consequences.Propositional.html#1933" class="Module">_</a> <a id="1935" class="Symbol">{</a><a id="1936" href="Algebra.Consequences.Propositional.html#1936" class="Bound Operator">_∙_</a> <a id="1940" href="Algebra.Consequences.Propositional.html#1940" class="Bound Operator">_⁻¹</a> <a id="1944" href="Algebra.Consequences.Propositional.html#1944" class="Bound">ε</a><a id="1945" class="Symbol">}</a> <a id="1947" class="Keyword">where</a>

  <a id="1956" href="Algebra.Consequences.Propositional.html#1956" class="Function">assoc∧id∧invʳ⇒invˡ-unique</a> <a id="1982" class="Symbol">:</a> <a id="1984" href="Algebra.Definitions.html#1556" class="Function">Associative</a> <a id="1996" href="Algebra.Consequences.Propositional.html#1936" class="Bound Operator">_∙_</a> <a id="2000" class="Symbol">→</a> <a id="2002" href="Algebra.Definitions.html#2033" class="Function">Identity</a> <a id="2011" href="Algebra.Consequences.Propositional.html#1944" class="Bound">ε</a> <a id="2013" href="Algebra.Consequences.Propositional.html#1936" class="Bound Operator">_∙_</a> <a id="2017" class="Symbol">→</a>
                              <a id="2049" href="Algebra.Definitions.html#2409" class="Function">RightInverse</a> <a id="2062" href="Algebra.Consequences.Propositional.html#1944" class="Bound">ε</a> <a id="2064" href="Algebra.Consequences.Propositional.html#1940" class="Bound Operator">_⁻¹</a> <a id="2068" href="Algebra.Consequences.Propositional.html#1936" class="Bound Operator">_∙_</a> <a id="2072" class="Symbol">→</a>
                              <a id="2104" class="Symbol">∀</a> <a id="2106" href="Algebra.Consequences.Propositional.html#2106" class="Bound">x</a> <a id="2108" href="Algebra.Consequences.Propositional.html#2108" class="Bound">y</a> <a id="2110" class="Symbol">→</a> <a id="2112" class="Symbol">(</a><a id="2113" href="Algebra.Consequences.Propositional.html#2106" class="Bound">x</a> <a id="2115" href="Algebra.Consequences.Propositional.html#1936" class="Bound Operator">∙</a> <a id="2117" href="Algebra.Consequences.Propositional.html#2108" class="Bound">y</a><a id="2118" class="Symbol">)</a> <a id="2120" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2122" href="Algebra.Consequences.Propositional.html#1944" class="Bound">ε</a> <a id="2124" class="Symbol">→</a> <a id="2126" href="Algebra.Consequences.Propositional.html#2106" class="Bound">x</a> <a id="2128" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2130" class="Symbol">(</a><a id="2131" href="Algebra.Consequences.Propositional.html#2108" class="Bound">y</a> <a id="2133" href="Algebra.Consequences.Propositional.html#1940" class="Bound Operator">⁻¹</a><a id="2135" class="Symbol">)</a>
  <a id="2139" href="Algebra.Consequences.Propositional.html#1956" class="Function">assoc∧id∧invʳ⇒invˡ-unique</a> <a id="2165" class="Symbol">=</a> <a id="2167" href="Algebra.Consequences.Setoid.html#7458" class="Function">SetoidConsequences.assoc∧id∧invʳ⇒invˡ-unique</a> <a id="2212" class="Symbol">(</a><a id="2213" href="Relation.Binary.PropositionalEquality.Core.html#1782" class="Function">cong₂</a> <a id="2219" class="Symbol">_)</a>

  <a id="2225" href="Algebra.Consequences.Propositional.html#2225" class="Function">assoc∧id∧invˡ⇒invʳ-unique</a> <a id="2251" class="Symbol">:</a> <a id="2253" href="Algebra.Definitions.html#1556" class="Function">Associative</a> <a id="2265" href="Algebra.Consequences.Propositional.html#1936" class="Bound Operator">_∙_</a> <a id="2269" class="Symbol">→</a> <a id="2271" href="Algebra.Definitions.html#2033" class="Function">Identity</a> <a id="2280" href="Algebra.Consequences.Propositional.html#1944" class="Bound">ε</a> <a id="2282" href="Algebra.Consequences.Propositional.html#1936" class="Bound Operator">_∙_</a> <a id="2286" class="Symbol">→</a>
                              <a id="2318" href="Algebra.Definitions.html#2321" class="Function">LeftInverse</a> <a id="2330" href="Algebra.Consequences.Propositional.html#1944" class="Bound">ε</a> <a id="2332" href="Algebra.Consequences.Propositional.html#1940" class="Bound Operator">_⁻¹</a> <a id="2336" href="Algebra.Consequences.Propositional.html#1936" class="Bound Operator">_∙_</a> <a id="2340" class="Symbol">→</a>
                              <a id="2372" class="Symbol">∀</a> <a id="2374" href="Algebra.Consequences.Propositional.html#2374" class="Bound">x</a> <a id="2376" href="Algebra.Consequences.Propositional.html#2376" class="Bound">y</a> <a id="2378" class="Symbol">→</a> <a id="2380" class="Symbol">(</a><a id="2381" href="Algebra.Consequences.Propositional.html#2374" class="Bound">x</a> <a id="2383" href="Algebra.Consequences.Propositional.html#1936" class="Bound Operator">∙</a> <a id="2385" href="Algebra.Consequences.Propositional.html#2376" class="Bound">y</a><a id="2386" class="Symbol">)</a> <a id="2388" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2390" href="Algebra.Consequences.Propositional.html#1944" class="Bound">ε</a> <a id="2392" class="Symbol">→</a> <a id="2394" href="Algebra.Consequences.Propositional.html#2376" class="Bound">y</a> <a id="2396" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2398" class="Symbol">(</a><a id="2399" href="Algebra.Consequences.Propositional.html#2374" class="Bound">x</a> <a id="2401" href="Algebra.Consequences.Propositional.html#1940" class="Bound Operator">⁻¹</a><a id="2403" class="Symbol">)</a>
  <a id="2407" href="Algebra.Consequences.Propositional.html#2225" class="Function">assoc∧id∧invˡ⇒invʳ-unique</a> <a id="2433" class="Symbol">=</a> <a id="2435" href="Algebra.Consequences.Setoid.html#7923" class="Function">SetoidConsequences.assoc∧id∧invˡ⇒invʳ-unique</a> <a id="2480" class="Symbol">(</a><a id="2481" href="Relation.Binary.PropositionalEquality.Core.html#1782" class="Function">cong₂</a> <a id="2487" class="Symbol">_)</a>

<a id="2491" class="Comment">------------------------------------------------------------------------</a>
<a id="2564" class="Comment">-- Ring-like structures</a>

<a id="2589" class="Keyword">module</a> <a id="2596" href="Algebra.Consequences.Propositional.html#2596" class="Module">_</a> <a id="2598" class="Symbol">{</a><a id="2599" href="Algebra.Consequences.Propositional.html#2599" class="Bound Operator">_+_</a> <a id="2603" href="Algebra.Consequences.Propositional.html#2603" class="Bound Operator">_*_</a> <a id="2607" href="Algebra.Consequences.Propositional.html#2607" class="Bound Operator">-_</a> <a id="2610" href="Algebra.Consequences.Propositional.html#2610" class="Bound">0#</a><a id="2612" class="Symbol">}</a> <a id="2614" class="Keyword">where</a>

  <a id="2623" href="Algebra.Consequences.Propositional.html#2623" class="Function">assoc∧distribʳ∧idʳ∧invʳ⇒zeˡ</a> <a id="2651" class="Symbol">:</a> <a id="2653" href="Algebra.Definitions.html#1556" class="Function">Associative</a> <a id="2665" href="Algebra.Consequences.Propositional.html#2599" class="Bound Operator">_+_</a> <a id="2669" class="Symbol">→</a> <a id="2671" href="Algebra.Consequences.Propositional.html#2603" class="Bound Operator">_*_</a> <a id="2675" href="Algebra.Definitions.html#3516" class="Function Operator">DistributesOverʳ</a> <a id="2692" href="Algebra.Consequences.Propositional.html#2599" class="Bound Operator">_+_</a> <a id="2696" class="Symbol">→</a>
                                <a id="2730" href="Algebra.Definitions.html#1958" class="Function">RightIdentity</a> <a id="2744" href="Algebra.Consequences.Propositional.html#2610" class="Bound">0#</a> <a id="2747" href="Algebra.Consequences.Propositional.html#2599" class="Bound Operator">_+_</a> <a id="2751" class="Symbol">→</a> <a id="2753" href="Algebra.Definitions.html#2409" class="Function">RightInverse</a> <a id="2766" href="Algebra.Consequences.Propositional.html#2610" class="Bound">0#</a> <a id="2769" href="Algebra.Consequences.Propositional.html#2607" class="Bound Operator">-_</a> <a id="2772" href="Algebra.Consequences.Propositional.html#2599" class="Bound Operator">_+_</a> <a id="2776" class="Symbol">→</a>
                                <a id="2810" href="Algebra.Definitions.html#2119" class="Function">LeftZero</a> <a id="2819" href="Algebra.Consequences.Propositional.html#2610" class="Bound">0#</a> <a id="2822" href="Algebra.Consequences.Propositional.html#2603" class="Bound Operator">_*_</a>
  <a id="2828" href="Algebra.Consequences.Propositional.html#2623" class="Function">assoc∧distribʳ∧idʳ∧invʳ⇒zeˡ</a> <a id="2856" class="Symbol">=</a>
    <a id="2862" href="Algebra.Consequences.Setoid.html#11700" class="Function">SetoidConsequences.assoc∧distribʳ∧idʳ∧invʳ⇒zeˡ</a> <a id="2909" class="Symbol">(</a><a id="2910" href="Relation.Binary.PropositionalEquality.Core.html#1782" class="Function">cong₂</a> <a id="2916" href="Algebra.Consequences.Propositional.html#2599" class="Bound Operator">_+_</a><a id="2919" class="Symbol">)</a> <a id="2921" class="Symbol">(</a><a id="2922" href="Relation.Binary.PropositionalEquality.Core.html#1782" class="Function">cong₂</a> <a id="2928" href="Algebra.Consequences.Propositional.html#2603" class="Bound Operator">_*_</a><a id="2931" class="Symbol">)</a>

  <a id="2936" href="Algebra.Consequences.Propositional.html#2936" class="Function">assoc∧distribˡ∧idʳ∧invʳ⇒zeʳ</a> <a id="2964" class="Symbol">:</a> <a id="2966" href="Algebra.Definitions.html#1556" class="Function">Associative</a> <a id="2978" href="Algebra.Consequences.Propositional.html#2599" class="Bound Operator">_+_</a> <a id="2982" class="Symbol">→</a> <a id="2984" href="Algebra.Consequences.Propositional.html#2603" class="Bound Operator">_*_</a> <a id="2988" href="Algebra.Definitions.html#3397" class="Function Operator">DistributesOverˡ</a> <a id="3005" href="Algebra.Consequences.Propositional.html#2599" class="Bound Operator">_+_</a> <a id="3009" class="Symbol">→</a>
                                <a id="3043" href="Algebra.Definitions.html#1958" class="Function">RightIdentity</a> <a id="3057" href="Algebra.Consequences.Propositional.html#2610" class="Bound">0#</a> <a id="3060" href="Algebra.Consequences.Propositional.html#2599" class="Bound Operator">_+_</a> <a id="3064" class="Symbol">→</a> <a id="3066" href="Algebra.Definitions.html#2409" class="Function">RightInverse</a> <a id="3079" href="Algebra.Consequences.Propositional.html#2610" class="Bound">0#</a> <a id="3082" href="Algebra.Consequences.Propositional.html#2607" class="Bound Operator">-_</a> <a id="3085" href="Algebra.Consequences.Propositional.html#2599" class="Bound Operator">_+_</a> <a id="3089" class="Symbol">→</a>
                                <a id="3123" href="Algebra.Definitions.html#2184" class="Function">RightZero</a> <a id="3133" href="Algebra.Consequences.Propositional.html#2610" class="Bound">0#</a> <a id="3136" href="Algebra.Consequences.Propositional.html#2603" class="Bound Operator">_*_</a>
  <a id="3142" href="Algebra.Consequences.Propositional.html#2936" class="Function">assoc∧distribˡ∧idʳ∧invʳ⇒zeʳ</a> <a id="3170" class="Symbol">=</a>
    <a id="3176" href="Algebra.Consequences.Setoid.html#12402" class="Function">SetoidConsequences.assoc∧distribˡ∧idʳ∧invʳ⇒zeʳ</a> <a id="3223" class="Symbol">(</a><a id="3224" href="Relation.Binary.PropositionalEquality.Core.html#1782" class="Function">cong₂</a> <a id="3230" href="Algebra.Consequences.Propositional.html#2599" class="Bound Operator">_+_</a><a id="3233" class="Symbol">)</a> <a id="3235" class="Symbol">(</a><a id="3236" href="Relation.Binary.PropositionalEquality.Core.html#1782" class="Function">cong₂</a> <a id="3242" href="Algebra.Consequences.Propositional.html#2603" class="Bound Operator">_*_</a><a id="3245" class="Symbol">)</a>

<a id="3248" class="Comment">------------------------------------------------------------------------</a>
<a id="3321" class="Comment">-- Bisemigroup-like structures</a>

<a id="3353" class="Keyword">module</a> <a id="3360" href="Algebra.Consequences.Propositional.html#3360" class="Module">_</a> <a id="3362" class="Symbol">{</a><a id="3363" href="Algebra.Consequences.Propositional.html#3363" class="Bound Operator">_∙_</a> <a id="3367" href="Algebra.Consequences.Propositional.html#3367" class="Bound Operator">_◦_</a> <a id="3371" class="Symbol">:</a> <a id="3373" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3377" href="Algebra.Consequences.Propositional.html#403" class="Bound">A</a><a id="3378" class="Symbol">}</a> <a id="3380" class="Symbol">(</a><a id="3381" href="Algebra.Consequences.Propositional.html#3381" class="Bound">∙-comm</a> <a id="3388" class="Symbol">:</a> <a id="3390" href="Algebra.Definitions.html#1643" class="Function">Commutative</a> <a id="3402" href="Algebra.Consequences.Propositional.html#3363" class="Bound Operator">_∙_</a><a id="3405" class="Symbol">)</a> <a id="3407" class="Keyword">where</a>

  <a id="3416" href="Algebra.Consequences.Propositional.html#3416" class="Function">comm∧distrˡ⇒distrʳ</a> <a id="3435" class="Symbol">:</a> <a id="3437" href="Algebra.Consequences.Propositional.html#3363" class="Bound Operator">_∙_</a> <a id="3441" href="Algebra.Definitions.html#3397" class="Function Operator">DistributesOverˡ</a> <a id="3458" href="Algebra.Consequences.Propositional.html#3367" class="Bound Operator">_◦_</a> <a id="3462" class="Symbol">→</a> <a id="3464" href="Algebra.Consequences.Propositional.html#3363" class="Bound Operator">_∙_</a> <a id="3468" href="Algebra.Definitions.html#3516" class="Function Operator">DistributesOverʳ</a> <a id="3485" href="Algebra.Consequences.Propositional.html#3367" class="Bound Operator">_◦_</a>
  <a id="3491" href="Algebra.Consequences.Propositional.html#3416" class="Function">comm∧distrˡ⇒distrʳ</a> <a id="3510" class="Symbol">=</a> <a id="3512" href="Algebra.Consequences.Setoid.html#16545" class="Function">SetoidConsequences.comm+distrˡ⇒distrʳ</a> <a id="3550" class="Symbol">(</a><a id="3551" href="Relation.Binary.PropositionalEquality.Core.html#1782" class="Function">cong₂</a> <a id="3557" class="Symbol">_)</a> <a id="3560" href="Algebra.Consequences.Propositional.html#3381" class="Bound">∙-comm</a>

  <a id="3570" href="Algebra.Consequences.Propositional.html#3570" class="Function">comm∧distrʳ⇒distrˡ</a> <a id="3589" class="Symbol">:</a> <a id="3591" href="Algebra.Consequences.Propositional.html#3363" class="Bound Operator">_∙_</a> <a id="3595" href="Algebra.Definitions.html#3516" class="Function Operator">DistributesOverʳ</a> <a id="3612" href="Algebra.Consequences.Propositional.html#3367" class="Bound Operator">_◦_</a> <a id="3616" class="Symbol">→</a> <a id="3618" href="Algebra.Consequences.Propositional.html#3363" class="Bound Operator">_∙_</a> <a id="3622" href="Algebra.Definitions.html#3397" class="Function Operator">DistributesOverˡ</a> <a id="3639" href="Algebra.Consequences.Propositional.html#3367" class="Bound Operator">_◦_</a>
  <a id="3645" href="Algebra.Consequences.Propositional.html#3570" class="Function">comm∧distrʳ⇒distrˡ</a> <a id="3664" class="Symbol">=</a> <a id="3666" href="Algebra.Consequences.Setoid.html#8949" class="Function">SetoidConsequences.comm∧distrʳ⇒distrˡ</a> <a id="3704" class="Symbol">(</a><a id="3705" href="Relation.Binary.PropositionalEquality.Core.html#1782" class="Function">cong₂</a> <a id="3711" class="Symbol">_)</a> <a id="3714" href="Algebra.Consequences.Propositional.html#3381" class="Bound">∙-comm</a>

  <a id="3724" href="Algebra.Consequences.Propositional.html#3724" class="Function">comm⇒sym[distribˡ]</a> <a id="3743" class="Symbol">:</a> <a id="3745" class="Symbol">∀</a> <a id="3747" href="Algebra.Consequences.Propositional.html#3747" class="Bound">x</a> <a id="3749" class="Symbol">→</a> <a id="3751" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="3761" class="Symbol">(λ</a> <a id="3764" href="Algebra.Consequences.Propositional.html#3764" class="Bound">y</a> <a id="3766" href="Algebra.Consequences.Propositional.html#3766" class="Bound">z</a> <a id="3768" class="Symbol">→</a> <a id="3770" class="Symbol">(</a><a id="3771" href="Algebra.Consequences.Propositional.html#3747" class="Bound">x</a> <a id="3773" href="Algebra.Consequences.Propositional.html#3367" class="Bound Operator">◦</a> <a id="3775" class="Symbol">(</a><a id="3776" href="Algebra.Consequences.Propositional.html#3764" class="Bound">y</a> <a id="3778" href="Algebra.Consequences.Propositional.html#3363" class="Bound Operator">∙</a> <a id="3780" href="Algebra.Consequences.Propositional.html#3766" class="Bound">z</a><a id="3781" class="Symbol">))</a> <a id="3784" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3786" class="Symbol">((</a><a id="3788" href="Algebra.Consequences.Propositional.html#3747" class="Bound">x</a> <a id="3790" href="Algebra.Consequences.Propositional.html#3367" class="Bound Operator">◦</a> <a id="3792" href="Algebra.Consequences.Propositional.html#3764" class="Bound">y</a><a id="3793" class="Symbol">)</a> <a id="3795" href="Algebra.Consequences.Propositional.html#3363" class="Bound Operator">∙</a> <a id="3797" class="Symbol">(</a><a id="3798" href="Algebra.Consequences.Propositional.html#3747" class="Bound">x</a> <a id="3800" href="Algebra.Consequences.Propositional.html#3367" class="Bound Operator">◦</a> <a id="3802" href="Algebra.Consequences.Propositional.html#3766" class="Bound">z</a><a id="3803" class="Symbol">)))</a>
  <a id="3809" href="Algebra.Consequences.Propositional.html#3724" class="Function">comm⇒sym[distribˡ]</a> <a id="3828" class="Symbol">=</a> <a id="3830" href="Algebra.Consequences.Setoid.html#9513" class="Function">SetoidConsequences.comm⇒sym[distribˡ]</a> <a id="3868" class="Symbol">(</a><a id="3869" href="Relation.Binary.PropositionalEquality.Core.html#1782" class="Function">cong₂</a> <a id="3875" href="Algebra.Consequences.Propositional.html#3367" class="Bound Operator">_◦_</a><a id="3878" class="Symbol">)</a> <a id="3880" href="Algebra.Consequences.Propositional.html#3381" class="Bound">∙-comm</a>

<a id="3888" class="Keyword">module</a> <a id="3895" href="Algebra.Consequences.Propositional.html#3895" class="Module">_</a> <a id="3897" class="Symbol">{</a><a id="3898" href="Algebra.Consequences.Propositional.html#3898" class="Bound Operator">_∙_</a> <a id="3902" href="Algebra.Consequences.Propositional.html#3902" class="Bound Operator">_◦_</a> <a id="3906" class="Symbol">:</a> <a id="3908" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3912" href="Algebra.Consequences.Propositional.html#403" class="Bound">A</a><a id="3913" class="Symbol">}</a>
         <a id="3924" class="Symbol">(</a><a id="3925" href="Algebra.Consequences.Propositional.html#3925" class="Bound">∙-assoc</a> <a id="3933" class="Symbol">:</a> <a id="3935" href="Algebra.Definitions.html#1556" class="Function">Associative</a> <a id="3947" href="Algebra.Consequences.Propositional.html#3898" class="Bound Operator">_∙_</a><a id="3950" class="Symbol">)</a>
         <a id="3961" class="Symbol">(</a><a id="3962" href="Algebra.Consequences.Propositional.html#3962" class="Bound">distrib</a> <a id="3970" class="Symbol">:</a> <a id="3972" href="Algebra.Consequences.Propositional.html#3902" class="Bound Operator">_◦_</a> <a id="3976" href="Algebra.Definitions.html#3635" class="Function Operator">DistributesOver</a> <a id="3992" href="Algebra.Consequences.Propositional.html#3898" class="Bound Operator">_∙_</a><a id="3995" class="Symbol">)</a>
         <a id="4006" class="Keyword">where</a>

  <a id="4015" href="Algebra.Consequences.Propositional.html#4015" class="Function">binomial-expansion</a> <a id="4034" class="Symbol">:</a> <a id="4036" class="Symbol">∀</a> <a id="4038" href="Algebra.Consequences.Propositional.html#4038" class="Bound">w</a> <a id="4040" href="Algebra.Consequences.Propositional.html#4040" class="Bound">x</a> <a id="4042" href="Algebra.Consequences.Propositional.html#4042" class="Bound">y</a> <a id="4044" href="Algebra.Consequences.Propositional.html#4044" class="Bound">z</a> <a id="4046" class="Symbol">→</a>
             <a id="4061" class="Symbol">((</a><a id="4063" href="Algebra.Consequences.Propositional.html#4038" class="Bound">w</a> <a id="4065" href="Algebra.Consequences.Propositional.html#3898" class="Bound Operator">∙</a> <a id="4067" href="Algebra.Consequences.Propositional.html#4040" class="Bound">x</a><a id="4068" class="Symbol">)</a> <a id="4070" href="Algebra.Consequences.Propositional.html#3902" class="Bound Operator">◦</a> <a id="4072" class="Symbol">(</a><a id="4073" href="Algebra.Consequences.Propositional.html#4042" class="Bound">y</a> <a id="4075" href="Algebra.Consequences.Propositional.html#3898" class="Bound Operator">∙</a> <a id="4077" href="Algebra.Consequences.Propositional.html#4044" class="Bound">z</a><a id="4078" class="Symbol">))</a> <a id="4081" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4083" class="Symbol">((((</a><a id="4087" href="Algebra.Consequences.Propositional.html#4038" class="Bound">w</a> <a id="4089" href="Algebra.Consequences.Propositional.html#3902" class="Bound Operator">◦</a> <a id="4091" href="Algebra.Consequences.Propositional.html#4042" class="Bound">y</a><a id="4092" class="Symbol">)</a> <a id="4094" href="Algebra.Consequences.Propositional.html#3898" class="Bound Operator">∙</a> <a id="4096" class="Symbol">(</a><a id="4097" href="Algebra.Consequences.Propositional.html#4038" class="Bound">w</a> <a id="4099" href="Algebra.Consequences.Propositional.html#3902" class="Bound Operator">◦</a> <a id="4101" href="Algebra.Consequences.Propositional.html#4044" class="Bound">z</a><a id="4102" class="Symbol">))</a> <a id="4105" href="Algebra.Consequences.Propositional.html#3898" class="Bound Operator">∙</a> <a id="4107" class="Symbol">(</a><a id="4108" href="Algebra.Consequences.Propositional.html#4040" class="Bound">x</a> <a id="4110" href="Algebra.Consequences.Propositional.html#3902" class="Bound Operator">◦</a> <a id="4112" href="Algebra.Consequences.Propositional.html#4042" class="Bound">y</a><a id="4113" class="Symbol">))</a> <a id="4116" href="Algebra.Consequences.Propositional.html#3898" class="Bound Operator">∙</a> <a id="4118" class="Symbol">(</a><a id="4119" href="Algebra.Consequences.Propositional.html#4040" class="Bound">x</a> <a id="4121" href="Algebra.Consequences.Propositional.html#3902" class="Bound Operator">◦</a> <a id="4123" href="Algebra.Consequences.Propositional.html#4044" class="Bound">z</a><a id="4124" class="Symbol">))</a>
  <a id="4129" href="Algebra.Consequences.Propositional.html#4015" class="Function">binomial-expansion</a> <a id="4148" class="Symbol">=</a> <a id="4150" href="Algebra.Consequences.Setoid.html#10881" class="Function">SetoidConsequences.binomial-expansion</a> <a id="4188" class="Symbol">{</a><a id="4189" href="Algebra.Consequences.Propositional.html#3898" class="Bound Operator">_∙_</a><a id="4192" class="Symbol">}</a> <a id="4194" class="Symbol">{</a><a id="4195" href="Algebra.Consequences.Propositional.html#3902" class="Bound Operator">_◦_</a><a id="4198" class="Symbol">}</a> <a id="4200" class="Symbol">(</a><a id="4201" href="Relation.Binary.PropositionalEquality.Core.html#1782" class="Function">cong₂</a> <a id="4207" class="Symbol">_)</a> <a id="4210" href="Algebra.Consequences.Propositional.html#3925" class="Bound">∙-assoc</a> <a id="4218" href="Algebra.Consequences.Propositional.html#3962" class="Bound">distrib</a>

<a id="4227" class="Comment">------------------------------------------------------------------------</a>
<a id="4300" class="Comment">-- Middle-Four Exchange</a>

<a id="4325" class="Keyword">module</a> <a id="4332" href="Algebra.Consequences.Propositional.html#4332" class="Module">_</a> <a id="4334" class="Symbol">{</a><a id="4335" href="Algebra.Consequences.Propositional.html#4335" class="Bound Operator">_∙_</a> <a id="4339" class="Symbol">:</a> <a id="4341" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="4345" href="Algebra.Consequences.Propositional.html#403" class="Bound">A</a><a id="4346" class="Symbol">}</a> <a id="4348" class="Keyword">where</a>

  <a id="4357" href="Algebra.Consequences.Propositional.html#4357" class="Function">comm∧assoc⇒middleFour</a> <a id="4379" class="Symbol">:</a> <a id="4381" href="Algebra.Definitions.html#1643" class="Function">Commutative</a> <a id="4393" href="Algebra.Consequences.Propositional.html#4335" class="Bound Operator">_∙_</a> <a id="4397" class="Symbol">→</a> <a id="4399" href="Algebra.Definitions.html#1556" class="Function">Associative</a> <a id="4411" href="Algebra.Consequences.Propositional.html#4335" class="Bound Operator">_∙_</a> <a id="4415" class="Symbol">→</a>
                          <a id="4443" href="Algebra.Consequences.Propositional.html#4335" class="Bound Operator">_∙_</a> <a id="4447" href="Algebra.Definitions.html#3803" class="Function Operator">MiddleFourExchange</a> <a id="4466" href="Algebra.Consequences.Propositional.html#4335" class="Bound Operator">_∙_</a>
  <a id="4472" href="Algebra.Consequences.Propositional.html#4357" class="Function">comm∧assoc⇒middleFour</a> <a id="4494" class="Symbol">=</a> <a id="4496" href="Algebra.Consequences.Setoid.html#1762" class="Function">SetoidConsequences.comm∧assoc⇒middleFour</a> <a id="4537" class="Symbol">(</a><a id="4538" href="Relation.Binary.PropositionalEquality.Core.html#1782" class="Function">cong₂</a> <a id="4544" href="Algebra.Consequences.Propositional.html#4335" class="Bound Operator">_∙_</a><a id="4547" class="Symbol">)</a>

  <a id="4552" href="Algebra.Consequences.Propositional.html#4552" class="Function">identity∧middleFour⇒assoc</a> <a id="4578" class="Symbol">:</a> <a id="4580" class="Symbol">{</a><a id="4581" href="Algebra.Consequences.Propositional.html#4581" class="Bound">e</a> <a id="4583" class="Symbol">:</a> <a id="4585" href="Algebra.Consequences.Propositional.html#403" class="Bound">A</a><a id="4586" class="Symbol">}</a> <a id="4588" class="Symbol">→</a> <a id="4590" href="Algebra.Definitions.html#2033" class="Function">Identity</a> <a id="4599" href="Algebra.Consequences.Propositional.html#4581" class="Bound">e</a> <a id="4601" href="Algebra.Consequences.Propositional.html#4335" class="Bound Operator">_∙_</a> <a id="4605" class="Symbol">→</a>
                              <a id="4637" href="Algebra.Consequences.Propositional.html#4335" class="Bound Operator">_∙_</a> <a id="4641" href="Algebra.Definitions.html#3803" class="Function Operator">MiddleFourExchange</a> <a id="4660" href="Algebra.Consequences.Propositional.html#4335" class="Bound Operator">_∙_</a> <a id="4664" class="Symbol">→</a>
                              <a id="4696" href="Algebra.Definitions.html#1556" class="Function">Associative</a> <a id="4708" href="Algebra.Consequences.Propositional.html#4335" class="Bound Operator">_∙_</a>
  <a id="4714" href="Algebra.Consequences.Propositional.html#4552" class="Function">identity∧middleFour⇒assoc</a> <a id="4740" class="Symbol">=</a> <a id="4742" href="Algebra.Consequences.Setoid.html#2197" class="Function">SetoidConsequences.identity∧middleFour⇒assoc</a> <a id="4787" class="Symbol">(</a><a id="4788" href="Relation.Binary.PropositionalEquality.Core.html#1782" class="Function">cong₂</a> <a id="4794" href="Algebra.Consequences.Propositional.html#4335" class="Bound Operator">_∙_</a><a id="4797" class="Symbol">)</a>

  <a id="4802" href="Algebra.Consequences.Propositional.html#4802" class="Function">identity∧middleFour⇒comm</a> <a id="4827" class="Symbol">:</a> <a id="4829" class="Symbol">{</a><a id="4830" href="Algebra.Consequences.Propositional.html#4830" class="Bound Operator">_+_</a> <a id="4834" class="Symbol">:</a> <a id="4836" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="4840" href="Algebra.Consequences.Propositional.html#403" class="Bound">A</a><a id="4841" class="Symbol">}</a> <a id="4843" class="Symbol">{</a><a id="4844" href="Algebra.Consequences.Propositional.html#4844" class="Bound">e</a> <a id="4846" class="Symbol">:</a> <a id="4848" href="Algebra.Consequences.Propositional.html#403" class="Bound">A</a><a id="4849" class="Symbol">}</a> <a id="4851" class="Symbol">→</a> <a id="4853" href="Algebra.Definitions.html#2033" class="Function">Identity</a> <a id="4862" href="Algebra.Consequences.Propositional.html#4844" class="Bound">e</a> <a id="4864" href="Algebra.Consequences.Propositional.html#4830" class="Bound Operator">_+_</a> <a id="4868" class="Symbol">→</a>
                             <a id="4899" href="Algebra.Consequences.Propositional.html#4335" class="Bound Operator">_∙_</a> <a id="4903" href="Algebra.Definitions.html#3803" class="Function Operator">MiddleFourExchange</a> <a id="4922" href="Algebra.Consequences.Propositional.html#4830" class="Bound Operator">_+_</a> <a id="4926" class="Symbol">→</a>
                             <a id="4957" href="Algebra.Definitions.html#1643" class="Function">Commutative</a> <a id="4969" href="Algebra.Consequences.Propositional.html#4335" class="Bound Operator">_∙_</a>
  <a id="4975" href="Algebra.Consequences.Propositional.html#4802" class="Function">identity∧middleFour⇒comm</a> <a id="5000" class="Symbol">=</a> <a id="5002" href="Algebra.Consequences.Setoid.html#2609" class="Function">SetoidConsequences.identity∧middleFour⇒comm</a> <a id="5046" class="Symbol">(</a><a id="5047" href="Relation.Binary.PropositionalEquality.Core.html#1782" class="Function">cong₂</a> <a id="5053" href="Algebra.Consequences.Propositional.html#4335" class="Bound Operator">_∙_</a><a id="5056" class="Symbol">)</a>

<a id="5059" class="Comment">------------------------------------------------------------------------</a>
<a id="5132" class="Comment">-- Without Loss of Generality</a>

<a id="5163" class="Keyword">module</a> <a id="5170" href="Algebra.Consequences.Propositional.html#5170" class="Module">_</a> <a id="5172" class="Symbol">{</a><a id="5173" href="Algebra.Consequences.Propositional.html#5173" class="Bound">p</a><a id="5174" class="Symbol">}</a> <a id="5176" class="Symbol">{</a><a id="5177" href="Algebra.Consequences.Propositional.html#5177" class="Bound">P</a> <a id="5179" class="Symbol">:</a> <a id="5181" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5186" href="Algebra.Consequences.Propositional.html#403" class="Bound">A</a> <a id="5188" href="Algebra.Consequences.Propositional.html#5173" class="Bound">p</a><a id="5189" class="Symbol">}</a> <a id="5191" class="Keyword">where</a>

  <a id="5200" href="Algebra.Consequences.Propositional.html#5200" class="Function">subst∧comm⇒sym</a> <a id="5215" class="Symbol">:</a> <a id="5217" class="Symbol">∀</a> <a id="5219" class="Symbol">{</a><a id="5220" href="Algebra.Consequences.Propositional.html#5220" class="Bound">f</a><a id="5221" class="Symbol">}</a> <a id="5223" class="Symbol">(</a><a id="5224" href="Algebra.Consequences.Propositional.html#5224" class="Bound">f-comm</a> <a id="5231" class="Symbol">:</a> <a id="5233" href="Algebra.Definitions.html#1643" class="Function">Commutative</a> <a id="5245" href="Algebra.Consequences.Propositional.html#5220" class="Bound">f</a><a id="5246" class="Symbol">)</a> <a id="5248" class="Symbol">→</a>
                   <a id="5269" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="5279" class="Symbol">(λ</a> <a id="5282" href="Algebra.Consequences.Propositional.html#5282" class="Bound">a</a> <a id="5284" href="Algebra.Consequences.Propositional.html#5284" class="Bound">b</a> <a id="5286" class="Symbol">→</a> <a id="5288" href="Algebra.Consequences.Propositional.html#5177" class="Bound">P</a> <a id="5290" class="Symbol">(</a><a id="5291" href="Algebra.Consequences.Propositional.html#5220" class="Bound">f</a> <a id="5293" href="Algebra.Consequences.Propositional.html#5282" class="Bound">a</a> <a id="5295" href="Algebra.Consequences.Propositional.html#5284" class="Bound">b</a><a id="5296" class="Symbol">))</a>
  <a id="5301" href="Algebra.Consequences.Propositional.html#5200" class="Function">subst∧comm⇒sym</a> <a id="5316" class="Symbol">=</a> <a id="5318" href="Algebra.Consequences.Setoid.html#13337" class="Function">SetoidConsequences.subst∧comm⇒sym</a> <a id="5352" class="Symbol">{</a><a id="5353" class="Argument">P</a> <a id="5355" class="Symbol">=</a> <a id="5357" href="Algebra.Consequences.Propositional.html#5177" class="Bound">P</a><a id="5358" class="Symbol">}</a> <a id="5360" href="Relation.Binary.PropositionalEquality.Core.html#2195" class="Function">subst</a>

  <a id="5369" href="Algebra.Consequences.Propositional.html#5369" class="Function">wlog</a> <a id="5374" class="Symbol">:</a> <a id="5376" class="Symbol">∀</a> <a id="5378" class="Symbol">{</a><a id="5379" href="Algebra.Consequences.Propositional.html#5379" class="Bound">f</a><a id="5380" class="Symbol">}</a> <a id="5382" class="Symbol">(</a><a id="5383" href="Algebra.Consequences.Propositional.html#5383" class="Bound">f-comm</a> <a id="5390" class="Symbol">:</a> <a id="5392" href="Algebra.Definitions.html#1643" class="Function">Commutative</a> <a id="5404" href="Algebra.Consequences.Propositional.html#5379" class="Bound">f</a><a id="5405" class="Symbol">)</a> <a id="5407" class="Symbol">→</a>
         <a id="5418" class="Symbol">∀</a> <a id="5420" class="Symbol">{</a><a id="5421" href="Algebra.Consequences.Propositional.html#5421" class="Bound">r</a><a id="5422" class="Symbol">}</a> <a id="5424" class="Symbol">{</a><a id="5425" href="Algebra.Consequences.Propositional.html#5425" class="Bound Operator">_R_</a> <a id="5429" class="Symbol">:</a> <a id="5431" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="5435" class="Symbol">_</a> <a id="5437" href="Algebra.Consequences.Propositional.html#5421" class="Bound">r</a><a id="5438" class="Symbol">}</a> <a id="5440" class="Symbol">→</a> <a id="5442" href="Relation.Binary.Definitions.html#2837" class="Function">Total</a> <a id="5448" href="Algebra.Consequences.Propositional.html#5425" class="Bound Operator">_R_</a> <a id="5452" class="Symbol">→</a>
         <a id="5463" class="Symbol">(∀</a> <a id="5466" href="Algebra.Consequences.Propositional.html#5466" class="Bound">a</a> <a id="5468" href="Algebra.Consequences.Propositional.html#5468" class="Bound">b</a> <a id="5470" class="Symbol">→</a> <a id="5472" href="Algebra.Consequences.Propositional.html#5466" class="Bound">a</a> <a id="5474" href="Algebra.Consequences.Propositional.html#5425" class="Bound Operator">R</a> <a id="5476" href="Algebra.Consequences.Propositional.html#5468" class="Bound">b</a> <a id="5478" class="Symbol">→</a> <a id="5480" href="Algebra.Consequences.Propositional.html#5177" class="Bound">P</a> <a id="5482" class="Symbol">(</a><a id="5483" href="Algebra.Consequences.Propositional.html#5379" class="Bound">f</a> <a id="5485" href="Algebra.Consequences.Propositional.html#5466" class="Bound">a</a> <a id="5487" href="Algebra.Consequences.Propositional.html#5468" class="Bound">b</a><a id="5488" class="Symbol">))</a> <a id="5491" class="Symbol">→</a>
         <a id="5502" class="Symbol">∀</a> <a id="5504" href="Algebra.Consequences.Propositional.html#5504" class="Bound">a</a> <a id="5506" href="Algebra.Consequences.Propositional.html#5506" class="Bound">b</a> <a id="5508" class="Symbol">→</a> <a id="5510" href="Algebra.Consequences.Propositional.html#5177" class="Bound">P</a> <a id="5512" class="Symbol">(</a><a id="5513" href="Algebra.Consequences.Propositional.html#5379" class="Bound">f</a> <a id="5515" href="Algebra.Consequences.Propositional.html#5504" class="Bound">a</a> <a id="5517" href="Algebra.Consequences.Propositional.html#5506" class="Bound">b</a><a id="5518" class="Symbol">)</a>
  <a id="5522" href="Algebra.Consequences.Propositional.html#5369" class="Function">wlog</a> <a id="5527" class="Symbol">=</a> <a id="5529" href="Algebra.Consequences.Setoid.html#13427" class="Function">SetoidConsequences.wlog</a> <a id="5553" class="Symbol">{</a><a id="5554" class="Argument">P</a> <a id="5556" class="Symbol">=</a> <a id="5558" href="Algebra.Consequences.Propositional.html#5177" class="Bound">P</a><a id="5559" class="Symbol">}</a> <a id="5561" href="Relation.Binary.PropositionalEquality.Core.html#2195" class="Function">subst</a>


<a id="5569" class="Comment">------------------------------------------------------------------------</a>
<a id="5642" class="Comment">-- DEPRECATED NAMES</a>
<a id="5662" class="Comment">------------------------------------------------------------------------</a>
<a id="5735" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="5806" class="Comment">-- not guaranteed.</a>

<a id="5826" class="Comment">-- Version 2.0</a>

<a id="comm+assoc⇒middleFour"></a><a id="5842" href="Algebra.Consequences.Propositional.html#5842" class="Function">comm+assoc⇒middleFour</a> <a id="5864" class="Symbol">=</a> <a id="5866" href="Algebra.Consequences.Propositional.html#4357" class="Function">comm∧assoc⇒middleFour</a>
<a id="5888" class="Symbol">{-#</a> <a id="5892" class="Keyword">WARNING_ON_USAGE</a> <a id="5909" class="Pragma">comm+assoc⇒middleFour</a>
<a id="5931" class="String">&quot;Warning: comm+assoc⇒middleFour was deprecated in v2.0.
Please use comm∧assoc⇒middleFour instead.&quot;</a>
<a id="6030" class="Symbol">#-}</a>
<a id="identity+middleFour⇒assoc"></a><a id="6034" href="Algebra.Consequences.Propositional.html#6034" class="Function">identity+middleFour⇒assoc</a> <a id="6060" class="Symbol">=</a> <a id="6062" href="Algebra.Consequences.Propositional.html#4552" class="Function">identity∧middleFour⇒assoc</a>
<a id="6088" class="Symbol">{-#</a> <a id="6092" class="Keyword">WARNING_ON_USAGE</a> <a id="6109" class="Pragma">identity+middleFour⇒assoc</a>
<a id="6135" class="String">&quot;Warning: identity+middleFour⇒assoc was deprecated in v2.0.
Please use identity∧middleFour⇒assoc instead.&quot;</a>
<a id="6242" class="Symbol">#-}</a>
<a id="identity+middleFour⇒comm"></a><a id="6246" href="Algebra.Consequences.Propositional.html#6246" class="Function">identity+middleFour⇒comm</a> <a id="6271" class="Symbol">=</a> <a id="6273" href="Algebra.Consequences.Propositional.html#4802" class="Function">identity∧middleFour⇒comm</a>
<a id="6298" class="Symbol">{-#</a> <a id="6302" class="Keyword">WARNING_ON_USAGE</a> <a id="6319" class="Pragma">identity+middleFour⇒comm</a>
<a id="6344" class="String">&quot;Warning: identity+middleFour⇒comm was deprecated in v2.0.
Please use identity∧middleFour⇒comm instead.&quot;</a>
<a id="6449" class="Symbol">#-}</a>
<a id="comm+distrˡ⇒distrʳ"></a><a id="6453" href="Algebra.Consequences.Propositional.html#6453" class="Function">comm+distrˡ⇒distrʳ</a> <a id="6472" class="Symbol">=</a> <a id="6474" href="Algebra.Consequences.Propositional.html#3416" class="Function">comm∧distrˡ⇒distrʳ</a>
<a id="6493" class="Symbol">{-#</a> <a id="6497" class="Keyword">WARNING_ON_USAGE</a> <a id="6514" class="Pragma">comm+distrˡ⇒distrʳ</a>
<a id="6533" class="String">&quot;Warning: comm+distrˡ⇒distrʳ was deprecated in v2.0.
Please use comm∧distrˡ⇒distrʳ instead.&quot;</a>
<a id="6626" class="Symbol">#-}</a>
<a id="comm+distrʳ⇒distrˡ"></a><a id="6630" href="Algebra.Consequences.Propositional.html#6630" class="Function">comm+distrʳ⇒distrˡ</a> <a id="6649" class="Symbol">=</a> <a id="6651" href="Algebra.Consequences.Propositional.html#3570" class="Function">comm∧distrʳ⇒distrˡ</a>
<a id="6670" class="Symbol">{-#</a> <a id="6674" class="Keyword">WARNING_ON_USAGE</a> <a id="6691" class="Pragma">comm+distrʳ⇒distrˡ</a>
<a id="6710" class="String">&quot;Warning: comm+distrʳ⇒distrˡ was deprecated in v2.0.
Please use comm∧distrʳ⇒distrˡ instead.&quot;</a>
<a id="6803" class="Symbol">#-}</a>
<a id="assoc+distribʳ+idʳ+invʳ⇒zeˡ"></a><a id="6807" href="Algebra.Consequences.Propositional.html#6807" class="Function">assoc+distribʳ+idʳ+invʳ⇒zeˡ</a> <a id="6835" class="Symbol">=</a> <a id="6837" href="Algebra.Consequences.Propositional.html#2623" class="Function">assoc∧distribʳ∧idʳ∧invʳ⇒zeˡ</a>
<a id="6865" class="Symbol">{-#</a> <a id="6869" class="Keyword">WARNING_ON_USAGE</a> <a id="6886" class="Pragma">assoc+distribʳ+idʳ+invʳ⇒zeˡ</a>
<a id="6914" class="String">&quot;Warning: assoc+distribʳ+idʳ+invʳ⇒zeˡ was deprecated in v2.0.
Please use assoc∧distribʳ∧idʳ∧invʳ⇒zeˡ instead.&quot;</a>
<a id="7025" class="Symbol">#-}</a>
<a id="assoc+distribˡ+idʳ+invʳ⇒zeʳ"></a><a id="7029" href="Algebra.Consequences.Propositional.html#7029" class="Function">assoc+distribˡ+idʳ+invʳ⇒zeʳ</a> <a id="7057" class="Symbol">=</a> <a id="7059" href="Algebra.Consequences.Propositional.html#2936" class="Function">assoc∧distribˡ∧idʳ∧invʳ⇒zeʳ</a>
<a id="7087" class="Symbol">{-#</a> <a id="7091" class="Keyword">WARNING_ON_USAGE</a> <a id="7108" class="Pragma">assoc+distribˡ+idʳ+invʳ⇒zeʳ</a>
<a id="7136" class="String">&quot;Warning: assoc+distribˡ+idʳ+invʳ⇒zeʳ was deprecated in v2.0.
Please use assoc∧distribˡ∧idʳ∧invʳ⇒zeʳ instead.&quot;</a>
<a id="7247" class="Symbol">#-}</a>
<a id="assoc+id+invʳ⇒invˡ-unique"></a><a id="7251" href="Algebra.Consequences.Propositional.html#7251" class="Function">assoc+id+invʳ⇒invˡ-unique</a> <a id="7277" class="Symbol">=</a> <a id="7279" href="Algebra.Consequences.Propositional.html#1956" class="Function">assoc∧id∧invʳ⇒invˡ-unique</a>
<a id="7305" class="Symbol">{-#</a> <a id="7309" class="Keyword">WARNING_ON_USAGE</a> <a id="7326" class="Pragma">assoc+id+invʳ⇒invˡ-unique</a>
<a id="7352" class="String">&quot;Warning: assoc+id+invʳ⇒invˡ-unique was deprecated in v2.0.
Please use assoc∧id∧invʳ⇒invˡ-unique instead.&quot;</a>
<a id="7459" class="Symbol">#-}</a>
<a id="assoc+id+invˡ⇒invʳ-unique"></a><a id="7463" href="Algebra.Consequences.Propositional.html#7463" class="Function">assoc+id+invˡ⇒invʳ-unique</a> <a id="7489" class="Symbol">=</a> <a id="7491" href="Algebra.Consequences.Propositional.html#2225" class="Function">assoc∧id∧invˡ⇒invʳ-unique</a>
<a id="7517" class="Symbol">{-#</a> <a id="7521" class="Keyword">WARNING_ON_USAGE</a> <a id="7538" class="Pragma">assoc+id+invˡ⇒invʳ-unique</a>
<a id="7564" class="String">&quot;Warning: assoc+id+invˡ⇒invʳ-unique was deprecated in v2.0.
Please use assoc∧id∧invˡ⇒invʳ-unique instead.&quot;</a>
<a id="7671" class="Symbol">#-}</a>
<a id="subst+comm⇒sym"></a><a id="7675" href="Algebra.Consequences.Propositional.html#7675" class="Function">subst+comm⇒sym</a> <a id="7690" class="Symbol">=</a> <a id="7692" href="Algebra.Consequences.Propositional.html#5200" class="Function">subst∧comm⇒sym</a>
<a id="7707" class="Symbol">{-#</a> <a id="7711" class="Keyword">WARNING_ON_USAGE</a> <a id="7728" class="Pragma">subst+comm⇒sym</a>
<a id="7743" class="String">&quot;Warning: subst+comm⇒sym was deprecated in v2.0.
Please use subst∧comm⇒sym instead.&quot;</a>
<a id="7828" class="Symbol">#-}</a>
</pre></body></html>

==> anc/html/Algebra.Consequences.Setoid.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Algebra.Consequences.Setoid</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Relations between properties of functions, such as associativity and</a>
<a id="178" class="Comment">-- commutativity, when the underlying relation is a setoid</a>
<a id="237" class="Comment">------------------------------------------------------------------------</a>

<a id="311" class="Symbol">{-#</a> <a id="315" class="Keyword">OPTIONS</a> <a id="323" class="Pragma">--cubical-compatible</a> <a id="344" class="Pragma">--safe</a> <a id="351" class="Symbol">#-}</a>

<a id="356" class="Keyword">open</a> <a id="361" class="Keyword">import</a> <a id="368" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="392" class="Keyword">using</a> <a id="398" class="Symbol">(</a><a id="399" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="405" class="Symbol">)</a>
<a id="407" class="Keyword">open</a> <a id="412" class="Keyword">import</a> <a id="419" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a>
  <a id="449" class="Keyword">using</a> <a id="455" class="Symbol">(</a><a id="456" href="Relation.Binary.Definitions.html#6053" class="Function">Substitutive</a><a id="468" class="Symbol">;</a> <a id="470" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a><a id="479" class="Symbol">;</a> <a id="481" href="Relation.Binary.Definitions.html#2837" class="Function">Total</a><a id="486" class="Symbol">)</a>

<a id="489" class="Keyword">module</a> <a id="496" href="Algebra.Consequences.Setoid.html" class="Module">Algebra.Consequences.Setoid</a> <a id="524" class="Symbol">{</a><a id="525" href="Algebra.Consequences.Setoid.html#525" class="Bound">a</a> <a id="527" href="Algebra.Consequences.Setoid.html#527" class="Bound">ℓ</a><a id="528" class="Symbol">}</a> <a id="530" class="Symbol">(</a><a id="531" href="Algebra.Consequences.Setoid.html#531" class="Bound">S</a> <a id="533" class="Symbol">:</a> <a id="535" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="542" href="Algebra.Consequences.Setoid.html#525" class="Bound">a</a> <a id="544" href="Algebra.Consequences.Setoid.html#527" class="Bound">ℓ</a><a id="545" class="Symbol">)</a> <a id="547" class="Keyword">where</a>

<a id="554" class="Keyword">import</a> <a id="561" href="Algebra.Consequences.Base.html" class="Module">Algebra.Consequences.Base</a> <a id="587" class="Symbol">as</a> <a id="590" class="Module">Base</a>
<a id="595" class="Keyword">open</a> <a id="600" class="Keyword">import</a> <a id="607" href="Algebra.Core.html" class="Module">Algebra.Core</a>
<a id="620" class="Keyword">open</a> <a id="625" class="Keyword">import</a> <a id="632" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="646" class="Keyword">using</a> <a id="652" class="Symbol">(</a><a id="653" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="657" class="Symbol">;</a> <a id="659" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="663" class="Symbol">)</a>
<a id="665" class="Keyword">open</a> <a id="670" class="Keyword">import</a> <a id="677" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="695" class="Keyword">using</a> <a id="701" class="Symbol">(</a><a id="702" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="705" class="Symbol">)</a>
<a id="707" class="Keyword">open</a> <a id="712" class="Keyword">import</a> <a id="719" href="Function.Base.html" class="Module">Function.Base</a> <a id="733" class="Keyword">using</a> <a id="739" class="Symbol">(</a><a id="740" href="Function.Base.html#1993" class="Function Operator">_$_</a><a id="743" class="Symbol">;</a> <a id="745" href="Function.Base.html#704" class="Function">id</a><a id="747" class="Symbol">;</a> <a id="749" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="752" class="Symbol">)</a>
<a id="754" class="Keyword">open</a> <a id="759" class="Keyword">import</a> <a id="766" href="Function.Definitions.html" class="Module">Function.Definitions</a>
<a id="787" class="Keyword">import</a> <a id="794" href="Relation.Binary.Consequences.html" class="Module">Relation.Binary.Consequences</a> <a id="823" class="Symbol">as</a> <a id="826" class="Module">Bin</a>
<a id="830" class="Keyword">open</a> <a id="835" class="Keyword">import</a> <a id="842" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="863" class="Keyword">using</a> <a id="869" class="Symbol">(</a><a id="870" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="873" class="Symbol">)</a>
<a id="875" class="Keyword">open</a> <a id="880" class="Keyword">import</a> <a id="887" href="Relation.Unary.html" class="Module">Relation.Unary</a> <a id="902" class="Keyword">using</a> <a id="908" class="Symbol">(</a><a id="909" href="Relation.Unary.html#1178" class="Function">Pred</a><a id="913" class="Symbol">)</a>

<a id="916" class="Keyword">open</a> <a id="921" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="928" href="Algebra.Consequences.Setoid.html#531" class="Bound">S</a> <a id="930" class="Keyword">renaming</a> <a id="939" class="Symbol">(</a><a id="940" href="Relation.Binary.Bundles.html#1298" class="Field">Carrier</a> <a id="948" class="Symbol">to</a> <a id="951" class="Field">A</a><a id="952" class="Symbol">)</a>
<a id="954" class="Keyword">open</a> <a id="959" class="Keyword">import</a> <a id="966" href="Algebra.Definitions.html" class="Module">Algebra.Definitions</a> <a id="986" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a>
<a id="990" class="Keyword">open</a> <a id="995" class="Keyword">import</a> <a id="1002" href="Relation.Binary.Reasoning.Setoid.html" class="Module">Relation.Binary.Reasoning.Setoid</a> <a id="1035" href="Algebra.Consequences.Setoid.html#531" class="Bound">S</a>

<a id="1038" class="Comment">------------------------------------------------------------------------</a>
<a id="1111" class="Comment">-- Re-exports</a>

<a id="1126" class="Comment">-- Export base lemmas that don&#39;t require the setoid</a>

<a id="1179" class="Keyword">open</a> <a id="1184" href="Algebra.Consequences.Base.html" class="Module">Base</a> <a id="1189" class="Keyword">public</a>
  <a id="1198" class="Keyword">hiding</a> <a id="1205" class="Symbol">(</a><a id="1206" class="Keyword">module</a> <a id="1213" href="Algebra.Consequences.Base.html#852" class="Module">Congruence</a><a id="1223" class="Symbol">;</a> <a id="1225" href="Algebra.Consequences.Base.html#1252" class="Function">sel⇒idem</a><a id="1233" class="Symbol">)</a>

<a id="1236" class="Comment">-- Export congruence lemmas using reflexivity</a>

<a id="1283" class="Keyword">module</a> <a id="Congruence"></a><a id="1290" href="Algebra.Consequences.Setoid.html#1290" class="Module">Congruence</a> <a id="1301" class="Symbol">{</a><a id="1302" href="Algebra.Consequences.Setoid.html#1302" class="Bound Operator">_∙_</a> <a id="1306" class="Symbol">:</a> <a id="1308" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="1312" href="Algebra.Consequences.Setoid.html#951" class="Field">A</a><a id="1313" class="Symbol">}</a> <a id="1315" class="Symbol">(</a><a id="1316" href="Algebra.Consequences.Setoid.html#1316" class="Bound">cong</a> <a id="1321" class="Symbol">:</a> <a id="1323" href="Algebra.Definitions.html#1336" class="Function">Congruent₂</a> <a id="1334" href="Algebra.Consequences.Setoid.html#1302" class="Bound Operator">_∙_</a><a id="1337" class="Symbol">)</a> <a id="1339" class="Keyword">where</a>

  <a id="1348" class="Keyword">open</a> <a id="1353" href="Algebra.Consequences.Base.html#852" class="Module">Base.Congruence</a> <a id="1369" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="1373" href="Algebra.Consequences.Setoid.html#1316" class="Bound">cong</a> <a id="1378" href="Relation.Binary.Structures.html#1641" class="Function">refl</a> <a id="1383" class="Keyword">public</a>

<a id="1391" class="Comment">------------------------------------------------------------------------</a>
<a id="1464" class="Comment">-- Selectivity</a>

<a id="1480" class="Keyword">module</a> <a id="1487" href="Algebra.Consequences.Setoid.html#1487" class="Module">_</a> <a id="1489" class="Symbol">{</a><a id="1490" href="Algebra.Consequences.Setoid.html#1490" class="Bound Operator">_∙_</a> <a id="1494" class="Symbol">:</a> <a id="1496" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="1500" href="Algebra.Consequences.Setoid.html#951" class="Field">A</a><a id="1501" class="Symbol">}</a> <a id="1503" class="Keyword">where</a>

  <a id="1512" href="Algebra.Consequences.Setoid.html#1512" class="Function">sel⇒idem</a> <a id="1521" class="Symbol">:</a> <a id="1523" href="Algebra.Definitions.html#4138" class="Function">Selective</a> <a id="1533" href="Algebra.Consequences.Setoid.html#1490" class="Bound Operator">_∙_</a> <a id="1537" class="Symbol">→</a> <a id="1539" href="Algebra.Definitions.html#4003" class="Function">Idempotent</a> <a id="1550" href="Algebra.Consequences.Setoid.html#1490" class="Bound Operator">_∙_</a>
  <a id="1556" href="Algebra.Consequences.Setoid.html#1512" class="Function">sel⇒idem</a> <a id="1565" class="Symbol">=</a> <a id="1567" href="Algebra.Consequences.Base.html#1252" class="Function">Base.sel⇒idem</a> <a id="1581" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a>

<a id="1586" class="Comment">------------------------------------------------------------------------</a>
<a id="1659" class="Comment">-- MiddleFourExchange</a>

<a id="1682" class="Keyword">module</a> <a id="1689" href="Algebra.Consequences.Setoid.html#1689" class="Module">_</a> <a id="1691" class="Symbol">{</a><a id="1692" href="Algebra.Consequences.Setoid.html#1692" class="Bound Operator">_∙_</a> <a id="1696" class="Symbol">:</a> <a id="1698" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="1702" href="Algebra.Consequences.Setoid.html#951" class="Field">A</a><a id="1703" class="Symbol">}</a> <a id="1705" class="Symbol">(</a><a id="1706" href="Algebra.Consequences.Setoid.html#1706" class="Bound">cong</a> <a id="1711" class="Symbol">:</a> <a id="1713" href="Algebra.Definitions.html#1336" class="Function">Congruent₂</a> <a id="1724" href="Algebra.Consequences.Setoid.html#1692" class="Bound Operator">_∙_</a><a id="1727" class="Symbol">)</a> <a id="1729" class="Keyword">where</a>

  <a id="1738" class="Keyword">open</a> <a id="1743" href="Algebra.Consequences.Setoid.html#1290" class="Module">Congruence</a> <a id="1754" href="Algebra.Consequences.Setoid.html#1706" class="Bound">cong</a>

  <a id="1762" href="Algebra.Consequences.Setoid.html#1762" class="Function">comm∧assoc⇒middleFour</a> <a id="1784" class="Symbol">:</a> <a id="1786" href="Algebra.Definitions.html#1643" class="Function">Commutative</a> <a id="1798" href="Algebra.Consequences.Setoid.html#1692" class="Bound Operator">_∙_</a> <a id="1802" class="Symbol">→</a> <a id="1804" href="Algebra.Definitions.html#1556" class="Function">Associative</a> <a id="1816" href="Algebra.Consequences.Setoid.html#1692" class="Bound Operator">_∙_</a> <a id="1820" class="Symbol">→</a>
                          <a id="1848" href="Algebra.Consequences.Setoid.html#1692" class="Bound Operator">_∙_</a> <a id="1852" href="Algebra.Definitions.html#3803" class="Function Operator">MiddleFourExchange</a> <a id="1871" href="Algebra.Consequences.Setoid.html#1692" class="Bound Operator">_∙_</a>
  <a id="1877" href="Algebra.Consequences.Setoid.html#1762" class="Function">comm∧assoc⇒middleFour</a> <a id="1899" href="Algebra.Consequences.Setoid.html#1899" class="Bound">comm</a> <a id="1904" href="Algebra.Consequences.Setoid.html#1904" class="Bound">assoc</a> <a id="1910" href="Algebra.Consequences.Setoid.html#1910" class="Bound">w</a> <a id="1912" href="Algebra.Consequences.Setoid.html#1912" class="Bound">x</a> <a id="1914" href="Algebra.Consequences.Setoid.html#1914" class="Bound">y</a> <a id="1916" href="Algebra.Consequences.Setoid.html#1916" class="Bound">z</a> <a id="1918" class="Symbol">=</a> <a id="1920" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="1930" class="Symbol">(</a><a id="1931" href="Algebra.Consequences.Setoid.html#1910" class="Bound">w</a> <a id="1933" href="Algebra.Consequences.Setoid.html#1692" class="Bound Operator">∙</a> <a id="1935" href="Algebra.Consequences.Setoid.html#1912" class="Bound">x</a><a id="1936" class="Symbol">)</a> <a id="1938" href="Algebra.Consequences.Setoid.html#1692" class="Bound Operator">∙</a> <a id="1940" class="Symbol">(</a><a id="1941" href="Algebra.Consequences.Setoid.html#1914" class="Bound">y</a> <a id="1943" href="Algebra.Consequences.Setoid.html#1692" class="Bound Operator">∙</a> <a id="1945" href="Algebra.Consequences.Setoid.html#1916" class="Bound">z</a><a id="1946" class="Symbol">)</a> <a id="1948" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1951" href="Algebra.Consequences.Setoid.html#1904" class="Bound">assoc</a> <a id="1957" href="Algebra.Consequences.Setoid.html#1910" class="Bound">w</a> <a id="1959" href="Algebra.Consequences.Setoid.html#1912" class="Bound">x</a> <a id="1961" class="Symbol">(</a><a id="1962" href="Algebra.Consequences.Setoid.html#1914" class="Bound">y</a> <a id="1964" href="Algebra.Consequences.Setoid.html#1692" class="Bound Operator">∙</a> <a id="1966" href="Algebra.Consequences.Setoid.html#1916" class="Bound">z</a><a id="1967" class="Symbol">)</a> <a id="1969" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="1975" href="Algebra.Consequences.Setoid.html#1910" class="Bound">w</a> <a id="1977" href="Algebra.Consequences.Setoid.html#1692" class="Bound Operator">∙</a> <a id="1979" class="Symbol">(</a><a id="1980" href="Algebra.Consequences.Setoid.html#1912" class="Bound">x</a> <a id="1982" href="Algebra.Consequences.Setoid.html#1692" class="Bound Operator">∙</a> <a id="1984" class="Symbol">(</a><a id="1985" href="Algebra.Consequences.Setoid.html#1914" class="Bound">y</a> <a id="1987" href="Algebra.Consequences.Setoid.html#1692" class="Bound Operator">∙</a> <a id="1989" href="Algebra.Consequences.Setoid.html#1916" class="Bound">z</a><a id="1990" class="Symbol">))</a> <a id="1993" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="1996" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a> <a id="2004" class="Symbol">(</a><a id="2005" href="Algebra.Consequences.Setoid.html#1904" class="Bound">assoc</a> <a id="2011" href="Algebra.Consequences.Setoid.html#1912" class="Bound">x</a> <a id="2013" href="Algebra.Consequences.Setoid.html#1914" class="Bound">y</a> <a id="2015" href="Algebra.Consequences.Setoid.html#1916" class="Bound">z</a><a id="2016" class="Symbol">)</a> <a id="2018" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
    <a id="2024" href="Algebra.Consequences.Setoid.html#1910" class="Bound">w</a> <a id="2026" href="Algebra.Consequences.Setoid.html#1692" class="Bound Operator">∙</a> <a id="2028" class="Symbol">((</a><a id="2030" href="Algebra.Consequences.Setoid.html#1912" class="Bound">x</a> <a id="2032" href="Algebra.Consequences.Setoid.html#1692" class="Bound Operator">∙</a> <a id="2034" href="Algebra.Consequences.Setoid.html#1914" class="Bound">y</a><a id="2035" class="Symbol">)</a> <a id="2037" href="Algebra.Consequences.Setoid.html#1692" class="Bound Operator">∙</a> <a id="2039" href="Algebra.Consequences.Setoid.html#1916" class="Bound">z</a><a id="2040" class="Symbol">)</a> <a id="2042" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2045" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a> <a id="2053" class="Symbol">(</a><a id="2054" href="Algebra.Consequences.Base.html#1087" class="Function">∙-congʳ</a> <a id="2062" class="Symbol">(</a><a id="2063" href="Algebra.Consequences.Setoid.html#1899" class="Bound">comm</a> <a id="2068" href="Algebra.Consequences.Setoid.html#1912" class="Bound">x</a> <a id="2070" href="Algebra.Consequences.Setoid.html#1914" class="Bound">y</a><a id="2071" class="Symbol">))</a> <a id="2074" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="2080" href="Algebra.Consequences.Setoid.html#1910" class="Bound">w</a> <a id="2082" href="Algebra.Consequences.Setoid.html#1692" class="Bound Operator">∙</a> <a id="2084" class="Symbol">((</a><a id="2086" href="Algebra.Consequences.Setoid.html#1914" class="Bound">y</a> <a id="2088" href="Algebra.Consequences.Setoid.html#1692" class="Bound Operator">∙</a> <a id="2090" href="Algebra.Consequences.Setoid.html#1912" class="Bound">x</a><a id="2091" class="Symbol">)</a> <a id="2093" href="Algebra.Consequences.Setoid.html#1692" class="Bound Operator">∙</a> <a id="2095" href="Algebra.Consequences.Setoid.html#1916" class="Bound">z</a><a id="2096" class="Symbol">)</a> <a id="2098" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2101" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a> <a id="2109" class="Symbol">(</a><a id="2110" href="Algebra.Consequences.Setoid.html#1904" class="Bound">assoc</a> <a id="2116" href="Algebra.Consequences.Setoid.html#1914" class="Bound">y</a> <a id="2118" href="Algebra.Consequences.Setoid.html#1912" class="Bound">x</a> <a id="2120" href="Algebra.Consequences.Setoid.html#1916" class="Bound">z</a><a id="2121" class="Symbol">)</a> <a id="2123" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="2129" href="Algebra.Consequences.Setoid.html#1910" class="Bound">w</a> <a id="2131" href="Algebra.Consequences.Setoid.html#1692" class="Bound Operator">∙</a> <a id="2133" class="Symbol">(</a><a id="2134" href="Algebra.Consequences.Setoid.html#1914" class="Bound">y</a> <a id="2136" href="Algebra.Consequences.Setoid.html#1692" class="Bound Operator">∙</a> <a id="2138" class="Symbol">(</a><a id="2139" href="Algebra.Consequences.Setoid.html#1912" class="Bound">x</a> <a id="2141" href="Algebra.Consequences.Setoid.html#1692" class="Bound Operator">∙</a> <a id="2143" href="Algebra.Consequences.Setoid.html#1916" class="Bound">z</a><a id="2144" class="Symbol">))</a> <a id="2147" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="2150" href="Algebra.Consequences.Setoid.html#1904" class="Bound">assoc</a> <a id="2156" href="Algebra.Consequences.Setoid.html#1910" class="Bound">w</a> <a id="2158" href="Algebra.Consequences.Setoid.html#1914" class="Bound">y</a> <a id="2160" class="Symbol">(</a><a id="2161" href="Algebra.Consequences.Setoid.html#1912" class="Bound">x</a> <a id="2163" href="Algebra.Consequences.Setoid.html#1692" class="Bound Operator">∙</a> <a id="2165" href="Algebra.Consequences.Setoid.html#1916" class="Bound">z</a><a id="2166" class="Symbol">)</a> <a id="2168" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
    <a id="2174" class="Symbol">(</a><a id="2175" href="Algebra.Consequences.Setoid.html#1910" class="Bound">w</a> <a id="2177" href="Algebra.Consequences.Setoid.html#1692" class="Bound Operator">∙</a> <a id="2179" href="Algebra.Consequences.Setoid.html#1914" class="Bound">y</a><a id="2180" class="Symbol">)</a> <a id="2182" href="Algebra.Consequences.Setoid.html#1692" class="Bound Operator">∙</a> <a id="2184" class="Symbol">(</a><a id="2185" href="Algebra.Consequences.Setoid.html#1912" class="Bound">x</a> <a id="2187" href="Algebra.Consequences.Setoid.html#1692" class="Bound Operator">∙</a> <a id="2189" href="Algebra.Consequences.Setoid.html#1916" class="Bound">z</a><a id="2190" class="Symbol">)</a> <a id="2192" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="2197" href="Algebra.Consequences.Setoid.html#2197" class="Function">identity∧middleFour⇒assoc</a> <a id="2223" class="Symbol">:</a> <a id="2225" class="Symbol">{</a><a id="2226" href="Algebra.Consequences.Setoid.html#2226" class="Bound">e</a> <a id="2228" class="Symbol">:</a> <a id="2230" href="Algebra.Consequences.Setoid.html#951" class="Field">A</a><a id="2231" class="Symbol">}</a> <a id="2233" class="Symbol">→</a> <a id="2235" href="Algebra.Definitions.html#2033" class="Function">Identity</a> <a id="2244" href="Algebra.Consequences.Setoid.html#2226" class="Bound">e</a> <a id="2246" href="Algebra.Consequences.Setoid.html#1692" class="Bound Operator">_∙_</a> <a id="2250" class="Symbol">→</a>
                              <a id="2282" href="Algebra.Consequences.Setoid.html#1692" class="Bound Operator">_∙_</a> <a id="2286" href="Algebra.Definitions.html#3803" class="Function Operator">MiddleFourExchange</a> <a id="2305" href="Algebra.Consequences.Setoid.html#1692" class="Bound Operator">_∙_</a> <a id="2309" class="Symbol">→</a>
                              <a id="2341" href="Algebra.Definitions.html#1556" class="Function">Associative</a> <a id="2353" href="Algebra.Consequences.Setoid.html#1692" class="Bound Operator">_∙_</a>
  <a id="2359" href="Algebra.Consequences.Setoid.html#2197" class="Function">identity∧middleFour⇒assoc</a> <a id="2385" class="Symbol">{</a><a id="2386" href="Algebra.Consequences.Setoid.html#2386" class="Bound">e</a><a id="2387" class="Symbol">}</a> <a id="2389" class="Symbol">(</a><a id="2390" href="Algebra.Consequences.Setoid.html#2390" class="Bound">identityˡ</a> <a id="2400" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2402" href="Algebra.Consequences.Setoid.html#2402" class="Bound">identityʳ</a><a id="2411" class="Symbol">)</a> <a id="2413" href="Algebra.Consequences.Setoid.html#2413" class="Bound">middleFour</a> <a id="2424" href="Algebra.Consequences.Setoid.html#2424" class="Bound">x</a> <a id="2426" href="Algebra.Consequences.Setoid.html#2426" class="Bound">y</a> <a id="2428" href="Algebra.Consequences.Setoid.html#2428" class="Bound">z</a> <a id="2430" class="Symbol">=</a> <a id="2432" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="2442" class="Symbol">(</a><a id="2443" href="Algebra.Consequences.Setoid.html#2424" class="Bound">x</a> <a id="2445" href="Algebra.Consequences.Setoid.html#1692" class="Bound Operator">∙</a> <a id="2447" href="Algebra.Consequences.Setoid.html#2426" class="Bound">y</a><a id="2448" class="Symbol">)</a> <a id="2450" href="Algebra.Consequences.Setoid.html#1692" class="Bound Operator">∙</a> <a id="2452" href="Algebra.Consequences.Setoid.html#2428" class="Bound">z</a>       <a id="2460" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="2463" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a> <a id="2471" class="Symbol">(</a><a id="2472" href="Algebra.Consequences.Setoid.html#2390" class="Bound">identityˡ</a> <a id="2482" href="Algebra.Consequences.Setoid.html#2428" class="Bound">z</a><a id="2483" class="Symbol">)</a> <a id="2485" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
    <a id="2491" class="Symbol">(</a><a id="2492" href="Algebra.Consequences.Setoid.html#2424" class="Bound">x</a> <a id="2494" href="Algebra.Consequences.Setoid.html#1692" class="Bound Operator">∙</a> <a id="2496" href="Algebra.Consequences.Setoid.html#2426" class="Bound">y</a><a id="2497" class="Symbol">)</a> <a id="2499" href="Algebra.Consequences.Setoid.html#1692" class="Bound Operator">∙</a> <a id="2501" class="Symbol">(</a><a id="2502" href="Algebra.Consequences.Setoid.html#2386" class="Bound">e</a> <a id="2504" href="Algebra.Consequences.Setoid.html#1692" class="Bound Operator">∙</a> <a id="2506" href="Algebra.Consequences.Setoid.html#2428" class="Bound">z</a><a id="2507" class="Symbol">)</a> <a id="2509" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2512" href="Algebra.Consequences.Setoid.html#2413" class="Bound">middleFour</a> <a id="2523" href="Algebra.Consequences.Setoid.html#2424" class="Bound">x</a> <a id="2525" href="Algebra.Consequences.Setoid.html#2426" class="Bound">y</a> <a id="2527" href="Algebra.Consequences.Setoid.html#2386" class="Bound">e</a> <a id="2529" href="Algebra.Consequences.Setoid.html#2428" class="Bound">z</a> <a id="2531" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="2537" class="Symbol">(</a><a id="2538" href="Algebra.Consequences.Setoid.html#2424" class="Bound">x</a> <a id="2540" href="Algebra.Consequences.Setoid.html#1692" class="Bound Operator">∙</a> <a id="2542" href="Algebra.Consequences.Setoid.html#2386" class="Bound">e</a><a id="2543" class="Symbol">)</a> <a id="2545" href="Algebra.Consequences.Setoid.html#1692" class="Bound Operator">∙</a> <a id="2547" class="Symbol">(</a><a id="2548" href="Algebra.Consequences.Setoid.html#2426" class="Bound">y</a> <a id="2550" href="Algebra.Consequences.Setoid.html#1692" class="Bound Operator">∙</a> <a id="2552" href="Algebra.Consequences.Setoid.html#2428" class="Bound">z</a><a id="2553" class="Symbol">)</a> <a id="2555" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2558" href="Algebra.Consequences.Base.html#1087" class="Function">∙-congʳ</a> <a id="2566" class="Symbol">(</a><a id="2567" href="Algebra.Consequences.Setoid.html#2402" class="Bound">identityʳ</a> <a id="2577" href="Algebra.Consequences.Setoid.html#2424" class="Bound">x</a><a id="2578" class="Symbol">)</a> <a id="2580" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="2586" href="Algebra.Consequences.Setoid.html#2424" class="Bound">x</a> <a id="2588" href="Algebra.Consequences.Setoid.html#1692" class="Bound Operator">∙</a> <a id="2590" class="Symbol">(</a><a id="2591" href="Algebra.Consequences.Setoid.html#2426" class="Bound">y</a> <a id="2593" href="Algebra.Consequences.Setoid.html#1692" class="Bound Operator">∙</a> <a id="2595" href="Algebra.Consequences.Setoid.html#2428" class="Bound">z</a><a id="2596" class="Symbol">)</a>       <a id="2604" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="2609" href="Algebra.Consequences.Setoid.html#2609" class="Function">identity∧middleFour⇒comm</a> <a id="2634" class="Symbol">:</a> <a id="2636" class="Symbol">{</a><a id="2637" href="Algebra.Consequences.Setoid.html#2637" class="Bound Operator">_+_</a> <a id="2641" class="Symbol">:</a> <a id="2643" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="2647" href="Algebra.Consequences.Setoid.html#951" class="Field">A</a><a id="2648" class="Symbol">}</a> <a id="2650" class="Symbol">{</a><a id="2651" href="Algebra.Consequences.Setoid.html#2651" class="Bound">e</a> <a id="2653" class="Symbol">:</a> <a id="2655" href="Algebra.Consequences.Setoid.html#951" class="Field">A</a><a id="2656" class="Symbol">}</a> <a id="2658" class="Symbol">→</a> <a id="2660" href="Algebra.Definitions.html#2033" class="Function">Identity</a> <a id="2669" href="Algebra.Consequences.Setoid.html#2651" class="Bound">e</a> <a id="2671" href="Algebra.Consequences.Setoid.html#2637" class="Bound Operator">_+_</a> <a id="2675" class="Symbol">→</a>
                             <a id="2706" href="Algebra.Consequences.Setoid.html#1692" class="Bound Operator">_∙_</a> <a id="2710" href="Algebra.Definitions.html#3803" class="Function Operator">MiddleFourExchange</a> <a id="2729" href="Algebra.Consequences.Setoid.html#2637" class="Bound Operator">_+_</a> <a id="2733" class="Symbol">→</a>
                             <a id="2764" href="Algebra.Definitions.html#1643" class="Function">Commutative</a> <a id="2776" href="Algebra.Consequences.Setoid.html#1692" class="Bound Operator">_∙_</a>
  <a id="2782" href="Algebra.Consequences.Setoid.html#2609" class="Function">identity∧middleFour⇒comm</a> <a id="2807" class="Symbol">{</a><a id="2808" href="Algebra.Consequences.Setoid.html#2808" class="Bound Operator">_+_</a><a id="2811" class="Symbol">}</a> <a id="2813" class="Symbol">{</a><a id="2814" href="Algebra.Consequences.Setoid.html#2814" class="Bound">e</a><a id="2815" class="Symbol">}</a> <a id="2817" class="Symbol">(</a><a id="2818" href="Algebra.Consequences.Setoid.html#2818" class="Bound">identityˡ</a> <a id="2828" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2830" href="Algebra.Consequences.Setoid.html#2830" class="Bound">identityʳ</a><a id="2839" class="Symbol">)</a> <a id="2841" href="Algebra.Consequences.Setoid.html#2841" class="Bound">middleFour</a> <a id="2852" href="Algebra.Consequences.Setoid.html#2852" class="Bound">x</a> <a id="2854" href="Algebra.Consequences.Setoid.html#2854" class="Bound">y</a>
    <a id="2860" class="Symbol">=</a> <a id="2862" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="2872" href="Algebra.Consequences.Setoid.html#2852" class="Bound">x</a> <a id="2874" href="Algebra.Consequences.Setoid.html#1692" class="Bound Operator">∙</a> <a id="2876" href="Algebra.Consequences.Setoid.html#2854" class="Bound">y</a>             <a id="2890" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="2893" href="Algebra.Consequences.Setoid.html#1706" class="Bound">cong</a> <a id="2898" class="Symbol">(</a><a id="2899" href="Algebra.Consequences.Setoid.html#2818" class="Bound">identityˡ</a> <a id="2909" href="Algebra.Consequences.Setoid.html#2852" class="Bound">x</a><a id="2910" class="Symbol">)</a> <a id="2912" class="Symbol">(</a><a id="2913" href="Algebra.Consequences.Setoid.html#2830" class="Bound">identityʳ</a> <a id="2923" href="Algebra.Consequences.Setoid.html#2854" class="Bound">y</a><a id="2924" class="Symbol">)</a> <a id="2926" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
    <a id="2932" class="Symbol">(</a><a id="2933" href="Algebra.Consequences.Setoid.html#2814" class="Bound">e</a> <a id="2935" href="Algebra.Consequences.Setoid.html#2808" class="Bound Operator">+</a> <a id="2937" href="Algebra.Consequences.Setoid.html#2852" class="Bound">x</a><a id="2938" class="Symbol">)</a> <a id="2940" href="Algebra.Consequences.Setoid.html#1692" class="Bound Operator">∙</a> <a id="2942" class="Symbol">(</a><a id="2943" href="Algebra.Consequences.Setoid.html#2854" class="Bound">y</a> <a id="2945" href="Algebra.Consequences.Setoid.html#2808" class="Bound Operator">+</a> <a id="2947" href="Algebra.Consequences.Setoid.html#2814" class="Bound">e</a><a id="2948" class="Symbol">)</a> <a id="2950" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2953" href="Algebra.Consequences.Setoid.html#2841" class="Bound">middleFour</a> <a id="2964" href="Algebra.Consequences.Setoid.html#2814" class="Bound">e</a> <a id="2966" href="Algebra.Consequences.Setoid.html#2852" class="Bound">x</a> <a id="2968" href="Algebra.Consequences.Setoid.html#2854" class="Bound">y</a> <a id="2970" href="Algebra.Consequences.Setoid.html#2814" class="Bound">e</a> <a id="2972" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="2978" class="Symbol">(</a><a id="2979" href="Algebra.Consequences.Setoid.html#2814" class="Bound">e</a> <a id="2981" href="Algebra.Consequences.Setoid.html#2808" class="Bound Operator">+</a> <a id="2983" href="Algebra.Consequences.Setoid.html#2854" class="Bound">y</a><a id="2984" class="Symbol">)</a> <a id="2986" href="Algebra.Consequences.Setoid.html#1692" class="Bound Operator">∙</a> <a id="2988" class="Symbol">(</a><a id="2989" href="Algebra.Consequences.Setoid.html#2852" class="Bound">x</a> <a id="2991" href="Algebra.Consequences.Setoid.html#2808" class="Bound Operator">+</a> <a id="2993" href="Algebra.Consequences.Setoid.html#2814" class="Bound">e</a><a id="2994" class="Symbol">)</a> <a id="2996" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2999" href="Algebra.Consequences.Setoid.html#1706" class="Bound">cong</a> <a id="3004" class="Symbol">(</a><a id="3005" href="Algebra.Consequences.Setoid.html#2818" class="Bound">identityˡ</a> <a id="3015" href="Algebra.Consequences.Setoid.html#2854" class="Bound">y</a><a id="3016" class="Symbol">)</a> <a id="3018" class="Symbol">(</a><a id="3019" href="Algebra.Consequences.Setoid.html#2830" class="Bound">identityʳ</a> <a id="3029" href="Algebra.Consequences.Setoid.html#2852" class="Bound">x</a><a id="3030" class="Symbol">)</a> <a id="3032" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="3038" href="Algebra.Consequences.Setoid.html#2854" class="Bound">y</a> <a id="3040" href="Algebra.Consequences.Setoid.html#1692" class="Bound Operator">∙</a> <a id="3042" href="Algebra.Consequences.Setoid.html#2852" class="Bound">x</a>             <a id="3056" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="3059" class="Comment">------------------------------------------------------------------------</a>
<a id="3132" class="Comment">-- SelfInverse</a>

<a id="3148" class="Keyword">module</a> <a id="3155" href="Algebra.Consequences.Setoid.html#3155" class="Module">_</a> <a id="3157" class="Symbol">{</a><a id="3158" href="Algebra.Consequences.Setoid.html#3158" class="Bound">f</a> <a id="3160" class="Symbol">:</a> <a id="3162" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="3166" href="Algebra.Consequences.Setoid.html#951" class="Field">A</a><a id="3167" class="Symbol">}</a> <a id="3169" class="Symbol">(</a><a id="3170" href="Algebra.Consequences.Setoid.html#3170" class="Bound">self</a> <a id="3175" class="Symbol">:</a> <a id="3177" href="Algebra.Definitions.html#4377" class="Function">SelfInverse</a> <a id="3189" href="Algebra.Consequences.Setoid.html#3158" class="Bound">f</a><a id="3190" class="Symbol">)</a> <a id="3192" class="Keyword">where</a>

  <a id="3201" href="Algebra.Consequences.Setoid.html#3201" class="Function">selfInverse⇒involutive</a> <a id="3224" class="Symbol">:</a> <a id="3226" href="Algebra.Definitions.html#4450" class="Function">Involutive</a> <a id="3237" href="Algebra.Consequences.Setoid.html#3158" class="Bound">f</a>
  <a id="3241" href="Algebra.Consequences.Setoid.html#3201" class="Function">selfInverse⇒involutive</a> <a id="3264" class="Symbol">=</a> <a id="3266" href="Algebra.Consequences.Base.html#1404" class="Function">reflexive∧selfInverse⇒involutive</a> <a id="3299" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="3303" href="Relation.Binary.Structures.html#1641" class="Function">refl</a> <a id="3308" href="Algebra.Consequences.Setoid.html#3170" class="Bound">self</a>

  <a id="3316" href="Algebra.Consequences.Setoid.html#3316" class="Function">selfInverse⇒congruent</a> <a id="3338" class="Symbol">:</a> <a id="3340" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="3350" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="3354" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="3358" href="Algebra.Consequences.Setoid.html#3158" class="Bound">f</a>
  <a id="3362" href="Algebra.Consequences.Setoid.html#3316" class="Function">selfInverse⇒congruent</a> <a id="3384" class="Symbol">{</a><a id="3385" href="Algebra.Consequences.Setoid.html#3385" class="Bound">x</a><a id="3386" class="Symbol">}</a> <a id="3388" class="Symbol">{</a><a id="3389" href="Algebra.Consequences.Setoid.html#3389" class="Bound">y</a><a id="3390" class="Symbol">}</a> <a id="3392" href="Algebra.Consequences.Setoid.html#3392" class="Bound">x≈y</a> <a id="3396" class="Symbol">=</a> <a id="3398" href="Relation.Binary.Structures.html#1245" class="Function">sym</a> <a id="3402" class="Symbol">(</a><a id="3403" href="Algebra.Consequences.Setoid.html#3170" class="Bound">self</a> <a id="3408" class="Symbol">(</a><a id="3409" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="3419" href="Algebra.Consequences.Setoid.html#3158" class="Bound">f</a> <a id="3421" class="Symbol">(</a><a id="3422" href="Algebra.Consequences.Setoid.html#3158" class="Bound">f</a> <a id="3424" href="Algebra.Consequences.Setoid.html#3385" class="Bound">x</a><a id="3425" class="Symbol">)</a> <a id="3427" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3430" href="Algebra.Consequences.Setoid.html#3201" class="Function">selfInverse⇒involutive</a> <a id="3453" href="Algebra.Consequences.Setoid.html#3385" class="Bound">x</a> <a id="3455" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="3461" href="Algebra.Consequences.Setoid.html#3385" class="Bound">x</a>       <a id="3469" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3472" href="Algebra.Consequences.Setoid.html#3392" class="Bound">x≈y</a> <a id="3476" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="3482" href="Algebra.Consequences.Setoid.html#3389" class="Bound">y</a>       <a id="3490" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a><a id="3491" class="Symbol">))</a>

  <a id="3497" href="Algebra.Consequences.Setoid.html#3497" class="Function">selfInverse⇒inverseᵇ</a> <a id="3518" class="Symbol">:</a> <a id="3520" href="Function.Definitions.html#1256" class="Function">Inverseᵇ</a> <a id="3529" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="3533" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="3537" href="Algebra.Consequences.Setoid.html#3158" class="Bound">f</a> <a id="3539" href="Algebra.Consequences.Setoid.html#3158" class="Bound">f</a>
  <a id="3543" href="Algebra.Consequences.Setoid.html#3497" class="Function">selfInverse⇒inverseᵇ</a> <a id="3564" class="Symbol">=</a> <a id="3566" href="Algebra.Consequences.Setoid.html#3170" class="Bound">self</a> <a id="3571" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="3573" href="Relation.Binary.Structures.html#1245" class="Function">sym</a> <a id="3577" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3579" href="Algebra.Consequences.Setoid.html#3170" class="Bound">self</a> <a id="3584" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="3586" href="Relation.Binary.Structures.html#1245" class="Function">sym</a>

  <a id="3593" href="Algebra.Consequences.Setoid.html#3593" class="Function">selfInverse⇒surjective</a> <a id="3616" class="Symbol">:</a> <a id="3618" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="3629" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="3633" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="3637" href="Algebra.Consequences.Setoid.html#3158" class="Bound">f</a>
  <a id="3641" href="Algebra.Consequences.Setoid.html#3593" class="Function">selfInverse⇒surjective</a> <a id="3664" href="Algebra.Consequences.Setoid.html#3664" class="Bound">y</a> <a id="3666" class="Symbol">=</a> <a id="3668" href="Algebra.Consequences.Setoid.html#3158" class="Bound">f</a> <a id="3670" href="Algebra.Consequences.Setoid.html#3664" class="Bound">y</a> <a id="3672" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3674" href="Algebra.Consequences.Setoid.html#3170" class="Bound">self</a> <a id="3679" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="3681" href="Relation.Binary.Structures.html#1245" class="Function">sym</a>

  <a id="3688" href="Algebra.Consequences.Setoid.html#3688" class="Function">selfInverse⇒injective</a> <a id="3710" class="Symbol">:</a> <a id="3712" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="3722" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="3726" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="3730" href="Algebra.Consequences.Setoid.html#3158" class="Bound">f</a>
  <a id="3734" href="Algebra.Consequences.Setoid.html#3688" class="Function">selfInverse⇒injective</a> <a id="3756" class="Symbol">{</a><a id="3757" href="Algebra.Consequences.Setoid.html#3757" class="Bound">x</a><a id="3758" class="Symbol">}</a> <a id="3760" class="Symbol">{</a><a id="3761" href="Algebra.Consequences.Setoid.html#3761" class="Bound">y</a><a id="3762" class="Symbol">}</a> <a id="3764" href="Algebra.Consequences.Setoid.html#3764" class="Bound">x≈y</a> <a id="3768" class="Symbol">=</a> <a id="3770" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="3780" href="Algebra.Consequences.Setoid.html#3757" class="Bound">x</a>       <a id="3788" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="3791" href="Algebra.Consequences.Setoid.html#3170" class="Bound">self</a> <a id="3796" href="Algebra.Consequences.Setoid.html#3764" class="Bound">x≈y</a> <a id="3800" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
    <a id="3806" href="Algebra.Consequences.Setoid.html#3158" class="Bound">f</a> <a id="3808" class="Symbol">(</a><a id="3809" href="Algebra.Consequences.Setoid.html#3158" class="Bound">f</a> <a id="3811" href="Algebra.Consequences.Setoid.html#3761" class="Bound">y</a><a id="3812" class="Symbol">)</a> <a id="3814" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3817" href="Algebra.Consequences.Setoid.html#3201" class="Function">selfInverse⇒involutive</a> <a id="3840" href="Algebra.Consequences.Setoid.html#3761" class="Bound">y</a> <a id="3842" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="3848" href="Algebra.Consequences.Setoid.html#3761" class="Bound">y</a>       <a id="3856" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="3861" href="Algebra.Consequences.Setoid.html#3861" class="Function">selfInverse⇒bijective</a> <a id="3883" class="Symbol">:</a> <a id="3885" href="Function.Definitions.html#1008" class="Function">Bijective</a> <a id="3895" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="3899" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="3903" href="Algebra.Consequences.Setoid.html#3158" class="Bound">f</a>
  <a id="3907" href="Algebra.Consequences.Setoid.html#3861" class="Function">selfInverse⇒bijective</a> <a id="3929" class="Symbol">=</a> <a id="3931" href="Algebra.Consequences.Setoid.html#3688" class="Function">selfInverse⇒injective</a> <a id="3953" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3955" href="Algebra.Consequences.Setoid.html#3593" class="Function">selfInverse⇒surjective</a>

<a id="3979" class="Comment">------------------------------------------------------------------------</a>
<a id="4052" class="Comment">-- Magma-like structures</a>

<a id="4078" class="Keyword">module</a> <a id="4085" href="Algebra.Consequences.Setoid.html#4085" class="Module">_</a> <a id="4087" class="Symbol">{</a><a id="4088" href="Algebra.Consequences.Setoid.html#4088" class="Bound Operator">_∙_</a> <a id="4092" class="Symbol">:</a> <a id="4094" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="4098" href="Algebra.Consequences.Setoid.html#951" class="Field">A</a><a id="4099" class="Symbol">}</a> <a id="4101" class="Symbol">(</a><a id="4102" href="Algebra.Consequences.Setoid.html#4102" class="Bound">comm</a> <a id="4107" class="Symbol">:</a> <a id="4109" href="Algebra.Definitions.html#1643" class="Function">Commutative</a> <a id="4121" href="Algebra.Consequences.Setoid.html#4088" class="Bound Operator">_∙_</a><a id="4124" class="Symbol">)</a> <a id="4126" class="Keyword">where</a>

  <a id="4135" href="Algebra.Consequences.Setoid.html#4135" class="Function">comm∧cancelˡ⇒cancelʳ</a> <a id="4156" class="Symbol">:</a> <a id="4158" href="Algebra.Definitions.html#4511" class="Function">LeftCancellative</a> <a id="4175" href="Algebra.Consequences.Setoid.html#4088" class="Bound Operator">_∙_</a> <a id="4179" class="Symbol">→</a> <a id="4181" href="Algebra.Definitions.html#4604" class="Function">RightCancellative</a> <a id="4199" href="Algebra.Consequences.Setoid.html#4088" class="Bound Operator">_∙_</a>
  <a id="4205" href="Algebra.Consequences.Setoid.html#4135" class="Function">comm∧cancelˡ⇒cancelʳ</a> <a id="4226" href="Algebra.Consequences.Setoid.html#4226" class="Bound">cancelˡ</a> <a id="4234" href="Algebra.Consequences.Setoid.html#4234" class="Bound">x</a> <a id="4236" href="Algebra.Consequences.Setoid.html#4236" class="Bound">y</a> <a id="4238" href="Algebra.Consequences.Setoid.html#4238" class="Bound">z</a> <a id="4240" href="Algebra.Consequences.Setoid.html#4240" class="Bound">eq</a> <a id="4243" class="Symbol">=</a> <a id="4245" href="Algebra.Consequences.Setoid.html#4226" class="Bound">cancelˡ</a> <a id="4253" href="Algebra.Consequences.Setoid.html#4234" class="Bound">x</a> <a id="4255" href="Algebra.Consequences.Setoid.html#4236" class="Bound">y</a> <a id="4257" href="Algebra.Consequences.Setoid.html#4238" class="Bound">z</a> <a id="4259" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="4261" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="4271" href="Algebra.Consequences.Setoid.html#4234" class="Bound">x</a> <a id="4273" href="Algebra.Consequences.Setoid.html#4088" class="Bound Operator">∙</a> <a id="4275" href="Algebra.Consequences.Setoid.html#4236" class="Bound">y</a> <a id="4277" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4280" href="Algebra.Consequences.Setoid.html#4102" class="Bound">comm</a> <a id="4285" href="Algebra.Consequences.Setoid.html#4234" class="Bound">x</a> <a id="4287" href="Algebra.Consequences.Setoid.html#4236" class="Bound">y</a> <a id="4289" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="4295" href="Algebra.Consequences.Setoid.html#4236" class="Bound">y</a> <a id="4297" href="Algebra.Consequences.Setoid.html#4088" class="Bound Operator">∙</a> <a id="4299" href="Algebra.Consequences.Setoid.html#4234" class="Bound">x</a> <a id="4301" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4304" href="Algebra.Consequences.Setoid.html#4240" class="Bound">eq</a> <a id="4307" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="4313" href="Algebra.Consequences.Setoid.html#4238" class="Bound">z</a> <a id="4315" href="Algebra.Consequences.Setoid.html#4088" class="Bound Operator">∙</a> <a id="4317" href="Algebra.Consequences.Setoid.html#4234" class="Bound">x</a> <a id="4319" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4322" href="Algebra.Consequences.Setoid.html#4102" class="Bound">comm</a> <a id="4327" href="Algebra.Consequences.Setoid.html#4238" class="Bound">z</a> <a id="4329" href="Algebra.Consequences.Setoid.html#4234" class="Bound">x</a> <a id="4331" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="4337" href="Algebra.Consequences.Setoid.html#4234" class="Bound">x</a> <a id="4339" href="Algebra.Consequences.Setoid.html#4088" class="Bound Operator">∙</a> <a id="4341" href="Algebra.Consequences.Setoid.html#4238" class="Bound">z</a> <a id="4343" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="4348" href="Algebra.Consequences.Setoid.html#4348" class="Function">comm∧cancelʳ⇒cancelˡ</a> <a id="4369" class="Symbol">:</a> <a id="4371" href="Algebra.Definitions.html#4604" class="Function">RightCancellative</a> <a id="4389" href="Algebra.Consequences.Setoid.html#4088" class="Bound Operator">_∙_</a> <a id="4393" class="Symbol">→</a> <a id="4395" href="Algebra.Definitions.html#4511" class="Function">LeftCancellative</a> <a id="4412" href="Algebra.Consequences.Setoid.html#4088" class="Bound Operator">_∙_</a>
  <a id="4418" href="Algebra.Consequences.Setoid.html#4348" class="Function">comm∧cancelʳ⇒cancelˡ</a> <a id="4439" href="Algebra.Consequences.Setoid.html#4439" class="Bound">cancelʳ</a> <a id="4447" href="Algebra.Consequences.Setoid.html#4447" class="Bound">x</a> <a id="4449" href="Algebra.Consequences.Setoid.html#4449" class="Bound">y</a> <a id="4451" href="Algebra.Consequences.Setoid.html#4451" class="Bound">z</a> <a id="4453" href="Algebra.Consequences.Setoid.html#4453" class="Bound">eq</a> <a id="4456" class="Symbol">=</a> <a id="4458" href="Algebra.Consequences.Setoid.html#4439" class="Bound">cancelʳ</a> <a id="4466" href="Algebra.Consequences.Setoid.html#4447" class="Bound">x</a> <a id="4468" href="Algebra.Consequences.Setoid.html#4449" class="Bound">y</a> <a id="4470" href="Algebra.Consequences.Setoid.html#4451" class="Bound">z</a> <a id="4472" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="4474" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="4484" href="Algebra.Consequences.Setoid.html#4449" class="Bound">y</a> <a id="4486" href="Algebra.Consequences.Setoid.html#4088" class="Bound Operator">∙</a> <a id="4488" href="Algebra.Consequences.Setoid.html#4447" class="Bound">x</a> <a id="4490" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4493" href="Algebra.Consequences.Setoid.html#4102" class="Bound">comm</a> <a id="4498" href="Algebra.Consequences.Setoid.html#4449" class="Bound">y</a> <a id="4500" href="Algebra.Consequences.Setoid.html#4447" class="Bound">x</a> <a id="4502" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="4508" href="Algebra.Consequences.Setoid.html#4447" class="Bound">x</a> <a id="4510" href="Algebra.Consequences.Setoid.html#4088" class="Bound Operator">∙</a> <a id="4512" href="Algebra.Consequences.Setoid.html#4449" class="Bound">y</a> <a id="4514" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4517" href="Algebra.Consequences.Setoid.html#4453" class="Bound">eq</a> <a id="4520" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="4526" href="Algebra.Consequences.Setoid.html#4447" class="Bound">x</a> <a id="4528" href="Algebra.Consequences.Setoid.html#4088" class="Bound Operator">∙</a> <a id="4530" href="Algebra.Consequences.Setoid.html#4451" class="Bound">z</a> <a id="4532" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4535" href="Algebra.Consequences.Setoid.html#4102" class="Bound">comm</a> <a id="4540" href="Algebra.Consequences.Setoid.html#4447" class="Bound">x</a> <a id="4542" href="Algebra.Consequences.Setoid.html#4451" class="Bound">z</a> <a id="4544" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="4550" href="Algebra.Consequences.Setoid.html#4451" class="Bound">z</a> <a id="4552" href="Algebra.Consequences.Setoid.html#4088" class="Bound Operator">∙</a> <a id="4554" href="Algebra.Consequences.Setoid.html#4447" class="Bound">x</a> <a id="4556" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="4559" class="Comment">------------------------------------------------------------------------</a>
<a id="4632" class="Comment">-- Monoid-like structures</a>

<a id="4659" class="Keyword">module</a> <a id="4666" href="Algebra.Consequences.Setoid.html#4666" class="Module">_</a> <a id="4668" class="Symbol">{</a><a id="4669" href="Algebra.Consequences.Setoid.html#4669" class="Bound Operator">_∙_</a> <a id="4673" class="Symbol">:</a> <a id="4675" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="4679" href="Algebra.Consequences.Setoid.html#951" class="Field">A</a><a id="4680" class="Symbol">}</a> <a id="4682" class="Symbol">(</a><a id="4683" href="Algebra.Consequences.Setoid.html#4683" class="Bound">comm</a> <a id="4688" class="Symbol">:</a> <a id="4690" href="Algebra.Definitions.html#1643" class="Function">Commutative</a> <a id="4702" href="Algebra.Consequences.Setoid.html#4669" class="Bound Operator">_∙_</a><a id="4705" class="Symbol">)</a> <a id="4707" class="Symbol">{</a><a id="4708" href="Algebra.Consequences.Setoid.html#4708" class="Bound">e</a> <a id="4710" class="Symbol">:</a> <a id="4712" href="Algebra.Consequences.Setoid.html#951" class="Field">A</a><a id="4713" class="Symbol">}</a> <a id="4715" class="Keyword">where</a>

  <a id="4724" href="Algebra.Consequences.Setoid.html#4724" class="Function">comm∧idˡ⇒idʳ</a> <a id="4737" class="Symbol">:</a> <a id="4739" href="Algebra.Definitions.html#1885" class="Function">LeftIdentity</a> <a id="4752" href="Algebra.Consequences.Setoid.html#4708" class="Bound">e</a> <a id="4754" href="Algebra.Consequences.Setoid.html#4669" class="Bound Operator">_∙_</a> <a id="4758" class="Symbol">→</a> <a id="4760" href="Algebra.Definitions.html#1958" class="Function">RightIdentity</a> <a id="4774" href="Algebra.Consequences.Setoid.html#4708" class="Bound">e</a> <a id="4776" href="Algebra.Consequences.Setoid.html#4669" class="Bound Operator">_∙_</a>
  <a id="4782" href="Algebra.Consequences.Setoid.html#4724" class="Function">comm∧idˡ⇒idʳ</a> <a id="4795" href="Algebra.Consequences.Setoid.html#4795" class="Bound">idˡ</a> <a id="4799" href="Algebra.Consequences.Setoid.html#4799" class="Bound">x</a> <a id="4801" class="Symbol">=</a> <a id="4803" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="4813" href="Algebra.Consequences.Setoid.html#4799" class="Bound">x</a> <a id="4815" href="Algebra.Consequences.Setoid.html#4669" class="Bound Operator">∙</a> <a id="4817" href="Algebra.Consequences.Setoid.html#4708" class="Bound">e</a> <a id="4819" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4822" href="Algebra.Consequences.Setoid.html#4683" class="Bound">comm</a> <a id="4827" href="Algebra.Consequences.Setoid.html#4799" class="Bound">x</a> <a id="4829" href="Algebra.Consequences.Setoid.html#4708" class="Bound">e</a> <a id="4831" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="4837" href="Algebra.Consequences.Setoid.html#4708" class="Bound">e</a> <a id="4839" href="Algebra.Consequences.Setoid.html#4669" class="Bound Operator">∙</a> <a id="4841" href="Algebra.Consequences.Setoid.html#4799" class="Bound">x</a> <a id="4843" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4846" href="Algebra.Consequences.Setoid.html#4795" class="Bound">idˡ</a> <a id="4850" href="Algebra.Consequences.Setoid.html#4799" class="Bound">x</a> <a id="4852" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="4858" href="Algebra.Consequences.Setoid.html#4799" class="Bound">x</a>     <a id="4864" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="4869" href="Algebra.Consequences.Setoid.html#4869" class="Function">comm∧idʳ⇒idˡ</a> <a id="4882" class="Symbol">:</a> <a id="4884" href="Algebra.Definitions.html#1958" class="Function">RightIdentity</a> <a id="4898" href="Algebra.Consequences.Setoid.html#4708" class="Bound">e</a> <a id="4900" href="Algebra.Consequences.Setoid.html#4669" class="Bound Operator">_∙_</a> <a id="4904" class="Symbol">→</a> <a id="4906" href="Algebra.Definitions.html#1885" class="Function">LeftIdentity</a> <a id="4919" href="Algebra.Consequences.Setoid.html#4708" class="Bound">e</a> <a id="4921" href="Algebra.Consequences.Setoid.html#4669" class="Bound Operator">_∙_</a>
  <a id="4927" href="Algebra.Consequences.Setoid.html#4869" class="Function">comm∧idʳ⇒idˡ</a> <a id="4940" href="Algebra.Consequences.Setoid.html#4940" class="Bound">idʳ</a> <a id="4944" href="Algebra.Consequences.Setoid.html#4944" class="Bound">x</a> <a id="4946" class="Symbol">=</a> <a id="4948" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="4958" href="Algebra.Consequences.Setoid.html#4708" class="Bound">e</a> <a id="4960" href="Algebra.Consequences.Setoid.html#4669" class="Bound Operator">∙</a> <a id="4962" href="Algebra.Consequences.Setoid.html#4944" class="Bound">x</a> <a id="4964" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4967" href="Algebra.Consequences.Setoid.html#4683" class="Bound">comm</a> <a id="4972" href="Algebra.Consequences.Setoid.html#4708" class="Bound">e</a> <a id="4974" href="Algebra.Consequences.Setoid.html#4944" class="Bound">x</a> <a id="4976" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="4982" href="Algebra.Consequences.Setoid.html#4944" class="Bound">x</a> <a id="4984" href="Algebra.Consequences.Setoid.html#4669" class="Bound Operator">∙</a> <a id="4986" href="Algebra.Consequences.Setoid.html#4708" class="Bound">e</a> <a id="4988" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4991" href="Algebra.Consequences.Setoid.html#4940" class="Bound">idʳ</a> <a id="4995" href="Algebra.Consequences.Setoid.html#4944" class="Bound">x</a> <a id="4997" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="5003" href="Algebra.Consequences.Setoid.html#4944" class="Bound">x</a>     <a id="5009" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="5014" href="Algebra.Consequences.Setoid.html#5014" class="Function">comm∧idˡ⇒id</a> <a id="5026" class="Symbol">:</a> <a id="5028" href="Algebra.Definitions.html#1885" class="Function">LeftIdentity</a> <a id="5041" href="Algebra.Consequences.Setoid.html#4708" class="Bound">e</a> <a id="5043" href="Algebra.Consequences.Setoid.html#4669" class="Bound Operator">_∙_</a> <a id="5047" class="Symbol">→</a> <a id="5049" href="Algebra.Definitions.html#2033" class="Function">Identity</a> <a id="5058" href="Algebra.Consequences.Setoid.html#4708" class="Bound">e</a> <a id="5060" href="Algebra.Consequences.Setoid.html#4669" class="Bound Operator">_∙_</a>
  <a id="5066" href="Algebra.Consequences.Setoid.html#5014" class="Function">comm∧idˡ⇒id</a> <a id="5078" href="Algebra.Consequences.Setoid.html#5078" class="Bound">idˡ</a> <a id="5082" class="Symbol">=</a> <a id="5084" href="Algebra.Consequences.Setoid.html#5078" class="Bound">idˡ</a> <a id="5088" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5090" href="Algebra.Consequences.Setoid.html#4724" class="Function">comm∧idˡ⇒idʳ</a> <a id="5103" href="Algebra.Consequences.Setoid.html#5078" class="Bound">idˡ</a>

  <a id="5110" href="Algebra.Consequences.Setoid.html#5110" class="Function">comm∧idʳ⇒id</a> <a id="5122" class="Symbol">:</a> <a id="5124" href="Algebra.Definitions.html#1958" class="Function">RightIdentity</a> <a id="5138" href="Algebra.Consequences.Setoid.html#4708" class="Bound">e</a> <a id="5140" href="Algebra.Consequences.Setoid.html#4669" class="Bound Operator">_∙_</a> <a id="5144" class="Symbol">→</a> <a id="5146" href="Algebra.Definitions.html#2033" class="Function">Identity</a> <a id="5155" href="Algebra.Consequences.Setoid.html#4708" class="Bound">e</a> <a id="5157" href="Algebra.Consequences.Setoid.html#4669" class="Bound Operator">_∙_</a>
  <a id="5163" href="Algebra.Consequences.Setoid.html#5110" class="Function">comm∧idʳ⇒id</a> <a id="5175" href="Algebra.Consequences.Setoid.html#5175" class="Bound">idʳ</a> <a id="5179" class="Symbol">=</a> <a id="5181" href="Algebra.Consequences.Setoid.html#4869" class="Function">comm∧idʳ⇒idˡ</a> <a id="5194" href="Algebra.Consequences.Setoid.html#5175" class="Bound">idʳ</a> <a id="5198" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5200" href="Algebra.Consequences.Setoid.html#5175" class="Bound">idʳ</a>

  <a id="5207" href="Algebra.Consequences.Setoid.html#5207" class="Function">comm∧zeˡ⇒zeʳ</a> <a id="5220" class="Symbol">:</a> <a id="5222" href="Algebra.Definitions.html#2119" class="Function">LeftZero</a> <a id="5231" href="Algebra.Consequences.Setoid.html#4708" class="Bound">e</a> <a id="5233" href="Algebra.Consequences.Setoid.html#4669" class="Bound Operator">_∙_</a> <a id="5237" class="Symbol">→</a> <a id="5239" href="Algebra.Definitions.html#2184" class="Function">RightZero</a> <a id="5249" href="Algebra.Consequences.Setoid.html#4708" class="Bound">e</a> <a id="5251" href="Algebra.Consequences.Setoid.html#4669" class="Bound Operator">_∙_</a>
  <a id="5257" href="Algebra.Consequences.Setoid.html#5207" class="Function">comm∧zeˡ⇒zeʳ</a> <a id="5270" href="Algebra.Consequences.Setoid.html#5270" class="Bound">zeˡ</a> <a id="5274" href="Algebra.Consequences.Setoid.html#5274" class="Bound">x</a> <a id="5276" class="Symbol">=</a> <a id="5278" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="5288" href="Algebra.Consequences.Setoid.html#5274" class="Bound">x</a> <a id="5290" href="Algebra.Consequences.Setoid.html#4669" class="Bound Operator">∙</a> <a id="5292" href="Algebra.Consequences.Setoid.html#4708" class="Bound">e</a> <a id="5294" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5297" href="Algebra.Consequences.Setoid.html#4683" class="Bound">comm</a> <a id="5302" href="Algebra.Consequences.Setoid.html#5274" class="Bound">x</a> <a id="5304" href="Algebra.Consequences.Setoid.html#4708" class="Bound">e</a> <a id="5306" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="5312" href="Algebra.Consequences.Setoid.html#4708" class="Bound">e</a> <a id="5314" href="Algebra.Consequences.Setoid.html#4669" class="Bound Operator">∙</a> <a id="5316" href="Algebra.Consequences.Setoid.html#5274" class="Bound">x</a> <a id="5318" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5321" href="Algebra.Consequences.Setoid.html#5270" class="Bound">zeˡ</a> <a id="5325" href="Algebra.Consequences.Setoid.html#5274" class="Bound">x</a> <a id="5327" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="5333" href="Algebra.Consequences.Setoid.html#4708" class="Bound">e</a>     <a id="5339" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="5344" href="Algebra.Consequences.Setoid.html#5344" class="Function">comm∧zeʳ⇒zeˡ</a> <a id="5357" class="Symbol">:</a> <a id="5359" href="Algebra.Definitions.html#2184" class="Function">RightZero</a> <a id="5369" href="Algebra.Consequences.Setoid.html#4708" class="Bound">e</a> <a id="5371" href="Algebra.Consequences.Setoid.html#4669" class="Bound Operator">_∙_</a> <a id="5375" class="Symbol">→</a> <a id="5377" href="Algebra.Definitions.html#2119" class="Function">LeftZero</a> <a id="5386" href="Algebra.Consequences.Setoid.html#4708" class="Bound">e</a> <a id="5388" href="Algebra.Consequences.Setoid.html#4669" class="Bound Operator">_∙_</a>
  <a id="5394" href="Algebra.Consequences.Setoid.html#5344" class="Function">comm∧zeʳ⇒zeˡ</a> <a id="5407" href="Algebra.Consequences.Setoid.html#5407" class="Bound">zeʳ</a> <a id="5411" href="Algebra.Consequences.Setoid.html#5411" class="Bound">x</a> <a id="5413" class="Symbol">=</a> <a id="5415" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="5425" href="Algebra.Consequences.Setoid.html#4708" class="Bound">e</a> <a id="5427" href="Algebra.Consequences.Setoid.html#4669" class="Bound Operator">∙</a> <a id="5429" href="Algebra.Consequences.Setoid.html#5411" class="Bound">x</a> <a id="5431" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5434" href="Algebra.Consequences.Setoid.html#4683" class="Bound">comm</a> <a id="5439" href="Algebra.Consequences.Setoid.html#4708" class="Bound">e</a> <a id="5441" href="Algebra.Consequences.Setoid.html#5411" class="Bound">x</a> <a id="5443" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="5449" href="Algebra.Consequences.Setoid.html#5411" class="Bound">x</a> <a id="5451" href="Algebra.Consequences.Setoid.html#4669" class="Bound Operator">∙</a> <a id="5453" href="Algebra.Consequences.Setoid.html#4708" class="Bound">e</a> <a id="5455" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5458" href="Algebra.Consequences.Setoid.html#5407" class="Bound">zeʳ</a> <a id="5462" href="Algebra.Consequences.Setoid.html#5411" class="Bound">x</a> <a id="5464" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="5470" href="Algebra.Consequences.Setoid.html#4708" class="Bound">e</a>     <a id="5476" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="5481" href="Algebra.Consequences.Setoid.html#5481" class="Function">comm∧zeˡ⇒ze</a> <a id="5493" class="Symbol">:</a> <a id="5495" href="Algebra.Definitions.html#2119" class="Function">LeftZero</a> <a id="5504" href="Algebra.Consequences.Setoid.html#4708" class="Bound">e</a> <a id="5506" href="Algebra.Consequences.Setoid.html#4669" class="Bound Operator">_∙_</a> <a id="5510" class="Symbol">→</a> <a id="5512" href="Algebra.Definitions.html#2251" class="Function">Zero</a> <a id="5517" href="Algebra.Consequences.Setoid.html#4708" class="Bound">e</a> <a id="5519" href="Algebra.Consequences.Setoid.html#4669" class="Bound Operator">_∙_</a>
  <a id="5525" href="Algebra.Consequences.Setoid.html#5481" class="Function">comm∧zeˡ⇒ze</a> <a id="5537" href="Algebra.Consequences.Setoid.html#5537" class="Bound">zeˡ</a> <a id="5541" class="Symbol">=</a> <a id="5543" href="Algebra.Consequences.Setoid.html#5537" class="Bound">zeˡ</a> <a id="5547" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5549" href="Algebra.Consequences.Setoid.html#5207" class="Function">comm∧zeˡ⇒zeʳ</a> <a id="5562" href="Algebra.Consequences.Setoid.html#5537" class="Bound">zeˡ</a>

  <a id="5569" href="Algebra.Consequences.Setoid.html#5569" class="Function">comm∧zeʳ⇒ze</a> <a id="5581" class="Symbol">:</a> <a id="5583" href="Algebra.Definitions.html#2184" class="Function">RightZero</a> <a id="5593" href="Algebra.Consequences.Setoid.html#4708" class="Bound">e</a> <a id="5595" href="Algebra.Consequences.Setoid.html#4669" class="Bound Operator">_∙_</a> <a id="5599" class="Symbol">→</a> <a id="5601" href="Algebra.Definitions.html#2251" class="Function">Zero</a> <a id="5606" href="Algebra.Consequences.Setoid.html#4708" class="Bound">e</a> <a id="5608" href="Algebra.Consequences.Setoid.html#4669" class="Bound Operator">_∙_</a>
  <a id="5614" href="Algebra.Consequences.Setoid.html#5569" class="Function">comm∧zeʳ⇒ze</a> <a id="5626" href="Algebra.Consequences.Setoid.html#5626" class="Bound">zeʳ</a> <a id="5630" class="Symbol">=</a> <a id="5632" href="Algebra.Consequences.Setoid.html#5344" class="Function">comm∧zeʳ⇒zeˡ</a> <a id="5645" href="Algebra.Consequences.Setoid.html#5626" class="Bound">zeʳ</a> <a id="5649" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5651" href="Algebra.Consequences.Setoid.html#5626" class="Bound">zeʳ</a>

  <a id="5658" href="Algebra.Consequences.Setoid.html#5658" class="Function">comm∧almostCancelˡ⇒almostCancelʳ</a> <a id="5691" class="Symbol">:</a> <a id="5693" href="Algebra.Definitions.html#4797" class="Function">AlmostLeftCancellative</a> <a id="5716" href="Algebra.Consequences.Setoid.html#4708" class="Bound">e</a> <a id="5718" href="Algebra.Consequences.Setoid.html#4669" class="Bound Operator">_∙_</a> <a id="5722" class="Symbol">→</a>
                                     <a id="5761" href="Algebra.Definitions.html#4918" class="Function">AlmostRightCancellative</a> <a id="5785" href="Algebra.Consequences.Setoid.html#4708" class="Bound">e</a> <a id="5787" href="Algebra.Consequences.Setoid.html#4669" class="Bound Operator">_∙_</a>
  <a id="5793" href="Algebra.Consequences.Setoid.html#5658" class="Function">comm∧almostCancelˡ⇒almostCancelʳ</a> <a id="5826" href="Algebra.Consequences.Setoid.html#5826" class="Bound">cancelˡ-nonZero</a> <a id="5842" href="Algebra.Consequences.Setoid.html#5842" class="Bound">x</a> <a id="5844" href="Algebra.Consequences.Setoid.html#5844" class="Bound">y</a> <a id="5846" href="Algebra.Consequences.Setoid.html#5846" class="Bound">z</a> <a id="5848" href="Algebra.Consequences.Setoid.html#5848" class="Bound">x≉e</a> <a id="5852" href="Algebra.Consequences.Setoid.html#5852" class="Bound">yx≈zx</a> <a id="5858" class="Symbol">=</a>
    <a id="5864" href="Algebra.Consequences.Setoid.html#5826" class="Bound">cancelˡ-nonZero</a> <a id="5880" href="Algebra.Consequences.Setoid.html#5842" class="Bound">x</a> <a id="5882" href="Algebra.Consequences.Setoid.html#5844" class="Bound">y</a> <a id="5884" href="Algebra.Consequences.Setoid.html#5846" class="Bound">z</a> <a id="5886" href="Algebra.Consequences.Setoid.html#5848" class="Bound">x≉e</a> <a id="5890" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="5892" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
      <a id="5904" href="Algebra.Consequences.Setoid.html#5842" class="Bound">x</a> <a id="5906" href="Algebra.Consequences.Setoid.html#4669" class="Bound Operator">∙</a> <a id="5908" href="Algebra.Consequences.Setoid.html#5844" class="Bound">y</a> <a id="5910" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5913" href="Algebra.Consequences.Setoid.html#4683" class="Bound">comm</a> <a id="5918" href="Algebra.Consequences.Setoid.html#5842" class="Bound">x</a> <a id="5920" href="Algebra.Consequences.Setoid.html#5844" class="Bound">y</a> <a id="5922" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="5930" href="Algebra.Consequences.Setoid.html#5844" class="Bound">y</a> <a id="5932" href="Algebra.Consequences.Setoid.html#4669" class="Bound Operator">∙</a> <a id="5934" href="Algebra.Consequences.Setoid.html#5842" class="Bound">x</a> <a id="5936" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5939" href="Algebra.Consequences.Setoid.html#5852" class="Bound">yx≈zx</a> <a id="5945" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="5953" href="Algebra.Consequences.Setoid.html#5846" class="Bound">z</a> <a id="5955" href="Algebra.Consequences.Setoid.html#4669" class="Bound Operator">∙</a> <a id="5957" href="Algebra.Consequences.Setoid.html#5842" class="Bound">x</a> <a id="5959" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5962" href="Algebra.Consequences.Setoid.html#4683" class="Bound">comm</a> <a id="5967" href="Algebra.Consequences.Setoid.html#5846" class="Bound">z</a> <a id="5969" href="Algebra.Consequences.Setoid.html#5842" class="Bound">x</a> <a id="5971" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="5979" href="Algebra.Consequences.Setoid.html#5842" class="Bound">x</a> <a id="5981" href="Algebra.Consequences.Setoid.html#4669" class="Bound Operator">∙</a> <a id="5983" href="Algebra.Consequences.Setoid.html#5846" class="Bound">z</a> <a id="5985" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="5990" href="Algebra.Consequences.Setoid.html#5990" class="Function">comm∧almostCancelʳ⇒almostCancelˡ</a> <a id="6023" class="Symbol">:</a> <a id="6025" href="Algebra.Definitions.html#4918" class="Function">AlmostRightCancellative</a> <a id="6049" href="Algebra.Consequences.Setoid.html#4708" class="Bound">e</a> <a id="6051" href="Algebra.Consequences.Setoid.html#4669" class="Bound Operator">_∙_</a> <a id="6055" class="Symbol">→</a>
                                     <a id="6094" href="Algebra.Definitions.html#4797" class="Function">AlmostLeftCancellative</a> <a id="6117" href="Algebra.Consequences.Setoid.html#4708" class="Bound">e</a> <a id="6119" href="Algebra.Consequences.Setoid.html#4669" class="Bound Operator">_∙_</a>
  <a id="6125" href="Algebra.Consequences.Setoid.html#5990" class="Function">comm∧almostCancelʳ⇒almostCancelˡ</a> <a id="6158" href="Algebra.Consequences.Setoid.html#6158" class="Bound">cancelʳ-nonZero</a> <a id="6174" href="Algebra.Consequences.Setoid.html#6174" class="Bound">x</a> <a id="6176" href="Algebra.Consequences.Setoid.html#6176" class="Bound">y</a> <a id="6178" href="Algebra.Consequences.Setoid.html#6178" class="Bound">z</a> <a id="6180" href="Algebra.Consequences.Setoid.html#6180" class="Bound">x≉e</a> <a id="6184" href="Algebra.Consequences.Setoid.html#6184" class="Bound">xy≈xz</a> <a id="6190" class="Symbol">=</a>
    <a id="6196" href="Algebra.Consequences.Setoid.html#6158" class="Bound">cancelʳ-nonZero</a> <a id="6212" href="Algebra.Consequences.Setoid.html#6174" class="Bound">x</a> <a id="6214" href="Algebra.Consequences.Setoid.html#6176" class="Bound">y</a> <a id="6216" href="Algebra.Consequences.Setoid.html#6178" class="Bound">z</a> <a id="6218" href="Algebra.Consequences.Setoid.html#6180" class="Bound">x≉e</a> <a id="6222" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="6224" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
      <a id="6236" href="Algebra.Consequences.Setoid.html#6176" class="Bound">y</a> <a id="6238" href="Algebra.Consequences.Setoid.html#4669" class="Bound Operator">∙</a> <a id="6240" href="Algebra.Consequences.Setoid.html#6174" class="Bound">x</a> <a id="6242" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="6245" href="Algebra.Consequences.Setoid.html#4683" class="Bound">comm</a> <a id="6250" href="Algebra.Consequences.Setoid.html#6176" class="Bound">y</a> <a id="6252" href="Algebra.Consequences.Setoid.html#6174" class="Bound">x</a> <a id="6254" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="6262" href="Algebra.Consequences.Setoid.html#6174" class="Bound">x</a> <a id="6264" href="Algebra.Consequences.Setoid.html#4669" class="Bound Operator">∙</a> <a id="6266" href="Algebra.Consequences.Setoid.html#6176" class="Bound">y</a> <a id="6268" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="6271" href="Algebra.Consequences.Setoid.html#6184" class="Bound">xy≈xz</a> <a id="6277" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="6285" href="Algebra.Consequences.Setoid.html#6174" class="Bound">x</a> <a id="6287" href="Algebra.Consequences.Setoid.html#4669" class="Bound Operator">∙</a> <a id="6289" href="Algebra.Consequences.Setoid.html#6178" class="Bound">z</a> <a id="6291" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="6294" href="Algebra.Consequences.Setoid.html#4683" class="Bound">comm</a> <a id="6299" href="Algebra.Consequences.Setoid.html#6174" class="Bound">x</a> <a id="6301" href="Algebra.Consequences.Setoid.html#6178" class="Bound">z</a> <a id="6303" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="6311" href="Algebra.Consequences.Setoid.html#6178" class="Bound">z</a> <a id="6313" href="Algebra.Consequences.Setoid.html#4669" class="Bound Operator">∙</a> <a id="6315" href="Algebra.Consequences.Setoid.html#6174" class="Bound">x</a> <a id="6317" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="6320" class="Keyword">module</a> <a id="6327" href="Algebra.Consequences.Setoid.html#6327" class="Module">_</a> <a id="6329" class="Symbol">{</a><a id="6330" href="Algebra.Consequences.Setoid.html#6330" class="Bound Operator">_∙_</a> <a id="6334" class="Symbol">:</a> <a id="6336" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="6340" href="Algebra.Consequences.Setoid.html#951" class="Field">A</a><a id="6341" class="Symbol">}</a> <a id="6343" class="Symbol">{</a><a id="6344" href="Algebra.Consequences.Setoid.html#6344" class="Bound">e</a> <a id="6346" class="Symbol">:</a> <a id="6348" href="Algebra.Consequences.Setoid.html#951" class="Field">A</a><a id="6349" class="Symbol">}</a> <a id="6351" class="Keyword">where</a>

  <a id="6360" href="Algebra.Consequences.Setoid.html#6360" class="Function">identity⇒central</a> <a id="6377" class="Symbol">:</a> <a id="6379" href="Algebra.Definitions.html#2033" class="Function">Identity</a> <a id="6388" href="Algebra.Consequences.Setoid.html#6344" class="Bound">e</a> <a id="6390" href="Algebra.Consequences.Setoid.html#6330" class="Bound Operator">_∙_</a> <a id="6394" class="Symbol">→</a> <a id="6396" href="Algebra.Definitions.html#1816" class="Function">Central</a> <a id="6404" href="Algebra.Consequences.Setoid.html#6330" class="Bound Operator">_∙_</a> <a id="6408" href="Algebra.Consequences.Setoid.html#6344" class="Bound">e</a>
  <a id="6412" href="Algebra.Consequences.Setoid.html#6360" class="Function">identity⇒central</a> <a id="6429" class="Symbol">(</a><a id="6430" href="Algebra.Consequences.Setoid.html#6430" class="Bound">identityˡ</a> <a id="6440" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6442" href="Algebra.Consequences.Setoid.html#6442" class="Bound">identityʳ</a><a id="6451" class="Symbol">)</a> <a id="6453" href="Algebra.Consequences.Setoid.html#6453" class="Bound">x</a> <a id="6455" class="Symbol">=</a> <a id="6457" href="Relation.Binary.Structures.html#1271" class="Function">trans</a> <a id="6463" class="Symbol">(</a><a id="6464" href="Algebra.Consequences.Setoid.html#6430" class="Bound">identityˡ</a> <a id="6474" href="Algebra.Consequences.Setoid.html#6453" class="Bound">x</a><a id="6475" class="Symbol">)</a> <a id="6477" class="Symbol">(</a><a id="6478" href="Relation.Binary.Structures.html#1245" class="Function">sym</a> <a id="6482" class="Symbol">(</a><a id="6483" href="Algebra.Consequences.Setoid.html#6442" class="Bound">identityʳ</a> <a id="6493" href="Algebra.Consequences.Setoid.html#6453" class="Bound">x</a><a id="6494" class="Symbol">))</a>

  <a id="6500" href="Algebra.Consequences.Setoid.html#6500" class="Function">zero⇒central</a> <a id="6513" class="Symbol">:</a> <a id="6515" href="Algebra.Definitions.html#2251" class="Function">Zero</a> <a id="6520" href="Algebra.Consequences.Setoid.html#6344" class="Bound">e</a> <a id="6522" href="Algebra.Consequences.Setoid.html#6330" class="Bound Operator">_∙_</a> <a id="6526" class="Symbol">→</a> <a id="6528" href="Algebra.Definitions.html#1816" class="Function">Central</a> <a id="6536" href="Algebra.Consequences.Setoid.html#6330" class="Bound Operator">_∙_</a> <a id="6540" href="Algebra.Consequences.Setoid.html#6344" class="Bound">e</a>
  <a id="6544" href="Algebra.Consequences.Setoid.html#6500" class="Function">zero⇒central</a> <a id="6557" class="Symbol">(</a><a id="6558" href="Algebra.Consequences.Setoid.html#6558" class="Bound">zeroˡ</a> <a id="6564" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6566" href="Algebra.Consequences.Setoid.html#6566" class="Bound">zeroʳ</a><a id="6571" class="Symbol">)</a> <a id="6573" href="Algebra.Consequences.Setoid.html#6573" class="Bound">x</a> <a id="6575" class="Symbol">=</a> <a id="6577" href="Relation.Binary.Structures.html#1271" class="Function">trans</a> <a id="6583" class="Symbol">(</a><a id="6584" href="Algebra.Consequences.Setoid.html#6558" class="Bound">zeroˡ</a> <a id="6590" href="Algebra.Consequences.Setoid.html#6573" class="Bound">x</a><a id="6591" class="Symbol">)</a> <a id="6593" class="Symbol">(</a><a id="6594" href="Relation.Binary.Structures.html#1245" class="Function">sym</a> <a id="6598" class="Symbol">(</a><a id="6599" href="Algebra.Consequences.Setoid.html#6566" class="Bound">zeroʳ</a> <a id="6605" href="Algebra.Consequences.Setoid.html#6573" class="Bound">x</a><a id="6606" class="Symbol">))</a>


<a id="6611" class="Comment">------------------------------------------------------------------------</a>
<a id="6684" class="Comment">-- Group-like structures</a>

<a id="6710" class="Keyword">module</a> <a id="6717" href="Algebra.Consequences.Setoid.html#6717" class="Module">_</a> <a id="6719" class="Symbol">{</a><a id="6720" href="Algebra.Consequences.Setoid.html#6720" class="Bound Operator">_∙_</a> <a id="6724" class="Symbol">:</a> <a id="6726" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="6730" href="Algebra.Consequences.Setoid.html#951" class="Field">A</a><a id="6731" class="Symbol">}</a> <a id="6733" class="Symbol">{</a><a id="6734" href="Algebra.Consequences.Setoid.html#6734" class="Bound Operator">_⁻¹</a> <a id="6738" class="Symbol">:</a> <a id="6740" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="6744" href="Algebra.Consequences.Setoid.html#951" class="Field">A</a><a id="6745" class="Symbol">}</a> <a id="6747" class="Symbol">{</a><a id="6748" href="Algebra.Consequences.Setoid.html#6748" class="Bound">e</a><a id="6749" class="Symbol">}</a> <a id="6751" class="Symbol">(</a><a id="6752" href="Algebra.Consequences.Setoid.html#6752" class="Bound">comm</a> <a id="6757" class="Symbol">:</a> <a id="6759" href="Algebra.Definitions.html#1643" class="Function">Commutative</a> <a id="6771" href="Algebra.Consequences.Setoid.html#6720" class="Bound Operator">_∙_</a><a id="6774" class="Symbol">)</a> <a id="6776" class="Keyword">where</a>

  <a id="6785" href="Algebra.Consequences.Setoid.html#6785" class="Function">comm∧invˡ⇒invʳ</a> <a id="6800" class="Symbol">:</a> <a id="6802" href="Algebra.Definitions.html#2321" class="Function">LeftInverse</a> <a id="6814" href="Algebra.Consequences.Setoid.html#6748" class="Bound">e</a> <a id="6816" href="Algebra.Consequences.Setoid.html#6734" class="Bound Operator">_⁻¹</a> <a id="6820" href="Algebra.Consequences.Setoid.html#6720" class="Bound Operator">_∙_</a> <a id="6824" class="Symbol">→</a> <a id="6826" href="Algebra.Definitions.html#2409" class="Function">RightInverse</a> <a id="6839" href="Algebra.Consequences.Setoid.html#6748" class="Bound">e</a> <a id="6841" href="Algebra.Consequences.Setoid.html#6734" class="Bound Operator">_⁻¹</a> <a id="6845" href="Algebra.Consequences.Setoid.html#6720" class="Bound Operator">_∙_</a>
  <a id="6851" href="Algebra.Consequences.Setoid.html#6785" class="Function">comm∧invˡ⇒invʳ</a> <a id="6866" href="Algebra.Consequences.Setoid.html#6866" class="Bound">invˡ</a> <a id="6871" href="Algebra.Consequences.Setoid.html#6871" class="Bound">x</a> <a id="6873" class="Symbol">=</a> <a id="6875" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="6885" href="Algebra.Consequences.Setoid.html#6871" class="Bound">x</a> <a id="6887" href="Algebra.Consequences.Setoid.html#6720" class="Bound Operator">∙</a> <a id="6889" class="Symbol">(</a><a id="6890" href="Algebra.Consequences.Setoid.html#6871" class="Bound">x</a> <a id="6892" href="Algebra.Consequences.Setoid.html#6734" class="Bound Operator">⁻¹</a><a id="6894" class="Symbol">)</a> <a id="6896" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="6899" href="Algebra.Consequences.Setoid.html#6752" class="Bound">comm</a> <a id="6904" href="Algebra.Consequences.Setoid.html#6871" class="Bound">x</a> <a id="6906" class="Symbol">(</a><a id="6907" href="Algebra.Consequences.Setoid.html#6871" class="Bound">x</a> <a id="6909" href="Algebra.Consequences.Setoid.html#6734" class="Bound Operator">⁻¹</a><a id="6911" class="Symbol">)</a> <a id="6913" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="6919" class="Symbol">(</a><a id="6920" href="Algebra.Consequences.Setoid.html#6871" class="Bound">x</a> <a id="6922" href="Algebra.Consequences.Setoid.html#6734" class="Bound Operator">⁻¹</a><a id="6924" class="Symbol">)</a> <a id="6926" href="Algebra.Consequences.Setoid.html#6720" class="Bound Operator">∙</a> <a id="6928" href="Algebra.Consequences.Setoid.html#6871" class="Bound">x</a> <a id="6930" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="6933" href="Algebra.Consequences.Setoid.html#6866" class="Bound">invˡ</a> <a id="6938" href="Algebra.Consequences.Setoid.html#6871" class="Bound">x</a> <a id="6940" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="6946" href="Algebra.Consequences.Setoid.html#6748" class="Bound">e</a>          <a id="6957" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="6962" href="Algebra.Consequences.Setoid.html#6962" class="Function">comm∧invˡ⇒inv</a> <a id="6976" class="Symbol">:</a> <a id="6978" href="Algebra.Definitions.html#2321" class="Function">LeftInverse</a> <a id="6990" href="Algebra.Consequences.Setoid.html#6748" class="Bound">e</a> <a id="6992" href="Algebra.Consequences.Setoid.html#6734" class="Bound Operator">_⁻¹</a> <a id="6996" href="Algebra.Consequences.Setoid.html#6720" class="Bound Operator">_∙_</a> <a id="7000" class="Symbol">→</a> <a id="7002" href="Algebra.Definitions.html#2499" class="Function">Inverse</a> <a id="7010" href="Algebra.Consequences.Setoid.html#6748" class="Bound">e</a> <a id="7012" href="Algebra.Consequences.Setoid.html#6734" class="Bound Operator">_⁻¹</a> <a id="7016" href="Algebra.Consequences.Setoid.html#6720" class="Bound Operator">_∙_</a>
  <a id="7022" href="Algebra.Consequences.Setoid.html#6962" class="Function">comm∧invˡ⇒inv</a> <a id="7036" href="Algebra.Consequences.Setoid.html#7036" class="Bound">invˡ</a> <a id="7041" class="Symbol">=</a> <a id="7043" href="Algebra.Consequences.Setoid.html#7036" class="Bound">invˡ</a> <a id="7048" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7050" href="Algebra.Consequences.Setoid.html#6785" class="Function">comm∧invˡ⇒invʳ</a> <a id="7065" href="Algebra.Consequences.Setoid.html#7036" class="Bound">invˡ</a>

  <a id="7073" href="Algebra.Consequences.Setoid.html#7073" class="Function">comm∧invʳ⇒invˡ</a> <a id="7088" class="Symbol">:</a> <a id="7090" href="Algebra.Definitions.html#2409" class="Function">RightInverse</a> <a id="7103" href="Algebra.Consequences.Setoid.html#6748" class="Bound">e</a> <a id="7105" href="Algebra.Consequences.Setoid.html#6734" class="Bound Operator">_⁻¹</a> <a id="7109" href="Algebra.Consequences.Setoid.html#6720" class="Bound Operator">_∙_</a> <a id="7113" class="Symbol">→</a> <a id="7115" href="Algebra.Definitions.html#2321" class="Function">LeftInverse</a> <a id="7127" href="Algebra.Consequences.Setoid.html#6748" class="Bound">e</a> <a id="7129" href="Algebra.Consequences.Setoid.html#6734" class="Bound Operator">_⁻¹</a> <a id="7133" href="Algebra.Consequences.Setoid.html#6720" class="Bound Operator">_∙_</a>
  <a id="7139" href="Algebra.Consequences.Setoid.html#7073" class="Function">comm∧invʳ⇒invˡ</a> <a id="7154" href="Algebra.Consequences.Setoid.html#7154" class="Bound">invʳ</a> <a id="7159" href="Algebra.Consequences.Setoid.html#7159" class="Bound">x</a> <a id="7161" class="Symbol">=</a> <a id="7163" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="7173" class="Symbol">(</a><a id="7174" href="Algebra.Consequences.Setoid.html#7159" class="Bound">x</a> <a id="7176" href="Algebra.Consequences.Setoid.html#6734" class="Bound Operator">⁻¹</a><a id="7178" class="Symbol">)</a> <a id="7180" href="Algebra.Consequences.Setoid.html#6720" class="Bound Operator">∙</a> <a id="7182" href="Algebra.Consequences.Setoid.html#7159" class="Bound">x</a> <a id="7184" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="7187" href="Algebra.Consequences.Setoid.html#6752" class="Bound">comm</a> <a id="7192" class="Symbol">(</a><a id="7193" href="Algebra.Consequences.Setoid.html#7159" class="Bound">x</a> <a id="7195" href="Algebra.Consequences.Setoid.html#6734" class="Bound Operator">⁻¹</a><a id="7197" class="Symbol">)</a> <a id="7199" href="Algebra.Consequences.Setoid.html#7159" class="Bound">x</a> <a id="7201" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="7207" href="Algebra.Consequences.Setoid.html#7159" class="Bound">x</a> <a id="7209" href="Algebra.Consequences.Setoid.html#6720" class="Bound Operator">∙</a> <a id="7211" class="Symbol">(</a><a id="7212" href="Algebra.Consequences.Setoid.html#7159" class="Bound">x</a> <a id="7214" href="Algebra.Consequences.Setoid.html#6734" class="Bound Operator">⁻¹</a><a id="7216" class="Symbol">)</a> <a id="7218" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="7221" href="Algebra.Consequences.Setoid.html#7154" class="Bound">invʳ</a> <a id="7226" href="Algebra.Consequences.Setoid.html#7159" class="Bound">x</a> <a id="7228" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="7234" href="Algebra.Consequences.Setoid.html#6748" class="Bound">e</a>          <a id="7245" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="7250" href="Algebra.Consequences.Setoid.html#7250" class="Function">comm∧invʳ⇒inv</a> <a id="7264" class="Symbol">:</a> <a id="7266" href="Algebra.Definitions.html#2409" class="Function">RightInverse</a> <a id="7279" href="Algebra.Consequences.Setoid.html#6748" class="Bound">e</a> <a id="7281" href="Algebra.Consequences.Setoid.html#6734" class="Bound Operator">_⁻¹</a> <a id="7285" href="Algebra.Consequences.Setoid.html#6720" class="Bound Operator">_∙_</a> <a id="7289" class="Symbol">→</a> <a id="7291" href="Algebra.Definitions.html#2499" class="Function">Inverse</a> <a id="7299" href="Algebra.Consequences.Setoid.html#6748" class="Bound">e</a> <a id="7301" href="Algebra.Consequences.Setoid.html#6734" class="Bound Operator">_⁻¹</a> <a id="7305" href="Algebra.Consequences.Setoid.html#6720" class="Bound Operator">_∙_</a>
  <a id="7311" href="Algebra.Consequences.Setoid.html#7250" class="Function">comm∧invʳ⇒inv</a> <a id="7325" href="Algebra.Consequences.Setoid.html#7325" class="Bound">invʳ</a> <a id="7330" class="Symbol">=</a> <a id="7332" href="Algebra.Consequences.Setoid.html#7073" class="Function">comm∧invʳ⇒invˡ</a> <a id="7347" href="Algebra.Consequences.Setoid.html#7325" class="Bound">invʳ</a> <a id="7352" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7354" href="Algebra.Consequences.Setoid.html#7325" class="Bound">invʳ</a>

<a id="7360" class="Keyword">module</a> <a id="7367" href="Algebra.Consequences.Setoid.html#7367" class="Module">_</a> <a id="7369" class="Symbol">{</a><a id="7370" href="Algebra.Consequences.Setoid.html#7370" class="Bound Operator">_∙_</a> <a id="7374" class="Symbol">:</a> <a id="7376" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="7380" href="Algebra.Consequences.Setoid.html#951" class="Field">A</a><a id="7381" class="Symbol">}</a> <a id="7383" class="Symbol">{</a><a id="7384" href="Algebra.Consequences.Setoid.html#7384" class="Bound Operator">_⁻¹</a> <a id="7388" class="Symbol">:</a> <a id="7390" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="7394" href="Algebra.Consequences.Setoid.html#951" class="Field">A</a><a id="7395" class="Symbol">}</a> <a id="7397" class="Symbol">{</a><a id="7398" href="Algebra.Consequences.Setoid.html#7398" class="Bound">e</a><a id="7399" class="Symbol">}</a> <a id="7401" class="Symbol">(</a><a id="7402" href="Algebra.Consequences.Setoid.html#7402" class="Bound">cong</a> <a id="7407" class="Symbol">:</a> <a id="7409" href="Algebra.Definitions.html#1336" class="Function">Congruent₂</a> <a id="7420" href="Algebra.Consequences.Setoid.html#7370" class="Bound Operator">_∙_</a><a id="7423" class="Symbol">)</a> <a id="7425" class="Keyword">where</a>

  <a id="7434" class="Keyword">open</a> <a id="7439" href="Algebra.Consequences.Setoid.html#1290" class="Module">Congruence</a> <a id="7450" href="Algebra.Consequences.Setoid.html#7402" class="Bound">cong</a>

  <a id="7458" href="Algebra.Consequences.Setoid.html#7458" class="Function">assoc∧id∧invʳ⇒invˡ-unique</a> <a id="7484" class="Symbol">:</a> <a id="7486" href="Algebra.Definitions.html#1556" class="Function">Associative</a> <a id="7498" href="Algebra.Consequences.Setoid.html#7370" class="Bound Operator">_∙_</a> <a id="7502" class="Symbol">→</a>
                              <a id="7534" href="Algebra.Definitions.html#2033" class="Function">Identity</a> <a id="7543" href="Algebra.Consequences.Setoid.html#7398" class="Bound">e</a> <a id="7545" href="Algebra.Consequences.Setoid.html#7370" class="Bound Operator">_∙_</a> <a id="7549" class="Symbol">→</a> <a id="7551" href="Algebra.Definitions.html#2409" class="Function">RightInverse</a> <a id="7564" href="Algebra.Consequences.Setoid.html#7398" class="Bound">e</a> <a id="7566" href="Algebra.Consequences.Setoid.html#7384" class="Bound Operator">_⁻¹</a> <a id="7570" href="Algebra.Consequences.Setoid.html#7370" class="Bound Operator">_∙_</a> <a id="7574" class="Symbol">→</a>
                              <a id="7606" class="Symbol">∀</a> <a id="7608" href="Algebra.Consequences.Setoid.html#7608" class="Bound">x</a> <a id="7610" href="Algebra.Consequences.Setoid.html#7610" class="Bound">y</a> <a id="7612" class="Symbol">→</a> <a id="7614" class="Symbol">(</a><a id="7615" href="Algebra.Consequences.Setoid.html#7608" class="Bound">x</a> <a id="7617" href="Algebra.Consequences.Setoid.html#7370" class="Bound Operator">∙</a> <a id="7619" href="Algebra.Consequences.Setoid.html#7610" class="Bound">y</a><a id="7620" class="Symbol">)</a> <a id="7622" href="Relation.Binary.Bundles.html#1324" class="Field Operator">≈</a> <a id="7624" href="Algebra.Consequences.Setoid.html#7398" class="Bound">e</a> <a id="7626" class="Symbol">→</a> <a id="7628" href="Algebra.Consequences.Setoid.html#7608" class="Bound">x</a> <a id="7630" href="Relation.Binary.Bundles.html#1324" class="Field Operator">≈</a> <a id="7632" class="Symbol">(</a><a id="7633" href="Algebra.Consequences.Setoid.html#7610" class="Bound">y</a> <a id="7635" href="Algebra.Consequences.Setoid.html#7384" class="Bound Operator">⁻¹</a><a id="7637" class="Symbol">)</a>
  <a id="7641" href="Algebra.Consequences.Setoid.html#7458" class="Function">assoc∧id∧invʳ⇒invˡ-unique</a> <a id="7667" href="Algebra.Consequences.Setoid.html#7667" class="Bound">assoc</a> <a id="7673" class="Symbol">(</a><a id="7674" href="Algebra.Consequences.Setoid.html#7674" class="Bound">idˡ</a> <a id="7678" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7680" href="Algebra.Consequences.Setoid.html#7680" class="Bound">idʳ</a><a id="7683" class="Symbol">)</a> <a id="7685" href="Algebra.Consequences.Setoid.html#7685" class="Bound">invʳ</a> <a id="7690" href="Algebra.Consequences.Setoid.html#7690" class="Bound">x</a> <a id="7692" href="Algebra.Consequences.Setoid.html#7692" class="Bound">y</a> <a id="7694" href="Algebra.Consequences.Setoid.html#7694" class="Bound">eq</a> <a id="7697" class="Symbol">=</a> <a id="7699" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="7709" href="Algebra.Consequences.Setoid.html#7690" class="Bound">x</a>                <a id="7726" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="7729" href="Algebra.Consequences.Setoid.html#7680" class="Bound">idʳ</a> <a id="7733" href="Algebra.Consequences.Setoid.html#7690" class="Bound">x</a> <a id="7735" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
    <a id="7741" href="Algebra.Consequences.Setoid.html#7690" class="Bound">x</a> <a id="7743" href="Algebra.Consequences.Setoid.html#7370" class="Bound Operator">∙</a> <a id="7745" href="Algebra.Consequences.Setoid.html#7398" class="Bound">e</a>            <a id="7758" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="7761" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a> <a id="7769" class="Symbol">(</a><a id="7770" href="Algebra.Consequences.Setoid.html#7685" class="Bound">invʳ</a> <a id="7775" href="Algebra.Consequences.Setoid.html#7692" class="Bound">y</a><a id="7776" class="Symbol">)</a> <a id="7778" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
    <a id="7784" href="Algebra.Consequences.Setoid.html#7690" class="Bound">x</a> <a id="7786" href="Algebra.Consequences.Setoid.html#7370" class="Bound Operator">∙</a> <a id="7788" class="Symbol">(</a><a id="7789" href="Algebra.Consequences.Setoid.html#7692" class="Bound">y</a> <a id="7791" href="Algebra.Consequences.Setoid.html#7370" class="Bound Operator">∙</a> <a id="7793" class="Symbol">(</a><a id="7794" href="Algebra.Consequences.Setoid.html#7692" class="Bound">y</a> <a id="7796" href="Algebra.Consequences.Setoid.html#7384" class="Bound Operator">⁻¹</a><a id="7798" class="Symbol">))</a> <a id="7801" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="7804" href="Algebra.Consequences.Setoid.html#7667" class="Bound">assoc</a> <a id="7810" href="Algebra.Consequences.Setoid.html#7690" class="Bound">x</a> <a id="7812" href="Algebra.Consequences.Setoid.html#7692" class="Bound">y</a> <a id="7814" class="Symbol">(</a><a id="7815" href="Algebra.Consequences.Setoid.html#7692" class="Bound">y</a> <a id="7817" href="Algebra.Consequences.Setoid.html#7384" class="Bound Operator">⁻¹</a><a id="7819" class="Symbol">)</a> <a id="7821" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
    <a id="7827" class="Symbol">(</a><a id="7828" href="Algebra.Consequences.Setoid.html#7690" class="Bound">x</a> <a id="7830" href="Algebra.Consequences.Setoid.html#7370" class="Bound Operator">∙</a> <a id="7832" href="Algebra.Consequences.Setoid.html#7692" class="Bound">y</a><a id="7833" class="Symbol">)</a> <a id="7835" href="Algebra.Consequences.Setoid.html#7370" class="Bound Operator">∙</a> <a id="7837" class="Symbol">(</a><a id="7838" href="Algebra.Consequences.Setoid.html#7692" class="Bound">y</a> <a id="7840" href="Algebra.Consequences.Setoid.html#7384" class="Bound Operator">⁻¹</a><a id="7842" class="Symbol">)</a> <a id="7844" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="7847" href="Algebra.Consequences.Base.html#1087" class="Function">∙-congʳ</a> <a id="7855" href="Algebra.Consequences.Setoid.html#7694" class="Bound">eq</a> <a id="7858" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="7864" href="Algebra.Consequences.Setoid.html#7398" class="Bound">e</a> <a id="7866" href="Algebra.Consequences.Setoid.html#7370" class="Bound Operator">∙</a> <a id="7868" class="Symbol">(</a><a id="7869" href="Algebra.Consequences.Setoid.html#7692" class="Bound">y</a> <a id="7871" href="Algebra.Consequences.Setoid.html#7384" class="Bound Operator">⁻¹</a><a id="7873" class="Symbol">)</a>       <a id="7881" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="7884" href="Algebra.Consequences.Setoid.html#7674" class="Bound">idˡ</a> <a id="7888" class="Symbol">(</a><a id="7889" href="Algebra.Consequences.Setoid.html#7692" class="Bound">y</a> <a id="7891" href="Algebra.Consequences.Setoid.html#7384" class="Bound Operator">⁻¹</a><a id="7893" class="Symbol">)</a> <a id="7895" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="7901" href="Algebra.Consequences.Setoid.html#7692" class="Bound">y</a> <a id="7903" href="Algebra.Consequences.Setoid.html#7384" class="Bound Operator">⁻¹</a>             <a id="7918" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="7923" href="Algebra.Consequences.Setoid.html#7923" class="Function">assoc∧id∧invˡ⇒invʳ-unique</a> <a id="7949" class="Symbol">:</a> <a id="7951" href="Algebra.Definitions.html#1556" class="Function">Associative</a> <a id="7963" href="Algebra.Consequences.Setoid.html#7370" class="Bound Operator">_∙_</a> <a id="7967" class="Symbol">→</a>
                              <a id="7999" href="Algebra.Definitions.html#2033" class="Function">Identity</a> <a id="8008" href="Algebra.Consequences.Setoid.html#7398" class="Bound">e</a> <a id="8010" href="Algebra.Consequences.Setoid.html#7370" class="Bound Operator">_∙_</a> <a id="8014" class="Symbol">→</a> <a id="8016" href="Algebra.Definitions.html#2321" class="Function">LeftInverse</a> <a id="8028" href="Algebra.Consequences.Setoid.html#7398" class="Bound">e</a> <a id="8030" href="Algebra.Consequences.Setoid.html#7384" class="Bound Operator">_⁻¹</a> <a id="8034" href="Algebra.Consequences.Setoid.html#7370" class="Bound Operator">_∙_</a> <a id="8038" class="Symbol">→</a>
                              <a id="8070" class="Symbol">∀</a> <a id="8072" href="Algebra.Consequences.Setoid.html#8072" class="Bound">x</a> <a id="8074" href="Algebra.Consequences.Setoid.html#8074" class="Bound">y</a> <a id="8076" class="Symbol">→</a> <a id="8078" class="Symbol">(</a><a id="8079" href="Algebra.Consequences.Setoid.html#8072" class="Bound">x</a> <a id="8081" href="Algebra.Consequences.Setoid.html#7370" class="Bound Operator">∙</a> <a id="8083" href="Algebra.Consequences.Setoid.html#8074" class="Bound">y</a><a id="8084" class="Symbol">)</a> <a id="8086" href="Relation.Binary.Bundles.html#1324" class="Field Operator">≈</a> <a id="8088" href="Algebra.Consequences.Setoid.html#7398" class="Bound">e</a> <a id="8090" class="Symbol">→</a> <a id="8092" href="Algebra.Consequences.Setoid.html#8074" class="Bound">y</a> <a id="8094" href="Relation.Binary.Bundles.html#1324" class="Field Operator">≈</a> <a id="8096" class="Symbol">(</a><a id="8097" href="Algebra.Consequences.Setoid.html#8072" class="Bound">x</a> <a id="8099" href="Algebra.Consequences.Setoid.html#7384" class="Bound Operator">⁻¹</a><a id="8101" class="Symbol">)</a>
  <a id="8105" href="Algebra.Consequences.Setoid.html#7923" class="Function">assoc∧id∧invˡ⇒invʳ-unique</a> <a id="8131" href="Algebra.Consequences.Setoid.html#8131" class="Bound">assoc</a> <a id="8137" class="Symbol">(</a><a id="8138" href="Algebra.Consequences.Setoid.html#8138" class="Bound">idˡ</a> <a id="8142" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8144" href="Algebra.Consequences.Setoid.html#8144" class="Bound">idʳ</a><a id="8147" class="Symbol">)</a> <a id="8149" href="Algebra.Consequences.Setoid.html#8149" class="Bound">invˡ</a> <a id="8154" href="Algebra.Consequences.Setoid.html#8154" class="Bound">x</a> <a id="8156" href="Algebra.Consequences.Setoid.html#8156" class="Bound">y</a> <a id="8158" href="Algebra.Consequences.Setoid.html#8158" class="Bound">eq</a> <a id="8161" class="Symbol">=</a> <a id="8163" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="8173" href="Algebra.Consequences.Setoid.html#8156" class="Bound">y</a>                <a id="8190" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="8193" href="Algebra.Consequences.Setoid.html#8138" class="Bound">idˡ</a> <a id="8197" href="Algebra.Consequences.Setoid.html#8156" class="Bound">y</a> <a id="8199" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
    <a id="8205" href="Algebra.Consequences.Setoid.html#7398" class="Bound">e</a> <a id="8207" href="Algebra.Consequences.Setoid.html#7370" class="Bound Operator">∙</a> <a id="8209" href="Algebra.Consequences.Setoid.html#8156" class="Bound">y</a>            <a id="8222" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="8225" href="Algebra.Consequences.Base.html#1087" class="Function">∙-congʳ</a> <a id="8233" class="Symbol">(</a><a id="8234" href="Algebra.Consequences.Setoid.html#8149" class="Bound">invˡ</a> <a id="8239" href="Algebra.Consequences.Setoid.html#8154" class="Bound">x</a><a id="8240" class="Symbol">)</a> <a id="8242" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
    <a id="8248" class="Symbol">((</a><a id="8250" href="Algebra.Consequences.Setoid.html#8154" class="Bound">x</a> <a id="8252" href="Algebra.Consequences.Setoid.html#7384" class="Bound Operator">⁻¹</a><a id="8254" class="Symbol">)</a> <a id="8256" href="Algebra.Consequences.Setoid.html#7370" class="Bound Operator">∙</a> <a id="8258" href="Algebra.Consequences.Setoid.html#8154" class="Bound">x</a><a id="8259" class="Symbol">)</a> <a id="8261" href="Algebra.Consequences.Setoid.html#7370" class="Bound Operator">∙</a> <a id="8263" href="Algebra.Consequences.Setoid.html#8156" class="Bound">y</a> <a id="8265" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="8268" href="Algebra.Consequences.Setoid.html#8131" class="Bound">assoc</a> <a id="8274" class="Symbol">(</a><a id="8275" href="Algebra.Consequences.Setoid.html#8154" class="Bound">x</a> <a id="8277" href="Algebra.Consequences.Setoid.html#7384" class="Bound Operator">⁻¹</a><a id="8279" class="Symbol">)</a> <a id="8281" href="Algebra.Consequences.Setoid.html#8154" class="Bound">x</a> <a id="8283" href="Algebra.Consequences.Setoid.html#8156" class="Bound">y</a> <a id="8285" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="8291" class="Symbol">(</a><a id="8292" href="Algebra.Consequences.Setoid.html#8154" class="Bound">x</a> <a id="8294" href="Algebra.Consequences.Setoid.html#7384" class="Bound Operator">⁻¹</a><a id="8296" class="Symbol">)</a> <a id="8298" href="Algebra.Consequences.Setoid.html#7370" class="Bound Operator">∙</a> <a id="8300" class="Symbol">(</a><a id="8301" href="Algebra.Consequences.Setoid.html#8154" class="Bound">x</a> <a id="8303" href="Algebra.Consequences.Setoid.html#7370" class="Bound Operator">∙</a> <a id="8305" href="Algebra.Consequences.Setoid.html#8156" class="Bound">y</a><a id="8306" class="Symbol">)</a> <a id="8308" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="8311" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a> <a id="8319" href="Algebra.Consequences.Setoid.html#8158" class="Bound">eq</a> <a id="8322" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="8328" class="Symbol">(</a><a id="8329" href="Algebra.Consequences.Setoid.html#8154" class="Bound">x</a> <a id="8331" href="Algebra.Consequences.Setoid.html#7384" class="Bound Operator">⁻¹</a><a id="8333" class="Symbol">)</a> <a id="8335" href="Algebra.Consequences.Setoid.html#7370" class="Bound Operator">∙</a> <a id="8337" href="Algebra.Consequences.Setoid.html#7398" class="Bound">e</a>       <a id="8345" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="8348" href="Algebra.Consequences.Setoid.html#8144" class="Bound">idʳ</a> <a id="8352" class="Symbol">(</a><a id="8353" href="Algebra.Consequences.Setoid.html#8154" class="Bound">x</a> <a id="8355" href="Algebra.Consequences.Setoid.html#7384" class="Bound Operator">⁻¹</a><a id="8357" class="Symbol">)</a> <a id="8359" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="8365" href="Algebra.Consequences.Setoid.html#8154" class="Bound">x</a> <a id="8367" href="Algebra.Consequences.Setoid.html#7384" class="Bound Operator">⁻¹</a>             <a id="8382" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="8385" class="Comment">------------------------------------------------------------------------</a>
<a id="8458" class="Comment">-- Bisemigroup-like structures</a>

<a id="8490" class="Keyword">module</a> <a id="8497" href="Algebra.Consequences.Setoid.html#8497" class="Module">_</a> <a id="8499" class="Symbol">{</a><a id="8500" href="Algebra.Consequences.Setoid.html#8500" class="Bound Operator">_∙_</a> <a id="8504" href="Algebra.Consequences.Setoid.html#8504" class="Bound Operator">_◦_</a> <a id="8508" class="Symbol">:</a> <a id="8510" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="8514" href="Algebra.Consequences.Setoid.html#951" class="Field">A</a><a id="8515" class="Symbol">}</a>
         <a id="8526" class="Symbol">(</a><a id="8527" href="Algebra.Consequences.Setoid.html#8527" class="Bound">◦-cong</a> <a id="8534" class="Symbol">:</a> <a id="8536" href="Algebra.Definitions.html#1336" class="Function">Congruent₂</a> <a id="8547" href="Algebra.Consequences.Setoid.html#8504" class="Bound Operator">_◦_</a><a id="8550" class="Symbol">)</a>
         <a id="8561" class="Symbol">(</a><a id="8562" href="Algebra.Consequences.Setoid.html#8562" class="Bound">∙-comm</a> <a id="8569" class="Symbol">:</a> <a id="8571" href="Algebra.Definitions.html#1643" class="Function">Commutative</a> <a id="8583" href="Algebra.Consequences.Setoid.html#8500" class="Bound Operator">_∙_</a><a id="8586" class="Symbol">)</a>
         <a id="8597" class="Keyword">where</a>

  <a id="8606" class="Keyword">open</a> <a id="8611" href="Algebra.Consequences.Setoid.html#1290" class="Module">Congruence</a> <a id="8622" href="Algebra.Consequences.Setoid.html#8527" class="Bound">◦-cong</a> <a id="8629" class="Keyword">renaming</a> <a id="8638" class="Symbol">(</a><a id="8639" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a> <a id="8647" class="Symbol">to</a> <a id="8650" class="Function">◦-congˡ</a><a id="8657" class="Symbol">)</a>

  <a id="8662" href="Algebra.Consequences.Setoid.html#8662" class="Function">comm∧distrˡ⇒distrʳ</a> <a id="8681" class="Symbol">:</a>  <a id="8684" href="Algebra.Consequences.Setoid.html#8500" class="Bound Operator">_∙_</a> <a id="8688" href="Algebra.Definitions.html#3397" class="Function Operator">DistributesOverˡ</a> <a id="8705" href="Algebra.Consequences.Setoid.html#8504" class="Bound Operator">_◦_</a> <a id="8709" class="Symbol">→</a> <a id="8711" href="Algebra.Consequences.Setoid.html#8500" class="Bound Operator">_∙_</a> <a id="8715" href="Algebra.Definitions.html#3516" class="Function Operator">DistributesOverʳ</a> <a id="8732" href="Algebra.Consequences.Setoid.html#8504" class="Bound Operator">_◦_</a>
  <a id="8738" href="Algebra.Consequences.Setoid.html#8662" class="Function">comm∧distrˡ⇒distrʳ</a> <a id="8757" href="Algebra.Consequences.Setoid.html#8757" class="Bound">distrˡ</a> <a id="8764" href="Algebra.Consequences.Setoid.html#8764" class="Bound">x</a> <a id="8766" href="Algebra.Consequences.Setoid.html#8766" class="Bound">y</a> <a id="8768" href="Algebra.Consequences.Setoid.html#8768" class="Bound">z</a> <a id="8770" class="Symbol">=</a> <a id="8772" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="8782" class="Symbol">(</a><a id="8783" href="Algebra.Consequences.Setoid.html#8766" class="Bound">y</a> <a id="8785" href="Algebra.Consequences.Setoid.html#8504" class="Bound Operator">◦</a> <a id="8787" href="Algebra.Consequences.Setoid.html#8768" class="Bound">z</a><a id="8788" class="Symbol">)</a> <a id="8790" href="Algebra.Consequences.Setoid.html#8500" class="Bound Operator">∙</a> <a id="8792" href="Algebra.Consequences.Setoid.html#8764" class="Bound">x</a>       <a id="8800" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="8803" href="Algebra.Consequences.Setoid.html#8562" class="Bound">∙-comm</a> <a id="8810" class="Symbol">(</a><a id="8811" href="Algebra.Consequences.Setoid.html#8766" class="Bound">y</a> <a id="8813" href="Algebra.Consequences.Setoid.html#8504" class="Bound Operator">◦</a> <a id="8815" href="Algebra.Consequences.Setoid.html#8768" class="Bound">z</a><a id="8816" class="Symbol">)</a> <a id="8818" href="Algebra.Consequences.Setoid.html#8764" class="Bound">x</a> <a id="8820" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="8826" href="Algebra.Consequences.Setoid.html#8764" class="Bound">x</a> <a id="8828" href="Algebra.Consequences.Setoid.html#8500" class="Bound Operator">∙</a> <a id="8830" class="Symbol">(</a><a id="8831" href="Algebra.Consequences.Setoid.html#8766" class="Bound">y</a> <a id="8833" href="Algebra.Consequences.Setoid.html#8504" class="Bound Operator">◦</a> <a id="8835" href="Algebra.Consequences.Setoid.html#8768" class="Bound">z</a><a id="8836" class="Symbol">)</a>       <a id="8844" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="8847" href="Algebra.Consequences.Setoid.html#8757" class="Bound">distrˡ</a> <a id="8854" href="Algebra.Consequences.Setoid.html#8764" class="Bound">x</a> <a id="8856" href="Algebra.Consequences.Setoid.html#8766" class="Bound">y</a> <a id="8858" href="Algebra.Consequences.Setoid.html#8768" class="Bound">z</a> <a id="8860" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="8866" class="Symbol">(</a><a id="8867" href="Algebra.Consequences.Setoid.html#8764" class="Bound">x</a> <a id="8869" href="Algebra.Consequences.Setoid.html#8500" class="Bound Operator">∙</a> <a id="8871" href="Algebra.Consequences.Setoid.html#8766" class="Bound">y</a><a id="8872" class="Symbol">)</a> <a id="8874" href="Algebra.Consequences.Setoid.html#8504" class="Bound Operator">◦</a> <a id="8876" class="Symbol">(</a><a id="8877" href="Algebra.Consequences.Setoid.html#8764" class="Bound">x</a> <a id="8879" href="Algebra.Consequences.Setoid.html#8500" class="Bound Operator">∙</a> <a id="8881" href="Algebra.Consequences.Setoid.html#8768" class="Bound">z</a><a id="8882" class="Symbol">)</a> <a id="8884" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="8887" href="Algebra.Consequences.Setoid.html#8527" class="Bound">◦-cong</a> <a id="8894" class="Symbol">(</a><a id="8895" href="Algebra.Consequences.Setoid.html#8562" class="Bound">∙-comm</a> <a id="8902" href="Algebra.Consequences.Setoid.html#8764" class="Bound">x</a> <a id="8904" href="Algebra.Consequences.Setoid.html#8766" class="Bound">y</a><a id="8905" class="Symbol">)</a> <a id="8907" class="Symbol">(</a><a id="8908" href="Algebra.Consequences.Setoid.html#8562" class="Bound">∙-comm</a> <a id="8915" href="Algebra.Consequences.Setoid.html#8764" class="Bound">x</a> <a id="8917" href="Algebra.Consequences.Setoid.html#8768" class="Bound">z</a><a id="8918" class="Symbol">)</a> <a id="8920" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="8926" class="Symbol">(</a><a id="8927" href="Algebra.Consequences.Setoid.html#8766" class="Bound">y</a> <a id="8929" href="Algebra.Consequences.Setoid.html#8500" class="Bound Operator">∙</a> <a id="8931" href="Algebra.Consequences.Setoid.html#8764" class="Bound">x</a><a id="8932" class="Symbol">)</a> <a id="8934" href="Algebra.Consequences.Setoid.html#8504" class="Bound Operator">◦</a> <a id="8936" class="Symbol">(</a><a id="8937" href="Algebra.Consequences.Setoid.html#8768" class="Bound">z</a> <a id="8939" href="Algebra.Consequences.Setoid.html#8500" class="Bound Operator">∙</a> <a id="8941" href="Algebra.Consequences.Setoid.html#8764" class="Bound">x</a><a id="8942" class="Symbol">)</a> <a id="8944" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="8949" href="Algebra.Consequences.Setoid.html#8949" class="Function">comm∧distrʳ⇒distrˡ</a> <a id="8968" class="Symbol">:</a> <a id="8970" href="Algebra.Consequences.Setoid.html#8500" class="Bound Operator">_∙_</a> <a id="8974" href="Algebra.Definitions.html#3516" class="Function Operator">DistributesOverʳ</a> <a id="8991" href="Algebra.Consequences.Setoid.html#8504" class="Bound Operator">_◦_</a> <a id="8995" class="Symbol">→</a> <a id="8997" href="Algebra.Consequences.Setoid.html#8500" class="Bound Operator">_∙_</a> <a id="9001" href="Algebra.Definitions.html#3397" class="Function Operator">DistributesOverˡ</a> <a id="9018" href="Algebra.Consequences.Setoid.html#8504" class="Bound Operator">_◦_</a>
  <a id="9024" href="Algebra.Consequences.Setoid.html#8949" class="Function">comm∧distrʳ⇒distrˡ</a> <a id="9043" href="Algebra.Consequences.Setoid.html#9043" class="Bound">distrˡ</a> <a id="9050" href="Algebra.Consequences.Setoid.html#9050" class="Bound">x</a> <a id="9052" href="Algebra.Consequences.Setoid.html#9052" class="Bound">y</a> <a id="9054" href="Algebra.Consequences.Setoid.html#9054" class="Bound">z</a> <a id="9056" class="Symbol">=</a> <a id="9058" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="9068" href="Algebra.Consequences.Setoid.html#9050" class="Bound">x</a> <a id="9070" href="Algebra.Consequences.Setoid.html#8500" class="Bound Operator">∙</a> <a id="9072" class="Symbol">(</a><a id="9073" href="Algebra.Consequences.Setoid.html#9052" class="Bound">y</a> <a id="9075" href="Algebra.Consequences.Setoid.html#8504" class="Bound Operator">◦</a> <a id="9077" href="Algebra.Consequences.Setoid.html#9054" class="Bound">z</a><a id="9078" class="Symbol">)</a>       <a id="9086" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="9089" href="Algebra.Consequences.Setoid.html#8562" class="Bound">∙-comm</a> <a id="9096" href="Algebra.Consequences.Setoid.html#9050" class="Bound">x</a> <a id="9098" class="Symbol">(</a><a id="9099" href="Algebra.Consequences.Setoid.html#9052" class="Bound">y</a> <a id="9101" href="Algebra.Consequences.Setoid.html#8504" class="Bound Operator">◦</a> <a id="9103" href="Algebra.Consequences.Setoid.html#9054" class="Bound">z</a><a id="9104" class="Symbol">)</a> <a id="9106" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="9112" class="Symbol">(</a><a id="9113" href="Algebra.Consequences.Setoid.html#9052" class="Bound">y</a> <a id="9115" href="Algebra.Consequences.Setoid.html#8504" class="Bound Operator">◦</a> <a id="9117" href="Algebra.Consequences.Setoid.html#9054" class="Bound">z</a><a id="9118" class="Symbol">)</a> <a id="9120" href="Algebra.Consequences.Setoid.html#8500" class="Bound Operator">∙</a> <a id="9122" href="Algebra.Consequences.Setoid.html#9050" class="Bound">x</a>       <a id="9130" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="9133" href="Algebra.Consequences.Setoid.html#9043" class="Bound">distrˡ</a> <a id="9140" href="Algebra.Consequences.Setoid.html#9050" class="Bound">x</a> <a id="9142" href="Algebra.Consequences.Setoid.html#9052" class="Bound">y</a> <a id="9144" href="Algebra.Consequences.Setoid.html#9054" class="Bound">z</a> <a id="9146" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="9152" class="Symbol">(</a><a id="9153" href="Algebra.Consequences.Setoid.html#9052" class="Bound">y</a> <a id="9155" href="Algebra.Consequences.Setoid.html#8500" class="Bound Operator">∙</a> <a id="9157" href="Algebra.Consequences.Setoid.html#9050" class="Bound">x</a><a id="9158" class="Symbol">)</a> <a id="9160" href="Algebra.Consequences.Setoid.html#8504" class="Bound Operator">◦</a> <a id="9162" class="Symbol">(</a><a id="9163" href="Algebra.Consequences.Setoid.html#9054" class="Bound">z</a> <a id="9165" href="Algebra.Consequences.Setoid.html#8500" class="Bound Operator">∙</a> <a id="9167" href="Algebra.Consequences.Setoid.html#9050" class="Bound">x</a><a id="9168" class="Symbol">)</a> <a id="9170" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="9173" href="Algebra.Consequences.Setoid.html#8527" class="Bound">◦-cong</a> <a id="9180" class="Symbol">(</a><a id="9181" href="Algebra.Consequences.Setoid.html#8562" class="Bound">∙-comm</a> <a id="9188" href="Algebra.Consequences.Setoid.html#9052" class="Bound">y</a> <a id="9190" href="Algebra.Consequences.Setoid.html#9050" class="Bound">x</a><a id="9191" class="Symbol">)</a> <a id="9193" class="Symbol">(</a><a id="9194" href="Algebra.Consequences.Setoid.html#8562" class="Bound">∙-comm</a> <a id="9201" href="Algebra.Consequences.Setoid.html#9054" class="Bound">z</a> <a id="9203" href="Algebra.Consequences.Setoid.html#9050" class="Bound">x</a><a id="9204" class="Symbol">)</a> <a id="9206" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="9212" class="Symbol">(</a><a id="9213" href="Algebra.Consequences.Setoid.html#9050" class="Bound">x</a> <a id="9215" href="Algebra.Consequences.Setoid.html#8500" class="Bound Operator">∙</a> <a id="9217" href="Algebra.Consequences.Setoid.html#9052" class="Bound">y</a><a id="9218" class="Symbol">)</a> <a id="9220" href="Algebra.Consequences.Setoid.html#8504" class="Bound Operator">◦</a> <a id="9222" class="Symbol">(</a><a id="9223" href="Algebra.Consequences.Setoid.html#9050" class="Bound">x</a> <a id="9225" href="Algebra.Consequences.Setoid.html#8500" class="Bound Operator">∙</a> <a id="9227" href="Algebra.Consequences.Setoid.html#9054" class="Bound">z</a><a id="9228" class="Symbol">)</a> <a id="9230" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="9235" href="Algebra.Consequences.Setoid.html#9235" class="Function">comm∧distrˡ⇒distr</a> <a id="9253" class="Symbol">:</a>  <a id="9256" href="Algebra.Consequences.Setoid.html#8500" class="Bound Operator">_∙_</a> <a id="9260" href="Algebra.Definitions.html#3397" class="Function Operator">DistributesOverˡ</a> <a id="9277" href="Algebra.Consequences.Setoid.html#8504" class="Bound Operator">_◦_</a> <a id="9281" class="Symbol">→</a> <a id="9283" href="Algebra.Consequences.Setoid.html#8500" class="Bound Operator">_∙_</a> <a id="9287" href="Algebra.Definitions.html#3635" class="Function Operator">DistributesOver</a> <a id="9303" href="Algebra.Consequences.Setoid.html#8504" class="Bound Operator">_◦_</a>
  <a id="9309" href="Algebra.Consequences.Setoid.html#9235" class="Function">comm∧distrˡ⇒distr</a> <a id="9327" href="Algebra.Consequences.Setoid.html#9327" class="Bound">distrˡ</a> <a id="9334" class="Symbol">=</a> <a id="9336" href="Algebra.Consequences.Setoid.html#9327" class="Bound">distrˡ</a> <a id="9343" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9345" href="Algebra.Consequences.Setoid.html#8662" class="Function">comm∧distrˡ⇒distrʳ</a> <a id="9364" href="Algebra.Consequences.Setoid.html#9327" class="Bound">distrˡ</a>

  <a id="9374" href="Algebra.Consequences.Setoid.html#9374" class="Function">comm∧distrʳ⇒distr</a> <a id="9392" class="Symbol">:</a>  <a id="9395" href="Algebra.Consequences.Setoid.html#8500" class="Bound Operator">_∙_</a> <a id="9399" href="Algebra.Definitions.html#3516" class="Function Operator">DistributesOverʳ</a> <a id="9416" href="Algebra.Consequences.Setoid.html#8504" class="Bound Operator">_◦_</a> <a id="9420" class="Symbol">→</a> <a id="9422" href="Algebra.Consequences.Setoid.html#8500" class="Bound Operator">_∙_</a> <a id="9426" href="Algebra.Definitions.html#3635" class="Function Operator">DistributesOver</a> <a id="9442" href="Algebra.Consequences.Setoid.html#8504" class="Bound Operator">_◦_</a>
  <a id="9448" href="Algebra.Consequences.Setoid.html#9374" class="Function">comm∧distrʳ⇒distr</a> <a id="9466" href="Algebra.Consequences.Setoid.html#9466" class="Bound">distrʳ</a> <a id="9473" class="Symbol">=</a> <a id="9475" href="Algebra.Consequences.Setoid.html#8949" class="Function">comm∧distrʳ⇒distrˡ</a> <a id="9494" href="Algebra.Consequences.Setoid.html#9466" class="Bound">distrʳ</a> <a id="9501" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9503" href="Algebra.Consequences.Setoid.html#9466" class="Bound">distrʳ</a>

  <a id="9513" href="Algebra.Consequences.Setoid.html#9513" class="Function">comm⇒sym[distribˡ]</a> <a id="9532" class="Symbol">:</a> <a id="9534" class="Symbol">∀</a> <a id="9536" href="Algebra.Consequences.Setoid.html#9536" class="Bound">x</a> <a id="9538" class="Symbol">→</a> <a id="9540" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="9550" class="Symbol">(λ</a> <a id="9553" href="Algebra.Consequences.Setoid.html#9553" class="Bound">y</a> <a id="9555" href="Algebra.Consequences.Setoid.html#9555" class="Bound">z</a> <a id="9557" class="Symbol">→</a> <a id="9559" class="Symbol">(</a><a id="9560" href="Algebra.Consequences.Setoid.html#9536" class="Bound">x</a> <a id="9562" href="Algebra.Consequences.Setoid.html#8504" class="Bound Operator">◦</a> <a id="9564" class="Symbol">(</a><a id="9565" href="Algebra.Consequences.Setoid.html#9553" class="Bound">y</a> <a id="9567" href="Algebra.Consequences.Setoid.html#8500" class="Bound Operator">∙</a> <a id="9569" href="Algebra.Consequences.Setoid.html#9555" class="Bound">z</a><a id="9570" class="Symbol">))</a> <a id="9573" href="Relation.Binary.Bundles.html#1324" class="Field Operator">≈</a> <a id="9575" class="Symbol">((</a><a id="9577" href="Algebra.Consequences.Setoid.html#9536" class="Bound">x</a> <a id="9579" href="Algebra.Consequences.Setoid.html#8504" class="Bound Operator">◦</a> <a id="9581" href="Algebra.Consequences.Setoid.html#9553" class="Bound">y</a><a id="9582" class="Symbol">)</a> <a id="9584" href="Algebra.Consequences.Setoid.html#8500" class="Bound Operator">∙</a> <a id="9586" class="Symbol">(</a><a id="9587" href="Algebra.Consequences.Setoid.html#9536" class="Bound">x</a> <a id="9589" href="Algebra.Consequences.Setoid.html#8504" class="Bound Operator">◦</a> <a id="9591" href="Algebra.Consequences.Setoid.html#9555" class="Bound">z</a><a id="9592" class="Symbol">)))</a>
  <a id="9598" href="Algebra.Consequences.Setoid.html#9513" class="Function">comm⇒sym[distribˡ]</a> <a id="9617" href="Algebra.Consequences.Setoid.html#9617" class="Bound">x</a> <a id="9619" class="Symbol">{</a><a id="9620" href="Algebra.Consequences.Setoid.html#9620" class="Bound">y</a><a id="9621" class="Symbol">}</a> <a id="9623" class="Symbol">{</a><a id="9624" href="Algebra.Consequences.Setoid.html#9624" class="Bound">z</a><a id="9625" class="Symbol">}</a> <a id="9627" href="Algebra.Consequences.Setoid.html#9627" class="Bound">prf</a> <a id="9631" class="Symbol">=</a> <a id="9633" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="9643" href="Algebra.Consequences.Setoid.html#9617" class="Bound">x</a> <a id="9645" href="Algebra.Consequences.Setoid.html#8504" class="Bound Operator">◦</a> <a id="9647" class="Symbol">(</a><a id="9648" href="Algebra.Consequences.Setoid.html#9624" class="Bound">z</a> <a id="9650" href="Algebra.Consequences.Setoid.html#8500" class="Bound Operator">∙</a> <a id="9652" href="Algebra.Consequences.Setoid.html#9620" class="Bound">y</a><a id="9653" class="Symbol">)</a>       <a id="9661" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="9664" href="Algebra.Consequences.Setoid.html#8650" class="Function">◦-congˡ</a> <a id="9672" class="Symbol">(</a><a id="9673" href="Algebra.Consequences.Setoid.html#8562" class="Bound">∙-comm</a> <a id="9680" href="Algebra.Consequences.Setoid.html#9624" class="Bound">z</a> <a id="9682" href="Algebra.Consequences.Setoid.html#9620" class="Bound">y</a><a id="9683" class="Symbol">)</a> <a id="9685" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="9691" href="Algebra.Consequences.Setoid.html#9617" class="Bound">x</a> <a id="9693" href="Algebra.Consequences.Setoid.html#8504" class="Bound Operator">◦</a> <a id="9695" class="Symbol">(</a><a id="9696" href="Algebra.Consequences.Setoid.html#9620" class="Bound">y</a> <a id="9698" href="Algebra.Consequences.Setoid.html#8500" class="Bound Operator">∙</a> <a id="9700" href="Algebra.Consequences.Setoid.html#9624" class="Bound">z</a><a id="9701" class="Symbol">)</a>       <a id="9709" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="9712" href="Algebra.Consequences.Setoid.html#9627" class="Bound">prf</a> <a id="9716" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="9722" class="Symbol">(</a><a id="9723" href="Algebra.Consequences.Setoid.html#9617" class="Bound">x</a> <a id="9725" href="Algebra.Consequences.Setoid.html#8504" class="Bound Operator">◦</a> <a id="9727" href="Algebra.Consequences.Setoid.html#9620" class="Bound">y</a><a id="9728" class="Symbol">)</a> <a id="9730" href="Algebra.Consequences.Setoid.html#8500" class="Bound Operator">∙</a> <a id="9732" class="Symbol">(</a><a id="9733" href="Algebra.Consequences.Setoid.html#9617" class="Bound">x</a> <a id="9735" href="Algebra.Consequences.Setoid.html#8504" class="Bound Operator">◦</a> <a id="9737" href="Algebra.Consequences.Setoid.html#9624" class="Bound">z</a><a id="9738" class="Symbol">)</a> <a id="9740" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="9743" href="Algebra.Consequences.Setoid.html#8562" class="Bound">∙-comm</a> <a id="9750" class="Symbol">(</a><a id="9751" href="Algebra.Consequences.Setoid.html#9617" class="Bound">x</a> <a id="9753" href="Algebra.Consequences.Setoid.html#8504" class="Bound Operator">◦</a> <a id="9755" href="Algebra.Consequences.Setoid.html#9620" class="Bound">y</a><a id="9756" class="Symbol">)</a> <a id="9758" class="Symbol">(</a><a id="9759" href="Algebra.Consequences.Setoid.html#9617" class="Bound">x</a> <a id="9761" href="Algebra.Consequences.Setoid.html#8504" class="Bound Operator">◦</a> <a id="9763" href="Algebra.Consequences.Setoid.html#9624" class="Bound">z</a><a id="9764" class="Symbol">)</a> <a id="9766" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="9772" class="Symbol">(</a><a id="9773" href="Algebra.Consequences.Setoid.html#9617" class="Bound">x</a> <a id="9775" href="Algebra.Consequences.Setoid.html#8504" class="Bound Operator">◦</a> <a id="9777" href="Algebra.Consequences.Setoid.html#9624" class="Bound">z</a><a id="9778" class="Symbol">)</a> <a id="9780" href="Algebra.Consequences.Setoid.html#8500" class="Bound Operator">∙</a> <a id="9782" class="Symbol">(</a><a id="9783" href="Algebra.Consequences.Setoid.html#9617" class="Bound">x</a> <a id="9785" href="Algebra.Consequences.Setoid.html#8504" class="Bound Operator">◦</a> <a id="9787" href="Algebra.Consequences.Setoid.html#9620" class="Bound">y</a><a id="9788" class="Symbol">)</a> <a id="9790" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>


<a id="9794" class="Keyword">module</a> <a id="9801" href="Algebra.Consequences.Setoid.html#9801" class="Module">_</a> <a id="9803" class="Symbol">{</a><a id="9804" href="Algebra.Consequences.Setoid.html#9804" class="Bound Operator">_∙_</a> <a id="9808" href="Algebra.Consequences.Setoid.html#9808" class="Bound Operator">_◦_</a> <a id="9812" class="Symbol">:</a> <a id="9814" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="9818" href="Algebra.Consequences.Setoid.html#951" class="Field">A</a><a id="9819" class="Symbol">}</a>
         <a id="9830" class="Symbol">(</a><a id="9831" href="Algebra.Consequences.Setoid.html#9831" class="Bound">∙-cong</a>  <a id="9839" class="Symbol">:</a> <a id="9841" href="Algebra.Definitions.html#1336" class="Function">Congruent₂</a> <a id="9852" href="Algebra.Consequences.Setoid.html#9804" class="Bound Operator">_∙_</a><a id="9855" class="Symbol">)</a>
         <a id="9866" class="Symbol">(</a><a id="9867" href="Algebra.Consequences.Setoid.html#9867" class="Bound">∙-assoc</a> <a id="9875" class="Symbol">:</a> <a id="9877" href="Algebra.Definitions.html#1556" class="Function">Associative</a> <a id="9889" href="Algebra.Consequences.Setoid.html#9804" class="Bound Operator">_∙_</a><a id="9892" class="Symbol">)</a>
         <a id="9903" class="Symbol">(</a><a id="9904" href="Algebra.Consequences.Setoid.html#9904" class="Bound">◦-comm</a>  <a id="9912" class="Symbol">:</a> <a id="9914" href="Algebra.Definitions.html#1643" class="Function">Commutative</a> <a id="9926" href="Algebra.Consequences.Setoid.html#9808" class="Bound Operator">_◦_</a><a id="9929" class="Symbol">)</a>
         <a id="9940" class="Keyword">where</a>

  <a id="9949" class="Keyword">open</a> <a id="9954" href="Algebra.Consequences.Setoid.html#1290" class="Module">Congruence</a> <a id="9965" href="Algebra.Consequences.Setoid.html#9831" class="Bound">∙-cong</a>

  <a id="9975" href="Algebra.Consequences.Setoid.html#9975" class="Function">distrib∧absorbs⇒distribˡ</a> <a id="10000" class="Symbol">:</a> <a id="10002" href="Algebra.Consequences.Setoid.html#9804" class="Bound Operator">_∙_</a> <a id="10006" href="Algebra.Definitions.html#4215" class="Function Operator">Absorbs</a> <a id="10014" href="Algebra.Consequences.Setoid.html#9808" class="Bound Operator">_◦_</a> <a id="10018" class="Symbol">→</a>
                             <a id="10049" href="Algebra.Consequences.Setoid.html#9808" class="Bound Operator">_◦_</a> <a id="10053" href="Algebra.Definitions.html#4215" class="Function Operator">Absorbs</a> <a id="10061" href="Algebra.Consequences.Setoid.html#9804" class="Bound Operator">_∙_</a> <a id="10065" class="Symbol">→</a>
                             <a id="10096" href="Algebra.Consequences.Setoid.html#9808" class="Bound Operator">_◦_</a> <a id="10100" href="Algebra.Definitions.html#3635" class="Function Operator">DistributesOver</a> <a id="10116" href="Algebra.Consequences.Setoid.html#9804" class="Bound Operator">_∙_</a> <a id="10120" class="Symbol">→</a>
                             <a id="10151" href="Algebra.Consequences.Setoid.html#9804" class="Bound Operator">_∙_</a> <a id="10155" href="Algebra.Definitions.html#3397" class="Function Operator">DistributesOverˡ</a> <a id="10172" href="Algebra.Consequences.Setoid.html#9808" class="Bound Operator">_◦_</a>
  <a id="10178" href="Algebra.Consequences.Setoid.html#9975" class="Function">distrib∧absorbs⇒distribˡ</a> <a id="10203" href="Algebra.Consequences.Setoid.html#10203" class="Bound">∙-absorbs-◦</a> <a id="10215" href="Algebra.Consequences.Setoid.html#10215" class="Bound">◦-absorbs-∙</a> <a id="10227" class="Symbol">(</a><a id="10228" href="Algebra.Consequences.Setoid.html#10228" class="Bound">◦-distribˡ-∙</a> <a id="10241" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10243" href="Algebra.Consequences.Setoid.html#10243" class="Bound">◦-distribʳ-∙</a><a id="10255" class="Symbol">)</a> <a id="10257" href="Algebra.Consequences.Setoid.html#10257" class="Bound">x</a> <a id="10259" href="Algebra.Consequences.Setoid.html#10259" class="Bound">y</a> <a id="10261" href="Algebra.Consequences.Setoid.html#10261" class="Bound">z</a> <a id="10263" class="Symbol">=</a> <a id="10265" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="10275" href="Algebra.Consequences.Setoid.html#10257" class="Bound">x</a> <a id="10277" href="Algebra.Consequences.Setoid.html#9804" class="Bound Operator">∙</a> <a id="10279" class="Symbol">(</a><a id="10280" href="Algebra.Consequences.Setoid.html#10259" class="Bound">y</a> <a id="10282" href="Algebra.Consequences.Setoid.html#9808" class="Bound Operator">◦</a> <a id="10284" href="Algebra.Consequences.Setoid.html#10261" class="Bound">z</a><a id="10285" class="Symbol">)</a>                    <a id="10306" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="10309" href="Algebra.Consequences.Base.html#1087" class="Function">∙-congʳ</a> <a id="10317" class="Symbol">(</a><a id="10318" href="Algebra.Consequences.Setoid.html#10203" class="Bound">∙-absorbs-◦</a> <a id="10330" class="Symbol">_</a> <a id="10332" class="Symbol">_)</a> <a id="10335" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
    <a id="10341" class="Symbol">(</a><a id="10342" href="Algebra.Consequences.Setoid.html#10257" class="Bound">x</a> <a id="10344" href="Algebra.Consequences.Setoid.html#9804" class="Bound Operator">∙</a> <a id="10346" class="Symbol">(</a><a id="10347" href="Algebra.Consequences.Setoid.html#10257" class="Bound">x</a> <a id="10349" href="Algebra.Consequences.Setoid.html#9808" class="Bound Operator">◦</a> <a id="10351" href="Algebra.Consequences.Setoid.html#10259" class="Bound">y</a><a id="10352" class="Symbol">))</a> <a id="10355" href="Algebra.Consequences.Setoid.html#9804" class="Bound Operator">∙</a> <a id="10357" class="Symbol">(</a><a id="10358" href="Algebra.Consequences.Setoid.html#10259" class="Bound">y</a> <a id="10360" href="Algebra.Consequences.Setoid.html#9808" class="Bound Operator">◦</a> <a id="10362" href="Algebra.Consequences.Setoid.html#10261" class="Bound">z</a><a id="10363" class="Symbol">)</a>        <a id="10372" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a>  <a id="10376" href="Algebra.Consequences.Base.html#1087" class="Function">∙-congʳ</a> <a id="10384" class="Symbol">(</a><a id="10385" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a> <a id="10393" class="Symbol">(</a><a id="10394" href="Algebra.Consequences.Setoid.html#9904" class="Bound">◦-comm</a> <a id="10401" class="Symbol">_</a> <a id="10403" class="Symbol">_))</a> <a id="10407" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="10413" class="Symbol">(</a><a id="10414" href="Algebra.Consequences.Setoid.html#10257" class="Bound">x</a> <a id="10416" href="Algebra.Consequences.Setoid.html#9804" class="Bound Operator">∙</a> <a id="10418" class="Symbol">(</a><a id="10419" href="Algebra.Consequences.Setoid.html#10259" class="Bound">y</a> <a id="10421" href="Algebra.Consequences.Setoid.html#9808" class="Bound Operator">◦</a> <a id="10423" href="Algebra.Consequences.Setoid.html#10257" class="Bound">x</a><a id="10424" class="Symbol">))</a> <a id="10427" href="Algebra.Consequences.Setoid.html#9804" class="Bound Operator">∙</a> <a id="10429" class="Symbol">(</a><a id="10430" href="Algebra.Consequences.Setoid.html#10259" class="Bound">y</a> <a id="10432" href="Algebra.Consequences.Setoid.html#9808" class="Bound Operator">◦</a> <a id="10434" href="Algebra.Consequences.Setoid.html#10261" class="Bound">z</a><a id="10435" class="Symbol">)</a>        <a id="10444" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a>  <a id="10448" href="Algebra.Consequences.Setoid.html#9867" class="Bound">∙-assoc</a> <a id="10456" class="Symbol">_</a> <a id="10458" class="Symbol">_</a> <a id="10460" class="Symbol">_</a> <a id="10462" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="10468" href="Algebra.Consequences.Setoid.html#10257" class="Bound">x</a> <a id="10470" href="Algebra.Consequences.Setoid.html#9804" class="Bound Operator">∙</a> <a id="10472" class="Symbol">((</a><a id="10474" href="Algebra.Consequences.Setoid.html#10259" class="Bound">y</a> <a id="10476" href="Algebra.Consequences.Setoid.html#9808" class="Bound Operator">◦</a> <a id="10478" href="Algebra.Consequences.Setoid.html#10257" class="Bound">x</a><a id="10479" class="Symbol">)</a> <a id="10481" href="Algebra.Consequences.Setoid.html#9804" class="Bound Operator">∙</a> <a id="10483" class="Symbol">(</a><a id="10484" href="Algebra.Consequences.Setoid.html#10259" class="Bound">y</a> <a id="10486" href="Algebra.Consequences.Setoid.html#9808" class="Bound Operator">◦</a> <a id="10488" href="Algebra.Consequences.Setoid.html#10261" class="Bound">z</a><a id="10489" class="Symbol">))</a>        <a id="10499" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="10502" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a> <a id="10510" class="Symbol">(</a><a id="10511" href="Algebra.Consequences.Setoid.html#10228" class="Bound">◦-distribˡ-∙</a> <a id="10524" class="Symbol">_</a> <a id="10526" class="Symbol">_</a> <a id="10528" class="Symbol">_)</a> <a id="10531" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
    <a id="10537" href="Algebra.Consequences.Setoid.html#10257" class="Bound">x</a> <a id="10539" href="Algebra.Consequences.Setoid.html#9804" class="Bound Operator">∙</a> <a id="10541" class="Symbol">(</a><a id="10542" href="Algebra.Consequences.Setoid.html#10259" class="Bound">y</a> <a id="10544" href="Algebra.Consequences.Setoid.html#9808" class="Bound Operator">◦</a> <a id="10546" class="Symbol">(</a><a id="10547" href="Algebra.Consequences.Setoid.html#10257" class="Bound">x</a> <a id="10549" href="Algebra.Consequences.Setoid.html#9804" class="Bound Operator">∙</a> <a id="10551" href="Algebra.Consequences.Setoid.html#10261" class="Bound">z</a><a id="10552" class="Symbol">))</a>              <a id="10568" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="10571" href="Algebra.Consequences.Base.html#1087" class="Function">∙-congʳ</a> <a id="10579" class="Symbol">(</a><a id="10580" href="Algebra.Consequences.Setoid.html#10215" class="Bound">◦-absorbs-∙</a> <a id="10592" class="Symbol">_</a> <a id="10594" class="Symbol">_)</a> <a id="10597" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
    <a id="10603" class="Symbol">(</a><a id="10604" href="Algebra.Consequences.Setoid.html#10257" class="Bound">x</a> <a id="10606" href="Algebra.Consequences.Setoid.html#9808" class="Bound Operator">◦</a> <a id="10608" class="Symbol">(</a><a id="10609" href="Algebra.Consequences.Setoid.html#10257" class="Bound">x</a> <a id="10611" href="Algebra.Consequences.Setoid.html#9804" class="Bound Operator">∙</a> <a id="10613" href="Algebra.Consequences.Setoid.html#10261" class="Bound">z</a><a id="10614" class="Symbol">))</a> <a id="10617" href="Algebra.Consequences.Setoid.html#9804" class="Bound Operator">∙</a> <a id="10619" class="Symbol">(</a><a id="10620" href="Algebra.Consequences.Setoid.html#10259" class="Bound">y</a> <a id="10622" href="Algebra.Consequences.Setoid.html#9808" class="Bound Operator">◦</a> <a id="10624" class="Symbol">(</a><a id="10625" href="Algebra.Consequences.Setoid.html#10257" class="Bound">x</a> <a id="10627" href="Algebra.Consequences.Setoid.html#9804" class="Bound Operator">∙</a> <a id="10629" href="Algebra.Consequences.Setoid.html#10261" class="Bound">z</a><a id="10630" class="Symbol">))</a>  <a id="10634" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="10637" href="Algebra.Consequences.Setoid.html#10243" class="Bound">◦-distribʳ-∙</a> <a id="10650" class="Symbol">_</a> <a id="10652" class="Symbol">_</a> <a id="10654" class="Symbol">_</a> <a id="10656" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
    <a id="10662" class="Symbol">(</a><a id="10663" href="Algebra.Consequences.Setoid.html#10257" class="Bound">x</a> <a id="10665" href="Algebra.Consequences.Setoid.html#9804" class="Bound Operator">∙</a> <a id="10667" href="Algebra.Consequences.Setoid.html#10259" class="Bound">y</a><a id="10668" class="Symbol">)</a> <a id="10670" href="Algebra.Consequences.Setoid.html#9808" class="Bound Operator">◦</a> <a id="10672" class="Symbol">(</a><a id="10673" href="Algebra.Consequences.Setoid.html#10257" class="Bound">x</a> <a id="10675" href="Algebra.Consequences.Setoid.html#9804" class="Bound Operator">∙</a> <a id="10677" href="Algebra.Consequences.Setoid.html#10261" class="Bound">z</a><a id="10678" class="Symbol">)</a>              <a id="10693" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="10696" class="Keyword">module</a> <a id="10703" href="Algebra.Consequences.Setoid.html#10703" class="Module">_</a> <a id="10705" class="Symbol">{</a><a id="10706" href="Algebra.Consequences.Setoid.html#10706" class="Bound Operator">_∙_</a> <a id="10710" href="Algebra.Consequences.Setoid.html#10710" class="Bound Operator">_◦_</a> <a id="10714" class="Symbol">:</a> <a id="10716" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="10720" href="Algebra.Consequences.Setoid.html#951" class="Field">A</a><a id="10721" class="Symbol">}</a>
         <a id="10732" class="Symbol">(</a><a id="10733" href="Algebra.Consequences.Setoid.html#10733" class="Bound">∙-cong</a>  <a id="10741" class="Symbol">:</a> <a id="10743" href="Algebra.Definitions.html#1336" class="Function">Congruent₂</a> <a id="10754" href="Algebra.Consequences.Setoid.html#10706" class="Bound Operator">_∙_</a><a id="10757" class="Symbol">)</a>
         <a id="10768" class="Symbol">(</a><a id="10769" href="Algebra.Consequences.Setoid.html#10769" class="Bound">∙-assoc</a> <a id="10777" class="Symbol">:</a> <a id="10779" href="Algebra.Definitions.html#1556" class="Function">Associative</a> <a id="10791" href="Algebra.Consequences.Setoid.html#10706" class="Bound Operator">_∙_</a><a id="10794" class="Symbol">)</a>
         <a id="10805" class="Symbol">(</a><a id="10806" href="Algebra.Consequences.Setoid.html#10806" class="Bound">distrib</a><a id="10813" class="Symbol">@(</a><a id="10815" href="Algebra.Consequences.Setoid.html#10815" class="Bound">distribˡ</a> <a id="10824" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10826" href="Algebra.Consequences.Setoid.html#10826" class="Bound">distribʳ</a><a id="10834" class="Symbol">)</a> <a id="10836" class="Symbol">:</a> <a id="10838" href="Algebra.Consequences.Setoid.html#10710" class="Bound Operator">_◦_</a> <a id="10842" href="Algebra.Definitions.html#3635" class="Function Operator">DistributesOver</a> <a id="10858" href="Algebra.Consequences.Setoid.html#10706" class="Bound Operator">_∙_</a><a id="10861" class="Symbol">)</a>
         <a id="10872" class="Keyword">where</a>

  <a id="10881" href="Algebra.Consequences.Setoid.html#10881" class="Function">binomial-expansion</a> <a id="10900" class="Symbol">:</a> <a id="10902" class="Symbol">∀</a> <a id="10904" href="Algebra.Consequences.Setoid.html#10904" class="Bound">w</a> <a id="10906" href="Algebra.Consequences.Setoid.html#10906" class="Bound">x</a> <a id="10908" href="Algebra.Consequences.Setoid.html#10908" class="Bound">y</a> <a id="10910" href="Algebra.Consequences.Setoid.html#10910" class="Bound">z</a> <a id="10912" class="Symbol">→</a>
             <a id="10927" class="Symbol">((</a><a id="10929" href="Algebra.Consequences.Setoid.html#10904" class="Bound">w</a> <a id="10931" href="Algebra.Consequences.Setoid.html#10706" class="Bound Operator">∙</a> <a id="10933" href="Algebra.Consequences.Setoid.html#10906" class="Bound">x</a><a id="10934" class="Symbol">)</a> <a id="10936" href="Algebra.Consequences.Setoid.html#10710" class="Bound Operator">◦</a> <a id="10938" class="Symbol">(</a><a id="10939" href="Algebra.Consequences.Setoid.html#10908" class="Bound">y</a> <a id="10941" href="Algebra.Consequences.Setoid.html#10706" class="Bound Operator">∙</a> <a id="10943" href="Algebra.Consequences.Setoid.html#10910" class="Bound">z</a><a id="10944" class="Symbol">))</a> <a id="10947" href="Relation.Binary.Bundles.html#1324" class="Field Operator">≈</a> <a id="10949" class="Symbol">((((</a><a id="10953" href="Algebra.Consequences.Setoid.html#10904" class="Bound">w</a> <a id="10955" href="Algebra.Consequences.Setoid.html#10710" class="Bound Operator">◦</a> <a id="10957" href="Algebra.Consequences.Setoid.html#10908" class="Bound">y</a><a id="10958" class="Symbol">)</a> <a id="10960" href="Algebra.Consequences.Setoid.html#10706" class="Bound Operator">∙</a> <a id="10962" class="Symbol">(</a><a id="10963" href="Algebra.Consequences.Setoid.html#10904" class="Bound">w</a> <a id="10965" href="Algebra.Consequences.Setoid.html#10710" class="Bound Operator">◦</a> <a id="10967" href="Algebra.Consequences.Setoid.html#10910" class="Bound">z</a><a id="10968" class="Symbol">))</a> <a id="10971" href="Algebra.Consequences.Setoid.html#10706" class="Bound Operator">∙</a> <a id="10973" class="Symbol">(</a><a id="10974" href="Algebra.Consequences.Setoid.html#10906" class="Bound">x</a> <a id="10976" href="Algebra.Consequences.Setoid.html#10710" class="Bound Operator">◦</a> <a id="10978" href="Algebra.Consequences.Setoid.html#10908" class="Bound">y</a><a id="10979" class="Symbol">))</a> <a id="10982" href="Algebra.Consequences.Setoid.html#10706" class="Bound Operator">∙</a> <a id="10984" class="Symbol">(</a><a id="10985" href="Algebra.Consequences.Setoid.html#10906" class="Bound">x</a> <a id="10987" href="Algebra.Consequences.Setoid.html#10710" class="Bound Operator">◦</a> <a id="10989" href="Algebra.Consequences.Setoid.html#10910" class="Bound">z</a><a id="10990" class="Symbol">))</a>
  <a id="10995" href="Algebra.Consequences.Setoid.html#10881" class="Function">binomial-expansion</a> <a id="11014" href="Algebra.Consequences.Setoid.html#11014" class="Bound">w</a> <a id="11016" href="Algebra.Consequences.Setoid.html#11016" class="Bound">x</a> <a id="11018" href="Algebra.Consequences.Setoid.html#11018" class="Bound">y</a> <a id="11020" href="Algebra.Consequences.Setoid.html#11020" class="Bound">z</a> <a id="11022" class="Symbol">=</a> <a id="11024" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="11034" class="Symbol">(</a><a id="11035" href="Algebra.Consequences.Setoid.html#11014" class="Bound">w</a> <a id="11037" href="Algebra.Consequences.Setoid.html#10706" class="Bound Operator">∙</a> <a id="11039" href="Algebra.Consequences.Setoid.html#11016" class="Bound">x</a><a id="11040" class="Symbol">)</a> <a id="11042" href="Algebra.Consequences.Setoid.html#10710" class="Bound Operator">◦</a> <a id="11044" class="Symbol">(</a><a id="11045" href="Algebra.Consequences.Setoid.html#11018" class="Bound">y</a> <a id="11047" href="Algebra.Consequences.Setoid.html#10706" class="Bound Operator">∙</a> <a id="11049" href="Algebra.Consequences.Setoid.html#11020" class="Bound">z</a><a id="11050" class="Symbol">)</a>                         <a id="11076" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="11079" href="Algebra.Consequences.Setoid.html#10826" class="Bound">distribʳ</a> <a id="11088" class="Symbol">_</a> <a id="11090" class="Symbol">_</a> <a id="11092" class="Symbol">_</a> <a id="11094" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="11100" class="Symbol">(</a><a id="11101" href="Algebra.Consequences.Setoid.html#11014" class="Bound">w</a> <a id="11103" href="Algebra.Consequences.Setoid.html#10710" class="Bound Operator">◦</a> <a id="11105" class="Symbol">(</a><a id="11106" href="Algebra.Consequences.Setoid.html#11018" class="Bound">y</a> <a id="11108" href="Algebra.Consequences.Setoid.html#10706" class="Bound Operator">∙</a> <a id="11110" href="Algebra.Consequences.Setoid.html#11020" class="Bound">z</a><a id="11111" class="Symbol">))</a> <a id="11114" href="Algebra.Consequences.Setoid.html#10706" class="Bound Operator">∙</a> <a id="11116" class="Symbol">(</a><a id="11117" href="Algebra.Consequences.Setoid.html#11016" class="Bound">x</a> <a id="11119" href="Algebra.Consequences.Setoid.html#10710" class="Bound Operator">◦</a> <a id="11121" class="Symbol">(</a><a id="11122" href="Algebra.Consequences.Setoid.html#11018" class="Bound">y</a> <a id="11124" href="Algebra.Consequences.Setoid.html#10706" class="Bound Operator">∙</a> <a id="11126" href="Algebra.Consequences.Setoid.html#11020" class="Bound">z</a><a id="11127" class="Symbol">))</a>             <a id="11142" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="11145" href="Algebra.Consequences.Setoid.html#10733" class="Bound">∙-cong</a> <a id="11152" class="Symbol">(</a><a id="11153" href="Algebra.Consequences.Setoid.html#10815" class="Bound">distribˡ</a> <a id="11162" class="Symbol">_</a> <a id="11164" class="Symbol">_</a> <a id="11166" class="Symbol">_)</a> <a id="11169" class="Symbol">(</a><a id="11170" href="Algebra.Consequences.Setoid.html#10815" class="Bound">distribˡ</a> <a id="11179" class="Symbol">_</a> <a id="11181" class="Symbol">_</a> <a id="11183" class="Symbol">_)</a> <a id="11186" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="11192" class="Symbol">((</a><a id="11194" href="Algebra.Consequences.Setoid.html#11014" class="Bound">w</a> <a id="11196" href="Algebra.Consequences.Setoid.html#10710" class="Bound Operator">◦</a> <a id="11198" href="Algebra.Consequences.Setoid.html#11018" class="Bound">y</a><a id="11199" class="Symbol">)</a> <a id="11201" href="Algebra.Consequences.Setoid.html#10706" class="Bound Operator">∙</a> <a id="11203" class="Symbol">(</a><a id="11204" href="Algebra.Consequences.Setoid.html#11014" class="Bound">w</a> <a id="11206" href="Algebra.Consequences.Setoid.html#10710" class="Bound Operator">◦</a> <a id="11208" href="Algebra.Consequences.Setoid.html#11020" class="Bound">z</a><a id="11209" class="Symbol">))</a> <a id="11212" href="Algebra.Consequences.Setoid.html#10706" class="Bound Operator">∙</a> <a id="11214" class="Symbol">((</a><a id="11216" href="Algebra.Consequences.Setoid.html#11016" class="Bound">x</a> <a id="11218" href="Algebra.Consequences.Setoid.html#10710" class="Bound Operator">◦</a> <a id="11220" href="Algebra.Consequences.Setoid.html#11018" class="Bound">y</a><a id="11221" class="Symbol">)</a> <a id="11223" href="Algebra.Consequences.Setoid.html#10706" class="Bound Operator">∙</a> <a id="11225" class="Symbol">(</a><a id="11226" href="Algebra.Consequences.Setoid.html#11016" class="Bound">x</a> <a id="11228" href="Algebra.Consequences.Setoid.html#10710" class="Bound Operator">◦</a> <a id="11230" href="Algebra.Consequences.Setoid.html#11020" class="Bound">z</a><a id="11231" class="Symbol">))</a> <a id="11234" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="11237" href="Algebra.Consequences.Setoid.html#10769" class="Bound">∙-assoc</a> <a id="11245" class="Symbol">_</a> <a id="11247" class="Symbol">_</a> <a id="11249" class="Symbol">_</a> <a id="11251" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
    <a id="11257" class="Symbol">(((</a><a id="11260" href="Algebra.Consequences.Setoid.html#11014" class="Bound">w</a> <a id="11262" href="Algebra.Consequences.Setoid.html#10710" class="Bound Operator">◦</a> <a id="11264" href="Algebra.Consequences.Setoid.html#11018" class="Bound">y</a><a id="11265" class="Symbol">)</a> <a id="11267" href="Algebra.Consequences.Setoid.html#10706" class="Bound Operator">∙</a> <a id="11269" class="Symbol">(</a><a id="11270" href="Algebra.Consequences.Setoid.html#11014" class="Bound">w</a> <a id="11272" href="Algebra.Consequences.Setoid.html#10710" class="Bound Operator">◦</a> <a id="11274" href="Algebra.Consequences.Setoid.html#11020" class="Bound">z</a><a id="11275" class="Symbol">))</a> <a id="11278" href="Algebra.Consequences.Setoid.html#10706" class="Bound Operator">∙</a> <a id="11280" class="Symbol">(</a><a id="11281" href="Algebra.Consequences.Setoid.html#11016" class="Bound">x</a> <a id="11283" href="Algebra.Consequences.Setoid.html#10710" class="Bound Operator">◦</a> <a id="11285" href="Algebra.Consequences.Setoid.html#11018" class="Bound">y</a><a id="11286" class="Symbol">))</a> <a id="11289" href="Algebra.Consequences.Setoid.html#10706" class="Bound Operator">∙</a> <a id="11291" class="Symbol">(</a><a id="11292" href="Algebra.Consequences.Setoid.html#11016" class="Bound">x</a> <a id="11294" href="Algebra.Consequences.Setoid.html#10710" class="Bound Operator">◦</a> <a id="11296" href="Algebra.Consequences.Setoid.html#11020" class="Bound">z</a><a id="11297" class="Symbol">)</a> <a id="11299" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>


<a id="11303" class="Comment">------------------------------------------------------------------------</a>
<a id="11376" class="Comment">-- Ring-like structures</a>

<a id="11401" class="Keyword">module</a> <a id="11408" href="Algebra.Consequences.Setoid.html#11408" class="Module">_</a> <a id="11410" class="Symbol">{</a><a id="11411" href="Algebra.Consequences.Setoid.html#11411" class="Bound Operator">_+_</a> <a id="11415" href="Algebra.Consequences.Setoid.html#11415" class="Bound Operator">_*_</a> <a id="11419" class="Symbol">:</a> <a id="11421" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="11425" href="Algebra.Consequences.Setoid.html#951" class="Field">A</a><a id="11426" class="Symbol">}</a>
         <a id="11437" class="Symbol">{</a><a id="11438" href="Algebra.Consequences.Setoid.html#11438" class="Bound Operator">_⁻¹</a> <a id="11442" class="Symbol">:</a> <a id="11444" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="11448" href="Algebra.Consequences.Setoid.html#951" class="Field">A</a><a id="11449" class="Symbol">}</a> <a id="11451" class="Symbol">{</a><a id="11452" href="Algebra.Consequences.Setoid.html#11452" class="Bound">0#</a> <a id="11455" class="Symbol">:</a> <a id="11457" href="Algebra.Consequences.Setoid.html#951" class="Field">A</a><a id="11458" class="Symbol">}</a>
         <a id="11469" class="Symbol">(</a><a id="11470" href="Algebra.Consequences.Setoid.html#11470" class="Bound">+-cong</a> <a id="11477" class="Symbol">:</a> <a id="11479" href="Algebra.Definitions.html#1336" class="Function">Congruent₂</a> <a id="11490" href="Algebra.Consequences.Setoid.html#11411" class="Bound Operator">_+_</a><a id="11493" class="Symbol">)</a>
         <a id="11504" class="Symbol">(</a><a id="11505" href="Algebra.Consequences.Setoid.html#11505" class="Bound">*-cong</a> <a id="11512" class="Symbol">:</a> <a id="11514" href="Algebra.Definitions.html#1336" class="Function">Congruent₂</a> <a id="11525" href="Algebra.Consequences.Setoid.html#11415" class="Bound Operator">_*_</a><a id="11528" class="Symbol">)</a>
         <a id="11539" class="Keyword">where</a>

  <a id="11548" class="Keyword">open</a> <a id="11553" href="Algebra.Consequences.Setoid.html#1290" class="Module">Congruence</a> <a id="11564" href="Algebra.Consequences.Setoid.html#11470" class="Bound">+-cong</a> <a id="11571" class="Keyword">renaming</a> <a id="11580" class="Symbol">(</a><a id="11581" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a> <a id="11589" class="Symbol">to</a> <a id="11592" class="Function">+-congˡ</a><a id="11599" class="Symbol">;</a> <a id="11601" href="Algebra.Consequences.Base.html#1087" class="Function">∙-congʳ</a> <a id="11609" class="Symbol">to</a> <a id="11612" class="Function">+-congʳ</a><a id="11619" class="Symbol">)</a>

  <a id="11624" class="Keyword">open</a> <a id="11629" href="Algebra.Consequences.Setoid.html#1290" class="Module">Congruence</a> <a id="11640" href="Algebra.Consequences.Setoid.html#11505" class="Bound">*-cong</a> <a id="11647" class="Keyword">renaming</a> <a id="11656" class="Symbol">(</a><a id="11657" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a> <a id="11665" class="Symbol">to</a> <a id="11668" class="Function">*-congˡ</a><a id="11675" class="Symbol">;</a> <a id="11677" href="Algebra.Consequences.Base.html#1087" class="Function">∙-congʳ</a> <a id="11685" class="Symbol">to</a> <a id="11688" class="Function">*-congʳ</a><a id="11695" class="Symbol">)</a>

  <a id="11700" href="Algebra.Consequences.Setoid.html#11700" class="Function">assoc∧distribʳ∧idʳ∧invʳ⇒zeˡ</a> <a id="11728" class="Symbol">:</a> <a id="11730" href="Algebra.Definitions.html#1556" class="Function">Associative</a> <a id="11742" href="Algebra.Consequences.Setoid.html#11411" class="Bound Operator">_+_</a> <a id="11746" class="Symbol">→</a> <a id="11748" href="Algebra.Consequences.Setoid.html#11415" class="Bound Operator">_*_</a> <a id="11752" href="Algebra.Definitions.html#3516" class="Function Operator">DistributesOverʳ</a> <a id="11769" href="Algebra.Consequences.Setoid.html#11411" class="Bound Operator">_+_</a> <a id="11773" class="Symbol">→</a>
                                <a id="11807" href="Algebra.Definitions.html#1958" class="Function">RightIdentity</a> <a id="11821" href="Algebra.Consequences.Setoid.html#11452" class="Bound">0#</a> <a id="11824" href="Algebra.Consequences.Setoid.html#11411" class="Bound Operator">_+_</a> <a id="11828" class="Symbol">→</a> <a id="11830" href="Algebra.Definitions.html#2409" class="Function">RightInverse</a> <a id="11843" href="Algebra.Consequences.Setoid.html#11452" class="Bound">0#</a> <a id="11846" href="Algebra.Consequences.Setoid.html#11438" class="Bound Operator">_⁻¹</a> <a id="11850" href="Algebra.Consequences.Setoid.html#11411" class="Bound Operator">_+_</a> <a id="11854" class="Symbol">→</a>
                                <a id="11888" href="Algebra.Definitions.html#2119" class="Function">LeftZero</a> <a id="11897" href="Algebra.Consequences.Setoid.html#11452" class="Bound">0#</a> <a id="11900" href="Algebra.Consequences.Setoid.html#11415" class="Bound Operator">_*_</a>
  <a id="11906" href="Algebra.Consequences.Setoid.html#11700" class="Function">assoc∧distribʳ∧idʳ∧invʳ⇒zeˡ</a> <a id="11934" href="Algebra.Consequences.Setoid.html#11934" class="Bound">+-assoc</a> <a id="11942" href="Algebra.Consequences.Setoid.html#11942" class="Bound">distribʳ</a> <a id="11951" href="Algebra.Consequences.Setoid.html#11951" class="Bound">idʳ</a> <a id="11955" href="Algebra.Consequences.Setoid.html#11955" class="Bound">invʳ</a>  <a id="11961" href="Algebra.Consequences.Setoid.html#11961" class="Bound">x</a> <a id="11963" class="Symbol">=</a> <a id="11965" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="11975" href="Algebra.Consequences.Setoid.html#11452" class="Bound">0#</a> <a id="11978" href="Algebra.Consequences.Setoid.html#11415" class="Bound Operator">*</a> <a id="11980" href="Algebra.Consequences.Setoid.html#11961" class="Bound">x</a>                                 <a id="12014" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="12017" href="Algebra.Consequences.Setoid.html#11951" class="Bound">idʳ</a> <a id="12021" class="Symbol">_</a> <a id="12023" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
    <a id="12029" class="Symbol">(</a><a id="12030" href="Algebra.Consequences.Setoid.html#11452" class="Bound">0#</a> <a id="12033" href="Algebra.Consequences.Setoid.html#11415" class="Bound Operator">*</a> <a id="12035" href="Algebra.Consequences.Setoid.html#11961" class="Bound">x</a><a id="12036" class="Symbol">)</a> <a id="12038" href="Algebra.Consequences.Setoid.html#11411" class="Bound Operator">+</a> <a id="12040" href="Algebra.Consequences.Setoid.html#11452" class="Bound">0#</a>                          <a id="12068" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="12071" href="Algebra.Consequences.Setoid.html#11592" class="Function">+-congˡ</a> <a id="12079" class="Symbol">(</a><a id="12080" href="Algebra.Consequences.Setoid.html#11955" class="Bound">invʳ</a> <a id="12085" class="Symbol">_)</a> <a id="12088" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
    <a id="12094" class="Symbol">(</a><a id="12095" href="Algebra.Consequences.Setoid.html#11452" class="Bound">0#</a> <a id="12098" href="Algebra.Consequences.Setoid.html#11415" class="Bound Operator">*</a> <a id="12100" href="Algebra.Consequences.Setoid.html#11961" class="Bound">x</a><a id="12101" class="Symbol">)</a> <a id="12103" href="Algebra.Consequences.Setoid.html#11411" class="Bound Operator">+</a> <a id="12105" class="Symbol">((</a><a id="12107" href="Algebra.Consequences.Setoid.html#11452" class="Bound">0#</a> <a id="12110" href="Algebra.Consequences.Setoid.html#11415" class="Bound Operator">*</a> <a id="12112" href="Algebra.Consequences.Setoid.html#11961" class="Bound">x</a><a id="12113" class="Symbol">)</a>  <a id="12116" href="Algebra.Consequences.Setoid.html#11411" class="Bound Operator">+</a> <a id="12118" class="Symbol">((</a><a id="12120" href="Algebra.Consequences.Setoid.html#11452" class="Bound">0#</a> <a id="12123" href="Algebra.Consequences.Setoid.html#11415" class="Bound Operator">*</a> <a id="12125" href="Algebra.Consequences.Setoid.html#11961" class="Bound">x</a><a id="12126" class="Symbol">)</a><a id="12127" href="Algebra.Consequences.Setoid.html#11438" class="Bound Operator">⁻¹</a><a id="12129" class="Symbol">))</a>  <a id="12133" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="12136" href="Algebra.Consequences.Setoid.html#11934" class="Bound">+-assoc</a> <a id="12144" class="Symbol">_</a> <a id="12146" class="Symbol">_</a> <a id="12148" class="Symbol">_</a> <a id="12150" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
    <a id="12156" class="Symbol">((</a><a id="12158" href="Algebra.Consequences.Setoid.html#11452" class="Bound">0#</a> <a id="12161" href="Algebra.Consequences.Setoid.html#11415" class="Bound Operator">*</a> <a id="12163" href="Algebra.Consequences.Setoid.html#11961" class="Bound">x</a><a id="12164" class="Symbol">)</a> <a id="12166" href="Algebra.Consequences.Setoid.html#11411" class="Bound Operator">+</a>  <a id="12169" class="Symbol">(</a><a id="12170" href="Algebra.Consequences.Setoid.html#11452" class="Bound">0#</a> <a id="12173" href="Algebra.Consequences.Setoid.html#11415" class="Bound Operator">*</a> <a id="12175" href="Algebra.Consequences.Setoid.html#11961" class="Bound">x</a><a id="12176" class="Symbol">))</a> <a id="12179" href="Algebra.Consequences.Setoid.html#11411" class="Bound Operator">+</a> <a id="12181" class="Symbol">((</a><a id="12183" href="Algebra.Consequences.Setoid.html#11452" class="Bound">0#</a> <a id="12186" href="Algebra.Consequences.Setoid.html#11415" class="Bound Operator">*</a> <a id="12188" href="Algebra.Consequences.Setoid.html#11961" class="Bound">x</a><a id="12189" class="Symbol">)</a><a id="12190" href="Algebra.Consequences.Setoid.html#11438" class="Bound Operator">⁻¹</a><a id="12192" class="Symbol">)</a>  <a id="12195" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="12198" href="Algebra.Consequences.Setoid.html#11612" class="Function">+-congʳ</a> <a id="12206" class="Symbol">(</a><a id="12207" href="Algebra.Consequences.Setoid.html#11942" class="Bound">distribʳ</a> <a id="12216" class="Symbol">_</a> <a id="12218" class="Symbol">_</a> <a id="12220" class="Symbol">_)</a> <a id="12223" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
    <a id="12229" class="Symbol">((</a><a id="12231" href="Algebra.Consequences.Setoid.html#11452" class="Bound">0#</a> <a id="12234" href="Algebra.Consequences.Setoid.html#11411" class="Bound Operator">+</a> <a id="12236" href="Algebra.Consequences.Setoid.html#11452" class="Bound">0#</a><a id="12238" class="Symbol">)</a> <a id="12240" href="Algebra.Consequences.Setoid.html#11415" class="Bound Operator">*</a> <a id="12242" href="Algebra.Consequences.Setoid.html#11961" class="Bound">x</a><a id="12243" class="Symbol">)</a> <a id="12245" href="Algebra.Consequences.Setoid.html#11411" class="Bound Operator">+</a> <a id="12247" class="Symbol">((</a><a id="12249" href="Algebra.Consequences.Setoid.html#11452" class="Bound">0#</a> <a id="12252" href="Algebra.Consequences.Setoid.html#11415" class="Bound Operator">*</a> <a id="12254" href="Algebra.Consequences.Setoid.html#11961" class="Bound">x</a><a id="12255" class="Symbol">)</a><a id="12256" href="Algebra.Consequences.Setoid.html#11438" class="Bound Operator">⁻¹</a><a id="12258" class="Symbol">)</a>         <a id="12268" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="12271" href="Algebra.Consequences.Setoid.html#11612" class="Function">+-congʳ</a> <a id="12279" class="Symbol">(</a><a id="12280" href="Algebra.Consequences.Setoid.html#11688" class="Function">*-congʳ</a> <a id="12288" class="Symbol">(</a><a id="12289" href="Algebra.Consequences.Setoid.html#11951" class="Bound">idʳ</a> <a id="12293" class="Symbol">_))</a> <a id="12297" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="12303" class="Symbol">(</a><a id="12304" href="Algebra.Consequences.Setoid.html#11452" class="Bound">0#</a> <a id="12307" href="Algebra.Consequences.Setoid.html#11415" class="Bound Operator">*</a> <a id="12309" href="Algebra.Consequences.Setoid.html#11961" class="Bound">x</a><a id="12310" class="Symbol">)</a> <a id="12312" href="Algebra.Consequences.Setoid.html#11411" class="Bound Operator">+</a> <a id="12314" class="Symbol">((</a><a id="12316" href="Algebra.Consequences.Setoid.html#11452" class="Bound">0#</a> <a id="12319" href="Algebra.Consequences.Setoid.html#11415" class="Bound Operator">*</a> <a id="12321" href="Algebra.Consequences.Setoid.html#11961" class="Bound">x</a><a id="12322" class="Symbol">)</a><a id="12323" href="Algebra.Consequences.Setoid.html#11438" class="Bound Operator">⁻¹</a><a id="12325" class="Symbol">)</a>                <a id="12342" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="12345" href="Algebra.Consequences.Setoid.html#11955" class="Bound">invʳ</a> <a id="12350" class="Symbol">_</a> <a id="12352" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="12358" href="Algebra.Consequences.Setoid.html#11452" class="Bound">0#</a>                                     <a id="12397" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="12402" href="Algebra.Consequences.Setoid.html#12402" class="Function">assoc∧distribˡ∧idʳ∧invʳ⇒zeʳ</a> <a id="12430" class="Symbol">:</a> <a id="12432" href="Algebra.Definitions.html#1556" class="Function">Associative</a> <a id="12444" href="Algebra.Consequences.Setoid.html#11411" class="Bound Operator">_+_</a> <a id="12448" class="Symbol">→</a> <a id="12450" href="Algebra.Consequences.Setoid.html#11415" class="Bound Operator">_*_</a> <a id="12454" href="Algebra.Definitions.html#3397" class="Function Operator">DistributesOverˡ</a> <a id="12471" href="Algebra.Consequences.Setoid.html#11411" class="Bound Operator">_+_</a> <a id="12475" class="Symbol">→</a>
                                <a id="12509" href="Algebra.Definitions.html#1958" class="Function">RightIdentity</a> <a id="12523" href="Algebra.Consequences.Setoid.html#11452" class="Bound">0#</a> <a id="12526" href="Algebra.Consequences.Setoid.html#11411" class="Bound Operator">_+_</a> <a id="12530" class="Symbol">→</a> <a id="12532" href="Algebra.Definitions.html#2409" class="Function">RightInverse</a> <a id="12545" href="Algebra.Consequences.Setoid.html#11452" class="Bound">0#</a> <a id="12548" href="Algebra.Consequences.Setoid.html#11438" class="Bound Operator">_⁻¹</a> <a id="12552" href="Algebra.Consequences.Setoid.html#11411" class="Bound Operator">_+_</a> <a id="12556" class="Symbol">→</a>
                                <a id="12590" href="Algebra.Definitions.html#2184" class="Function">RightZero</a> <a id="12600" href="Algebra.Consequences.Setoid.html#11452" class="Bound">0#</a> <a id="12603" href="Algebra.Consequences.Setoid.html#11415" class="Bound Operator">_*_</a>
  <a id="12609" href="Algebra.Consequences.Setoid.html#12402" class="Function">assoc∧distribˡ∧idʳ∧invʳ⇒zeʳ</a> <a id="12637" href="Algebra.Consequences.Setoid.html#12637" class="Bound">+-assoc</a> <a id="12645" href="Algebra.Consequences.Setoid.html#12645" class="Bound">distribˡ</a> <a id="12654" href="Algebra.Consequences.Setoid.html#12654" class="Bound">idʳ</a> <a id="12658" href="Algebra.Consequences.Setoid.html#12658" class="Bound">invʳ</a>  <a id="12664" href="Algebra.Consequences.Setoid.html#12664" class="Bound">x</a> <a id="12666" class="Symbol">=</a> <a id="12668" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
     <a id="12679" href="Algebra.Consequences.Setoid.html#12664" class="Bound">x</a> <a id="12681" href="Algebra.Consequences.Setoid.html#11415" class="Bound Operator">*</a> <a id="12683" href="Algebra.Consequences.Setoid.html#11452" class="Bound">0#</a>                                <a id="12717" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="12720" href="Algebra.Consequences.Setoid.html#12654" class="Bound">idʳ</a> <a id="12724" class="Symbol">_</a> <a id="12726" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
     <a id="12733" class="Symbol">(</a><a id="12734" href="Algebra.Consequences.Setoid.html#12664" class="Bound">x</a> <a id="12736" href="Algebra.Consequences.Setoid.html#11415" class="Bound Operator">*</a> <a id="12738" href="Algebra.Consequences.Setoid.html#11452" class="Bound">0#</a><a id="12740" class="Symbol">)</a> <a id="12742" href="Algebra.Consequences.Setoid.html#11411" class="Bound Operator">+</a> <a id="12744" href="Algebra.Consequences.Setoid.html#11452" class="Bound">0#</a>                         <a id="12771" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="12774" href="Algebra.Consequences.Setoid.html#11592" class="Function">+-congˡ</a> <a id="12782" class="Symbol">(</a><a id="12783" href="Algebra.Consequences.Setoid.html#12658" class="Bound">invʳ</a> <a id="12788" class="Symbol">_)</a> <a id="12791" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
     <a id="12798" class="Symbol">(</a><a id="12799" href="Algebra.Consequences.Setoid.html#12664" class="Bound">x</a> <a id="12801" href="Algebra.Consequences.Setoid.html#11415" class="Bound Operator">*</a> <a id="12803" href="Algebra.Consequences.Setoid.html#11452" class="Bound">0#</a><a id="12805" class="Symbol">)</a> <a id="12807" href="Algebra.Consequences.Setoid.html#11411" class="Bound Operator">+</a> <a id="12809" class="Symbol">((</a><a id="12811" href="Algebra.Consequences.Setoid.html#12664" class="Bound">x</a> <a id="12813" href="Algebra.Consequences.Setoid.html#11415" class="Bound Operator">*</a> <a id="12815" href="Algebra.Consequences.Setoid.html#11452" class="Bound">0#</a><a id="12817" class="Symbol">)</a> <a id="12819" href="Algebra.Consequences.Setoid.html#11411" class="Bound Operator">+</a> <a id="12821" class="Symbol">((</a><a id="12823" href="Algebra.Consequences.Setoid.html#12664" class="Bound">x</a> <a id="12825" href="Algebra.Consequences.Setoid.html#11415" class="Bound Operator">*</a> <a id="12827" href="Algebra.Consequences.Setoid.html#11452" class="Bound">0#</a><a id="12829" class="Symbol">)</a><a id="12830" href="Algebra.Consequences.Setoid.html#11438" class="Bound Operator">⁻¹</a><a id="12832" class="Symbol">))</a>  <a id="12836" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="12839" href="Algebra.Consequences.Setoid.html#12637" class="Bound">+-assoc</a> <a id="12847" class="Symbol">_</a> <a id="12849" class="Symbol">_</a> <a id="12851" class="Symbol">_</a> <a id="12853" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
     <a id="12860" class="Symbol">((</a><a id="12862" href="Algebra.Consequences.Setoid.html#12664" class="Bound">x</a> <a id="12864" href="Algebra.Consequences.Setoid.html#11415" class="Bound Operator">*</a> <a id="12866" href="Algebra.Consequences.Setoid.html#11452" class="Bound">0#</a><a id="12868" class="Symbol">)</a> <a id="12870" href="Algebra.Consequences.Setoid.html#11411" class="Bound Operator">+</a> <a id="12872" class="Symbol">(</a><a id="12873" href="Algebra.Consequences.Setoid.html#12664" class="Bound">x</a> <a id="12875" href="Algebra.Consequences.Setoid.html#11415" class="Bound Operator">*</a> <a id="12877" href="Algebra.Consequences.Setoid.html#11452" class="Bound">0#</a><a id="12879" class="Symbol">))</a> <a id="12882" href="Algebra.Consequences.Setoid.html#11411" class="Bound Operator">+</a> <a id="12884" class="Symbol">((</a><a id="12886" href="Algebra.Consequences.Setoid.html#12664" class="Bound">x</a> <a id="12888" href="Algebra.Consequences.Setoid.html#11415" class="Bound Operator">*</a> <a id="12890" href="Algebra.Consequences.Setoid.html#11452" class="Bound">0#</a><a id="12892" class="Symbol">)</a><a id="12893" href="Algebra.Consequences.Setoid.html#11438" class="Bound Operator">⁻¹</a><a id="12895" class="Symbol">)</a>  <a id="12898" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="12901" href="Algebra.Consequences.Setoid.html#11612" class="Function">+-congʳ</a> <a id="12909" class="Symbol">(</a><a id="12910" href="Algebra.Consequences.Setoid.html#12645" class="Bound">distribˡ</a> <a id="12919" class="Symbol">_</a> <a id="12921" class="Symbol">_</a> <a id="12923" class="Symbol">_)</a> <a id="12926" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
     <a id="12933" class="Symbol">(</a><a id="12934" href="Algebra.Consequences.Setoid.html#12664" class="Bound">x</a> <a id="12936" href="Algebra.Consequences.Setoid.html#11415" class="Bound Operator">*</a> <a id="12938" class="Symbol">(</a><a id="12939" href="Algebra.Consequences.Setoid.html#11452" class="Bound">0#</a> <a id="12942" href="Algebra.Consequences.Setoid.html#11411" class="Bound Operator">+</a> <a id="12944" href="Algebra.Consequences.Setoid.html#11452" class="Bound">0#</a><a id="12946" class="Symbol">))</a> <a id="12949" href="Algebra.Consequences.Setoid.html#11411" class="Bound Operator">+</a> <a id="12951" class="Symbol">((</a><a id="12953" href="Algebra.Consequences.Setoid.html#12664" class="Bound">x</a> <a id="12955" href="Algebra.Consequences.Setoid.html#11415" class="Bound Operator">*</a> <a id="12957" href="Algebra.Consequences.Setoid.html#11452" class="Bound">0#</a><a id="12959" class="Symbol">)</a><a id="12960" href="Algebra.Consequences.Setoid.html#11438" class="Bound Operator">⁻¹</a><a id="12962" class="Symbol">)</a>        <a id="12971" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="12974" href="Algebra.Consequences.Setoid.html#11612" class="Function">+-congʳ</a> <a id="12982" class="Symbol">(</a><a id="12983" href="Algebra.Consequences.Setoid.html#11668" class="Function">*-congˡ</a> <a id="12991" class="Symbol">(</a><a id="12992" href="Algebra.Consequences.Setoid.html#12654" class="Bound">idʳ</a> <a id="12996" class="Symbol">_))</a> <a id="13000" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
     <a id="13007" class="Symbol">((</a><a id="13009" href="Algebra.Consequences.Setoid.html#12664" class="Bound">x</a> <a id="13011" href="Algebra.Consequences.Setoid.html#11415" class="Bound Operator">*</a> <a id="13013" href="Algebra.Consequences.Setoid.html#11452" class="Bound">0#</a><a id="13015" class="Symbol">)</a> <a id="13017" href="Algebra.Consequences.Setoid.html#11411" class="Bound Operator">+</a> <a id="13019" class="Symbol">((</a><a id="13021" href="Algebra.Consequences.Setoid.html#12664" class="Bound">x</a> <a id="13023" href="Algebra.Consequences.Setoid.html#11415" class="Bound Operator">*</a> <a id="13025" href="Algebra.Consequences.Setoid.html#11452" class="Bound">0#</a><a id="13027" class="Symbol">)</a><a id="13028" href="Algebra.Consequences.Setoid.html#11438" class="Bound Operator">⁻¹</a><a id="13030" class="Symbol">))</a>             <a id="13045" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="13048" href="Algebra.Consequences.Setoid.html#12658" class="Bound">invʳ</a> <a id="13053" class="Symbol">_</a> <a id="13055" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
     <a id="13062" href="Algebra.Consequences.Setoid.html#11452" class="Bound">0#</a>                                    <a id="13100" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="13103" class="Comment">------------------------------------------------------------------------</a>
<a id="13176" class="Comment">-- Without Loss of Generality</a>

<a id="13207" class="Keyword">module</a> <a id="13214" href="Algebra.Consequences.Setoid.html#13214" class="Module">_</a> <a id="13216" class="Symbol">{</a><a id="13217" href="Algebra.Consequences.Setoid.html#13217" class="Bound">p</a><a id="13218" class="Symbol">}</a> <a id="13220" class="Symbol">{</a><a id="13221" href="Algebra.Consequences.Setoid.html#13221" class="Bound">f</a> <a id="13223" class="Symbol">:</a> <a id="13225" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="13229" href="Algebra.Consequences.Setoid.html#951" class="Field">A</a><a id="13230" class="Symbol">}</a> <a id="13232" class="Symbol">{</a><a id="13233" href="Algebra.Consequences.Setoid.html#13233" class="Bound">P</a> <a id="13235" class="Symbol">:</a> <a id="13237" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="13242" href="Algebra.Consequences.Setoid.html#951" class="Field">A</a> <a id="13244" href="Algebra.Consequences.Setoid.html#13217" class="Bound">p</a><a id="13245" class="Symbol">}</a>
         <a id="13256" class="Symbol">(</a><a id="13257" href="Algebra.Consequences.Setoid.html#13257" class="Bound">≈-subst</a> <a id="13265" class="Symbol">:</a> <a id="13267" href="Relation.Binary.Definitions.html#6053" class="Function">Substitutive</a> <a id="13280" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="13284" href="Algebra.Consequences.Setoid.html#13217" class="Bound">p</a><a id="13285" class="Symbol">)</a>
         <a id="13296" class="Symbol">(</a><a id="13297" href="Algebra.Consequences.Setoid.html#13297" class="Bound">comm</a> <a id="13302" class="Symbol">:</a> <a id="13304" href="Algebra.Definitions.html#1643" class="Function">Commutative</a> <a id="13316" href="Algebra.Consequences.Setoid.html#13221" class="Bound">f</a><a id="13317" class="Symbol">)</a>
         <a id="13328" class="Keyword">where</a>

  <a id="13337" href="Algebra.Consequences.Setoid.html#13337" class="Function">subst∧comm⇒sym</a> <a id="13352" class="Symbol">:</a> <a id="13354" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="13364" class="Symbol">(λ</a> <a id="13367" href="Algebra.Consequences.Setoid.html#13367" class="Bound">a</a> <a id="13369" href="Algebra.Consequences.Setoid.html#13369" class="Bound">b</a> <a id="13371" class="Symbol">→</a> <a id="13373" href="Algebra.Consequences.Setoid.html#13233" class="Bound">P</a> <a id="13375" class="Symbol">(</a><a id="13376" href="Algebra.Consequences.Setoid.html#13221" class="Bound">f</a> <a id="13378" href="Algebra.Consequences.Setoid.html#13367" class="Bound">a</a> <a id="13380" href="Algebra.Consequences.Setoid.html#13369" class="Bound">b</a><a id="13381" class="Symbol">))</a>
  <a id="13386" href="Algebra.Consequences.Setoid.html#13337" class="Function">subst∧comm⇒sym</a> <a id="13401" class="Symbol">=</a> <a id="13403" href="Algebra.Consequences.Setoid.html#13257" class="Bound">≈-subst</a> <a id="13411" href="Algebra.Consequences.Setoid.html#13233" class="Bound">P</a> <a id="13413" class="Symbol">(</a><a id="13414" href="Algebra.Consequences.Setoid.html#13297" class="Bound">comm</a> <a id="13419" class="Symbol">_</a> <a id="13421" class="Symbol">_)</a>

  <a id="13427" href="Algebra.Consequences.Setoid.html#13427" class="Function">wlog</a> <a id="13432" class="Symbol">:</a> <a id="13434" class="Symbol">∀</a> <a id="13436" class="Symbol">{</a><a id="13437" href="Algebra.Consequences.Setoid.html#13437" class="Bound">r</a><a id="13438" class="Symbol">}</a> <a id="13440" class="Symbol">{</a><a id="13441" href="Algebra.Consequences.Setoid.html#13441" class="Bound Operator">_R_</a> <a id="13445" class="Symbol">:</a> <a id="13447" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="13451" class="Symbol">_</a> <a id="13453" href="Algebra.Consequences.Setoid.html#13437" class="Bound">r</a><a id="13454" class="Symbol">}</a> <a id="13456" class="Symbol">→</a> <a id="13458" href="Relation.Binary.Definitions.html#2837" class="Function">Total</a> <a id="13464" href="Algebra.Consequences.Setoid.html#13441" class="Bound Operator">_R_</a> <a id="13468" class="Symbol">→</a>
         <a id="13479" class="Symbol">(∀</a> <a id="13482" href="Algebra.Consequences.Setoid.html#13482" class="Bound">a</a> <a id="13484" href="Algebra.Consequences.Setoid.html#13484" class="Bound">b</a> <a id="13486" class="Symbol">→</a> <a id="13488" href="Algebra.Consequences.Setoid.html#13482" class="Bound">a</a> <a id="13490" href="Algebra.Consequences.Setoid.html#13441" class="Bound Operator">R</a> <a id="13492" href="Algebra.Consequences.Setoid.html#13484" class="Bound">b</a> <a id="13494" class="Symbol">→</a> <a id="13496" href="Algebra.Consequences.Setoid.html#13233" class="Bound">P</a> <a id="13498" class="Symbol">(</a><a id="13499" href="Algebra.Consequences.Setoid.html#13221" class="Bound">f</a> <a id="13501" href="Algebra.Consequences.Setoid.html#13482" class="Bound">a</a> <a id="13503" href="Algebra.Consequences.Setoid.html#13484" class="Bound">b</a><a id="13504" class="Symbol">))</a> <a id="13507" class="Symbol">→</a>
         <a id="13518" class="Symbol">∀</a> <a id="13520" href="Algebra.Consequences.Setoid.html#13520" class="Bound">a</a> <a id="13522" href="Algebra.Consequences.Setoid.html#13522" class="Bound">b</a> <a id="13524" class="Symbol">→</a> <a id="13526" href="Algebra.Consequences.Setoid.html#13233" class="Bound">P</a> <a id="13528" class="Symbol">(</a><a id="13529" href="Algebra.Consequences.Setoid.html#13221" class="Bound">f</a> <a id="13531" href="Algebra.Consequences.Setoid.html#13520" class="Bound">a</a> <a id="13533" href="Algebra.Consequences.Setoid.html#13522" class="Bound">b</a><a id="13534" class="Symbol">)</a>
  <a id="13538" href="Algebra.Consequences.Setoid.html#13427" class="Function">wlog</a> <a id="13543" href="Algebra.Consequences.Setoid.html#13543" class="Bound">r-total</a> <a id="13551" class="Symbol">=</a> <a id="13553" href="Relation.Binary.Consequences.html#7186" class="Function">Bin.wlog</a> <a id="13562" href="Algebra.Consequences.Setoid.html#13543" class="Bound">r-total</a> <a id="13570" href="Algebra.Consequences.Setoid.html#13337" class="Function">subst∧comm⇒sym</a>


<a id="13587" class="Comment">------------------------------------------------------------------------</a>
<a id="13660" class="Comment">-- DEPRECATED NAMES</a>
<a id="13680" class="Comment">------------------------------------------------------------------------</a>
<a id="13753" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="13824" class="Comment">-- not guaranteed.</a>

<a id="13844" class="Comment">-- Version 2.0</a>

<a id="comm+assoc⇒middleFour"></a><a id="13860" href="Algebra.Consequences.Setoid.html#13860" class="Function">comm+assoc⇒middleFour</a> <a id="13882" class="Symbol">=</a> <a id="13884" href="Algebra.Consequences.Setoid.html#1762" class="Function">comm∧assoc⇒middleFour</a>
<a id="13906" class="Symbol">{-#</a> <a id="13910" class="Keyword">WARNING_ON_USAGE</a> <a id="13927" class="Pragma">comm+assoc⇒middleFour</a>
<a id="13949" class="String">&quot;Warning: comm+assoc⇒middleFour was deprecated in v2.0.
Please use comm∧assoc⇒middleFour instead.&quot;</a>
<a id="14048" class="Symbol">#-}</a>
<a id="identity+middleFour⇒assoc"></a><a id="14052" href="Algebra.Consequences.Setoid.html#14052" class="Function">identity+middleFour⇒assoc</a> <a id="14078" class="Symbol">=</a> <a id="14080" href="Algebra.Consequences.Setoid.html#2197" class="Function">identity∧middleFour⇒assoc</a>
<a id="14106" class="Symbol">{-#</a> <a id="14110" class="Keyword">WARNING_ON_USAGE</a> <a id="14127" class="Pragma">identity+middleFour⇒assoc</a>
<a id="14153" class="String">&quot;Warning: identity+middleFour⇒assoc was deprecated in v2.0.
Please use identity∧middleFour⇒assoc instead.&quot;</a>
<a id="14260" class="Symbol">#-}</a>
<a id="identity+middleFour⇒comm"></a><a id="14264" href="Algebra.Consequences.Setoid.html#14264" class="Function">identity+middleFour⇒comm</a> <a id="14289" class="Symbol">=</a> <a id="14291" href="Algebra.Consequences.Setoid.html#2609" class="Function">identity∧middleFour⇒comm</a>
<a id="14316" class="Symbol">{-#</a> <a id="14320" class="Keyword">WARNING_ON_USAGE</a> <a id="14337" class="Pragma">identity+middleFour⇒comm</a>
<a id="14362" class="String">&quot;Warning: identity+middleFour⇒comm was deprecated in v2.0.
Please use identity∧middleFour⇒comm instead.&quot;</a>
<a id="14467" class="Symbol">#-}</a>
<a id="comm+cancelˡ⇒cancelʳ"></a><a id="14471" href="Algebra.Consequences.Setoid.html#14471" class="Function">comm+cancelˡ⇒cancelʳ</a> <a id="14492" class="Symbol">=</a> <a id="14494" href="Algebra.Consequences.Setoid.html#4135" class="Function">comm∧cancelˡ⇒cancelʳ</a>
<a id="14515" class="Symbol">{-#</a> <a id="14519" class="Keyword">WARNING_ON_USAGE</a> <a id="14536" class="Pragma">comm+cancelˡ⇒cancelʳ</a>
<a id="14557" class="String">&quot;Warning: comm+cancelˡ⇒cancelʳ was deprecated in v2.0.
Please use comm∧cancelˡ⇒cancelʳ instead.&quot;</a>
<a id="14654" class="Symbol">#-}</a>
<a id="comm+cancelʳ⇒cancelˡ"></a><a id="14658" href="Algebra.Consequences.Setoid.html#14658" class="Function">comm+cancelʳ⇒cancelˡ</a> <a id="14679" class="Symbol">=</a> <a id="14681" href="Algebra.Consequences.Setoid.html#4348" class="Function">comm∧cancelʳ⇒cancelˡ</a>
<a id="14702" class="Symbol">{-#</a> <a id="14706" class="Keyword">WARNING_ON_USAGE</a> <a id="14723" class="Pragma">comm+cancelʳ⇒cancelˡ</a>
<a id="14744" class="String">&quot;Warning: comm+cancelʳ⇒cancelˡ was deprecated in v2.0.
Please use comm∧cancelʳ⇒cancelˡ instead.&quot;</a>
<a id="14841" class="Symbol">#-}</a>
<a id="comm+idˡ⇒idʳ"></a><a id="14845" href="Algebra.Consequences.Setoid.html#14845" class="Function">comm+idˡ⇒idʳ</a> <a id="14858" class="Symbol">=</a> <a id="14860" href="Algebra.Consequences.Setoid.html#4724" class="Function">comm∧idˡ⇒idʳ</a>
<a id="14873" class="Symbol">{-#</a> <a id="14877" class="Keyword">WARNING_ON_USAGE</a> <a id="14894" class="Pragma">comm+idˡ⇒idʳ</a>
<a id="14907" class="String">&quot;Warning: comm+idˡ⇒idʳ was deprecated in v2.0.
Please use comm∧idˡ⇒idʳ instead.&quot;</a>
<a id="14988" class="Symbol">#-}</a>
<a id="comm+idʳ⇒idˡ"></a><a id="14992" href="Algebra.Consequences.Setoid.html#14992" class="Function">comm+idʳ⇒idˡ</a> <a id="15005" class="Symbol">=</a> <a id="15007" href="Algebra.Consequences.Setoid.html#4869" class="Function">comm∧idʳ⇒idˡ</a>
<a id="15020" class="Symbol">{-#</a> <a id="15024" class="Keyword">WARNING_ON_USAGE</a> <a id="15041" class="Pragma">comm+idʳ⇒idˡ</a>
<a id="15054" class="String">&quot;Warning: comm+idʳ⇒idˡ was deprecated in v2.0.
Please use comm∧idʳ⇒idˡ instead.&quot;</a>
<a id="15135" class="Symbol">#-}</a>
<a id="comm+zeˡ⇒zeʳ"></a><a id="15139" href="Algebra.Consequences.Setoid.html#15139" class="Function">comm+zeˡ⇒zeʳ</a> <a id="15152" class="Symbol">=</a> <a id="15154" href="Algebra.Consequences.Setoid.html#5207" class="Function">comm∧zeˡ⇒zeʳ</a>
<a id="15167" class="Symbol">{-#</a> <a id="15171" class="Keyword">WARNING_ON_USAGE</a> <a id="15188" class="Pragma">comm+zeˡ⇒zeʳ</a>
<a id="15201" class="String">&quot;Warning: comm+zeˡ⇒zeʳ was deprecated in v2.0.
Please use comm∧zeˡ⇒zeʳ instead.&quot;</a>
<a id="15282" class="Symbol">#-}</a>
<a id="comm+zeʳ⇒zeˡ"></a><a id="15286" href="Algebra.Consequences.Setoid.html#15286" class="Function">comm+zeʳ⇒zeˡ</a> <a id="15299" class="Symbol">=</a> <a id="15301" href="Algebra.Consequences.Setoid.html#5344" class="Function">comm∧zeʳ⇒zeˡ</a>
<a id="15314" class="Symbol">{-#</a> <a id="15318" class="Keyword">WARNING_ON_USAGE</a> <a id="15335" class="Pragma">comm+zeʳ⇒zeˡ</a>
<a id="15348" class="String">&quot;Warning: comm+zeʳ⇒zeˡ was deprecated in v2.0.
Please use comm∧zeʳ⇒zeˡ instead.&quot;</a>
<a id="15429" class="Symbol">#-}</a>
<a id="comm+almostCancelˡ⇒almostCancelʳ"></a><a id="15433" href="Algebra.Consequences.Setoid.html#15433" class="Function">comm+almostCancelˡ⇒almostCancelʳ</a> <a id="15466" class="Symbol">=</a> <a id="15468" href="Algebra.Consequences.Setoid.html#5658" class="Function">comm∧almostCancelˡ⇒almostCancelʳ</a>
<a id="15501" class="Symbol">{-#</a> <a id="15505" class="Keyword">WARNING_ON_USAGE</a> <a id="15522" class="Pragma">comm+almostCancelˡ⇒almostCancelʳ</a>
<a id="15555" class="String">&quot;Warning: comm+almostCancelˡ⇒almostCancelʳ was deprecated in v2.0.
Please use comm∧almostCancelˡ⇒almostCancelʳ instead.&quot;</a>
<a id="15676" class="Symbol">#-}</a>
<a id="comm+almostCancelʳ⇒almostCancelˡ"></a><a id="15680" href="Algebra.Consequences.Setoid.html#15680" class="Function">comm+almostCancelʳ⇒almostCancelˡ</a> <a id="15713" class="Symbol">=</a> <a id="15715" href="Algebra.Consequences.Setoid.html#5990" class="Function">comm∧almostCancelʳ⇒almostCancelˡ</a>
<a id="15748" class="Symbol">{-#</a> <a id="15752" class="Keyword">WARNING_ON_USAGE</a> <a id="15769" class="Pragma">comm+almostCancelʳ⇒almostCancelˡ</a>
<a id="15802" class="String">&quot;Warning: comm+almostCancelʳ⇒almostCancelˡ was deprecated in v2.0.
Please use comm∧almostCancelʳ⇒almostCancelˡ instead.&quot;</a>
<a id="15923" class="Symbol">#-}</a>
<a id="comm+invˡ⇒invʳ"></a><a id="15927" href="Algebra.Consequences.Setoid.html#15927" class="Function">comm+invˡ⇒invʳ</a> <a id="15942" class="Symbol">=</a> <a id="15944" href="Algebra.Consequences.Setoid.html#6785" class="Function">comm∧invˡ⇒invʳ</a>
<a id="15959" class="Symbol">{-#</a> <a id="15963" class="Keyword">WARNING_ON_USAGE</a> <a id="15980" class="Pragma">comm+invˡ⇒invʳ</a>
<a id="15995" class="String">&quot;Warning: comm+invˡ⇒invʳ was deprecated in v2.0.
Please use comm∧invˡ⇒invʳ instead.&quot;</a>
<a id="16080" class="Symbol">#-}</a>
<a id="comm+invʳ⇒invˡ"></a><a id="16084" href="Algebra.Consequences.Setoid.html#16084" class="Function">comm+invʳ⇒invˡ</a> <a id="16099" class="Symbol">=</a> <a id="16101" href="Algebra.Consequences.Setoid.html#7073" class="Function">comm∧invʳ⇒invˡ</a>
<a id="16116" class="Symbol">{-#</a> <a id="16120" class="Keyword">WARNING_ON_USAGE</a> <a id="16137" class="Pragma">comm+invʳ⇒invˡ</a>
<a id="16152" class="String">&quot;Warning: comm+invʳ⇒invˡ was deprecated in v2.0.
Please use comm∧invʳ⇒invˡ instead.&quot;</a>
<a id="16237" class="Symbol">#-}</a>
<a id="comm+invˡ⇒inv"></a><a id="16241" href="Algebra.Consequences.Setoid.html#16241" class="Function">comm+invˡ⇒inv</a> <a id="16255" class="Symbol">=</a> <a id="16257" href="Algebra.Consequences.Setoid.html#6962" class="Function">comm∧invˡ⇒inv</a>
<a id="16271" class="Symbol">{-#</a> <a id="16275" class="Keyword">WARNING_ON_USAGE</a> <a id="16292" class="Pragma">comm+invˡ⇒inv</a>
<a id="16306" class="String">&quot;Warning: comm+invˡ⇒inv was deprecated in v2.0.
Please use comm∧invˡ⇒inv instead.&quot;</a>
<a id="16389" class="Symbol">#-}</a>
<a id="comm+invʳ⇒inv"></a><a id="16393" href="Algebra.Consequences.Setoid.html#16393" class="Function">comm+invʳ⇒inv</a> <a id="16407" class="Symbol">=</a> <a id="16409" href="Algebra.Consequences.Setoid.html#7250" class="Function">comm∧invʳ⇒inv</a>
<a id="16423" class="Symbol">{-#</a> <a id="16427" class="Keyword">WARNING_ON_USAGE</a> <a id="16444" class="Pragma">comm+invʳ⇒inv</a>
<a id="16458" class="String">&quot;Warning: comm+invʳ⇒inv was deprecated in v2.0.
Please use comm∧invʳ⇒inv instead.&quot;</a>
<a id="16541" class="Symbol">#-}</a>
<a id="comm+distrˡ⇒distrʳ"></a><a id="16545" href="Algebra.Consequences.Setoid.html#16545" class="Function">comm+distrˡ⇒distrʳ</a> <a id="16564" class="Symbol">=</a> <a id="16566" href="Algebra.Consequences.Setoid.html#8662" class="Function">comm∧distrˡ⇒distrʳ</a>
<a id="16585" class="Symbol">{-#</a> <a id="16589" class="Keyword">WARNING_ON_USAGE</a> <a id="16606" class="Pragma">comm+distrˡ⇒distrʳ</a>
<a id="16625" class="String">&quot;Warning: comm+distrˡ⇒distrʳ was deprecated in v2.0.
Please use comm∧distrˡ⇒distrʳ instead.&quot;</a>
<a id="16718" class="Symbol">#-}</a>
<a id="comm+distrʳ⇒distrˡ"></a><a id="16722" href="Algebra.Consequences.Setoid.html#16722" class="Function">comm+distrʳ⇒distrˡ</a> <a id="16741" class="Symbol">=</a> <a id="16743" href="Algebra.Consequences.Setoid.html#8949" class="Function">comm∧distrʳ⇒distrˡ</a>
<a id="16762" class="Symbol">{-#</a> <a id="16766" class="Keyword">WARNING_ON_USAGE</a> <a id="16783" class="Pragma">comm+distrʳ⇒distrˡ</a>
<a id="16802" class="String">&quot;Warning: comm+distrʳ⇒distrˡ was deprecated in v2.0.
Please use comm∧distrʳ⇒distrˡ instead.&quot;</a>
<a id="16895" class="Symbol">#-}</a>
<a id="assoc+distribʳ+idʳ+invʳ⇒zeˡ"></a><a id="16899" href="Algebra.Consequences.Setoid.html#16899" class="Function">assoc+distribʳ+idʳ+invʳ⇒zeˡ</a> <a id="16927" class="Symbol">=</a> <a id="16929" href="Algebra.Consequences.Setoid.html#11700" class="Function">assoc∧distribʳ∧idʳ∧invʳ⇒zeˡ</a>
<a id="16957" class="Symbol">{-#</a> <a id="16961" class="Keyword">WARNING_ON_USAGE</a> <a id="16978" class="Pragma">assoc+distribʳ+idʳ+invʳ⇒zeˡ</a>
<a id="17006" class="String">&quot;Warning: assoc+distribʳ+idʳ+invʳ⇒zeˡ was deprecated in v2.0.
Please use assoc∧distribʳ∧idʳ∧invʳ⇒zeˡ instead.&quot;</a>
<a id="17117" class="Symbol">#-}</a>
<a id="assoc+distribˡ+idʳ+invʳ⇒zeʳ"></a><a id="17121" href="Algebra.Consequences.Setoid.html#17121" class="Function">assoc+distribˡ+idʳ+invʳ⇒zeʳ</a> <a id="17149" class="Symbol">=</a> <a id="17151" href="Algebra.Consequences.Setoid.html#12402" class="Function">assoc∧distribˡ∧idʳ∧invʳ⇒zeʳ</a>
<a id="17179" class="Symbol">{-#</a> <a id="17183" class="Keyword">WARNING_ON_USAGE</a> <a id="17200" class="Pragma">assoc+distribˡ+idʳ+invʳ⇒zeʳ</a>
<a id="17228" class="String">&quot;Warning: assoc+distribˡ+idʳ+invʳ⇒zeʳ was deprecated in v2.0.
Please use assoc∧distribˡ∧idʳ∧invʳ⇒zeʳ instead.&quot;</a>
<a id="17339" class="Symbol">#-}</a>
<a id="assoc+id+invʳ⇒invˡ-unique"></a><a id="17343" href="Algebra.Consequences.Setoid.html#17343" class="Function">assoc+id+invʳ⇒invˡ-unique</a> <a id="17369" class="Symbol">=</a> <a id="17371" href="Algebra.Consequences.Setoid.html#7458" class="Function">assoc∧id∧invʳ⇒invˡ-unique</a>
<a id="17397" class="Symbol">{-#</a> <a id="17401" class="Keyword">WARNING_ON_USAGE</a> <a id="17418" class="Pragma">assoc+id+invʳ⇒invˡ-unique</a>
<a id="17444" class="String">&quot;Warning: assoc+id+invʳ⇒invˡ-unique was deprecated in v2.0.
Please use assoc∧id∧invʳ⇒invˡ-unique instead.&quot;</a>
<a id="17551" class="Symbol">#-}</a>
<a id="assoc+id+invˡ⇒invʳ-unique"></a><a id="17555" href="Algebra.Consequences.Setoid.html#17555" class="Function">assoc+id+invˡ⇒invʳ-unique</a> <a id="17581" class="Symbol">=</a> <a id="17583" href="Algebra.Consequences.Setoid.html#7923" class="Function">assoc∧id∧invˡ⇒invʳ-unique</a>
<a id="17609" class="Symbol">{-#</a> <a id="17613" class="Keyword">WARNING_ON_USAGE</a> <a id="17630" class="Pragma">assoc+id+invˡ⇒invʳ-unique</a>
<a id="17656" class="String">&quot;Warning: assoc+id+invˡ⇒invʳ-unique was deprecated in v2.0.
Please use assoc∧id∧invˡ⇒invʳ-unique instead.&quot;</a>
<a id="17763" class="Symbol">#-}</a>
<a id="subst+comm⇒sym"></a><a id="17767" href="Algebra.Consequences.Setoid.html#17767" class="Function">subst+comm⇒sym</a> <a id="17782" class="Symbol">=</a> <a id="17784" href="Algebra.Consequences.Setoid.html#13337" class="Function">subst∧comm⇒sym</a>
<a id="17799" class="Symbol">{-#</a> <a id="17803" class="Keyword">WARNING_ON_USAGE</a> <a id="17820" class="Pragma">subst+comm⇒sym</a>
<a id="17835" class="String">&quot;Warning: subst+comm⇒sym was deprecated in v2.0.
Please use subst∧comm⇒sym instead.&quot;</a>
<a id="17920" class="Symbol">#-}</a>
</pre></body></html>

==> anc/html/Algebra.Construct.NaturalChoice.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Algebra.Construct.NaturalChoice.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Basic definition of an operator that computes the min/max value</a>
<a id="173" class="Comment">-- with respect to a total preorder.</a>
<a id="210" class="Comment">------------------------------------------------------------------------</a>

<a id="284" class="Symbol">{-#</a> <a id="288" class="Keyword">OPTIONS</a> <a id="296" class="Pragma">--cubical-compatible</a> <a id="317" class="Pragma">--safe</a> <a id="324" class="Symbol">#-}</a>

<a id="329" class="Keyword">open</a> <a id="334" class="Keyword">import</a> <a id="341" href="Algebra.Core.html" class="Module">Algebra.Core</a> <a id="354" class="Keyword">using</a> <a id="360" class="Symbol">(</a><a id="361" href="Algebra.Core.html#527" class="Function">Op₂</a><a id="364" class="Symbol">)</a>
<a id="366" class="Keyword">open</a> <a id="371" class="Keyword">import</a> <a id="378" href="Level.html" class="Module">Level</a> <a id="384" class="Symbol">as</a> <a id="387" class="Module">L</a> <a id="389" class="Keyword">hiding</a> <a id="396" class="Symbol">(</a><a id="397" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="400" class="Symbol">)</a>
<a id="402" class="Keyword">open</a> <a id="407" class="Keyword">import</a> <a id="414" href="Function.Base.html" class="Module">Function.Base</a> <a id="428" class="Keyword">using</a> <a id="434" class="Symbol">(</a><a id="435" href="Function.Base.html#1657" class="Function">flip</a><a id="439" class="Symbol">)</a>
<a id="441" class="Keyword">open</a> <a id="446" class="Keyword">import</a> <a id="453" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="477" class="Keyword">using</a> <a id="483" class="Symbol">(</a><a id="484" href="Relation.Binary.Bundles.html#3050" class="Record">TotalPreorder</a><a id="497" class="Symbol">)</a>
<a id="499" class="Keyword">open</a> <a id="504" class="Keyword">import</a> <a id="511" href="Relation.Binary.Construct.Flip.EqAndOrd.html" class="Module">Relation.Binary.Construct.Flip.EqAndOrd</a> <a id="551" class="Keyword">using</a> <a id="557" class="Symbol">()</a>
  <a id="562" class="Keyword">renaming</a> <a id="571" class="Symbol">(</a><a id="572" href="Relation.Binary.Construct.Flip.EqAndOrd.html#5647" class="Function">totalPreorder</a> <a id="586" class="Symbol">to</a> <a id="589" class="Function">flipOrder</a><a id="598" class="Symbol">)</a>
<a id="600" class="Keyword">import</a> <a id="607" href="Relation.Binary.Properties.TotalOrder.html" class="Module">Relation.Binary.Properties.TotalOrder</a> <a id="645" class="Symbol">as</a> <a id="648" class="Module">TotalOrderProperties</a>

<a id="670" class="Keyword">module</a> <a id="677" href="Algebra.Construct.NaturalChoice.Base.html" class="Module">Algebra.Construct.NaturalChoice.Base</a> <a id="714" class="Keyword">where</a>

<a id="721" class="Keyword">private</a>
  <a id="731" class="Keyword">variable</a>
    <a id="744" href="Algebra.Construct.NaturalChoice.Base.html#744" class="Generalizable">a</a> <a id="746" href="Algebra.Construct.NaturalChoice.Base.html#746" class="Generalizable">ℓ₁</a> <a id="749" href="Algebra.Construct.NaturalChoice.Base.html#749" class="Generalizable">ℓ₂</a> <a id="752" class="Symbol">:</a> <a id="754" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="764" href="Algebra.Construct.NaturalChoice.Base.html#764" class="Generalizable">O</a> <a id="766" class="Symbol">:</a> <a id="768" href="Relation.Binary.Bundles.html#3050" class="Record">TotalPreorder</a> <a id="782" href="Algebra.Construct.NaturalChoice.Base.html#744" class="Generalizable">a</a> <a id="784" href="Algebra.Construct.NaturalChoice.Base.html#746" class="Generalizable">ℓ₁</a> <a id="787" href="Algebra.Construct.NaturalChoice.Base.html#749" class="Generalizable">ℓ₂</a>

<a id="791" class="Comment">------------------------------------------------------------------------</a>
<a id="864" class="Comment">-- Definition</a>

<a id="879" class="Keyword">module</a> <a id="886" href="Algebra.Construct.NaturalChoice.Base.html#886" class="Module">_</a> <a id="888" class="Symbol">(</a><a id="889" href="Algebra.Construct.NaturalChoice.Base.html#889" class="Bound">O</a> <a id="891" class="Symbol">:</a> <a id="893" href="Relation.Binary.Bundles.html#3050" class="Record">TotalPreorder</a> <a id="907" href="Algebra.Construct.NaturalChoice.Base.html#744" class="Generalizable">a</a> <a id="909" href="Algebra.Construct.NaturalChoice.Base.html#746" class="Generalizable">ℓ₁</a> <a id="912" href="Algebra.Construct.NaturalChoice.Base.html#749" class="Generalizable">ℓ₂</a><a id="914" class="Symbol">)</a> <a id="916" class="Keyword">where</a>
  <a id="924" class="Keyword">open</a> <a id="929" href="Relation.Binary.Bundles.html#3050" class="Module">TotalPreorder</a> <a id="943" href="Algebra.Construct.NaturalChoice.Base.html#889" class="Bound">O</a> <a id="945" class="Keyword">renaming</a> <a id="954" class="Symbol">(</a><a id="955" href="Relation.Binary.Bundles.html#3228" class="Field Operator">_≲_</a> <a id="959" class="Symbol">to</a> <a id="962" class="Field Operator">_≤_</a><a id="965" class="Symbol">)</a>
  <a id="969" class="Keyword">private</a> <a id="977" href="Algebra.Construct.NaturalChoice.Base.html#977" class="Function Operator">_≥_</a> <a id="981" class="Symbol">=</a> <a id="983" href="Function.Base.html#1657" class="Function">flip</a> <a id="988" href="Algebra.Construct.NaturalChoice.Base.html#962" class="Field Operator">_≤_</a>

  <a id="995" class="Keyword">record</a> <a id="1002" href="Algebra.Construct.NaturalChoice.Base.html#1002" class="Record">MinOperator</a> <a id="1014" class="Symbol">:</a> <a id="1016" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1020" class="Symbol">(</a><a id="1021" href="Algebra.Construct.NaturalChoice.Base.html#907" class="Bound">a</a> <a id="1023" href="Agda.Primitive.html#961" class="Primitive Operator">L.⊔</a> <a id="1027" href="Algebra.Construct.NaturalChoice.Base.html#909" class="Bound">ℓ₁</a> <a id="1030" href="Agda.Primitive.html#961" class="Primitive Operator">L.⊔</a> <a id="1034" href="Algebra.Construct.NaturalChoice.Base.html#912" class="Bound">ℓ₂</a><a id="1036" class="Symbol">)</a> <a id="1038" class="Keyword">where</a>
    <a id="1048" class="Keyword">infixl</a> <a id="1055" class="Number">7</a> <a id="1057" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">_⊓_</a>
    <a id="1065" class="Keyword">field</a>
      <a id="1077" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">_⊓_</a>       <a id="1087" class="Symbol">:</a> <a id="1089" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="1093" href="Relation.Binary.Bundles.html#3134" class="Field">Carrier</a>
      <a id="1107" href="Algebra.Construct.NaturalChoice.Base.html#1107" class="Field">x≤y⇒x⊓y≈x</a> <a id="1117" class="Symbol">:</a> <a id="1119" class="Symbol">∀</a> <a id="1121" class="Symbol">{</a><a id="1122" href="Algebra.Construct.NaturalChoice.Base.html#1122" class="Bound">x</a> <a id="1124" href="Algebra.Construct.NaturalChoice.Base.html#1124" class="Bound">y</a><a id="1125" class="Symbol">}</a> <a id="1127" class="Symbol">→</a> <a id="1129" href="Algebra.Construct.NaturalChoice.Base.html#1122" class="Bound">x</a> <a id="1131" href="Algebra.Construct.NaturalChoice.Base.html#962" class="Field Operator">≤</a> <a id="1133" href="Algebra.Construct.NaturalChoice.Base.html#1124" class="Bound">y</a> <a id="1135" class="Symbol">→</a> <a id="1137" href="Algebra.Construct.NaturalChoice.Base.html#1122" class="Bound">x</a> <a id="1139" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="1141" href="Algebra.Construct.NaturalChoice.Base.html#1124" class="Bound">y</a> <a id="1143" href="Relation.Binary.Bundles.html#3162" class="Field Operator">≈</a> <a id="1145" href="Algebra.Construct.NaturalChoice.Base.html#1122" class="Bound">x</a>
      <a id="1153" href="Algebra.Construct.NaturalChoice.Base.html#1153" class="Field">x≥y⇒x⊓y≈y</a> <a id="1163" class="Symbol">:</a> <a id="1165" class="Symbol">∀</a> <a id="1167" class="Symbol">{</a><a id="1168" href="Algebra.Construct.NaturalChoice.Base.html#1168" class="Bound">x</a> <a id="1170" href="Algebra.Construct.NaturalChoice.Base.html#1170" class="Bound">y</a><a id="1171" class="Symbol">}</a> <a id="1173" class="Symbol">→</a> <a id="1175" href="Algebra.Construct.NaturalChoice.Base.html#1168" class="Bound">x</a> <a id="1177" href="Algebra.Construct.NaturalChoice.Base.html#977" class="Function Operator">≥</a> <a id="1179" href="Algebra.Construct.NaturalChoice.Base.html#1170" class="Bound">y</a> <a id="1181" class="Symbol">→</a> <a id="1183" href="Algebra.Construct.NaturalChoice.Base.html#1168" class="Bound">x</a> <a id="1185" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="1187" href="Algebra.Construct.NaturalChoice.Base.html#1170" class="Bound">y</a> <a id="1189" href="Relation.Binary.Bundles.html#3162" class="Field Operator">≈</a> <a id="1191" href="Algebra.Construct.NaturalChoice.Base.html#1170" class="Bound">y</a>

  <a id="1196" class="Keyword">record</a> <a id="1203" href="Algebra.Construct.NaturalChoice.Base.html#1203" class="Record">MaxOperator</a> <a id="1215" class="Symbol">:</a> <a id="1217" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1221" class="Symbol">(</a><a id="1222" href="Algebra.Construct.NaturalChoice.Base.html#907" class="Bound">a</a> <a id="1224" href="Agda.Primitive.html#961" class="Primitive Operator">L.⊔</a> <a id="1228" href="Algebra.Construct.NaturalChoice.Base.html#909" class="Bound">ℓ₁</a> <a id="1231" href="Agda.Primitive.html#961" class="Primitive Operator">L.⊔</a> <a id="1235" href="Algebra.Construct.NaturalChoice.Base.html#912" class="Bound">ℓ₂</a><a id="1237" class="Symbol">)</a> <a id="1239" class="Keyword">where</a>
    <a id="1249" class="Keyword">infixl</a> <a id="1256" class="Number">6</a> <a id="1258" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">_⊔_</a>
    <a id="1266" class="Keyword">field</a>
      <a id="1278" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">_⊔_</a>       <a id="1288" class="Symbol">:</a> <a id="1290" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="1294" href="Relation.Binary.Bundles.html#3134" class="Field">Carrier</a>
      <a id="1308" href="Algebra.Construct.NaturalChoice.Base.html#1308" class="Field">x≤y⇒x⊔y≈y</a> <a id="1318" class="Symbol">:</a> <a id="1320" class="Symbol">∀</a> <a id="1322" class="Symbol">{</a><a id="1323" href="Algebra.Construct.NaturalChoice.Base.html#1323" class="Bound">x</a> <a id="1325" href="Algebra.Construct.NaturalChoice.Base.html#1325" class="Bound">y</a><a id="1326" class="Symbol">}</a> <a id="1328" class="Symbol">→</a> <a id="1330" href="Algebra.Construct.NaturalChoice.Base.html#1323" class="Bound">x</a> <a id="1332" href="Algebra.Construct.NaturalChoice.Base.html#962" class="Field Operator">≤</a> <a id="1334" href="Algebra.Construct.NaturalChoice.Base.html#1325" class="Bound">y</a> <a id="1336" class="Symbol">→</a> <a id="1338" href="Algebra.Construct.NaturalChoice.Base.html#1323" class="Bound">x</a> <a id="1340" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">⊔</a> <a id="1342" href="Algebra.Construct.NaturalChoice.Base.html#1325" class="Bound">y</a> <a id="1344" href="Relation.Binary.Bundles.html#3162" class="Field Operator">≈</a> <a id="1346" href="Algebra.Construct.NaturalChoice.Base.html#1325" class="Bound">y</a>
      <a id="1354" href="Algebra.Construct.NaturalChoice.Base.html#1354" class="Field">x≥y⇒x⊔y≈x</a> <a id="1364" class="Symbol">:</a> <a id="1366" class="Symbol">∀</a> <a id="1368" class="Symbol">{</a><a id="1369" href="Algebra.Construct.NaturalChoice.Base.html#1369" class="Bound">x</a> <a id="1371" href="Algebra.Construct.NaturalChoice.Base.html#1371" class="Bound">y</a><a id="1372" class="Symbol">}</a> <a id="1374" class="Symbol">→</a> <a id="1376" href="Algebra.Construct.NaturalChoice.Base.html#1369" class="Bound">x</a> <a id="1378" href="Algebra.Construct.NaturalChoice.Base.html#977" class="Function Operator">≥</a> <a id="1380" href="Algebra.Construct.NaturalChoice.Base.html#1371" class="Bound">y</a> <a id="1382" class="Symbol">→</a> <a id="1384" href="Algebra.Construct.NaturalChoice.Base.html#1369" class="Bound">x</a> <a id="1386" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">⊔</a> <a id="1388" href="Algebra.Construct.NaturalChoice.Base.html#1371" class="Bound">y</a> <a id="1390" href="Relation.Binary.Bundles.html#3162" class="Field Operator">≈</a> <a id="1392" href="Algebra.Construct.NaturalChoice.Base.html#1369" class="Bound">x</a>

<a id="1395" class="Comment">------------------------------------------------------------------------</a>
<a id="1468" class="Comment">-- Properties</a>

<a id="MinOp⇒MaxOp"></a><a id="1483" href="Algebra.Construct.NaturalChoice.Base.html#1483" class="Function">MinOp⇒MaxOp</a> <a id="1495" class="Symbol">:</a> <a id="1497" href="Algebra.Construct.NaturalChoice.Base.html#1002" class="Record">MinOperator</a> <a id="1509" href="Algebra.Construct.NaturalChoice.Base.html#764" class="Generalizable">O</a> <a id="1511" class="Symbol">→</a> <a id="1513" href="Algebra.Construct.NaturalChoice.Base.html#1203" class="Record">MaxOperator</a> <a id="1525" class="Symbol">(</a><a id="1526" href="Algebra.Construct.NaturalChoice.Base.html#589" class="Function">flipOrder</a> <a id="1536" href="Algebra.Construct.NaturalChoice.Base.html#764" class="Generalizable">O</a><a id="1537" class="Symbol">)</a>
<a id="1539" href="Algebra.Construct.NaturalChoice.Base.html#1483" class="Function">MinOp⇒MaxOp</a> <a id="1551" href="Algebra.Construct.NaturalChoice.Base.html#1551" class="Bound">minOp</a> <a id="1557" class="Symbol">=</a> <a id="1559" class="Keyword">record</a>
  <a id="1568" class="Symbol">{</a> <a id="1570" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">_⊔_</a>       <a id="1580" class="Symbol">=</a> <a id="1582" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">_⊓_</a>
  <a id="1588" class="Symbol">;</a> <a id="1590" href="Algebra.Construct.NaturalChoice.Base.html#1308" class="Field">x≤y⇒x⊔y≈y</a> <a id="1600" class="Symbol">=</a> <a id="1602" href="Algebra.Construct.NaturalChoice.Base.html#1153" class="Field">x≥y⇒x⊓y≈y</a>
  <a id="1614" class="Symbol">;</a> <a id="1616" href="Algebra.Construct.NaturalChoice.Base.html#1354" class="Field">x≥y⇒x⊔y≈x</a> <a id="1626" class="Symbol">=</a> <a id="1628" href="Algebra.Construct.NaturalChoice.Base.html#1107" class="Field">x≤y⇒x⊓y≈x</a>
  <a id="1640" class="Symbol">}</a> <a id="1642" class="Keyword">where</a> <a id="1648" class="Keyword">open</a> <a id="1653" href="Algebra.Construct.NaturalChoice.Base.html#1002" class="Module">MinOperator</a> <a id="1665" href="Algebra.Construct.NaturalChoice.Base.html#1551" class="Bound">minOp</a>

<a id="MaxOp⇒MinOp"></a><a id="1672" href="Algebra.Construct.NaturalChoice.Base.html#1672" class="Function">MaxOp⇒MinOp</a> <a id="1684" class="Symbol">:</a> <a id="1686" href="Algebra.Construct.NaturalChoice.Base.html#1203" class="Record">MaxOperator</a> <a id="1698" href="Algebra.Construct.NaturalChoice.Base.html#764" class="Generalizable">O</a> <a id="1700" class="Symbol">→</a> <a id="1702" href="Algebra.Construct.NaturalChoice.Base.html#1002" class="Record">MinOperator</a> <a id="1714" class="Symbol">(</a><a id="1715" href="Algebra.Construct.NaturalChoice.Base.html#589" class="Function">flipOrder</a> <a id="1725" href="Algebra.Construct.NaturalChoice.Base.html#764" class="Generalizable">O</a><a id="1726" class="Symbol">)</a>
<a id="1728" href="Algebra.Construct.NaturalChoice.Base.html#1672" class="Function">MaxOp⇒MinOp</a> <a id="1740" href="Algebra.Construct.NaturalChoice.Base.html#1740" class="Bound">maxOp</a> <a id="1746" class="Symbol">=</a> <a id="1748" class="Keyword">record</a>
  <a id="1757" class="Symbol">{</a> <a id="1759" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">_⊓_</a>       <a id="1769" class="Symbol">=</a> <a id="1771" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">_⊔_</a>
  <a id="1777" class="Symbol">;</a> <a id="1779" href="Algebra.Construct.NaturalChoice.Base.html#1107" class="Field">x≤y⇒x⊓y≈x</a> <a id="1789" class="Symbol">=</a> <a id="1791" href="Algebra.Construct.NaturalChoice.Base.html#1354" class="Field">x≥y⇒x⊔y≈x</a>
  <a id="1803" class="Symbol">;</a> <a id="1805" href="Algebra.Construct.NaturalChoice.Base.html#1153" class="Field">x≥y⇒x⊓y≈y</a> <a id="1815" class="Symbol">=</a> <a id="1817" href="Algebra.Construct.NaturalChoice.Base.html#1308" class="Field">x≤y⇒x⊔y≈y</a>
  <a id="1829" class="Symbol">}</a> <a id="1831" class="Keyword">where</a> <a id="1837" class="Keyword">open</a> <a id="1842" href="Algebra.Construct.NaturalChoice.Base.html#1203" class="Module">MaxOperator</a> <a id="1854" href="Algebra.Construct.NaturalChoice.Base.html#1740" class="Bound">maxOp</a>
</pre></body></html>

==> anc/html/Algebra.Construct.NaturalChoice.MaxOp.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Algebra.Construct.NaturalChoice.MaxOp</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Properties of a max operator derived from a spec over a total</a>
<a id="171" class="Comment">-- preorder.</a>
<a id="184" class="Comment">------------------------------------------------------------------------</a>

<a id="258" class="Symbol">{-#</a> <a id="262" class="Keyword">OPTIONS</a> <a id="270" class="Pragma">--cubical-compatible</a> <a id="291" class="Pragma">--safe</a> <a id="298" class="Symbol">#-}</a>

<a id="303" class="Keyword">open</a> <a id="308" class="Keyword">import</a> <a id="315" href="Algebra.Construct.NaturalChoice.Base.html" class="Module">Algebra.Construct.NaturalChoice.Base</a> <a id="352" class="Keyword">using</a> <a id="358" class="Symbol">(</a><a id="359" href="Algebra.Construct.NaturalChoice.Base.html#1203" class="Record">MaxOperator</a><a id="370" class="Symbol">;</a> <a id="372" href="Algebra.Construct.NaturalChoice.Base.html#1672" class="Function">MaxOp⇒MinOp</a><a id="383" class="Symbol">)</a>
<a id="385" class="Keyword">open</a> <a id="390" class="Keyword">import</a> <a id="397" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="421" class="Keyword">using</a> <a id="427" class="Symbol">(</a><a id="428" href="Relation.Binary.Bundles.html#3050" class="Record">TotalPreorder</a><a id="441" class="Symbol">)</a>

<a id="444" class="Keyword">module</a> <a id="451" href="Algebra.Construct.NaturalChoice.MaxOp.html" class="Module">Algebra.Construct.NaturalChoice.MaxOp</a>
  <a id="491" class="Symbol">{</a><a id="492" href="Algebra.Construct.NaturalChoice.MaxOp.html#492" class="Bound">a</a> <a id="494" href="Algebra.Construct.NaturalChoice.MaxOp.html#494" class="Bound">ℓ₁</a> <a id="497" href="Algebra.Construct.NaturalChoice.MaxOp.html#497" class="Bound">ℓ₂</a><a id="499" class="Symbol">}</a> <a id="501" class="Symbol">{</a><a id="502" href="Algebra.Construct.NaturalChoice.MaxOp.html#502" class="Bound">O</a> <a id="504" class="Symbol">:</a> <a id="506" href="Relation.Binary.Bundles.html#3050" class="Record">TotalPreorder</a> <a id="520" href="Algebra.Construct.NaturalChoice.MaxOp.html#492" class="Bound">a</a> <a id="522" href="Algebra.Construct.NaturalChoice.MaxOp.html#494" class="Bound">ℓ₁</a> <a id="525" href="Algebra.Construct.NaturalChoice.MaxOp.html#497" class="Bound">ℓ₂</a><a id="527" class="Symbol">}</a> <a id="529" class="Symbol">(</a><a id="530" href="Algebra.Construct.NaturalChoice.MaxOp.html#530" class="Bound">maxOp</a> <a id="536" class="Symbol">:</a> <a id="538" href="Algebra.Construct.NaturalChoice.Base.html#1203" class="Record">MaxOperator</a> <a id="550" href="Algebra.Construct.NaturalChoice.MaxOp.html#502" class="Bound">O</a><a id="551" class="Symbol">)</a>
  <a id="555" class="Keyword">where</a>

<a id="562" class="Keyword">import</a> <a id="569" href="Algebra.Construct.NaturalChoice.MinOp.html" class="Module">Algebra.Construct.NaturalChoice.MinOp</a> <a id="607" class="Symbol">as</a> <a id="610" class="Module">MinOp</a>
<a id="616" class="Keyword">open</a> <a id="621" class="Keyword">import</a> <a id="628" href="Algebra.Core.html" class="Module">Algebra.Core</a> <a id="641" class="Keyword">using</a> <a id="647" class="Symbol">(</a><a id="648" href="Algebra.Core.html#527" class="Function">Op₂</a><a id="651" class="Symbol">)</a>
<a id="653" class="Keyword">open</a> <a id="658" class="Keyword">import</a> <a id="665" href="Function.Base.html" class="Module">Function.Base</a> <a id="679" class="Keyword">using</a> <a id="685" class="Symbol">(</a><a id="686" href="Function.Base.html#1657" class="Function">flip</a><a id="690" class="Symbol">)</a>
<a id="692" class="Keyword">open</a> <a id="697" href="Algebra.Construct.NaturalChoice.Base.html#1203" class="Module">MaxOperator</a> <a id="709" href="Algebra.Construct.NaturalChoice.MaxOp.html#530" class="Bound">maxOp</a>
<a id="715" class="Keyword">open</a> <a id="720" class="Keyword">import</a> <a id="727" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="748" class="Keyword">using</a> <a id="754" class="Symbol">(</a><a id="755" href="Relation.Binary.Core.html#1577" class="Function Operator">_Preserves_⟶_</a><a id="768" class="Symbol">)</a>
<a id="770" class="Keyword">open</a> <a id="775" class="Keyword">import</a> <a id="782" href="Relation.Binary.Construct.Flip.EqAndOrd.html" class="Module">Relation.Binary.Construct.Flip.EqAndOrd</a> <a id="822" class="Keyword">using</a> <a id="828" class="Symbol">()</a>
  <a id="833" class="Keyword">renaming</a> <a id="842" class="Symbol">(</a><a id="843" href="Relation.Binary.Construct.Flip.EqAndOrd.html#5647" class="Function">totalPreorder</a> <a id="857" class="Symbol">to</a> <a id="860" class="Function">flipOrder</a><a id="869" class="Symbol">)</a>
<a id="871" class="Keyword">open</a> <a id="876" href="Relation.Binary.Bundles.html#3050" class="Module">TotalPreorder</a> <a id="890" href="Algebra.Construct.NaturalChoice.MaxOp.html#502" class="Bound">O</a> <a id="892" class="Keyword">renaming</a> <a id="901" class="Symbol">(</a><a id="902" href="Relation.Binary.Bundles.html#3134" class="Field">Carrier</a> <a id="910" class="Symbol">to</a> <a id="913" class="Field">A</a><a id="914" class="Symbol">;</a> <a id="916" href="Relation.Binary.Bundles.html#3228" class="Field Operator">_≲_</a> <a id="920" class="Symbol">to</a> <a id="923" class="Field Operator">_≤_</a><a id="926" class="Symbol">)</a>

<a id="929" class="Comment">-- Max is just min with a flipped order</a>

<a id="970" class="Keyword">private</a>
  <a id="980" class="Keyword">module</a> <a id="Min"></a><a id="987" href="Algebra.Construct.NaturalChoice.MaxOp.html#987" class="Module">Min</a> <a id="991" class="Symbol">=</a> <a id="993" href="Algebra.Construct.NaturalChoice.MinOp.html" class="Module">MinOp</a> <a id="999" class="Symbol">(</a><a id="1000" href="Algebra.Construct.NaturalChoice.Base.html#1672" class="Function">MaxOp⇒MinOp</a> <a id="1012" href="Algebra.Construct.NaturalChoice.MaxOp.html#530" class="Bound">maxOp</a><a id="1017" class="Symbol">)</a>

<a id="1020" class="Keyword">open</a> <a id="1025" href="Algebra.Construct.NaturalChoice.MaxOp.html#987" class="Module">Min</a> <a id="1029" class="Keyword">public</a>
  <a id="1038" class="Keyword">using</a> <a id="1044" class="Symbol">()</a>
  <a id="1049" class="Keyword">renaming</a>
  <a id="1060" class="Symbol">(</a> <a id="1062" href="Algebra.Construct.NaturalChoice.MinOp.html#2484" class="Function">⊓-cong</a>       <a id="1075" class="Symbol">to</a>  <a id="1079" class="Function">⊔-cong</a>
  <a id="1088" class="Symbol">;</a> <a id="1090" href="Algebra.Construct.NaturalChoice.MinOp.html#2307" class="Function">⊓-congʳ</a>      <a id="1103" class="Symbol">to</a>  <a id="1107" class="Function">⊔-congʳ</a>
  <a id="1117" class="Symbol">;</a> <a id="1119" href="Algebra.Construct.NaturalChoice.MinOp.html#1984" class="Function">⊓-congˡ</a>      <a id="1132" class="Symbol">to</a>  <a id="1136" class="Function">⊔-congˡ</a>
  <a id="1146" class="Symbol">;</a> <a id="1148" href="Algebra.Construct.NaturalChoice.MinOp.html#3232" class="Function">⊓-idem</a>       <a id="1161" class="Symbol">to</a>  <a id="1165" class="Function">⊔-idem</a>
  <a id="1174" class="Symbol">;</a> <a id="1176" href="Algebra.Construct.NaturalChoice.MinOp.html#3289" class="Function">⊓-sel</a>        <a id="1189" class="Symbol">to</a>  <a id="1193" class="Function">⊔-sel</a>
  <a id="1201" class="Symbol">;</a> <a id="1203" href="Algebra.Construct.NaturalChoice.MinOp.html#2597" class="Function">⊓-assoc</a>      <a id="1216" class="Symbol">to</a>  <a id="1220" class="Function">⊔-assoc</a>
  <a id="1230" class="Symbol">;</a> <a id="1232" href="Algebra.Construct.NaturalChoice.MinOp.html#1798" class="Function">⊓-comm</a>       <a id="1245" class="Symbol">to</a>  <a id="1249" class="Function">⊔-comm</a>

  <a id="1259" class="Symbol">;</a> <a id="1261" href="Algebra.Construct.NaturalChoice.MinOp.html#3364" class="Function">⊓-identityˡ</a>  <a id="1274" class="Symbol">to</a>  <a id="1278" class="Function">⊔-identityˡ</a>
  <a id="1292" class="Symbol">;</a> <a id="1294" href="Algebra.Construct.NaturalChoice.MinOp.html#3456" class="Function">⊓-identityʳ</a>  <a id="1307" class="Symbol">to</a>  <a id="1311" class="Function">⊔-identityʳ</a>
  <a id="1325" class="Symbol">;</a> <a id="1327" href="Algebra.Construct.NaturalChoice.MinOp.html#3549" class="Function">⊓-identity</a>   <a id="1340" class="Symbol">to</a>  <a id="1344" class="Function">⊔-identity</a>
  <a id="1357" class="Symbol">;</a> <a id="1359" href="Algebra.Construct.NaturalChoice.MinOp.html#3653" class="Function">⊓-zeroˡ</a>      <a id="1372" class="Symbol">to</a>  <a id="1376" class="Function">⊔-zeroˡ</a>
  <a id="1386" class="Symbol">;</a> <a id="1388" href="Algebra.Construct.NaturalChoice.MinOp.html#3733" class="Function">⊓-zeroʳ</a>      <a id="1401" class="Symbol">to</a>  <a id="1405" class="Function">⊔-zeroʳ</a>
  <a id="1415" class="Symbol">;</a> <a id="1417" href="Algebra.Construct.NaturalChoice.MinOp.html#3814" class="Function">⊓-zero</a>       <a id="1430" class="Symbol">to</a>  <a id="1434" class="Function">⊔-zero</a>

  <a id="1444" class="Symbol">;</a> <a id="1446" href="Algebra.Construct.NaturalChoice.MinOp.html#3986" class="Function">⊓-isMagma</a>                 <a id="1472" class="Symbol">to</a>  <a id="1476" class="Function">⊔-isMagma</a>
  <a id="1488" class="Symbol">;</a> <a id="1490" href="Algebra.Construct.NaturalChoice.MinOp.html#4095" class="Function">⊓-isSemigroup</a>             <a id="1516" class="Symbol">to</a>  <a id="1520" class="Function">⊔-isSemigroup</a>
  <a id="1536" class="Symbol">;</a> <a id="1538" href="Algebra.Construct.NaturalChoice.MinOp.html#4303" class="Function">⊓-isCommutativeSemigroup</a>  <a id="1564" class="Symbol">to</a>  <a id="1568" class="Function">⊔-isCommutativeSemigroup</a>
  <a id="1595" class="Symbol">;</a> <a id="1597" href="Algebra.Construct.NaturalChoice.MinOp.html#4201" class="Function">⊓-isBand</a>                  <a id="1623" class="Symbol">to</a>  <a id="1627" class="Function">⊔-isBand</a>
  <a id="1638" class="Symbol">;</a> <a id="1640" href="Algebra.Construct.NaturalChoice.MinOp.html#4572" class="Function">⊓-isMonoid</a>                <a id="1666" class="Symbol">to</a>  <a id="1670" class="Function">⊔-isMonoid</a>
  <a id="1683" class="Symbol">;</a> <a id="1685" href="Algebra.Construct.NaturalChoice.MinOp.html#4453" class="Function">⊓-isSelectiveMagma</a>        <a id="1711" class="Symbol">to</a>  <a id="1715" class="Function">⊔-isSelectiveMagma</a>

  <a id="1737" class="Symbol">;</a> <a id="1739" href="Algebra.Construct.NaturalChoice.MinOp.html#4965" class="Function">⊓-magma</a>                   <a id="1765" class="Symbol">to</a>  <a id="1769" class="Function">⊔-magma</a>
  <a id="1779" class="Symbol">;</a> <a id="1781" href="Algebra.Construct.NaturalChoice.MinOp.html#5031" class="Function">⊓-semigroup</a>               <a id="1807" class="Symbol">to</a>  <a id="1811" class="Function">⊔-semigroup</a>
  <a id="1825" class="Symbol">;</a> <a id="1827" href="Algebra.Construct.NaturalChoice.MinOp.html#5178" class="Function">⊓-commutativeSemigroup</a>    <a id="1853" class="Symbol">to</a>  <a id="1857" class="Function">⊔-commutativeSemigroup</a>
  <a id="1882" class="Symbol">;</a> <a id="1884" href="Algebra.Construct.NaturalChoice.MinOp.html#5117" class="Function">⊓-band</a>                    <a id="1910" class="Symbol">to</a>  <a id="1914" class="Function">⊔-band</a>
  <a id="1923" class="Symbol">;</a> <a id="1925" href="Algebra.Construct.NaturalChoice.MinOp.html#5430" class="Function">⊓-monoid</a>                  <a id="1951" class="Symbol">to</a>  <a id="1955" class="Function">⊔-monoid</a>
  <a id="1966" class="Symbol">;</a> <a id="1968" href="Algebra.Construct.NaturalChoice.MinOp.html#5319" class="Function">⊓-selectiveMagma</a>          <a id="1994" class="Symbol">to</a>  <a id="1998" class="Function">⊔-selectiveMagma</a>

  <a id="2018" class="Symbol">;</a> <a id="2020" href="Algebra.Construct.NaturalChoice.MinOp.html#5798" class="Function">x⊓y≈y⇒y≤x</a>  <a id="2031" class="Symbol">to</a> <a id="2034" class="Function">x⊔y≈y⇒x≤y</a>
  <a id="2046" class="Symbol">;</a> <a id="2048" href="Algebra.Construct.NaturalChoice.MinOp.html#5628" class="Function">x⊓y≈x⇒x≤y</a>  <a id="2059" class="Symbol">to</a> <a id="2062" class="Function">x⊔y≈x⇒y≤x</a>
  <a id="2074" class="Symbol">;</a> <a id="2076" href="Algebra.Construct.NaturalChoice.MinOp.html#1398" class="Function">x⊓y≤x</a>      <a id="2087" class="Symbol">to</a> <a id="2090" class="Function">x≤x⊔y</a>
  <a id="2098" class="Symbol">;</a> <a id="2100" href="Algebra.Construct.NaturalChoice.MinOp.html#1549" class="Function">x⊓y≤y</a>      <a id="2111" class="Symbol">to</a> <a id="2114" class="Function">x≤y⊔x</a>
  <a id="2122" class="Symbol">;</a> <a id="2124" href="Algebra.Construct.NaturalChoice.MinOp.html#6373" class="Function">x≤y⇒x⊓z≤y</a>  <a id="2135" class="Symbol">to</a> <a id="2138" class="Function">x≤y⇒x≤y⊔z</a>
  <a id="2150" class="Symbol">;</a> <a id="2152" href="Algebra.Construct.NaturalChoice.MinOp.html#6456" class="Function">x≤y⇒z⊓x≤y</a>  <a id="2163" class="Symbol">to</a> <a id="2166" class="Function">x≤y⇒x≤z⊔y</a>
  <a id="2178" class="Symbol">;</a> <a id="2180" href="Algebra.Construct.NaturalChoice.MinOp.html#6539" class="Function">x≤y⊓z⇒x≤y</a>  <a id="2191" class="Symbol">to</a> <a id="2194" class="Function">x⊔y≤z⇒x≤z</a>
  <a id="2206" class="Symbol">;</a> <a id="2208" href="Algebra.Construct.NaturalChoice.MinOp.html#6628" class="Function">x≤y⊓z⇒x≤z</a>  <a id="2219" class="Symbol">to</a> <a id="2222" class="Function">x⊔y≤z⇒y≤z</a>

  <a id="2235" class="Symbol">;</a> <a id="2237" href="Algebra.Construct.NaturalChoice.MinOp.html#7120" class="Function">⊓-glb</a>              <a id="2256" class="Symbol">to</a>  <a id="2260" class="Function">⊔-lub</a>
  <a id="2268" class="Symbol">;</a> <a id="2270" href="Algebra.Construct.NaturalChoice.MinOp.html#7227" class="Function">⊓-triangulate</a>      <a id="2289" class="Symbol">to</a>  <a id="2293" class="Function">⊔-triangulate</a>
  <a id="2309" class="Symbol">;</a> <a id="2311" href="Algebra.Construct.NaturalChoice.MinOp.html#6717" class="Function">⊓-mono-≤</a>           <a id="2330" class="Symbol">to</a>  <a id="2334" class="Function">⊔-mono-≤</a>
  <a id="2345" class="Symbol">;</a> <a id="2347" href="Algebra.Construct.NaturalChoice.MinOp.html#6944" class="Function">⊓-monoˡ-≤</a>          <a id="2366" class="Symbol">to</a>  <a id="2370" class="Function">⊔-monoˡ-≤</a>
  <a id="2382" class="Symbol">;</a> <a id="2384" href="Algebra.Construct.NaturalChoice.MinOp.html#7032" class="Function">⊓-monoʳ-≤</a>          <a id="2403" class="Symbol">to</a>  <a id="2407" class="Function">⊔-monoʳ-≤</a>
  <a id="2419" class="Symbol">)</a>

<a id="mono-≤-distrib-⊔"></a><a id="2422" href="Algebra.Construct.NaturalChoice.MaxOp.html#2422" class="Function">mono-≤-distrib-⊔</a> <a id="2439" class="Symbol">:</a> <a id="2441" class="Symbol">∀</a> <a id="2443" class="Symbol">{</a><a id="2444" href="Algebra.Construct.NaturalChoice.MaxOp.html#2444" class="Bound">f</a><a id="2445" class="Symbol">}</a> <a id="2447" class="Symbol">→</a> <a id="2449" href="Algebra.Construct.NaturalChoice.MaxOp.html#2444" class="Bound">f</a> <a id="2451" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="2461" href="Relation.Binary.Bundles.html#3162" class="Function Operator">_≈_</a> <a id="2465" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="2467" href="Relation.Binary.Bundles.html#3162" class="Function Operator">_≈_</a> <a id="2471" class="Symbol">→</a> <a id="2473" href="Algebra.Construct.NaturalChoice.MaxOp.html#2444" class="Bound">f</a> <a id="2475" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="2485" href="Algebra.Construct.NaturalChoice.MaxOp.html#923" class="Function Operator">_≤_</a> <a id="2489" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="2491" href="Algebra.Construct.NaturalChoice.MaxOp.html#923" class="Function Operator">_≤_</a> <a id="2495" class="Symbol">→</a>
                   <a id="2516" class="Symbol">∀</a> <a id="2518" href="Algebra.Construct.NaturalChoice.MaxOp.html#2518" class="Bound">x</a> <a id="2520" href="Algebra.Construct.NaturalChoice.MaxOp.html#2520" class="Bound">y</a> <a id="2522" class="Symbol">→</a> <a id="2524" href="Algebra.Construct.NaturalChoice.MaxOp.html#2444" class="Bound">f</a> <a id="2526" class="Symbol">(</a><a id="2527" href="Algebra.Construct.NaturalChoice.MaxOp.html#2518" class="Bound">x</a> <a id="2529" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">⊔</a> <a id="2531" href="Algebra.Construct.NaturalChoice.MaxOp.html#2520" class="Bound">y</a><a id="2532" class="Symbol">)</a> <a id="2534" href="Relation.Binary.Bundles.html#3162" class="Function Operator">≈</a> <a id="2536" href="Algebra.Construct.NaturalChoice.MaxOp.html#2444" class="Bound">f</a> <a id="2538" href="Algebra.Construct.NaturalChoice.MaxOp.html#2518" class="Bound">x</a> <a id="2540" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">⊔</a> <a id="2542" href="Algebra.Construct.NaturalChoice.MaxOp.html#2444" class="Bound">f</a> <a id="2544" href="Algebra.Construct.NaturalChoice.MaxOp.html#2520" class="Bound">y</a>
<a id="2546" href="Algebra.Construct.NaturalChoice.MaxOp.html#2422" class="Function">mono-≤-distrib-⊔</a> <a id="2563" href="Algebra.Construct.NaturalChoice.MaxOp.html#2563" class="Bound">cong</a> <a id="2568" href="Algebra.Construct.NaturalChoice.MaxOp.html#2568" class="Bound">pres</a> <a id="2573" class="Symbol">=</a> <a id="2575" href="Algebra.Construct.NaturalChoice.MinOp.html#5948" class="Function">Min.mono-≤-distrib-⊓</a> <a id="2596" href="Algebra.Construct.NaturalChoice.MaxOp.html#2563" class="Bound">cong</a> <a id="2601" href="Algebra.Construct.NaturalChoice.MaxOp.html#2568" class="Bound">pres</a>
</pre></body></html>

==> anc/html/Algebra.Construct.NaturalChoice.MinMaxOp.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Algebra.Construct.NaturalChoice.MinMaxOp</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Properties of min and max operators specified over a total</a>
<a id="168" class="Comment">-- preorder.</a>
<a id="181" class="Comment">------------------------------------------------------------------------</a>

<a id="255" class="Symbol">{-#</a> <a id="259" class="Keyword">OPTIONS</a> <a id="267" class="Pragma">--cubical-compatible</a> <a id="288" class="Pragma">--safe</a> <a id="295" class="Symbol">#-}</a>

<a id="300" class="Keyword">open</a> <a id="305" class="Keyword">import</a> <a id="312" href="Algebra.Construct.NaturalChoice.Base.html" class="Module">Algebra.Construct.NaturalChoice.Base</a> <a id="349" class="Keyword">using</a> <a id="355" class="Symbol">(</a><a id="356" href="Algebra.Construct.NaturalChoice.Base.html#1002" class="Record">MinOperator</a><a id="367" class="Symbol">;</a> <a id="369" href="Algebra.Construct.NaturalChoice.Base.html#1203" class="Record">MaxOperator</a><a id="380" class="Symbol">)</a>
<a id="382" class="Keyword">open</a> <a id="387" class="Keyword">import</a> <a id="394" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="418" class="Keyword">using</a> <a id="424" class="Symbol">(</a><a id="425" href="Relation.Binary.Bundles.html#3050" class="Record">TotalPreorder</a><a id="438" class="Symbol">)</a>

<a id="441" class="Keyword">module</a> <a id="448" href="Algebra.Construct.NaturalChoice.MinMaxOp.html" class="Module">Algebra.Construct.NaturalChoice.MinMaxOp</a>
  <a id="491" class="Symbol">{</a><a id="492" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#492" class="Bound">a</a> <a id="494" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#494" class="Bound">ℓ₁</a> <a id="497" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#497" class="Bound">ℓ₂</a><a id="499" class="Symbol">}</a> <a id="501" class="Symbol">{</a><a id="502" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#502" class="Bound">O</a> <a id="504" class="Symbol">:</a> <a id="506" href="Relation.Binary.Bundles.html#3050" class="Record">TotalPreorder</a> <a id="520" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#492" class="Bound">a</a> <a id="522" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#494" class="Bound">ℓ₁</a> <a id="525" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#497" class="Bound">ℓ₂</a><a id="527" class="Symbol">}</a>
  <a id="531" class="Symbol">(</a><a id="532" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#532" class="Bound">minOp</a> <a id="538" class="Symbol">:</a> <a id="540" href="Algebra.Construct.NaturalChoice.Base.html#1002" class="Record">MinOperator</a> <a id="552" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#502" class="Bound">O</a><a id="553" class="Symbol">)</a>
  <a id="557" class="Symbol">(</a><a id="558" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#558" class="Bound">maxOp</a> <a id="564" class="Symbol">:</a> <a id="566" href="Algebra.Construct.NaturalChoice.Base.html#1203" class="Record">MaxOperator</a> <a id="578" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#502" class="Bound">O</a><a id="579" class="Symbol">)</a>
  <a id="583" class="Keyword">where</a>

<a id="590" class="Keyword">open</a> <a id="595" class="Keyword">import</a> <a id="602" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="616" class="Symbol">as</a> <a id="619" class="Module">Sum</a> <a id="623" class="Keyword">using</a> <a id="629" class="Symbol">(</a><a id="630" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="634" class="Symbol">;</a> <a id="636" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="640" class="Symbol">;</a> <a id="642" href="Data.Sum.Base.html#811" class="Function Operator">[_,_]</a><a id="647" class="Symbol">)</a>
<a id="649" class="Keyword">open</a> <a id="654" class="Keyword">import</a> <a id="661" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="679" class="Keyword">using</a> <a id="685" class="Symbol">(</a><a id="686" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="689" class="Symbol">)</a>
<a id="691" class="Keyword">open</a> <a id="696" class="Keyword">import</a> <a id="703" href="Function.Base.html" class="Module">Function.Base</a> <a id="717" class="Keyword">using</a> <a id="723" class="Symbol">(</a><a id="724" href="Function.Base.html#704" class="Function">id</a><a id="726" class="Symbol">;</a> <a id="728" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="731" class="Symbol">;</a> <a id="733" href="Function.Base.html#1657" class="Function">flip</a><a id="737" class="Symbol">)</a>
<a id="739" class="Keyword">open</a> <a id="744" class="Keyword">import</a> <a id="751" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="772" class="Keyword">using</a> <a id="778" class="Symbol">(</a><a id="779" href="Relation.Binary.Core.html#1577" class="Function Operator">_Preserves_⟶_</a><a id="792" class="Symbol">)</a>

<a id="795" class="Keyword">open</a> <a id="800" href="Relation.Binary.Bundles.html#3050" class="Module">TotalPreorder</a> <a id="814" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#502" class="Bound">O</a> <a id="816" class="Keyword">renaming</a>
  <a id="827" class="Symbol">(</a> <a id="829" href="Relation.Binary.Bundles.html#3134" class="Field">Carrier</a>   <a id="839" class="Symbol">to</a> <a id="842" class="Field">A</a>
  <a id="846" class="Symbol">;</a> <a id="848" href="Relation.Binary.Bundles.html#3228" class="Field Operator">_≲_</a>       <a id="858" class="Symbol">to</a> <a id="861" class="Field Operator">_≤_</a>
  <a id="867" class="Symbol">;</a> <a id="869" href="Relation.Binary.Structures.html#2733" class="Function">≲-resp-≈</a>  <a id="879" class="Symbol">to</a> <a id="882" class="Function">≤-resp-≈</a>
  <a id="893" class="Symbol">;</a> <a id="895" href="Relation.Binary.Structures.html#2652" class="Function">≲-respʳ-≈</a> <a id="905" class="Symbol">to</a> <a id="908" class="Function">≤-respʳ-≈</a>
  <a id="920" class="Symbol">;</a> <a id="922" href="Relation.Binary.Structures.html#2562" class="Function">≲-respˡ-≈</a> <a id="932" class="Symbol">to</a> <a id="935" class="Function">≤-respˡ-≈</a>
  <a id="947" class="Symbol">)</a>
<a id="949" class="Keyword">open</a> <a id="954" href="Algebra.Construct.NaturalChoice.Base.html#1002" class="Module">MinOperator</a> <a id="966" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#532" class="Bound">minOp</a>
<a id="972" class="Keyword">open</a> <a id="977" href="Algebra.Construct.NaturalChoice.Base.html#1203" class="Module">MaxOperator</a> <a id="989" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#558" class="Bound">maxOp</a>

<a id="996" class="Keyword">open</a> <a id="1001" class="Keyword">import</a> <a id="1008" href="Algebra.Definitions.html" class="Module">Algebra.Definitions</a> <a id="1028" href="Relation.Binary.Bundles.html#3162" class="Function Operator">_≈_</a>
<a id="1032" class="Keyword">open</a> <a id="1037" class="Keyword">import</a> <a id="1044" href="Algebra.Structures.html" class="Module">Algebra.Structures</a> <a id="1063" href="Relation.Binary.Bundles.html#3162" class="Function Operator">_≈_</a>
<a id="1067" class="Keyword">open</a> <a id="1072" class="Keyword">import</a> <a id="1079" href="Algebra.Consequences.Setoid.html" class="Module">Algebra.Consequences.Setoid</a> <a id="1107" href="Relation.Binary.Bundles.html#2604" class="Function">Eq.setoid</a>
<a id="1117" class="Keyword">open</a> <a id="1122" class="Keyword">import</a> <a id="1129" href="Relation.Binary.Reasoning.Preorder.html" class="Module">Relation.Binary.Reasoning.Preorder</a> <a id="1164" href="Relation.Binary.Bundles.html#3405" class="Function">preorder</a>

<a id="1174" class="Comment">------------------------------------------------------------------------</a>
<a id="1247" class="Comment">-- Re-export properties of individual operators</a>

<a id="1296" class="Keyword">open</a> <a id="1301" class="Keyword">import</a> <a id="1308" href="Algebra.Construct.NaturalChoice.MinOp.html" class="Module">Algebra.Construct.NaturalChoice.MinOp</a> <a id="1346" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#532" class="Bound">minOp</a> <a id="1352" class="Keyword">public</a>
<a id="1359" class="Keyword">open</a> <a id="1364" class="Keyword">import</a> <a id="1371" href="Algebra.Construct.NaturalChoice.MaxOp.html" class="Module">Algebra.Construct.NaturalChoice.MaxOp</a> <a id="1409" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#558" class="Bound">maxOp</a> <a id="1415" class="Keyword">public</a>

<a id="1423" class="Comment">------------------------------------------------------------------------</a>
<a id="1496" class="Comment">-- Joint algebraic structures</a>

<a id="⊓-distribˡ-⊔"></a><a id="1527" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#1527" class="Function">⊓-distribˡ-⊔</a> <a id="1540" class="Symbol">:</a> <a id="1542" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Function Operator">_⊓_</a> <a id="1546" href="Algebra.Definitions.html#3397" class="Function Operator">DistributesOverˡ</a> <a id="1563" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">_⊔_</a>
<a id="1567" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#1527" class="Function">⊓-distribˡ-⊔</a> <a id="1580" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#1580" class="Bound">x</a> <a id="1582" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#1582" class="Bound">y</a> <a id="1584" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#1584" class="Bound">z</a> <a id="1586" class="Keyword">with</a> <a id="1591" href="Relation.Binary.Structures.html#3333" class="Function">total</a> <a id="1597" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#1582" class="Bound">y</a> <a id="1599" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#1584" class="Bound">z</a>
<a id="1601" class="Symbol">...</a> <a id="1605" class="Symbol">|</a> <a id="1607" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1612" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#1612" class="Bound">y≤z</a> <a id="1616" class="Symbol">=</a> <a id="1618" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="1635" class="Bound">x</a> <a id="1637" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Function Operator">⊓</a> <a id="1639" class="Symbol">(</a><a id="1640" class="Bound">y</a> <a id="1642" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">⊔</a> <a id="1644" class="Bound">z</a><a id="1645" class="Symbol">)</a>       <a id="1653" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a>  <a id="1657" href="Algebra.Construct.NaturalChoice.MinOp.html#1984" class="Function">⊓-congˡ</a> <a id="1665" class="Bound">x</a> <a id="1667" class="Symbol">(</a><a id="1668" href="Algebra.Construct.NaturalChoice.Base.html#1308" class="Field">x≤y⇒x⊔y≈y</a> <a id="1678" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#1612" class="Bound">y≤z</a><a id="1681" class="Symbol">)</a> <a id="1683" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="1687" class="Bound">x</a> <a id="1689" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Function Operator">⊓</a> <a id="1691" class="Bound">z</a>             <a id="1705" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="1708" href="Algebra.Construct.NaturalChoice.Base.html#1308" class="Field">x≤y⇒x⊔y≈y</a> <a id="1718" class="Symbol">(</a><a id="1719" href="Algebra.Construct.NaturalChoice.MinOp.html#7032" class="Function">⊓-monoʳ-≤</a> <a id="1729" class="Bound">x</a> <a id="1731" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#1612" class="Bound">y≤z</a><a id="1734" class="Symbol">)</a> <a id="1736" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
  <a id="1740" class="Symbol">(</a><a id="1741" class="Bound">x</a> <a id="1743" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Function Operator">⊓</a> <a id="1745" class="Bound">y</a><a id="1746" class="Symbol">)</a> <a id="1748" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">⊔</a> <a id="1750" class="Symbol">(</a><a id="1751" class="Bound">x</a> <a id="1753" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Function Operator">⊓</a> <a id="1755" class="Bound">z</a><a id="1756" class="Symbol">)</a> <a id="1758" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
<a id="1760" class="Symbol">...</a> <a id="1764" class="Symbol">|</a> <a id="1766" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1771" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#1771" class="Bound">y≥z</a> <a id="1775" class="Symbol">=</a> <a id="1777" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="1794" class="Bound">x</a> <a id="1796" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Function Operator">⊓</a> <a id="1798" class="Symbol">(</a><a id="1799" class="Bound">y</a> <a id="1801" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">⊔</a> <a id="1803" class="Bound">z</a><a id="1804" class="Symbol">)</a>       <a id="1812" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a>  <a id="1816" href="Algebra.Construct.NaturalChoice.MinOp.html#1984" class="Function">⊓-congˡ</a> <a id="1824" class="Bound">x</a> <a id="1826" class="Symbol">(</a><a id="1827" href="Algebra.Construct.NaturalChoice.Base.html#1354" class="Field">x≥y⇒x⊔y≈x</a> <a id="1837" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#1771" class="Bound">y≥z</a><a id="1840" class="Symbol">)</a> <a id="1842" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="1846" class="Bound">x</a> <a id="1848" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Function Operator">⊓</a> <a id="1850" class="Bound">y</a>             <a id="1864" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="1867" href="Algebra.Construct.NaturalChoice.Base.html#1354" class="Field">x≥y⇒x⊔y≈x</a> <a id="1877" class="Symbol">(</a><a id="1878" href="Algebra.Construct.NaturalChoice.MinOp.html#7032" class="Function">⊓-monoʳ-≤</a> <a id="1888" class="Bound">x</a> <a id="1890" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#1771" class="Bound">y≥z</a><a id="1893" class="Symbol">)</a> <a id="1895" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
  <a id="1899" class="Symbol">(</a><a id="1900" class="Bound">x</a> <a id="1902" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Function Operator">⊓</a> <a id="1904" class="Bound">y</a><a id="1905" class="Symbol">)</a> <a id="1907" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">⊔</a> <a id="1909" class="Symbol">(</a><a id="1910" class="Bound">x</a> <a id="1912" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Function Operator">⊓</a> <a id="1914" class="Bound">z</a><a id="1915" class="Symbol">)</a> <a id="1917" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="⊓-distribʳ-⊔"></a><a id="1920" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#1920" class="Function">⊓-distribʳ-⊔</a> <a id="1933" class="Symbol">:</a> <a id="1935" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Function Operator">_⊓_</a> <a id="1939" href="Algebra.Definitions.html#3516" class="Function Operator">DistributesOverʳ</a> <a id="1956" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">_⊔_</a>
<a id="1960" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#1920" class="Function">⊓-distribʳ-⊔</a> <a id="1973" class="Symbol">=</a> <a id="1975" href="Algebra.Consequences.Setoid.html#8662" class="Function">comm∧distrˡ⇒distrʳ</a> <a id="1994" href="Algebra.Construct.NaturalChoice.MaxOp.html#1079" class="Function">⊔-cong</a> <a id="2001" href="Algebra.Construct.NaturalChoice.MinOp.html#1798" class="Function">⊓-comm</a> <a id="2008" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#1527" class="Function">⊓-distribˡ-⊔</a>

<a id="⊓-distrib-⊔"></a><a id="2022" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2022" class="Function">⊓-distrib-⊔</a> <a id="2034" class="Symbol">:</a> <a id="2036" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Function Operator">_⊓_</a> <a id="2040" href="Algebra.Definitions.html#3635" class="Function Operator">DistributesOver</a> <a id="2056" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">_⊔_</a>
<a id="2060" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2022" class="Function">⊓-distrib-⊔</a> <a id="2072" class="Symbol">=</a> <a id="2074" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#1527" class="Function">⊓-distribˡ-⊔</a> <a id="2087" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2089" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#1920" class="Function">⊓-distribʳ-⊔</a>

<a id="⊔-distribˡ-⊓"></a><a id="2103" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2103" class="Function">⊔-distribˡ-⊓</a> <a id="2116" class="Symbol">:</a> <a id="2118" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">_⊔_</a> <a id="2122" href="Algebra.Definitions.html#3397" class="Function Operator">DistributesOverˡ</a> <a id="2139" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Function Operator">_⊓_</a>
<a id="2143" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2103" class="Function">⊔-distribˡ-⊓</a> <a id="2156" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2156" class="Bound">x</a> <a id="2158" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2158" class="Bound">y</a> <a id="2160" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2160" class="Bound">z</a> <a id="2162" class="Keyword">with</a> <a id="2167" href="Relation.Binary.Structures.html#3333" class="Function">total</a> <a id="2173" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2158" class="Bound">y</a> <a id="2175" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2160" class="Bound">z</a>
<a id="2177" class="Symbol">...</a> <a id="2181" class="Symbol">|</a> <a id="2183" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="2188" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2188" class="Bound">y≤z</a> <a id="2192" class="Symbol">=</a> <a id="2194" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="2211" class="Bound">x</a> <a id="2213" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">⊔</a> <a id="2215" class="Symbol">(</a><a id="2216" class="Bound">y</a> <a id="2218" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Function Operator">⊓</a> <a id="2220" class="Bound">z</a><a id="2221" class="Symbol">)</a>       <a id="2229" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a>  <a id="2233" href="Algebra.Construct.NaturalChoice.MaxOp.html#1136" class="Function">⊔-congˡ</a> <a id="2241" class="Bound">x</a> <a id="2243" class="Symbol">(</a><a id="2244" href="Algebra.Construct.NaturalChoice.Base.html#1107" class="Function">x≤y⇒x⊓y≈x</a> <a id="2254" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2188" class="Bound">y≤z</a><a id="2257" class="Symbol">)</a> <a id="2259" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="2263" class="Bound">x</a> <a id="2265" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">⊔</a> <a id="2267" class="Bound">y</a>             <a id="2281" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="2284" href="Algebra.Construct.NaturalChoice.Base.html#1107" class="Function">x≤y⇒x⊓y≈x</a> <a id="2294" class="Symbol">(</a><a id="2295" href="Algebra.Construct.NaturalChoice.MaxOp.html#2407" class="Function">⊔-monoʳ-≤</a> <a id="2305" class="Bound">x</a> <a id="2307" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2188" class="Bound">y≤z</a><a id="2310" class="Symbol">)</a> <a id="2312" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
  <a id="2316" class="Symbol">(</a><a id="2317" class="Bound">x</a> <a id="2319" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">⊔</a> <a id="2321" class="Bound">y</a><a id="2322" class="Symbol">)</a> <a id="2324" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Function Operator">⊓</a> <a id="2326" class="Symbol">(</a><a id="2327" class="Bound">x</a> <a id="2329" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">⊔</a> <a id="2331" class="Bound">z</a><a id="2332" class="Symbol">)</a> <a id="2334" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
<a id="2336" class="Symbol">...</a> <a id="2340" class="Symbol">|</a> <a id="2342" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="2347" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2347" class="Bound">y≥z</a> <a id="2351" class="Symbol">=</a> <a id="2353" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="2370" class="Bound">x</a> <a id="2372" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">⊔</a> <a id="2374" class="Symbol">(</a><a id="2375" class="Bound">y</a> <a id="2377" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Function Operator">⊓</a> <a id="2379" class="Bound">z</a><a id="2380" class="Symbol">)</a>       <a id="2388" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a>  <a id="2392" href="Algebra.Construct.NaturalChoice.MaxOp.html#1136" class="Function">⊔-congˡ</a> <a id="2400" class="Bound">x</a> <a id="2402" class="Symbol">(</a><a id="2403" href="Algebra.Construct.NaturalChoice.Base.html#1153" class="Function">x≥y⇒x⊓y≈y</a> <a id="2413" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2347" class="Bound">y≥z</a><a id="2416" class="Symbol">)</a> <a id="2418" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="2422" class="Bound">x</a> <a id="2424" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">⊔</a> <a id="2426" class="Bound">z</a>             <a id="2440" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="2443" href="Algebra.Construct.NaturalChoice.Base.html#1153" class="Function">x≥y⇒x⊓y≈y</a> <a id="2453" class="Symbol">(</a><a id="2454" href="Algebra.Construct.NaturalChoice.MaxOp.html#2407" class="Function">⊔-monoʳ-≤</a> <a id="2464" class="Bound">x</a> <a id="2466" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2347" class="Bound">y≥z</a><a id="2469" class="Symbol">)</a> <a id="2471" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
  <a id="2475" class="Symbol">(</a><a id="2476" class="Bound">x</a> <a id="2478" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">⊔</a> <a id="2480" class="Bound">y</a><a id="2481" class="Symbol">)</a> <a id="2483" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Function Operator">⊓</a> <a id="2485" class="Symbol">(</a><a id="2486" class="Bound">x</a> <a id="2488" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">⊔</a> <a id="2490" class="Bound">z</a><a id="2491" class="Symbol">)</a> <a id="2493" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="⊔-distribʳ-⊓"></a><a id="2496" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2496" class="Function">⊔-distribʳ-⊓</a> <a id="2509" class="Symbol">:</a> <a id="2511" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">_⊔_</a> <a id="2515" href="Algebra.Definitions.html#3516" class="Function Operator">DistributesOverʳ</a> <a id="2532" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Function Operator">_⊓_</a>
<a id="2536" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2496" class="Function">⊔-distribʳ-⊓</a> <a id="2549" class="Symbol">=</a> <a id="2551" href="Algebra.Consequences.Setoid.html#8662" class="Function">comm∧distrˡ⇒distrʳ</a> <a id="2570" href="Algebra.Construct.NaturalChoice.MinOp.html#2484" class="Function">⊓-cong</a> <a id="2577" href="Algebra.Construct.NaturalChoice.MaxOp.html#1249" class="Function">⊔-comm</a> <a id="2584" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2103" class="Function">⊔-distribˡ-⊓</a>

<a id="⊔-distrib-⊓"></a><a id="2598" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2598" class="Function">⊔-distrib-⊓</a> <a id="2610" class="Symbol">:</a> <a id="2612" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">_⊔_</a> <a id="2616" href="Algebra.Definitions.html#3635" class="Function Operator">DistributesOver</a> <a id="2632" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Function Operator">_⊓_</a>
<a id="2636" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2598" class="Function">⊔-distrib-⊓</a> <a id="2648" class="Symbol">=</a> <a id="2650" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2103" class="Function">⊔-distribˡ-⊓</a> <a id="2663" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2665" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2496" class="Function">⊔-distribʳ-⊓</a>

<a id="⊓-absorbs-⊔"></a><a id="2679" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2679" class="Function">⊓-absorbs-⊔</a> <a id="2691" class="Symbol">:</a> <a id="2693" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Function Operator">_⊓_</a> <a id="2697" href="Algebra.Definitions.html#4215" class="Function Operator">Absorbs</a> <a id="2705" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">_⊔_</a>
<a id="2709" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2679" class="Function">⊓-absorbs-⊔</a> <a id="2721" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2721" class="Bound">x</a> <a id="2723" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2723" class="Bound">y</a> <a id="2725" class="Keyword">with</a> <a id="2730" href="Relation.Binary.Structures.html#3333" class="Function">total</a> <a id="2736" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2721" class="Bound">x</a> <a id="2738" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2723" class="Bound">y</a>
<a id="2740" class="Symbol">...</a> <a id="2744" class="Symbol">|</a> <a id="2746" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="2751" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2751" class="Bound">x≤y</a> <a id="2755" class="Symbol">=</a> <a id="2757" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="2774" class="Bound">x</a> <a id="2776" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Function Operator">⊓</a> <a id="2778" class="Symbol">(</a><a id="2779" class="Bound">x</a> <a id="2781" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">⊔</a> <a id="2783" class="Bound">y</a><a id="2784" class="Symbol">)</a>  <a id="2787" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2790" href="Algebra.Construct.NaturalChoice.MinOp.html#1984" class="Function">⊓-congˡ</a> <a id="2798" class="Bound">x</a> <a id="2800" class="Symbol">(</a><a id="2801" href="Algebra.Construct.NaturalChoice.Base.html#1308" class="Field">x≤y⇒x⊔y≈y</a> <a id="2811" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2751" class="Bound">x≤y</a><a id="2814" class="Symbol">)</a> <a id="2816" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="2820" class="Bound">x</a> <a id="2822" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Function Operator">⊓</a> <a id="2824" class="Bound">y</a>        <a id="2833" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2836" href="Algebra.Construct.NaturalChoice.Base.html#1107" class="Function">x≤y⇒x⊓y≈x</a> <a id="2846" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2751" class="Bound">x≤y</a> <a id="2850" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="2854" class="Bound">x</a>            <a id="2867" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
<a id="2869" class="Symbol">...</a> <a id="2873" class="Symbol">|</a> <a id="2875" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="2880" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2880" class="Bound">y≤x</a> <a id="2884" class="Symbol">=</a> <a id="2886" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="2903" class="Bound">x</a> <a id="2905" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Function Operator">⊓</a> <a id="2907" class="Symbol">(</a><a id="2908" class="Bound">x</a> <a id="2910" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">⊔</a> <a id="2912" class="Bound">y</a><a id="2913" class="Symbol">)</a>  <a id="2916" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2919" href="Algebra.Construct.NaturalChoice.MinOp.html#1984" class="Function">⊓-congˡ</a> <a id="2927" class="Bound">x</a> <a id="2929" class="Symbol">(</a><a id="2930" href="Algebra.Construct.NaturalChoice.Base.html#1354" class="Field">x≥y⇒x⊔y≈x</a> <a id="2940" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2880" class="Bound">y≤x</a><a id="2943" class="Symbol">)</a> <a id="2945" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="2949" class="Bound">x</a> <a id="2951" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Function Operator">⊓</a> <a id="2953" class="Bound">x</a>        <a id="2962" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2965" href="Algebra.Construct.NaturalChoice.MinOp.html#3232" class="Function">⊓-idem</a> <a id="2972" class="Bound">x</a> <a id="2974" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="2978" class="Bound">x</a>            <a id="2991" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="⊔-absorbs-⊓"></a><a id="2994" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2994" class="Function">⊔-absorbs-⊓</a> <a id="3006" class="Symbol">:</a> <a id="3008" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">_⊔_</a> <a id="3012" href="Algebra.Definitions.html#4215" class="Function Operator">Absorbs</a> <a id="3020" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Function Operator">_⊓_</a>
<a id="3024" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2994" class="Function">⊔-absorbs-⊓</a> <a id="3036" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3036" class="Bound">x</a> <a id="3038" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3038" class="Bound">y</a> <a id="3040" class="Keyword">with</a> <a id="3045" href="Relation.Binary.Structures.html#3333" class="Function">total</a> <a id="3051" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3036" class="Bound">x</a> <a id="3053" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3038" class="Bound">y</a>
<a id="3055" class="Symbol">...</a> <a id="3059" class="Symbol">|</a> <a id="3061" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="3066" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3066" class="Bound">x≤y</a> <a id="3070" class="Symbol">=</a> <a id="3072" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="3089" class="Bound">x</a> <a id="3091" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">⊔</a> <a id="3093" class="Symbol">(</a><a id="3094" class="Bound">x</a> <a id="3096" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Function Operator">⊓</a> <a id="3098" class="Bound">y</a><a id="3099" class="Symbol">)</a>  <a id="3102" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3105" href="Algebra.Construct.NaturalChoice.MaxOp.html#1136" class="Function">⊔-congˡ</a> <a id="3113" class="Bound">x</a> <a id="3115" class="Symbol">(</a><a id="3116" href="Algebra.Construct.NaturalChoice.Base.html#1107" class="Function">x≤y⇒x⊓y≈x</a> <a id="3126" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3066" class="Bound">x≤y</a><a id="3129" class="Symbol">)</a> <a id="3131" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="3135" class="Bound">x</a> <a id="3137" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">⊔</a> <a id="3139" class="Bound">x</a>        <a id="3148" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3151" href="Algebra.Construct.NaturalChoice.MaxOp.html#1165" class="Function">⊔-idem</a> <a id="3158" class="Bound">x</a> <a id="3160" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="3164" class="Bound">x</a>            <a id="3177" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
<a id="3179" class="Symbol">...</a> <a id="3183" class="Symbol">|</a> <a id="3185" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="3190" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3190" class="Bound">y≤x</a> <a id="3194" class="Symbol">=</a> <a id="3196" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="3213" class="Bound">x</a> <a id="3215" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">⊔</a> <a id="3217" class="Symbol">(</a><a id="3218" class="Bound">x</a> <a id="3220" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Function Operator">⊓</a> <a id="3222" class="Bound">y</a><a id="3223" class="Symbol">)</a>  <a id="3226" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3229" href="Algebra.Construct.NaturalChoice.MaxOp.html#1136" class="Function">⊔-congˡ</a> <a id="3237" class="Bound">x</a> <a id="3239" class="Symbol">(</a><a id="3240" href="Algebra.Construct.NaturalChoice.Base.html#1153" class="Function">x≥y⇒x⊓y≈y</a> <a id="3250" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3190" class="Bound">y≤x</a><a id="3253" class="Symbol">)</a> <a id="3255" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="3259" class="Bound">x</a> <a id="3261" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">⊔</a> <a id="3263" class="Bound">y</a>        <a id="3272" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3275" href="Algebra.Construct.NaturalChoice.Base.html#1354" class="Field">x≥y⇒x⊔y≈x</a> <a id="3285" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3190" class="Bound">y≤x</a> <a id="3289" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="3293" class="Bound">x</a>            <a id="3306" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="⊔-⊓-absorptive"></a><a id="3309" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3309" class="Function">⊔-⊓-absorptive</a> <a id="3324" class="Symbol">:</a> <a id="3326" href="Algebra.Definitions.html#4294" class="Function">Absorptive</a> <a id="3337" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">_⊔_</a> <a id="3341" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Function Operator">_⊓_</a>
<a id="3345" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3309" class="Function">⊔-⊓-absorptive</a> <a id="3360" class="Symbol">=</a> <a id="3362" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2994" class="Function">⊔-absorbs-⊓</a> <a id="3374" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3376" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2679" class="Function">⊓-absorbs-⊔</a>

<a id="⊓-⊔-absorptive"></a><a id="3389" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3389" class="Function">⊓-⊔-absorptive</a> <a id="3404" class="Symbol">:</a> <a id="3406" href="Algebra.Definitions.html#4294" class="Function">Absorptive</a> <a id="3417" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Function Operator">_⊓_</a> <a id="3421" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">_⊔_</a>
<a id="3425" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3389" class="Function">⊓-⊔-absorptive</a> <a id="3440" class="Symbol">=</a> <a id="3442" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2679" class="Function">⊓-absorbs-⊔</a> <a id="3454" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3456" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2994" class="Function">⊔-absorbs-⊓</a>

<a id="3469" class="Comment">------------------------------------------------------------------------</a>
<a id="3542" class="Comment">-- Other joint properties</a>

<a id="3569" class="Keyword">private</a> <a id="_≥_"></a><a id="3577" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3577" class="Function Operator">_≥_</a> <a id="3581" class="Symbol">=</a> <a id="3583" href="Function.Base.html#1657" class="Function">flip</a> <a id="3588" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#861" class="Function Operator">_≤_</a>

<a id="antimono-≤-distrib-⊓"></a><a id="3593" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3593" class="Function">antimono-≤-distrib-⊓</a> <a id="3614" class="Symbol">:</a> <a id="3616" class="Symbol">∀</a> <a id="3618" class="Symbol">{</a><a id="3619" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3619" class="Bound">f</a><a id="3620" class="Symbol">}</a> <a id="3622" class="Symbol">→</a> <a id="3624" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3619" class="Bound">f</a> <a id="3626" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="3636" href="Relation.Binary.Bundles.html#3162" class="Function Operator">_≈_</a> <a id="3640" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="3642" href="Relation.Binary.Bundles.html#3162" class="Function Operator">_≈_</a> <a id="3646" class="Symbol">→</a> <a id="3648" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3619" class="Bound">f</a> <a id="3650" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="3660" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#861" class="Function Operator">_≤_</a> <a id="3664" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="3666" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3577" class="Function Operator">_≥_</a> <a id="3670" class="Symbol">→</a>
                       <a id="3695" class="Symbol">∀</a> <a id="3697" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3697" class="Bound">x</a> <a id="3699" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3699" class="Bound">y</a> <a id="3701" class="Symbol">→</a> <a id="3703" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3619" class="Bound">f</a> <a id="3705" class="Symbol">(</a><a id="3706" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3697" class="Bound">x</a> <a id="3708" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Function Operator">⊓</a> <a id="3710" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3699" class="Bound">y</a><a id="3711" class="Symbol">)</a> <a id="3713" href="Relation.Binary.Bundles.html#3162" class="Function Operator">≈</a> <a id="3715" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3619" class="Bound">f</a> <a id="3717" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3697" class="Bound">x</a> <a id="3719" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">⊔</a> <a id="3721" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3619" class="Bound">f</a> <a id="3723" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3699" class="Bound">y</a>
<a id="3725" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3593" class="Function">antimono-≤-distrib-⊓</a> <a id="3746" class="Symbol">{</a><a id="3747" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3747" class="Bound">f</a><a id="3748" class="Symbol">}</a> <a id="3750" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3750" class="Bound">cong</a> <a id="3755" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3755" class="Bound">antimono</a> <a id="3764" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3764" class="Bound">x</a> <a id="3766" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3766" class="Bound">y</a> <a id="3768" class="Keyword">with</a> <a id="3773" href="Relation.Binary.Structures.html#3333" class="Function">total</a> <a id="3779" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3764" class="Bound">x</a> <a id="3781" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3766" class="Bound">y</a>
<a id="3783" class="Symbol">...</a> <a id="3787" class="Symbol">|</a> <a id="3789" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="3794" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3794" class="Bound">x≤y</a> <a id="3798" class="Symbol">=</a> <a id="3800" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="3817" class="Bound">f</a> <a id="3819" class="Symbol">(</a><a id="3820" class="Bound">x</a> <a id="3822" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Function Operator">⊓</a> <a id="3824" class="Bound">y</a><a id="3825" class="Symbol">)</a>  <a id="3828" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3831" class="Bound">cong</a> <a id="3836" class="Symbol">(</a><a id="3837" href="Algebra.Construct.NaturalChoice.Base.html#1107" class="Function">x≤y⇒x⊓y≈x</a> <a id="3847" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3794" class="Bound">x≤y</a><a id="3850" class="Symbol">)</a> <a id="3852" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="3856" class="Bound">f</a> <a id="3858" class="Bound">x</a>        <a id="3867" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="3870" href="Algebra.Construct.NaturalChoice.Base.html#1354" class="Field">x≥y⇒x⊔y≈x</a> <a id="3880" class="Symbol">(</a><a id="3881" class="Bound">antimono</a> <a id="3890" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3794" class="Bound">x≤y</a><a id="3893" class="Symbol">)</a> <a id="3895" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
  <a id="3899" class="Bound">f</a> <a id="3901" class="Bound">x</a> <a id="3903" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">⊔</a> <a id="3905" class="Bound">f</a> <a id="3907" class="Bound">y</a>  <a id="3910" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
<a id="3912" class="Symbol">...</a> <a id="3916" class="Symbol">|</a> <a id="3918" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="3923" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3923" class="Bound">y≤x</a> <a id="3927" class="Symbol">=</a> <a id="3929" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="3946" class="Bound">f</a> <a id="3948" class="Symbol">(</a><a id="3949" class="Bound">x</a> <a id="3951" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Function Operator">⊓</a> <a id="3953" class="Bound">y</a><a id="3954" class="Symbol">)</a>  <a id="3957" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3960" class="Bound">cong</a> <a id="3965" class="Symbol">(</a><a id="3966" href="Algebra.Construct.NaturalChoice.Base.html#1153" class="Function">x≥y⇒x⊓y≈y</a> <a id="3976" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3923" class="Bound">y≤x</a><a id="3979" class="Symbol">)</a> <a id="3981" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="3985" class="Bound">f</a> <a id="3987" class="Bound">y</a>        <a id="3996" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="3999" href="Algebra.Construct.NaturalChoice.Base.html#1308" class="Field">x≤y⇒x⊔y≈y</a> <a id="4009" class="Symbol">(</a><a id="4010" class="Bound">antimono</a> <a id="4019" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3923" class="Bound">y≤x</a><a id="4022" class="Symbol">)</a> <a id="4024" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
  <a id="4028" class="Bound">f</a> <a id="4030" class="Bound">x</a> <a id="4032" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">⊔</a> <a id="4034" class="Bound">f</a> <a id="4036" class="Bound">y</a>  <a id="4039" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="antimono-≤-distrib-⊔"></a><a id="4042" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4042" class="Function">antimono-≤-distrib-⊔</a> <a id="4063" class="Symbol">:</a> <a id="4065" class="Symbol">∀</a> <a id="4067" class="Symbol">{</a><a id="4068" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4068" class="Bound">f</a><a id="4069" class="Symbol">}</a> <a id="4071" class="Symbol">→</a> <a id="4073" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4068" class="Bound">f</a> <a id="4075" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="4085" href="Relation.Binary.Bundles.html#3162" class="Function Operator">_≈_</a> <a id="4089" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="4091" href="Relation.Binary.Bundles.html#3162" class="Function Operator">_≈_</a> <a id="4095" class="Symbol">→</a> <a id="4097" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4068" class="Bound">f</a> <a id="4099" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="4109" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#861" class="Function Operator">_≤_</a> <a id="4113" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="4115" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3577" class="Function Operator">_≥_</a> <a id="4119" class="Symbol">→</a>
                       <a id="4144" class="Symbol">∀</a> <a id="4146" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4146" class="Bound">x</a> <a id="4148" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4148" class="Bound">y</a> <a id="4150" class="Symbol">→</a> <a id="4152" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4068" class="Bound">f</a> <a id="4154" class="Symbol">(</a><a id="4155" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4146" class="Bound">x</a> <a id="4157" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">⊔</a> <a id="4159" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4148" class="Bound">y</a><a id="4160" class="Symbol">)</a> <a id="4162" href="Relation.Binary.Bundles.html#3162" class="Function Operator">≈</a> <a id="4164" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4068" class="Bound">f</a> <a id="4166" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4146" class="Bound">x</a> <a id="4168" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Function Operator">⊓</a> <a id="4170" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4068" class="Bound">f</a> <a id="4172" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4148" class="Bound">y</a>
<a id="4174" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4042" class="Function">antimono-≤-distrib-⊔</a> <a id="4195" class="Symbol">{</a><a id="4196" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4196" class="Bound">f</a><a id="4197" class="Symbol">}</a> <a id="4199" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4199" class="Bound">cong</a> <a id="4204" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4204" class="Bound">antimono</a> <a id="4213" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4213" class="Bound">x</a> <a id="4215" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4215" class="Bound">y</a> <a id="4217" class="Keyword">with</a> <a id="4222" href="Relation.Binary.Structures.html#3333" class="Function">total</a> <a id="4228" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4213" class="Bound">x</a> <a id="4230" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4215" class="Bound">y</a>
<a id="4232" class="Symbol">...</a> <a id="4236" class="Symbol">|</a> <a id="4238" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="4243" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4243" class="Bound">x≤y</a> <a id="4247" class="Symbol">=</a> <a id="4249" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="4266" class="Bound">f</a> <a id="4268" class="Symbol">(</a><a id="4269" class="Bound">x</a> <a id="4271" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">⊔</a> <a id="4273" class="Bound">y</a><a id="4274" class="Symbol">)</a>  <a id="4277" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4280" class="Bound">cong</a> <a id="4285" class="Symbol">(</a><a id="4286" href="Algebra.Construct.NaturalChoice.Base.html#1308" class="Field">x≤y⇒x⊔y≈y</a> <a id="4296" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4243" class="Bound">x≤y</a><a id="4299" class="Symbol">)</a> <a id="4301" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="4305" class="Bound">f</a> <a id="4307" class="Bound">y</a>        <a id="4316" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="4319" href="Algebra.Construct.NaturalChoice.Base.html#1153" class="Function">x≥y⇒x⊓y≈y</a> <a id="4329" class="Symbol">(</a><a id="4330" class="Bound">antimono</a> <a id="4339" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4243" class="Bound">x≤y</a><a id="4342" class="Symbol">)</a> <a id="4344" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
  <a id="4348" class="Bound">f</a> <a id="4350" class="Bound">x</a> <a id="4352" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Function Operator">⊓</a> <a id="4354" class="Bound">f</a> <a id="4356" class="Bound">y</a>  <a id="4359" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
<a id="4361" class="Symbol">...</a> <a id="4365" class="Symbol">|</a> <a id="4367" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="4372" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4372" class="Bound">y≤x</a> <a id="4376" class="Symbol">=</a> <a id="4378" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="4395" class="Bound">f</a> <a id="4397" class="Symbol">(</a><a id="4398" class="Bound">x</a> <a id="4400" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">⊔</a> <a id="4402" class="Bound">y</a><a id="4403" class="Symbol">)</a>  <a id="4406" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4409" class="Bound">cong</a> <a id="4414" class="Symbol">(</a><a id="4415" href="Algebra.Construct.NaturalChoice.Base.html#1354" class="Field">x≥y⇒x⊔y≈x</a> <a id="4425" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4372" class="Bound">y≤x</a><a id="4428" class="Symbol">)</a> <a id="4430" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="4434" class="Bound">f</a> <a id="4436" class="Bound">x</a>        <a id="4445" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="4448" href="Algebra.Construct.NaturalChoice.Base.html#1107" class="Function">x≤y⇒x⊓y≈x</a> <a id="4458" class="Symbol">(</a><a id="4459" class="Bound">antimono</a> <a id="4468" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4372" class="Bound">y≤x</a><a id="4471" class="Symbol">)</a> <a id="4473" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
  <a id="4477" class="Bound">f</a> <a id="4479" class="Bound">x</a> <a id="4481" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Function Operator">⊓</a> <a id="4483" class="Bound">f</a> <a id="4485" class="Bound">y</a>  <a id="4488" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="x⊓y≤x⊔y"></a><a id="4491" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4491" class="Function">x⊓y≤x⊔y</a> <a id="4499" class="Symbol">:</a> <a id="4501" class="Symbol">∀</a> <a id="4503" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4503" class="Bound">x</a> <a id="4505" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4505" class="Bound">y</a> <a id="4507" class="Symbol">→</a> <a id="4509" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4503" class="Bound">x</a> <a id="4511" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Function Operator">⊓</a> <a id="4513" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4505" class="Bound">y</a> <a id="4515" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#861" class="Function Operator">≤</a> <a id="4517" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4503" class="Bound">x</a> <a id="4519" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">⊔</a> <a id="4521" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4505" class="Bound">y</a>
<a id="4523" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4491" class="Function">x⊓y≤x⊔y</a> <a id="4531" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4531" class="Bound">x</a> <a id="4533" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4533" class="Bound">y</a> <a id="4535" class="Symbol">=</a> <a id="4537" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="4545" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4531" class="Bound">x</a> <a id="4547" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Function Operator">⊓</a> <a id="4549" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4533" class="Bound">y</a> <a id="4551" href="Relation.Binary.Reasoning.Syntax.html#5273" class="Function">∼⟨</a> <a id="4554" href="Algebra.Construct.NaturalChoice.MinOp.html#1398" class="Function">x⊓y≤x</a> <a id="4560" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4531" class="Bound">x</a> <a id="4562" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4533" class="Bound">y</a> <a id="4564" href="Relation.Binary.Reasoning.Syntax.html#5273" class="Function">⟩</a>
  <a id="4568" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4531" class="Bound">x</a>     <a id="4574" href="Relation.Binary.Reasoning.Syntax.html#5273" class="Function">∼⟨</a> <a id="4577" href="Algebra.Construct.NaturalChoice.MaxOp.html#2090" class="Function">x≤x⊔y</a> <a id="4583" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4531" class="Bound">x</a> <a id="4585" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4533" class="Bound">y</a> <a id="4587" href="Relation.Binary.Reasoning.Syntax.html#5273" class="Function">⟩</a>
  <a id="4591" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4531" class="Bound">x</a> <a id="4593" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">⊔</a> <a id="4595" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4533" class="Bound">y</a> <a id="4597" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
</pre></body></html>

==> anc/html/Algebra.Construct.NaturalChoice.MinOp.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Algebra.Construct.NaturalChoice.MinOp</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Properties of a min operator derived from a spec over a total</a>
<a id="171" class="Comment">-- preorder.</a>
<a id="184" class="Comment">------------------------------------------------------------------------</a>

<a id="258" class="Symbol">{-#</a> <a id="262" class="Keyword">OPTIONS</a> <a id="270" class="Pragma">--cubical-compatible</a> <a id="291" class="Pragma">--safe</a> <a id="298" class="Symbol">#-}</a>

<a id="303" class="Keyword">open</a> <a id="308" class="Keyword">import</a> <a id="315" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="339" class="Keyword">using</a> <a id="345" class="Symbol">(</a><a id="346" href="Relation.Binary.Bundles.html#3050" class="Record">TotalPreorder</a><a id="359" class="Symbol">)</a>
<a id="361" class="Keyword">open</a> <a id="366" class="Keyword">import</a> <a id="373" href="Algebra.Construct.NaturalChoice.Base.html" class="Module">Algebra.Construct.NaturalChoice.Base</a> <a id="410" class="Keyword">using</a> <a id="416" class="Symbol">(</a><a id="417" href="Algebra.Construct.NaturalChoice.Base.html#1002" class="Record">MinOperator</a><a id="428" class="Symbol">;</a> <a id="430" href="Algebra.Construct.NaturalChoice.Base.html#1483" class="Function">MinOp⇒MaxOp</a><a id="441" class="Symbol">)</a>

<a id="444" class="Keyword">module</a> <a id="451" href="Algebra.Construct.NaturalChoice.MinOp.html" class="Module">Algebra.Construct.NaturalChoice.MinOp</a>
  <a id="491" class="Symbol">{</a><a id="492" href="Algebra.Construct.NaturalChoice.MinOp.html#492" class="Bound">a</a> <a id="494" href="Algebra.Construct.NaturalChoice.MinOp.html#494" class="Bound">ℓ₁</a> <a id="497" href="Algebra.Construct.NaturalChoice.MinOp.html#497" class="Bound">ℓ₂</a><a id="499" class="Symbol">}</a> <a id="501" class="Symbol">{</a><a id="502" href="Algebra.Construct.NaturalChoice.MinOp.html#502" class="Bound">O</a> <a id="504" class="Symbol">:</a> <a id="506" href="Relation.Binary.Bundles.html#3050" class="Record">TotalPreorder</a> <a id="520" href="Algebra.Construct.NaturalChoice.MinOp.html#492" class="Bound">a</a> <a id="522" href="Algebra.Construct.NaturalChoice.MinOp.html#494" class="Bound">ℓ₁</a> <a id="525" href="Algebra.Construct.NaturalChoice.MinOp.html#497" class="Bound">ℓ₂</a><a id="527" class="Symbol">}</a> <a id="529" class="Symbol">(</a><a id="530" href="Algebra.Construct.NaturalChoice.MinOp.html#530" class="Bound">minOp</a> <a id="536" class="Symbol">:</a> <a id="538" href="Algebra.Construct.NaturalChoice.Base.html#1002" class="Record">MinOperator</a> <a id="550" href="Algebra.Construct.NaturalChoice.MinOp.html#502" class="Bound">O</a><a id="551" class="Symbol">)</a> <a id="553" class="Keyword">where</a>

<a id="560" class="Keyword">open</a> <a id="565" class="Keyword">import</a> <a id="572" href="Algebra.Core.html" class="Module">Algebra.Core</a> <a id="585" class="Keyword">using</a> <a id="591" class="Symbol">(</a><a id="592" href="Algebra.Core.html#527" class="Function">Op₂</a><a id="595" class="Symbol">)</a>
<a id="597" class="Keyword">open</a> <a id="602" class="Keyword">import</a> <a id="609" href="Algebra.Bundles.html" class="Module">Algebra.Bundles</a>
  <a id="627" class="Keyword">using</a> <a id="633" class="Symbol">(</a><a id="634" href="Algebra.Bundles.Raw.html#1205" class="Record">RawMagma</a><a id="642" class="Symbol">;</a> <a id="644" href="Algebra.Bundles.html#1758" class="Record">Magma</a><a id="649" class="Symbol">;</a> <a id="651" href="Algebra.Bundles.html#4756" class="Record">Semigroup</a><a id="660" class="Symbol">;</a> <a id="662" href="Algebra.Bundles.html#5119" class="Record">Band</a><a id="666" class="Symbol">;</a> <a id="668" href="Algebra.Bundles.html#5481" class="Record">CommutativeSemigroup</a><a id="688" class="Symbol">;</a> <a id="690" href="Algebra.Bundles.html#2097" class="Record">SelectiveMagma</a><a id="704" class="Symbol">;</a> <a id="706" href="Algebra.Bundles.html#7315" class="Record">Monoid</a><a id="712" class="Symbol">)</a>
<a id="714" class="Keyword">open</a> <a id="719" class="Keyword">import</a> <a id="726" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="740" class="Symbol">as</a> <a id="743" class="Module">Sum</a> <a id="747" class="Keyword">using</a> <a id="753" class="Symbol">(</a><a id="754" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="758" class="Symbol">;</a> <a id="760" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="764" class="Symbol">;</a> <a id="766" href="Data.Sum.Base.html#811" class="Function Operator">[_,_]</a><a id="771" class="Symbol">)</a>
<a id="773" class="Keyword">open</a> <a id="778" class="Keyword">import</a> <a id="785" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="803" class="Keyword">using</a> <a id="809" class="Symbol">(</a><a id="810" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="813" class="Symbol">)</a>
<a id="815" class="Keyword">open</a> <a id="820" class="Keyword">import</a> <a id="827" href="Function.Base.html" class="Module">Function.Base</a> <a id="841" class="Keyword">using</a> <a id="847" class="Symbol">(</a><a id="848" href="Function.Base.html#704" class="Function">id</a><a id="850" class="Symbol">;</a> <a id="852" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="855" class="Symbol">)</a>
<a id="857" class="Keyword">open</a> <a id="862" class="Keyword">import</a> <a id="869" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="890" class="Keyword">using</a> <a id="896" class="Symbol">(</a><a id="897" href="Relation.Binary.Core.html#1577" class="Function Operator">_Preserves_⟶_</a><a id="910" class="Symbol">;</a> <a id="912" href="Relation.Binary.Core.html#1703" class="Function Operator">_Preserves₂_⟶_⟶_</a><a id="928" class="Symbol">)</a>
<a id="930" class="Keyword">open</a> <a id="935" class="Keyword">import</a> <a id="942" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="970" class="Keyword">using</a> <a id="976" class="Symbol">(</a><a id="977" href="Relation.Binary.Definitions.html#3441" class="Function">Maximum</a><a id="984" class="Symbol">;</a> <a id="986" href="Relation.Binary.Definitions.html#3590" class="Function">Minimum</a><a id="993" class="Symbol">)</a>

<a id="996" class="Keyword">open</a> <a id="1001" href="Relation.Binary.Bundles.html#3050" class="Module">TotalPreorder</a> <a id="1015" href="Algebra.Construct.NaturalChoice.MinOp.html#502" class="Bound">O</a> <a id="1017" class="Keyword">renaming</a>
  <a id="1028" class="Symbol">(</a> <a id="1030" href="Relation.Binary.Bundles.html#3134" class="Field">Carrier</a>   <a id="1040" class="Symbol">to</a> <a id="1043" class="Field">A</a>
  <a id="1047" class="Symbol">;</a> <a id="1049" href="Relation.Binary.Bundles.html#3228" class="Field Operator">_≲_</a>       <a id="1059" class="Symbol">to</a> <a id="1062" class="Field Operator">_≤_</a>
  <a id="1068" class="Symbol">;</a> <a id="1070" href="Relation.Binary.Structures.html#2733" class="Function">≲-resp-≈</a>  <a id="1080" class="Symbol">to</a> <a id="1083" class="Function">≤-resp-≈</a>
  <a id="1094" class="Symbol">;</a> <a id="1096" href="Relation.Binary.Structures.html#2652" class="Function">≲-respʳ-≈</a> <a id="1106" class="Symbol">to</a> <a id="1109" class="Function">≤-respʳ-≈</a>
  <a id="1121" class="Symbol">;</a> <a id="1123" href="Relation.Binary.Structures.html#2562" class="Function">≲-respˡ-≈</a> <a id="1133" class="Symbol">to</a> <a id="1136" class="Function">≤-respˡ-≈</a>
  <a id="1148" class="Symbol">)</a>
<a id="1150" class="Keyword">open</a> <a id="1155" href="Algebra.Construct.NaturalChoice.Base.html#1002" class="Module">MinOperator</a> <a id="1167" href="Algebra.Construct.NaturalChoice.MinOp.html#530" class="Bound">minOp</a>

<a id="1174" class="Keyword">open</a> <a id="1179" class="Keyword">import</a> <a id="1186" href="Algebra.Definitions.html" class="Module">Algebra.Definitions</a> <a id="1206" href="Relation.Binary.Bundles.html#3162" class="Function Operator">_≈_</a>
<a id="1210" class="Keyword">open</a> <a id="1215" class="Keyword">import</a> <a id="1222" href="Algebra.Structures.html" class="Module">Algebra.Structures</a> <a id="1241" href="Relation.Binary.Bundles.html#3162" class="Function Operator">_≈_</a>
<a id="1245" class="Keyword">open</a> <a id="1250" class="Keyword">import</a> <a id="1257" href="Relation.Binary.Reasoning.Preorder.html" class="Module">Relation.Binary.Reasoning.Preorder</a> <a id="1292" href="Relation.Binary.Bundles.html#3405" class="Function">preorder</a>

<a id="1302" class="Comment">------------------------------------------------------------------------</a>
<a id="1375" class="Comment">-- Helpful properties</a>

<a id="x⊓y≤x"></a><a id="1398" href="Algebra.Construct.NaturalChoice.MinOp.html#1398" class="Function">x⊓y≤x</a> <a id="1404" class="Symbol">:</a> <a id="1406" class="Symbol">∀</a> <a id="1408" href="Algebra.Construct.NaturalChoice.MinOp.html#1408" class="Bound">x</a> <a id="1410" href="Algebra.Construct.NaturalChoice.MinOp.html#1410" class="Bound">y</a> <a id="1412" class="Symbol">→</a> <a id="1414" href="Algebra.Construct.NaturalChoice.MinOp.html#1408" class="Bound">x</a> <a id="1416" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="1418" href="Algebra.Construct.NaturalChoice.MinOp.html#1410" class="Bound">y</a> <a id="1420" href="Algebra.Construct.NaturalChoice.MinOp.html#1062" class="Function Operator">≤</a> <a id="1422" href="Algebra.Construct.NaturalChoice.MinOp.html#1408" class="Bound">x</a>
<a id="1424" href="Algebra.Construct.NaturalChoice.MinOp.html#1398" class="Function">x⊓y≤x</a> <a id="1430" href="Algebra.Construct.NaturalChoice.MinOp.html#1430" class="Bound">x</a> <a id="1432" href="Algebra.Construct.NaturalChoice.MinOp.html#1432" class="Bound">y</a> <a id="1434" class="Keyword">with</a> <a id="1439" href="Relation.Binary.Structures.html#3333" class="Function">total</a> <a id="1445" href="Algebra.Construct.NaturalChoice.MinOp.html#1430" class="Bound">x</a> <a id="1447" href="Algebra.Construct.NaturalChoice.MinOp.html#1432" class="Bound">y</a>
<a id="1449" class="Symbol">...</a> <a id="1453" class="Symbol">|</a> <a id="1455" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1460" href="Algebra.Construct.NaturalChoice.MinOp.html#1460" class="Bound">x≤y</a> <a id="1464" class="Symbol">=</a> <a id="1466" href="Relation.Binary.Structures.html#2404" class="Function">reflexive</a> <a id="1476" class="Symbol">(</a><a id="1477" href="Algebra.Construct.NaturalChoice.Base.html#1107" class="Field">x≤y⇒x⊓y≈x</a> <a id="1487" href="Algebra.Construct.NaturalChoice.MinOp.html#1460" class="Bound">x≤y</a><a id="1490" class="Symbol">)</a>
<a id="1492" class="Symbol">...</a> <a id="1496" class="Symbol">|</a> <a id="1498" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1503" href="Algebra.Construct.NaturalChoice.MinOp.html#1503" class="Bound">y≤x</a> <a id="1507" class="Symbol">=</a> <a id="1509" href="Algebra.Construct.NaturalChoice.MinOp.html#1136" class="Function">≤-respˡ-≈</a> <a id="1519" class="Symbol">(</a><a id="1520" href="Relation.Binary.Structures.html#1245" class="Function">Eq.sym</a> <a id="1527" class="Symbol">(</a><a id="1528" href="Algebra.Construct.NaturalChoice.Base.html#1153" class="Field">x≥y⇒x⊓y≈y</a> <a id="1538" href="Algebra.Construct.NaturalChoice.MinOp.html#1503" class="Bound">y≤x</a><a id="1541" class="Symbol">))</a> <a id="1544" href="Algebra.Construct.NaturalChoice.MinOp.html#1503" class="Bound">y≤x</a>

<a id="x⊓y≤y"></a><a id="1549" href="Algebra.Construct.NaturalChoice.MinOp.html#1549" class="Function">x⊓y≤y</a> <a id="1555" class="Symbol">:</a> <a id="1557" class="Symbol">∀</a> <a id="1559" href="Algebra.Construct.NaturalChoice.MinOp.html#1559" class="Bound">x</a> <a id="1561" href="Algebra.Construct.NaturalChoice.MinOp.html#1561" class="Bound">y</a> <a id="1563" class="Symbol">→</a> <a id="1565" href="Algebra.Construct.NaturalChoice.MinOp.html#1559" class="Bound">x</a> <a id="1567" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="1569" href="Algebra.Construct.NaturalChoice.MinOp.html#1561" class="Bound">y</a> <a id="1571" href="Algebra.Construct.NaturalChoice.MinOp.html#1062" class="Function Operator">≤</a> <a id="1573" href="Algebra.Construct.NaturalChoice.MinOp.html#1561" class="Bound">y</a>
<a id="1575" href="Algebra.Construct.NaturalChoice.MinOp.html#1549" class="Function">x⊓y≤y</a> <a id="1581" href="Algebra.Construct.NaturalChoice.MinOp.html#1581" class="Bound">x</a> <a id="1583" href="Algebra.Construct.NaturalChoice.MinOp.html#1583" class="Bound">y</a> <a id="1585" class="Keyword">with</a> <a id="1590" href="Relation.Binary.Structures.html#3333" class="Function">total</a> <a id="1596" href="Algebra.Construct.NaturalChoice.MinOp.html#1581" class="Bound">x</a> <a id="1598" href="Algebra.Construct.NaturalChoice.MinOp.html#1583" class="Bound">y</a>
<a id="1600" class="Symbol">...</a> <a id="1604" class="Symbol">|</a> <a id="1606" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1611" href="Algebra.Construct.NaturalChoice.MinOp.html#1611" class="Bound">x≤y</a> <a id="1615" class="Symbol">=</a> <a id="1617" href="Algebra.Construct.NaturalChoice.MinOp.html#1136" class="Function">≤-respˡ-≈</a> <a id="1627" class="Symbol">(</a><a id="1628" href="Relation.Binary.Structures.html#1245" class="Function">Eq.sym</a> <a id="1635" class="Symbol">(</a><a id="1636" href="Algebra.Construct.NaturalChoice.Base.html#1107" class="Field">x≤y⇒x⊓y≈x</a> <a id="1646" href="Algebra.Construct.NaturalChoice.MinOp.html#1611" class="Bound">x≤y</a><a id="1649" class="Symbol">))</a> <a id="1652" href="Algebra.Construct.NaturalChoice.MinOp.html#1611" class="Bound">x≤y</a>
<a id="1656" class="Symbol">...</a> <a id="1660" class="Symbol">|</a> <a id="1662" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1667" href="Algebra.Construct.NaturalChoice.MinOp.html#1667" class="Bound">y≤x</a> <a id="1671" class="Symbol">=</a> <a id="1673" href="Relation.Binary.Structures.html#2404" class="Function">reflexive</a> <a id="1683" class="Symbol">(</a><a id="1684" href="Algebra.Construct.NaturalChoice.Base.html#1153" class="Field">x≥y⇒x⊓y≈y</a> <a id="1694" href="Algebra.Construct.NaturalChoice.MinOp.html#1667" class="Bound">y≤x</a><a id="1697" class="Symbol">)</a>

<a id="1700" class="Comment">------------------------------------------------------------------------</a>
<a id="1773" class="Comment">-- Algebraic properties</a>

<a id="⊓-comm"></a><a id="1798" href="Algebra.Construct.NaturalChoice.MinOp.html#1798" class="Function">⊓-comm</a> <a id="1805" class="Symbol">:</a> <a id="1807" href="Algebra.Definitions.html#1643" class="Function">Commutative</a> <a id="1819" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">_⊓_</a>
<a id="1823" href="Algebra.Construct.NaturalChoice.MinOp.html#1798" class="Function">⊓-comm</a> <a id="1830" href="Algebra.Construct.NaturalChoice.MinOp.html#1830" class="Bound">x</a> <a id="1832" href="Algebra.Construct.NaturalChoice.MinOp.html#1832" class="Bound">y</a> <a id="1834" class="Keyword">with</a> <a id="1839" href="Relation.Binary.Structures.html#3333" class="Function">total</a> <a id="1845" href="Algebra.Construct.NaturalChoice.MinOp.html#1830" class="Bound">x</a> <a id="1847" href="Algebra.Construct.NaturalChoice.MinOp.html#1832" class="Bound">y</a>
<a id="1849" class="Symbol">...</a> <a id="1853" class="Symbol">|</a> <a id="1855" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1860" href="Algebra.Construct.NaturalChoice.MinOp.html#1860" class="Bound">x≤y</a> <a id="1864" class="Symbol">=</a> <a id="1866" href="Relation.Binary.Structures.html#1271" class="Function">Eq.trans</a> <a id="1875" class="Symbol">(</a><a id="1876" href="Algebra.Construct.NaturalChoice.Base.html#1107" class="Field">x≤y⇒x⊓y≈x</a> <a id="1886" href="Algebra.Construct.NaturalChoice.MinOp.html#1860" class="Bound">x≤y</a><a id="1889" class="Symbol">)</a> <a id="1891" class="Symbol">(</a><a id="1892" href="Relation.Binary.Structures.html#1245" class="Function">Eq.sym</a> <a id="1899" class="Symbol">(</a><a id="1900" href="Algebra.Construct.NaturalChoice.Base.html#1153" class="Field">x≥y⇒x⊓y≈y</a> <a id="1910" href="Algebra.Construct.NaturalChoice.MinOp.html#1860" class="Bound">x≤y</a><a id="1913" class="Symbol">))</a>
<a id="1916" class="Symbol">...</a> <a id="1920" class="Symbol">|</a> <a id="1922" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1927" href="Algebra.Construct.NaturalChoice.MinOp.html#1927" class="Bound">y≤x</a> <a id="1931" class="Symbol">=</a> <a id="1933" href="Relation.Binary.Structures.html#1271" class="Function">Eq.trans</a> <a id="1942" class="Symbol">(</a><a id="1943" href="Algebra.Construct.NaturalChoice.Base.html#1153" class="Field">x≥y⇒x⊓y≈y</a> <a id="1953" href="Algebra.Construct.NaturalChoice.MinOp.html#1927" class="Bound">y≤x</a><a id="1956" class="Symbol">)</a> <a id="1958" class="Symbol">(</a><a id="1959" href="Relation.Binary.Structures.html#1245" class="Function">Eq.sym</a> <a id="1966" class="Symbol">(</a><a id="1967" href="Algebra.Construct.NaturalChoice.Base.html#1107" class="Field">x≤y⇒x⊓y≈x</a> <a id="1977" href="Algebra.Construct.NaturalChoice.MinOp.html#1927" class="Bound">y≤x</a><a id="1980" class="Symbol">))</a>

<a id="⊓-congˡ"></a><a id="1984" href="Algebra.Construct.NaturalChoice.MinOp.html#1984" class="Function">⊓-congˡ</a> <a id="1992" class="Symbol">:</a> <a id="1994" class="Symbol">∀</a> <a id="1996" href="Algebra.Construct.NaturalChoice.MinOp.html#1996" class="Bound">x</a> <a id="1998" class="Symbol">→</a> <a id="2000" href="Algebra.Definitions.html#1276" class="Function">Congruent₁</a> <a id="2011" class="Symbol">(</a><a id="2012" href="Algebra.Construct.NaturalChoice.MinOp.html#1996" class="Bound">x</a> <a id="2014" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓_</a><a id="2016" class="Symbol">)</a>
<a id="2018" href="Algebra.Construct.NaturalChoice.MinOp.html#1984" class="Function">⊓-congˡ</a> <a id="2026" href="Algebra.Construct.NaturalChoice.MinOp.html#2026" class="Bound">x</a> <a id="2028" class="Symbol">{</a><a id="2029" href="Algebra.Construct.NaturalChoice.MinOp.html#2029" class="Bound">y</a><a id="2030" class="Symbol">}</a> <a id="2032" class="Symbol">{</a><a id="2033" href="Algebra.Construct.NaturalChoice.MinOp.html#2033" class="Bound">r</a><a id="2034" class="Symbol">}</a> <a id="2036" href="Algebra.Construct.NaturalChoice.MinOp.html#2036" class="Bound">y≈r</a> <a id="2040" class="Keyword">with</a> <a id="2045" href="Relation.Binary.Structures.html#3333" class="Function">total</a> <a id="2051" href="Algebra.Construct.NaturalChoice.MinOp.html#2026" class="Bound">x</a> <a id="2053" href="Algebra.Construct.NaturalChoice.MinOp.html#2029" class="Bound">y</a>
<a id="2055" class="Symbol">...</a> <a id="2059" class="Symbol">|</a> <a id="2061" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="2066" href="Algebra.Construct.NaturalChoice.MinOp.html#2066" class="Bound">x≤y</a> <a id="2070" class="Symbol">=</a> <a id="2072" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="2089" class="Bound">x</a> <a id="2091" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="2093" class="Bound">y</a>  <a id="2096" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a>  <a id="2100" href="Algebra.Construct.NaturalChoice.Base.html#1107" class="Field">x≤y⇒x⊓y≈x</a> <a id="2110" href="Algebra.Construct.NaturalChoice.MinOp.html#2066" class="Bound">x≤y</a> <a id="2114" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="2118" class="Bound">x</a>      <a id="2125" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="2128" href="Algebra.Construct.NaturalChoice.Base.html#1107" class="Field">x≤y⇒x⊓y≈x</a> <a id="2138" class="Symbol">(</a><a id="2139" href="Algebra.Construct.NaturalChoice.MinOp.html#1109" class="Function">≤-respʳ-≈</a> <a id="2149" class="Bound">y≈r</a> <a id="2153" href="Algebra.Construct.NaturalChoice.MinOp.html#2066" class="Bound">x≤y</a><a id="2156" class="Symbol">)</a> <a id="2158" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
  <a id="2162" class="Bound">x</a> <a id="2164" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="2166" class="Bound">r</a>  <a id="2169" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
<a id="2171" class="Symbol">...</a> <a id="2175" class="Symbol">|</a> <a id="2177" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="2182" href="Algebra.Construct.NaturalChoice.MinOp.html#2182" class="Bound">y≤x</a> <a id="2186" class="Symbol">=</a> <a id="2188" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="2205" class="Bound">x</a> <a id="2207" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="2209" class="Bound">y</a>  <a id="2212" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a>  <a id="2216" href="Algebra.Construct.NaturalChoice.Base.html#1153" class="Field">x≥y⇒x⊓y≈y</a> <a id="2226" href="Algebra.Construct.NaturalChoice.MinOp.html#2182" class="Bound">y≤x</a> <a id="2230" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="2234" class="Bound">y</a>      <a id="2241" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a>  <a id="2245" class="Bound">y≈r</a> <a id="2249" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="2253" class="Bound">r</a>      <a id="2260" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="2263" href="Algebra.Construct.NaturalChoice.Base.html#1153" class="Field">x≥y⇒x⊓y≈y</a> <a id="2273" class="Symbol">(</a><a id="2274" href="Algebra.Construct.NaturalChoice.MinOp.html#1136" class="Function">≤-respˡ-≈</a> <a id="2284" class="Bound">y≈r</a> <a id="2288" href="Algebra.Construct.NaturalChoice.MinOp.html#2182" class="Bound">y≤x</a><a id="2291" class="Symbol">)</a> <a id="2293" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
  <a id="2297" class="Bound">x</a> <a id="2299" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="2301" class="Bound">r</a>  <a id="2304" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="⊓-congʳ"></a><a id="2307" href="Algebra.Construct.NaturalChoice.MinOp.html#2307" class="Function">⊓-congʳ</a> <a id="2315" class="Symbol">:</a> <a id="2317" class="Symbol">∀</a> <a id="2319" href="Algebra.Construct.NaturalChoice.MinOp.html#2319" class="Bound">x</a> <a id="2321" class="Symbol">→</a> <a id="2323" href="Algebra.Definitions.html#1276" class="Function">Congruent₁</a> <a id="2334" class="Symbol">(</a><a id="2335" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">_⊓</a> <a id="2338" href="Algebra.Construct.NaturalChoice.MinOp.html#2319" class="Bound">x</a><a id="2339" class="Symbol">)</a>
<a id="2341" href="Algebra.Construct.NaturalChoice.MinOp.html#2307" class="Function">⊓-congʳ</a> <a id="2349" href="Algebra.Construct.NaturalChoice.MinOp.html#2349" class="Bound">x</a> <a id="2351" class="Symbol">{</a><a id="2352" href="Algebra.Construct.NaturalChoice.MinOp.html#2352" class="Bound">y₁</a><a id="2354" class="Symbol">}</a> <a id="2356" class="Symbol">{</a><a id="2357" href="Algebra.Construct.NaturalChoice.MinOp.html#2357" class="Bound">y₂</a><a id="2359" class="Symbol">}</a> <a id="2361" href="Algebra.Construct.NaturalChoice.MinOp.html#2361" class="Bound">y₁≈y₂</a> <a id="2367" class="Symbol">=</a> <a id="2369" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="2386" href="Algebra.Construct.NaturalChoice.MinOp.html#2352" class="Bound">y₁</a> <a id="2389" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="2391" href="Algebra.Construct.NaturalChoice.MinOp.html#2349" class="Bound">x</a>  <a id="2394" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="2397" href="Algebra.Construct.NaturalChoice.MinOp.html#1798" class="Function">⊓-comm</a> <a id="2404" href="Algebra.Construct.NaturalChoice.MinOp.html#2349" class="Bound">x</a> <a id="2406" href="Algebra.Construct.NaturalChoice.MinOp.html#2352" class="Bound">y₁</a> <a id="2409" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
  <a id="2413" href="Algebra.Construct.NaturalChoice.MinOp.html#2349" class="Bound">x</a>  <a id="2416" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="2418" href="Algebra.Construct.NaturalChoice.MinOp.html#2352" class="Bound">y₁</a> <a id="2421" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a>  <a id="2425" href="Algebra.Construct.NaturalChoice.MinOp.html#1984" class="Function">⊓-congˡ</a> <a id="2433" href="Algebra.Construct.NaturalChoice.MinOp.html#2349" class="Bound">x</a> <a id="2435" href="Algebra.Construct.NaturalChoice.MinOp.html#2361" class="Bound">y₁≈y₂</a> <a id="2441" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="2445" href="Algebra.Construct.NaturalChoice.MinOp.html#2349" class="Bound">x</a>  <a id="2448" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="2450" href="Algebra.Construct.NaturalChoice.MinOp.html#2357" class="Bound">y₂</a> <a id="2453" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a>  <a id="2457" href="Algebra.Construct.NaturalChoice.MinOp.html#1798" class="Function">⊓-comm</a> <a id="2464" href="Algebra.Construct.NaturalChoice.MinOp.html#2349" class="Bound">x</a> <a id="2466" href="Algebra.Construct.NaturalChoice.MinOp.html#2357" class="Bound">y₂</a> <a id="2469" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="2473" href="Algebra.Construct.NaturalChoice.MinOp.html#2357" class="Bound">y₂</a> <a id="2476" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="2478" href="Algebra.Construct.NaturalChoice.MinOp.html#2349" class="Bound">x</a>  <a id="2481" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="⊓-cong"></a><a id="2484" href="Algebra.Construct.NaturalChoice.MinOp.html#2484" class="Function">⊓-cong</a> <a id="2491" class="Symbol">:</a> <a id="2493" href="Algebra.Definitions.html#1336" class="Function">Congruent₂</a> <a id="2504" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">_⊓_</a>
<a id="2508" href="Algebra.Construct.NaturalChoice.MinOp.html#2484" class="Function">⊓-cong</a> <a id="2515" class="Symbol">{</a><a id="2516" href="Algebra.Construct.NaturalChoice.MinOp.html#2516" class="Bound">x₁</a><a id="2518" class="Symbol">}</a> <a id="2520" class="Symbol">{</a><a id="2521" href="Algebra.Construct.NaturalChoice.MinOp.html#2521" class="Bound">x₂</a><a id="2523" class="Symbol">}</a> <a id="2525" class="Symbol">{</a><a id="2526" href="Algebra.Construct.NaturalChoice.MinOp.html#2526" class="Bound">y₁</a><a id="2528" class="Symbol">}</a> <a id="2530" class="Symbol">{</a><a id="2531" href="Algebra.Construct.NaturalChoice.MinOp.html#2531" class="Bound">y₂</a><a id="2533" class="Symbol">}</a> <a id="2535" href="Algebra.Construct.NaturalChoice.MinOp.html#2535" class="Bound">x₁≈x₂</a> <a id="2541" href="Algebra.Construct.NaturalChoice.MinOp.html#2541" class="Bound">y₁≈y₂</a> <a id="2547" class="Symbol">=</a> <a id="2549" href="Relation.Binary.Structures.html#1271" class="Function">Eq.trans</a> <a id="2558" class="Symbol">(</a><a id="2559" href="Algebra.Construct.NaturalChoice.MinOp.html#1984" class="Function">⊓-congˡ</a> <a id="2567" href="Algebra.Construct.NaturalChoice.MinOp.html#2516" class="Bound">x₁</a> <a id="2570" href="Algebra.Construct.NaturalChoice.MinOp.html#2541" class="Bound">y₁≈y₂</a><a id="2575" class="Symbol">)</a> <a id="2577" class="Symbol">(</a><a id="2578" href="Algebra.Construct.NaturalChoice.MinOp.html#2307" class="Function">⊓-congʳ</a> <a id="2586" href="Algebra.Construct.NaturalChoice.MinOp.html#2531" class="Bound">y₂</a> <a id="2589" href="Algebra.Construct.NaturalChoice.MinOp.html#2535" class="Bound">x₁≈x₂</a><a id="2594" class="Symbol">)</a>

<a id="⊓-assoc"></a><a id="2597" href="Algebra.Construct.NaturalChoice.MinOp.html#2597" class="Function">⊓-assoc</a> <a id="2605" class="Symbol">:</a> <a id="2607" href="Algebra.Definitions.html#1556" class="Function">Associative</a> <a id="2619" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">_⊓_</a>
<a id="2623" href="Algebra.Construct.NaturalChoice.MinOp.html#2597" class="Function">⊓-assoc</a> <a id="2631" href="Algebra.Construct.NaturalChoice.MinOp.html#2631" class="Bound">x</a> <a id="2633" href="Algebra.Construct.NaturalChoice.MinOp.html#2633" class="Bound">y</a> <a id="2635" href="Algebra.Construct.NaturalChoice.MinOp.html#2635" class="Bound">r</a> <a id="2637" class="Keyword">with</a> <a id="2642" href="Relation.Binary.Structures.html#3333" class="Function">total</a> <a id="2648" href="Algebra.Construct.NaturalChoice.MinOp.html#2631" class="Bound">x</a> <a id="2650" href="Algebra.Construct.NaturalChoice.MinOp.html#2633" class="Bound">y</a> <a id="2652" class="Symbol">|</a> <a id="2654" href="Relation.Binary.Structures.html#3333" class="Function">total</a> <a id="2660" href="Algebra.Construct.NaturalChoice.MinOp.html#2633" class="Bound">y</a> <a id="2662" href="Algebra.Construct.NaturalChoice.MinOp.html#2635" class="Bound">r</a>
<a id="2664" href="Algebra.Construct.NaturalChoice.MinOp.html#2597" class="Function">⊓-assoc</a> <a id="2672" href="Algebra.Construct.NaturalChoice.MinOp.html#2672" class="Bound">x</a> <a id="2674" href="Algebra.Construct.NaturalChoice.MinOp.html#2674" class="Bound">y</a> <a id="2676" href="Algebra.Construct.NaturalChoice.MinOp.html#2676" class="Bound">r</a> <a id="2678" class="Symbol">|</a> <a id="2680" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="2685" href="Algebra.Construct.NaturalChoice.MinOp.html#2685" class="Bound">x≤y</a> <a id="2689" class="Symbol">|</a> <a id="2691" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="2696" href="Algebra.Construct.NaturalChoice.MinOp.html#2696" class="Bound">y≤r</a> <a id="2700" class="Symbol">=</a> <a id="2702" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="2719" class="Symbol">(</a><a id="2720" href="Algebra.Construct.NaturalChoice.MinOp.html#2672" class="Bound">x</a> <a id="2722" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="2724" href="Algebra.Construct.NaturalChoice.MinOp.html#2674" class="Bound">y</a><a id="2725" class="Symbol">)</a> <a id="2727" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="2729" href="Algebra.Construct.NaturalChoice.MinOp.html#2676" class="Bound">r</a>  <a id="2732" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2735" href="Algebra.Construct.NaturalChoice.MinOp.html#2307" class="Function">⊓-congʳ</a> <a id="2743" href="Algebra.Construct.NaturalChoice.MinOp.html#2676" class="Bound">r</a> <a id="2745" class="Symbol">(</a><a id="2746" href="Algebra.Construct.NaturalChoice.Base.html#1107" class="Field">x≤y⇒x⊓y≈x</a> <a id="2756" href="Algebra.Construct.NaturalChoice.MinOp.html#2685" class="Bound">x≤y</a><a id="2759" class="Symbol">)</a> <a id="2761" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="2765" href="Algebra.Construct.NaturalChoice.MinOp.html#2672" class="Bound">x</a> <a id="2767" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="2769" href="Algebra.Construct.NaturalChoice.MinOp.html#2676" class="Bound">r</a>        <a id="2778" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2781" href="Algebra.Construct.NaturalChoice.Base.html#1107" class="Field">x≤y⇒x⊓y≈x</a> <a id="2791" class="Symbol">(</a><a id="2792" href="Relation.Binary.Structures.html#2434" class="Function">trans</a> <a id="2798" href="Algebra.Construct.NaturalChoice.MinOp.html#2685" class="Bound">x≤y</a> <a id="2802" href="Algebra.Construct.NaturalChoice.MinOp.html#2696" class="Bound">y≤r</a><a id="2805" class="Symbol">)</a> <a id="2807" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="2811" href="Algebra.Construct.NaturalChoice.MinOp.html#2672" class="Bound">x</a>            <a id="2824" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="2827" href="Algebra.Construct.NaturalChoice.Base.html#1107" class="Field">x≤y⇒x⊓y≈x</a> <a id="2837" href="Algebra.Construct.NaturalChoice.MinOp.html#2685" class="Bound">x≤y</a> <a id="2841" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
  <a id="2845" href="Algebra.Construct.NaturalChoice.MinOp.html#2672" class="Bound">x</a> <a id="2847" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="2849" href="Algebra.Construct.NaturalChoice.MinOp.html#2674" class="Bound">y</a>        <a id="2858" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="2861" href="Algebra.Construct.NaturalChoice.MinOp.html#1984" class="Function">⊓-congˡ</a> <a id="2869" href="Algebra.Construct.NaturalChoice.MinOp.html#2672" class="Bound">x</a> <a id="2871" class="Symbol">(</a><a id="2872" href="Algebra.Construct.NaturalChoice.Base.html#1107" class="Field">x≤y⇒x⊓y≈x</a> <a id="2882" href="Algebra.Construct.NaturalChoice.MinOp.html#2696" class="Bound">y≤r</a><a id="2885" class="Symbol">)</a> <a id="2887" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
  <a id="2891" href="Algebra.Construct.NaturalChoice.MinOp.html#2672" class="Bound">x</a> <a id="2893" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="2895" class="Symbol">(</a><a id="2896" href="Algebra.Construct.NaturalChoice.MinOp.html#2674" class="Bound">y</a> <a id="2898" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="2900" href="Algebra.Construct.NaturalChoice.MinOp.html#2676" class="Bound">r</a><a id="2901" class="Symbol">)</a>  <a id="2904" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
<a id="2906" href="Algebra.Construct.NaturalChoice.MinOp.html#2597" class="Function">⊓-assoc</a> <a id="2914" href="Algebra.Construct.NaturalChoice.MinOp.html#2914" class="Bound">x</a> <a id="2916" href="Algebra.Construct.NaturalChoice.MinOp.html#2916" class="Bound">y</a> <a id="2918" href="Algebra.Construct.NaturalChoice.MinOp.html#2918" class="Bound">r</a> <a id="2920" class="Symbol">|</a> <a id="2922" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="2927" href="Algebra.Construct.NaturalChoice.MinOp.html#2927" class="Bound">x≤y</a> <a id="2931" class="Symbol">|</a> <a id="2933" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="2938" href="Algebra.Construct.NaturalChoice.MinOp.html#2938" class="Bound">r≤y</a> <a id="2942" class="Symbol">=</a> <a id="2944" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="2961" class="Symbol">(</a><a id="2962" href="Algebra.Construct.NaturalChoice.MinOp.html#2914" class="Bound">x</a> <a id="2964" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="2966" href="Algebra.Construct.NaturalChoice.MinOp.html#2916" class="Bound">y</a><a id="2967" class="Symbol">)</a> <a id="2969" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="2971" href="Algebra.Construct.NaturalChoice.MinOp.html#2918" class="Bound">r</a>  <a id="2974" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2977" href="Algebra.Construct.NaturalChoice.MinOp.html#2307" class="Function">⊓-congʳ</a> <a id="2985" href="Algebra.Construct.NaturalChoice.MinOp.html#2918" class="Bound">r</a> <a id="2987" class="Symbol">(</a><a id="2988" href="Algebra.Construct.NaturalChoice.Base.html#1107" class="Field">x≤y⇒x⊓y≈x</a> <a id="2998" href="Algebra.Construct.NaturalChoice.MinOp.html#2927" class="Bound">x≤y</a><a id="3001" class="Symbol">)</a> <a id="3003" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="3007" href="Algebra.Construct.NaturalChoice.MinOp.html#2914" class="Bound">x</a> <a id="3009" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="3011" href="Algebra.Construct.NaturalChoice.MinOp.html#2918" class="Bound">r</a>        <a id="3020" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="3023" href="Algebra.Construct.NaturalChoice.MinOp.html#1984" class="Function">⊓-congˡ</a> <a id="3031" href="Algebra.Construct.NaturalChoice.MinOp.html#2914" class="Bound">x</a> <a id="3033" class="Symbol">(</a><a id="3034" href="Algebra.Construct.NaturalChoice.Base.html#1153" class="Field">x≥y⇒x⊓y≈y</a> <a id="3044" href="Algebra.Construct.NaturalChoice.MinOp.html#2938" class="Bound">r≤y</a><a id="3047" class="Symbol">)</a> <a id="3049" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
  <a id="3053" href="Algebra.Construct.NaturalChoice.MinOp.html#2914" class="Bound">x</a> <a id="3055" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="3057" class="Symbol">(</a><a id="3058" href="Algebra.Construct.NaturalChoice.MinOp.html#2916" class="Bound">y</a> <a id="3060" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="3062" href="Algebra.Construct.NaturalChoice.MinOp.html#2918" class="Bound">r</a><a id="3063" class="Symbol">)</a>  <a id="3066" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
<a id="3068" href="Algebra.Construct.NaturalChoice.MinOp.html#2597" class="Function">⊓-assoc</a> <a id="3076" href="Algebra.Construct.NaturalChoice.MinOp.html#3076" class="Bound">x</a> <a id="3078" href="Algebra.Construct.NaturalChoice.MinOp.html#3078" class="Bound">y</a> <a id="3080" href="Algebra.Construct.NaturalChoice.MinOp.html#3080" class="Bound">r</a> <a id="3082" class="Symbol">|</a> <a id="3084" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="3089" href="Algebra.Construct.NaturalChoice.MinOp.html#3089" class="Bound">y≤x</a> <a id="3093" class="Symbol">|</a> <a id="3095" class="Symbol">_</a> <a id="3097" class="Symbol">=</a> <a id="3099" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="3116" class="Symbol">(</a><a id="3117" href="Algebra.Construct.NaturalChoice.MinOp.html#3076" class="Bound">x</a> <a id="3119" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="3121" href="Algebra.Construct.NaturalChoice.MinOp.html#3078" class="Bound">y</a><a id="3122" class="Symbol">)</a> <a id="3124" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="3126" href="Algebra.Construct.NaturalChoice.MinOp.html#3080" class="Bound">r</a>  <a id="3129" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3132" href="Algebra.Construct.NaturalChoice.MinOp.html#2307" class="Function">⊓-congʳ</a> <a id="3140" href="Algebra.Construct.NaturalChoice.MinOp.html#3080" class="Bound">r</a> <a id="3142" class="Symbol">(</a><a id="3143" href="Algebra.Construct.NaturalChoice.Base.html#1153" class="Field">x≥y⇒x⊓y≈y</a> <a id="3153" href="Algebra.Construct.NaturalChoice.MinOp.html#3089" class="Bound">y≤x</a><a id="3156" class="Symbol">)</a> <a id="3158" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="3162" href="Algebra.Construct.NaturalChoice.MinOp.html#3078" class="Bound">y</a> <a id="3164" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="3166" href="Algebra.Construct.NaturalChoice.MinOp.html#3080" class="Bound">r</a>        <a id="3175" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="3178" href="Algebra.Construct.NaturalChoice.Base.html#1153" class="Field">x≥y⇒x⊓y≈y</a> <a id="3188" class="Symbol">(</a><a id="3189" href="Relation.Binary.Structures.html#2434" class="Function">trans</a> <a id="3195" class="Symbol">(</a><a id="3196" href="Algebra.Construct.NaturalChoice.MinOp.html#1398" class="Function">x⊓y≤x</a> <a id="3202" href="Algebra.Construct.NaturalChoice.MinOp.html#3078" class="Bound">y</a> <a id="3204" href="Algebra.Construct.NaturalChoice.MinOp.html#3080" class="Bound">r</a><a id="3205" class="Symbol">)</a> <a id="3207" href="Algebra.Construct.NaturalChoice.MinOp.html#3089" class="Bound">y≤x</a><a id="3210" class="Symbol">)</a> <a id="3212" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
  <a id="3216" href="Algebra.Construct.NaturalChoice.MinOp.html#3076" class="Bound">x</a> <a id="3218" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="3220" class="Symbol">(</a><a id="3221" href="Algebra.Construct.NaturalChoice.MinOp.html#3078" class="Bound">y</a> <a id="3223" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="3225" href="Algebra.Construct.NaturalChoice.MinOp.html#3080" class="Bound">r</a><a id="3226" class="Symbol">)</a>  <a id="3229" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="⊓-idem"></a><a id="3232" href="Algebra.Construct.NaturalChoice.MinOp.html#3232" class="Function">⊓-idem</a> <a id="3239" class="Symbol">:</a> <a id="3241" href="Algebra.Definitions.html#4003" class="Function">Idempotent</a> <a id="3252" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">_⊓_</a>
<a id="3256" href="Algebra.Construct.NaturalChoice.MinOp.html#3232" class="Function">⊓-idem</a> <a id="3263" href="Algebra.Construct.NaturalChoice.MinOp.html#3263" class="Bound">x</a> <a id="3265" class="Symbol">=</a> <a id="3267" href="Algebra.Construct.NaturalChoice.Base.html#1107" class="Field">x≤y⇒x⊓y≈x</a> <a id="3277" class="Symbol">(</a><a id="3278" href="Relation.Binary.Structures.html#2511" class="Function">refl</a> <a id="3283" class="Symbol">{</a><a id="3284" href="Algebra.Construct.NaturalChoice.MinOp.html#3263" class="Bound">x</a><a id="3285" class="Symbol">})</a>

<a id="⊓-sel"></a><a id="3289" href="Algebra.Construct.NaturalChoice.MinOp.html#3289" class="Function">⊓-sel</a> <a id="3295" class="Symbol">:</a> <a id="3297" href="Algebra.Definitions.html#4138" class="Function">Selective</a> <a id="3307" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">_⊓_</a>
<a id="3311" href="Algebra.Construct.NaturalChoice.MinOp.html#3289" class="Function">⊓-sel</a> <a id="3317" href="Algebra.Construct.NaturalChoice.MinOp.html#3317" class="Bound">x</a> <a id="3319" href="Algebra.Construct.NaturalChoice.MinOp.html#3319" class="Bound">y</a> <a id="3321" class="Symbol">=</a> <a id="3323" href="Data.Sum.Base.html#1253" class="Function">Sum.map</a> <a id="3331" href="Algebra.Construct.NaturalChoice.Base.html#1107" class="Field">x≤y⇒x⊓y≈x</a> <a id="3341" href="Algebra.Construct.NaturalChoice.Base.html#1153" class="Field">x≥y⇒x⊓y≈y</a> <a id="3351" class="Symbol">(</a><a id="3352" href="Relation.Binary.Structures.html#3333" class="Function">total</a> <a id="3358" href="Algebra.Construct.NaturalChoice.MinOp.html#3317" class="Bound">x</a> <a id="3360" href="Algebra.Construct.NaturalChoice.MinOp.html#3319" class="Bound">y</a><a id="3361" class="Symbol">)</a>

<a id="⊓-identityˡ"></a><a id="3364" href="Algebra.Construct.NaturalChoice.MinOp.html#3364" class="Function">⊓-identityˡ</a> <a id="3376" class="Symbol">:</a> <a id="3378" class="Symbol">∀</a> <a id="3380" class="Symbol">{</a><a id="3381" href="Algebra.Construct.NaturalChoice.MinOp.html#3381" class="Bound">⊤</a><a id="3382" class="Symbol">}</a> <a id="3384" class="Symbol">→</a> <a id="3386" href="Relation.Binary.Definitions.html#3441" class="Function">Maximum</a> <a id="3394" href="Algebra.Construct.NaturalChoice.MinOp.html#1062" class="Function Operator">_≤_</a> <a id="3398" href="Algebra.Construct.NaturalChoice.MinOp.html#3381" class="Bound">⊤</a> <a id="3400" class="Symbol">→</a> <a id="3402" href="Algebra.Definitions.html#1885" class="Function">LeftIdentity</a> <a id="3415" href="Algebra.Construct.NaturalChoice.MinOp.html#3381" class="Bound">⊤</a> <a id="3417" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">_⊓_</a>
<a id="3421" href="Algebra.Construct.NaturalChoice.MinOp.html#3364" class="Function">⊓-identityˡ</a> <a id="3433" href="Algebra.Construct.NaturalChoice.MinOp.html#3433" class="Bound">max</a> <a id="3437" class="Symbol">=</a> <a id="3439" href="Algebra.Construct.NaturalChoice.Base.html#1153" class="Field">x≥y⇒x⊓y≈y</a> <a id="3449" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="3451" href="Algebra.Construct.NaturalChoice.MinOp.html#3433" class="Bound">max</a>

<a id="⊓-identityʳ"></a><a id="3456" href="Algebra.Construct.NaturalChoice.MinOp.html#3456" class="Function">⊓-identityʳ</a> <a id="3468" class="Symbol">:</a> <a id="3470" class="Symbol">∀</a> <a id="3472" class="Symbol">{</a><a id="3473" href="Algebra.Construct.NaturalChoice.MinOp.html#3473" class="Bound">⊤</a><a id="3474" class="Symbol">}</a> <a id="3476" class="Symbol">→</a> <a id="3478" href="Relation.Binary.Definitions.html#3441" class="Function">Maximum</a> <a id="3486" href="Algebra.Construct.NaturalChoice.MinOp.html#1062" class="Function Operator">_≤_</a> <a id="3490" href="Algebra.Construct.NaturalChoice.MinOp.html#3473" class="Bound">⊤</a> <a id="3492" class="Symbol">→</a> <a id="3494" href="Algebra.Definitions.html#1958" class="Function">RightIdentity</a> <a id="3508" href="Algebra.Construct.NaturalChoice.MinOp.html#3473" class="Bound">⊤</a> <a id="3510" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">_⊓_</a>
<a id="3514" href="Algebra.Construct.NaturalChoice.MinOp.html#3456" class="Function">⊓-identityʳ</a> <a id="3526" href="Algebra.Construct.NaturalChoice.MinOp.html#3526" class="Bound">max</a> <a id="3530" class="Symbol">=</a> <a id="3532" href="Algebra.Construct.NaturalChoice.Base.html#1107" class="Field">x≤y⇒x⊓y≈x</a> <a id="3542" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="3544" href="Algebra.Construct.NaturalChoice.MinOp.html#3526" class="Bound">max</a>

<a id="⊓-identity"></a><a id="3549" href="Algebra.Construct.NaturalChoice.MinOp.html#3549" class="Function">⊓-identity</a> <a id="3560" class="Symbol">:</a> <a id="3562" class="Symbol">∀</a> <a id="3564" class="Symbol">{</a><a id="3565" href="Algebra.Construct.NaturalChoice.MinOp.html#3565" class="Bound">⊤</a><a id="3566" class="Symbol">}</a> <a id="3568" class="Symbol">→</a> <a id="3570" href="Relation.Binary.Definitions.html#3441" class="Function">Maximum</a> <a id="3578" href="Algebra.Construct.NaturalChoice.MinOp.html#1062" class="Function Operator">_≤_</a> <a id="3582" href="Algebra.Construct.NaturalChoice.MinOp.html#3565" class="Bound">⊤</a> <a id="3584" class="Symbol">→</a> <a id="3586" href="Algebra.Definitions.html#2033" class="Function">Identity</a> <a id="3595" href="Algebra.Construct.NaturalChoice.MinOp.html#3565" class="Bound">⊤</a> <a id="3597" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">_⊓_</a>
<a id="3601" href="Algebra.Construct.NaturalChoice.MinOp.html#3549" class="Function">⊓-identity</a> <a id="3612" href="Algebra.Construct.NaturalChoice.MinOp.html#3612" class="Bound">max</a> <a id="3616" class="Symbol">=</a> <a id="3618" href="Algebra.Construct.NaturalChoice.MinOp.html#3364" class="Function">⊓-identityˡ</a> <a id="3630" href="Algebra.Construct.NaturalChoice.MinOp.html#3612" class="Bound">max</a> <a id="3634" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3636" href="Algebra.Construct.NaturalChoice.MinOp.html#3456" class="Function">⊓-identityʳ</a> <a id="3648" href="Algebra.Construct.NaturalChoice.MinOp.html#3612" class="Bound">max</a>

<a id="⊓-zeroˡ"></a><a id="3653" href="Algebra.Construct.NaturalChoice.MinOp.html#3653" class="Function">⊓-zeroˡ</a> <a id="3661" class="Symbol">:</a> <a id="3663" class="Symbol">∀</a> <a id="3665" class="Symbol">{</a><a id="3666" href="Algebra.Construct.NaturalChoice.MinOp.html#3666" class="Bound">⊥</a><a id="3667" class="Symbol">}</a> <a id="3669" class="Symbol">→</a> <a id="3671" href="Relation.Binary.Definitions.html#3590" class="Function">Minimum</a> <a id="3679" href="Algebra.Construct.NaturalChoice.MinOp.html#1062" class="Function Operator">_≤_</a> <a id="3683" href="Algebra.Construct.NaturalChoice.MinOp.html#3666" class="Bound">⊥</a> <a id="3685" class="Symbol">→</a> <a id="3687" href="Algebra.Definitions.html#2119" class="Function">LeftZero</a> <a id="3696" href="Algebra.Construct.NaturalChoice.MinOp.html#3666" class="Bound">⊥</a> <a id="3698" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">_⊓_</a>
<a id="3702" href="Algebra.Construct.NaturalChoice.MinOp.html#3653" class="Function">⊓-zeroˡ</a> <a id="3710" href="Algebra.Construct.NaturalChoice.MinOp.html#3710" class="Bound">min</a> <a id="3714" class="Symbol">=</a> <a id="3716" href="Algebra.Construct.NaturalChoice.Base.html#1107" class="Field">x≤y⇒x⊓y≈x</a> <a id="3726" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="3728" href="Algebra.Construct.NaturalChoice.MinOp.html#3710" class="Bound">min</a>

<a id="⊓-zeroʳ"></a><a id="3733" href="Algebra.Construct.NaturalChoice.MinOp.html#3733" class="Function">⊓-zeroʳ</a> <a id="3741" class="Symbol">:</a> <a id="3743" class="Symbol">∀</a> <a id="3745" class="Symbol">{</a><a id="3746" href="Algebra.Construct.NaturalChoice.MinOp.html#3746" class="Bound">⊥</a><a id="3747" class="Symbol">}</a> <a id="3749" class="Symbol">→</a> <a id="3751" href="Relation.Binary.Definitions.html#3590" class="Function">Minimum</a> <a id="3759" href="Algebra.Construct.NaturalChoice.MinOp.html#1062" class="Function Operator">_≤_</a> <a id="3763" href="Algebra.Construct.NaturalChoice.MinOp.html#3746" class="Bound">⊥</a> <a id="3765" class="Symbol">→</a> <a id="3767" href="Algebra.Definitions.html#2184" class="Function">RightZero</a> <a id="3777" href="Algebra.Construct.NaturalChoice.MinOp.html#3746" class="Bound">⊥</a> <a id="3779" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">_⊓_</a>
<a id="3783" href="Algebra.Construct.NaturalChoice.MinOp.html#3733" class="Function">⊓-zeroʳ</a> <a id="3791" href="Algebra.Construct.NaturalChoice.MinOp.html#3791" class="Bound">min</a> <a id="3795" class="Symbol">=</a> <a id="3797" href="Algebra.Construct.NaturalChoice.Base.html#1153" class="Field">x≥y⇒x⊓y≈y</a> <a id="3807" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="3809" href="Algebra.Construct.NaturalChoice.MinOp.html#3791" class="Bound">min</a>

<a id="⊓-zero"></a><a id="3814" href="Algebra.Construct.NaturalChoice.MinOp.html#3814" class="Function">⊓-zero</a> <a id="3821" class="Symbol">:</a> <a id="3823" class="Symbol">∀</a> <a id="3825" class="Symbol">{</a><a id="3826" href="Algebra.Construct.NaturalChoice.MinOp.html#3826" class="Bound">⊥</a><a id="3827" class="Symbol">}</a> <a id="3829" class="Symbol">→</a> <a id="3831" href="Relation.Binary.Definitions.html#3590" class="Function">Minimum</a> <a id="3839" href="Algebra.Construct.NaturalChoice.MinOp.html#1062" class="Function Operator">_≤_</a> <a id="3843" href="Algebra.Construct.NaturalChoice.MinOp.html#3826" class="Bound">⊥</a> <a id="3845" class="Symbol">→</a> <a id="3847" href="Algebra.Definitions.html#2251" class="Function">Zero</a> <a id="3852" href="Algebra.Construct.NaturalChoice.MinOp.html#3826" class="Bound">⊥</a> <a id="3854" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">_⊓_</a>
<a id="3858" href="Algebra.Construct.NaturalChoice.MinOp.html#3814" class="Function">⊓-zero</a> <a id="3865" href="Algebra.Construct.NaturalChoice.MinOp.html#3865" class="Bound">min</a> <a id="3869" class="Symbol">=</a> <a id="3871" href="Algebra.Construct.NaturalChoice.MinOp.html#3653" class="Function">⊓-zeroˡ</a> <a id="3879" href="Algebra.Construct.NaturalChoice.MinOp.html#3865" class="Bound">min</a> <a id="3883" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3885" href="Algebra.Construct.NaturalChoice.MinOp.html#3733" class="Function">⊓-zeroʳ</a> <a id="3893" href="Algebra.Construct.NaturalChoice.MinOp.html#3865" class="Bound">min</a>

<a id="3898" class="Comment">------------------------------------------------------------------------</a>
<a id="3971" class="Comment">-- Structures</a>

<a id="⊓-isMagma"></a><a id="3986" href="Algebra.Construct.NaturalChoice.MinOp.html#3986" class="Function">⊓-isMagma</a> <a id="3996" class="Symbol">:</a> <a id="3998" href="Algebra.Structures.html#1763" class="Record">IsMagma</a> <a id="4006" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">_⊓_</a>
<a id="4010" href="Algebra.Construct.NaturalChoice.MinOp.html#3986" class="Function">⊓-isMagma</a> <a id="4020" class="Symbol">=</a> <a id="4022" class="Keyword">record</a>
  <a id="4031" class="Symbol">{</a> <a id="4033" href="Algebra.Structures.html#1815" class="Field">isEquivalence</a> <a id="4047" class="Symbol">=</a> <a id="4049" href="Relation.Binary.Structures.html#2301" class="Function">isEquivalence</a>
  <a id="4065" class="Symbol">;</a> <a id="4067" href="Algebra.Structures.html#1853" class="Field">∙-cong</a>        <a id="4081" class="Symbol">=</a> <a id="4083" href="Algebra.Construct.NaturalChoice.MinOp.html#2484" class="Function">⊓-cong</a>
  <a id="4092" class="Symbol">}</a>

<a id="⊓-isSemigroup"></a><a id="4095" href="Algebra.Construct.NaturalChoice.MinOp.html#4095" class="Function">⊓-isSemigroup</a> <a id="4109" class="Symbol">:</a> <a id="4111" href="Algebra.Structures.html#3364" class="Record">IsSemigroup</a> <a id="4123" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">_⊓_</a>
<a id="4127" href="Algebra.Construct.NaturalChoice.MinOp.html#4095" class="Function">⊓-isSemigroup</a> <a id="4141" class="Symbol">=</a> <a id="4143" class="Keyword">record</a>
  <a id="4152" class="Symbol">{</a> <a id="4154" href="Algebra.Structures.html#3420" class="Field">isMagma</a> <a id="4162" class="Symbol">=</a> <a id="4164" href="Algebra.Construct.NaturalChoice.MinOp.html#3986" class="Function">⊓-isMagma</a>
  <a id="4176" class="Symbol">;</a> <a id="4178" href="Algebra.Structures.html#3444" class="Field">assoc</a>   <a id="4186" class="Symbol">=</a> <a id="4188" href="Algebra.Construct.NaturalChoice.MinOp.html#2597" class="Function">⊓-assoc</a>
  <a id="4198" class="Symbol">}</a>

<a id="⊓-isBand"></a><a id="4201" href="Algebra.Construct.NaturalChoice.MinOp.html#4201" class="Function">⊓-isBand</a> <a id="4210" class="Symbol">:</a> <a id="4212" href="Algebra.Structures.html#3508" class="Record">IsBand</a> <a id="4219" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">_⊓_</a>
<a id="4223" href="Algebra.Construct.NaturalChoice.MinOp.html#4201" class="Function">⊓-isBand</a> <a id="4232" class="Symbol">=</a> <a id="4234" class="Keyword">record</a>
  <a id="4243" class="Symbol">{</a> <a id="4245" href="Algebra.Structures.html#3559" class="Field">isSemigroup</a> <a id="4257" class="Symbol">=</a> <a id="4259" href="Algebra.Construct.NaturalChoice.MinOp.html#4095" class="Function">⊓-isSemigroup</a>
  <a id="4275" class="Symbol">;</a> <a id="4277" href="Algebra.Structures.html#3591" class="Field">idem</a>        <a id="4289" class="Symbol">=</a> <a id="4291" href="Algebra.Construct.NaturalChoice.MinOp.html#3232" class="Function">⊓-idem</a>
  <a id="4300" class="Symbol">}</a>

<a id="⊓-isCommutativeSemigroup"></a><a id="4303" href="Algebra.Construct.NaturalChoice.MinOp.html#4303" class="Function">⊓-isCommutativeSemigroup</a> <a id="4328" class="Symbol">:</a> <a id="4330" href="Algebra.Structures.html#3666" class="Record">IsCommutativeSemigroup</a> <a id="4353" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">_⊓_</a>
<a id="4357" href="Algebra.Construct.NaturalChoice.MinOp.html#4303" class="Function">⊓-isCommutativeSemigroup</a> <a id="4382" class="Symbol">=</a> <a id="4384" class="Keyword">record</a>
  <a id="4393" class="Symbol">{</a> <a id="4395" href="Algebra.Structures.html#3733" class="Field">isSemigroup</a> <a id="4407" class="Symbol">=</a> <a id="4409" href="Algebra.Construct.NaturalChoice.MinOp.html#4095" class="Function">⊓-isSemigroup</a>
  <a id="4425" class="Symbol">;</a> <a id="4427" href="Algebra.Structures.html#3765" class="Field">comm</a>        <a id="4439" class="Symbol">=</a> <a id="4441" href="Algebra.Construct.NaturalChoice.MinOp.html#1798" class="Function">⊓-comm</a>
  <a id="4450" class="Symbol">}</a>

<a id="⊓-isSelectiveMagma"></a><a id="4453" href="Algebra.Construct.NaturalChoice.MinOp.html#4453" class="Function">⊓-isSelectiveMagma</a> <a id="4472" class="Symbol">:</a> <a id="4474" href="Algebra.Structures.html#3217" class="Record">IsSelectiveMagma</a> <a id="4491" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">_⊓_</a>
<a id="4495" href="Algebra.Construct.NaturalChoice.MinOp.html#4453" class="Function">⊓-isSelectiveMagma</a> <a id="4514" class="Symbol">=</a> <a id="4516" class="Keyword">record</a>
  <a id="4525" class="Symbol">{</a> <a id="4527" href="Algebra.Structures.html#3278" class="Field">isMagma</a> <a id="4535" class="Symbol">=</a> <a id="4537" href="Algebra.Construct.NaturalChoice.MinOp.html#3986" class="Function">⊓-isMagma</a>
  <a id="4549" class="Symbol">;</a> <a id="4551" href="Algebra.Structures.html#3302" class="Field">sel</a>     <a id="4559" class="Symbol">=</a> <a id="4561" href="Algebra.Construct.NaturalChoice.MinOp.html#3289" class="Function">⊓-sel</a>
  <a id="4569" class="Symbol">}</a>

<a id="⊓-isMonoid"></a><a id="4572" href="Algebra.Construct.NaturalChoice.MinOp.html#4572" class="Function">⊓-isMonoid</a> <a id="4583" class="Symbol">:</a> <a id="4585" class="Symbol">∀</a> <a id="4587" class="Symbol">{</a><a id="4588" href="Algebra.Construct.NaturalChoice.MinOp.html#4588" class="Bound">⊤</a><a id="4589" class="Symbol">}</a> <a id="4591" class="Symbol">→</a> <a id="4593" href="Relation.Binary.Definitions.html#3441" class="Function">Maximum</a> <a id="4601" href="Algebra.Construct.NaturalChoice.MinOp.html#1062" class="Function Operator">_≤_</a> <a id="4605" href="Algebra.Construct.NaturalChoice.MinOp.html#4588" class="Bound">⊤</a> <a id="4607" class="Symbol">→</a> <a id="4609" href="Algebra.Structures.html#4809" class="Record">IsMonoid</a> <a id="4618" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">_⊓_</a> <a id="4622" href="Algebra.Construct.NaturalChoice.MinOp.html#4588" class="Bound">⊤</a>
<a id="4624" href="Algebra.Construct.NaturalChoice.MinOp.html#4572" class="Function">⊓-isMonoid</a> <a id="4635" href="Algebra.Construct.NaturalChoice.MinOp.html#4635" class="Bound">max</a> <a id="4639" class="Symbol">=</a> <a id="4641" class="Keyword">record</a>
  <a id="4650" class="Symbol">{</a> <a id="4652" href="Algebra.Structures.html#4870" class="Field">isSemigroup</a> <a id="4664" class="Symbol">=</a> <a id="4666" href="Algebra.Construct.NaturalChoice.MinOp.html#4095" class="Function">⊓-isSemigroup</a>
  <a id="4682" class="Symbol">;</a> <a id="4684" href="Algebra.Structures.html#4902" class="Field">identity</a>    <a id="4696" class="Symbol">=</a> <a id="4698" href="Algebra.Construct.NaturalChoice.MinOp.html#3549" class="Function">⊓-identity</a> <a id="4709" href="Algebra.Construct.NaturalChoice.MinOp.html#4635" class="Bound">max</a>
  <a id="4715" class="Symbol">}</a>

<a id="4718" class="Comment">------------------------------------------------------------------------</a>
<a id="4791" class="Comment">-- Raw bundles</a>

<a id="⊓-rawMagma"></a><a id="4807" href="Algebra.Construct.NaturalChoice.MinOp.html#4807" class="Function">⊓-rawMagma</a> <a id="4818" class="Symbol">:</a> <a id="4820" href="Algebra.Bundles.Raw.html#1205" class="Record">RawMagma</a> <a id="4829" class="Symbol">_</a> <a id="4831" class="Symbol">_</a>
<a id="4833" href="Algebra.Construct.NaturalChoice.MinOp.html#4807" class="Function">⊓-rawMagma</a> <a id="4844" class="Symbol">=</a> <a id="4846" class="Keyword">record</a> <a id="4853" class="Symbol">{</a> <a id="4855" href="Algebra.Bundles.Raw.html#1306" class="Field Operator">_≈_</a> <a id="4859" class="Symbol">=</a> <a id="4861" href="Relation.Binary.Bundles.html#3162" class="Function Operator">_≈_</a> <a id="4865" class="Symbol">;</a> <a id="4867" href="Algebra.Bundles.Raw.html#1334" class="Field Operator">_∙_</a> <a id="4871" class="Symbol">=</a> <a id="4873" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">_⊓_</a> <a id="4877" class="Symbol">}</a>

<a id="4880" class="Comment">------------------------------------------------------------------------</a>
<a id="4953" class="Comment">-- Bundles</a>

<a id="⊓-magma"></a><a id="4965" href="Algebra.Construct.NaturalChoice.MinOp.html#4965" class="Function">⊓-magma</a> <a id="4973" class="Symbol">:</a> <a id="4975" href="Algebra.Bundles.html#1758" class="Record">Magma</a> <a id="4981" class="Symbol">_</a> <a id="4983" class="Symbol">_</a>
<a id="4985" href="Algebra.Construct.NaturalChoice.MinOp.html#4965" class="Function">⊓-magma</a> <a id="4993" class="Symbol">=</a> <a id="4995" class="Keyword">record</a>
  <a id="5004" class="Symbol">{</a> <a id="5006" href="Algebra.Bundles.html#1910" class="Field">isMagma</a> <a id="5014" class="Symbol">=</a> <a id="5016" href="Algebra.Construct.NaturalChoice.MinOp.html#3986" class="Function">⊓-isMagma</a>
  <a id="5028" class="Symbol">}</a>

<a id="⊓-semigroup"></a><a id="5031" href="Algebra.Construct.NaturalChoice.MinOp.html#5031" class="Function">⊓-semigroup</a> <a id="5043" class="Symbol">:</a> <a id="5045" href="Algebra.Bundles.html#4756" class="Record">Semigroup</a> <a id="5055" class="Symbol">_</a> <a id="5057" class="Symbol">_</a>
<a id="5059" href="Algebra.Construct.NaturalChoice.MinOp.html#5031" class="Function">⊓-semigroup</a> <a id="5071" class="Symbol">=</a> <a id="5073" class="Keyword">record</a>
  <a id="5082" class="Symbol">{</a> <a id="5084" href="Algebra.Bundles.html#4924" class="Field">isSemigroup</a> <a id="5096" class="Symbol">=</a> <a id="5098" href="Algebra.Construct.NaturalChoice.MinOp.html#4095" class="Function">⊓-isSemigroup</a>
  <a id="5114" class="Symbol">}</a>

<a id="⊓-band"></a><a id="5117" href="Algebra.Construct.NaturalChoice.MinOp.html#5117" class="Function">⊓-band</a> <a id="5124" class="Symbol">:</a> <a id="5126" href="Algebra.Bundles.html#5119" class="Record">Band</a> <a id="5131" class="Symbol">_</a> <a id="5133" class="Symbol">_</a>
<a id="5135" href="Algebra.Construct.NaturalChoice.MinOp.html#5117" class="Function">⊓-band</a> <a id="5142" class="Symbol">=</a> <a id="5144" class="Keyword">record</a>
  <a id="5153" class="Symbol">{</a> <a id="5155" href="Algebra.Bundles.html#5270" class="Field">isBand</a> <a id="5162" class="Symbol">=</a> <a id="5164" href="Algebra.Construct.NaturalChoice.MinOp.html#4201" class="Function">⊓-isBand</a>
  <a id="5175" class="Symbol">}</a>

<a id="⊓-commutativeSemigroup"></a><a id="5178" href="Algebra.Construct.NaturalChoice.MinOp.html#5178" class="Function">⊓-commutativeSemigroup</a> <a id="5201" class="Symbol">:</a> <a id="5203" href="Algebra.Bundles.html#5481" class="Record">CommutativeSemigroup</a> <a id="5224" class="Symbol">_</a> <a id="5226" class="Symbol">_</a>
<a id="5228" href="Algebra.Construct.NaturalChoice.MinOp.html#5178" class="Function">⊓-commutativeSemigroup</a> <a id="5251" class="Symbol">=</a> <a id="5253" class="Keyword">record</a>
  <a id="5262" class="Symbol">{</a> <a id="5264" href="Algebra.Bundles.html#5696" class="Field">isCommutativeSemigroup</a> <a id="5287" class="Symbol">=</a> <a id="5289" href="Algebra.Construct.NaturalChoice.MinOp.html#4303" class="Function">⊓-isCommutativeSemigroup</a>
  <a id="5316" class="Symbol">}</a>

<a id="⊓-selectiveMagma"></a><a id="5319" href="Algebra.Construct.NaturalChoice.MinOp.html#5319" class="Function">⊓-selectiveMagma</a> <a id="5336" class="Symbol">:</a> <a id="5338" href="Algebra.Bundles.html#2097" class="Record">SelectiveMagma</a> <a id="5353" class="Symbol">_</a> <a id="5355" class="Symbol">_</a>
<a id="5357" href="Algebra.Construct.NaturalChoice.MinOp.html#5319" class="Function">⊓-selectiveMagma</a> <a id="5374" class="Symbol">=</a> <a id="5376" class="Keyword">record</a>
  <a id="5385" class="Symbol">{</a> <a id="5387" href="Algebra.Bundles.html#2285" class="Field">isSelectiveMagma</a> <a id="5404" class="Symbol">=</a> <a id="5406" href="Algebra.Construct.NaturalChoice.MinOp.html#4453" class="Function">⊓-isSelectiveMagma</a>
  <a id="5427" class="Symbol">}</a>

<a id="⊓-monoid"></a><a id="5430" href="Algebra.Construct.NaturalChoice.MinOp.html#5430" class="Function">⊓-monoid</a> <a id="5439" class="Symbol">:</a> <a id="5441" class="Symbol">∀</a> <a id="5443" class="Symbol">{</a><a id="5444" href="Algebra.Construct.NaturalChoice.MinOp.html#5444" class="Bound">⊤</a><a id="5445" class="Symbol">}</a> <a id="5447" class="Symbol">→</a> <a id="5449" href="Relation.Binary.Definitions.html#3441" class="Function">Maximum</a> <a id="5457" href="Algebra.Construct.NaturalChoice.MinOp.html#1062" class="Function Operator">_≤_</a> <a id="5461" href="Algebra.Construct.NaturalChoice.MinOp.html#5444" class="Bound">⊤</a> <a id="5463" class="Symbol">→</a> <a id="5465" href="Algebra.Bundles.html#7315" class="Record">Monoid</a> <a id="5472" href="Algebra.Construct.NaturalChoice.MinOp.html#492" class="Bound">a</a> <a id="5474" href="Algebra.Construct.NaturalChoice.MinOp.html#494" class="Bound">ℓ₁</a>
<a id="5477" href="Algebra.Construct.NaturalChoice.MinOp.html#5430" class="Function">⊓-monoid</a> <a id="5486" href="Algebra.Construct.NaturalChoice.MinOp.html#5486" class="Bound">max</a> <a id="5490" class="Symbol">=</a> <a id="5492" class="Keyword">record</a>
  <a id="5501" class="Symbol">{</a> <a id="5503" href="Algebra.Bundles.html#7494" class="Field">isMonoid</a> <a id="5512" class="Symbol">=</a> <a id="5514" href="Algebra.Construct.NaturalChoice.MinOp.html#4572" class="Function">⊓-isMonoid</a> <a id="5525" href="Algebra.Construct.NaturalChoice.MinOp.html#5486" class="Bound">max</a>
  <a id="5531" class="Symbol">}</a>

<a id="5534" class="Comment">------------------------------------------------------------------------</a>
<a id="5607" class="Comment">-- Other properties</a>

<a id="x⊓y≈x⇒x≤y"></a><a id="5628" href="Algebra.Construct.NaturalChoice.MinOp.html#5628" class="Function">x⊓y≈x⇒x≤y</a> <a id="5638" class="Symbol">:</a> <a id="5640" class="Symbol">∀</a> <a id="5642" class="Symbol">{</a><a id="5643" href="Algebra.Construct.NaturalChoice.MinOp.html#5643" class="Bound">x</a> <a id="5645" href="Algebra.Construct.NaturalChoice.MinOp.html#5645" class="Bound">y</a><a id="5646" class="Symbol">}</a> <a id="5648" class="Symbol">→</a> <a id="5650" href="Algebra.Construct.NaturalChoice.MinOp.html#5643" class="Bound">x</a> <a id="5652" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="5654" href="Algebra.Construct.NaturalChoice.MinOp.html#5645" class="Bound">y</a> <a id="5656" href="Relation.Binary.Bundles.html#3162" class="Function Operator">≈</a> <a id="5658" href="Algebra.Construct.NaturalChoice.MinOp.html#5643" class="Bound">x</a> <a id="5660" class="Symbol">→</a> <a id="5662" href="Algebra.Construct.NaturalChoice.MinOp.html#5643" class="Bound">x</a> <a id="5664" href="Algebra.Construct.NaturalChoice.MinOp.html#1062" class="Function Operator">≤</a> <a id="5666" href="Algebra.Construct.NaturalChoice.MinOp.html#5645" class="Bound">y</a>
<a id="5668" href="Algebra.Construct.NaturalChoice.MinOp.html#5628" class="Function">x⊓y≈x⇒x≤y</a> <a id="5678" class="Symbol">{</a><a id="5679" href="Algebra.Construct.NaturalChoice.MinOp.html#5679" class="Bound">x</a><a id="5680" class="Symbol">}</a> <a id="5682" class="Symbol">{</a><a id="5683" href="Algebra.Construct.NaturalChoice.MinOp.html#5683" class="Bound">y</a><a id="5684" class="Symbol">}</a> <a id="5686" href="Algebra.Construct.NaturalChoice.MinOp.html#5686" class="Bound">x⊓y≈x</a> <a id="5692" class="Keyword">with</a> <a id="5697" href="Relation.Binary.Structures.html#3333" class="Function">total</a> <a id="5703" href="Algebra.Construct.NaturalChoice.MinOp.html#5679" class="Bound">x</a> <a id="5705" href="Algebra.Construct.NaturalChoice.MinOp.html#5683" class="Bound">y</a>
<a id="5707" class="Symbol">...</a> <a id="5711" class="Symbol">|</a> <a id="5713" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="5718" href="Algebra.Construct.NaturalChoice.MinOp.html#5718" class="Bound">x≤y</a> <a id="5722" class="Symbol">=</a> <a id="5724" href="Algebra.Construct.NaturalChoice.MinOp.html#5718" class="Bound">x≤y</a>
<a id="5728" class="Symbol">...</a> <a id="5732" class="Symbol">|</a> <a id="5734" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="5739" href="Algebra.Construct.NaturalChoice.MinOp.html#5739" class="Bound">y≤x</a> <a id="5743" class="Symbol">=</a> <a id="5745" href="Relation.Binary.Structures.html#2404" class="Function">reflexive</a> <a id="5755" class="Symbol">(</a><a id="5756" href="Relation.Binary.Structures.html#1271" class="Function">Eq.trans</a> <a id="5765" class="Symbol">(</a><a id="5766" href="Relation.Binary.Structures.html#1245" class="Function">Eq.sym</a> <a id="5773" class="Bound">x⊓y≈x</a><a id="5778" class="Symbol">)</a> <a id="5780" class="Symbol">(</a><a id="5781" href="Algebra.Construct.NaturalChoice.Base.html#1153" class="Field">x≥y⇒x⊓y≈y</a> <a id="5791" href="Algebra.Construct.NaturalChoice.MinOp.html#5739" class="Bound">y≤x</a><a id="5794" class="Symbol">))</a>

<a id="x⊓y≈y⇒y≤x"></a><a id="5798" href="Algebra.Construct.NaturalChoice.MinOp.html#5798" class="Function">x⊓y≈y⇒y≤x</a> <a id="5808" class="Symbol">:</a> <a id="5810" class="Symbol">∀</a> <a id="5812" class="Symbol">{</a><a id="5813" href="Algebra.Construct.NaturalChoice.MinOp.html#5813" class="Bound">x</a> <a id="5815" href="Algebra.Construct.NaturalChoice.MinOp.html#5815" class="Bound">y</a><a id="5816" class="Symbol">}</a> <a id="5818" class="Symbol">→</a> <a id="5820" href="Algebra.Construct.NaturalChoice.MinOp.html#5813" class="Bound">x</a> <a id="5822" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="5824" href="Algebra.Construct.NaturalChoice.MinOp.html#5815" class="Bound">y</a> <a id="5826" href="Relation.Binary.Bundles.html#3162" class="Function Operator">≈</a> <a id="5828" href="Algebra.Construct.NaturalChoice.MinOp.html#5815" class="Bound">y</a> <a id="5830" class="Symbol">→</a> <a id="5832" href="Algebra.Construct.NaturalChoice.MinOp.html#5815" class="Bound">y</a> <a id="5834" href="Algebra.Construct.NaturalChoice.MinOp.html#1062" class="Function Operator">≤</a> <a id="5836" href="Algebra.Construct.NaturalChoice.MinOp.html#5813" class="Bound">x</a>
<a id="5838" href="Algebra.Construct.NaturalChoice.MinOp.html#5798" class="Function">x⊓y≈y⇒y≤x</a> <a id="5848" class="Symbol">{</a><a id="5849" href="Algebra.Construct.NaturalChoice.MinOp.html#5849" class="Bound">x</a><a id="5850" class="Symbol">}</a> <a id="5852" class="Symbol">{</a><a id="5853" href="Algebra.Construct.NaturalChoice.MinOp.html#5853" class="Bound">y</a><a id="5854" class="Symbol">}</a> <a id="5856" href="Algebra.Construct.NaturalChoice.MinOp.html#5856" class="Bound">x⊓y≈y</a> <a id="5862" class="Symbol">=</a> <a id="5864" href="Algebra.Construct.NaturalChoice.MinOp.html#5628" class="Function">x⊓y≈x⇒x≤y</a> <a id="5874" class="Symbol">(</a><a id="5875" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="5892" href="Algebra.Construct.NaturalChoice.MinOp.html#5853" class="Bound">y</a> <a id="5894" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="5896" href="Algebra.Construct.NaturalChoice.MinOp.html#5849" class="Bound">x</a>  <a id="5899" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5902" href="Algebra.Construct.NaturalChoice.MinOp.html#1798" class="Function">⊓-comm</a> <a id="5909" href="Algebra.Construct.NaturalChoice.MinOp.html#5853" class="Bound">y</a> <a id="5911" href="Algebra.Construct.NaturalChoice.MinOp.html#5849" class="Bound">x</a> <a id="5913" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="5917" href="Algebra.Construct.NaturalChoice.MinOp.html#5849" class="Bound">x</a> <a id="5919" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="5921" href="Algebra.Construct.NaturalChoice.MinOp.html#5853" class="Bound">y</a>  <a id="5924" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5927" href="Algebra.Construct.NaturalChoice.MinOp.html#5856" class="Bound">x⊓y≈y</a> <a id="5933" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="5937" href="Algebra.Construct.NaturalChoice.MinOp.html#5853" class="Bound">y</a>      <a id="5944" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a><a id="5945" class="Symbol">)</a>

<a id="mono-≤-distrib-⊓"></a><a id="5948" href="Algebra.Construct.NaturalChoice.MinOp.html#5948" class="Function">mono-≤-distrib-⊓</a> <a id="5965" class="Symbol">:</a> <a id="5967" class="Symbol">∀</a> <a id="5969" class="Symbol">{</a><a id="5970" href="Algebra.Construct.NaturalChoice.MinOp.html#5970" class="Bound">f</a><a id="5971" class="Symbol">}</a> <a id="5973" class="Symbol">→</a> <a id="5975" href="Algebra.Construct.NaturalChoice.MinOp.html#5970" class="Bound">f</a> <a id="5977" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="5987" href="Relation.Binary.Bundles.html#3162" class="Function Operator">_≈_</a> <a id="5991" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="5993" href="Relation.Binary.Bundles.html#3162" class="Function Operator">_≈_</a> <a id="5997" class="Symbol">→</a> <a id="5999" href="Algebra.Construct.NaturalChoice.MinOp.html#5970" class="Bound">f</a> <a id="6001" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="6011" href="Algebra.Construct.NaturalChoice.MinOp.html#1062" class="Function Operator">_≤_</a> <a id="6015" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="6017" href="Algebra.Construct.NaturalChoice.MinOp.html#1062" class="Function Operator">_≤_</a> <a id="6021" class="Symbol">→</a>
                   <a id="6042" class="Symbol">∀</a> <a id="6044" href="Algebra.Construct.NaturalChoice.MinOp.html#6044" class="Bound">x</a> <a id="6046" href="Algebra.Construct.NaturalChoice.MinOp.html#6046" class="Bound">y</a> <a id="6048" class="Symbol">→</a> <a id="6050" href="Algebra.Construct.NaturalChoice.MinOp.html#5970" class="Bound">f</a> <a id="6052" class="Symbol">(</a><a id="6053" href="Algebra.Construct.NaturalChoice.MinOp.html#6044" class="Bound">x</a> <a id="6055" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="6057" href="Algebra.Construct.NaturalChoice.MinOp.html#6046" class="Bound">y</a><a id="6058" class="Symbol">)</a> <a id="6060" href="Relation.Binary.Bundles.html#3162" class="Function Operator">≈</a> <a id="6062" href="Algebra.Construct.NaturalChoice.MinOp.html#5970" class="Bound">f</a> <a id="6064" href="Algebra.Construct.NaturalChoice.MinOp.html#6044" class="Bound">x</a> <a id="6066" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="6068" href="Algebra.Construct.NaturalChoice.MinOp.html#5970" class="Bound">f</a> <a id="6070" href="Algebra.Construct.NaturalChoice.MinOp.html#6046" class="Bound">y</a>
<a id="6072" href="Algebra.Construct.NaturalChoice.MinOp.html#5948" class="Function">mono-≤-distrib-⊓</a> <a id="6089" class="Symbol">{</a><a id="6090" href="Algebra.Construct.NaturalChoice.MinOp.html#6090" class="Bound">f</a><a id="6091" class="Symbol">}</a> <a id="6093" href="Algebra.Construct.NaturalChoice.MinOp.html#6093" class="Bound">cong</a> <a id="6098" href="Algebra.Construct.NaturalChoice.MinOp.html#6098" class="Bound">mono</a> <a id="6103" href="Algebra.Construct.NaturalChoice.MinOp.html#6103" class="Bound">x</a> <a id="6105" href="Algebra.Construct.NaturalChoice.MinOp.html#6105" class="Bound">y</a> <a id="6107" class="Keyword">with</a> <a id="6112" href="Relation.Binary.Structures.html#3333" class="Function">total</a> <a id="6118" href="Algebra.Construct.NaturalChoice.MinOp.html#6103" class="Bound">x</a> <a id="6120" href="Algebra.Construct.NaturalChoice.MinOp.html#6105" class="Bound">y</a>
<a id="6122" class="Symbol">...</a> <a id="6126" class="Symbol">|</a> <a id="6128" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="6133" href="Algebra.Construct.NaturalChoice.MinOp.html#6133" class="Bound">x≤y</a> <a id="6137" class="Symbol">=</a> <a id="6139" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="6156" class="Bound">f</a> <a id="6158" class="Symbol">(</a><a id="6159" class="Bound">x</a> <a id="6161" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="6163" class="Bound">y</a><a id="6164" class="Symbol">)</a>  <a id="6167" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="6170" class="Bound">cong</a> <a id="6175" class="Symbol">(</a><a id="6176" href="Algebra.Construct.NaturalChoice.Base.html#1107" class="Field">x≤y⇒x⊓y≈x</a> <a id="6186" href="Algebra.Construct.NaturalChoice.MinOp.html#6133" class="Bound">x≤y</a><a id="6189" class="Symbol">)</a> <a id="6191" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="6195" class="Bound">f</a> <a id="6197" class="Bound">x</a>        <a id="6206" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="6209" href="Algebra.Construct.NaturalChoice.Base.html#1107" class="Field">x≤y⇒x⊓y≈x</a> <a id="6219" class="Symbol">(</a><a id="6220" class="Bound">mono</a> <a id="6225" href="Algebra.Construct.NaturalChoice.MinOp.html#6133" class="Bound">x≤y</a><a id="6228" class="Symbol">)</a> <a id="6230" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
  <a id="6234" class="Bound">f</a> <a id="6236" class="Bound">x</a> <a id="6238" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="6240" class="Bound">f</a> <a id="6242" class="Bound">y</a>  <a id="6245" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
<a id="6247" class="Symbol">...</a> <a id="6251" class="Symbol">|</a> <a id="6253" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="6258" href="Algebra.Construct.NaturalChoice.MinOp.html#6258" class="Bound">y≤x</a> <a id="6262" class="Symbol">=</a> <a id="6264" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="6281" class="Bound">f</a> <a id="6283" class="Symbol">(</a><a id="6284" class="Bound">x</a> <a id="6286" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="6288" class="Bound">y</a><a id="6289" class="Symbol">)</a>  <a id="6292" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="6295" class="Bound">cong</a> <a id="6300" class="Symbol">(</a><a id="6301" href="Algebra.Construct.NaturalChoice.Base.html#1153" class="Field">x≥y⇒x⊓y≈y</a> <a id="6311" href="Algebra.Construct.NaturalChoice.MinOp.html#6258" class="Bound">y≤x</a><a id="6314" class="Symbol">)</a> <a id="6316" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="6320" class="Bound">f</a> <a id="6322" class="Bound">y</a>        <a id="6331" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="6334" href="Algebra.Construct.NaturalChoice.Base.html#1153" class="Field">x≥y⇒x⊓y≈y</a> <a id="6344" class="Symbol">(</a><a id="6345" class="Bound">mono</a> <a id="6350" href="Algebra.Construct.NaturalChoice.MinOp.html#6258" class="Bound">y≤x</a><a id="6353" class="Symbol">)</a> <a id="6355" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
  <a id="6359" class="Bound">f</a> <a id="6361" class="Bound">x</a> <a id="6363" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="6365" class="Bound">f</a> <a id="6367" class="Bound">y</a>  <a id="6370" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="x≤y⇒x⊓z≤y"></a><a id="6373" href="Algebra.Construct.NaturalChoice.MinOp.html#6373" class="Function">x≤y⇒x⊓z≤y</a> <a id="6383" class="Symbol">:</a> <a id="6385" class="Symbol">∀</a> <a id="6387" class="Symbol">{</a><a id="6388" href="Algebra.Construct.NaturalChoice.MinOp.html#6388" class="Bound">x</a> <a id="6390" href="Algebra.Construct.NaturalChoice.MinOp.html#6390" class="Bound">y</a><a id="6391" class="Symbol">}</a> <a id="6393" href="Algebra.Construct.NaturalChoice.MinOp.html#6393" class="Bound">z</a> <a id="6395" class="Symbol">→</a> <a id="6397" href="Algebra.Construct.NaturalChoice.MinOp.html#6388" class="Bound">x</a> <a id="6399" href="Algebra.Construct.NaturalChoice.MinOp.html#1062" class="Function Operator">≤</a> <a id="6401" href="Algebra.Construct.NaturalChoice.MinOp.html#6390" class="Bound">y</a> <a id="6403" class="Symbol">→</a> <a id="6405" href="Algebra.Construct.NaturalChoice.MinOp.html#6388" class="Bound">x</a> <a id="6407" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="6409" href="Algebra.Construct.NaturalChoice.MinOp.html#6393" class="Bound">z</a> <a id="6411" href="Algebra.Construct.NaturalChoice.MinOp.html#1062" class="Function Operator">≤</a> <a id="6413" href="Algebra.Construct.NaturalChoice.MinOp.html#6390" class="Bound">y</a>
<a id="6415" href="Algebra.Construct.NaturalChoice.MinOp.html#6373" class="Function">x≤y⇒x⊓z≤y</a> <a id="6425" href="Algebra.Construct.NaturalChoice.MinOp.html#6425" class="Bound">z</a> <a id="6427" href="Algebra.Construct.NaturalChoice.MinOp.html#6427" class="Bound">x≤y</a> <a id="6431" class="Symbol">=</a> <a id="6433" href="Relation.Binary.Structures.html#2434" class="Function">trans</a> <a id="6439" class="Symbol">(</a><a id="6440" href="Algebra.Construct.NaturalChoice.MinOp.html#1398" class="Function">x⊓y≤x</a> <a id="6446" class="Symbol">_</a> <a id="6448" href="Algebra.Construct.NaturalChoice.MinOp.html#6425" class="Bound">z</a><a id="6449" class="Symbol">)</a> <a id="6451" href="Algebra.Construct.NaturalChoice.MinOp.html#6427" class="Bound">x≤y</a>

<a id="x≤y⇒z⊓x≤y"></a><a id="6456" href="Algebra.Construct.NaturalChoice.MinOp.html#6456" class="Function">x≤y⇒z⊓x≤y</a> <a id="6466" class="Symbol">:</a> <a id="6468" class="Symbol">∀</a> <a id="6470" class="Symbol">{</a><a id="6471" href="Algebra.Construct.NaturalChoice.MinOp.html#6471" class="Bound">x</a> <a id="6473" href="Algebra.Construct.NaturalChoice.MinOp.html#6473" class="Bound">y</a><a id="6474" class="Symbol">}</a> <a id="6476" href="Algebra.Construct.NaturalChoice.MinOp.html#6476" class="Bound">z</a> <a id="6478" class="Symbol">→</a> <a id="6480" href="Algebra.Construct.NaturalChoice.MinOp.html#6471" class="Bound">x</a> <a id="6482" href="Algebra.Construct.NaturalChoice.MinOp.html#1062" class="Function Operator">≤</a> <a id="6484" href="Algebra.Construct.NaturalChoice.MinOp.html#6473" class="Bound">y</a> <a id="6486" class="Symbol">→</a> <a id="6488" href="Algebra.Construct.NaturalChoice.MinOp.html#6476" class="Bound">z</a> <a id="6490" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="6492" href="Algebra.Construct.NaturalChoice.MinOp.html#6471" class="Bound">x</a> <a id="6494" href="Algebra.Construct.NaturalChoice.MinOp.html#1062" class="Function Operator">≤</a> <a id="6496" href="Algebra.Construct.NaturalChoice.MinOp.html#6473" class="Bound">y</a>
<a id="6498" href="Algebra.Construct.NaturalChoice.MinOp.html#6456" class="Function">x≤y⇒z⊓x≤y</a> <a id="6508" href="Algebra.Construct.NaturalChoice.MinOp.html#6508" class="Bound">y</a> <a id="6510" href="Algebra.Construct.NaturalChoice.MinOp.html#6510" class="Bound">x≤y</a> <a id="6514" class="Symbol">=</a> <a id="6516" href="Relation.Binary.Structures.html#2434" class="Function">trans</a> <a id="6522" class="Symbol">(</a><a id="6523" href="Algebra.Construct.NaturalChoice.MinOp.html#1549" class="Function">x⊓y≤y</a> <a id="6529" href="Algebra.Construct.NaturalChoice.MinOp.html#6508" class="Bound">y</a> <a id="6531" class="Symbol">_)</a> <a id="6534" href="Algebra.Construct.NaturalChoice.MinOp.html#6510" class="Bound">x≤y</a>

<a id="x≤y⊓z⇒x≤y"></a><a id="6539" href="Algebra.Construct.NaturalChoice.MinOp.html#6539" class="Function">x≤y⊓z⇒x≤y</a> <a id="6549" class="Symbol">:</a> <a id="6551" class="Symbol">∀</a> <a id="6553" class="Symbol">{</a><a id="6554" href="Algebra.Construct.NaturalChoice.MinOp.html#6554" class="Bound">x</a><a id="6555" class="Symbol">}</a> <a id="6557" href="Algebra.Construct.NaturalChoice.MinOp.html#6557" class="Bound">y</a> <a id="6559" href="Algebra.Construct.NaturalChoice.MinOp.html#6559" class="Bound">z</a> <a id="6561" class="Symbol">→</a> <a id="6563" href="Algebra.Construct.NaturalChoice.MinOp.html#6554" class="Bound">x</a> <a id="6565" href="Algebra.Construct.NaturalChoice.MinOp.html#1062" class="Function Operator">≤</a> <a id="6567" href="Algebra.Construct.NaturalChoice.MinOp.html#6557" class="Bound">y</a> <a id="6569" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="6571" href="Algebra.Construct.NaturalChoice.MinOp.html#6559" class="Bound">z</a> <a id="6573" class="Symbol">→</a> <a id="6575" href="Algebra.Construct.NaturalChoice.MinOp.html#6554" class="Bound">x</a> <a id="6577" href="Algebra.Construct.NaturalChoice.MinOp.html#1062" class="Function Operator">≤</a> <a id="6579" href="Algebra.Construct.NaturalChoice.MinOp.html#6557" class="Bound">y</a>
<a id="6581" href="Algebra.Construct.NaturalChoice.MinOp.html#6539" class="Function">x≤y⊓z⇒x≤y</a> <a id="6591" href="Algebra.Construct.NaturalChoice.MinOp.html#6591" class="Bound">y</a> <a id="6593" href="Algebra.Construct.NaturalChoice.MinOp.html#6593" class="Bound">z</a> <a id="6595" href="Algebra.Construct.NaturalChoice.MinOp.html#6595" class="Bound">x≤y⊓z</a> <a id="6601" class="Symbol">=</a> <a id="6603" href="Relation.Binary.Structures.html#2434" class="Function">trans</a> <a id="6609" href="Algebra.Construct.NaturalChoice.MinOp.html#6595" class="Bound">x≤y⊓z</a> <a id="6615" class="Symbol">(</a><a id="6616" href="Algebra.Construct.NaturalChoice.MinOp.html#1398" class="Function">x⊓y≤x</a> <a id="6622" href="Algebra.Construct.NaturalChoice.MinOp.html#6591" class="Bound">y</a> <a id="6624" href="Algebra.Construct.NaturalChoice.MinOp.html#6593" class="Bound">z</a><a id="6625" class="Symbol">)</a>

<a id="x≤y⊓z⇒x≤z"></a><a id="6628" href="Algebra.Construct.NaturalChoice.MinOp.html#6628" class="Function">x≤y⊓z⇒x≤z</a> <a id="6638" class="Symbol">:</a> <a id="6640" class="Symbol">∀</a> <a id="6642" class="Symbol">{</a><a id="6643" href="Algebra.Construct.NaturalChoice.MinOp.html#6643" class="Bound">x</a><a id="6644" class="Symbol">}</a> <a id="6646" href="Algebra.Construct.NaturalChoice.MinOp.html#6646" class="Bound">y</a> <a id="6648" href="Algebra.Construct.NaturalChoice.MinOp.html#6648" class="Bound">z</a> <a id="6650" class="Symbol">→</a> <a id="6652" href="Algebra.Construct.NaturalChoice.MinOp.html#6643" class="Bound">x</a> <a id="6654" href="Algebra.Construct.NaturalChoice.MinOp.html#1062" class="Function Operator">≤</a> <a id="6656" href="Algebra.Construct.NaturalChoice.MinOp.html#6646" class="Bound">y</a> <a id="6658" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="6660" href="Algebra.Construct.NaturalChoice.MinOp.html#6648" class="Bound">z</a> <a id="6662" class="Symbol">→</a> <a id="6664" href="Algebra.Construct.NaturalChoice.MinOp.html#6643" class="Bound">x</a> <a id="6666" href="Algebra.Construct.NaturalChoice.MinOp.html#1062" class="Function Operator">≤</a> <a id="6668" href="Algebra.Construct.NaturalChoice.MinOp.html#6648" class="Bound">z</a>
<a id="6670" href="Algebra.Construct.NaturalChoice.MinOp.html#6628" class="Function">x≤y⊓z⇒x≤z</a> <a id="6680" href="Algebra.Construct.NaturalChoice.MinOp.html#6680" class="Bound">y</a> <a id="6682" href="Algebra.Construct.NaturalChoice.MinOp.html#6682" class="Bound">z</a> <a id="6684" href="Algebra.Construct.NaturalChoice.MinOp.html#6684" class="Bound">x≤y⊓z</a> <a id="6690" class="Symbol">=</a> <a id="6692" href="Relation.Binary.Structures.html#2434" class="Function">trans</a> <a id="6698" href="Algebra.Construct.NaturalChoice.MinOp.html#6684" class="Bound">x≤y⊓z</a> <a id="6704" class="Symbol">(</a><a id="6705" href="Algebra.Construct.NaturalChoice.MinOp.html#1549" class="Function">x⊓y≤y</a> <a id="6711" href="Algebra.Construct.NaturalChoice.MinOp.html#6680" class="Bound">y</a> <a id="6713" href="Algebra.Construct.NaturalChoice.MinOp.html#6682" class="Bound">z</a><a id="6714" class="Symbol">)</a>

<a id="⊓-mono-≤"></a><a id="6717" href="Algebra.Construct.NaturalChoice.MinOp.html#6717" class="Function">⊓-mono-≤</a> <a id="6726" class="Symbol">:</a> <a id="6728" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">_⊓_</a> <a id="6732" href="Relation.Binary.Core.html#1703" class="Function Operator">Preserves₂</a> <a id="6743" href="Algebra.Construct.NaturalChoice.MinOp.html#1062" class="Function Operator">_≤_</a> <a id="6747" href="Relation.Binary.Core.html#1703" class="Function Operator">⟶</a> <a id="6749" href="Algebra.Construct.NaturalChoice.MinOp.html#1062" class="Function Operator">_≤_</a> <a id="6753" href="Relation.Binary.Core.html#1703" class="Function Operator">⟶</a> <a id="6755" href="Algebra.Construct.NaturalChoice.MinOp.html#1062" class="Function Operator">_≤_</a>
<a id="6759" href="Algebra.Construct.NaturalChoice.MinOp.html#6717" class="Function">⊓-mono-≤</a> <a id="6768" class="Symbol">{</a><a id="6769" href="Algebra.Construct.NaturalChoice.MinOp.html#6769" class="Bound">x</a><a id="6770" class="Symbol">}</a> <a id="6772" class="Symbol">{</a><a id="6773" href="Algebra.Construct.NaturalChoice.MinOp.html#6773" class="Bound">y</a><a id="6774" class="Symbol">}</a> <a id="6776" class="Symbol">{</a><a id="6777" href="Algebra.Construct.NaturalChoice.MinOp.html#6777" class="Bound">u</a><a id="6778" class="Symbol">}</a> <a id="6780" class="Symbol">{</a><a id="6781" href="Algebra.Construct.NaturalChoice.MinOp.html#6781" class="Bound">v</a><a id="6782" class="Symbol">}</a> <a id="6784" href="Algebra.Construct.NaturalChoice.MinOp.html#6784" class="Bound">x≤y</a> <a id="6788" href="Algebra.Construct.NaturalChoice.MinOp.html#6788" class="Bound">u≤v</a> <a id="6792" class="Keyword">with</a> <a id="6797" href="Algebra.Construct.NaturalChoice.MinOp.html#3289" class="Function">⊓-sel</a> <a id="6803" href="Algebra.Construct.NaturalChoice.MinOp.html#6773" class="Bound">y</a> <a id="6805" href="Algebra.Construct.NaturalChoice.MinOp.html#6781" class="Bound">v</a>
<a id="6807" class="Symbol">...</a> <a id="6811" class="Symbol">|</a> <a id="6813" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="6818" href="Algebra.Construct.NaturalChoice.MinOp.html#6818" class="Bound">y⊓v≈y</a> <a id="6824" class="Symbol">=</a> <a id="6826" href="Algebra.Construct.NaturalChoice.MinOp.html#1109" class="Function">≤-respʳ-≈</a> <a id="6836" class="Symbol">(</a><a id="6837" href="Relation.Binary.Structures.html#1245" class="Function">Eq.sym</a> <a id="6844" href="Algebra.Construct.NaturalChoice.MinOp.html#6818" class="Bound">y⊓v≈y</a><a id="6849" class="Symbol">)</a> <a id="6851" class="Symbol">(</a><a id="6852" href="Relation.Binary.Structures.html#2434" class="Function">trans</a> <a id="6858" class="Symbol">(</a><a id="6859" href="Algebra.Construct.NaturalChoice.MinOp.html#1398" class="Function">x⊓y≤x</a> <a id="6865" class="Bound">x</a> <a id="6867" class="Bound">u</a><a id="6868" class="Symbol">)</a> <a id="6870" class="Bound">x≤y</a><a id="6873" class="Symbol">)</a>
<a id="6875" class="Symbol">...</a> <a id="6879" class="Symbol">|</a> <a id="6881" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="6886" href="Algebra.Construct.NaturalChoice.MinOp.html#6886" class="Bound">y⊓v≈v</a> <a id="6892" class="Symbol">=</a> <a id="6894" href="Algebra.Construct.NaturalChoice.MinOp.html#1109" class="Function">≤-respʳ-≈</a> <a id="6904" class="Symbol">(</a><a id="6905" href="Relation.Binary.Structures.html#1245" class="Function">Eq.sym</a> <a id="6912" href="Algebra.Construct.NaturalChoice.MinOp.html#6886" class="Bound">y⊓v≈v</a><a id="6917" class="Symbol">)</a> <a id="6919" class="Symbol">(</a><a id="6920" href="Relation.Binary.Structures.html#2434" class="Function">trans</a> <a id="6926" class="Symbol">(</a><a id="6927" href="Algebra.Construct.NaturalChoice.MinOp.html#1549" class="Function">x⊓y≤y</a> <a id="6933" class="Bound">x</a> <a id="6935" class="Bound">u</a><a id="6936" class="Symbol">)</a> <a id="6938" class="Bound">u≤v</a><a id="6941" class="Symbol">)</a>

<a id="⊓-monoˡ-≤"></a><a id="6944" href="Algebra.Construct.NaturalChoice.MinOp.html#6944" class="Function">⊓-monoˡ-≤</a> <a id="6954" class="Symbol">:</a> <a id="6956" class="Symbol">∀</a> <a id="6958" href="Algebra.Construct.NaturalChoice.MinOp.html#6958" class="Bound">x</a> <a id="6960" class="Symbol">→</a> <a id="6962" class="Symbol">(</a><a id="6963" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">_⊓</a> <a id="6966" href="Algebra.Construct.NaturalChoice.MinOp.html#6958" class="Bound">x</a><a id="6967" class="Symbol">)</a> <a id="6969" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="6979" href="Algebra.Construct.NaturalChoice.MinOp.html#1062" class="Function Operator">_≤_</a> <a id="6983" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="6985" href="Algebra.Construct.NaturalChoice.MinOp.html#1062" class="Function Operator">_≤_</a>
<a id="6989" href="Algebra.Construct.NaturalChoice.MinOp.html#6944" class="Function">⊓-monoˡ-≤</a> <a id="6999" href="Algebra.Construct.NaturalChoice.MinOp.html#6999" class="Bound">x</a> <a id="7001" href="Algebra.Construct.NaturalChoice.MinOp.html#7001" class="Bound">y≤z</a> <a id="7005" class="Symbol">=</a> <a id="7007" href="Algebra.Construct.NaturalChoice.MinOp.html#6717" class="Function">⊓-mono-≤</a> <a id="7016" href="Algebra.Construct.NaturalChoice.MinOp.html#7001" class="Bound">y≤z</a> <a id="7020" class="Symbol">(</a><a id="7021" href="Relation.Binary.Structures.html#2511" class="Function">refl</a> <a id="7026" class="Symbol">{</a><a id="7027" href="Algebra.Construct.NaturalChoice.MinOp.html#6999" class="Bound">x</a><a id="7028" class="Symbol">})</a>

<a id="⊓-monoʳ-≤"></a><a id="7032" href="Algebra.Construct.NaturalChoice.MinOp.html#7032" class="Function">⊓-monoʳ-≤</a> <a id="7042" class="Symbol">:</a> <a id="7044" class="Symbol">∀</a> <a id="7046" href="Algebra.Construct.NaturalChoice.MinOp.html#7046" class="Bound">x</a> <a id="7048" class="Symbol">→</a> <a id="7050" class="Symbol">(</a><a id="7051" href="Algebra.Construct.NaturalChoice.MinOp.html#7046" class="Bound">x</a> <a id="7053" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓_</a><a id="7055" class="Symbol">)</a> <a id="7057" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="7067" href="Algebra.Construct.NaturalChoice.MinOp.html#1062" class="Function Operator">_≤_</a> <a id="7071" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="7073" href="Algebra.Construct.NaturalChoice.MinOp.html#1062" class="Function Operator">_≤_</a>
<a id="7077" href="Algebra.Construct.NaturalChoice.MinOp.html#7032" class="Function">⊓-monoʳ-≤</a> <a id="7087" href="Algebra.Construct.NaturalChoice.MinOp.html#7087" class="Bound">x</a> <a id="7089" href="Algebra.Construct.NaturalChoice.MinOp.html#7089" class="Bound">y≤z</a> <a id="7093" class="Symbol">=</a> <a id="7095" href="Algebra.Construct.NaturalChoice.MinOp.html#6717" class="Function">⊓-mono-≤</a> <a id="7104" class="Symbol">(</a><a id="7105" href="Relation.Binary.Structures.html#2511" class="Function">refl</a> <a id="7110" class="Symbol">{</a><a id="7111" href="Algebra.Construct.NaturalChoice.MinOp.html#7087" class="Bound">x</a><a id="7112" class="Symbol">})</a> <a id="7115" href="Algebra.Construct.NaturalChoice.MinOp.html#7089" class="Bound">y≤z</a>

<a id="⊓-glb"></a><a id="7120" href="Algebra.Construct.NaturalChoice.MinOp.html#7120" class="Function">⊓-glb</a> <a id="7126" class="Symbol">:</a> <a id="7128" class="Symbol">∀</a> <a id="7130" class="Symbol">{</a><a id="7131" href="Algebra.Construct.NaturalChoice.MinOp.html#7131" class="Bound">x</a> <a id="7133" href="Algebra.Construct.NaturalChoice.MinOp.html#7133" class="Bound">y</a> <a id="7135" href="Algebra.Construct.NaturalChoice.MinOp.html#7135" class="Bound">z</a><a id="7136" class="Symbol">}</a> <a id="7138" class="Symbol">→</a> <a id="7140" href="Algebra.Construct.NaturalChoice.MinOp.html#7131" class="Bound">x</a> <a id="7142" href="Algebra.Construct.NaturalChoice.MinOp.html#1062" class="Function Operator">≤</a> <a id="7144" href="Algebra.Construct.NaturalChoice.MinOp.html#7133" class="Bound">y</a> <a id="7146" class="Symbol">→</a> <a id="7148" href="Algebra.Construct.NaturalChoice.MinOp.html#7131" class="Bound">x</a> <a id="7150" href="Algebra.Construct.NaturalChoice.MinOp.html#1062" class="Function Operator">≤</a> <a id="7152" href="Algebra.Construct.NaturalChoice.MinOp.html#7135" class="Bound">z</a> <a id="7154" class="Symbol">→</a> <a id="7156" href="Algebra.Construct.NaturalChoice.MinOp.html#7131" class="Bound">x</a> <a id="7158" href="Algebra.Construct.NaturalChoice.MinOp.html#1062" class="Function Operator">≤</a> <a id="7160" href="Algebra.Construct.NaturalChoice.MinOp.html#7133" class="Bound">y</a> <a id="7162" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="7164" href="Algebra.Construct.NaturalChoice.MinOp.html#7135" class="Bound">z</a>
<a id="7166" href="Algebra.Construct.NaturalChoice.MinOp.html#7120" class="Function">⊓-glb</a> <a id="7172" class="Symbol">{</a><a id="7173" href="Algebra.Construct.NaturalChoice.MinOp.html#7173" class="Bound">x</a><a id="7174" class="Symbol">}</a> <a id="7176" href="Algebra.Construct.NaturalChoice.MinOp.html#7176" class="Bound">x≤y</a> <a id="7180" href="Algebra.Construct.NaturalChoice.MinOp.html#7180" class="Bound">x≤z</a> <a id="7184" class="Symbol">=</a> <a id="7186" href="Algebra.Construct.NaturalChoice.MinOp.html#1136" class="Function">≤-respˡ-≈</a> <a id="7196" class="Symbol">(</a><a id="7197" href="Algebra.Construct.NaturalChoice.MinOp.html#3232" class="Function">⊓-idem</a> <a id="7204" href="Algebra.Construct.NaturalChoice.MinOp.html#7173" class="Bound">x</a><a id="7205" class="Symbol">)</a> <a id="7207" class="Symbol">(</a><a id="7208" href="Algebra.Construct.NaturalChoice.MinOp.html#6717" class="Function">⊓-mono-≤</a> <a id="7217" href="Algebra.Construct.NaturalChoice.MinOp.html#7176" class="Bound">x≤y</a> <a id="7221" href="Algebra.Construct.NaturalChoice.MinOp.html#7180" class="Bound">x≤z</a><a id="7224" class="Symbol">)</a>

<a id="⊓-triangulate"></a><a id="7227" href="Algebra.Construct.NaturalChoice.MinOp.html#7227" class="Function">⊓-triangulate</a> <a id="7241" class="Symbol">:</a> <a id="7243" class="Symbol">∀</a> <a id="7245" href="Algebra.Construct.NaturalChoice.MinOp.html#7245" class="Bound">x</a> <a id="7247" href="Algebra.Construct.NaturalChoice.MinOp.html#7247" class="Bound">y</a> <a id="7249" href="Algebra.Construct.NaturalChoice.MinOp.html#7249" class="Bound">z</a> <a id="7251" class="Symbol">→</a> <a id="7253" href="Algebra.Construct.NaturalChoice.MinOp.html#7245" class="Bound">x</a> <a id="7255" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="7257" href="Algebra.Construct.NaturalChoice.MinOp.html#7247" class="Bound">y</a> <a id="7259" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="7261" href="Algebra.Construct.NaturalChoice.MinOp.html#7249" class="Bound">z</a> <a id="7263" href="Relation.Binary.Bundles.html#3162" class="Function Operator">≈</a> <a id="7265" class="Symbol">(</a><a id="7266" href="Algebra.Construct.NaturalChoice.MinOp.html#7245" class="Bound">x</a> <a id="7268" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="7270" href="Algebra.Construct.NaturalChoice.MinOp.html#7247" class="Bound">y</a><a id="7271" class="Symbol">)</a> <a id="7273" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="7275" class="Symbol">(</a><a id="7276" href="Algebra.Construct.NaturalChoice.MinOp.html#7247" class="Bound">y</a> <a id="7278" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="7280" href="Algebra.Construct.NaturalChoice.MinOp.html#7249" class="Bound">z</a><a id="7281" class="Symbol">)</a>
<a id="7283" href="Algebra.Construct.NaturalChoice.MinOp.html#7227" class="Function">⊓-triangulate</a> <a id="7297" href="Algebra.Construct.NaturalChoice.MinOp.html#7297" class="Bound">x</a> <a id="7299" href="Algebra.Construct.NaturalChoice.MinOp.html#7299" class="Bound">y</a> <a id="7301" href="Algebra.Construct.NaturalChoice.MinOp.html#7301" class="Bound">z</a> <a id="7303" class="Symbol">=</a> <a id="7305" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="7322" href="Algebra.Construct.NaturalChoice.MinOp.html#7297" class="Bound">x</a> <a id="7324" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="7326" href="Algebra.Construct.NaturalChoice.MinOp.html#7299" class="Bound">y</a> <a id="7328" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="7330" href="Algebra.Construct.NaturalChoice.MinOp.html#7301" class="Bound">z</a>           <a id="7342" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="7345" href="Algebra.Construct.NaturalChoice.MinOp.html#2307" class="Function">⊓-congʳ</a> <a id="7353" href="Algebra.Construct.NaturalChoice.MinOp.html#7301" class="Bound">z</a> <a id="7355" class="Symbol">(</a><a id="7356" href="Algebra.Construct.NaturalChoice.MinOp.html#1984" class="Function">⊓-congˡ</a> <a id="7364" href="Algebra.Construct.NaturalChoice.MinOp.html#7297" class="Bound">x</a> <a id="7366" class="Symbol">(</a><a id="7367" href="Algebra.Construct.NaturalChoice.MinOp.html#3232" class="Function">⊓-idem</a> <a id="7374" href="Algebra.Construct.NaturalChoice.MinOp.html#7299" class="Bound">y</a><a id="7375" class="Symbol">))</a> <a id="7378" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
  <a id="7382" href="Algebra.Construct.NaturalChoice.MinOp.html#7297" class="Bound">x</a> <a id="7384" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="7386" class="Symbol">(</a><a id="7387" href="Algebra.Construct.NaturalChoice.MinOp.html#7299" class="Bound">y</a> <a id="7389" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="7391" href="Algebra.Construct.NaturalChoice.MinOp.html#7299" class="Bound">y</a><a id="7392" class="Symbol">)</a> <a id="7394" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="7396" href="Algebra.Construct.NaturalChoice.MinOp.html#7301" class="Bound">z</a>     <a id="7402" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a>  <a id="7406" href="Algebra.Construct.NaturalChoice.MinOp.html#2597" class="Function">⊓-assoc</a> <a id="7414" href="Algebra.Construct.NaturalChoice.MinOp.html#7297" class="Bound">x</a> <a id="7416" class="Symbol">_</a> <a id="7418" class="Symbol">_</a> <a id="7420" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="7424" href="Algebra.Construct.NaturalChoice.MinOp.html#7297" class="Bound">x</a> <a id="7426" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="7428" class="Symbol">((</a><a id="7430" href="Algebra.Construct.NaturalChoice.MinOp.html#7299" class="Bound">y</a> <a id="7432" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="7434" href="Algebra.Construct.NaturalChoice.MinOp.html#7299" class="Bound">y</a><a id="7435" class="Symbol">)</a> <a id="7437" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="7439" href="Algebra.Construct.NaturalChoice.MinOp.html#7301" class="Bound">z</a><a id="7440" class="Symbol">)</a>   <a id="7444" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a>  <a id="7448" href="Algebra.Construct.NaturalChoice.MinOp.html#1984" class="Function">⊓-congˡ</a> <a id="7456" href="Algebra.Construct.NaturalChoice.MinOp.html#7297" class="Bound">x</a> <a id="7458" class="Symbol">(</a><a id="7459" href="Algebra.Construct.NaturalChoice.MinOp.html#2597" class="Function">⊓-assoc</a> <a id="7467" href="Algebra.Construct.NaturalChoice.MinOp.html#7299" class="Bound">y</a> <a id="7469" href="Algebra.Construct.NaturalChoice.MinOp.html#7299" class="Bound">y</a> <a id="7471" href="Algebra.Construct.NaturalChoice.MinOp.html#7301" class="Bound">z</a><a id="7472" class="Symbol">)</a> <a id="7474" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="7478" href="Algebra.Construct.NaturalChoice.MinOp.html#7297" class="Bound">x</a> <a id="7480" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="7482" class="Symbol">(</a><a id="7483" href="Algebra.Construct.NaturalChoice.MinOp.html#7299" class="Bound">y</a> <a id="7485" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="7487" class="Symbol">(</a><a id="7488" href="Algebra.Construct.NaturalChoice.MinOp.html#7299" class="Bound">y</a> <a id="7490" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="7492" href="Algebra.Construct.NaturalChoice.MinOp.html#7301" class="Bound">z</a><a id="7493" class="Symbol">))</a>   <a id="7498" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="7501" href="Algebra.Construct.NaturalChoice.MinOp.html#2597" class="Function">⊓-assoc</a> <a id="7509" href="Algebra.Construct.NaturalChoice.MinOp.html#7297" class="Bound">x</a> <a id="7511" href="Algebra.Construct.NaturalChoice.MinOp.html#7299" class="Bound">y</a> <a id="7513" class="Symbol">(</a><a id="7514" href="Algebra.Construct.NaturalChoice.MinOp.html#7299" class="Bound">y</a> <a id="7516" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="7518" href="Algebra.Construct.NaturalChoice.MinOp.html#7301" class="Bound">z</a><a id="7519" class="Symbol">)</a> <a id="7521" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
  <a id="7525" class="Symbol">(</a><a id="7526" href="Algebra.Construct.NaturalChoice.MinOp.html#7297" class="Bound">x</a> <a id="7528" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="7530" href="Algebra.Construct.NaturalChoice.MinOp.html#7299" class="Bound">y</a><a id="7531" class="Symbol">)</a> <a id="7533" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="7535" class="Symbol">(</a><a id="7536" href="Algebra.Construct.NaturalChoice.MinOp.html#7299" class="Bound">y</a> <a id="7538" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="7540" href="Algebra.Construct.NaturalChoice.MinOp.html#7301" class="Bound">z</a><a id="7541" class="Symbol">)</a>   <a id="7545" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
</pre></body></html>

==> anc/html/Algebra.Core.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Algebra.Core</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Core algebraic definitions</a>
<a id="136" class="Comment">------------------------------------------------------------------------</a>

<a id="210" class="Comment">-- The contents of this module should be accessed via `Algebra`.</a>

<a id="276" class="Symbol">{-#</a> <a id="280" class="Keyword">OPTIONS</a> <a id="288" class="Pragma">--cubical-compatible</a> <a id="309" class="Pragma">--safe</a> <a id="316" class="Symbol">#-}</a>

<a id="321" class="Keyword">module</a> <a id="328" href="Algebra.Core.html" class="Module">Algebra.Core</a> <a id="341" class="Keyword">where</a>

<a id="348" class="Keyword">open</a> <a id="353" class="Keyword">import</a> <a id="360" href="Level.html" class="Module">Level</a> <a id="366" class="Keyword">using</a> <a id="372" class="Symbol">(</a><a id="373" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="376" class="Symbol">)</a>

<a id="379" class="Comment">------------------------------------------------------------------------</a>
<a id="452" class="Comment">-- Unary and binary operations</a>

<a id="Op₁"></a><a id="484" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="488" class="Symbol">:</a> <a id="490" class="Symbol">∀</a> <a id="492" class="Symbol">{</a><a id="493" href="Algebra.Core.html#493" class="Bound">ℓ</a><a id="494" class="Symbol">}</a> <a id="496" class="Symbol">→</a> <a id="498" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="502" href="Algebra.Core.html#493" class="Bound">ℓ</a> <a id="504" class="Symbol">→</a> <a id="506" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="510" href="Algebra.Core.html#493" class="Bound">ℓ</a>
<a id="512" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="516" href="Algebra.Core.html#516" class="Bound">A</a> <a id="518" class="Symbol">=</a> <a id="520" href="Algebra.Core.html#516" class="Bound">A</a> <a id="522" class="Symbol">→</a> <a id="524" href="Algebra.Core.html#516" class="Bound">A</a>

<a id="Op₂"></a><a id="527" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="531" class="Symbol">:</a> <a id="533" class="Symbol">∀</a> <a id="535" class="Symbol">{</a><a id="536" href="Algebra.Core.html#536" class="Bound">ℓ</a><a id="537" class="Symbol">}</a> <a id="539" class="Symbol">→</a> <a id="541" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="545" href="Algebra.Core.html#536" class="Bound">ℓ</a> <a id="547" class="Symbol">→</a> <a id="549" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="553" href="Algebra.Core.html#536" class="Bound">ℓ</a>
<a id="555" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="559" href="Algebra.Core.html#559" class="Bound">A</a> <a id="561" class="Symbol">=</a> <a id="563" href="Algebra.Core.html#559" class="Bound">A</a> <a id="565" class="Symbol">→</a> <a id="567" href="Algebra.Core.html#559" class="Bound">A</a> <a id="569" class="Symbol">→</a> <a id="571" href="Algebra.Core.html#559" class="Bound">A</a>
</pre></body></html>

==> anc/html/Algebra.Definitions.RawMagma.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Algebra.Definitions.RawMagma</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Basic auxiliary definitions for magma-like structures</a>
<a id="163" class="Comment">------------------------------------------------------------------------</a>

<a id="237" class="Comment">-- You&#39;re unlikely to want to use this module directly. Instead you</a>
<a id="305" class="Comment">-- probably want to be importing the appropriate module from</a>
<a id="366" class="Comment">-- `Algebra.Properties.(Magma/Semigroup/...).Divisibility`</a>

<a id="426" class="Symbol">{-#</a> <a id="430" class="Keyword">OPTIONS</a> <a id="438" class="Pragma">--cubical-compatible</a> <a id="459" class="Pragma">--safe</a> <a id="466" class="Symbol">#-}</a>

<a id="471" class="Keyword">open</a> <a id="476" class="Keyword">import</a> <a id="483" href="Algebra.Bundles.Raw.html" class="Module">Algebra.Bundles.Raw</a> <a id="503" class="Keyword">using</a> <a id="509" class="Symbol">(</a><a id="510" href="Algebra.Bundles.Raw.html#1205" class="Record">RawMagma</a><a id="518" class="Symbol">)</a>
<a id="520" class="Keyword">open</a> <a id="525" class="Keyword">import</a> <a id="532" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="550" class="Keyword">using</a> <a id="556" class="Symbol">(</a><a id="557" href="Data.Product.Base.html#1752" class="Function Operator">_×_</a><a id="560" class="Symbol">)</a>
<a id="562" class="Keyword">open</a> <a id="567" class="Keyword">import</a> <a id="574" href="Level.html" class="Module">Level</a> <a id="580" class="Keyword">using</a> <a id="586" class="Symbol">(</a><a id="587" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="590" class="Symbol">)</a>
<a id="592" class="Keyword">open</a> <a id="597" class="Keyword">import</a> <a id="604" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="625" class="Keyword">using</a> <a id="631" class="Symbol">(</a><a id="632" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="635" class="Symbol">)</a>
<a id="637" class="Keyword">open</a> <a id="642" class="Keyword">import</a> <a id="649" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a> <a id="680" class="Keyword">using</a> <a id="686" class="Symbol">(</a><a id="687" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬_</a><a id="689" class="Symbol">)</a>

<a id="692" class="Keyword">module</a> <a id="699" href="Algebra.Definitions.RawMagma.html" class="Module">Algebra.Definitions.RawMagma</a>
  <a id="730" class="Symbol">{</a><a id="731" href="Algebra.Definitions.RawMagma.html#731" class="Bound">a</a> <a id="733" href="Algebra.Definitions.RawMagma.html#733" class="Bound">ℓ</a><a id="734" class="Symbol">}</a> <a id="736" class="Symbol">(</a><a id="737" href="Algebra.Definitions.RawMagma.html#737" class="Bound">M</a> <a id="739" class="Symbol">:</a> <a id="741" href="Algebra.Bundles.Raw.html#1205" class="Record">RawMagma</a> <a id="750" href="Algebra.Definitions.RawMagma.html#731" class="Bound">a</a> <a id="752" href="Algebra.Definitions.RawMagma.html#733" class="Bound">ℓ</a><a id="753" class="Symbol">)</a>
  <a id="757" class="Keyword">where</a>

<a id="764" class="Keyword">open</a> <a id="769" href="Algebra.Bundles.Raw.html#1205" class="Module">RawMagma</a> <a id="778" href="Algebra.Definitions.RawMagma.html#737" class="Bound">M</a> <a id="780" class="Keyword">renaming</a> <a id="789" class="Symbol">(</a><a id="790" href="Algebra.Bundles.Raw.html#1286" class="Field">Carrier</a> <a id="798" class="Symbol">to</a> <a id="801" class="Field">A</a><a id="802" class="Symbol">)</a>

<a id="805" class="Comment">------------------------------------------------------------------------</a>
<a id="878" class="Comment">-- Divisibility</a>

<a id="895" class="Keyword">infixr</a> <a id="902" class="Number">4</a> <a id="904" href="Algebra.Definitions.RawMagma.html#1617" class="InductiveConstructor Operator">_,_</a>
<a id="908" class="Keyword">infix</a> <a id="914" class="Number">5</a> <a id="916" href="Algebra.Definitions.RawMagma.html#1378" class="Record Operator">_∣ˡ_</a> <a id="921" href="Algebra.Definitions.RawMagma.html#1489" class="Function Operator">_∤ˡ_</a> <a id="926" href="Algebra.Definitions.RawMagma.html#1568" class="Record Operator">_∣ʳ_</a> <a id="931" href="Algebra.Definitions.RawMagma.html#1679" class="Function Operator">_∤ʳ_</a> <a id="936" href="Algebra.Definitions.RawMagma.html#1891" class="Function Operator">_∣_</a> <a id="940" href="Algebra.Definitions.RawMagma.html#1923" class="Function Operator">_∤_</a> <a id="944" href="Algebra.Definitions.RawMagma.html#2392" class="Function Operator">_∥_</a> <a id="948" href="Algebra.Definitions.RawMagma.html#2435" class="Function Operator">_∦_</a>

<a id="953" class="Comment">-- Divisibility from the left.</a>
<a id="984" class="Comment">--</a>
<a id="987" class="Comment">-- This and, the definition of right divisibility below, are defined as</a>
<a id="1059" class="Comment">-- records rather than in terms of the base product type in order to</a>
<a id="1128" class="Comment">-- make the use of pattern synonyms more ergonomic (see #2216 for</a>
<a id="1194" class="Comment">-- further details). The record field names are not designed to be</a>
<a id="1261" class="Comment">-- used explicitly and indeed aren&#39;t re-exported publicly by</a>
<a id="1322" class="Comment">-- `Algebra.Properties.X.Divisibility` modules.</a>

<a id="1371" class="Keyword">record</a> <a id="_∣ˡ_"></a><a id="1378" href="Algebra.Definitions.RawMagma.html#1378" class="Record Operator">_∣ˡ_</a> <a id="1383" class="Symbol">(</a><a id="1384" href="Algebra.Definitions.RawMagma.html#1384" class="Bound">x</a> <a id="1386" href="Algebra.Definitions.RawMagma.html#1386" class="Bound">y</a> <a id="1388" class="Symbol">:</a> <a id="1390" href="Algebra.Definitions.RawMagma.html#801" class="Field">A</a><a id="1391" class="Symbol">)</a> <a id="1393" class="Symbol">:</a> <a id="1395" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1399" class="Symbol">(</a><a id="1400" href="Algebra.Definitions.RawMagma.html#731" class="Bound">a</a> <a id="1402" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1404" href="Algebra.Definitions.RawMagma.html#733" class="Bound">ℓ</a><a id="1405" class="Symbol">)</a> <a id="1407" class="Keyword">where</a>
  <a id="1415" class="Keyword">constructor</a> <a id="_,_"></a><a id="1427" href="Algebra.Definitions.RawMagma.html#1427" class="InductiveConstructor Operator">_,_</a>
  <a id="1433" class="Keyword">field</a>
    <a id="_∣ˡ_.quotient"></a><a id="1443" href="Algebra.Definitions.RawMagma.html#1443" class="Field">quotient</a> <a id="1452" class="Symbol">:</a> <a id="1454" href="Algebra.Definitions.RawMagma.html#801" class="Field">A</a>
    <a id="_∣ˡ_.equality"></a><a id="1460" href="Algebra.Definitions.RawMagma.html#1460" class="Field">equality</a> <a id="1469" class="Symbol">:</a> <a id="1471" href="Algebra.Definitions.RawMagma.html#1384" class="Bound">x</a> <a id="1473" href="Algebra.Bundles.Raw.html#1334" class="Field Operator">∙</a> <a id="1475" href="Algebra.Definitions.RawMagma.html#1443" class="Field">quotient</a> <a id="1484" href="Algebra.Bundles.Raw.html#1306" class="Field Operator">≈</a> <a id="1486" href="Algebra.Definitions.RawMagma.html#1386" class="Bound">y</a>

<a id="_∤ˡ_"></a><a id="1489" href="Algebra.Definitions.RawMagma.html#1489" class="Function Operator">_∤ˡ_</a> <a id="1494" class="Symbol">:</a> <a id="1496" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1500" href="Algebra.Definitions.RawMagma.html#801" class="Field">A</a> <a id="1502" class="Symbol">(</a><a id="1503" href="Algebra.Definitions.RawMagma.html#731" class="Bound">a</a> <a id="1505" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1507" href="Algebra.Definitions.RawMagma.html#733" class="Bound">ℓ</a><a id="1508" class="Symbol">)</a>
<a id="1510" href="Algebra.Definitions.RawMagma.html#1510" class="Bound">x</a> <a id="1512" href="Algebra.Definitions.RawMagma.html#1489" class="Function Operator">∤ˡ</a> <a id="1515" href="Algebra.Definitions.RawMagma.html#1515" class="Bound">y</a> <a id="1517" class="Symbol">=</a> <a id="1519" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬</a> <a id="1521" href="Algebra.Definitions.RawMagma.html#1510" class="Bound">x</a> <a id="1523" href="Algebra.Definitions.RawMagma.html#1378" class="Record Operator">∣ˡ</a> <a id="1526" href="Algebra.Definitions.RawMagma.html#1515" class="Bound">y</a>

<a id="1529" class="Comment">-- Divisibility from the right</a>

<a id="1561" class="Keyword">record</a> <a id="_∣ʳ_"></a><a id="1568" href="Algebra.Definitions.RawMagma.html#1568" class="Record Operator">_∣ʳ_</a> <a id="1573" class="Symbol">(</a><a id="1574" href="Algebra.Definitions.RawMagma.html#1574" class="Bound">x</a> <a id="1576" href="Algebra.Definitions.RawMagma.html#1576" class="Bound">y</a> <a id="1578" class="Symbol">:</a> <a id="1580" href="Algebra.Definitions.RawMagma.html#801" class="Field">A</a><a id="1581" class="Symbol">)</a> <a id="1583" class="Symbol">:</a> <a id="1585" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1589" class="Symbol">(</a><a id="1590" href="Algebra.Definitions.RawMagma.html#731" class="Bound">a</a> <a id="1592" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1594" href="Algebra.Definitions.RawMagma.html#733" class="Bound">ℓ</a><a id="1595" class="Symbol">)</a> <a id="1597" class="Keyword">where</a>
  <a id="1605" class="Keyword">constructor</a> <a id="_,_"></a><a id="1617" href="Algebra.Definitions.RawMagma.html#1617" class="InductiveConstructor Operator">_,_</a>
  <a id="1623" class="Keyword">field</a>
    <a id="_∣ʳ_.quotient"></a><a id="1633" href="Algebra.Definitions.RawMagma.html#1633" class="Field">quotient</a> <a id="1642" class="Symbol">:</a> <a id="1644" href="Algebra.Definitions.RawMagma.html#801" class="Field">A</a>
    <a id="_∣ʳ_.equality"></a><a id="1650" href="Algebra.Definitions.RawMagma.html#1650" class="Field">equality</a> <a id="1659" class="Symbol">:</a> <a id="1661" href="Algebra.Definitions.RawMagma.html#1633" class="Field">quotient</a> <a id="1670" href="Algebra.Bundles.Raw.html#1334" class="Field Operator">∙</a> <a id="1672" href="Algebra.Definitions.RawMagma.html#1574" class="Bound">x</a> <a id="1674" href="Algebra.Bundles.Raw.html#1306" class="Field Operator">≈</a> <a id="1676" href="Algebra.Definitions.RawMagma.html#1576" class="Bound">y</a>

<a id="_∤ʳ_"></a><a id="1679" href="Algebra.Definitions.RawMagma.html#1679" class="Function Operator">_∤ʳ_</a> <a id="1684" class="Symbol">:</a> <a id="1686" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1690" href="Algebra.Definitions.RawMagma.html#801" class="Field">A</a> <a id="1692" class="Symbol">(</a><a id="1693" href="Algebra.Definitions.RawMagma.html#731" class="Bound">a</a> <a id="1695" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1697" href="Algebra.Definitions.RawMagma.html#733" class="Bound">ℓ</a><a id="1698" class="Symbol">)</a>
<a id="1700" href="Algebra.Definitions.RawMagma.html#1700" class="Bound">x</a> <a id="1702" href="Algebra.Definitions.RawMagma.html#1679" class="Function Operator">∤ʳ</a> <a id="1705" href="Algebra.Definitions.RawMagma.html#1705" class="Bound">y</a> <a id="1707" class="Symbol">=</a> <a id="1709" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬</a> <a id="1711" href="Algebra.Definitions.RawMagma.html#1700" class="Bound">x</a> <a id="1713" href="Algebra.Definitions.RawMagma.html#1568" class="Record Operator">∣ʳ</a> <a id="1716" href="Algebra.Definitions.RawMagma.html#1705" class="Bound">y</a>

<a id="1719" class="Comment">-- General divisibility</a>

<a id="1744" class="Comment">-- The relations _∣ˡ_ and _∣ʳ_ are only equivalent when _∙_ is</a>
<a id="1807" class="Comment">-- commutative. When that is not the case we take `_∣ʳ_` to be the</a>
<a id="1874" class="Comment">-- primary one.</a>

<a id="_∣_"></a><a id="1891" href="Algebra.Definitions.RawMagma.html#1891" class="Function Operator">_∣_</a> <a id="1895" class="Symbol">:</a> <a id="1897" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1901" href="Algebra.Definitions.RawMagma.html#801" class="Field">A</a> <a id="1903" class="Symbol">(</a><a id="1904" href="Algebra.Definitions.RawMagma.html#731" class="Bound">a</a> <a id="1906" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1908" href="Algebra.Definitions.RawMagma.html#733" class="Bound">ℓ</a><a id="1909" class="Symbol">)</a>
<a id="1911" href="Algebra.Definitions.RawMagma.html#1891" class="Function Operator">_∣_</a> <a id="1915" class="Symbol">=</a> <a id="1917" href="Algebra.Definitions.RawMagma.html#1568" class="Record Operator">_∣ʳ_</a>

<a id="_∤_"></a><a id="1923" href="Algebra.Definitions.RawMagma.html#1923" class="Function Operator">_∤_</a> <a id="1927" class="Symbol">:</a> <a id="1929" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1933" href="Algebra.Definitions.RawMagma.html#801" class="Field">A</a> <a id="1935" class="Symbol">(</a><a id="1936" href="Algebra.Definitions.RawMagma.html#731" class="Bound">a</a> <a id="1938" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1940" href="Algebra.Definitions.RawMagma.html#733" class="Bound">ℓ</a><a id="1941" class="Symbol">)</a>
<a id="1943" href="Algebra.Definitions.RawMagma.html#1943" class="Bound">x</a> <a id="1945" href="Algebra.Definitions.RawMagma.html#1923" class="Function Operator">∤</a> <a id="1947" href="Algebra.Definitions.RawMagma.html#1947" class="Bound">y</a> <a id="1949" class="Symbol">=</a> <a id="1951" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬</a> <a id="1953" href="Algebra.Definitions.RawMagma.html#1943" class="Bound">x</a> <a id="1955" href="Algebra.Definitions.RawMagma.html#1891" class="Function Operator">∣</a> <a id="1957" href="Algebra.Definitions.RawMagma.html#1947" class="Bound">y</a>

<a id="1960" class="Comment">------------------------------------------------------------------------</a>
<a id="2033" class="Comment">-- Mutual divisibility.</a>

<a id="2058" class="Comment">-- In a  monoid, this is an equivalence relation extending _≈_.</a>
<a id="2122" class="Comment">-- When in a cancellative monoid,  elements related by _∣∣_ are called</a>
<a id="2193" class="Comment">-- associated, and `x ∣∣ y` means that `x` and `y` differ by some</a>
<a id="2259" class="Comment">-- invertible factor.</a>

<a id="2282" class="Comment">-- Example: for ℕ  this is equivalent to x ≡ y,</a>
<a id="2330" class="Comment">--          for ℤ  this is equivalent to (x ≡ y or x ≡ - y).</a>

<a id="_∥_"></a><a id="2392" href="Algebra.Definitions.RawMagma.html#2392" class="Function Operator">_∥_</a> <a id="2396" class="Symbol">:</a> <a id="2398" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2402" href="Algebra.Definitions.RawMagma.html#801" class="Field">A</a> <a id="2404" class="Symbol">(</a><a id="2405" href="Algebra.Definitions.RawMagma.html#731" class="Bound">a</a> <a id="2407" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2409" href="Algebra.Definitions.RawMagma.html#733" class="Bound">ℓ</a><a id="2410" class="Symbol">)</a>
<a id="2412" href="Algebra.Definitions.RawMagma.html#2412" class="Bound">x</a> <a id="2414" href="Algebra.Definitions.RawMagma.html#2392" class="Function Operator">∥</a> <a id="2416" href="Algebra.Definitions.RawMagma.html#2416" class="Bound">y</a> <a id="2418" class="Symbol">=</a> <a id="2420" href="Algebra.Definitions.RawMagma.html#2412" class="Bound">x</a> <a id="2422" href="Algebra.Definitions.RawMagma.html#1891" class="Function Operator">∣</a> <a id="2424" href="Algebra.Definitions.RawMagma.html#2416" class="Bound">y</a> <a id="2426" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="2428" href="Algebra.Definitions.RawMagma.html#2416" class="Bound">y</a> <a id="2430" href="Algebra.Definitions.RawMagma.html#1891" class="Function Operator">∣</a> <a id="2432" href="Algebra.Definitions.RawMagma.html#2412" class="Bound">x</a>

<a id="_∦_"></a><a id="2435" href="Algebra.Definitions.RawMagma.html#2435" class="Function Operator">_∦_</a> <a id="2439" class="Symbol">:</a> <a id="2441" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2445" href="Algebra.Definitions.RawMagma.html#801" class="Field">A</a> <a id="2447" class="Symbol">(</a><a id="2448" href="Algebra.Definitions.RawMagma.html#731" class="Bound">a</a> <a id="2450" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2452" href="Algebra.Definitions.RawMagma.html#733" class="Bound">ℓ</a><a id="2453" class="Symbol">)</a>
<a id="2455" href="Algebra.Definitions.RawMagma.html#2455" class="Bound">x</a> <a id="2457" href="Algebra.Definitions.RawMagma.html#2435" class="Function Operator">∦</a> <a id="2459" href="Algebra.Definitions.RawMagma.html#2459" class="Bound">y</a> <a id="2461" class="Symbol">=</a> <a id="2463" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬</a> <a id="2465" href="Algebra.Definitions.RawMagma.html#2455" class="Bound">x</a> <a id="2467" href="Algebra.Definitions.RawMagma.html#2392" class="Function Operator">∥</a> <a id="2469" href="Algebra.Definitions.RawMagma.html#2459" class="Bound">y</a>


<a id="2473" class="Comment">------------------------------------------------------------------------</a>
<a id="2546" class="Comment">-- DEPRECATED NAMES</a>
<a id="2566" class="Comment">------------------------------------------------------------------------</a>
<a id="2639" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="2710" class="Comment">-- not guaranteed.</a>

<a id="2730" class="Comment">-- Version 2.3</a>

<a id="_∣∣_"></a><a id="2746" href="Algebra.Definitions.RawMagma.html#2746" class="Function Operator">_∣∣_</a> <a id="2751" class="Symbol">=</a> <a id="2753" href="Algebra.Definitions.RawMagma.html#2392" class="Function Operator">_∥_</a>
<a id="2757" class="Symbol">{-#</a> <a id="2761" class="Keyword">WARNING_ON_USAGE</a> <a id="2778" class="Pragma">_∣∣_</a>
<a id="2783" class="String">&quot;Warning: _∣∣_ was deprecated in v2.3.
Please use _∥_ instead.&quot;</a>
<a id="2847" class="Symbol">#-}</a>
<a id="_∤∤_"></a><a id="2851" href="Algebra.Definitions.RawMagma.html#2851" class="Function Operator">_∤∤_</a> <a id="2856" class="Symbol">=</a> <a id="2858" href="Algebra.Definitions.RawMagma.html#2435" class="Function Operator">_∦_</a>
<a id="2862" class="Symbol">{-#</a> <a id="2866" class="Keyword">WARNING_ON_USAGE</a> <a id="2883" class="Pragma">_∤∤_</a>
<a id="2888" class="String">&quot;Warning: _∤∤_ was deprecated in v2.3.
Please use _∦_ instead.&quot;</a>
<a id="2952" class="Symbol">#-}</a>

</pre></body></html>

==> anc/html/Algebra.Definitions.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Algebra.Definitions</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Properties of functions, such as associativity and commutativity</a>
<a id="174" class="Comment">------------------------------------------------------------------------</a>

<a id="248" class="Comment">-- The contents of this module should be accessed via `Algebra`, unless</a>
<a id="320" class="Comment">-- you want to parameterise it via the equality relation.</a>

<a id="379" class="Comment">-- Note that very few of the element arguments are made implicit here,</a>
<a id="450" class="Comment">-- as we do not assume that the Agda can infer either the right or left</a>
<a id="522" class="Comment">-- argument of the binary operators. This is despite the fact that the</a>
<a id="593" class="Comment">-- library defines most of its concrete operators (e.g. in</a>
<a id="652" class="Comment">-- `Data.Nat.Base`) as being left-biased.</a>

<a id="695" class="Symbol">{-#</a> <a id="699" class="Keyword">OPTIONS</a> <a id="707" class="Pragma">--cubical-compatible</a> <a id="728" class="Pragma">--safe</a> <a id="735" class="Symbol">#-}</a>

<a id="740" class="Keyword">open</a> <a id="745" class="Keyword">import</a> <a id="752" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="773" class="Keyword">using</a> <a id="779" class="Symbol">(</a><a id="780" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="783" class="Symbol">)</a>

<a id="786" class="Keyword">module</a> <a id="793" href="Algebra.Definitions.html" class="Module">Algebra.Definitions</a>
  <a id="815" class="Symbol">{</a><a id="816" href="Algebra.Definitions.html#816" class="Bound">a</a> <a id="818" href="Algebra.Definitions.html#818" class="Bound">ℓ</a><a id="819" class="Symbol">}</a> <a id="821" class="Symbol">{</a><a id="822" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="824" class="Symbol">:</a> <a id="826" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="830" href="Algebra.Definitions.html#816" class="Bound">a</a><a id="831" class="Symbol">}</a>   <a id="835" class="Comment">-- The underlying set</a>
  <a id="859" class="Symbol">(</a><a id="860" href="Algebra.Definitions.html#860" class="Bound Operator">_≈_</a> <a id="864" class="Symbol">:</a> <a id="866" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="870" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="872" href="Algebra.Definitions.html#818" class="Bound">ℓ</a><a id="873" class="Symbol">)</a>     <a id="879" class="Comment">-- The underlying equality</a>
  <a id="908" class="Keyword">where</a>

<a id="915" class="Keyword">open</a> <a id="920" class="Keyword">import</a> <a id="927" href="Algebra.Core.html" class="Module">Algebra.Core</a> <a id="940" class="Keyword">using</a> <a id="946" class="Symbol">(</a><a id="947" href="Algebra.Core.html#484" class="Function">Op₁</a><a id="950" class="Symbol">;</a> <a id="952" href="Algebra.Core.html#527" class="Function">Op₂</a><a id="955" class="Symbol">)</a>
<a id="957" class="Keyword">open</a> <a id="962" class="Keyword">import</a> <a id="969" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="987" class="Keyword">using</a> <a id="993" class="Symbol">(</a><a id="994" href="Data.Product.Base.html#1752" class="Function Operator">_×_</a><a id="997" class="Symbol">;</a> <a id="999" href="Data.Product.Base.html#1505" class="Function">∃-syntax</a><a id="1007" class="Symbol">)</a>
<a id="1009" class="Keyword">open</a> <a id="1014" class="Keyword">import</a> <a id="1021" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="1035" class="Keyword">using</a> <a id="1041" class="Symbol">(</a><a id="1042" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a><a id="1045" class="Symbol">)</a>
<a id="1047" class="Keyword">open</a> <a id="1052" class="Keyword">import</a> <a id="1059" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="1087" class="Keyword">using</a> <a id="1093" class="Symbol">(</a><a id="1094" href="Relation.Binary.Definitions.html#4009" class="Function">Monotonic₁</a><a id="1104" class="Symbol">;</a> <a id="1106" href="Relation.Binary.Definitions.html#4437" class="Function">Monotonic₂</a><a id="1116" class="Symbol">)</a>
<a id="1118" class="Keyword">open</a> <a id="1123" class="Keyword">import</a> <a id="1130" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a> <a id="1161" class="Keyword">using</a> <a id="1167" class="Symbol">(</a><a id="1168" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬_</a><a id="1170" class="Symbol">)</a>


<a id="1174" class="Comment">------------------------------------------------------------------------</a>
<a id="1247" class="Comment">-- Properties of operations</a>

<a id="Congruent₁"></a><a id="1276" href="Algebra.Definitions.html#1276" class="Function">Congruent₁</a> <a id="1287" class="Symbol">:</a> <a id="1289" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="1293" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="1295" class="Symbol">→</a> <a id="1297" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1301" class="Symbol">_</a>
<a id="1303" href="Algebra.Definitions.html#1276" class="Function">Congruent₁</a> <a id="1314" class="Symbol">=</a> <a id="1316" href="Relation.Binary.Definitions.html#4009" class="Function">Monotonic₁</a> <a id="1327" href="Algebra.Definitions.html#860" class="Bound Operator">_≈_</a> <a id="1331" href="Algebra.Definitions.html#860" class="Bound Operator">_≈_</a>

<a id="Congruent₂"></a><a id="1336" href="Algebra.Definitions.html#1336" class="Function">Congruent₂</a> <a id="1347" class="Symbol">:</a> <a id="1349" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="1353" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="1355" class="Symbol">→</a> <a id="1357" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1361" class="Symbol">_</a>
<a id="1363" href="Algebra.Definitions.html#1336" class="Function">Congruent₂</a> <a id="1374" class="Symbol">=</a> <a id="1376" href="Relation.Binary.Definitions.html#4437" class="Function">Monotonic₂</a> <a id="1387" href="Algebra.Definitions.html#860" class="Bound Operator">_≈_</a> <a id="1391" href="Algebra.Definitions.html#860" class="Bound Operator">_≈_</a> <a id="1395" href="Algebra.Definitions.html#860" class="Bound Operator">_≈_</a>

<a id="LeftCongruent"></a><a id="1400" href="Algebra.Definitions.html#1400" class="Function">LeftCongruent</a> <a id="1414" class="Symbol">:</a> <a id="1416" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="1420" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="1422" class="Symbol">→</a> <a id="1424" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1428" class="Symbol">_</a>
<a id="1430" href="Algebra.Definitions.html#1400" class="Function">LeftCongruent</a> <a id="1444" href="Algebra.Definitions.html#1444" class="Bound Operator">_∙_</a> <a id="1448" class="Symbol">=</a> <a id="1450" class="Symbol">∀</a> <a id="1452" class="Symbol">{</a><a id="1453" href="Algebra.Definitions.html#1453" class="Bound">x</a><a id="1454" class="Symbol">}</a> <a id="1456" class="Symbol">→</a> <a id="1458" href="Algebra.Definitions.html#1276" class="Function">Congruent₁</a> <a id="1469" class="Symbol">(</a><a id="1470" href="Algebra.Definitions.html#1453" class="Bound">x</a> <a id="1472" href="Algebra.Definitions.html#1444" class="Bound Operator">∙_</a><a id="1474" class="Symbol">)</a>

<a id="RightCongruent"></a><a id="1477" href="Algebra.Definitions.html#1477" class="Function">RightCongruent</a> <a id="1492" class="Symbol">:</a> <a id="1494" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="1498" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="1500" class="Symbol">→</a> <a id="1502" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1506" class="Symbol">_</a>
<a id="1508" href="Algebra.Definitions.html#1477" class="Function">RightCongruent</a> <a id="1523" href="Algebra.Definitions.html#1523" class="Bound Operator">_∙_</a> <a id="1527" class="Symbol">=</a> <a id="1529" class="Symbol">∀</a> <a id="1531" class="Symbol">{</a><a id="1532" href="Algebra.Definitions.html#1532" class="Bound">x</a><a id="1533" class="Symbol">}</a> <a id="1535" class="Symbol">→</a> <a id="1537" href="Algebra.Definitions.html#1276" class="Function">Congruent₁</a> <a id="1548" class="Symbol">(</a><a id="1549" href="Algebra.Definitions.html#1523" class="Bound Operator">_∙</a> <a id="1552" href="Algebra.Definitions.html#1532" class="Bound">x</a><a id="1553" class="Symbol">)</a>

<a id="Associative"></a><a id="1556" href="Algebra.Definitions.html#1556" class="Function">Associative</a> <a id="1568" class="Symbol">:</a> <a id="1570" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="1574" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="1576" class="Symbol">→</a> <a id="1578" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1582" class="Symbol">_</a>
<a id="1584" href="Algebra.Definitions.html#1556" class="Function">Associative</a> <a id="1596" href="Algebra.Definitions.html#1596" class="Bound Operator">_∙_</a> <a id="1600" class="Symbol">=</a> <a id="1602" class="Symbol">∀</a> <a id="1604" href="Algebra.Definitions.html#1604" class="Bound">x</a> <a id="1606" href="Algebra.Definitions.html#1606" class="Bound">y</a> <a id="1608" href="Algebra.Definitions.html#1608" class="Bound">z</a> <a id="1610" class="Symbol">→</a> <a id="1612" class="Symbol">((</a><a id="1614" href="Algebra.Definitions.html#1604" class="Bound">x</a> <a id="1616" href="Algebra.Definitions.html#1596" class="Bound Operator">∙</a> <a id="1618" href="Algebra.Definitions.html#1606" class="Bound">y</a><a id="1619" class="Symbol">)</a> <a id="1621" href="Algebra.Definitions.html#1596" class="Bound Operator">∙</a> <a id="1623" href="Algebra.Definitions.html#1608" class="Bound">z</a><a id="1624" class="Symbol">)</a> <a id="1626" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="1628" class="Symbol">(</a><a id="1629" href="Algebra.Definitions.html#1604" class="Bound">x</a> <a id="1631" href="Algebra.Definitions.html#1596" class="Bound Operator">∙</a> <a id="1633" class="Symbol">(</a><a id="1634" href="Algebra.Definitions.html#1606" class="Bound">y</a> <a id="1636" href="Algebra.Definitions.html#1596" class="Bound Operator">∙</a> <a id="1638" href="Algebra.Definitions.html#1608" class="Bound">z</a><a id="1639" class="Symbol">))</a>

<a id="Commutative"></a><a id="1643" href="Algebra.Definitions.html#1643" class="Function">Commutative</a> <a id="1655" class="Symbol">:</a> <a id="1657" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="1661" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="1663" class="Symbol">→</a> <a id="1665" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1669" class="Symbol">_</a>
<a id="1671" href="Algebra.Definitions.html#1643" class="Function">Commutative</a> <a id="1683" href="Algebra.Definitions.html#1683" class="Bound Operator">_∙_</a> <a id="1687" class="Symbol">=</a> <a id="1689" class="Symbol">∀</a> <a id="1691" href="Algebra.Definitions.html#1691" class="Bound">x</a> <a id="1693" href="Algebra.Definitions.html#1693" class="Bound">y</a> <a id="1695" class="Symbol">→</a> <a id="1697" class="Symbol">(</a><a id="1698" href="Algebra.Definitions.html#1691" class="Bound">x</a> <a id="1700" href="Algebra.Definitions.html#1683" class="Bound Operator">∙</a> <a id="1702" href="Algebra.Definitions.html#1693" class="Bound">y</a><a id="1703" class="Symbol">)</a> <a id="1705" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="1707" class="Symbol">(</a><a id="1708" href="Algebra.Definitions.html#1693" class="Bound">y</a> <a id="1710" href="Algebra.Definitions.html#1683" class="Bound Operator">∙</a> <a id="1712" href="Algebra.Definitions.html#1691" class="Bound">x</a><a id="1713" class="Symbol">)</a>

<a id="1716" class="Comment">-- An element is called `Central` for a binary operation</a>
<a id="1773" class="Comment">-- if it commutes with all other elements.</a>
<a id="Central"></a><a id="1816" href="Algebra.Definitions.html#1816" class="Function">Central</a> <a id="1824" class="Symbol">:</a> <a id="1826" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="1830" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="1832" class="Symbol">→</a> <a id="1834" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="1836" class="Symbol">→</a> <a id="1838" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1842" class="Symbol">_</a>
<a id="1844" href="Algebra.Definitions.html#1816" class="Function">Central</a> <a id="1852" href="Algebra.Definitions.html#1852" class="Bound Operator">_∙_</a> <a id="1856" href="Algebra.Definitions.html#1856" class="Bound">x</a> <a id="1858" class="Symbol">=</a> <a id="1860" class="Symbol">∀</a> <a id="1862" href="Algebra.Definitions.html#1862" class="Bound">y</a> <a id="1864" class="Symbol">→</a> <a id="1866" class="Symbol">(</a><a id="1867" href="Algebra.Definitions.html#1856" class="Bound">x</a> <a id="1869" href="Algebra.Definitions.html#1852" class="Bound Operator">∙</a> <a id="1871" href="Algebra.Definitions.html#1862" class="Bound">y</a><a id="1872" class="Symbol">)</a> <a id="1874" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="1876" class="Symbol">(</a><a id="1877" href="Algebra.Definitions.html#1862" class="Bound">y</a> <a id="1879" href="Algebra.Definitions.html#1852" class="Bound Operator">∙</a> <a id="1881" href="Algebra.Definitions.html#1856" class="Bound">x</a><a id="1882" class="Symbol">)</a>

<a id="LeftIdentity"></a><a id="1885" href="Algebra.Definitions.html#1885" class="Function">LeftIdentity</a> <a id="1898" class="Symbol">:</a> <a id="1900" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="1902" class="Symbol">→</a> <a id="1904" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="1908" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="1910" class="Symbol">→</a> <a id="1912" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1916" class="Symbol">_</a>
<a id="1918" href="Algebra.Definitions.html#1885" class="Function">LeftIdentity</a> <a id="1931" href="Algebra.Definitions.html#1931" class="Bound">e</a> <a id="1933" href="Algebra.Definitions.html#1933" class="Bound Operator">_∙_</a> <a id="1937" class="Symbol">=</a> <a id="1939" class="Symbol">∀</a> <a id="1941" href="Algebra.Definitions.html#1941" class="Bound">x</a> <a id="1943" class="Symbol">→</a> <a id="1945" class="Symbol">(</a><a id="1946" href="Algebra.Definitions.html#1931" class="Bound">e</a> <a id="1948" href="Algebra.Definitions.html#1933" class="Bound Operator">∙</a> <a id="1950" href="Algebra.Definitions.html#1941" class="Bound">x</a><a id="1951" class="Symbol">)</a> <a id="1953" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="1955" href="Algebra.Definitions.html#1941" class="Bound">x</a>

<a id="RightIdentity"></a><a id="1958" href="Algebra.Definitions.html#1958" class="Function">RightIdentity</a> <a id="1972" class="Symbol">:</a> <a id="1974" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="1976" class="Symbol">→</a> <a id="1978" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="1982" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="1984" class="Symbol">→</a> <a id="1986" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1990" class="Symbol">_</a>
<a id="1992" href="Algebra.Definitions.html#1958" class="Function">RightIdentity</a> <a id="2006" href="Algebra.Definitions.html#2006" class="Bound">e</a> <a id="2008" href="Algebra.Definitions.html#2008" class="Bound Operator">_∙_</a> <a id="2012" class="Symbol">=</a> <a id="2014" class="Symbol">∀</a> <a id="2016" href="Algebra.Definitions.html#2016" class="Bound">x</a> <a id="2018" class="Symbol">→</a> <a id="2020" class="Symbol">(</a><a id="2021" href="Algebra.Definitions.html#2016" class="Bound">x</a> <a id="2023" href="Algebra.Definitions.html#2008" class="Bound Operator">∙</a> <a id="2025" href="Algebra.Definitions.html#2006" class="Bound">e</a><a id="2026" class="Symbol">)</a> <a id="2028" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="2030" href="Algebra.Definitions.html#2016" class="Bound">x</a>

<a id="Identity"></a><a id="2033" href="Algebra.Definitions.html#2033" class="Function">Identity</a> <a id="2042" class="Symbol">:</a> <a id="2044" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="2046" class="Symbol">→</a> <a id="2048" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="2052" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="2054" class="Symbol">→</a> <a id="2056" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2060" class="Symbol">_</a>
<a id="2062" href="Algebra.Definitions.html#2033" class="Function">Identity</a> <a id="2071" href="Algebra.Definitions.html#2071" class="Bound">e</a> <a id="2073" href="Algebra.Definitions.html#2073" class="Bound">∙</a> <a id="2075" class="Symbol">=</a> <a id="2077" class="Symbol">(</a><a id="2078" href="Algebra.Definitions.html#1885" class="Function">LeftIdentity</a> <a id="2091" href="Algebra.Definitions.html#2071" class="Bound">e</a> <a id="2093" href="Algebra.Definitions.html#2073" class="Bound">∙</a><a id="2094" class="Symbol">)</a> <a id="2096" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="2098" class="Symbol">(</a><a id="2099" href="Algebra.Definitions.html#1958" class="Function">RightIdentity</a> <a id="2113" href="Algebra.Definitions.html#2071" class="Bound">e</a> <a id="2115" href="Algebra.Definitions.html#2073" class="Bound">∙</a><a id="2116" class="Symbol">)</a>

<a id="LeftZero"></a><a id="2119" href="Algebra.Definitions.html#2119" class="Function">LeftZero</a> <a id="2128" class="Symbol">:</a> <a id="2130" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="2132" class="Symbol">→</a> <a id="2134" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="2138" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="2140" class="Symbol">→</a> <a id="2142" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2146" class="Symbol">_</a>
<a id="2148" href="Algebra.Definitions.html#2119" class="Function">LeftZero</a> <a id="2157" href="Algebra.Definitions.html#2157" class="Bound">z</a> <a id="2159" href="Algebra.Definitions.html#2159" class="Bound Operator">_∙_</a> <a id="2163" class="Symbol">=</a> <a id="2165" class="Symbol">∀</a> <a id="2167" href="Algebra.Definitions.html#2167" class="Bound">x</a> <a id="2169" class="Symbol">→</a> <a id="2171" class="Symbol">(</a><a id="2172" href="Algebra.Definitions.html#2157" class="Bound">z</a> <a id="2174" href="Algebra.Definitions.html#2159" class="Bound Operator">∙</a> <a id="2176" href="Algebra.Definitions.html#2167" class="Bound">x</a><a id="2177" class="Symbol">)</a> <a id="2179" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="2181" href="Algebra.Definitions.html#2157" class="Bound">z</a>

<a id="RightZero"></a><a id="2184" href="Algebra.Definitions.html#2184" class="Function">RightZero</a> <a id="2194" class="Symbol">:</a> <a id="2196" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="2198" class="Symbol">→</a> <a id="2200" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="2204" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="2206" class="Symbol">→</a> <a id="2208" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2212" class="Symbol">_</a>
<a id="2214" href="Algebra.Definitions.html#2184" class="Function">RightZero</a> <a id="2224" href="Algebra.Definitions.html#2224" class="Bound">z</a> <a id="2226" href="Algebra.Definitions.html#2226" class="Bound Operator">_∙_</a> <a id="2230" class="Symbol">=</a> <a id="2232" class="Symbol">∀</a> <a id="2234" href="Algebra.Definitions.html#2234" class="Bound">x</a> <a id="2236" class="Symbol">→</a> <a id="2238" class="Symbol">(</a><a id="2239" href="Algebra.Definitions.html#2234" class="Bound">x</a> <a id="2241" href="Algebra.Definitions.html#2226" class="Bound Operator">∙</a> <a id="2243" href="Algebra.Definitions.html#2224" class="Bound">z</a><a id="2244" class="Symbol">)</a> <a id="2246" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="2248" href="Algebra.Definitions.html#2224" class="Bound">z</a>

<a id="Zero"></a><a id="2251" href="Algebra.Definitions.html#2251" class="Function">Zero</a> <a id="2256" class="Symbol">:</a> <a id="2258" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="2260" class="Symbol">→</a> <a id="2262" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="2266" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="2268" class="Symbol">→</a> <a id="2270" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2274" class="Symbol">_</a>
<a id="2276" href="Algebra.Definitions.html#2251" class="Function">Zero</a> <a id="2281" href="Algebra.Definitions.html#2281" class="Bound">z</a> <a id="2283" href="Algebra.Definitions.html#2283" class="Bound">∙</a> <a id="2285" class="Symbol">=</a> <a id="2287" class="Symbol">(</a><a id="2288" href="Algebra.Definitions.html#2119" class="Function">LeftZero</a> <a id="2297" href="Algebra.Definitions.html#2281" class="Bound">z</a> <a id="2299" href="Algebra.Definitions.html#2283" class="Bound">∙</a><a id="2300" class="Symbol">)</a> <a id="2302" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="2304" class="Symbol">(</a><a id="2305" href="Algebra.Definitions.html#2184" class="Function">RightZero</a> <a id="2315" href="Algebra.Definitions.html#2281" class="Bound">z</a> <a id="2317" href="Algebra.Definitions.html#2283" class="Bound">∙</a><a id="2318" class="Symbol">)</a>

<a id="LeftInverse"></a><a id="2321" href="Algebra.Definitions.html#2321" class="Function">LeftInverse</a> <a id="2333" class="Symbol">:</a> <a id="2335" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="2337" class="Symbol">→</a> <a id="2339" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="2343" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="2345" class="Symbol">→</a> <a id="2347" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="2351" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="2353" class="Symbol">→</a> <a id="2355" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2359" class="Symbol">_</a>
<a id="2361" href="Algebra.Definitions.html#2321" class="Function">LeftInverse</a> <a id="2373" href="Algebra.Definitions.html#2373" class="Bound">e</a> <a id="2375" href="Algebra.Definitions.html#2375" class="Bound Operator">_⁻¹</a> <a id="2379" href="Algebra.Definitions.html#2379" class="Bound Operator">_∙_</a> <a id="2383" class="Symbol">=</a> <a id="2385" class="Symbol">∀</a> <a id="2387" href="Algebra.Definitions.html#2387" class="Bound">x</a> <a id="2389" class="Symbol">→</a> <a id="2391" class="Symbol">((</a><a id="2393" href="Algebra.Definitions.html#2387" class="Bound">x</a> <a id="2395" href="Algebra.Definitions.html#2375" class="Bound Operator">⁻¹</a><a id="2397" class="Symbol">)</a> <a id="2399" href="Algebra.Definitions.html#2379" class="Bound Operator">∙</a> <a id="2401" href="Algebra.Definitions.html#2387" class="Bound">x</a><a id="2402" class="Symbol">)</a> <a id="2404" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="2406" href="Algebra.Definitions.html#2373" class="Bound">e</a>

<a id="RightInverse"></a><a id="2409" href="Algebra.Definitions.html#2409" class="Function">RightInverse</a> <a id="2422" class="Symbol">:</a> <a id="2424" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="2426" class="Symbol">→</a> <a id="2428" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="2432" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="2434" class="Symbol">→</a> <a id="2436" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="2440" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="2442" class="Symbol">→</a> <a id="2444" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2448" class="Symbol">_</a>
<a id="2450" href="Algebra.Definitions.html#2409" class="Function">RightInverse</a> <a id="2463" href="Algebra.Definitions.html#2463" class="Bound">e</a> <a id="2465" href="Algebra.Definitions.html#2465" class="Bound Operator">_⁻¹</a> <a id="2469" href="Algebra.Definitions.html#2469" class="Bound Operator">_∙_</a> <a id="2473" class="Symbol">=</a> <a id="2475" class="Symbol">∀</a> <a id="2477" href="Algebra.Definitions.html#2477" class="Bound">x</a> <a id="2479" class="Symbol">→</a> <a id="2481" class="Symbol">(</a><a id="2482" href="Algebra.Definitions.html#2477" class="Bound">x</a> <a id="2484" href="Algebra.Definitions.html#2469" class="Bound Operator">∙</a> <a id="2486" class="Symbol">(</a><a id="2487" href="Algebra.Definitions.html#2477" class="Bound">x</a> <a id="2489" href="Algebra.Definitions.html#2465" class="Bound Operator">⁻¹</a><a id="2491" class="Symbol">))</a> <a id="2494" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="2496" href="Algebra.Definitions.html#2463" class="Bound">e</a>

<a id="Inverse"></a><a id="2499" href="Algebra.Definitions.html#2499" class="Function">Inverse</a> <a id="2507" class="Symbol">:</a> <a id="2509" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="2511" class="Symbol">→</a> <a id="2513" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="2517" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="2519" class="Symbol">→</a> <a id="2521" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="2525" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="2527" class="Symbol">→</a> <a id="2529" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2533" class="Symbol">_</a>
<a id="2535" href="Algebra.Definitions.html#2499" class="Function">Inverse</a> <a id="2543" href="Algebra.Definitions.html#2543" class="Bound">e</a> <a id="2545" href="Algebra.Definitions.html#2545" class="Bound">⁻¹</a> <a id="2548" href="Algebra.Definitions.html#2548" class="Bound">∙</a> <a id="2550" class="Symbol">=</a> <a id="2552" class="Symbol">(</a><a id="2553" href="Algebra.Definitions.html#2321" class="Function">LeftInverse</a> <a id="2565" href="Algebra.Definitions.html#2543" class="Bound">e</a> <a id="2567" href="Algebra.Definitions.html#2545" class="Bound">⁻¹</a><a id="2569" class="Symbol">)</a> <a id="2571" href="Algebra.Definitions.html#2548" class="Bound">∙</a> <a id="2573" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="2575" class="Symbol">(</a><a id="2576" href="Algebra.Definitions.html#2409" class="Function">RightInverse</a> <a id="2589" href="Algebra.Definitions.html#2543" class="Bound">e</a> <a id="2591" href="Algebra.Definitions.html#2545" class="Bound">⁻¹</a> <a id="2594" href="Algebra.Definitions.html#2548" class="Bound">∙</a><a id="2595" class="Symbol">)</a>

<a id="2598" class="Comment">-- For structures in which not every element has an inverse (e.g. Fields)</a>
<a id="LeftInvertible"></a><a id="2672" href="Algebra.Definitions.html#2672" class="Function">LeftInvertible</a> <a id="2687" class="Symbol">:</a> <a id="2689" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="2691" class="Symbol">→</a> <a id="2693" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="2697" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="2699" class="Symbol">→</a> <a id="2701" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="2703" class="Symbol">→</a> <a id="2705" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2709" class="Symbol">_</a>
<a id="2711" href="Algebra.Definitions.html#2672" class="Function">LeftInvertible</a> <a id="2726" href="Algebra.Definitions.html#2726" class="Bound">e</a> <a id="2728" href="Algebra.Definitions.html#2728" class="Bound Operator">_∙_</a> <a id="2732" href="Algebra.Definitions.html#2732" class="Bound">x</a> <a id="2734" class="Symbol">=</a> <a id="2736" href="Data.Product.Base.html#1505" class="Function">∃[</a> <a id="2739" href="Algebra.Definitions.html#2739" class="Bound">x⁻¹</a> <a id="2743" href="Data.Product.Base.html#1505" class="Function">]</a> <a id="2745" class="Symbol">(</a><a id="2746" href="Algebra.Definitions.html#2739" class="Bound">x⁻¹</a> <a id="2750" href="Algebra.Definitions.html#2728" class="Bound Operator">∙</a> <a id="2752" href="Algebra.Definitions.html#2732" class="Bound">x</a><a id="2753" class="Symbol">)</a> <a id="2755" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="2757" href="Algebra.Definitions.html#2726" class="Bound">e</a>

<a id="RightInvertible"></a><a id="2760" href="Algebra.Definitions.html#2760" class="Function">RightInvertible</a> <a id="2776" class="Symbol">:</a> <a id="2778" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="2780" class="Symbol">→</a> <a id="2782" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="2786" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="2788" class="Symbol">→</a> <a id="2790" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="2792" class="Symbol">→</a> <a id="2794" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2798" class="Symbol">_</a>
<a id="2800" href="Algebra.Definitions.html#2760" class="Function">RightInvertible</a> <a id="2816" href="Algebra.Definitions.html#2816" class="Bound">e</a> <a id="2818" href="Algebra.Definitions.html#2818" class="Bound Operator">_∙_</a> <a id="2822" href="Algebra.Definitions.html#2822" class="Bound">x</a> <a id="2824" class="Symbol">=</a> <a id="2826" href="Data.Product.Base.html#1505" class="Function">∃[</a> <a id="2829" href="Algebra.Definitions.html#2829" class="Bound">x⁻¹</a> <a id="2833" href="Data.Product.Base.html#1505" class="Function">]</a> <a id="2835" class="Symbol">(</a><a id="2836" href="Algebra.Definitions.html#2822" class="Bound">x</a> <a id="2838" href="Algebra.Definitions.html#2818" class="Bound Operator">∙</a> <a id="2840" href="Algebra.Definitions.html#2829" class="Bound">x⁻¹</a><a id="2843" class="Symbol">)</a> <a id="2845" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="2847" href="Algebra.Definitions.html#2816" class="Bound">e</a>

<a id="2850" class="Comment">-- NB: this is not quite the same as</a>
<a id="2887" class="Comment">-- LeftInvertible e ∙ x × RightInvertible e ∙ x</a>
<a id="2935" class="Comment">-- since the left and right inverses have to coincide.</a>
<a id="Invertible"></a><a id="2990" href="Algebra.Definitions.html#2990" class="Function">Invertible</a> <a id="3001" class="Symbol">:</a> <a id="3003" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="3005" class="Symbol">→</a> <a id="3007" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3011" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="3013" class="Symbol">→</a> <a id="3015" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="3017" class="Symbol">→</a> <a id="3019" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3023" class="Symbol">_</a>
<a id="3025" href="Algebra.Definitions.html#2990" class="Function">Invertible</a> <a id="3036" href="Algebra.Definitions.html#3036" class="Bound">e</a> <a id="3038" href="Algebra.Definitions.html#3038" class="Bound Operator">_∙_</a> <a id="3042" href="Algebra.Definitions.html#3042" class="Bound">x</a> <a id="3044" class="Symbol">=</a> <a id="3046" href="Data.Product.Base.html#1505" class="Function">∃[</a> <a id="3049" href="Algebra.Definitions.html#3049" class="Bound">x⁻¹</a> <a id="3053" href="Data.Product.Base.html#1505" class="Function">]</a> <a id="3055" class="Symbol">(</a><a id="3056" href="Algebra.Definitions.html#3049" class="Bound">x⁻¹</a> <a id="3060" href="Algebra.Definitions.html#3038" class="Bound Operator">∙</a> <a id="3062" href="Algebra.Definitions.html#3042" class="Bound">x</a><a id="3063" class="Symbol">)</a> <a id="3065" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="3067" href="Algebra.Definitions.html#3036" class="Bound">e</a> <a id="3069" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="3071" class="Symbol">(</a><a id="3072" href="Algebra.Definitions.html#3042" class="Bound">x</a> <a id="3074" href="Algebra.Definitions.html#3038" class="Bound Operator">∙</a> <a id="3076" href="Algebra.Definitions.html#3049" class="Bound">x⁻¹</a><a id="3079" class="Symbol">)</a> <a id="3081" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="3083" href="Algebra.Definitions.html#3036" class="Bound">e</a>

<a id="LeftConical"></a><a id="3086" href="Algebra.Definitions.html#3086" class="Function">LeftConical</a> <a id="3098" class="Symbol">:</a> <a id="3100" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="3102" class="Symbol">→</a> <a id="3104" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3108" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="3110" class="Symbol">→</a> <a id="3112" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3116" class="Symbol">_</a>
<a id="3118" href="Algebra.Definitions.html#3086" class="Function">LeftConical</a> <a id="3130" href="Algebra.Definitions.html#3130" class="Bound">e</a> <a id="3132" href="Algebra.Definitions.html#3132" class="Bound Operator">_∙_</a> <a id="3136" class="Symbol">=</a> <a id="3138" class="Symbol">∀</a> <a id="3140" href="Algebra.Definitions.html#3140" class="Bound">x</a> <a id="3142" href="Algebra.Definitions.html#3142" class="Bound">y</a> <a id="3144" class="Symbol">→</a> <a id="3146" class="Symbol">(</a><a id="3147" href="Algebra.Definitions.html#3140" class="Bound">x</a> <a id="3149" href="Algebra.Definitions.html#3132" class="Bound Operator">∙</a> <a id="3151" href="Algebra.Definitions.html#3142" class="Bound">y</a><a id="3152" class="Symbol">)</a> <a id="3154" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="3156" href="Algebra.Definitions.html#3130" class="Bound">e</a> <a id="3158" class="Symbol">→</a> <a id="3160" href="Algebra.Definitions.html#3140" class="Bound">x</a> <a id="3162" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="3164" href="Algebra.Definitions.html#3130" class="Bound">e</a>

<a id="RightConical"></a><a id="3167" href="Algebra.Definitions.html#3167" class="Function">RightConical</a> <a id="3180" class="Symbol">:</a> <a id="3182" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="3184" class="Symbol">→</a> <a id="3186" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3190" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="3192" class="Symbol">→</a> <a id="3194" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3198" class="Symbol">_</a>
<a id="3200" href="Algebra.Definitions.html#3167" class="Function">RightConical</a> <a id="3213" href="Algebra.Definitions.html#3213" class="Bound">e</a> <a id="3215" href="Algebra.Definitions.html#3215" class="Bound Operator">_∙_</a> <a id="3219" class="Symbol">=</a> <a id="3221" class="Symbol">∀</a> <a id="3223" href="Algebra.Definitions.html#3223" class="Bound">x</a> <a id="3225" href="Algebra.Definitions.html#3225" class="Bound">y</a> <a id="3227" class="Symbol">→</a> <a id="3229" class="Symbol">(</a><a id="3230" href="Algebra.Definitions.html#3223" class="Bound">x</a> <a id="3232" href="Algebra.Definitions.html#3215" class="Bound Operator">∙</a> <a id="3234" href="Algebra.Definitions.html#3225" class="Bound">y</a><a id="3235" class="Symbol">)</a> <a id="3237" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="3239" href="Algebra.Definitions.html#3213" class="Bound">e</a> <a id="3241" class="Symbol">→</a> <a id="3243" href="Algebra.Definitions.html#3225" class="Bound">y</a> <a id="3245" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="3247" href="Algebra.Definitions.html#3213" class="Bound">e</a>

<a id="Conical"></a><a id="3250" href="Algebra.Definitions.html#3250" class="Function">Conical</a> <a id="3258" class="Symbol">:</a> <a id="3260" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="3262" class="Symbol">→</a> <a id="3264" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3268" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="3270" class="Symbol">→</a> <a id="3272" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3276" class="Symbol">_</a>
<a id="3278" href="Algebra.Definitions.html#3250" class="Function">Conical</a> <a id="3286" href="Algebra.Definitions.html#3286" class="Bound">e</a> <a id="3288" href="Algebra.Definitions.html#3288" class="Bound">∙</a> <a id="3290" class="Symbol">=</a> <a id="3292" class="Symbol">(</a><a id="3293" href="Algebra.Definitions.html#3086" class="Function">LeftConical</a> <a id="3305" href="Algebra.Definitions.html#3286" class="Bound">e</a> <a id="3307" href="Algebra.Definitions.html#3288" class="Bound">∙</a><a id="3308" class="Symbol">)</a> <a id="3310" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="3312" class="Symbol">(</a><a id="3313" href="Algebra.Definitions.html#3167" class="Function">RightConical</a> <a id="3326" href="Algebra.Definitions.html#3286" class="Bound">e</a> <a id="3328" href="Algebra.Definitions.html#3288" class="Bound">∙</a><a id="3329" class="Symbol">)</a>

<a id="3332" class="Keyword">infix</a> <a id="3338" class="Number">4</a> <a id="3340" href="Algebra.Definitions.html#3397" class="Function Operator">_DistributesOverˡ_</a> <a id="3359" href="Algebra.Definitions.html#3516" class="Function Operator">_DistributesOverʳ_</a> <a id="3378" href="Algebra.Definitions.html#3635" class="Function Operator">_DistributesOver_</a>

<a id="_DistributesOverˡ_"></a><a id="3397" href="Algebra.Definitions.html#3397" class="Function Operator">_DistributesOverˡ_</a> <a id="3416" class="Symbol">:</a> <a id="3418" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3422" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="3424" class="Symbol">→</a> <a id="3426" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3430" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="3432" class="Symbol">→</a> <a id="3434" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3438" class="Symbol">_</a>
<a id="3440" href="Algebra.Definitions.html#3440" class="Bound Operator">_*_</a> <a id="3444" href="Algebra.Definitions.html#3397" class="Function Operator">DistributesOverˡ</a> <a id="3461" href="Algebra.Definitions.html#3461" class="Bound Operator">_+_</a> <a id="3465" class="Symbol">=</a>
  <a id="3469" class="Symbol">∀</a> <a id="3471" href="Algebra.Definitions.html#3471" class="Bound">x</a> <a id="3473" href="Algebra.Definitions.html#3473" class="Bound">y</a> <a id="3475" href="Algebra.Definitions.html#3475" class="Bound">z</a> <a id="3477" class="Symbol">→</a> <a id="3479" class="Symbol">(</a><a id="3480" href="Algebra.Definitions.html#3471" class="Bound">x</a> <a id="3482" href="Algebra.Definitions.html#3440" class="Bound Operator">*</a> <a id="3484" class="Symbol">(</a><a id="3485" href="Algebra.Definitions.html#3473" class="Bound">y</a> <a id="3487" href="Algebra.Definitions.html#3461" class="Bound Operator">+</a> <a id="3489" href="Algebra.Definitions.html#3475" class="Bound">z</a><a id="3490" class="Symbol">))</a> <a id="3493" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="3495" class="Symbol">((</a><a id="3497" href="Algebra.Definitions.html#3471" class="Bound">x</a> <a id="3499" href="Algebra.Definitions.html#3440" class="Bound Operator">*</a> <a id="3501" href="Algebra.Definitions.html#3473" class="Bound">y</a><a id="3502" class="Symbol">)</a> <a id="3504" href="Algebra.Definitions.html#3461" class="Bound Operator">+</a> <a id="3506" class="Symbol">(</a><a id="3507" href="Algebra.Definitions.html#3471" class="Bound">x</a> <a id="3509" href="Algebra.Definitions.html#3440" class="Bound Operator">*</a> <a id="3511" href="Algebra.Definitions.html#3475" class="Bound">z</a><a id="3512" class="Symbol">))</a>

<a id="_DistributesOverʳ_"></a><a id="3516" href="Algebra.Definitions.html#3516" class="Function Operator">_DistributesOverʳ_</a> <a id="3535" class="Symbol">:</a> <a id="3537" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3541" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="3543" class="Symbol">→</a> <a id="3545" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3549" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="3551" class="Symbol">→</a> <a id="3553" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3557" class="Symbol">_</a>
<a id="3559" href="Algebra.Definitions.html#3559" class="Bound Operator">_*_</a> <a id="3563" href="Algebra.Definitions.html#3516" class="Function Operator">DistributesOverʳ</a> <a id="3580" href="Algebra.Definitions.html#3580" class="Bound Operator">_+_</a> <a id="3584" class="Symbol">=</a>
  <a id="3588" class="Symbol">∀</a> <a id="3590" href="Algebra.Definitions.html#3590" class="Bound">x</a> <a id="3592" href="Algebra.Definitions.html#3592" class="Bound">y</a> <a id="3594" href="Algebra.Definitions.html#3594" class="Bound">z</a> <a id="3596" class="Symbol">→</a> <a id="3598" class="Symbol">((</a><a id="3600" href="Algebra.Definitions.html#3592" class="Bound">y</a> <a id="3602" href="Algebra.Definitions.html#3580" class="Bound Operator">+</a> <a id="3604" href="Algebra.Definitions.html#3594" class="Bound">z</a><a id="3605" class="Symbol">)</a> <a id="3607" href="Algebra.Definitions.html#3559" class="Bound Operator">*</a> <a id="3609" href="Algebra.Definitions.html#3590" class="Bound">x</a><a id="3610" class="Symbol">)</a> <a id="3612" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="3614" class="Symbol">((</a><a id="3616" href="Algebra.Definitions.html#3592" class="Bound">y</a> <a id="3618" href="Algebra.Definitions.html#3559" class="Bound Operator">*</a> <a id="3620" href="Algebra.Definitions.html#3590" class="Bound">x</a><a id="3621" class="Symbol">)</a> <a id="3623" href="Algebra.Definitions.html#3580" class="Bound Operator">+</a> <a id="3625" class="Symbol">(</a><a id="3626" href="Algebra.Definitions.html#3594" class="Bound">z</a> <a id="3628" href="Algebra.Definitions.html#3559" class="Bound Operator">*</a> <a id="3630" href="Algebra.Definitions.html#3590" class="Bound">x</a><a id="3631" class="Symbol">))</a>

<a id="_DistributesOver_"></a><a id="3635" href="Algebra.Definitions.html#3635" class="Function Operator">_DistributesOver_</a> <a id="3653" class="Symbol">:</a> <a id="3655" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3659" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="3661" class="Symbol">→</a> <a id="3663" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3667" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="3669" class="Symbol">→</a> <a id="3671" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3675" class="Symbol">_</a>
<a id="3677" href="Algebra.Definitions.html#3677" class="Bound">*</a> <a id="3679" href="Algebra.Definitions.html#3635" class="Function Operator">DistributesOver</a> <a id="3695" href="Algebra.Definitions.html#3695" class="Bound">+</a> <a id="3697" class="Symbol">=</a> <a id="3699" class="Symbol">(</a><a id="3700" href="Algebra.Definitions.html#3677" class="Bound">*</a> <a id="3702" href="Algebra.Definitions.html#3397" class="Function Operator">DistributesOverˡ</a> <a id="3719" href="Algebra.Definitions.html#3695" class="Bound">+</a><a id="3720" class="Symbol">)</a> <a id="3722" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="3724" class="Symbol">(</a><a id="3725" href="Algebra.Definitions.html#3677" class="Bound">*</a> <a id="3727" href="Algebra.Definitions.html#3516" class="Function Operator">DistributesOverʳ</a> <a id="3744" href="Algebra.Definitions.html#3695" class="Bound">+</a><a id="3745" class="Symbol">)</a>

<a id="3748" class="Keyword">infix</a> <a id="3754" class="Number">4</a> <a id="3756" href="Algebra.Definitions.html#3803" class="Function Operator">_MiddleFourExchange_</a> <a id="3777" href="Algebra.Definitions.html#3934" class="Function Operator">_IdempotentOn_</a> <a id="3792" href="Algebra.Definitions.html#4215" class="Function Operator">_Absorbs_</a>

<a id="_MiddleFourExchange_"></a><a id="3803" href="Algebra.Definitions.html#3803" class="Function Operator">_MiddleFourExchange_</a> <a id="3824" class="Symbol">:</a> <a id="3826" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3830" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="3832" class="Symbol">→</a> <a id="3834" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3838" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="3840" class="Symbol">→</a> <a id="3842" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3846" class="Symbol">_</a>
<a id="3848" href="Algebra.Definitions.html#3848" class="Bound Operator">_*_</a> <a id="3852" href="Algebra.Definitions.html#3803" class="Function Operator">MiddleFourExchange</a> <a id="3871" href="Algebra.Definitions.html#3871" class="Bound Operator">_+_</a> <a id="3875" class="Symbol">=</a>
  <a id="3879" class="Symbol">∀</a> <a id="3881" href="Algebra.Definitions.html#3881" class="Bound">w</a> <a id="3883" href="Algebra.Definitions.html#3883" class="Bound">x</a> <a id="3885" href="Algebra.Definitions.html#3885" class="Bound">y</a> <a id="3887" href="Algebra.Definitions.html#3887" class="Bound">z</a> <a id="3889" class="Symbol">→</a> <a id="3891" class="Symbol">((</a><a id="3893" href="Algebra.Definitions.html#3881" class="Bound">w</a> <a id="3895" href="Algebra.Definitions.html#3871" class="Bound Operator">+</a> <a id="3897" href="Algebra.Definitions.html#3883" class="Bound">x</a><a id="3898" class="Symbol">)</a> <a id="3900" href="Algebra.Definitions.html#3848" class="Bound Operator">*</a> <a id="3902" class="Symbol">(</a><a id="3903" href="Algebra.Definitions.html#3885" class="Bound">y</a> <a id="3905" href="Algebra.Definitions.html#3871" class="Bound Operator">+</a> <a id="3907" href="Algebra.Definitions.html#3887" class="Bound">z</a><a id="3908" class="Symbol">))</a> <a id="3911" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="3913" class="Symbol">((</a><a id="3915" href="Algebra.Definitions.html#3881" class="Bound">w</a> <a id="3917" href="Algebra.Definitions.html#3871" class="Bound Operator">+</a> <a id="3919" href="Algebra.Definitions.html#3885" class="Bound">y</a><a id="3920" class="Symbol">)</a> <a id="3922" href="Algebra.Definitions.html#3848" class="Bound Operator">*</a> <a id="3924" class="Symbol">(</a><a id="3925" href="Algebra.Definitions.html#3883" class="Bound">x</a> <a id="3927" href="Algebra.Definitions.html#3871" class="Bound Operator">+</a> <a id="3929" href="Algebra.Definitions.html#3887" class="Bound">z</a><a id="3930" class="Symbol">))</a>

<a id="_IdempotentOn_"></a><a id="3934" href="Algebra.Definitions.html#3934" class="Function Operator">_IdempotentOn_</a> <a id="3949" class="Symbol">:</a> <a id="3951" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3955" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="3957" class="Symbol">→</a> <a id="3959" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="3961" class="Symbol">→</a> <a id="3963" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3967" class="Symbol">_</a>
<a id="3969" href="Algebra.Definitions.html#3969" class="Bound Operator">_∙_</a> <a id="3973" href="Algebra.Definitions.html#3934" class="Function Operator">IdempotentOn</a> <a id="3986" href="Algebra.Definitions.html#3986" class="Bound">x</a> <a id="3988" class="Symbol">=</a> <a id="3990" class="Symbol">(</a><a id="3991" href="Algebra.Definitions.html#3986" class="Bound">x</a> <a id="3993" href="Algebra.Definitions.html#3969" class="Bound Operator">∙</a> <a id="3995" href="Algebra.Definitions.html#3986" class="Bound">x</a><a id="3996" class="Symbol">)</a> <a id="3998" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="4000" href="Algebra.Definitions.html#3986" class="Bound">x</a>

<a id="Idempotent"></a><a id="4003" href="Algebra.Definitions.html#4003" class="Function">Idempotent</a> <a id="4014" class="Symbol">:</a> <a id="4016" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="4020" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="4022" class="Symbol">→</a> <a id="4024" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4028" class="Symbol">_</a>
<a id="4030" href="Algebra.Definitions.html#4003" class="Function">Idempotent</a> <a id="4041" href="Algebra.Definitions.html#4041" class="Bound">∙</a> <a id="4043" class="Symbol">=</a> <a id="4045" class="Symbol">∀</a> <a id="4047" href="Algebra.Definitions.html#4047" class="Bound">x</a> <a id="4049" class="Symbol">→</a> <a id="4051" href="Algebra.Definitions.html#4041" class="Bound">∙</a> <a id="4053" href="Algebra.Definitions.html#3934" class="Function Operator">IdempotentOn</a> <a id="4066" href="Algebra.Definitions.html#4047" class="Bound">x</a>

<a id="IdempotentFun"></a><a id="4069" href="Algebra.Definitions.html#4069" class="Function">IdempotentFun</a> <a id="4083" class="Symbol">:</a> <a id="4085" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="4089" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="4091" class="Symbol">→</a> <a id="4093" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4097" class="Symbol">_</a>
<a id="4099" href="Algebra.Definitions.html#4069" class="Function">IdempotentFun</a> <a id="4113" href="Algebra.Definitions.html#4113" class="Bound">f</a> <a id="4115" class="Symbol">=</a> <a id="4117" class="Symbol">∀</a> <a id="4119" href="Algebra.Definitions.html#4119" class="Bound">x</a> <a id="4121" class="Symbol">→</a> <a id="4123" href="Algebra.Definitions.html#4113" class="Bound">f</a> <a id="4125" class="Symbol">(</a><a id="4126" href="Algebra.Definitions.html#4113" class="Bound">f</a> <a id="4128" href="Algebra.Definitions.html#4119" class="Bound">x</a><a id="4129" class="Symbol">)</a> <a id="4131" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="4133" href="Algebra.Definitions.html#4113" class="Bound">f</a> <a id="4135" href="Algebra.Definitions.html#4119" class="Bound">x</a>

<a id="Selective"></a><a id="4138" href="Algebra.Definitions.html#4138" class="Function">Selective</a> <a id="4148" class="Symbol">:</a> <a id="4150" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="4154" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="4156" class="Symbol">→</a> <a id="4158" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4162" class="Symbol">_</a>
<a id="4164" href="Algebra.Definitions.html#4138" class="Function">Selective</a> <a id="4174" href="Algebra.Definitions.html#4174" class="Bound Operator">_∙_</a> <a id="4178" class="Symbol">=</a> <a id="4180" class="Symbol">∀</a> <a id="4182" href="Algebra.Definitions.html#4182" class="Bound">x</a> <a id="4184" href="Algebra.Definitions.html#4184" class="Bound">y</a> <a id="4186" class="Symbol">→</a> <a id="4188" class="Symbol">(</a><a id="4189" href="Algebra.Definitions.html#4182" class="Bound">x</a> <a id="4191" href="Algebra.Definitions.html#4174" class="Bound Operator">∙</a> <a id="4193" href="Algebra.Definitions.html#4184" class="Bound">y</a><a id="4194" class="Symbol">)</a> <a id="4196" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="4198" href="Algebra.Definitions.html#4182" class="Bound">x</a> <a id="4200" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="4202" class="Symbol">(</a><a id="4203" href="Algebra.Definitions.html#4182" class="Bound">x</a> <a id="4205" href="Algebra.Definitions.html#4174" class="Bound Operator">∙</a> <a id="4207" href="Algebra.Definitions.html#4184" class="Bound">y</a><a id="4208" class="Symbol">)</a> <a id="4210" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="4212" href="Algebra.Definitions.html#4184" class="Bound">y</a>

<a id="_Absorbs_"></a><a id="4215" href="Algebra.Definitions.html#4215" class="Function Operator">_Absorbs_</a> <a id="4225" class="Symbol">:</a> <a id="4227" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="4231" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="4233" class="Symbol">→</a> <a id="4235" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="4239" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="4241" class="Symbol">→</a> <a id="4243" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4247" class="Symbol">_</a>
<a id="4249" href="Algebra.Definitions.html#4249" class="Bound Operator">_∙_</a> <a id="4253" href="Algebra.Definitions.html#4215" class="Function Operator">Absorbs</a> <a id="4261" href="Algebra.Definitions.html#4261" class="Bound Operator">_∘_</a> <a id="4265" class="Symbol">=</a> <a id="4267" class="Symbol">∀</a> <a id="4269" href="Algebra.Definitions.html#4269" class="Bound">x</a> <a id="4271" href="Algebra.Definitions.html#4271" class="Bound">y</a> <a id="4273" class="Symbol">→</a> <a id="4275" class="Symbol">(</a><a id="4276" href="Algebra.Definitions.html#4269" class="Bound">x</a> <a id="4278" href="Algebra.Definitions.html#4249" class="Bound Operator">∙</a> <a id="4280" class="Symbol">(</a><a id="4281" href="Algebra.Definitions.html#4269" class="Bound">x</a> <a id="4283" href="Algebra.Definitions.html#4261" class="Bound Operator">∘</a> <a id="4285" href="Algebra.Definitions.html#4271" class="Bound">y</a><a id="4286" class="Symbol">))</a> <a id="4289" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="4291" href="Algebra.Definitions.html#4269" class="Bound">x</a>

<a id="Absorptive"></a><a id="4294" href="Algebra.Definitions.html#4294" class="Function">Absorptive</a> <a id="4305" class="Symbol">:</a> <a id="4307" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="4311" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="4313" class="Symbol">→</a> <a id="4315" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="4319" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="4321" class="Symbol">→</a> <a id="4323" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4327" class="Symbol">_</a>
<a id="4329" href="Algebra.Definitions.html#4294" class="Function">Absorptive</a> <a id="4340" href="Algebra.Definitions.html#4340" class="Bound">∙</a> <a id="4342" href="Algebra.Definitions.html#4342" class="Bound">∘</a> <a id="4344" class="Symbol">=</a> <a id="4346" class="Symbol">(</a><a id="4347" href="Algebra.Definitions.html#4340" class="Bound">∙</a> <a id="4349" href="Algebra.Definitions.html#4215" class="Function Operator">Absorbs</a> <a id="4357" href="Algebra.Definitions.html#4342" class="Bound">∘</a><a id="4358" class="Symbol">)</a> <a id="4360" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="4362" class="Symbol">(</a><a id="4363" href="Algebra.Definitions.html#4342" class="Bound">∘</a> <a id="4365" href="Algebra.Definitions.html#4215" class="Function Operator">Absorbs</a> <a id="4373" href="Algebra.Definitions.html#4340" class="Bound">∙</a><a id="4374" class="Symbol">)</a>

<a id="SelfInverse"></a><a id="4377" href="Algebra.Definitions.html#4377" class="Function">SelfInverse</a> <a id="4389" class="Symbol">:</a> <a id="4391" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="4395" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="4397" class="Symbol">→</a> <a id="4399" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4403" class="Symbol">_</a>
<a id="4405" href="Algebra.Definitions.html#4377" class="Function">SelfInverse</a> <a id="4417" href="Algebra.Definitions.html#4417" class="Bound">f</a> <a id="4419" class="Symbol">=</a> <a id="4421" class="Symbol">∀</a> <a id="4423" class="Symbol">{</a><a id="4424" href="Algebra.Definitions.html#4424" class="Bound">x</a> <a id="4426" href="Algebra.Definitions.html#4426" class="Bound">y</a><a id="4427" class="Symbol">}</a> <a id="4429" class="Symbol">→</a> <a id="4431" href="Algebra.Definitions.html#4417" class="Bound">f</a> <a id="4433" href="Algebra.Definitions.html#4424" class="Bound">x</a> <a id="4435" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="4437" href="Algebra.Definitions.html#4426" class="Bound">y</a> <a id="4439" class="Symbol">→</a> <a id="4441" href="Algebra.Definitions.html#4417" class="Bound">f</a> <a id="4443" href="Algebra.Definitions.html#4426" class="Bound">y</a> <a id="4445" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="4447" href="Algebra.Definitions.html#4424" class="Bound">x</a>

<a id="Involutive"></a><a id="4450" href="Algebra.Definitions.html#4450" class="Function">Involutive</a> <a id="4461" class="Symbol">:</a> <a id="4463" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="4467" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="4469" class="Symbol">→</a> <a id="4471" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4475" class="Symbol">_</a>
<a id="4477" href="Algebra.Definitions.html#4450" class="Function">Involutive</a> <a id="4488" href="Algebra.Definitions.html#4488" class="Bound">f</a> <a id="4490" class="Symbol">=</a> <a id="4492" class="Symbol">∀</a> <a id="4494" href="Algebra.Definitions.html#4494" class="Bound">x</a> <a id="4496" class="Symbol">→</a> <a id="4498" href="Algebra.Definitions.html#4488" class="Bound">f</a> <a id="4500" class="Symbol">(</a><a id="4501" href="Algebra.Definitions.html#4488" class="Bound">f</a> <a id="4503" href="Algebra.Definitions.html#4494" class="Bound">x</a><a id="4504" class="Symbol">)</a> <a id="4506" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="4508" href="Algebra.Definitions.html#4494" class="Bound">x</a>

<a id="LeftCancellative"></a><a id="4511" href="Algebra.Definitions.html#4511" class="Function">LeftCancellative</a> <a id="4528" class="Symbol">:</a> <a id="4530" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="4534" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="4536" class="Symbol">→</a> <a id="4538" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4542" class="Symbol">_</a>
<a id="4544" href="Algebra.Definitions.html#4511" class="Function">LeftCancellative</a> <a id="4561" href="Algebra.Definitions.html#4561" class="Bound Operator">_•_</a> <a id="4565" class="Symbol">=</a> <a id="4567" class="Symbol">∀</a> <a id="4569" href="Algebra.Definitions.html#4569" class="Bound">x</a> <a id="4571" href="Algebra.Definitions.html#4571" class="Bound">y</a> <a id="4573" href="Algebra.Definitions.html#4573" class="Bound">z</a> <a id="4575" class="Symbol">→</a> <a id="4577" class="Symbol">(</a><a id="4578" href="Algebra.Definitions.html#4569" class="Bound">x</a> <a id="4580" href="Algebra.Definitions.html#4561" class="Bound Operator">•</a> <a id="4582" href="Algebra.Definitions.html#4571" class="Bound">y</a><a id="4583" class="Symbol">)</a> <a id="4585" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="4587" class="Symbol">(</a><a id="4588" href="Algebra.Definitions.html#4569" class="Bound">x</a> <a id="4590" href="Algebra.Definitions.html#4561" class="Bound Operator">•</a> <a id="4592" href="Algebra.Definitions.html#4573" class="Bound">z</a><a id="4593" class="Symbol">)</a> <a id="4595" class="Symbol">→</a> <a id="4597" href="Algebra.Definitions.html#4571" class="Bound">y</a> <a id="4599" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="4601" href="Algebra.Definitions.html#4573" class="Bound">z</a>

<a id="RightCancellative"></a><a id="4604" href="Algebra.Definitions.html#4604" class="Function">RightCancellative</a> <a id="4622" class="Symbol">:</a> <a id="4624" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="4628" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="4630" class="Symbol">→</a> <a id="4632" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4636" class="Symbol">_</a>
<a id="4638" href="Algebra.Definitions.html#4604" class="Function">RightCancellative</a> <a id="4656" href="Algebra.Definitions.html#4656" class="Bound Operator">_•_</a> <a id="4660" class="Symbol">=</a> <a id="4662" class="Symbol">∀</a> <a id="4664" href="Algebra.Definitions.html#4664" class="Bound">x</a> <a id="4666" href="Algebra.Definitions.html#4666" class="Bound">y</a> <a id="4668" href="Algebra.Definitions.html#4668" class="Bound">z</a> <a id="4670" class="Symbol">→</a> <a id="4672" class="Symbol">(</a><a id="4673" href="Algebra.Definitions.html#4666" class="Bound">y</a> <a id="4675" href="Algebra.Definitions.html#4656" class="Bound Operator">•</a> <a id="4677" href="Algebra.Definitions.html#4664" class="Bound">x</a><a id="4678" class="Symbol">)</a> <a id="4680" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="4682" class="Symbol">(</a><a id="4683" href="Algebra.Definitions.html#4668" class="Bound">z</a> <a id="4685" href="Algebra.Definitions.html#4656" class="Bound Operator">•</a> <a id="4687" href="Algebra.Definitions.html#4664" class="Bound">x</a><a id="4688" class="Symbol">)</a> <a id="4690" class="Symbol">→</a> <a id="4692" href="Algebra.Definitions.html#4666" class="Bound">y</a> <a id="4694" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="4696" href="Algebra.Definitions.html#4668" class="Bound">z</a>

<a id="Cancellative"></a><a id="4699" href="Algebra.Definitions.html#4699" class="Function">Cancellative</a> <a id="4712" class="Symbol">:</a> <a id="4714" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="4718" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="4720" class="Symbol">→</a> <a id="4722" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4726" class="Symbol">_</a>
<a id="4728" href="Algebra.Definitions.html#4699" class="Function">Cancellative</a> <a id="4741" href="Algebra.Definitions.html#4741" class="Bound Operator">_•_</a> <a id="4745" class="Symbol">=</a> <a id="4747" class="Symbol">(</a><a id="4748" href="Algebra.Definitions.html#4511" class="Function">LeftCancellative</a> <a id="4765" href="Algebra.Definitions.html#4741" class="Bound Operator">_•_</a><a id="4768" class="Symbol">)</a> <a id="4770" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="4772" class="Symbol">(</a><a id="4773" href="Algebra.Definitions.html#4604" class="Function">RightCancellative</a> <a id="4791" href="Algebra.Definitions.html#4741" class="Bound Operator">_•_</a><a id="4794" class="Symbol">)</a>

<a id="AlmostLeftCancellative"></a><a id="4797" href="Algebra.Definitions.html#4797" class="Function">AlmostLeftCancellative</a> <a id="4820" class="Symbol">:</a> <a id="4822" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="4824" class="Symbol">→</a> <a id="4826" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="4830" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="4832" class="Symbol">→</a> <a id="4834" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4838" class="Symbol">_</a>
<a id="4840" href="Algebra.Definitions.html#4797" class="Function">AlmostLeftCancellative</a> <a id="4863" href="Algebra.Definitions.html#4863" class="Bound">e</a> <a id="4865" href="Algebra.Definitions.html#4865" class="Bound Operator">_•_</a> <a id="4869" class="Symbol">=</a> <a id="4871" class="Symbol">∀</a> <a id="4873" href="Algebra.Definitions.html#4873" class="Bound">x</a> <a id="4875" href="Algebra.Definitions.html#4875" class="Bound">y</a> <a id="4877" href="Algebra.Definitions.html#4877" class="Bound">z</a> <a id="4879" class="Symbol">→</a> <a id="4881" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬</a> <a id="4883" href="Algebra.Definitions.html#4873" class="Bound">x</a> <a id="4885" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="4887" href="Algebra.Definitions.html#4863" class="Bound">e</a> <a id="4889" class="Symbol">→</a> <a id="4891" class="Symbol">(</a><a id="4892" href="Algebra.Definitions.html#4873" class="Bound">x</a> <a id="4894" href="Algebra.Definitions.html#4865" class="Bound Operator">•</a> <a id="4896" href="Algebra.Definitions.html#4875" class="Bound">y</a><a id="4897" class="Symbol">)</a> <a id="4899" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="4901" class="Symbol">(</a><a id="4902" href="Algebra.Definitions.html#4873" class="Bound">x</a> <a id="4904" href="Algebra.Definitions.html#4865" class="Bound Operator">•</a> <a id="4906" href="Algebra.Definitions.html#4877" class="Bound">z</a><a id="4907" class="Symbol">)</a> <a id="4909" class="Symbol">→</a> <a id="4911" href="Algebra.Definitions.html#4875" class="Bound">y</a> <a id="4913" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="4915" href="Algebra.Definitions.html#4877" class="Bound">z</a>

<a id="AlmostRightCancellative"></a><a id="4918" href="Algebra.Definitions.html#4918" class="Function">AlmostRightCancellative</a> <a id="4942" class="Symbol">:</a> <a id="4944" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="4946" class="Symbol">→</a> <a id="4948" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="4952" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="4954" class="Symbol">→</a> <a id="4956" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4960" class="Symbol">_</a>
<a id="4962" href="Algebra.Definitions.html#4918" class="Function">AlmostRightCancellative</a> <a id="4986" href="Algebra.Definitions.html#4986" class="Bound">e</a> <a id="4988" href="Algebra.Definitions.html#4988" class="Bound Operator">_•_</a> <a id="4992" class="Symbol">=</a> <a id="4994" class="Symbol">∀</a> <a id="4996" href="Algebra.Definitions.html#4996" class="Bound">x</a> <a id="4998" href="Algebra.Definitions.html#4998" class="Bound">y</a> <a id="5000" href="Algebra.Definitions.html#5000" class="Bound">z</a> <a id="5002" class="Symbol">→</a> <a id="5004" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬</a> <a id="5006" href="Algebra.Definitions.html#4996" class="Bound">x</a> <a id="5008" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="5010" href="Algebra.Definitions.html#4986" class="Bound">e</a> <a id="5012" class="Symbol">→</a> <a id="5014" class="Symbol">(</a><a id="5015" href="Algebra.Definitions.html#4998" class="Bound">y</a> <a id="5017" href="Algebra.Definitions.html#4988" class="Bound Operator">•</a> <a id="5019" href="Algebra.Definitions.html#4996" class="Bound">x</a><a id="5020" class="Symbol">)</a> <a id="5022" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="5024" class="Symbol">(</a><a id="5025" href="Algebra.Definitions.html#5000" class="Bound">z</a> <a id="5027" href="Algebra.Definitions.html#4988" class="Bound Operator">•</a> <a id="5029" href="Algebra.Definitions.html#4996" class="Bound">x</a><a id="5030" class="Symbol">)</a> <a id="5032" class="Symbol">→</a> <a id="5034" href="Algebra.Definitions.html#4998" class="Bound">y</a> <a id="5036" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="5038" href="Algebra.Definitions.html#5000" class="Bound">z</a>

<a id="AlmostCancellative"></a><a id="5041" href="Algebra.Definitions.html#5041" class="Function">AlmostCancellative</a> <a id="5060" class="Symbol">:</a> <a id="5062" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="5064" class="Symbol">→</a> <a id="5066" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5070" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="5072" class="Symbol">→</a> <a id="5074" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5078" class="Symbol">_</a>
<a id="5080" href="Algebra.Definitions.html#5041" class="Function">AlmostCancellative</a> <a id="5099" href="Algebra.Definitions.html#5099" class="Bound">e</a> <a id="5101" href="Algebra.Definitions.html#5101" class="Bound Operator">_•_</a> <a id="5105" class="Symbol">=</a> <a id="5107" href="Algebra.Definitions.html#4797" class="Function">AlmostLeftCancellative</a> <a id="5130" href="Algebra.Definitions.html#5099" class="Bound">e</a> <a id="5132" href="Algebra.Definitions.html#5101" class="Bound Operator">_•_</a> <a id="5136" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="5138" href="Algebra.Definitions.html#4918" class="Function">AlmostRightCancellative</a> <a id="5162" href="Algebra.Definitions.html#5099" class="Bound">e</a> <a id="5164" href="Algebra.Definitions.html#5101" class="Bound Operator">_•_</a>

<a id="Interchangable"></a><a id="5169" href="Algebra.Definitions.html#5169" class="Function">Interchangable</a> <a id="5184" class="Symbol">:</a> <a id="5186" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5190" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="5192" class="Symbol">→</a> <a id="5194" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5198" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="5200" class="Symbol">→</a> <a id="5202" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5206" class="Symbol">_</a>
<a id="5208" href="Algebra.Definitions.html#5169" class="Function">Interchangable</a> <a id="5223" href="Algebra.Definitions.html#5223" class="Bound Operator">_∘_</a> <a id="5227" href="Algebra.Definitions.html#5227" class="Bound Operator">_∙_</a> <a id="5231" class="Symbol">=</a> <a id="5233" class="Symbol">∀</a> <a id="5235" href="Algebra.Definitions.html#5235" class="Bound">w</a> <a id="5237" href="Algebra.Definitions.html#5237" class="Bound">x</a> <a id="5239" href="Algebra.Definitions.html#5239" class="Bound">y</a> <a id="5241" href="Algebra.Definitions.html#5241" class="Bound">z</a> <a id="5243" class="Symbol">→</a> <a id="5245" class="Symbol">((</a><a id="5247" href="Algebra.Definitions.html#5235" class="Bound">w</a> <a id="5249" href="Algebra.Definitions.html#5227" class="Bound Operator">∙</a> <a id="5251" href="Algebra.Definitions.html#5237" class="Bound">x</a><a id="5252" class="Symbol">)</a> <a id="5254" href="Algebra.Definitions.html#5223" class="Bound Operator">∘</a> <a id="5256" class="Symbol">(</a><a id="5257" href="Algebra.Definitions.html#5239" class="Bound">y</a> <a id="5259" href="Algebra.Definitions.html#5227" class="Bound Operator">∙</a> <a id="5261" href="Algebra.Definitions.html#5241" class="Bound">z</a><a id="5262" class="Symbol">))</a> <a id="5265" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="5267" class="Symbol">((</a><a id="5269" href="Algebra.Definitions.html#5235" class="Bound">w</a> <a id="5271" href="Algebra.Definitions.html#5223" class="Bound Operator">∘</a> <a id="5273" href="Algebra.Definitions.html#5239" class="Bound">y</a><a id="5274" class="Symbol">)</a> <a id="5276" href="Algebra.Definitions.html#5227" class="Bound Operator">∙</a> <a id="5278" class="Symbol">(</a><a id="5279" href="Algebra.Definitions.html#5237" class="Bound">x</a> <a id="5281" href="Algebra.Definitions.html#5223" class="Bound Operator">∘</a> <a id="5283" href="Algebra.Definitions.html#5241" class="Bound">z</a><a id="5284" class="Symbol">))</a>

<a id="LeftDividesˡ"></a><a id="5288" href="Algebra.Definitions.html#5288" class="Function">LeftDividesˡ</a> <a id="5301" class="Symbol">:</a> <a id="5303" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5307" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="5309" class="Symbol">→</a> <a id="5311" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5315" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="5317" class="Symbol">→</a> <a id="5319" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5323" class="Symbol">_</a>
<a id="5325" href="Algebra.Definitions.html#5288" class="Function">LeftDividesˡ</a> <a id="5338" href="Algebra.Definitions.html#5338" class="Bound Operator">_∙_</a>  <a id="5343" href="Algebra.Definitions.html#5343" class="Bound Operator">_\\_</a> <a id="5348" class="Symbol">=</a> <a id="5350" class="Symbol">∀</a> <a id="5352" href="Algebra.Definitions.html#5352" class="Bound">x</a> <a id="5354" href="Algebra.Definitions.html#5354" class="Bound">y</a> <a id="5356" class="Symbol">→</a> <a id="5358" class="Symbol">(</a><a id="5359" href="Algebra.Definitions.html#5352" class="Bound">x</a> <a id="5361" href="Algebra.Definitions.html#5338" class="Bound Operator">∙</a> <a id="5363" class="Symbol">(</a><a id="5364" href="Algebra.Definitions.html#5352" class="Bound">x</a> <a id="5366" href="Algebra.Definitions.html#5343" class="Bound Operator">\\</a> <a id="5369" href="Algebra.Definitions.html#5354" class="Bound">y</a><a id="5370" class="Symbol">))</a> <a id="5373" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="5375" href="Algebra.Definitions.html#5354" class="Bound">y</a>

<a id="LeftDividesʳ"></a><a id="5378" href="Algebra.Definitions.html#5378" class="Function">LeftDividesʳ</a> <a id="5391" class="Symbol">:</a> <a id="5393" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5397" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="5399" class="Symbol">→</a> <a id="5401" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5405" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="5407" class="Symbol">→</a> <a id="5409" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5413" class="Symbol">_</a>
<a id="5415" href="Algebra.Definitions.html#5378" class="Function">LeftDividesʳ</a> <a id="5428" href="Algebra.Definitions.html#5428" class="Bound Operator">_∙_</a> <a id="5432" href="Algebra.Definitions.html#5432" class="Bound Operator">_\\_</a> <a id="5437" class="Symbol">=</a> <a id="5439" class="Symbol">∀</a> <a id="5441" href="Algebra.Definitions.html#5441" class="Bound">x</a> <a id="5443" href="Algebra.Definitions.html#5443" class="Bound">y</a> <a id="5445" class="Symbol">→</a> <a id="5447" class="Symbol">(</a><a id="5448" href="Algebra.Definitions.html#5441" class="Bound">x</a> <a id="5450" href="Algebra.Definitions.html#5432" class="Bound Operator">\\</a> <a id="5453" class="Symbol">(</a><a id="5454" href="Algebra.Definitions.html#5441" class="Bound">x</a> <a id="5456" href="Algebra.Definitions.html#5428" class="Bound Operator">∙</a> <a id="5458" href="Algebra.Definitions.html#5443" class="Bound">y</a><a id="5459" class="Symbol">))</a> <a id="5462" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="5464" href="Algebra.Definitions.html#5443" class="Bound">y</a>

<a id="RightDividesˡ"></a><a id="5467" href="Algebra.Definitions.html#5467" class="Function">RightDividesˡ</a> <a id="5481" class="Symbol">:</a> <a id="5483" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5487" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="5489" class="Symbol">→</a> <a id="5491" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5495" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="5497" class="Symbol">→</a> <a id="5499" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5503" class="Symbol">_</a>
<a id="5505" href="Algebra.Definitions.html#5467" class="Function">RightDividesˡ</a> <a id="5519" href="Algebra.Definitions.html#5519" class="Bound Operator">_∙_</a> <a id="5523" href="Algebra.Definitions.html#5523" class="Bound Operator">_//_</a> <a id="5528" class="Symbol">=</a> <a id="5530" class="Symbol">∀</a> <a id="5532" href="Algebra.Definitions.html#5532" class="Bound">x</a> <a id="5534" href="Algebra.Definitions.html#5534" class="Bound">y</a> <a id="5536" class="Symbol">→</a> <a id="5538" class="Symbol">((</a><a id="5540" href="Algebra.Definitions.html#5534" class="Bound">y</a> <a id="5542" href="Algebra.Definitions.html#5523" class="Bound Operator">//</a> <a id="5545" href="Algebra.Definitions.html#5532" class="Bound">x</a><a id="5546" class="Symbol">)</a> <a id="5548" href="Algebra.Definitions.html#5519" class="Bound Operator">∙</a> <a id="5550" href="Algebra.Definitions.html#5532" class="Bound">x</a><a id="5551" class="Symbol">)</a> <a id="5553" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="5555" href="Algebra.Definitions.html#5534" class="Bound">y</a>

<a id="RightDividesʳ"></a><a id="5558" href="Algebra.Definitions.html#5558" class="Function">RightDividesʳ</a> <a id="5572" class="Symbol">:</a> <a id="5574" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5578" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="5580" class="Symbol">→</a> <a id="5582" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5586" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="5588" class="Symbol">→</a> <a id="5590" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5594" class="Symbol">_</a>
<a id="5596" href="Algebra.Definitions.html#5558" class="Function">RightDividesʳ</a> <a id="5610" href="Algebra.Definitions.html#5610" class="Bound Operator">_∙_</a> <a id="5614" href="Algebra.Definitions.html#5614" class="Bound Operator">_//_</a> <a id="5619" class="Symbol">=</a> <a id="5621" class="Symbol">∀</a> <a id="5623" href="Algebra.Definitions.html#5623" class="Bound">x</a> <a id="5625" href="Algebra.Definitions.html#5625" class="Bound">y</a> <a id="5627" class="Symbol">→</a> <a id="5629" class="Symbol">((</a><a id="5631" href="Algebra.Definitions.html#5625" class="Bound">y</a> <a id="5633" href="Algebra.Definitions.html#5610" class="Bound Operator">∙</a> <a id="5635" href="Algebra.Definitions.html#5623" class="Bound">x</a><a id="5636" class="Symbol">)</a> <a id="5638" href="Algebra.Definitions.html#5614" class="Bound Operator">//</a> <a id="5641" href="Algebra.Definitions.html#5623" class="Bound">x</a><a id="5642" class="Symbol">)</a> <a id="5644" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="5646" href="Algebra.Definitions.html#5625" class="Bound">y</a>

<a id="LeftDivides"></a><a id="5649" href="Algebra.Definitions.html#5649" class="Function">LeftDivides</a> <a id="5661" class="Symbol">:</a> <a id="5663" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5667" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="5669" class="Symbol">→</a> <a id="5671" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5675" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="5677" class="Symbol">→</a> <a id="5679" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5683" class="Symbol">_</a>
<a id="5685" href="Algebra.Definitions.html#5649" class="Function">LeftDivides</a> <a id="5697" href="Algebra.Definitions.html#5697" class="Bound">∙</a> <a id="5699" href="Algebra.Definitions.html#5699" class="Bound">\\</a> <a id="5702" class="Symbol">=</a> <a id="5704" class="Symbol">(</a><a id="5705" href="Algebra.Definitions.html#5288" class="Function">LeftDividesˡ</a> <a id="5718" href="Algebra.Definitions.html#5697" class="Bound">∙</a> <a id="5720" href="Algebra.Definitions.html#5699" class="Bound">\\</a><a id="5722" class="Symbol">)</a> <a id="5724" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="5726" class="Symbol">(</a><a id="5727" href="Algebra.Definitions.html#5378" class="Function">LeftDividesʳ</a> <a id="5740" href="Algebra.Definitions.html#5697" class="Bound">∙</a> <a id="5742" href="Algebra.Definitions.html#5699" class="Bound">\\</a><a id="5744" class="Symbol">)</a>

<a id="RightDivides"></a><a id="5747" href="Algebra.Definitions.html#5747" class="Function">RightDivides</a> <a id="5760" class="Symbol">:</a> <a id="5762" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5766" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="5768" class="Symbol">→</a> <a id="5770" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5774" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="5776" class="Symbol">→</a> <a id="5778" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5782" class="Symbol">_</a>
<a id="5784" href="Algebra.Definitions.html#5747" class="Function">RightDivides</a> <a id="5797" href="Algebra.Definitions.html#5797" class="Bound">∙</a> <a id="5799" href="Algebra.Definitions.html#5799" class="Bound">//</a> <a id="5802" class="Symbol">=</a> <a id="5804" class="Symbol">(</a><a id="5805" href="Algebra.Definitions.html#5467" class="Function">RightDividesˡ</a> <a id="5819" href="Algebra.Definitions.html#5797" class="Bound">∙</a> <a id="5821" href="Algebra.Definitions.html#5799" class="Bound">//</a><a id="5823" class="Symbol">)</a> <a id="5825" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="5827" class="Symbol">(</a><a id="5828" href="Algebra.Definitions.html#5558" class="Function">RightDividesʳ</a> <a id="5842" href="Algebra.Definitions.html#5797" class="Bound">∙</a> <a id="5844" href="Algebra.Definitions.html#5799" class="Bound">//</a><a id="5846" class="Symbol">)</a>

<a id="StarRightExpansive"></a><a id="5849" href="Algebra.Definitions.html#5849" class="Function">StarRightExpansive</a> <a id="5868" class="Symbol">:</a> <a id="5870" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="5872" class="Symbol">→</a> <a id="5874" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5878" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="5880" class="Symbol">→</a> <a id="5882" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5886" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="5888" class="Symbol">→</a> <a id="5890" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="5894" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="5896" class="Symbol">→</a> <a id="5898" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5902" class="Symbol">_</a>
<a id="5904" href="Algebra.Definitions.html#5849" class="Function">StarRightExpansive</a> <a id="5923" href="Algebra.Definitions.html#5923" class="Bound">e</a> <a id="5925" href="Algebra.Definitions.html#5925" class="Bound Operator">_+_</a> <a id="5929" href="Algebra.Definitions.html#5929" class="Bound Operator">_∙_</a> <a id="5933" href="Algebra.Definitions.html#5933" class="Bound Operator">_*</a> <a id="5936" class="Symbol">=</a> <a id="5938" class="Symbol">∀</a> <a id="5940" href="Algebra.Definitions.html#5940" class="Bound">x</a> <a id="5942" class="Symbol">→</a> <a id="5944" class="Symbol">(</a><a id="5945" href="Algebra.Definitions.html#5923" class="Bound">e</a> <a id="5947" href="Algebra.Definitions.html#5925" class="Bound Operator">+</a> <a id="5949" class="Symbol">(</a><a id="5950" href="Algebra.Definitions.html#5940" class="Bound">x</a> <a id="5952" href="Algebra.Definitions.html#5929" class="Bound Operator">∙</a> <a id="5954" class="Symbol">(</a><a id="5955" href="Algebra.Definitions.html#5940" class="Bound">x</a> <a id="5957" href="Algebra.Definitions.html#5933" class="Bound Operator">*</a><a id="5958" class="Symbol">)))</a> <a id="5962" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="5964" class="Symbol">(</a><a id="5965" href="Algebra.Definitions.html#5940" class="Bound">x</a> <a id="5967" href="Algebra.Definitions.html#5933" class="Bound Operator">*</a><a id="5968" class="Symbol">)</a>

<a id="StarLeftExpansive"></a><a id="5971" href="Algebra.Definitions.html#5971" class="Function">StarLeftExpansive</a> <a id="5989" class="Symbol">:</a> <a id="5991" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="5993" class="Symbol">→</a> <a id="5995" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5999" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="6001" class="Symbol">→</a> <a id="6003" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="6007" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="6009" class="Symbol">→</a> <a id="6011" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="6015" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="6017" class="Symbol">→</a> <a id="6019" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6023" class="Symbol">_</a>
<a id="6025" href="Algebra.Definitions.html#5971" class="Function">StarLeftExpansive</a> <a id="6043" href="Algebra.Definitions.html#6043" class="Bound">e</a> <a id="6045" href="Algebra.Definitions.html#6045" class="Bound Operator">_+_</a> <a id="6049" href="Algebra.Definitions.html#6049" class="Bound Operator">_∙_</a> <a id="6053" href="Algebra.Definitions.html#6053" class="Bound Operator">_*</a> <a id="6056" class="Symbol">=</a> <a id="6058" class="Symbol">∀</a> <a id="6060" href="Algebra.Definitions.html#6060" class="Bound">x</a> <a id="6062" class="Symbol">→</a>  <a id="6065" class="Symbol">(</a><a id="6066" href="Algebra.Definitions.html#6043" class="Bound">e</a> <a id="6068" href="Algebra.Definitions.html#6045" class="Bound Operator">+</a> <a id="6070" class="Symbol">((</a><a id="6072" href="Algebra.Definitions.html#6060" class="Bound">x</a> <a id="6074" href="Algebra.Definitions.html#6053" class="Bound Operator">*</a><a id="6075" class="Symbol">)</a> <a id="6077" href="Algebra.Definitions.html#6049" class="Bound Operator">∙</a> <a id="6079" href="Algebra.Definitions.html#6060" class="Bound">x</a><a id="6080" class="Symbol">))</a> <a id="6083" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="6085" class="Symbol">(</a><a id="6086" href="Algebra.Definitions.html#6060" class="Bound">x</a> <a id="6088" href="Algebra.Definitions.html#6053" class="Bound Operator">*</a><a id="6089" class="Symbol">)</a>

<a id="StarExpansive"></a><a id="6092" href="Algebra.Definitions.html#6092" class="Function">StarExpansive</a> <a id="6106" class="Symbol">:</a> <a id="6108" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="6110" class="Symbol">→</a> <a id="6112" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="6116" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="6118" class="Symbol">→</a> <a id="6120" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="6124" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="6126" class="Symbol">→</a> <a id="6128" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="6132" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="6134" class="Symbol">→</a> <a id="6136" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6140" class="Symbol">_</a>
<a id="6142" href="Algebra.Definitions.html#6092" class="Function">StarExpansive</a> <a id="6156" href="Algebra.Definitions.html#6156" class="Bound">e</a> <a id="6158" href="Algebra.Definitions.html#6158" class="Bound Operator">_+_</a> <a id="6162" href="Algebra.Definitions.html#6162" class="Bound Operator">_∙_</a> <a id="6166" href="Algebra.Definitions.html#6166" class="Bound Operator">_*</a> <a id="6169" class="Symbol">=</a> <a id="6171" class="Symbol">(</a><a id="6172" href="Algebra.Definitions.html#5971" class="Function">StarLeftExpansive</a> <a id="6190" href="Algebra.Definitions.html#6156" class="Bound">e</a> <a id="6192" href="Algebra.Definitions.html#6158" class="Bound Operator">_+_</a> <a id="6196" href="Algebra.Definitions.html#6162" class="Bound Operator">_∙_</a> <a id="6200" href="Algebra.Definitions.html#6166" class="Bound Operator">_*</a><a id="6202" class="Symbol">)</a> <a id="6204" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="6206" class="Symbol">(</a><a id="6207" href="Algebra.Definitions.html#5849" class="Function">StarRightExpansive</a> <a id="6226" href="Algebra.Definitions.html#6156" class="Bound">e</a> <a id="6228" href="Algebra.Definitions.html#6158" class="Bound Operator">_+_</a> <a id="6232" href="Algebra.Definitions.html#6162" class="Bound Operator">_∙_</a> <a id="6236" href="Algebra.Definitions.html#6166" class="Bound Operator">_*</a><a id="6238" class="Symbol">)</a>

<a id="StarLeftDestructive"></a><a id="6241" href="Algebra.Definitions.html#6241" class="Function">StarLeftDestructive</a> <a id="6261" class="Symbol">:</a> <a id="6263" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="6267" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="6269" class="Symbol">→</a> <a id="6271" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="6275" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="6277" class="Symbol">→</a> <a id="6279" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="6283" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="6285" class="Symbol">→</a> <a id="6287" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6291" class="Symbol">_</a>
<a id="6293" href="Algebra.Definitions.html#6241" class="Function">StarLeftDestructive</a> <a id="6313" href="Algebra.Definitions.html#6313" class="Bound Operator">_+_</a> <a id="6317" href="Algebra.Definitions.html#6317" class="Bound Operator">_∙_</a> <a id="6321" href="Algebra.Definitions.html#6321" class="Bound Operator">_*</a> <a id="6324" class="Symbol">=</a> <a id="6326" class="Symbol">∀</a> <a id="6328" href="Algebra.Definitions.html#6328" class="Bound">a</a> <a id="6330" href="Algebra.Definitions.html#6330" class="Bound">b</a> <a id="6332" href="Algebra.Definitions.html#6332" class="Bound">x</a> <a id="6334" class="Symbol">→</a> <a id="6336" class="Symbol">(</a><a id="6337" href="Algebra.Definitions.html#6330" class="Bound">b</a> <a id="6339" href="Algebra.Definitions.html#6313" class="Bound Operator">+</a> <a id="6341" class="Symbol">(</a><a id="6342" href="Algebra.Definitions.html#6328" class="Bound">a</a> <a id="6344" href="Algebra.Definitions.html#6317" class="Bound Operator">∙</a> <a id="6346" href="Algebra.Definitions.html#6332" class="Bound">x</a><a id="6347" class="Symbol">))</a> <a id="6350" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="6352" href="Algebra.Definitions.html#6332" class="Bound">x</a> <a id="6354" class="Symbol">→</a> <a id="6356" class="Symbol">((</a><a id="6358" href="Algebra.Definitions.html#6328" class="Bound">a</a> <a id="6360" href="Algebra.Definitions.html#6321" class="Bound Operator">*</a><a id="6361" class="Symbol">)</a> <a id="6363" href="Algebra.Definitions.html#6317" class="Bound Operator">∙</a> <a id="6365" href="Algebra.Definitions.html#6330" class="Bound">b</a><a id="6366" class="Symbol">)</a> <a id="6368" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="6370" href="Algebra.Definitions.html#6332" class="Bound">x</a>

<a id="StarRightDestructive"></a><a id="6373" href="Algebra.Definitions.html#6373" class="Function">StarRightDestructive</a> <a id="6394" class="Symbol">:</a> <a id="6396" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="6400" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="6402" class="Symbol">→</a> <a id="6404" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="6408" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="6410" class="Symbol">→</a> <a id="6412" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="6416" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="6418" class="Symbol">→</a> <a id="6420" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6424" class="Symbol">_</a>
<a id="6426" href="Algebra.Definitions.html#6373" class="Function">StarRightDestructive</a> <a id="6447" href="Algebra.Definitions.html#6447" class="Bound Operator">_+_</a> <a id="6451" href="Algebra.Definitions.html#6451" class="Bound Operator">_∙_</a> <a id="6455" href="Algebra.Definitions.html#6455" class="Bound Operator">_*</a> <a id="6458" class="Symbol">=</a> <a id="6460" class="Symbol">∀</a> <a id="6462" href="Algebra.Definitions.html#6462" class="Bound">a</a> <a id="6464" href="Algebra.Definitions.html#6464" class="Bound">b</a> <a id="6466" href="Algebra.Definitions.html#6466" class="Bound">x</a> <a id="6468" class="Symbol">→</a> <a id="6470" class="Symbol">(</a><a id="6471" href="Algebra.Definitions.html#6464" class="Bound">b</a> <a id="6473" href="Algebra.Definitions.html#6447" class="Bound Operator">+</a> <a id="6475" class="Symbol">(</a><a id="6476" href="Algebra.Definitions.html#6466" class="Bound">x</a> <a id="6478" href="Algebra.Definitions.html#6451" class="Bound Operator">∙</a> <a id="6480" href="Algebra.Definitions.html#6462" class="Bound">a</a><a id="6481" class="Symbol">))</a> <a id="6484" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="6486" href="Algebra.Definitions.html#6466" class="Bound">x</a> <a id="6488" class="Symbol">→</a> <a id="6490" class="Symbol">(</a><a id="6491" href="Algebra.Definitions.html#6464" class="Bound">b</a> <a id="6493" href="Algebra.Definitions.html#6451" class="Bound Operator">∙</a> <a id="6495" class="Symbol">(</a><a id="6496" href="Algebra.Definitions.html#6462" class="Bound">a</a> <a id="6498" href="Algebra.Definitions.html#6455" class="Bound Operator">*</a><a id="6499" class="Symbol">))</a> <a id="6502" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="6504" href="Algebra.Definitions.html#6466" class="Bound">x</a>

<a id="StarDestructive"></a><a id="6507" href="Algebra.Definitions.html#6507" class="Function">StarDestructive</a> <a id="6523" class="Symbol">:</a> <a id="6525" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="6529" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="6531" class="Symbol">→</a> <a id="6533" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="6537" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="6539" class="Symbol">→</a> <a id="6541" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="6545" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="6547" class="Symbol">→</a> <a id="6549" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6553" class="Symbol">_</a>
<a id="6555" href="Algebra.Definitions.html#6507" class="Function">StarDestructive</a> <a id="6571" href="Algebra.Definitions.html#6571" class="Bound Operator">_+_</a> <a id="6575" href="Algebra.Definitions.html#6575" class="Bound Operator">_∙_</a> <a id="6579" href="Algebra.Definitions.html#6579" class="Bound Operator">_*</a> <a id="6582" class="Symbol">=</a> <a id="6584" class="Symbol">(</a><a id="6585" href="Algebra.Definitions.html#6241" class="Function">StarLeftDestructive</a> <a id="6605" href="Algebra.Definitions.html#6571" class="Bound Operator">_+_</a> <a id="6609" href="Algebra.Definitions.html#6575" class="Bound Operator">_∙_</a> <a id="6613" href="Algebra.Definitions.html#6579" class="Bound Operator">_*</a><a id="6615" class="Symbol">)</a> <a id="6617" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="6619" class="Symbol">(</a><a id="6620" href="Algebra.Definitions.html#6373" class="Function">StarRightDestructive</a> <a id="6641" href="Algebra.Definitions.html#6571" class="Bound Operator">_+_</a> <a id="6645" href="Algebra.Definitions.html#6575" class="Bound Operator">_∙_</a> <a id="6649" href="Algebra.Definitions.html#6579" class="Bound Operator">_*</a><a id="6651" class="Symbol">)</a>

<a id="LeftAlternative"></a><a id="6654" href="Algebra.Definitions.html#6654" class="Function">LeftAlternative</a> <a id="6670" class="Symbol">:</a> <a id="6672" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="6676" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="6678" class="Symbol">→</a> <a id="6680" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6684" class="Symbol">_</a>
<a id="6686" href="Algebra.Definitions.html#6654" class="Function">LeftAlternative</a> <a id="6702" href="Algebra.Definitions.html#6702" class="Bound Operator">_∙_</a> <a id="6706" class="Symbol">=</a> <a id="6708" class="Symbol">∀</a> <a id="6710" href="Algebra.Definitions.html#6710" class="Bound">x</a> <a id="6712" href="Algebra.Definitions.html#6712" class="Bound">y</a>  <a id="6715" class="Symbol">→</a>  <a id="6718" class="Symbol">((</a><a id="6720" href="Algebra.Definitions.html#6710" class="Bound">x</a> <a id="6722" href="Algebra.Definitions.html#6702" class="Bound Operator">∙</a> <a id="6724" href="Algebra.Definitions.html#6710" class="Bound">x</a><a id="6725" class="Symbol">)</a> <a id="6727" href="Algebra.Definitions.html#6702" class="Bound Operator">∙</a> <a id="6729" href="Algebra.Definitions.html#6712" class="Bound">y</a><a id="6730" class="Symbol">)</a> <a id="6732" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="6734" class="Symbol">(</a><a id="6735" href="Algebra.Definitions.html#6710" class="Bound">x</a> <a id="6737" href="Algebra.Definitions.html#6702" class="Bound Operator">∙</a> <a id="6739" class="Symbol">(</a><a id="6740" href="Algebra.Definitions.html#6710" class="Bound">x</a> <a id="6742" href="Algebra.Definitions.html#6702" class="Bound Operator">∙</a> <a id="6744" href="Algebra.Definitions.html#6712" class="Bound">y</a><a id="6745" class="Symbol">))</a>

<a id="RightAlternative"></a><a id="6749" href="Algebra.Definitions.html#6749" class="Function">RightAlternative</a> <a id="6766" class="Symbol">:</a> <a id="6768" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="6772" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="6774" class="Symbol">→</a> <a id="6776" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6780" class="Symbol">_</a>
<a id="6782" href="Algebra.Definitions.html#6749" class="Function">RightAlternative</a> <a id="6799" href="Algebra.Definitions.html#6799" class="Bound Operator">_∙_</a> <a id="6803" class="Symbol">=</a> <a id="6805" class="Symbol">∀</a> <a id="6807" href="Algebra.Definitions.html#6807" class="Bound">x</a> <a id="6809" href="Algebra.Definitions.html#6809" class="Bound">y</a> <a id="6811" class="Symbol">→</a> <a id="6813" class="Symbol">(</a><a id="6814" href="Algebra.Definitions.html#6807" class="Bound">x</a> <a id="6816" href="Algebra.Definitions.html#6799" class="Bound Operator">∙</a> <a id="6818" class="Symbol">(</a><a id="6819" href="Algebra.Definitions.html#6809" class="Bound">y</a> <a id="6821" href="Algebra.Definitions.html#6799" class="Bound Operator">∙</a> <a id="6823" href="Algebra.Definitions.html#6809" class="Bound">y</a><a id="6824" class="Symbol">))</a> <a id="6827" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="6829" class="Symbol">((</a><a id="6831" href="Algebra.Definitions.html#6807" class="Bound">x</a> <a id="6833" href="Algebra.Definitions.html#6799" class="Bound Operator">∙</a> <a id="6835" href="Algebra.Definitions.html#6809" class="Bound">y</a><a id="6836" class="Symbol">)</a> <a id="6838" href="Algebra.Definitions.html#6799" class="Bound Operator">∙</a> <a id="6840" href="Algebra.Definitions.html#6809" class="Bound">y</a><a id="6841" class="Symbol">)</a>

<a id="Alternative"></a><a id="6844" href="Algebra.Definitions.html#6844" class="Function">Alternative</a> <a id="6856" class="Symbol">:</a> <a id="6858" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="6862" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="6864" class="Symbol">→</a> <a id="6866" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6870" class="Symbol">_</a>
<a id="6872" href="Algebra.Definitions.html#6844" class="Function">Alternative</a> <a id="6884" href="Algebra.Definitions.html#6884" class="Bound Operator">_∙_</a> <a id="6888" class="Symbol">=</a> <a id="6890" class="Symbol">(</a><a id="6891" href="Algebra.Definitions.html#6654" class="Function">LeftAlternative</a> <a id="6907" href="Algebra.Definitions.html#6884" class="Bound Operator">_∙_</a> <a id="6911" class="Symbol">)</a> <a id="6913" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="6915" class="Symbol">(</a><a id="6916" href="Algebra.Definitions.html#6749" class="Function">RightAlternative</a> <a id="6933" href="Algebra.Definitions.html#6884" class="Bound Operator">_∙_</a><a id="6936" class="Symbol">)</a>

<a id="Flexible"></a><a id="6939" href="Algebra.Definitions.html#6939" class="Function">Flexible</a> <a id="6948" class="Symbol">:</a> <a id="6950" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="6954" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="6956" class="Symbol">→</a> <a id="6958" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6962" class="Symbol">_</a>
<a id="6964" href="Algebra.Definitions.html#6939" class="Function">Flexible</a> <a id="6973" href="Algebra.Definitions.html#6973" class="Bound Operator">_∙_</a> <a id="6977" class="Symbol">=</a> <a id="6979" class="Symbol">∀</a> <a id="6981" href="Algebra.Definitions.html#6981" class="Bound">x</a> <a id="6983" href="Algebra.Definitions.html#6983" class="Bound">y</a> <a id="6985" class="Symbol">→</a> <a id="6987" class="Symbol">((</a><a id="6989" href="Algebra.Definitions.html#6981" class="Bound">x</a> <a id="6991" href="Algebra.Definitions.html#6973" class="Bound Operator">∙</a> <a id="6993" href="Algebra.Definitions.html#6983" class="Bound">y</a><a id="6994" class="Symbol">)</a> <a id="6996" href="Algebra.Definitions.html#6973" class="Bound Operator">∙</a> <a id="6998" href="Algebra.Definitions.html#6981" class="Bound">x</a><a id="6999" class="Symbol">)</a> <a id="7001" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="7003" class="Symbol">(</a><a id="7004" href="Algebra.Definitions.html#6981" class="Bound">x</a> <a id="7006" href="Algebra.Definitions.html#6973" class="Bound Operator">∙</a> <a id="7008" class="Symbol">(</a><a id="7009" href="Algebra.Definitions.html#6983" class="Bound">y</a> <a id="7011" href="Algebra.Definitions.html#6973" class="Bound Operator">∙</a> <a id="7013" href="Algebra.Definitions.html#6981" class="Bound">x</a><a id="7014" class="Symbol">))</a>

<a id="Medial"></a><a id="7018" href="Algebra.Definitions.html#7018" class="Function">Medial</a> <a id="7025" class="Symbol">:</a> <a id="7027" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="7031" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="7033" class="Symbol">→</a> <a id="7035" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7039" class="Symbol">_</a>
<a id="7041" href="Algebra.Definitions.html#7018" class="Function">Medial</a> <a id="7048" href="Algebra.Definitions.html#7048" class="Bound Operator">_∙_</a> <a id="7052" class="Symbol">=</a> <a id="7054" href="Algebra.Definitions.html#5169" class="Function">Interchangable</a> <a id="7069" href="Algebra.Definitions.html#7048" class="Bound Operator">_∙_</a> <a id="7073" href="Algebra.Definitions.html#7048" class="Bound Operator">_∙_</a>

<a id="LeftSemimedial"></a><a id="7078" href="Algebra.Definitions.html#7078" class="Function">LeftSemimedial</a> <a id="7093" class="Symbol">:</a> <a id="7095" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="7099" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="7101" class="Symbol">→</a> <a id="7103" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7107" class="Symbol">_</a>
<a id="7109" href="Algebra.Definitions.html#7078" class="Function">LeftSemimedial</a> <a id="7124" href="Algebra.Definitions.html#7124" class="Bound Operator">_∙_</a> <a id="7128" class="Symbol">=</a> <a id="7130" class="Symbol">∀</a> <a id="7132" href="Algebra.Definitions.html#7132" class="Bound">x</a> <a id="7134" href="Algebra.Definitions.html#7134" class="Bound">y</a> <a id="7136" href="Algebra.Definitions.html#7136" class="Bound">z</a> <a id="7138" class="Symbol">→</a> <a id="7140" class="Symbol">((</a><a id="7142" href="Algebra.Definitions.html#7132" class="Bound">x</a> <a id="7144" href="Algebra.Definitions.html#7124" class="Bound Operator">∙</a> <a id="7146" href="Algebra.Definitions.html#7132" class="Bound">x</a><a id="7147" class="Symbol">)</a> <a id="7149" href="Algebra.Definitions.html#7124" class="Bound Operator">∙</a> <a id="7151" class="Symbol">(</a><a id="7152" href="Algebra.Definitions.html#7134" class="Bound">y</a> <a id="7154" href="Algebra.Definitions.html#7124" class="Bound Operator">∙</a> <a id="7156" href="Algebra.Definitions.html#7136" class="Bound">z</a><a id="7157" class="Symbol">))</a> <a id="7160" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="7162" class="Symbol">((</a><a id="7164" href="Algebra.Definitions.html#7132" class="Bound">x</a> <a id="7166" href="Algebra.Definitions.html#7124" class="Bound Operator">∙</a> <a id="7168" href="Algebra.Definitions.html#7134" class="Bound">y</a><a id="7169" class="Symbol">)</a> <a id="7171" href="Algebra.Definitions.html#7124" class="Bound Operator">∙</a> <a id="7173" class="Symbol">(</a><a id="7174" href="Algebra.Definitions.html#7132" class="Bound">x</a> <a id="7176" href="Algebra.Definitions.html#7124" class="Bound Operator">∙</a> <a id="7178" href="Algebra.Definitions.html#7136" class="Bound">z</a><a id="7179" class="Symbol">))</a>

<a id="RightSemimedial"></a><a id="7183" href="Algebra.Definitions.html#7183" class="Function">RightSemimedial</a> <a id="7199" class="Symbol">:</a> <a id="7201" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="7205" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="7207" class="Symbol">→</a> <a id="7209" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7213" class="Symbol">_</a>
<a id="7215" href="Algebra.Definitions.html#7183" class="Function">RightSemimedial</a> <a id="7231" href="Algebra.Definitions.html#7231" class="Bound Operator">_∙_</a> <a id="7235" class="Symbol">=</a> <a id="7237" class="Symbol">∀</a> <a id="7239" href="Algebra.Definitions.html#7239" class="Bound">x</a> <a id="7241" href="Algebra.Definitions.html#7241" class="Bound">y</a> <a id="7243" href="Algebra.Definitions.html#7243" class="Bound">z</a> <a id="7245" class="Symbol">→</a> <a id="7247" class="Symbol">((</a><a id="7249" href="Algebra.Definitions.html#7241" class="Bound">y</a> <a id="7251" href="Algebra.Definitions.html#7231" class="Bound Operator">∙</a> <a id="7253" href="Algebra.Definitions.html#7243" class="Bound">z</a><a id="7254" class="Symbol">)</a> <a id="7256" href="Algebra.Definitions.html#7231" class="Bound Operator">∙</a> <a id="7258" class="Symbol">(</a><a id="7259" href="Algebra.Definitions.html#7239" class="Bound">x</a> <a id="7261" href="Algebra.Definitions.html#7231" class="Bound Operator">∙</a> <a id="7263" href="Algebra.Definitions.html#7239" class="Bound">x</a><a id="7264" class="Symbol">))</a> <a id="7267" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="7269" class="Symbol">((</a><a id="7271" href="Algebra.Definitions.html#7241" class="Bound">y</a> <a id="7273" href="Algebra.Definitions.html#7231" class="Bound Operator">∙</a> <a id="7275" href="Algebra.Definitions.html#7239" class="Bound">x</a><a id="7276" class="Symbol">)</a> <a id="7278" href="Algebra.Definitions.html#7231" class="Bound Operator">∙</a> <a id="7280" class="Symbol">(</a><a id="7281" href="Algebra.Definitions.html#7243" class="Bound">z</a> <a id="7283" href="Algebra.Definitions.html#7231" class="Bound Operator">∙</a> <a id="7285" href="Algebra.Definitions.html#7239" class="Bound">x</a><a id="7286" class="Symbol">))</a>

<a id="Semimedial"></a><a id="7290" href="Algebra.Definitions.html#7290" class="Function">Semimedial</a> <a id="7301" class="Symbol">:</a> <a id="7303" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="7307" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="7309" class="Symbol">→</a> <a id="7311" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7315" class="Symbol">_</a>
<a id="7317" href="Algebra.Definitions.html#7290" class="Function">Semimedial</a> <a id="7328" href="Algebra.Definitions.html#7328" class="Bound Operator">_∙_</a> <a id="7332" class="Symbol">=</a> <a id="7334" class="Symbol">(</a><a id="7335" href="Algebra.Definitions.html#7078" class="Function">LeftSemimedial</a> <a id="7350" href="Algebra.Definitions.html#7328" class="Bound Operator">_∙_</a><a id="7353" class="Symbol">)</a> <a id="7355" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="7357" class="Symbol">(</a><a id="7358" href="Algebra.Definitions.html#7183" class="Function">RightSemimedial</a> <a id="7374" href="Algebra.Definitions.html#7328" class="Bound Operator">_∙_</a><a id="7377" class="Symbol">)</a>

<a id="LeftBol"></a><a id="7380" href="Algebra.Definitions.html#7380" class="Function">LeftBol</a> <a id="7388" class="Symbol">:</a> <a id="7390" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="7394" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="7396" class="Symbol">→</a> <a id="7398" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7402" class="Symbol">_</a>
<a id="7404" href="Algebra.Definitions.html#7380" class="Function">LeftBol</a> <a id="7412" href="Algebra.Definitions.html#7412" class="Bound Operator">_∙_</a> <a id="7416" class="Symbol">=</a> <a id="7418" class="Symbol">∀</a> <a id="7420" href="Algebra.Definitions.html#7420" class="Bound">x</a> <a id="7422" href="Algebra.Definitions.html#7422" class="Bound">y</a> <a id="7424" href="Algebra.Definitions.html#7424" class="Bound">z</a> <a id="7426" class="Symbol">→</a> <a id="7428" class="Symbol">(</a><a id="7429" href="Algebra.Definitions.html#7420" class="Bound">x</a> <a id="7431" href="Algebra.Definitions.html#7412" class="Bound Operator">∙</a> <a id="7433" class="Symbol">(</a><a id="7434" href="Algebra.Definitions.html#7422" class="Bound">y</a> <a id="7436" href="Algebra.Definitions.html#7412" class="Bound Operator">∙</a> <a id="7438" class="Symbol">(</a><a id="7439" href="Algebra.Definitions.html#7420" class="Bound">x</a> <a id="7441" href="Algebra.Definitions.html#7412" class="Bound Operator">∙</a> <a id="7443" href="Algebra.Definitions.html#7424" class="Bound">z</a><a id="7444" class="Symbol">)))</a> <a id="7448" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="7450" class="Symbol">((</a><a id="7452" href="Algebra.Definitions.html#7420" class="Bound">x</a> <a id="7454" href="Algebra.Definitions.html#7412" class="Bound Operator">∙</a> <a id="7456" class="Symbol">(</a><a id="7457" href="Algebra.Definitions.html#7422" class="Bound">y</a> <a id="7459" href="Algebra.Definitions.html#7412" class="Bound Operator">∙</a> <a id="7461" href="Algebra.Definitions.html#7420" class="Bound">x</a><a id="7462" class="Symbol">))</a> <a id="7465" href="Algebra.Definitions.html#7412" class="Bound Operator">∙</a> <a id="7467" href="Algebra.Definitions.html#7424" class="Bound">z</a> <a id="7469" class="Symbol">)</a>

<a id="RightBol"></a><a id="7472" href="Algebra.Definitions.html#7472" class="Function">RightBol</a> <a id="7481" class="Symbol">:</a> <a id="7483" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="7487" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="7489" class="Symbol">→</a> <a id="7491" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7495" class="Symbol">_</a>
<a id="7497" href="Algebra.Definitions.html#7472" class="Function">RightBol</a> <a id="7506" href="Algebra.Definitions.html#7506" class="Bound Operator">_∙_</a> <a id="7510" class="Symbol">=</a> <a id="7512" class="Symbol">∀</a> <a id="7514" href="Algebra.Definitions.html#7514" class="Bound">x</a> <a id="7516" href="Algebra.Definitions.html#7516" class="Bound">y</a> <a id="7518" href="Algebra.Definitions.html#7518" class="Bound">z</a> <a id="7520" class="Symbol">→</a> <a id="7522" class="Symbol">(((</a><a id="7525" href="Algebra.Definitions.html#7518" class="Bound">z</a> <a id="7527" href="Algebra.Definitions.html#7506" class="Bound Operator">∙</a> <a id="7529" href="Algebra.Definitions.html#7514" class="Bound">x</a><a id="7530" class="Symbol">)</a> <a id="7532" href="Algebra.Definitions.html#7506" class="Bound Operator">∙</a> <a id="7534" href="Algebra.Definitions.html#7516" class="Bound">y</a><a id="7535" class="Symbol">)</a> <a id="7537" href="Algebra.Definitions.html#7506" class="Bound Operator">∙</a> <a id="7539" href="Algebra.Definitions.html#7514" class="Bound">x</a><a id="7540" class="Symbol">)</a> <a id="7542" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="7544" class="Symbol">(</a><a id="7545" href="Algebra.Definitions.html#7518" class="Bound">z</a> <a id="7547" href="Algebra.Definitions.html#7506" class="Bound Operator">∙</a> <a id="7549" class="Symbol">((</a><a id="7551" href="Algebra.Definitions.html#7514" class="Bound">x</a> <a id="7553" href="Algebra.Definitions.html#7506" class="Bound Operator">∙</a> <a id="7555" href="Algebra.Definitions.html#7516" class="Bound">y</a><a id="7556" class="Symbol">)</a> <a id="7558" href="Algebra.Definitions.html#7506" class="Bound Operator">∙</a> <a id="7560" href="Algebra.Definitions.html#7514" class="Bound">x</a><a id="7561" class="Symbol">))</a>

<a id="MiddleBol"></a><a id="7565" href="Algebra.Definitions.html#7565" class="Function">MiddleBol</a> <a id="7575" class="Symbol">:</a> <a id="7577" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="7581" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="7583" class="Symbol">→</a> <a id="7585" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="7589" href="Algebra.Definitions.html#822" class="Bound">A</a>  <a id="7592" class="Symbol">→</a> <a id="7594" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="7598" href="Algebra.Definitions.html#822" class="Bound">A</a>  <a id="7601" class="Symbol">→</a> <a id="7603" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7607" class="Symbol">_</a>
<a id="7609" href="Algebra.Definitions.html#7565" class="Function">MiddleBol</a> <a id="7619" href="Algebra.Definitions.html#7619" class="Bound Operator">_∙_</a> <a id="7623" href="Algebra.Definitions.html#7623" class="Bound Operator">_\\_</a> <a id="7628" href="Algebra.Definitions.html#7628" class="Bound Operator">_//_</a> <a id="7633" class="Symbol">=</a> <a id="7635" class="Symbol">∀</a> <a id="7637" href="Algebra.Definitions.html#7637" class="Bound">x</a> <a id="7639" href="Algebra.Definitions.html#7639" class="Bound">y</a> <a id="7641" href="Algebra.Definitions.html#7641" class="Bound">z</a> <a id="7643" class="Symbol">→</a> <a id="7645" class="Symbol">(</a><a id="7646" href="Algebra.Definitions.html#7637" class="Bound">x</a> <a id="7648" href="Algebra.Definitions.html#7619" class="Bound Operator">∙</a> <a id="7650" class="Symbol">((</a><a id="7652" href="Algebra.Definitions.html#7639" class="Bound">y</a> <a id="7654" href="Algebra.Definitions.html#7619" class="Bound Operator">∙</a> <a id="7656" href="Algebra.Definitions.html#7641" class="Bound">z</a><a id="7657" class="Symbol">)</a> <a id="7659" href="Algebra.Definitions.html#7623" class="Bound Operator">\\</a> <a id="7662" href="Algebra.Definitions.html#7637" class="Bound">x</a><a id="7663" class="Symbol">))</a> <a id="7666" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="7668" class="Symbol">((</a><a id="7670" href="Algebra.Definitions.html#7637" class="Bound">x</a> <a id="7672" href="Algebra.Definitions.html#7628" class="Bound Operator">//</a> <a id="7675" href="Algebra.Definitions.html#7641" class="Bound">z</a><a id="7676" class="Symbol">)</a> <a id="7678" href="Algebra.Definitions.html#7619" class="Bound Operator">∙</a> <a id="7680" class="Symbol">(</a><a id="7681" href="Algebra.Definitions.html#7639" class="Bound">y</a> <a id="7683" href="Algebra.Definitions.html#7623" class="Bound Operator">\\</a> <a id="7686" href="Algebra.Definitions.html#7637" class="Bound">x</a><a id="7687" class="Symbol">))</a>

<a id="Identical"></a><a id="7691" href="Algebra.Definitions.html#7691" class="Function">Identical</a> <a id="7701" class="Symbol">:</a> <a id="7703" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="7707" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="7709" class="Symbol">→</a> <a id="7711" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7715" class="Symbol">_</a>
<a id="7717" href="Algebra.Definitions.html#7691" class="Function">Identical</a> <a id="7727" href="Algebra.Definitions.html#7727" class="Bound Operator">_∙_</a> <a id="7731" class="Symbol">=</a> <a id="7733" class="Symbol">∀</a> <a id="7735" href="Algebra.Definitions.html#7735" class="Bound">x</a> <a id="7737" href="Algebra.Definitions.html#7737" class="Bound">y</a> <a id="7739" href="Algebra.Definitions.html#7739" class="Bound">z</a> <a id="7741" class="Symbol">→</a> <a id="7743" class="Symbol">((</a><a id="7745" href="Algebra.Definitions.html#7739" class="Bound">z</a> <a id="7747" href="Algebra.Definitions.html#7727" class="Bound Operator">∙</a> <a id="7749" href="Algebra.Definitions.html#7735" class="Bound">x</a><a id="7750" class="Symbol">)</a> <a id="7752" href="Algebra.Definitions.html#7727" class="Bound Operator">∙</a> <a id="7754" class="Symbol">(</a><a id="7755" href="Algebra.Definitions.html#7737" class="Bound">y</a> <a id="7757" href="Algebra.Definitions.html#7727" class="Bound Operator">∙</a> <a id="7759" href="Algebra.Definitions.html#7739" class="Bound">z</a><a id="7760" class="Symbol">))</a> <a id="7763" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="7765" class="Symbol">(</a><a id="7766" href="Algebra.Definitions.html#7739" class="Bound">z</a> <a id="7768" href="Algebra.Definitions.html#7727" class="Bound Operator">∙</a> <a id="7770" class="Symbol">((</a><a id="7772" href="Algebra.Definitions.html#7735" class="Bound">x</a> <a id="7774" href="Algebra.Definitions.html#7727" class="Bound Operator">∙</a> <a id="7776" href="Algebra.Definitions.html#7737" class="Bound">y</a><a id="7777" class="Symbol">)</a> <a id="7779" href="Algebra.Definitions.html#7727" class="Bound Operator">∙</a> <a id="7781" href="Algebra.Definitions.html#7739" class="Bound">z</a><a id="7782" class="Symbol">))</a>
</pre></body></html>

==> anc/html/Algebra.Lattice.Bundles.Raw.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Algebra.Lattice.Bundles.Raw</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Definitions of &#39;raw&#39; bundles</a>
<a id="138" class="Comment">------------------------------------------------------------------------</a>

<a id="212" class="Symbol">{-#</a> <a id="216" class="Keyword">OPTIONS</a> <a id="224" class="Pragma">--cubical-compatible</a> <a id="245" class="Pragma">--safe</a> <a id="252" class="Symbol">#-}</a>

<a id="257" class="Keyword">module</a> <a id="264" href="Algebra.Lattice.Bundles.Raw.html" class="Module">Algebra.Lattice.Bundles.Raw</a> <a id="292" class="Keyword">where</a>

<a id="299" class="Keyword">open</a> <a id="304" class="Keyword">import</a> <a id="311" href="Algebra.Core.html" class="Module">Algebra.Core</a> <a id="324" class="Keyword">using</a> <a id="330" class="Symbol">(</a><a id="331" href="Algebra.Core.html#527" class="Function">Op₂</a><a id="334" class="Symbol">)</a>
<a id="336" class="Keyword">open</a> <a id="341" class="Keyword">import</a> <a id="348" href="Algebra.Bundles.Raw.html" class="Module">Algebra.Bundles.Raw</a> <a id="368" class="Keyword">using</a> <a id="374" class="Symbol">(</a><a id="375" href="Algebra.Bundles.Raw.html#1205" class="Record">RawMagma</a><a id="383" class="Symbol">)</a>
<a id="385" class="Keyword">open</a> <a id="390" class="Keyword">import</a> <a id="397" href="Level.html" class="Module">Level</a> <a id="403" class="Keyword">using</a> <a id="409" class="Symbol">(</a><a id="410" href="Agda.Primitive.html#931" class="Primitive">suc</a><a id="413" class="Symbol">;</a> <a id="415" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="418" class="Symbol">)</a>
<a id="420" class="Keyword">open</a> <a id="425" class="Keyword">import</a> <a id="432" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="453" class="Keyword">using</a> <a id="459" class="Symbol">(</a><a id="460" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="463" class="Symbol">)</a>

<a id="466" class="Keyword">record</a> <a id="RawLattice"></a><a id="473" href="Algebra.Lattice.Bundles.Raw.html#473" class="Record">RawLattice</a> <a id="484" href="Algebra.Lattice.Bundles.Raw.html#484" class="Bound">c</a> <a id="486" href="Algebra.Lattice.Bundles.Raw.html#486" class="Bound">ℓ</a> <a id="488" class="Symbol">:</a> <a id="490" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="494" class="Symbol">(</a><a id="495" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="499" class="Symbol">(</a><a id="500" href="Algebra.Lattice.Bundles.Raw.html#484" class="Bound">c</a> <a id="502" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="504" href="Algebra.Lattice.Bundles.Raw.html#486" class="Bound">ℓ</a><a id="505" class="Symbol">))</a> <a id="508" class="Keyword">where</a>
  <a id="516" class="Keyword">infixr</a> <a id="523" class="Number">7</a> <a id="525" href="Algebra.Lattice.Bundles.Raw.html#619" class="Field Operator">_∧_</a>
  <a id="531" class="Keyword">infixr</a> <a id="538" class="Number">6</a> <a id="540" href="Algebra.Lattice.Bundles.Raw.html#645" class="Field Operator">_∨_</a>
  <a id="546" class="Keyword">infix</a>  <a id="553" class="Number">4</a> <a id="555" href="Algebra.Lattice.Bundles.Raw.html#591" class="Field Operator">_≈_</a>
  <a id="561" class="Keyword">field</a>
    <a id="RawLattice.Carrier"></a><a id="571" href="Algebra.Lattice.Bundles.Raw.html#571" class="Field">Carrier</a> <a id="579" class="Symbol">:</a> <a id="581" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="585" href="Algebra.Lattice.Bundles.Raw.html#484" class="Bound">c</a>
    <a id="RawLattice._≈_"></a><a id="591" href="Algebra.Lattice.Bundles.Raw.html#591" class="Field Operator">_≈_</a>     <a id="599" class="Symbol">:</a> <a id="601" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="605" href="Algebra.Lattice.Bundles.Raw.html#571" class="Field">Carrier</a> <a id="613" href="Algebra.Lattice.Bundles.Raw.html#486" class="Bound">ℓ</a>
    <a id="RawLattice._∧_"></a><a id="619" href="Algebra.Lattice.Bundles.Raw.html#619" class="Field Operator">_∧_</a>     <a id="627" class="Symbol">:</a> <a id="629" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="633" href="Algebra.Lattice.Bundles.Raw.html#571" class="Field">Carrier</a>
    <a id="RawLattice._∨_"></a><a id="645" href="Algebra.Lattice.Bundles.Raw.html#645" class="Field Operator">_∨_</a>     <a id="653" class="Symbol">:</a> <a id="655" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="659" href="Algebra.Lattice.Bundles.Raw.html#571" class="Field">Carrier</a>

  <a id="RawLattice.∨-rawMagma"></a><a id="670" href="Algebra.Lattice.Bundles.Raw.html#670" class="Function">∨-rawMagma</a> <a id="681" class="Symbol">:</a> <a id="683" href="Algebra.Bundles.Raw.html#1205" class="Record">RawMagma</a> <a id="692" href="Algebra.Lattice.Bundles.Raw.html#484" class="Bound">c</a> <a id="694" href="Algebra.Lattice.Bundles.Raw.html#486" class="Bound">ℓ</a>
  <a id="698" href="Algebra.Lattice.Bundles.Raw.html#670" class="Function">∨-rawMagma</a> <a id="709" class="Symbol">=</a> <a id="711" class="Keyword">record</a> <a id="718" class="Symbol">{</a> <a id="720" href="Algebra.Bundles.Raw.html#1306" class="Field Operator">_≈_</a> <a id="724" class="Symbol">=</a> <a id="726" href="Algebra.Lattice.Bundles.Raw.html#591" class="Field Operator">_≈_</a><a id="729" class="Symbol">;</a> <a id="731" href="Algebra.Bundles.Raw.html#1334" class="Field Operator">_∙_</a> <a id="735" class="Symbol">=</a> <a id="737" href="Algebra.Lattice.Bundles.Raw.html#645" class="Field Operator">_∨_</a> <a id="741" class="Symbol">}</a>

  <a id="RawLattice.∧-rawMagma"></a><a id="746" href="Algebra.Lattice.Bundles.Raw.html#746" class="Function">∧-rawMagma</a> <a id="757" class="Symbol">:</a> <a id="759" href="Algebra.Bundles.Raw.html#1205" class="Record">RawMagma</a> <a id="768" href="Algebra.Lattice.Bundles.Raw.html#484" class="Bound">c</a> <a id="770" href="Algebra.Lattice.Bundles.Raw.html#486" class="Bound">ℓ</a>
  <a id="774" href="Algebra.Lattice.Bundles.Raw.html#746" class="Function">∧-rawMagma</a> <a id="785" class="Symbol">=</a> <a id="787" class="Keyword">record</a> <a id="794" class="Symbol">{</a> <a id="796" href="Algebra.Bundles.Raw.html#1306" class="Field Operator">_≈_</a> <a id="800" class="Symbol">=</a> <a id="802" href="Algebra.Lattice.Bundles.Raw.html#591" class="Field Operator">_≈_</a><a id="805" class="Symbol">;</a> <a id="807" href="Algebra.Bundles.Raw.html#1334" class="Field Operator">_∙_</a> <a id="811" class="Symbol">=</a> <a id="813" href="Algebra.Lattice.Bundles.Raw.html#619" class="Field Operator">_∧_</a> <a id="817" class="Symbol">}</a>

  <a id="822" class="Keyword">open</a> <a id="827" href="Algebra.Bundles.Raw.html#1205" class="Module">RawMagma</a> <a id="836" href="Algebra.Lattice.Bundles.Raw.html#670" class="Function">∨-rawMagma</a> <a id="847" class="Keyword">public</a>
    <a id="858" class="Keyword">using</a> <a id="864" class="Symbol">(</a><a id="865" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a><a id="868" class="Symbol">)</a>
</pre></body></html>

==> anc/html/Algebra.Lattice.Bundles.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Algebra.Lattice.Bundles</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Definitions of algebraic structures like semilattices and lattices</a>
<a id="176" class="Comment">-- (packed in records together with sets, operations, etc.), defined via</a>
<a id="249" class="Comment">-- meet/join operations and their properties</a>
<a id="294" class="Comment">--</a>
<a id="297" class="Comment">-- For lattices defined via an order relation, see</a>
<a id="348" class="Comment">-- Relation.Binary.Lattice.</a>
<a id="376" class="Comment">------------------------------------------------------------------------</a>

<a id="450" class="Comment">-- The contents of this module should be accessed via `Algebra.Lattice`.</a>

<a id="524" class="Symbol">{-#</a> <a id="528" class="Keyword">OPTIONS</a> <a id="536" class="Pragma">--cubical-compatible</a> <a id="557" class="Pragma">--safe</a> <a id="564" class="Symbol">#-}</a>

<a id="569" class="Keyword">module</a> <a id="576" href="Algebra.Lattice.Bundles.html" class="Module">Algebra.Lattice.Bundles</a> <a id="600" class="Keyword">where</a>

<a id="607" class="Keyword">open</a> <a id="612" class="Keyword">import</a> <a id="619" href="Algebra.Core.html" class="Module">Algebra.Core</a> <a id="632" class="Keyword">using</a> <a id="638" class="Symbol">(</a><a id="639" href="Algebra.Core.html#484" class="Function">Op₁</a><a id="642" class="Symbol">;</a> <a id="644" href="Algebra.Core.html#527" class="Function">Op₂</a><a id="647" class="Symbol">)</a>
<a id="649" class="Keyword">open</a> <a id="654" class="Keyword">import</a> <a id="661" href="Algebra.Bundles.html" class="Module">Algebra.Bundles</a> <a id="677" class="Keyword">using</a> <a id="683" class="Symbol">(</a><a id="684" href="Algebra.Bundles.html#5119" class="Record">Band</a><a id="688" class="Symbol">)</a>
<a id="690" class="Keyword">import</a> <a id="697" href="Algebra.Lattice.Bundles.Raw.html" class="Module">Algebra.Lattice.Bundles.Raw</a> <a id="725" class="Symbol">as</a> <a id="728" class="Module">Raw</a>
<a id="732" class="Keyword">open</a> <a id="737" class="Keyword">import</a> <a id="744" href="Algebra.Lattice.Structures.html" class="Module">Algebra.Lattice.Structures</a>
  <a id="773" class="Keyword">using</a> <a id="779" class="Symbol">(</a> <a id="781" href="Algebra.Lattice.Structures.html#1170" class="Function">IsSemilattice</a><a id="794" class="Symbol">;</a> <a id="796" href="Algebra.Lattice.Structures.html#1415" class="Function">IsMeetSemilattice</a><a id="813" class="Symbol">;</a> <a id="815" href="Algebra.Lattice.Structures.html#1704" class="Function">IsJoinSemilattice</a>
        <a id="841" class="Symbol">;</a> <a id="843" href="Algebra.Lattice.Structures.html#2131" class="Function">IsBoundedSemilattice</a><a id="863" class="Symbol">;</a> <a id="865" href="Algebra.Lattice.Structures.html#2435" class="Function">IsBoundedMeetSemilattice</a>
        <a id="898" class="Symbol">;</a> <a id="900" href="Algebra.Lattice.Structures.html#2829" class="Function">IsBoundedJoinSemilattice</a><a id="924" class="Symbol">;</a> <a id="926" href="Algebra.Lattice.Structures.html#4013" class="Record">IsLattice</a><a id="935" class="Symbol">;</a> <a id="937" href="Algebra.Lattice.Structures.html#4762" class="Record">IsDistributiveLattice</a>
        <a id="967" class="Symbol">;</a> <a id="969" href="Algebra.Lattice.Structures.html#5407" class="Record">IsBooleanAlgebra</a><a id="985" class="Symbol">)</a>
<a id="987" class="Keyword">open</a> <a id="992" class="Keyword">import</a> <a id="999" href="Level.html" class="Module">Level</a> <a id="1005" class="Keyword">using</a> <a id="1011" class="Symbol">(</a><a id="1012" href="Agda.Primitive.html#931" class="Primitive">suc</a><a id="1015" class="Symbol">;</a> <a id="1017" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="1020" class="Symbol">)</a>
<a id="1022" class="Keyword">open</a> <a id="1027" class="Keyword">import</a> <a id="1034" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="1058" class="Keyword">using</a> <a id="1064" class="Symbol">(</a><a id="1065" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="1071" class="Symbol">)</a>
<a id="1073" class="Keyword">open</a> <a id="1078" class="Keyword">import</a> <a id="1085" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="1106" class="Keyword">using</a> <a id="1112" class="Symbol">(</a><a id="1113" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="1116" class="Symbol">)</a>

<a id="1119" class="Comment">------------------------------------------------------------------------</a>
<a id="1192" class="Comment">-- Re-export definitions of &#39;raw&#39; bundles</a>

<a id="1235" class="Keyword">open</a> <a id="1240" href="Algebra.Lattice.Bundles.Raw.html" class="Module">Raw</a> <a id="1244" class="Keyword">public</a>
  <a id="1253" class="Keyword">using</a> <a id="1259" class="Symbol">(</a><a id="1260" href="Algebra.Lattice.Bundles.Raw.html#473" class="Record">RawLattice</a><a id="1270" class="Symbol">)</a>

<a id="1273" class="Comment">------------------------------------------------------------------------</a>
<a id="1346" class="Comment">-- Bundles</a>
<a id="1357" class="Comment">------------------------------------------------------------------------</a>

<a id="1431" class="Keyword">record</a> <a id="Semilattice"></a><a id="1438" href="Algebra.Lattice.Bundles.html#1438" class="Record">Semilattice</a> <a id="1450" href="Algebra.Lattice.Bundles.html#1450" class="Bound">c</a> <a id="1452" href="Algebra.Lattice.Bundles.html#1452" class="Bound">ℓ</a> <a id="1454" class="Symbol">:</a> <a id="1456" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1460" class="Symbol">(</a><a id="1461" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="1465" class="Symbol">(</a><a id="1466" href="Algebra.Lattice.Bundles.html#1450" class="Bound">c</a> <a id="1468" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1470" href="Algebra.Lattice.Bundles.html#1452" class="Bound">ℓ</a><a id="1471" class="Symbol">))</a> <a id="1474" class="Keyword">where</a>
  <a id="1482" class="Keyword">infixr</a> <a id="1489" class="Number">7</a> <a id="1491" href="Algebra.Lattice.Bundles.html#1582" class="Field Operator">_∙_</a>
  <a id="1497" class="Keyword">infix</a>  <a id="1504" class="Number">4</a> <a id="1506" href="Algebra.Lattice.Bundles.html#1548" class="Field Operator">_≈_</a>
  <a id="1512" class="Keyword">field</a>
    <a id="Semilattice.Carrier"></a><a id="1522" href="Algebra.Lattice.Bundles.html#1522" class="Field">Carrier</a>       <a id="1536" class="Symbol">:</a> <a id="1538" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1542" href="Algebra.Lattice.Bundles.html#1450" class="Bound">c</a>
    <a id="Semilattice._≈_"></a><a id="1548" href="Algebra.Lattice.Bundles.html#1548" class="Field Operator">_≈_</a>           <a id="1562" class="Symbol">:</a> <a id="1564" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1568" href="Algebra.Lattice.Bundles.html#1522" class="Field">Carrier</a> <a id="1576" href="Algebra.Lattice.Bundles.html#1452" class="Bound">ℓ</a>
    <a id="Semilattice._∙_"></a><a id="1582" href="Algebra.Lattice.Bundles.html#1582" class="Field Operator">_∙_</a>           <a id="1596" class="Symbol">:</a> <a id="1598" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="1602" href="Algebra.Lattice.Bundles.html#1522" class="Field">Carrier</a>
    <a id="Semilattice.isSemilattice"></a><a id="1614" href="Algebra.Lattice.Bundles.html#1614" class="Field">isSemilattice</a> <a id="1628" class="Symbol">:</a> <a id="1630" href="Algebra.Lattice.Structures.html#1170" class="Function">IsSemilattice</a> <a id="1644" href="Algebra.Lattice.Bundles.html#1548" class="Field Operator">_≈_</a> <a id="1648" href="Algebra.Lattice.Bundles.html#1582" class="Field Operator">_∙_</a>

  <a id="1655" class="Keyword">open</a> <a id="1660" href="Algebra.Lattice.Structures.html#1211" class="Module">IsSemilattice</a> <a id="1674" href="Algebra.Lattice.Bundles.html#1548" class="Field Operator">_≈_</a> <a id="1678" href="Algebra.Lattice.Bundles.html#1614" class="Field">isSemilattice</a> <a id="1692" class="Keyword">public</a>

  <a id="Semilattice.band"></a><a id="1702" href="Algebra.Lattice.Bundles.html#1702" class="Function">band</a> <a id="1707" class="Symbol">:</a> <a id="1709" href="Algebra.Bundles.html#5119" class="Record">Band</a> <a id="1714" href="Algebra.Lattice.Bundles.html#1450" class="Bound">c</a> <a id="1716" href="Algebra.Lattice.Bundles.html#1452" class="Bound">ℓ</a>
  <a id="1720" href="Algebra.Lattice.Bundles.html#1702" class="Function">band</a> <a id="1725" class="Symbol">=</a> <a id="1727" class="Keyword">record</a> <a id="1734" class="Symbol">{</a> <a id="1736" href="Algebra.Bundles.html#5270" class="Field">isBand</a> <a id="1743" class="Symbol">=</a> <a id="1745" href="Algebra.Structures.html#4029" class="Function">isBand</a> <a id="1752" class="Symbol">}</a>

  <a id="1757" class="Keyword">open</a> <a id="1762" href="Algebra.Bundles.html#5119" class="Module">Band</a> <a id="1767" href="Algebra.Lattice.Bundles.html#1702" class="Function">band</a> <a id="1772" class="Keyword">public</a>
    <a id="1783" class="Keyword">using</a> <a id="1789" class="Symbol">(</a><a id="1790" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a><a id="1793" class="Symbol">;</a> <a id="1795" href="Algebra.Bundles.html#1970" class="Function">rawMagma</a><a id="1803" class="Symbol">;</a> <a id="1805" href="Algebra.Bundles.html#5000" class="Function">magma</a><a id="1810" class="Symbol">;</a> <a id="1812" href="Algebra.Structures.html#3420" class="Function">isMagma</a><a id="1819" class="Symbol">;</a> <a id="1821" href="Algebra.Bundles.html#5327" class="Function">semigroup</a><a id="1830" class="Symbol">;</a> <a id="1832" href="Algebra.Structures.html#3559" class="Function">isSemigroup</a><a id="1843" class="Symbol">;</a> <a id="1845" href="Algebra.Bundles.html#5270" class="Field">isBand</a><a id="1851" class="Symbol">)</a>


<a id="1855" class="Keyword">record</a> <a id="MeetSemilattice"></a><a id="1862" href="Algebra.Lattice.Bundles.html#1862" class="Record">MeetSemilattice</a> <a id="1878" href="Algebra.Lattice.Bundles.html#1878" class="Bound">c</a> <a id="1880" href="Algebra.Lattice.Bundles.html#1880" class="Bound">ℓ</a> <a id="1882" class="Symbol">:</a> <a id="1884" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1888" class="Symbol">(</a><a id="1889" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="1893" class="Symbol">(</a><a id="1894" href="Algebra.Lattice.Bundles.html#1878" class="Bound">c</a> <a id="1896" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1898" href="Algebra.Lattice.Bundles.html#1880" class="Bound">ℓ</a><a id="1899" class="Symbol">))</a> <a id="1902" class="Keyword">where</a>
  <a id="1910" class="Keyword">infixr</a> <a id="1917" class="Number">7</a> <a id="1919" href="Algebra.Lattice.Bundles.html#2018" class="Field Operator">_∧_</a>
  <a id="1925" class="Keyword">infix</a>  <a id="1932" class="Number">4</a> <a id="1934" href="Algebra.Lattice.Bundles.html#1980" class="Field Operator">_≈_</a>
  <a id="1940" class="Keyword">field</a>
    <a id="MeetSemilattice.Carrier"></a><a id="1950" href="Algebra.Lattice.Bundles.html#1950" class="Field">Carrier</a>           <a id="1968" class="Symbol">:</a> <a id="1970" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1974" href="Algebra.Lattice.Bundles.html#1878" class="Bound">c</a>
    <a id="MeetSemilattice._≈_"></a><a id="1980" href="Algebra.Lattice.Bundles.html#1980" class="Field Operator">_≈_</a>               <a id="1998" class="Symbol">:</a> <a id="2000" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2004" href="Algebra.Lattice.Bundles.html#1950" class="Field">Carrier</a> <a id="2012" href="Algebra.Lattice.Bundles.html#1880" class="Bound">ℓ</a>
    <a id="MeetSemilattice._∧_"></a><a id="2018" href="Algebra.Lattice.Bundles.html#2018" class="Field Operator">_∧_</a>               <a id="2036" class="Symbol">:</a> <a id="2038" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="2042" href="Algebra.Lattice.Bundles.html#1950" class="Field">Carrier</a>
    <a id="MeetSemilattice.isMeetSemilattice"></a><a id="2054" href="Algebra.Lattice.Bundles.html#2054" class="Field">isMeetSemilattice</a> <a id="2072" class="Symbol">:</a> <a id="2074" href="Algebra.Lattice.Structures.html#1170" class="Function">IsSemilattice</a> <a id="2088" href="Algebra.Lattice.Bundles.html#1980" class="Field Operator">_≈_</a> <a id="2092" href="Algebra.Lattice.Bundles.html#2018" class="Field Operator">_∧_</a>

  <a id="2099" class="Keyword">open</a> <a id="2104" href="Algebra.Lattice.Structures.html#1456" class="Module">IsMeetSemilattice</a> <a id="2122" href="Algebra.Lattice.Bundles.html#1980" class="Field Operator">_≈_</a> <a id="2126" href="Algebra.Lattice.Bundles.html#2054" class="Field">isMeetSemilattice</a> <a id="2144" class="Keyword">public</a>

  <a id="MeetSemilattice.semilattice"></a><a id="2154" href="Algebra.Lattice.Bundles.html#2154" class="Function">semilattice</a> <a id="2166" class="Symbol">:</a> <a id="2168" href="Algebra.Lattice.Bundles.html#1438" class="Record">Semilattice</a> <a id="2180" href="Algebra.Lattice.Bundles.html#1878" class="Bound">c</a> <a id="2182" href="Algebra.Lattice.Bundles.html#1880" class="Bound">ℓ</a>
  <a id="2186" href="Algebra.Lattice.Bundles.html#2154" class="Function">semilattice</a> <a id="2198" class="Symbol">=</a> <a id="2200" class="Keyword">record</a> <a id="2207" class="Symbol">{</a> <a id="2209" href="Algebra.Lattice.Bundles.html#1614" class="Field">isSemilattice</a> <a id="2223" class="Symbol">=</a> <a id="2225" href="Algebra.Lattice.Bundles.html#2054" class="Field">isMeetSemilattice</a> <a id="2243" class="Symbol">}</a>

  <a id="2248" class="Keyword">open</a> <a id="2253" href="Algebra.Lattice.Bundles.html#1438" class="Module">Semilattice</a> <a id="2265" href="Algebra.Lattice.Bundles.html#2154" class="Function">semilattice</a> <a id="2277" class="Keyword">public</a>
    <a id="2288" class="Keyword">using</a> <a id="2294" class="Symbol">(</a><a id="2295" href="Algebra.Bundles.html#1970" class="Function">rawMagma</a><a id="2303" class="Symbol">;</a> <a id="2305" href="Algebra.Bundles.html#5000" class="Function">magma</a><a id="2310" class="Symbol">;</a> <a id="2312" href="Algebra.Bundles.html#5327" class="Function">semigroup</a><a id="2321" class="Symbol">;</a> <a id="2323" href="Algebra.Lattice.Bundles.html#1702" class="Function">band</a><a id="2327" class="Symbol">)</a>


<a id="2331" class="Keyword">record</a> <a id="JoinSemilattice"></a><a id="2338" href="Algebra.Lattice.Bundles.html#2338" class="Record">JoinSemilattice</a> <a id="2354" href="Algebra.Lattice.Bundles.html#2354" class="Bound">c</a> <a id="2356" href="Algebra.Lattice.Bundles.html#2356" class="Bound">ℓ</a> <a id="2358" class="Symbol">:</a> <a id="2360" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2364" class="Symbol">(</a><a id="2365" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="2369" class="Symbol">(</a><a id="2370" href="Algebra.Lattice.Bundles.html#2354" class="Bound">c</a> <a id="2372" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2374" href="Algebra.Lattice.Bundles.html#2356" class="Bound">ℓ</a><a id="2375" class="Symbol">))</a> <a id="2378" class="Keyword">where</a>
  <a id="2386" class="Keyword">infixr</a> <a id="2393" class="Number">7</a> <a id="2395" href="Algebra.Lattice.Bundles.html#2494" class="Field Operator">_∨_</a>
  <a id="2401" class="Keyword">infix</a>  <a id="2408" class="Number">4</a> <a id="2410" href="Algebra.Lattice.Bundles.html#2456" class="Field Operator">_≈_</a>
  <a id="2416" class="Keyword">field</a>
    <a id="JoinSemilattice.Carrier"></a><a id="2426" href="Algebra.Lattice.Bundles.html#2426" class="Field">Carrier</a>           <a id="2444" class="Symbol">:</a> <a id="2446" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2450" href="Algebra.Lattice.Bundles.html#2354" class="Bound">c</a>
    <a id="JoinSemilattice._≈_"></a><a id="2456" href="Algebra.Lattice.Bundles.html#2456" class="Field Operator">_≈_</a>               <a id="2474" class="Symbol">:</a> <a id="2476" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2480" href="Algebra.Lattice.Bundles.html#2426" class="Field">Carrier</a> <a id="2488" href="Algebra.Lattice.Bundles.html#2356" class="Bound">ℓ</a>
    <a id="JoinSemilattice._∨_"></a><a id="2494" href="Algebra.Lattice.Bundles.html#2494" class="Field Operator">_∨_</a>               <a id="2512" class="Symbol">:</a> <a id="2514" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="2518" href="Algebra.Lattice.Bundles.html#2426" class="Field">Carrier</a>
    <a id="JoinSemilattice.isJoinSemilattice"></a><a id="2530" href="Algebra.Lattice.Bundles.html#2530" class="Field">isJoinSemilattice</a> <a id="2548" class="Symbol">:</a> <a id="2550" href="Algebra.Lattice.Structures.html#1170" class="Function">IsSemilattice</a> <a id="2564" href="Algebra.Lattice.Bundles.html#2456" class="Field Operator">_≈_</a> <a id="2568" href="Algebra.Lattice.Bundles.html#2494" class="Field Operator">_∨_</a>

  <a id="2575" class="Keyword">open</a> <a id="2580" href="Algebra.Lattice.Structures.html#1745" class="Module">IsJoinSemilattice</a> <a id="2598" href="Algebra.Lattice.Bundles.html#2456" class="Field Operator">_≈_</a> <a id="2602" href="Algebra.Lattice.Bundles.html#2530" class="Field">isJoinSemilattice</a> <a id="2620" class="Keyword">public</a>

  <a id="JoinSemilattice.semilattice"></a><a id="2630" href="Algebra.Lattice.Bundles.html#2630" class="Function">semilattice</a> <a id="2642" class="Symbol">:</a> <a id="2644" href="Algebra.Lattice.Bundles.html#1438" class="Record">Semilattice</a> <a id="2656" href="Algebra.Lattice.Bundles.html#2354" class="Bound">c</a> <a id="2658" href="Algebra.Lattice.Bundles.html#2356" class="Bound">ℓ</a>
  <a id="2662" href="Algebra.Lattice.Bundles.html#2630" class="Function">semilattice</a> <a id="2674" class="Symbol">=</a> <a id="2676" class="Keyword">record</a> <a id="2683" class="Symbol">{</a> <a id="2685" href="Algebra.Lattice.Bundles.html#1614" class="Field">isSemilattice</a> <a id="2699" class="Symbol">=</a> <a id="2701" href="Algebra.Lattice.Bundles.html#2530" class="Field">isJoinSemilattice</a> <a id="2719" class="Symbol">}</a>

  <a id="2724" class="Keyword">open</a> <a id="2729" href="Algebra.Lattice.Bundles.html#1438" class="Module">Semilattice</a> <a id="2741" href="Algebra.Lattice.Bundles.html#2630" class="Function">semilattice</a> <a id="2753" class="Keyword">public</a>
    <a id="2764" class="Keyword">using</a> <a id="2770" class="Symbol">(</a><a id="2771" href="Algebra.Bundles.html#1970" class="Function">rawMagma</a><a id="2779" class="Symbol">;</a> <a id="2781" href="Algebra.Bundles.html#5000" class="Function">magma</a><a id="2786" class="Symbol">;</a> <a id="2788" href="Algebra.Bundles.html#5327" class="Function">semigroup</a><a id="2797" class="Symbol">;</a> <a id="2799" href="Algebra.Lattice.Bundles.html#1702" class="Function">band</a><a id="2803" class="Symbol">)</a>


<a id="2807" class="Keyword">record</a> <a id="BoundedSemilattice"></a><a id="2814" href="Algebra.Lattice.Bundles.html#2814" class="Record">BoundedSemilattice</a> <a id="2833" href="Algebra.Lattice.Bundles.html#2833" class="Bound">c</a> <a id="2835" href="Algebra.Lattice.Bundles.html#2835" class="Bound">ℓ</a> <a id="2837" class="Symbol">:</a> <a id="2839" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2843" class="Symbol">(</a><a id="2844" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="2848" class="Symbol">(</a><a id="2849" href="Algebra.Lattice.Bundles.html#2833" class="Bound">c</a> <a id="2851" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2853" href="Algebra.Lattice.Bundles.html#2835" class="Bound">ℓ</a><a id="2854" class="Symbol">))</a> <a id="2857" class="Keyword">where</a>
  <a id="2865" class="Keyword">infixr</a> <a id="2872" class="Number">7</a> <a id="2874" href="Algebra.Lattice.Bundles.html#2979" class="Field Operator">_∙_</a>
  <a id="2880" class="Keyword">infix</a>  <a id="2887" class="Number">4</a> <a id="2889" href="Algebra.Lattice.Bundles.html#2938" class="Field Operator">_≈_</a>
  <a id="2895" class="Keyword">field</a>
    <a id="BoundedSemilattice.Carrier"></a><a id="2905" href="Algebra.Lattice.Bundles.html#2905" class="Field">Carrier</a>              <a id="2926" class="Symbol">:</a> <a id="2928" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2932" href="Algebra.Lattice.Bundles.html#2833" class="Bound">c</a>
    <a id="BoundedSemilattice._≈_"></a><a id="2938" href="Algebra.Lattice.Bundles.html#2938" class="Field Operator">_≈_</a>                  <a id="2959" class="Symbol">:</a> <a id="2961" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2965" href="Algebra.Lattice.Bundles.html#2905" class="Field">Carrier</a> <a id="2973" href="Algebra.Lattice.Bundles.html#2835" class="Bound">ℓ</a>
    <a id="BoundedSemilattice._∙_"></a><a id="2979" href="Algebra.Lattice.Bundles.html#2979" class="Field Operator">_∙_</a>                  <a id="3000" class="Symbol">:</a> <a id="3002" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3006" href="Algebra.Lattice.Bundles.html#2905" class="Field">Carrier</a>
    <a id="BoundedSemilattice.ε"></a><a id="3018" href="Algebra.Lattice.Bundles.html#3018" class="Field">ε</a>                    <a id="3039" class="Symbol">:</a> <a id="3041" href="Algebra.Lattice.Bundles.html#2905" class="Field">Carrier</a>
    <a id="BoundedSemilattice.isBoundedSemilattice"></a><a id="3053" href="Algebra.Lattice.Bundles.html#3053" class="Field">isBoundedSemilattice</a> <a id="3074" class="Symbol">:</a> <a id="3076" href="Algebra.Lattice.Structures.html#2131" class="Function">IsBoundedSemilattice</a> <a id="3097" href="Algebra.Lattice.Bundles.html#2938" class="Field Operator">_≈_</a> <a id="3101" href="Algebra.Lattice.Bundles.html#2979" class="Field Operator">_∙_</a> <a id="3105" href="Algebra.Lattice.Bundles.html#3018" class="Field">ε</a>

  <a id="3110" class="Keyword">open</a> <a id="3115" href="Algebra.Lattice.Structures.html#2191" class="Module">IsBoundedSemilattice</a> <a id="3136" href="Algebra.Lattice.Bundles.html#2938" class="Field Operator">_≈_</a> <a id="3140" href="Algebra.Lattice.Bundles.html#3053" class="Field">isBoundedSemilattice</a> <a id="3161" class="Keyword">public</a>

  <a id="BoundedSemilattice.semilattice"></a><a id="3171" href="Algebra.Lattice.Bundles.html#3171" class="Function">semilattice</a> <a id="3183" class="Symbol">:</a> <a id="3185" href="Algebra.Lattice.Bundles.html#1438" class="Record">Semilattice</a> <a id="3197" href="Algebra.Lattice.Bundles.html#2833" class="Bound">c</a> <a id="3199" href="Algebra.Lattice.Bundles.html#2835" class="Bound">ℓ</a>
  <a id="3203" href="Algebra.Lattice.Bundles.html#3171" class="Function">semilattice</a> <a id="3215" class="Symbol">=</a> <a id="3217" class="Keyword">record</a> <a id="3224" class="Symbol">{</a> <a id="3226" href="Algebra.Lattice.Bundles.html#1614" class="Field">isSemilattice</a> <a id="3240" class="Symbol">=</a> <a id="3242" href="Algebra.Lattice.Structures.html#2337" class="Function">isSemilattice</a> <a id="3256" class="Symbol">}</a>

  <a id="3261" class="Keyword">open</a> <a id="3266" href="Algebra.Lattice.Bundles.html#1438" class="Module">Semilattice</a> <a id="3278" href="Algebra.Lattice.Bundles.html#3171" class="Function">semilattice</a> <a id="3290" class="Keyword">public</a> <a id="3297" class="Keyword">using</a> <a id="3303" class="Symbol">(</a><a id="3304" href="Algebra.Bundles.html#1970" class="Function">rawMagma</a><a id="3312" class="Symbol">;</a> <a id="3314" href="Algebra.Bundles.html#5000" class="Function">magma</a><a id="3319" class="Symbol">;</a> <a id="3321" href="Algebra.Bundles.html#5327" class="Function">semigroup</a><a id="3330" class="Symbol">;</a> <a id="3332" href="Algebra.Lattice.Bundles.html#1702" class="Function">band</a><a id="3336" class="Symbol">)</a>


<a id="3340" class="Keyword">record</a> <a id="BoundedMeetSemilattice"></a><a id="3347" href="Algebra.Lattice.Bundles.html#3347" class="Record">BoundedMeetSemilattice</a> <a id="3370" href="Algebra.Lattice.Bundles.html#3370" class="Bound">c</a> <a id="3372" href="Algebra.Lattice.Bundles.html#3372" class="Bound">ℓ</a> <a id="3374" class="Symbol">:</a> <a id="3376" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3380" class="Symbol">(</a><a id="3381" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="3385" class="Symbol">(</a><a id="3386" href="Algebra.Lattice.Bundles.html#3370" class="Bound">c</a> <a id="3388" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3390" href="Algebra.Lattice.Bundles.html#3372" class="Bound">ℓ</a><a id="3391" class="Symbol">))</a> <a id="3394" class="Keyword">where</a>
  <a id="3402" class="Keyword">infixr</a> <a id="3409" class="Number">7</a> <a id="3411" href="Algebra.Lattice.Bundles.html#3524" class="Field Operator">_∧_</a>
  <a id="3417" class="Keyword">infix</a>  <a id="3424" class="Number">4</a> <a id="3426" href="Algebra.Lattice.Bundles.html#3479" class="Field Operator">_≈_</a>
  <a id="3432" class="Keyword">field</a>
    <a id="BoundedMeetSemilattice.Carrier"></a><a id="3442" href="Algebra.Lattice.Bundles.html#3442" class="Field">Carrier</a>                  <a id="3467" class="Symbol">:</a> <a id="3469" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3473" href="Algebra.Lattice.Bundles.html#3370" class="Bound">c</a>
    <a id="BoundedMeetSemilattice._≈_"></a><a id="3479" href="Algebra.Lattice.Bundles.html#3479" class="Field Operator">_≈_</a>                      <a id="3504" class="Symbol">:</a> <a id="3506" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3510" href="Algebra.Lattice.Bundles.html#3442" class="Field">Carrier</a> <a id="3518" href="Algebra.Lattice.Bundles.html#3372" class="Bound">ℓ</a>
    <a id="BoundedMeetSemilattice._∧_"></a><a id="3524" href="Algebra.Lattice.Bundles.html#3524" class="Field Operator">_∧_</a>                      <a id="3549" class="Symbol">:</a> <a id="3551" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3555" href="Algebra.Lattice.Bundles.html#3442" class="Field">Carrier</a>
    <a id="BoundedMeetSemilattice.⊤"></a><a id="3567" href="Algebra.Lattice.Bundles.html#3567" class="Field">⊤</a>                        <a id="3592" class="Symbol">:</a> <a id="3594" href="Algebra.Lattice.Bundles.html#3442" class="Field">Carrier</a>
    <a id="BoundedMeetSemilattice.isBoundedMeetSemilattice"></a><a id="3606" href="Algebra.Lattice.Bundles.html#3606" class="Field">isBoundedMeetSemilattice</a> <a id="3631" class="Symbol">:</a> <a id="3633" href="Algebra.Lattice.Structures.html#2131" class="Function">IsBoundedSemilattice</a> <a id="3654" href="Algebra.Lattice.Bundles.html#3479" class="Field Operator">_≈_</a> <a id="3658" href="Algebra.Lattice.Bundles.html#3524" class="Field Operator">_∧_</a> <a id="3662" href="Algebra.Lattice.Bundles.html#3567" class="Field">⊤</a>

  <a id="3667" class="Keyword">open</a> <a id="3672" href="Algebra.Lattice.Structures.html#2490" class="Module">IsBoundedMeetSemilattice</a> <a id="3697" href="Algebra.Lattice.Bundles.html#3479" class="Field Operator">_≈_</a> <a id="3701" href="Algebra.Lattice.Bundles.html#3606" class="Field">isBoundedMeetSemilattice</a> <a id="3726" class="Keyword">public</a>

  <a id="BoundedMeetSemilattice.boundedSemilattice"></a><a id="3736" href="Algebra.Lattice.Bundles.html#3736" class="Function">boundedSemilattice</a> <a id="3755" class="Symbol">:</a> <a id="3757" href="Algebra.Lattice.Bundles.html#2814" class="Record">BoundedSemilattice</a> <a id="3776" href="Algebra.Lattice.Bundles.html#3370" class="Bound">c</a> <a id="3778" href="Algebra.Lattice.Bundles.html#3372" class="Bound">ℓ</a>
  <a id="3782" href="Algebra.Lattice.Bundles.html#3736" class="Function">boundedSemilattice</a> <a id="3801" class="Symbol">=</a> <a id="3803" class="Keyword">record</a>
    <a id="3814" class="Symbol">{</a> <a id="3816" href="Algebra.Lattice.Bundles.html#3053" class="Field">isBoundedSemilattice</a> <a id="3837" class="Symbol">=</a> <a id="3839" href="Algebra.Lattice.Bundles.html#3606" class="Field">isBoundedMeetSemilattice</a> <a id="3864" class="Symbol">}</a>

  <a id="3869" class="Keyword">open</a> <a id="3874" href="Algebra.Lattice.Bundles.html#2814" class="Module">BoundedSemilattice</a> <a id="3893" href="Algebra.Lattice.Bundles.html#3736" class="Function">boundedSemilattice</a> <a id="3912" class="Keyword">public</a>
    <a id="3923" class="Keyword">using</a> <a id="3929" class="Symbol">(</a><a id="3930" href="Algebra.Bundles.html#1970" class="Function">rawMagma</a><a id="3938" class="Symbol">;</a> <a id="3940" href="Algebra.Bundles.html#5000" class="Function">magma</a><a id="3945" class="Symbol">;</a> <a id="3947" href="Algebra.Bundles.html#5327" class="Function">semigroup</a><a id="3956" class="Symbol">;</a> <a id="3958" href="Algebra.Lattice.Bundles.html#1702" class="Function">band</a><a id="3962" class="Symbol">;</a> <a id="3964" href="Algebra.Lattice.Bundles.html#3171" class="Function">semilattice</a><a id="3975" class="Symbol">)</a>


<a id="3979" class="Keyword">record</a> <a id="BoundedJoinSemilattice"></a><a id="3986" href="Algebra.Lattice.Bundles.html#3986" class="Record">BoundedJoinSemilattice</a> <a id="4009" href="Algebra.Lattice.Bundles.html#4009" class="Bound">c</a> <a id="4011" href="Algebra.Lattice.Bundles.html#4011" class="Bound">ℓ</a> <a id="4013" class="Symbol">:</a> <a id="4015" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4019" class="Symbol">(</a><a id="4020" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="4024" class="Symbol">(</a><a id="4025" href="Algebra.Lattice.Bundles.html#4009" class="Bound">c</a> <a id="4027" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4029" href="Algebra.Lattice.Bundles.html#4011" class="Bound">ℓ</a><a id="4030" class="Symbol">))</a> <a id="4033" class="Keyword">where</a>
  <a id="4041" class="Keyword">infixr</a> <a id="4048" class="Number">7</a> <a id="4050" href="Algebra.Lattice.Bundles.html#4163" class="Field Operator">_∨_</a>
  <a id="4056" class="Keyword">infix</a>  <a id="4063" class="Number">4</a> <a id="4065" href="Algebra.Lattice.Bundles.html#4118" class="Field Operator">_≈_</a>
  <a id="4071" class="Keyword">field</a>
    <a id="BoundedJoinSemilattice.Carrier"></a><a id="4081" href="Algebra.Lattice.Bundles.html#4081" class="Field">Carrier</a>                  <a id="4106" class="Symbol">:</a> <a id="4108" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4112" href="Algebra.Lattice.Bundles.html#4009" class="Bound">c</a>
    <a id="BoundedJoinSemilattice._≈_"></a><a id="4118" href="Algebra.Lattice.Bundles.html#4118" class="Field Operator">_≈_</a>                      <a id="4143" class="Symbol">:</a> <a id="4145" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4149" href="Algebra.Lattice.Bundles.html#4081" class="Field">Carrier</a> <a id="4157" href="Algebra.Lattice.Bundles.html#4011" class="Bound">ℓ</a>
    <a id="BoundedJoinSemilattice._∨_"></a><a id="4163" href="Algebra.Lattice.Bundles.html#4163" class="Field Operator">_∨_</a>                      <a id="4188" class="Symbol">:</a> <a id="4190" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="4194" href="Algebra.Lattice.Bundles.html#4081" class="Field">Carrier</a>
    <a id="BoundedJoinSemilattice.⊥"></a><a id="4206" href="Algebra.Lattice.Bundles.html#4206" class="Field">⊥</a>                        <a id="4231" class="Symbol">:</a> <a id="4233" href="Algebra.Lattice.Bundles.html#4081" class="Field">Carrier</a>
    <a id="BoundedJoinSemilattice.isBoundedJoinSemilattice"></a><a id="4245" href="Algebra.Lattice.Bundles.html#4245" class="Field">isBoundedJoinSemilattice</a> <a id="4270" class="Symbol">:</a> <a id="4272" href="Algebra.Lattice.Structures.html#2131" class="Function">IsBoundedSemilattice</a> <a id="4293" href="Algebra.Lattice.Bundles.html#4118" class="Field Operator">_≈_</a> <a id="4297" href="Algebra.Lattice.Bundles.html#4163" class="Field Operator">_∨_</a> <a id="4301" href="Algebra.Lattice.Bundles.html#4206" class="Field">⊥</a>

  <a id="4306" class="Keyword">open</a> <a id="4311" href="Algebra.Lattice.Structures.html#2884" class="Module">IsBoundedJoinSemilattice</a> <a id="4336" href="Algebra.Lattice.Bundles.html#4118" class="Field Operator">_≈_</a> <a id="4340" href="Algebra.Lattice.Bundles.html#4245" class="Field">isBoundedJoinSemilattice</a> <a id="4365" class="Keyword">public</a>

  <a id="BoundedJoinSemilattice.boundedSemilattice"></a><a id="4375" href="Algebra.Lattice.Bundles.html#4375" class="Function">boundedSemilattice</a> <a id="4394" class="Symbol">:</a> <a id="4396" href="Algebra.Lattice.Bundles.html#2814" class="Record">BoundedSemilattice</a> <a id="4415" href="Algebra.Lattice.Bundles.html#4009" class="Bound">c</a> <a id="4417" href="Algebra.Lattice.Bundles.html#4011" class="Bound">ℓ</a>
  <a id="4421" href="Algebra.Lattice.Bundles.html#4375" class="Function">boundedSemilattice</a> <a id="4440" class="Symbol">=</a> <a id="4442" class="Keyword">record</a>
    <a id="4453" class="Symbol">{</a> <a id="4455" href="Algebra.Lattice.Bundles.html#3053" class="Field">isBoundedSemilattice</a> <a id="4476" class="Symbol">=</a> <a id="4478" href="Algebra.Lattice.Bundles.html#4245" class="Field">isBoundedJoinSemilattice</a> <a id="4503" class="Symbol">}</a>

  <a id="4508" class="Keyword">open</a> <a id="4513" href="Algebra.Lattice.Bundles.html#2814" class="Module">BoundedSemilattice</a> <a id="4532" href="Algebra.Lattice.Bundles.html#4375" class="Function">boundedSemilattice</a> <a id="4551" class="Keyword">public</a>
    <a id="4562" class="Keyword">using</a> <a id="4568" class="Symbol">(</a><a id="4569" href="Algebra.Bundles.html#1970" class="Function">rawMagma</a><a id="4577" class="Symbol">;</a> <a id="4579" href="Algebra.Bundles.html#5000" class="Function">magma</a><a id="4584" class="Symbol">;</a> <a id="4586" href="Algebra.Bundles.html#5327" class="Function">semigroup</a><a id="4595" class="Symbol">;</a> <a id="4597" href="Algebra.Lattice.Bundles.html#1702" class="Function">band</a><a id="4601" class="Symbol">;</a> <a id="4603" href="Algebra.Lattice.Bundles.html#3171" class="Function">semilattice</a><a id="4614" class="Symbol">)</a>


<a id="4618" class="Keyword">record</a> <a id="Lattice"></a><a id="4625" href="Algebra.Lattice.Bundles.html#4625" class="Record">Lattice</a> <a id="4633" href="Algebra.Lattice.Bundles.html#4633" class="Bound">c</a> <a id="4635" href="Algebra.Lattice.Bundles.html#4635" class="Bound">ℓ</a> <a id="4637" class="Symbol">:</a> <a id="4639" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4643" class="Symbol">(</a><a id="4644" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="4648" class="Symbol">(</a><a id="4649" href="Algebra.Lattice.Bundles.html#4633" class="Bound">c</a> <a id="4651" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4653" href="Algebra.Lattice.Bundles.html#4635" class="Bound">ℓ</a><a id="4654" class="Symbol">))</a> <a id="4657" class="Keyword">where</a>
  <a id="4665" class="Keyword">infixr</a> <a id="4672" class="Number">7</a> <a id="4674" href="Algebra.Lattice.Bundles.html#4800" class="Field Operator">_∧_</a>
  <a id="4680" class="Keyword">infixr</a> <a id="4687" class="Number">6</a> <a id="4689" href="Algebra.Lattice.Bundles.html#4772" class="Field Operator">_∨_</a>
  <a id="4695" class="Keyword">infix</a>  <a id="4702" class="Number">4</a> <a id="4704" href="Algebra.Lattice.Bundles.html#4742" class="Field Operator">_≈_</a>
  <a id="4710" class="Keyword">field</a>
    <a id="Lattice.Carrier"></a><a id="4720" href="Algebra.Lattice.Bundles.html#4720" class="Field">Carrier</a>   <a id="4730" class="Symbol">:</a> <a id="4732" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4736" href="Algebra.Lattice.Bundles.html#4633" class="Bound">c</a>
    <a id="Lattice._≈_"></a><a id="4742" href="Algebra.Lattice.Bundles.html#4742" class="Field Operator">_≈_</a>       <a id="4752" class="Symbol">:</a> <a id="4754" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4758" href="Algebra.Lattice.Bundles.html#4720" class="Field">Carrier</a> <a id="4766" href="Algebra.Lattice.Bundles.html#4635" class="Bound">ℓ</a>
    <a id="Lattice._∨_"></a><a id="4772" href="Algebra.Lattice.Bundles.html#4772" class="Field Operator">_∨_</a>       <a id="4782" class="Symbol">:</a> <a id="4784" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="4788" href="Algebra.Lattice.Bundles.html#4720" class="Field">Carrier</a>
    <a id="Lattice._∧_"></a><a id="4800" href="Algebra.Lattice.Bundles.html#4800" class="Field Operator">_∧_</a>       <a id="4810" class="Symbol">:</a> <a id="4812" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="4816" href="Algebra.Lattice.Bundles.html#4720" class="Field">Carrier</a>
    <a id="Lattice.isLattice"></a><a id="4828" href="Algebra.Lattice.Bundles.html#4828" class="Field">isLattice</a> <a id="4838" class="Symbol">:</a> <a id="4840" href="Algebra.Lattice.Structures.html#4013" class="Record">IsLattice</a> <a id="4850" href="Algebra.Lattice.Bundles.html#4742" class="Field Operator">_≈_</a> <a id="4854" href="Algebra.Lattice.Bundles.html#4772" class="Field Operator">_∨_</a> <a id="4858" href="Algebra.Lattice.Bundles.html#4800" class="Field Operator">_∧_</a>

  <a id="4865" class="Keyword">open</a> <a id="4870" href="Algebra.Lattice.Structures.html#4013" class="Module">IsLattice</a> <a id="4880" href="Algebra.Lattice.Bundles.html#4828" class="Field">isLattice</a> <a id="4890" class="Keyword">public</a>

  <a id="Lattice.rawLattice"></a><a id="4900" href="Algebra.Lattice.Bundles.html#4900" class="Function">rawLattice</a> <a id="4911" class="Symbol">:</a> <a id="4913" href="Algebra.Lattice.Bundles.Raw.html#473" class="Record">RawLattice</a> <a id="4924" href="Algebra.Lattice.Bundles.html#4633" class="Bound">c</a> <a id="4926" href="Algebra.Lattice.Bundles.html#4635" class="Bound">ℓ</a>
  <a id="4930" href="Algebra.Lattice.Bundles.html#4900" class="Function">rawLattice</a> <a id="4941" class="Symbol">=</a> <a id="4943" class="Keyword">record</a>
    <a id="4954" class="Symbol">{</a> <a id="4956" href="Algebra.Lattice.Bundles.Raw.html#591" class="Field Operator">_≈_</a>  <a id="4961" class="Symbol">=</a> <a id="4963" href="Algebra.Lattice.Bundles.html#4742" class="Field Operator">_≈_</a>
    <a id="4971" class="Symbol">;</a> <a id="4973" href="Algebra.Lattice.Bundles.Raw.html#619" class="Field Operator">_∧_</a>  <a id="4978" class="Symbol">=</a> <a id="4980" href="Algebra.Lattice.Bundles.html#4800" class="Field Operator">_∧_</a>
    <a id="4988" class="Symbol">;</a> <a id="4990" href="Algebra.Lattice.Bundles.Raw.html#645" class="Field Operator">_∨_</a>  <a id="4995" class="Symbol">=</a> <a id="4997" href="Algebra.Lattice.Bundles.html#4772" class="Field Operator">_∨_</a>
    <a id="5005" class="Symbol">}</a>

  <a id="5010" class="Keyword">open</a> <a id="5015" href="Algebra.Lattice.Bundles.Raw.html#473" class="Module">RawLattice</a> <a id="5026" href="Algebra.Lattice.Bundles.html#4900" class="Function">rawLattice</a> <a id="5037" class="Keyword">public</a>
    <a id="5048" class="Keyword">using</a> <a id="5054" class="Symbol">(</a><a id="5055" href="Algebra.Lattice.Bundles.Raw.html#670" class="Function">∨-rawMagma</a><a id="5065" class="Symbol">;</a> <a id="5067" href="Algebra.Lattice.Bundles.Raw.html#746" class="Function">∧-rawMagma</a><a id="5077" class="Symbol">)</a>

  <a id="Lattice.setoid"></a><a id="5082" href="Algebra.Lattice.Bundles.html#5082" class="Function">setoid</a> <a id="5089" class="Symbol">:</a> <a id="5091" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="5098" href="Algebra.Lattice.Bundles.html#4633" class="Bound">c</a> <a id="5100" href="Algebra.Lattice.Bundles.html#4635" class="Bound">ℓ</a>
  <a id="5104" href="Algebra.Lattice.Bundles.html#5082" class="Function">setoid</a> <a id="5111" class="Symbol">=</a> <a id="5113" class="Keyword">record</a> <a id="5120" class="Symbol">{</a> <a id="5122" href="Relation.Binary.Bundles.html#1358" class="Field">isEquivalence</a> <a id="5136" class="Symbol">=</a> <a id="5138" href="Algebra.Lattice.Structures.html#4069" class="Function">isEquivalence</a> <a id="5152" class="Symbol">}</a>

  <a id="5157" class="Keyword">open</a> <a id="5162" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="5169" href="Algebra.Lattice.Bundles.html#5082" class="Function">setoid</a> <a id="5176" class="Keyword">public</a>
    <a id="5187" class="Keyword">using</a> <a id="5193" class="Symbol">(</a><a id="5194" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a><a id="5197" class="Symbol">)</a>


<a id="5201" class="Keyword">record</a> <a id="DistributiveLattice"></a><a id="5208" href="Algebra.Lattice.Bundles.html#5208" class="Record">DistributiveLattice</a> <a id="5228" href="Algebra.Lattice.Bundles.html#5228" class="Bound">c</a> <a id="5230" href="Algebra.Lattice.Bundles.html#5230" class="Bound">ℓ</a> <a id="5232" class="Symbol">:</a> <a id="5234" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5238" class="Symbol">(</a><a id="5239" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="5243" class="Symbol">(</a><a id="5244" href="Algebra.Lattice.Bundles.html#5228" class="Bound">c</a> <a id="5246" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5248" href="Algebra.Lattice.Bundles.html#5230" class="Bound">ℓ</a><a id="5249" class="Symbol">))</a> <a id="5252" class="Keyword">where</a>
  <a id="5260" class="Keyword">infixr</a> <a id="5267" class="Number">7</a> <a id="5269" href="Algebra.Lattice.Bundles.html#5431" class="Field Operator">_∧_</a>
  <a id="5275" class="Keyword">infixr</a> <a id="5282" class="Number">6</a> <a id="5284" href="Algebra.Lattice.Bundles.html#5391" class="Field Operator">_∨_</a>
  <a id="5290" class="Keyword">infix</a>  <a id="5297" class="Number">4</a> <a id="5299" href="Algebra.Lattice.Bundles.html#5349" class="Field Operator">_≈_</a>
  <a id="5305" class="Keyword">field</a>
    <a id="DistributiveLattice.Carrier"></a><a id="5315" href="Algebra.Lattice.Bundles.html#5315" class="Field">Carrier</a>               <a id="5337" class="Symbol">:</a> <a id="5339" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5343" href="Algebra.Lattice.Bundles.html#5228" class="Bound">c</a>
    <a id="DistributiveLattice._≈_"></a><a id="5349" href="Algebra.Lattice.Bundles.html#5349" class="Field Operator">_≈_</a>                   <a id="5371" class="Symbol">:</a> <a id="5373" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="5377" href="Algebra.Lattice.Bundles.html#5315" class="Field">Carrier</a> <a id="5385" href="Algebra.Lattice.Bundles.html#5230" class="Bound">ℓ</a>
    <a id="DistributiveLattice._∨_"></a><a id="5391" href="Algebra.Lattice.Bundles.html#5391" class="Field Operator">_∨_</a>                   <a id="5413" class="Symbol">:</a> <a id="5415" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5419" href="Algebra.Lattice.Bundles.html#5315" class="Field">Carrier</a>
    <a id="DistributiveLattice._∧_"></a><a id="5431" href="Algebra.Lattice.Bundles.html#5431" class="Field Operator">_∧_</a>                   <a id="5453" class="Symbol">:</a> <a id="5455" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5459" href="Algebra.Lattice.Bundles.html#5315" class="Field">Carrier</a>
    <a id="DistributiveLattice.isDistributiveLattice"></a><a id="5471" href="Algebra.Lattice.Bundles.html#5471" class="Field">isDistributiveLattice</a> <a id="5493" class="Symbol">:</a> <a id="5495" href="Algebra.Lattice.Structures.html#4762" class="Record">IsDistributiveLattice</a> <a id="5517" href="Algebra.Lattice.Bundles.html#5349" class="Field Operator">_≈_</a> <a id="5521" href="Algebra.Lattice.Bundles.html#5391" class="Field Operator">_∨_</a> <a id="5525" href="Algebra.Lattice.Bundles.html#5431" class="Field Operator">_∧_</a>

  <a id="5532" class="Keyword">open</a> <a id="5537" href="Algebra.Lattice.Structures.html#4762" class="Module">IsDistributiveLattice</a> <a id="5559" href="Algebra.Lattice.Bundles.html#5471" class="Field">isDistributiveLattice</a> <a id="5581" class="Keyword">public</a>

  <a id="DistributiveLattice.lattice"></a><a id="5591" href="Algebra.Lattice.Bundles.html#5591" class="Function">lattice</a> <a id="5599" class="Symbol">:</a> <a id="5601" href="Algebra.Lattice.Bundles.html#4625" class="Record">Lattice</a> <a id="5609" class="Symbol">_</a> <a id="5611" class="Symbol">_</a>
  <a id="5615" href="Algebra.Lattice.Bundles.html#5591" class="Function">lattice</a> <a id="5623" class="Symbol">=</a> <a id="5625" class="Keyword">record</a> <a id="5632" class="Symbol">{</a> <a id="5634" href="Algebra.Lattice.Bundles.html#4828" class="Field">isLattice</a> <a id="5644" class="Symbol">=</a> <a id="5646" href="Algebra.Lattice.Structures.html#4830" class="Function">isLattice</a> <a id="5656" class="Symbol">}</a>

  <a id="5661" class="Keyword">open</a> <a id="5666" href="Algebra.Lattice.Bundles.html#4625" class="Module">Lattice</a> <a id="5674" href="Algebra.Lattice.Bundles.html#5591" class="Function">lattice</a> <a id="5682" class="Keyword">public</a>
    <a id="5693" class="Keyword">using</a>
    <a id="5703" class="Symbol">(</a> <a id="5705" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a><a id="5708" class="Symbol">;</a> <a id="5710" href="Algebra.Lattice.Bundles.html#5082" class="Function">setoid</a><a id="5716" class="Symbol">;</a> <a id="5718" href="Algebra.Lattice.Bundles.html#4900" class="Function">rawLattice</a>
    <a id="5733" class="Symbol">;</a> <a id="5735" href="Algebra.Lattice.Bundles.Raw.html#670" class="Function">∨-rawMagma</a><a id="5745" class="Symbol">;</a> <a id="5747" href="Algebra.Lattice.Bundles.Raw.html#746" class="Function">∧-rawMagma</a>
    <a id="5762" class="Symbol">)</a>


<a id="5766" class="Keyword">record</a> <a id="BooleanAlgebra"></a><a id="5773" href="Algebra.Lattice.Bundles.html#5773" class="Record">BooleanAlgebra</a> <a id="5788" href="Algebra.Lattice.Bundles.html#5788" class="Bound">c</a> <a id="5790" href="Algebra.Lattice.Bundles.html#5790" class="Bound">ℓ</a> <a id="5792" class="Symbol">:</a> <a id="5794" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5798" class="Symbol">(</a><a id="5799" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="5803" class="Symbol">(</a><a id="5804" href="Algebra.Lattice.Bundles.html#5788" class="Bound">c</a> <a id="5806" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5808" href="Algebra.Lattice.Bundles.html#5790" class="Bound">ℓ</a><a id="5809" class="Symbol">))</a> <a id="5812" class="Keyword">where</a>
  <a id="5820" class="Keyword">infix</a>  <a id="5827" class="Number">8</a> <a id="5829" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬_</a>
  <a id="5834" class="Keyword">infixr</a> <a id="5841" class="Number">7</a> <a id="5843" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">_∧_</a>
  <a id="5849" class="Keyword">infixr</a> <a id="5856" class="Number">6</a> <a id="5858" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">_∨_</a>
  <a id="5864" class="Keyword">infix</a>  <a id="5871" class="Number">4</a> <a id="5873" href="Algebra.Lattice.Bundles.html#5918" class="Field Operator">_≈_</a>
  <a id="5879" class="Keyword">field</a>
    <a id="BooleanAlgebra.Carrier"></a><a id="5889" href="Algebra.Lattice.Bundles.html#5889" class="Field">Carrier</a>          <a id="5906" class="Symbol">:</a> <a id="5908" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5912" href="Algebra.Lattice.Bundles.html#5788" class="Bound">c</a>
    <a id="BooleanAlgebra._≈_"></a><a id="5918" href="Algebra.Lattice.Bundles.html#5918" class="Field Operator">_≈_</a>              <a id="5935" class="Symbol">:</a> <a id="5937" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="5941" href="Algebra.Lattice.Bundles.html#5889" class="Field">Carrier</a> <a id="5949" href="Algebra.Lattice.Bundles.html#5790" class="Bound">ℓ</a>
    <a id="BooleanAlgebra._∨_"></a><a id="5955" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">_∨_</a>              <a id="5972" class="Symbol">:</a> <a id="5974" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5978" href="Algebra.Lattice.Bundles.html#5889" class="Field">Carrier</a>
    <a id="BooleanAlgebra._∧_"></a><a id="5990" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">_∧_</a>              <a id="6007" class="Symbol">:</a> <a id="6009" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="6013" href="Algebra.Lattice.Bundles.html#5889" class="Field">Carrier</a>
    <a id="BooleanAlgebra.¬_"></a><a id="6025" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬_</a>               <a id="6042" class="Symbol">:</a> <a id="6044" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="6048" href="Algebra.Lattice.Bundles.html#5889" class="Field">Carrier</a>
    <a id="BooleanAlgebra.⊤"></a><a id="6060" href="Algebra.Lattice.Bundles.html#6060" class="Field">⊤</a>                <a id="6077" class="Symbol">:</a> <a id="6079" href="Algebra.Lattice.Bundles.html#5889" class="Field">Carrier</a>
    <a id="BooleanAlgebra.⊥"></a><a id="6091" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a>                <a id="6108" class="Symbol">:</a> <a id="6110" href="Algebra.Lattice.Bundles.html#5889" class="Field">Carrier</a>
    <a id="BooleanAlgebra.isBooleanAlgebra"></a><a id="6122" href="Algebra.Lattice.Bundles.html#6122" class="Field">isBooleanAlgebra</a> <a id="6139" class="Symbol">:</a> <a id="6141" href="Algebra.Lattice.Structures.html#5407" class="Record">IsBooleanAlgebra</a> <a id="6158" href="Algebra.Lattice.Bundles.html#5918" class="Field Operator">_≈_</a> <a id="6162" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">_∨_</a> <a id="6166" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">_∧_</a> <a id="6170" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬_</a> <a id="6173" href="Algebra.Lattice.Bundles.html#6060" class="Field">⊤</a> <a id="6175" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a>

  <a id="6180" class="Keyword">open</a> <a id="6185" href="Algebra.Lattice.Structures.html#5407" class="Module">IsBooleanAlgebra</a> <a id="6202" href="Algebra.Lattice.Bundles.html#6122" class="Field">isBooleanAlgebra</a> <a id="6219" class="Keyword">public</a>

  <a id="BooleanAlgebra.distributiveLattice"></a><a id="6229" href="Algebra.Lattice.Bundles.html#6229" class="Function">distributiveLattice</a> <a id="6249" class="Symbol">:</a> <a id="6251" href="Algebra.Lattice.Bundles.html#5208" class="Record">DistributiveLattice</a> <a id="6271" class="Symbol">_</a> <a id="6273" class="Symbol">_</a>
  <a id="6277" href="Algebra.Lattice.Bundles.html#6229" class="Function">distributiveLattice</a> <a id="6297" class="Symbol">=</a> <a id="6299" class="Keyword">record</a>
    <a id="6310" class="Symbol">{</a> <a id="6312" href="Algebra.Lattice.Bundles.html#5471" class="Field">isDistributiveLattice</a> <a id="6334" class="Symbol">=</a> <a id="6336" href="Algebra.Lattice.Structures.html#5495" class="Function">isDistributiveLattice</a>
    <a id="6362" class="Symbol">}</a>

  <a id="6367" class="Keyword">open</a> <a id="6372" href="Algebra.Lattice.Bundles.html#5208" class="Module">DistributiveLattice</a> <a id="6392" href="Algebra.Lattice.Bundles.html#6229" class="Function">distributiveLattice</a> <a id="6412" class="Keyword">public</a>
    <a id="6423" class="Keyword">using</a>
    <a id="6433" class="Symbol">(</a> <a id="6435" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a><a id="6438" class="Symbol">;</a> <a id="6440" href="Algebra.Lattice.Bundles.html#5082" class="Function">setoid</a><a id="6446" class="Symbol">;</a> <a id="6448" href="Algebra.Lattice.Bundles.html#4900" class="Function">rawLattice</a>
    <a id="6463" class="Symbol">;</a> <a id="6465" href="Algebra.Lattice.Bundles.Raw.html#670" class="Function">∨-rawMagma</a><a id="6475" class="Symbol">;</a> <a id="6477" href="Algebra.Lattice.Bundles.Raw.html#746" class="Function">∧-rawMagma</a>
    <a id="6492" class="Symbol">;</a> <a id="6494" href="Algebra.Lattice.Bundles.html#5591" class="Function">lattice</a>
    <a id="6506" class="Symbol">)</a>
</pre></body></html>

==> anc/html/Algebra.Lattice.Construct.NaturalChoice.MaxOp.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Algebra.Lattice.Construct.NaturalChoice.MaxOp</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Properties of a max operator derived from a spec over a total</a>
<a id="171" class="Comment">-- preorder.</a>
<a id="184" class="Comment">------------------------------------------------------------------------</a>

<a id="258" class="Symbol">{-#</a> <a id="262" class="Keyword">OPTIONS</a> <a id="270" class="Pragma">--cubical-compatible</a> <a id="291" class="Pragma">--safe</a> <a id="298" class="Symbol">#-}</a>

<a id="303" class="Keyword">open</a> <a id="308" class="Keyword">import</a> <a id="315" href="Algebra.Construct.NaturalChoice.Base.html" class="Module">Algebra.Construct.NaturalChoice.Base</a>
  <a id="354" class="Keyword">using</a> <a id="360" class="Symbol">(</a><a id="361" href="Algebra.Construct.NaturalChoice.Base.html#1203" class="Record">MaxOperator</a><a id="372" class="Symbol">;</a> <a id="374" href="Algebra.Construct.NaturalChoice.Base.html#1672" class="Function">MaxOp⇒MinOp</a><a id="385" class="Symbol">)</a>
<a id="387" class="Keyword">open</a> <a id="392" class="Keyword">import</a> <a id="399" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="423" class="Keyword">using</a> <a id="429" class="Symbol">(</a><a id="430" href="Relation.Binary.Bundles.html#3050" class="Record">TotalPreorder</a><a id="443" class="Symbol">)</a>

<a id="446" class="Keyword">module</a> <a id="453" href="Algebra.Lattice.Construct.NaturalChoice.MaxOp.html" class="Module">Algebra.Lattice.Construct.NaturalChoice.MaxOp</a>
  <a id="501" class="Symbol">{</a><a id="502" href="Algebra.Lattice.Construct.NaturalChoice.MaxOp.html#502" class="Bound">a</a> <a id="504" href="Algebra.Lattice.Construct.NaturalChoice.MaxOp.html#504" class="Bound">ℓ₁</a> <a id="507" href="Algebra.Lattice.Construct.NaturalChoice.MaxOp.html#507" class="Bound">ℓ₂</a><a id="509" class="Symbol">}</a> <a id="511" class="Symbol">{</a><a id="512" href="Algebra.Lattice.Construct.NaturalChoice.MaxOp.html#512" class="Bound">O</a> <a id="514" class="Symbol">:</a> <a id="516" href="Relation.Binary.Bundles.html#3050" class="Record">TotalPreorder</a> <a id="530" href="Algebra.Lattice.Construct.NaturalChoice.MaxOp.html#502" class="Bound">a</a> <a id="532" href="Algebra.Lattice.Construct.NaturalChoice.MaxOp.html#504" class="Bound">ℓ₁</a> <a id="535" href="Algebra.Lattice.Construct.NaturalChoice.MaxOp.html#507" class="Bound">ℓ₂</a><a id="537" class="Symbol">}</a> <a id="539" class="Symbol">(</a><a id="540" href="Algebra.Lattice.Construct.NaturalChoice.MaxOp.html#540" class="Bound">maxOp</a> <a id="546" class="Symbol">:</a> <a id="548" href="Algebra.Construct.NaturalChoice.Base.html#1203" class="Record">MaxOperator</a> <a id="560" href="Algebra.Lattice.Construct.NaturalChoice.MaxOp.html#512" class="Bound">O</a><a id="561" class="Symbol">)</a>
  <a id="565" class="Keyword">where</a>

<a id="572" class="Keyword">import</a> <a id="579" href="Algebra.Lattice.Construct.NaturalChoice.MinOp.html" class="Module">Algebra.Lattice.Construct.NaturalChoice.MinOp</a> <a id="625" class="Symbol">as</a> <a id="628" class="Module">MinOp</a>

<a id="635" class="Keyword">private</a>
  <a id="645" class="Keyword">module</a> <a id="Min"></a><a id="652" href="Algebra.Lattice.Construct.NaturalChoice.MaxOp.html#652" class="Module">Min</a> <a id="656" class="Symbol">=</a> <a id="658" href="Algebra.Lattice.Construct.NaturalChoice.MinOp.html" class="Module">MinOp</a> <a id="664" class="Symbol">(</a><a id="665" href="Algebra.Construct.NaturalChoice.Base.html#1672" class="Function">MaxOp⇒MinOp</a> <a id="677" href="Algebra.Lattice.Construct.NaturalChoice.MaxOp.html#540" class="Bound">maxOp</a><a id="682" class="Symbol">)</a>

<a id="685" class="Keyword">open</a> <a id="690" href="Algebra.Lattice.Construct.NaturalChoice.MaxOp.html#652" class="Module">Min</a> <a id="694" class="Keyword">public</a>
  <a id="703" class="Keyword">using</a> <a id="709" class="Symbol">()</a>
  <a id="714" class="Keyword">renaming</a>
  <a id="725" class="Symbol">(</a> <a id="727" href="Algebra.Lattice.Construct.NaturalChoice.MinOp.html#844" class="Function">⊓-isSemilattice</a>           <a id="753" class="Symbol">to</a>  <a id="757" class="Function">⊔-isSemilattice</a>
  <a id="775" class="Symbol">;</a> <a id="777" href="Algebra.Lattice.Construct.NaturalChoice.MinOp.html#1037" class="Function">⊓-semilattice</a>             <a id="803" class="Symbol">to</a>  <a id="807" class="Function">⊔-semilattice</a>
  <a id="823" class="Symbol">)</a>
</pre></body></html>

==> anc/html/Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Algebra.Lattice.Construct.NaturalChoice.MinMaxOp</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Properties of min and max operators specified over a total preorder.</a>
<a id="178" class="Comment">------------------------------------------------------------------------</a>

<a id="252" class="Symbol">{-#</a> <a id="256" class="Keyword">OPTIONS</a> <a id="264" class="Pragma">--cubical-compatible</a> <a id="285" class="Pragma">--safe</a> <a id="292" class="Symbol">#-}</a>

<a id="297" class="Keyword">open</a> <a id="302" class="Keyword">import</a> <a id="309" href="Algebra.Construct.NaturalChoice.Base.html" class="Module">Algebra.Construct.NaturalChoice.Base</a> <a id="346" class="Keyword">using</a> <a id="352" class="Symbol">(</a><a id="353" href="Algebra.Construct.NaturalChoice.Base.html#1002" class="Record">MinOperator</a><a id="364" class="Symbol">;</a> <a id="366" href="Algebra.Construct.NaturalChoice.Base.html#1203" class="Record">MaxOperator</a><a id="377" class="Symbol">)</a>
<a id="379" class="Keyword">open</a> <a id="384" class="Keyword">import</a> <a id="391" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="415" class="Keyword">using</a> <a id="421" class="Symbol">(</a><a id="422" href="Relation.Binary.Bundles.html#3050" class="Record">TotalPreorder</a><a id="435" class="Symbol">)</a>

<a id="438" class="Keyword">module</a> <a id="445" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html" class="Module">Algebra.Lattice.Construct.NaturalChoice.MinMaxOp</a>
  <a id="496" class="Symbol">{</a><a id="497" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#497" class="Bound">a</a> <a id="499" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#499" class="Bound">ℓ₁</a> <a id="502" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#502" class="Bound">ℓ₂</a><a id="504" class="Symbol">}</a> <a id="506" class="Symbol">{</a><a id="507" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#507" class="Bound">O</a> <a id="509" class="Symbol">:</a> <a id="511" href="Relation.Binary.Bundles.html#3050" class="Record">TotalPreorder</a> <a id="525" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#497" class="Bound">a</a> <a id="527" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#499" class="Bound">ℓ₁</a> <a id="530" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#502" class="Bound">ℓ₂</a><a id="532" class="Symbol">}</a>
  <a id="536" class="Symbol">(</a><a id="537" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#537" class="Bound">minOp</a> <a id="543" class="Symbol">:</a> <a id="545" href="Algebra.Construct.NaturalChoice.Base.html#1002" class="Record">MinOperator</a> <a id="557" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#507" class="Bound">O</a><a id="558" class="Symbol">)</a>
  <a id="562" class="Symbol">(</a><a id="563" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#563" class="Bound">maxOp</a> <a id="569" class="Symbol">:</a> <a id="571" href="Algebra.Construct.NaturalChoice.Base.html#1203" class="Record">MaxOperator</a> <a id="583" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#507" class="Bound">O</a><a id="584" class="Symbol">)</a>
  <a id="588" class="Keyword">where</a>

<a id="595" class="Keyword">open</a> <a id="600" href="Relation.Binary.Bundles.html#3050" class="Module">TotalPreorder</a> <a id="614" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#507" class="Bound">O</a>
<a id="616" class="Keyword">open</a> <a id="621" href="Algebra.Construct.NaturalChoice.Base.html#1002" class="Module">MinOperator</a> <a id="633" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#537" class="Bound">minOp</a>
<a id="639" class="Keyword">open</a> <a id="644" href="Algebra.Construct.NaturalChoice.Base.html#1203" class="Module">MaxOperator</a> <a id="656" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#563" class="Bound">maxOp</a>

<a id="663" class="Keyword">open</a> <a id="668" class="Keyword">import</a> <a id="675" href="Algebra.Lattice.Structures.html" class="Module">Algebra.Lattice.Structures</a> <a id="702" href="Relation.Binary.Bundles.html#3162" class="Function Operator">_≈_</a>
<a id="706" class="Keyword">open</a> <a id="711" class="Keyword">import</a> <a id="718" href="Algebra.Construct.NaturalChoice.MinMaxOp.html" class="Module">Algebra.Construct.NaturalChoice.MinMaxOp</a> <a id="759" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#537" class="Bound">minOp</a> <a id="765" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#563" class="Bound">maxOp</a>
<a id="771" class="Keyword">open</a> <a id="776" class="Keyword">import</a> <a id="783" href="Algebra.Lattice.Bundles.html" class="Module">Algebra.Lattice.Bundles</a> <a id="807" class="Keyword">using</a> <a id="813" class="Symbol">(</a><a id="814" href="Algebra.Lattice.Bundles.html#4625" class="Record">Lattice</a><a id="821" class="Symbol">;</a> <a id="823" href="Algebra.Lattice.Bundles.html#5208" class="Record">DistributiveLattice</a><a id="842" class="Symbol">)</a>
<a id="844" class="Keyword">open</a> <a id="849" class="Keyword">import</a> <a id="856" href="Relation.Binary.Reasoning.Preorder.html" class="Module">Relation.Binary.Reasoning.Preorder</a> <a id="891" href="Relation.Binary.Bundles.html#3405" class="Function">preorder</a>

<a id="901" class="Comment">------------------------------------------------------------------------</a>
<a id="974" class="Comment">-- Re-export properties of individual operators</a>

<a id="1023" class="Keyword">open</a> <a id="1028" class="Keyword">import</a> <a id="1035" href="Algebra.Lattice.Construct.NaturalChoice.MinOp.html" class="Module">Algebra.Lattice.Construct.NaturalChoice.MinOp</a> <a id="1081" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#537" class="Bound">minOp</a> <a id="1087" class="Keyword">public</a>
<a id="1094" class="Keyword">open</a> <a id="1099" class="Keyword">import</a> <a id="1106" href="Algebra.Lattice.Construct.NaturalChoice.MaxOp.html" class="Module">Algebra.Lattice.Construct.NaturalChoice.MaxOp</a> <a id="1152" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#563" class="Bound">maxOp</a> <a id="1158" class="Keyword">public</a>

<a id="1166" class="Comment">------------------------------------------------------------------------</a>
<a id="1239" class="Comment">-- Structures</a>

<a id="⊔-⊓-isLattice"></a><a id="1254" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#1254" class="Function">⊔-⊓-isLattice</a> <a id="1268" class="Symbol">:</a> <a id="1270" href="Algebra.Lattice.Structures.html#4013" class="Record">IsLattice</a> <a id="1280" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">_⊔_</a> <a id="1284" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Function Operator">_⊓_</a>
<a id="1288" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#1254" class="Function">⊔-⊓-isLattice</a> <a id="1302" class="Symbol">=</a> <a id="1304" class="Keyword">record</a>
  <a id="1313" class="Symbol">{</a> <a id="1315" href="Algebra.Lattice.Structures.html#4069" class="Field">isEquivalence</a> <a id="1329" class="Symbol">=</a> <a id="1331" href="Relation.Binary.Structures.html#2301" class="Function">isEquivalence</a>
  <a id="1347" class="Symbol">;</a> <a id="1349" href="Algebra.Lattice.Structures.html#4107" class="Field">∨-comm</a>        <a id="1363" class="Symbol">=</a> <a id="1365" href="Algebra.Construct.NaturalChoice.MaxOp.html#1249" class="Function">⊔-comm</a>
  <a id="1374" class="Symbol">;</a> <a id="1376" href="Algebra.Lattice.Structures.html#4141" class="Field">∨-assoc</a>       <a id="1390" class="Symbol">=</a> <a id="1392" href="Algebra.Construct.NaturalChoice.MaxOp.html#1220" class="Function">⊔-assoc</a>
  <a id="1402" class="Symbol">;</a> <a id="1404" href="Algebra.Lattice.Structures.html#4175" class="Field">∨-cong</a>        <a id="1418" class="Symbol">=</a> <a id="1420" href="Algebra.Construct.NaturalChoice.MaxOp.html#1079" class="Function">⊔-cong</a>
  <a id="1429" class="Symbol">;</a> <a id="1431" href="Algebra.Lattice.Structures.html#4208" class="Field">∧-comm</a>        <a id="1445" class="Symbol">=</a> <a id="1447" href="Algebra.Construct.NaturalChoice.MinOp.html#1798" class="Function">⊓-comm</a>
  <a id="1456" class="Symbol">;</a> <a id="1458" href="Algebra.Lattice.Structures.html#4242" class="Field">∧-assoc</a>       <a id="1472" class="Symbol">=</a> <a id="1474" href="Algebra.Construct.NaturalChoice.MinOp.html#2597" class="Function">⊓-assoc</a>
  <a id="1484" class="Symbol">;</a> <a id="1486" href="Algebra.Lattice.Structures.html#4276" class="Field">∧-cong</a>        <a id="1500" class="Symbol">=</a> <a id="1502" href="Algebra.Construct.NaturalChoice.MinOp.html#2484" class="Function">⊓-cong</a>
  <a id="1511" class="Symbol">;</a> <a id="1513" href="Algebra.Lattice.Structures.html#4309" class="Field">absorptive</a>    <a id="1527" class="Symbol">=</a> <a id="1529" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3309" class="Function">⊔-⊓-absorptive</a>
  <a id="1546" class="Symbol">}</a>

<a id="⊓-⊔-isLattice"></a><a id="1549" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#1549" class="Function">⊓-⊔-isLattice</a> <a id="1563" class="Symbol">:</a> <a id="1565" href="Algebra.Lattice.Structures.html#4013" class="Record">IsLattice</a> <a id="1575" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Function Operator">_⊓_</a> <a id="1579" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">_⊔_</a>
<a id="1583" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#1549" class="Function">⊓-⊔-isLattice</a> <a id="1597" class="Symbol">=</a> <a id="1599" class="Keyword">record</a>
  <a id="1608" class="Symbol">{</a> <a id="1610" href="Algebra.Lattice.Structures.html#4069" class="Field">isEquivalence</a> <a id="1624" class="Symbol">=</a> <a id="1626" href="Relation.Binary.Structures.html#2301" class="Function">isEquivalence</a>
  <a id="1642" class="Symbol">;</a> <a id="1644" href="Algebra.Lattice.Structures.html#4107" class="Field">∨-comm</a>        <a id="1658" class="Symbol">=</a> <a id="1660" href="Algebra.Construct.NaturalChoice.MinOp.html#1798" class="Function">⊓-comm</a>
  <a id="1669" class="Symbol">;</a> <a id="1671" href="Algebra.Lattice.Structures.html#4141" class="Field">∨-assoc</a>       <a id="1685" class="Symbol">=</a> <a id="1687" href="Algebra.Construct.NaturalChoice.MinOp.html#2597" class="Function">⊓-assoc</a>
  <a id="1697" class="Symbol">;</a> <a id="1699" href="Algebra.Lattice.Structures.html#4175" class="Field">∨-cong</a>        <a id="1713" class="Symbol">=</a> <a id="1715" href="Algebra.Construct.NaturalChoice.MinOp.html#2484" class="Function">⊓-cong</a>
  <a id="1724" class="Symbol">;</a> <a id="1726" href="Algebra.Lattice.Structures.html#4208" class="Field">∧-comm</a>        <a id="1740" class="Symbol">=</a> <a id="1742" href="Algebra.Construct.NaturalChoice.MaxOp.html#1249" class="Function">⊔-comm</a>
  <a id="1751" class="Symbol">;</a> <a id="1753" href="Algebra.Lattice.Structures.html#4242" class="Field">∧-assoc</a>       <a id="1767" class="Symbol">=</a> <a id="1769" href="Algebra.Construct.NaturalChoice.MaxOp.html#1220" class="Function">⊔-assoc</a>
  <a id="1779" class="Symbol">;</a> <a id="1781" href="Algebra.Lattice.Structures.html#4276" class="Field">∧-cong</a>        <a id="1795" class="Symbol">=</a> <a id="1797" href="Algebra.Construct.NaturalChoice.MaxOp.html#1079" class="Function">⊔-cong</a>
  <a id="1806" class="Symbol">;</a> <a id="1808" href="Algebra.Lattice.Structures.html#4309" class="Field">absorptive</a>    <a id="1822" class="Symbol">=</a> <a id="1824" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3389" class="Function">⊓-⊔-absorptive</a>
  <a id="1841" class="Symbol">}</a>

<a id="⊓-⊔-isDistributiveLattice"></a><a id="1844" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#1844" class="Function">⊓-⊔-isDistributiveLattice</a> <a id="1870" class="Symbol">:</a> <a id="1872" href="Algebra.Lattice.Structures.html#4762" class="Record">IsDistributiveLattice</a> <a id="1894" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Function Operator">_⊓_</a> <a id="1898" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">_⊔_</a>
<a id="1902" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#1844" class="Function">⊓-⊔-isDistributiveLattice</a> <a id="1928" class="Symbol">=</a> <a id="1930" class="Keyword">record</a>
  <a id="1939" class="Symbol">{</a> <a id="1941" href="Algebra.Lattice.Structures.html#4830" class="Field">isLattice</a>    <a id="1954" class="Symbol">=</a> <a id="1956" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#1549" class="Function">⊓-⊔-isLattice</a>
  <a id="1972" class="Symbol">;</a> <a id="1974" href="Algebra.Lattice.Structures.html#4862" class="Field">∨-distrib-∧</a>  <a id="1987" class="Symbol">=</a> <a id="1989" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2022" class="Function">⊓-distrib-⊔</a>
  <a id="2003" class="Symbol">;</a> <a id="2005" href="Algebra.Lattice.Structures.html#4900" class="Field">∧-distrib-∨</a>  <a id="2018" class="Symbol">=</a> <a id="2020" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2598" class="Function">⊔-distrib-⊓</a>
  <a id="2034" class="Symbol">}</a>

<a id="⊔-⊓-isDistributiveLattice"></a><a id="2037" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#2037" class="Function">⊔-⊓-isDistributiveLattice</a> <a id="2063" class="Symbol">:</a> <a id="2065" href="Algebra.Lattice.Structures.html#4762" class="Record">IsDistributiveLattice</a> <a id="2087" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">_⊔_</a> <a id="2091" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Function Operator">_⊓_</a>
<a id="2095" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#2037" class="Function">⊔-⊓-isDistributiveLattice</a> <a id="2121" class="Symbol">=</a> <a id="2123" class="Keyword">record</a>
  <a id="2132" class="Symbol">{</a> <a id="2134" href="Algebra.Lattice.Structures.html#4830" class="Field">isLattice</a>    <a id="2147" class="Symbol">=</a> <a id="2149" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#1254" class="Function">⊔-⊓-isLattice</a>
  <a id="2165" class="Symbol">;</a> <a id="2167" href="Algebra.Lattice.Structures.html#4862" class="Field">∨-distrib-∧</a>  <a id="2180" class="Symbol">=</a> <a id="2182" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2598" class="Function">⊔-distrib-⊓</a>
  <a id="2196" class="Symbol">;</a> <a id="2198" href="Algebra.Lattice.Structures.html#4900" class="Field">∧-distrib-∨</a>  <a id="2211" class="Symbol">=</a> <a id="2213" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2022" class="Function">⊓-distrib-⊔</a>
  <a id="2227" class="Symbol">}</a>

<a id="2230" class="Comment">------------------------------------------------------------------------</a>
<a id="2303" class="Comment">-- Bundles</a>

<a id="⊔-⊓-lattice"></a><a id="2315" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#2315" class="Function">⊔-⊓-lattice</a> <a id="2327" class="Symbol">:</a> <a id="2329" href="Algebra.Lattice.Bundles.html#4625" class="Record">Lattice</a> <a id="2337" class="Symbol">_</a> <a id="2339" class="Symbol">_</a>
<a id="2341" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#2315" class="Function">⊔-⊓-lattice</a> <a id="2353" class="Symbol">=</a> <a id="2355" class="Keyword">record</a>
  <a id="2364" class="Symbol">{</a> <a id="2366" href="Algebra.Lattice.Bundles.html#4828" class="Field">isLattice</a> <a id="2376" class="Symbol">=</a> <a id="2378" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#1254" class="Function">⊔-⊓-isLattice</a>
  <a id="2394" class="Symbol">}</a>

<a id="⊓-⊔-lattice"></a><a id="2397" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#2397" class="Function">⊓-⊔-lattice</a> <a id="2409" class="Symbol">:</a> <a id="2411" href="Algebra.Lattice.Bundles.html#4625" class="Record">Lattice</a> <a id="2419" class="Symbol">_</a> <a id="2421" class="Symbol">_</a>
<a id="2423" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#2397" class="Function">⊓-⊔-lattice</a> <a id="2435" class="Symbol">=</a> <a id="2437" class="Keyword">record</a>
  <a id="2446" class="Symbol">{</a> <a id="2448" href="Algebra.Lattice.Bundles.html#4828" class="Field">isLattice</a> <a id="2458" class="Symbol">=</a> <a id="2460" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#1549" class="Function">⊓-⊔-isLattice</a>
  <a id="2476" class="Symbol">}</a>

<a id="⊔-⊓-distributiveLattice"></a><a id="2479" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#2479" class="Function">⊔-⊓-distributiveLattice</a> <a id="2503" class="Symbol">:</a> <a id="2505" href="Algebra.Lattice.Bundles.html#5208" class="Record">DistributiveLattice</a> <a id="2525" class="Symbol">_</a> <a id="2527" class="Symbol">_</a>
<a id="2529" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#2479" class="Function">⊔-⊓-distributiveLattice</a> <a id="2553" class="Symbol">=</a> <a id="2555" class="Keyword">record</a>
  <a id="2564" class="Symbol">{</a> <a id="2566" href="Algebra.Lattice.Bundles.html#5471" class="Field">isDistributiveLattice</a> <a id="2588" class="Symbol">=</a> <a id="2590" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#2037" class="Function">⊔-⊓-isDistributiveLattice</a>
  <a id="2618" class="Symbol">}</a>

<a id="⊓-⊔-distributiveLattice"></a><a id="2621" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#2621" class="Function">⊓-⊔-distributiveLattice</a> <a id="2645" class="Symbol">:</a> <a id="2647" href="Algebra.Lattice.Bundles.html#5208" class="Record">DistributiveLattice</a> <a id="2667" class="Symbol">_</a> <a id="2669" class="Symbol">_</a>
<a id="2671" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#2621" class="Function">⊓-⊔-distributiveLattice</a> <a id="2695" class="Symbol">=</a> <a id="2697" class="Keyword">record</a>
  <a id="2706" class="Symbol">{</a> <a id="2708" href="Algebra.Lattice.Bundles.html#5471" class="Field">isDistributiveLattice</a> <a id="2730" class="Symbol">=</a> <a id="2732" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#1844" class="Function">⊓-⊔-isDistributiveLattice</a>
  <a id="2760" class="Symbol">}</a>
</pre></body></html>

==> anc/html/Algebra.Lattice.Construct.NaturalChoice.MinOp.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Algebra.Lattice.Construct.NaturalChoice.MinOp</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Properties of a min operator derived from a spec over a total</a>
<a id="171" class="Comment">-- preorder.</a>
<a id="184" class="Comment">------------------------------------------------------------------------</a>

<a id="258" class="Symbol">{-#</a> <a id="262" class="Keyword">OPTIONS</a> <a id="270" class="Pragma">--cubical-compatible</a> <a id="291" class="Pragma">--safe</a> <a id="298" class="Symbol">#-}</a>

<a id="303" class="Keyword">open</a> <a id="308" class="Keyword">import</a> <a id="315" href="Algebra.Construct.NaturalChoice.Base.html" class="Module">Algebra.Construct.NaturalChoice.Base</a> <a id="352" class="Keyword">using</a> <a id="358" class="Symbol">(</a><a id="359" href="Algebra.Construct.NaturalChoice.Base.html#1002" class="Record">MinOperator</a><a id="370" class="Symbol">)</a>
<a id="372" class="Keyword">open</a> <a id="377" class="Keyword">import</a> <a id="384" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="408" class="Keyword">using</a> <a id="414" class="Symbol">(</a><a id="415" href="Relation.Binary.Bundles.html#3050" class="Record">TotalPreorder</a><a id="428" class="Symbol">)</a>

<a id="431" class="Keyword">module</a> <a id="438" href="Algebra.Lattice.Construct.NaturalChoice.MinOp.html" class="Module">Algebra.Lattice.Construct.NaturalChoice.MinOp</a>
  <a id="486" class="Symbol">{</a><a id="487" href="Algebra.Lattice.Construct.NaturalChoice.MinOp.html#487" class="Bound">a</a> <a id="489" href="Algebra.Lattice.Construct.NaturalChoice.MinOp.html#489" class="Bound">ℓ₁</a> <a id="492" href="Algebra.Lattice.Construct.NaturalChoice.MinOp.html#492" class="Bound">ℓ₂</a><a id="494" class="Symbol">}</a> <a id="496" class="Symbol">{</a><a id="497" href="Algebra.Lattice.Construct.NaturalChoice.MinOp.html#497" class="Bound">O</a> <a id="499" class="Symbol">:</a> <a id="501" href="Relation.Binary.Bundles.html#3050" class="Record">TotalPreorder</a> <a id="515" href="Algebra.Lattice.Construct.NaturalChoice.MinOp.html#487" class="Bound">a</a> <a id="517" href="Algebra.Lattice.Construct.NaturalChoice.MinOp.html#489" class="Bound">ℓ₁</a> <a id="520" href="Algebra.Lattice.Construct.NaturalChoice.MinOp.html#492" class="Bound">ℓ₂</a><a id="522" class="Symbol">}</a> <a id="524" class="Symbol">(</a><a id="525" href="Algebra.Lattice.Construct.NaturalChoice.MinOp.html#525" class="Bound">minOp</a> <a id="531" class="Symbol">:</a> <a id="533" href="Algebra.Construct.NaturalChoice.Base.html#1002" class="Record">MinOperator</a> <a id="545" href="Algebra.Lattice.Construct.NaturalChoice.MinOp.html#497" class="Bound">O</a><a id="546" class="Symbol">)</a> <a id="548" class="Keyword">where</a>

<a id="555" class="Keyword">open</a> <a id="560" href="Relation.Binary.Bundles.html#3050" class="Module">TotalPreorder</a> <a id="574" href="Algebra.Lattice.Construct.NaturalChoice.MinOp.html#497" class="Bound">O</a>
<a id="576" class="Keyword">open</a> <a id="581" href="Algebra.Construct.NaturalChoice.Base.html#1002" class="Module">MinOperator</a> <a id="593" href="Algebra.Lattice.Construct.NaturalChoice.MinOp.html#525" class="Bound">minOp</a>

<a id="600" class="Keyword">open</a> <a id="605" class="Keyword">import</a> <a id="612" href="Algebra.Construct.NaturalChoice.MinOp.html" class="Module">Algebra.Construct.NaturalChoice.MinOp</a> <a id="650" href="Algebra.Lattice.Construct.NaturalChoice.MinOp.html#525" class="Bound">minOp</a>
<a id="656" class="Keyword">open</a> <a id="661" class="Keyword">import</a> <a id="668" href="Algebra.Lattice.Bundles.html" class="Module">Algebra.Lattice.Bundles</a> <a id="692" class="Keyword">using</a> <a id="698" class="Symbol">(</a><a id="699" href="Algebra.Lattice.Bundles.html#1438" class="Record">Semilattice</a><a id="710" class="Symbol">)</a>
<a id="712" class="Keyword">open</a> <a id="717" class="Keyword">import</a> <a id="724" href="Algebra.Lattice.Structures.html" class="Module">Algebra.Lattice.Structures</a> <a id="751" href="Relation.Binary.Bundles.html#3162" class="Function Operator">_≈_</a>

<a id="756" class="Comment">------------------------------------------------------------------------</a>
<a id="829" class="Comment">-- Structures</a>

<a id="⊓-isSemilattice"></a><a id="844" href="Algebra.Lattice.Construct.NaturalChoice.MinOp.html#844" class="Function">⊓-isSemilattice</a> <a id="860" class="Symbol">:</a> <a id="862" href="Algebra.Lattice.Structures.html#1170" class="Function">IsSemilattice</a> <a id="876" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">_⊓_</a>
<a id="880" href="Algebra.Lattice.Construct.NaturalChoice.MinOp.html#844" class="Function">⊓-isSemilattice</a> <a id="896" class="Symbol">=</a> <a id="898" class="Keyword">record</a>
  <a id="907" class="Symbol">{</a> <a id="909" href="Algebra.Structures.html#4029" class="Field">isBand</a> <a id="916" class="Symbol">=</a> <a id="918" href="Algebra.Construct.NaturalChoice.MinOp.html#4201" class="Function">⊓-isBand</a>
  <a id="929" class="Symbol">;</a> <a id="931" href="Algebra.Structures.html#4051" class="Field">comm</a>   <a id="938" class="Symbol">=</a> <a id="940" href="Algebra.Construct.NaturalChoice.MinOp.html#1798" class="Function">⊓-comm</a>
  <a id="949" class="Symbol">}</a>

<a id="952" class="Comment">------------------------------------------------------------------------</a>
<a id="1025" class="Comment">-- Bundles</a>

<a id="⊓-semilattice"></a><a id="1037" href="Algebra.Lattice.Construct.NaturalChoice.MinOp.html#1037" class="Function">⊓-semilattice</a> <a id="1051" class="Symbol">:</a> <a id="1053" href="Algebra.Lattice.Bundles.html#1438" class="Record">Semilattice</a> <a id="1065" class="Symbol">_</a> <a id="1067" class="Symbol">_</a>
<a id="1069" href="Algebra.Lattice.Construct.NaturalChoice.MinOp.html#1037" class="Function">⊓-semilattice</a> <a id="1083" class="Symbol">=</a> <a id="1085" class="Keyword">record</a>
  <a id="1094" class="Symbol">{</a> <a id="1096" href="Algebra.Lattice.Bundles.html#1614" class="Field">isSemilattice</a> <a id="1110" class="Symbol">=</a> <a id="1112" href="Algebra.Lattice.Construct.NaturalChoice.MinOp.html#844" class="Function">⊓-isSemilattice</a>
  <a id="1130" class="Symbol">}</a>
</pre></body></html>

==> anc/html/Algebra.Lattice.Properties.BooleanAlgebra.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Algebra.Lattice.Properties.BooleanAlgebra</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Some derivable properties of Boolean algebras</a>
<a id="155" class="Comment">------------------------------------------------------------------------</a>

<a id="229" class="Symbol">{-#</a> <a id="233" class="Keyword">OPTIONS</a> <a id="241" class="Pragma">--cubical-compatible</a> <a id="262" class="Pragma">--safe</a> <a id="269" class="Symbol">#-}</a>

<a id="274" class="Keyword">open</a> <a id="279" class="Keyword">import</a> <a id="286" href="Algebra.Lattice.Bundles.html" class="Module">Algebra.Lattice.Bundles</a> <a id="310" class="Keyword">using</a> <a id="316" class="Symbol">(</a><a id="317" href="Algebra.Lattice.Bundles.html#5773" class="Record">BooleanAlgebra</a><a id="331" class="Symbol">)</a>

<a id="334" class="Keyword">module</a> <a id="341" href="Algebra.Lattice.Properties.BooleanAlgebra.html" class="Module">Algebra.Lattice.Properties.BooleanAlgebra</a>
  <a id="385" class="Symbol">{</a><a id="386" href="Algebra.Lattice.Properties.BooleanAlgebra.html#386" class="Bound">c</a> <a id="388" href="Algebra.Lattice.Properties.BooleanAlgebra.html#388" class="Bound">ℓ</a><a id="389" class="Symbol">}</a> <a id="391" class="Symbol">(</a><a id="392" href="Algebra.Lattice.Properties.BooleanAlgebra.html#392" class="Bound">booleanAlgebra</a> <a id="407" class="Symbol">:</a> <a id="409" href="Algebra.Lattice.Bundles.html#5773" class="Record">BooleanAlgebra</a> <a id="424" href="Algebra.Lattice.Properties.BooleanAlgebra.html#386" class="Bound">c</a> <a id="426" href="Algebra.Lattice.Properties.BooleanAlgebra.html#388" class="Bound">ℓ</a><a id="427" class="Symbol">)</a>
  <a id="431" class="Keyword">where</a>

<a id="438" class="Keyword">open</a> <a id="443" class="Keyword">import</a> <a id="450" href="Algebra.Bundles.html" class="Module">Algebra.Bundles</a>
  <a id="468" class="Keyword">using</a> <a id="474" class="Symbol">(</a><a id="475" href="Algebra.Bundles.html#19580" class="Record">CommutativeSemiring</a><a id="494" class="Symbol">;</a> <a id="496" href="Algebra.Bundles.html#31426" class="Record">CommutativeRing</a><a id="511" class="Symbol">;</a> <a id="513" href="Algebra.Bundles.html#32710" class="Record">BooleanRing</a><a id="524" class="Symbol">)</a>
<a id="526" class="Keyword">open</a> <a id="531" class="Keyword">import</a> <a id="538" href="Algebra.Core.html" class="Module">Algebra.Core</a> <a id="551" class="Keyword">using</a> <a id="557" class="Symbol">(</a><a id="558" href="Algebra.Core.html#527" class="Function">Op₂</a><a id="561" class="Symbol">)</a>
<a id="563" class="Keyword">open</a> <a id="568" class="Keyword">import</a> <a id="575" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="593" class="Keyword">using</a> <a id="599" class="Symbol">(</a><a id="600" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="603" class="Symbol">)</a>
<a id="605" class="Keyword">open</a> <a id="610" class="Keyword">import</a> <a id="617" href="Function.Base.html" class="Module">Function.Base</a> <a id="631" class="Keyword">using</a> <a id="637" class="Symbol">(</a><a id="638" href="Function.Base.html#704" class="Function">id</a><a id="640" class="Symbol">;</a> <a id="642" href="Function.Base.html#1993" class="Function Operator">_$_</a><a id="645" class="Symbol">;</a> <a id="647" href="Function.Base.html#4450" class="Function Operator">_⟨_⟩_</a><a id="652" class="Symbol">)</a>
<a id="654" class="Keyword">open</a> <a id="659" class="Keyword">import</a> <a id="666" href="Function.Bundles.html" class="Module">Function.Bundles</a> <a id="683" class="Keyword">using</a> <a id="689" class="Symbol">(</a><a id="690" href="Function.Bundles.html#12398" class="Function Operator">_⇔_</a><a id="693" class="Symbol">;</a> <a id="695" class="Keyword">module</a> <a id="702" href="Function.Bundles.html#4750" class="Module">Equivalence</a><a id="713" class="Symbol">)</a>

<a id="716" class="Keyword">open</a> <a id="721" href="Algebra.Lattice.Bundles.html#5773" class="Module">BooleanAlgebra</a> <a id="736" href="Algebra.Lattice.Properties.BooleanAlgebra.html#392" class="Bound">booleanAlgebra</a>
<a id="751" class="Keyword">open</a> <a id="756" class="Keyword">import</a> <a id="763" href="Algebra.Structures.html" class="Module">Algebra.Structures</a> <a id="782" href="Algebra.Lattice.Bundles.html#5918" class="Field Operator">_≈_</a>
<a id="786" class="Keyword">open</a> <a id="791" class="Keyword">import</a> <a id="798" href="Algebra.Definitions.html" class="Module">Algebra.Definitions</a> <a id="818" href="Algebra.Lattice.Bundles.html#5918" class="Field Operator">_≈_</a>
<a id="822" class="Keyword">open</a> <a id="827" class="Keyword">import</a> <a id="834" href="Algebra.Consequences.Setoid.html" class="Module">Algebra.Consequences.Setoid</a> <a id="862" href="Algebra.Lattice.Bundles.html#5082" class="Function">setoid</a>
<a id="869" class="Keyword">open</a> <a id="874" class="Keyword">import</a> <a id="881" href="Algebra.Lattice.Structures.html" class="Module">Algebra.Lattice.Structures</a> <a id="908" href="Algebra.Lattice.Bundles.html#5918" class="Field Operator">_≈_</a>
<a id="912" class="Keyword">open</a> <a id="917" class="Keyword">import</a> <a id="924" href="Relation.Binary.Reasoning.Setoid.html" class="Module">Relation.Binary.Reasoning.Setoid</a> <a id="957" href="Algebra.Lattice.Bundles.html#5082" class="Function">setoid</a>


<a id="966" class="Comment">------------------------------------------------------------------------</a>
<a id="1039" class="Comment">-- Export properties from distributive lattices</a>

<a id="1088" class="Keyword">open</a> <a id="1093" class="Keyword">import</a> <a id="1100" href="Algebra.Lattice.Properties.DistributiveLattice.html" class="Module">Algebra.Lattice.Properties.DistributiveLattice</a> <a id="1147" href="Algebra.Lattice.Bundles.html#6229" class="Function">distributiveLattice</a> <a id="1167" class="Keyword">public</a>

<a id="1175" class="Comment">------------------------------------------------------------------------</a>
<a id="1248" class="Comment">-- The dual construction is also a boolean algebra</a>

<a id="∧-∨-isBooleanAlgebra"></a><a id="1300" href="Algebra.Lattice.Properties.BooleanAlgebra.html#1300" class="Function">∧-∨-isBooleanAlgebra</a> <a id="1321" class="Symbol">:</a> <a id="1323" href="Algebra.Lattice.Structures.html#5407" class="Record">IsBooleanAlgebra</a> <a id="1340" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">_∧_</a> <a id="1344" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">_∨_</a> <a id="1348" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬_</a> <a id="1351" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a> <a id="1353" href="Algebra.Lattice.Bundles.html#6060" class="Field">⊤</a>
<a id="1355" href="Algebra.Lattice.Properties.BooleanAlgebra.html#1300" class="Function">∧-∨-isBooleanAlgebra</a> <a id="1376" class="Symbol">=</a> <a id="1378" class="Keyword">record</a>
  <a id="1387" class="Symbol">{</a> <a id="1389" href="Algebra.Lattice.Structures.html#5495" class="Field">isDistributiveLattice</a> <a id="1411" class="Symbol">=</a> <a id="1413" href="Algebra.Lattice.Properties.DistributiveLattice.html#929" class="Function">∧-∨-isDistributiveLattice</a>
  <a id="1441" class="Symbol">;</a> <a id="1443" href="Algebra.Lattice.Structures.html#5549" class="Field">∨-complement</a>          <a id="1465" class="Symbol">=</a> <a id="1467" href="Algebra.Lattice.Structures.html#5591" class="Function">∧-complement</a>
  <a id="1482" class="Symbol">;</a> <a id="1484" href="Algebra.Lattice.Structures.html#5591" class="Field">∧-complement</a>          <a id="1506" class="Symbol">=</a> <a id="1508" href="Algebra.Lattice.Structures.html#5549" class="Function">∨-complement</a>
  <a id="1523" class="Symbol">;</a> <a id="1525" href="Algebra.Lattice.Structures.html#5633" class="Field">¬-cong</a>                <a id="1547" class="Symbol">=</a> <a id="1549" href="Algebra.Lattice.Structures.html#5633" class="Function">¬-cong</a>
  <a id="1558" class="Symbol">}</a>

<a id="∧-∨-booleanAlgebra"></a><a id="1561" href="Algebra.Lattice.Properties.BooleanAlgebra.html#1561" class="Function">∧-∨-booleanAlgebra</a> <a id="1580" class="Symbol">:</a> <a id="1582" href="Algebra.Lattice.Bundles.html#5773" class="Record">BooleanAlgebra</a> <a id="1597" class="Symbol">_</a> <a id="1599" class="Symbol">_</a>
<a id="1601" href="Algebra.Lattice.Properties.BooleanAlgebra.html#1561" class="Function">∧-∨-booleanAlgebra</a> <a id="1620" class="Symbol">=</a> <a id="1622" class="Keyword">record</a>
  <a id="1631" class="Symbol">{</a> <a id="1633" href="Algebra.Lattice.Bundles.html#6122" class="Field">isBooleanAlgebra</a> <a id="1650" class="Symbol">=</a> <a id="1652" href="Algebra.Lattice.Properties.BooleanAlgebra.html#1300" class="Function">∧-∨-isBooleanAlgebra</a>
  <a id="1675" class="Symbol">}</a>

<a id="1678" class="Comment">------------------------------------------------------------------------</a>
<a id="1751" class="Comment">-- (∨, ∧, ⊥, ⊤) and (∧, ∨, ⊤, ⊥) are commutative semirings</a>

<a id="∧-identityʳ"></a><a id="1811" href="Algebra.Lattice.Properties.BooleanAlgebra.html#1811" class="Function">∧-identityʳ</a> <a id="1823" class="Symbol">:</a> <a id="1825" href="Algebra.Definitions.html#1958" class="Function">RightIdentity</a> <a id="1839" href="Algebra.Lattice.Bundles.html#6060" class="Field">⊤</a> <a id="1841" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">_∧_</a>
<a id="1845" href="Algebra.Lattice.Properties.BooleanAlgebra.html#1811" class="Function">∧-identityʳ</a> <a id="1857" href="Algebra.Lattice.Properties.BooleanAlgebra.html#1857" class="Bound">x</a> <a id="1859" class="Symbol">=</a> <a id="1861" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="1869" href="Algebra.Lattice.Properties.BooleanAlgebra.html#1857" class="Bound">x</a> <a id="1871" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="1873" href="Algebra.Lattice.Bundles.html#6060" class="Field">⊤</a>          <a id="1884" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1887" href="Algebra.Lattice.Structures.html#4510" class="Function">∧-congˡ</a> <a id="1895" class="Symbol">(</a><a id="1896" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="1900" class="Symbol">(</a><a id="1901" href="Algebra.Lattice.Structures.html#5806" class="Function">∨-complementʳ</a> <a id="1915" class="Symbol">_))</a> <a id="1919" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="1923" href="Algebra.Lattice.Properties.BooleanAlgebra.html#1857" class="Bound">x</a> <a id="1925" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="1927" class="Symbol">(</a><a id="1928" href="Algebra.Lattice.Properties.BooleanAlgebra.html#1857" class="Bound">x</a> <a id="1930" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="1932" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="1934" href="Algebra.Lattice.Properties.BooleanAlgebra.html#1857" class="Bound">x</a><a id="1935" class="Symbol">)</a>  <a id="1938" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1941" href="Algebra.Lattice.Structures.html#4448" class="Function">∧-absorbs-∨</a> <a id="1953" class="Symbol">_</a> <a id="1955" class="Symbol">_</a> <a id="1957" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="1961" href="Algebra.Lattice.Properties.BooleanAlgebra.html#1857" class="Bound">x</a>              <a id="1976" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="∧-identityˡ"></a><a id="1979" href="Algebra.Lattice.Properties.BooleanAlgebra.html#1979" class="Function">∧-identityˡ</a> <a id="1991" class="Symbol">:</a> <a id="1993" href="Algebra.Definitions.html#1885" class="Function">LeftIdentity</a> <a id="2006" href="Algebra.Lattice.Bundles.html#6060" class="Field">⊤</a> <a id="2008" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">_∧_</a>
<a id="2012" href="Algebra.Lattice.Properties.BooleanAlgebra.html#1979" class="Function">∧-identityˡ</a> <a id="2024" class="Symbol">=</a> <a id="2026" href="Algebra.Consequences.Setoid.html#4869" class="Function">comm∧idʳ⇒idˡ</a> <a id="2039" href="Algebra.Lattice.Structures.html#4208" class="Function">∧-comm</a> <a id="2046" href="Algebra.Lattice.Properties.BooleanAlgebra.html#1811" class="Function">∧-identityʳ</a>

<a id="∧-identity"></a><a id="2059" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2059" class="Function">∧-identity</a> <a id="2070" class="Symbol">:</a> <a id="2072" href="Algebra.Definitions.html#2033" class="Function">Identity</a> <a id="2081" href="Algebra.Lattice.Bundles.html#6060" class="Field">⊤</a> <a id="2083" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">_∧_</a>
<a id="2087" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2059" class="Function">∧-identity</a> <a id="2098" class="Symbol">=</a> <a id="2100" href="Algebra.Lattice.Properties.BooleanAlgebra.html#1979" class="Function">∧-identityˡ</a> <a id="2112" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2114" href="Algebra.Lattice.Properties.BooleanAlgebra.html#1811" class="Function">∧-identityʳ</a>

<a id="∨-identityʳ"></a><a id="2127" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2127" class="Function">∨-identityʳ</a> <a id="2139" class="Symbol">:</a> <a id="2141" href="Algebra.Definitions.html#1958" class="Function">RightIdentity</a> <a id="2155" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a> <a id="2157" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">_∨_</a>
<a id="2161" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2127" class="Function">∨-identityʳ</a> <a id="2173" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2173" class="Bound">x</a> <a id="2175" class="Symbol">=</a> <a id="2177" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="2185" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2173" class="Bound">x</a> <a id="2187" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="2189" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a>          <a id="2200" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2203" href="Algebra.Lattice.Structures.html#4633" class="Function">∨-congˡ</a> <a id="2211" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="2213" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="2217" class="Symbol">(</a><a id="2218" href="Algebra.Lattice.Structures.html#5955" class="Function">∧-complementʳ</a> <a id="2232" class="Symbol">_)</a> <a id="2235" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="2239" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2173" class="Bound">x</a> <a id="2241" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="2243" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2173" class="Bound">x</a> <a id="2245" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="2247" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="2249" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2173" class="Bound">x</a>    <a id="2254" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2257" href="Algebra.Lattice.Structures.html#4386" class="Function">∨-absorbs-∧</a> <a id="2269" class="Symbol">_</a> <a id="2271" class="Symbol">_</a> <a id="2273" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="2277" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2173" class="Bound">x</a>              <a id="2292" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="∨-identityˡ"></a><a id="2295" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2295" class="Function">∨-identityˡ</a> <a id="2307" class="Symbol">:</a> <a id="2309" href="Algebra.Definitions.html#1885" class="Function">LeftIdentity</a> <a id="2322" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a> <a id="2324" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">_∨_</a>
<a id="2328" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2295" class="Function">∨-identityˡ</a> <a id="2340" class="Symbol">=</a> <a id="2342" href="Algebra.Consequences.Setoid.html#4869" class="Function">comm∧idʳ⇒idˡ</a> <a id="2355" href="Algebra.Lattice.Structures.html#4107" class="Function">∨-comm</a> <a id="2362" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2127" class="Function">∨-identityʳ</a>

<a id="∨-identity"></a><a id="2375" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2375" class="Function">∨-identity</a> <a id="2386" class="Symbol">:</a> <a id="2388" href="Algebra.Definitions.html#2033" class="Function">Identity</a> <a id="2397" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a> <a id="2399" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">_∨_</a>
<a id="2403" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2375" class="Function">∨-identity</a> <a id="2414" class="Symbol">=</a> <a id="2416" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2295" class="Function">∨-identityˡ</a> <a id="2428" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2430" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2127" class="Function">∨-identityʳ</a>

<a id="∧-zeroʳ"></a><a id="2443" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2443" class="Function">∧-zeroʳ</a> <a id="2451" class="Symbol">:</a> <a id="2453" href="Algebra.Definitions.html#2184" class="Function">RightZero</a> <a id="2463" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a> <a id="2465" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">_∧_</a>
<a id="2469" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2443" class="Function">∧-zeroʳ</a> <a id="2477" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2477" class="Bound">x</a> <a id="2479" class="Symbol">=</a> <a id="2481" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="2489" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2477" class="Bound">x</a> <a id="2491" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="2493" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a>          <a id="2504" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="2507" href="Algebra.Lattice.Structures.html#4510" class="Function">∧-congˡ</a> <a id="2515" class="Symbol">(</a><a id="2516" href="Algebra.Lattice.Structures.html#5955" class="Function">∧-complementʳ</a> <a id="2530" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2477" class="Bound">x</a><a id="2531" class="Symbol">)</a> <a id="2533" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
  <a id="2537" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2477" class="Bound">x</a> <a id="2539" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a>  <a id="2542" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2477" class="Bound">x</a>  <a id="2545" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="2547" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="2549" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2477" class="Bound">x</a>  <a id="2552" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="2555" href="Algebra.Lattice.Structures.html#4242" class="Function">∧-assoc</a> <a id="2563" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2477" class="Bound">x</a> <a id="2565" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2477" class="Bound">x</a> <a id="2567" class="Symbol">(</a><a id="2568" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="2570" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2477" class="Bound">x</a><a id="2571" class="Symbol">)</a> <a id="2573" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
  <a id="2577" class="Symbol">(</a><a id="2578" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2477" class="Bound">x</a> <a id="2580" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="2582" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2477" class="Bound">x</a><a id="2583" class="Symbol">)</a> <a id="2585" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="2587" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="2589" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2477" class="Bound">x</a>  <a id="2592" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a>  <a id="2596" href="Algebra.Lattice.Structures.html#4571" class="Function">∧-congʳ</a> <a id="2604" class="Symbol">(</a><a id="2605" href="Algebra.Lattice.Properties.Lattice.html#1023" class="Function">∧-idem</a> <a id="2612" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2477" class="Bound">x</a><a id="2613" class="Symbol">)</a> <a id="2615" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="2619" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2477" class="Bound">x</a>       <a id="2627" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="2629" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="2631" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2477" class="Bound">x</a>  <a id="2634" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a>  <a id="2638" href="Algebra.Lattice.Structures.html#5955" class="Function">∧-complementʳ</a> <a id="2652" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2477" class="Bound">x</a> <a id="2654" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="2658" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a>              <a id="2673" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="∧-zeroˡ"></a><a id="2676" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2676" class="Function">∧-zeroˡ</a> <a id="2684" class="Symbol">:</a> <a id="2686" href="Algebra.Definitions.html#2119" class="Function">LeftZero</a> <a id="2695" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a> <a id="2697" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">_∧_</a>
<a id="2701" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2676" class="Function">∧-zeroˡ</a> <a id="2709" class="Symbol">=</a> <a id="2711" href="Algebra.Consequences.Setoid.html#5344" class="Function">comm∧zeʳ⇒zeˡ</a> <a id="2724" href="Algebra.Lattice.Structures.html#4208" class="Function">∧-comm</a> <a id="2731" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2443" class="Function">∧-zeroʳ</a>

<a id="∧-zero"></a><a id="2740" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2740" class="Function">∧-zero</a> <a id="2747" class="Symbol">:</a> <a id="2749" href="Algebra.Definitions.html#2251" class="Function">Zero</a> <a id="2754" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a> <a id="2756" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">_∧_</a>
<a id="2760" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2740" class="Function">∧-zero</a> <a id="2767" class="Symbol">=</a> <a id="2769" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2676" class="Function">∧-zeroˡ</a> <a id="2777" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2779" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2443" class="Function">∧-zeroʳ</a>

<a id="∨-zeroʳ"></a><a id="2788" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2788" class="Function">∨-zeroʳ</a> <a id="2796" class="Symbol">:</a> <a id="2798" class="Symbol">∀</a> <a id="2800" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2800" class="Bound">x</a> <a id="2802" class="Symbol">→</a> <a id="2804" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2800" class="Bound">x</a> <a id="2806" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="2808" href="Algebra.Lattice.Bundles.html#6060" class="Field">⊤</a> <a id="2810" href="Algebra.Lattice.Bundles.html#5918" class="Field Operator">≈</a> <a id="2812" href="Algebra.Lattice.Bundles.html#6060" class="Field">⊤</a>
<a id="2814" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2788" class="Function">∨-zeroʳ</a> <a id="2822" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2822" class="Bound">x</a> <a id="2824" class="Symbol">=</a> <a id="2826" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="2834" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2822" class="Bound">x</a> <a id="2836" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="2838" href="Algebra.Lattice.Bundles.html#6060" class="Field">⊤</a>          <a id="2849" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="2852" href="Algebra.Lattice.Structures.html#4633" class="Function">∨-congˡ</a> <a id="2860" class="Symbol">(</a><a id="2861" href="Algebra.Lattice.Structures.html#5806" class="Function">∨-complementʳ</a> <a id="2875" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2822" class="Bound">x</a><a id="2876" class="Symbol">)</a> <a id="2878" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
  <a id="2882" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2822" class="Bound">x</a> <a id="2884" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a>  <a id="2887" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2822" class="Bound">x</a>  <a id="2890" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="2892" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="2894" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2822" class="Bound">x</a>  <a id="2897" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="2900" href="Algebra.Lattice.Structures.html#4141" class="Function">∨-assoc</a> <a id="2908" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2822" class="Bound">x</a> <a id="2910" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2822" class="Bound">x</a> <a id="2912" class="Symbol">(</a><a id="2913" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="2915" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2822" class="Bound">x</a><a id="2916" class="Symbol">)</a> <a id="2918" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
  <a id="2922" class="Symbol">(</a><a id="2923" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2822" class="Bound">x</a> <a id="2925" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="2927" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2822" class="Bound">x</a><a id="2928" class="Symbol">)</a> <a id="2930" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="2932" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="2934" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2822" class="Bound">x</a>  <a id="2937" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2940" href="Algebra.Lattice.Structures.html#4694" class="Function">∨-congʳ</a> <a id="2948" class="Symbol">(</a><a id="2949" href="Algebra.Lattice.Properties.Lattice.html#2007" class="Function">∨-idem</a> <a id="2956" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2822" class="Bound">x</a><a id="2957" class="Symbol">)</a> <a id="2959" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="2963" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2822" class="Bound">x</a>       <a id="2971" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="2973" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="2975" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2822" class="Bound">x</a>  <a id="2978" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2981" href="Algebra.Lattice.Structures.html#5806" class="Function">∨-complementʳ</a> <a id="2995" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2822" class="Bound">x</a> <a id="2997" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="3001" href="Algebra.Lattice.Bundles.html#6060" class="Field">⊤</a>              <a id="3016" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="∨-zeroˡ"></a><a id="3019" href="Algebra.Lattice.Properties.BooleanAlgebra.html#3019" class="Function">∨-zeroˡ</a> <a id="3027" class="Symbol">:</a> <a id="3029" href="Algebra.Definitions.html#2119" class="Function">LeftZero</a> <a id="3038" href="Algebra.Lattice.Bundles.html#6060" class="Field">⊤</a> <a id="3040" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">_∨_</a>
<a id="3044" href="Algebra.Lattice.Properties.BooleanAlgebra.html#3019" class="Function">∨-zeroˡ</a> <a id="3052" class="Symbol">=</a> <a id="3054" href="Algebra.Consequences.Setoid.html#5344" class="Function">comm∧zeʳ⇒zeˡ</a> <a id="3067" href="Algebra.Lattice.Structures.html#4107" class="Function">∨-comm</a> <a id="3074" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2788" class="Function">∨-zeroʳ</a>

<a id="∨-zero"></a><a id="3083" href="Algebra.Lattice.Properties.BooleanAlgebra.html#3083" class="Function">∨-zero</a> <a id="3090" class="Symbol">:</a> <a id="3092" href="Algebra.Definitions.html#2251" class="Function">Zero</a> <a id="3097" href="Algebra.Lattice.Bundles.html#6060" class="Field">⊤</a> <a id="3099" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">_∨_</a>
<a id="3103" href="Algebra.Lattice.Properties.BooleanAlgebra.html#3083" class="Function">∨-zero</a> <a id="3110" class="Symbol">=</a> <a id="3112" href="Algebra.Lattice.Properties.BooleanAlgebra.html#3019" class="Function">∨-zeroˡ</a> <a id="3120" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3122" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2788" class="Function">∨-zeroʳ</a>

<a id="∨-⊥-isMonoid"></a><a id="3131" href="Algebra.Lattice.Properties.BooleanAlgebra.html#3131" class="Function">∨-⊥-isMonoid</a> <a id="3144" class="Symbol">:</a> <a id="3146" href="Algebra.Structures.html#4809" class="Record">IsMonoid</a> <a id="3155" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">_∨_</a> <a id="3159" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a>
<a id="3161" href="Algebra.Lattice.Properties.BooleanAlgebra.html#3131" class="Function">∨-⊥-isMonoid</a> <a id="3174" class="Symbol">=</a> <a id="3176" class="Keyword">record</a>
  <a id="3185" class="Symbol">{</a> <a id="3187" href="Algebra.Structures.html#4870" class="Field">isSemigroup</a> <a id="3199" class="Symbol">=</a> <a id="3201" href="Algebra.Lattice.Properties.Lattice.html#2245" class="Function">∨-isSemigroup</a>
  <a id="3217" class="Symbol">;</a> <a id="3219" href="Algebra.Structures.html#4902" class="Field">identity</a>    <a id="3231" class="Symbol">=</a> <a id="3233" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2375" class="Function">∨-identity</a>
  <a id="3246" class="Symbol">}</a>

<a id="∧-⊤-isMonoid"></a><a id="3249" href="Algebra.Lattice.Properties.BooleanAlgebra.html#3249" class="Function">∧-⊤-isMonoid</a> <a id="3262" class="Symbol">:</a> <a id="3264" href="Algebra.Structures.html#4809" class="Record">IsMonoid</a> <a id="3273" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">_∧_</a> <a id="3277" href="Algebra.Lattice.Bundles.html#6060" class="Field">⊤</a>
<a id="3279" href="Algebra.Lattice.Properties.BooleanAlgebra.html#3249" class="Function">∧-⊤-isMonoid</a> <a id="3292" class="Symbol">=</a> <a id="3294" class="Keyword">record</a>
  <a id="3303" class="Symbol">{</a> <a id="3305" href="Algebra.Structures.html#4870" class="Field">isSemigroup</a> <a id="3317" class="Symbol">=</a> <a id="3319" href="Algebra.Lattice.Properties.Lattice.html#1286" class="Function">∧-isSemigroup</a>
  <a id="3335" class="Symbol">;</a> <a id="3337" href="Algebra.Structures.html#4902" class="Field">identity</a>    <a id="3349" class="Symbol">=</a> <a id="3351" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2059" class="Function">∧-identity</a>
  <a id="3364" class="Symbol">}</a>

<a id="∨-⊥-isCommutativeMonoid"></a><a id="3367" href="Algebra.Lattice.Properties.BooleanAlgebra.html#3367" class="Function">∨-⊥-isCommutativeMonoid</a> <a id="3391" class="Symbol">:</a> <a id="3393" href="Algebra.Structures.html#5219" class="Record">IsCommutativeMonoid</a> <a id="3413" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">_∨_</a> <a id="3417" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a>
<a id="3419" href="Algebra.Lattice.Properties.BooleanAlgebra.html#3367" class="Function">∨-⊥-isCommutativeMonoid</a> <a id="3443" class="Symbol">=</a> <a id="3445" class="Keyword">record</a>
  <a id="3454" class="Symbol">{</a> <a id="3456" href="Algebra.Structures.html#5291" class="Field">isMonoid</a> <a id="3465" class="Symbol">=</a> <a id="3467" href="Algebra.Lattice.Properties.BooleanAlgebra.html#3131" class="Function">∨-⊥-isMonoid</a>
  <a id="3482" class="Symbol">;</a> <a id="3484" href="Algebra.Structures.html#5319" class="Field">comm</a>     <a id="3493" class="Symbol">=</a> <a id="3495" href="Algebra.Lattice.Structures.html#4107" class="Function">∨-comm</a>
  <a id="3504" class="Symbol">}</a>

<a id="∧-⊤-isCommutativeMonoid"></a><a id="3507" href="Algebra.Lattice.Properties.BooleanAlgebra.html#3507" class="Function">∧-⊤-isCommutativeMonoid</a> <a id="3531" class="Symbol">:</a> <a id="3533" href="Algebra.Structures.html#5219" class="Record">IsCommutativeMonoid</a> <a id="3553" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">_∧_</a> <a id="3557" href="Algebra.Lattice.Bundles.html#6060" class="Field">⊤</a>
<a id="3559" href="Algebra.Lattice.Properties.BooleanAlgebra.html#3507" class="Function">∧-⊤-isCommutativeMonoid</a> <a id="3583" class="Symbol">=</a> <a id="3585" class="Keyword">record</a>
  <a id="3594" class="Symbol">{</a> <a id="3596" href="Algebra.Structures.html#5291" class="Field">isMonoid</a> <a id="3605" class="Symbol">=</a> <a id="3607" href="Algebra.Lattice.Properties.BooleanAlgebra.html#3249" class="Function">∧-⊤-isMonoid</a>
  <a id="3622" class="Symbol">;</a> <a id="3624" href="Algebra.Structures.html#5319" class="Field">comm</a>     <a id="3633" class="Symbol">=</a> <a id="3635" href="Algebra.Lattice.Structures.html#4208" class="Function">∧-comm</a>
  <a id="3644" class="Symbol">}</a>

<a id="∨-∧-isSemiring"></a><a id="3647" href="Algebra.Lattice.Properties.BooleanAlgebra.html#3647" class="Function">∨-∧-isSemiring</a> <a id="3662" class="Symbol">:</a> <a id="3664" href="Algebra.Structures.html#15999" class="Record">IsSemiring</a> <a id="3675" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">_∨_</a> <a id="3679" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">_∧_</a> <a id="3683" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a> <a id="3685" href="Algebra.Lattice.Bundles.html#6060" class="Field">⊤</a>
<a id="3687" href="Algebra.Lattice.Properties.BooleanAlgebra.html#3647" class="Function">∨-∧-isSemiring</a> <a id="3702" class="Symbol">=</a> <a id="3704" class="Keyword">record</a>
  <a id="3713" class="Symbol">{</a> <a id="3715" href="Algebra.Structures.html#16068" class="Field">isSemiringWithoutAnnihilatingZero</a> <a id="3749" class="Symbol">=</a> <a id="3751" class="Keyword">record</a>
    <a id="3762" class="Symbol">{</a> <a id="3764" href="Algebra.Structures.html#14405" class="Field">+-isCommutativeMonoid</a> <a id="3786" class="Symbol">=</a> <a id="3788" href="Algebra.Lattice.Properties.BooleanAlgebra.html#3367" class="Function">∨-⊥-isCommutativeMonoid</a>
    <a id="3816" class="Symbol">;</a> <a id="3818" href="Algebra.Structures.html#14458" class="Field">*-cong</a> <a id="3825" class="Symbol">=</a> <a id="3827" href="Algebra.Lattice.Structures.html#4276" class="Function">∧-cong</a>
    <a id="3838" class="Symbol">;</a> <a id="3840" href="Algebra.Structures.html#14499" class="Field">*-assoc</a> <a id="3848" class="Symbol">=</a> <a id="3850" href="Algebra.Lattice.Structures.html#4242" class="Function">∧-assoc</a>
    <a id="3862" class="Symbol">;</a> <a id="3864" href="Algebra.Structures.html#14541" class="Field">*-identity</a> <a id="3875" class="Symbol">=</a> <a id="3877" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2059" class="Function">∧-identity</a>
    <a id="3892" class="Symbol">;</a> <a id="3894" href="Algebra.Structures.html#14583" class="Field">distrib</a> <a id="3902" class="Symbol">=</a> <a id="3904" href="Algebra.Lattice.Structures.html#4900" class="Function">∧-distrib-∨</a>
    <a id="3920" class="Symbol">}</a>
  <a id="3924" class="Symbol">;</a> <a id="3926" href="Algebra.Structures.html#16158" class="Field">zero</a> <a id="3931" class="Symbol">=</a> <a id="3933" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2740" class="Function">∧-zero</a>
  <a id="3942" class="Symbol">}</a>

<a id="∧-∨-isSemiring"></a><a id="3945" href="Algebra.Lattice.Properties.BooleanAlgebra.html#3945" class="Function">∧-∨-isSemiring</a> <a id="3960" class="Symbol">:</a> <a id="3962" href="Algebra.Structures.html#15999" class="Record">IsSemiring</a> <a id="3973" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">_∧_</a> <a id="3977" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">_∨_</a> <a id="3981" href="Algebra.Lattice.Bundles.html#6060" class="Field">⊤</a> <a id="3983" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a>
<a id="3985" href="Algebra.Lattice.Properties.BooleanAlgebra.html#3945" class="Function">∧-∨-isSemiring</a> <a id="4000" class="Symbol">=</a> <a id="4002" class="Keyword">record</a>
  <a id="4011" class="Symbol">{</a> <a id="4013" href="Algebra.Structures.html#16068" class="Field">isSemiringWithoutAnnihilatingZero</a> <a id="4047" class="Symbol">=</a> <a id="4049" class="Keyword">record</a>
    <a id="4060" class="Symbol">{</a> <a id="4062" href="Algebra.Structures.html#14405" class="Field">+-isCommutativeMonoid</a> <a id="4084" class="Symbol">=</a> <a id="4086" href="Algebra.Lattice.Properties.BooleanAlgebra.html#3507" class="Function">∧-⊤-isCommutativeMonoid</a>
    <a id="4114" class="Symbol">;</a> <a id="4116" href="Algebra.Structures.html#14458" class="Field">*-cong</a> <a id="4123" class="Symbol">=</a> <a id="4125" href="Algebra.Lattice.Structures.html#4175" class="Function">∨-cong</a>
    <a id="4136" class="Symbol">;</a> <a id="4138" href="Algebra.Structures.html#14499" class="Field">*-assoc</a> <a id="4146" class="Symbol">=</a> <a id="4148" href="Algebra.Lattice.Structures.html#4141" class="Function">∨-assoc</a>
    <a id="4160" class="Symbol">;</a> <a id="4162" href="Algebra.Structures.html#14541" class="Field">*-identity</a> <a id="4173" class="Symbol">=</a> <a id="4175" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2375" class="Function">∨-identity</a>
    <a id="4190" class="Symbol">;</a> <a id="4192" href="Algebra.Structures.html#14583" class="Field">distrib</a> <a id="4200" class="Symbol">=</a> <a id="4202" href="Algebra.Lattice.Structures.html#4862" class="Function">∨-distrib-∧</a>
    <a id="4218" class="Symbol">}</a>
  <a id="4222" class="Symbol">;</a> <a id="4224" href="Algebra.Structures.html#16158" class="Field">zero</a> <a id="4229" class="Symbol">=</a> <a id="4231" href="Algebra.Lattice.Properties.BooleanAlgebra.html#3083" class="Function">∨-zero</a>
  <a id="4240" class="Symbol">}</a>

<a id="∨-∧-isCommutativeSemiring"></a><a id="4243" href="Algebra.Lattice.Properties.BooleanAlgebra.html#4243" class="Function">∨-∧-isCommutativeSemiring</a> <a id="4269" class="Symbol">:</a> <a id="4271" href="Algebra.Structures.html#16686" class="Record">IsCommutativeSemiring</a> <a id="4293" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">_∨_</a> <a id="4297" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">_∧_</a> <a id="4301" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a> <a id="4303" href="Algebra.Lattice.Bundles.html#6060" class="Field">⊤</a>
<a id="4305" href="Algebra.Lattice.Properties.BooleanAlgebra.html#4243" class="Function">∨-∧-isCommutativeSemiring</a> <a id="4331" class="Symbol">=</a> <a id="4333" class="Keyword">record</a>
  <a id="4342" class="Symbol">{</a> <a id="4344" href="Algebra.Structures.html#16766" class="Field">isSemiring</a> <a id="4355" class="Symbol">=</a> <a id="4357" href="Algebra.Lattice.Properties.BooleanAlgebra.html#3647" class="Function">∨-∧-isSemiring</a>
  <a id="4374" class="Symbol">;</a> <a id="4376" href="Algebra.Structures.html#16804" class="Field">*-comm</a> <a id="4383" class="Symbol">=</a> <a id="4385" href="Algebra.Lattice.Structures.html#4208" class="Function">∧-comm</a>
  <a id="4394" class="Symbol">}</a>

<a id="∧-∨-isCommutativeSemiring"></a><a id="4397" href="Algebra.Lattice.Properties.BooleanAlgebra.html#4397" class="Function">∧-∨-isCommutativeSemiring</a> <a id="4423" class="Symbol">:</a> <a id="4425" href="Algebra.Structures.html#16686" class="Record">IsCommutativeSemiring</a> <a id="4447" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">_∧_</a> <a id="4451" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">_∨_</a> <a id="4455" href="Algebra.Lattice.Bundles.html#6060" class="Field">⊤</a> <a id="4457" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a>
<a id="4459" href="Algebra.Lattice.Properties.BooleanAlgebra.html#4397" class="Function">∧-∨-isCommutativeSemiring</a> <a id="4485" class="Symbol">=</a> <a id="4487" class="Keyword">record</a>
  <a id="4496" class="Symbol">{</a> <a id="4498" href="Algebra.Structures.html#16766" class="Field">isSemiring</a> <a id="4509" class="Symbol">=</a> <a id="4511" href="Algebra.Lattice.Properties.BooleanAlgebra.html#3945" class="Function">∧-∨-isSemiring</a>
  <a id="4528" class="Symbol">;</a> <a id="4530" href="Algebra.Structures.html#16804" class="Field">*-comm</a> <a id="4537" class="Symbol">=</a> <a id="4539" href="Algebra.Lattice.Structures.html#4107" class="Function">∨-comm</a>
  <a id="4548" class="Symbol">}</a>

<a id="∨-∧-commutativeSemiring"></a><a id="4551" href="Algebra.Lattice.Properties.BooleanAlgebra.html#4551" class="Function">∨-∧-commutativeSemiring</a> <a id="4575" class="Symbol">:</a> <a id="4577" href="Algebra.Bundles.html#19580" class="Record">CommutativeSemiring</a> <a id="4597" class="Symbol">_</a> <a id="4599" class="Symbol">_</a>
<a id="4601" href="Algebra.Lattice.Properties.BooleanAlgebra.html#4551" class="Function">∨-∧-commutativeSemiring</a> <a id="4625" class="Symbol">=</a> <a id="4627" class="Keyword">record</a>
  <a id="4636" class="Symbol">{</a> <a id="4638" href="Algebra.Bundles.html#19915" class="Field">isCommutativeSemiring</a> <a id="4660" class="Symbol">=</a> <a id="4662" href="Algebra.Lattice.Properties.BooleanAlgebra.html#4243" class="Function">∨-∧-isCommutativeSemiring</a>
  <a id="4690" class="Symbol">}</a>

<a id="∧-∨-commutativeSemiring"></a><a id="4693" href="Algebra.Lattice.Properties.BooleanAlgebra.html#4693" class="Function">∧-∨-commutativeSemiring</a> <a id="4717" class="Symbol">:</a> <a id="4719" href="Algebra.Bundles.html#19580" class="Record">CommutativeSemiring</a> <a id="4739" class="Symbol">_</a> <a id="4741" class="Symbol">_</a>
<a id="4743" href="Algebra.Lattice.Properties.BooleanAlgebra.html#4693" class="Function">∧-∨-commutativeSemiring</a> <a id="4767" class="Symbol">=</a> <a id="4769" class="Keyword">record</a>
  <a id="4778" class="Symbol">{</a> <a id="4780" href="Algebra.Bundles.html#19915" class="Field">isCommutativeSemiring</a> <a id="4802" class="Symbol">=</a> <a id="4804" href="Algebra.Lattice.Properties.BooleanAlgebra.html#4397" class="Function">∧-∨-isCommutativeSemiring</a>
  <a id="4832" class="Symbol">}</a>

<a id="4835" class="Comment">------------------------------------------------------------------------</a>
<a id="4908" class="Comment">-- Some other properties</a>

<a id="4934" class="Comment">-- I took the statement of this lemma (called Uniqueness of</a>
<a id="4994" class="Comment">-- Complements) from some course notes, &quot;Boolean Algebra&quot;, written</a>
<a id="5061" class="Comment">-- by Gert Smolka.</a>

<a id="5081" class="Keyword">private</a>
  <a id="lemma"></a><a id="5091" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5091" class="Function">lemma</a> <a id="5097" class="Symbol">:</a> <a id="5099" class="Symbol">∀</a> <a id="5101" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5101" class="Bound">x</a> <a id="5103" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5103" class="Bound">y</a> <a id="5105" class="Symbol">→</a> <a id="5107" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5101" class="Bound">x</a> <a id="5109" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="5111" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5103" class="Bound">y</a> <a id="5113" href="Algebra.Lattice.Bundles.html#5918" class="Field Operator">≈</a> <a id="5115" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a> <a id="5117" class="Symbol">→</a> <a id="5119" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5101" class="Bound">x</a> <a id="5121" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="5123" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5103" class="Bound">y</a> <a id="5125" href="Algebra.Lattice.Bundles.html#5918" class="Field Operator">≈</a> <a id="5127" href="Algebra.Lattice.Bundles.html#6060" class="Field">⊤</a> <a id="5129" class="Symbol">→</a> <a id="5131" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="5133" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5101" class="Bound">x</a> <a id="5135" href="Algebra.Lattice.Bundles.html#5918" class="Field Operator">≈</a> <a id="5137" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5103" class="Bound">y</a>
  <a id="5141" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5091" class="Function">lemma</a> <a id="5147" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5147" class="Bound">x</a> <a id="5149" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5149" class="Bound">y</a> <a id="5151" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5151" class="Bound">x∧y=⊥</a> <a id="5157" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5157" class="Bound">x∨y=⊤</a> <a id="5163" class="Symbol">=</a> <a id="5165" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="5175" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="5177" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5147" class="Bound">x</a>                <a id="5194" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="5197" href="Algebra.Lattice.Properties.BooleanAlgebra.html#1811" class="Function">∧-identityʳ</a> <a id="5209" class="Symbol">_</a> <a id="5211" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
    <a id="5217" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="5219" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5147" class="Bound">x</a> <a id="5221" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="5223" href="Algebra.Lattice.Bundles.html#6060" class="Field">⊤</a>            <a id="5236" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="5239" href="Algebra.Lattice.Structures.html#4510" class="Function">∧-congˡ</a> <a id="5247" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5157" class="Bound">x∨y=⊤</a> <a id="5253" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
    <a id="5259" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="5261" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5147" class="Bound">x</a> <a id="5263" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="5265" class="Symbol">(</a><a id="5266" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5147" class="Bound">x</a> <a id="5268" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="5270" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5149" class="Bound">y</a><a id="5271" class="Symbol">)</a>      <a id="5278" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a>  <a id="5282" href="Algebra.Lattice.Structures.html#5120" class="Function">∧-distribˡ-∨</a> <a id="5295" class="Symbol">_</a> <a id="5297" class="Symbol">_</a> <a id="5299" class="Symbol">_</a> <a id="5301" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="5307" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="5309" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5147" class="Bound">x</a> <a id="5311" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="5313" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5147" class="Bound">x</a> <a id="5315" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="5317" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="5319" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5147" class="Bound">x</a> <a id="5321" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="5323" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5149" class="Bound">y</a>  <a id="5326" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a>  <a id="5330" href="Algebra.Lattice.Structures.html#4694" class="Function">∨-congʳ</a> <a id="5338" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="5340" href="Algebra.Lattice.Structures.html#5881" class="Function">∧-complementˡ</a> <a id="5354" class="Symbol">_</a> <a id="5356" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="5362" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a> <a id="5364" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="5366" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="5368" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5147" class="Bound">x</a> <a id="5370" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="5372" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5149" class="Bound">y</a>        <a id="5381" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="5384" href="Algebra.Lattice.Structures.html#4694" class="Function">∨-congʳ</a> <a id="5392" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5151" class="Bound">x∧y=⊥</a> <a id="5398" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
    <a id="5404" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5147" class="Bound">x</a> <a id="5406" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="5408" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5149" class="Bound">y</a> <a id="5410" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="5412" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="5414" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5147" class="Bound">x</a> <a id="5416" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="5418" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5149" class="Bound">y</a>    <a id="5423" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="5426" href="Algebra.Lattice.Structures.html#5194" class="Function">∧-distribʳ-∨</a> <a id="5439" class="Symbol">_</a> <a id="5441" class="Symbol">_</a> <a id="5443" class="Symbol">_</a> <a id="5445" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
    <a id="5451" class="Symbol">(</a><a id="5452" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5147" class="Bound">x</a> <a id="5454" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="5456" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="5458" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5147" class="Bound">x</a><a id="5459" class="Symbol">)</a> <a id="5461" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="5463" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5149" class="Bound">y</a>      <a id="5470" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a>  <a id="5474" href="Algebra.Lattice.Structures.html#4571" class="Function">∧-congʳ</a> <a id="5482" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="5484" href="Algebra.Lattice.Structures.html#5806" class="Function">∨-complementʳ</a> <a id="5498" class="Symbol">_</a> <a id="5500" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="5506" href="Algebra.Lattice.Bundles.html#6060" class="Field">⊤</a> <a id="5508" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="5510" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5149" class="Bound">y</a>              <a id="5525" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a>  <a id="5529" href="Algebra.Lattice.Properties.BooleanAlgebra.html#1979" class="Function">∧-identityˡ</a> <a id="5541" class="Symbol">_</a> <a id="5543" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="5549" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5149" class="Bound">y</a>                  <a id="5568" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="¬⊥≈⊤"></a><a id="5571" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5571" class="Function">¬⊥≈⊤</a> <a id="5576" class="Symbol">:</a> <a id="5578" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="5580" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a> <a id="5582" href="Algebra.Lattice.Bundles.html#5918" class="Field Operator">≈</a> <a id="5584" href="Algebra.Lattice.Bundles.html#6060" class="Field">⊤</a>
<a id="5586" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5571" class="Function">¬⊥≈⊤</a> <a id="5591" class="Symbol">=</a> <a id="5593" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5091" class="Function">lemma</a> <a id="5599" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a> <a id="5601" href="Algebra.Lattice.Bundles.html#6060" class="Field">⊤</a> <a id="5603" class="Symbol">(</a><a id="5604" href="Algebra.Lattice.Properties.BooleanAlgebra.html#1811" class="Function">∧-identityʳ</a> <a id="5616" class="Symbol">_)</a> <a id="5619" class="Symbol">(</a><a id="5620" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2788" class="Function">∨-zeroʳ</a> <a id="5628" class="Symbol">_)</a>

<a id="¬⊤≈⊥"></a><a id="5632" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5632" class="Function">¬⊤≈⊥</a> <a id="5637" class="Symbol">:</a> <a id="5639" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="5641" href="Algebra.Lattice.Bundles.html#6060" class="Field">⊤</a> <a id="5643" href="Algebra.Lattice.Bundles.html#5918" class="Field Operator">≈</a> <a id="5645" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a>
<a id="5647" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5632" class="Function">¬⊤≈⊥</a> <a id="5652" class="Symbol">=</a> <a id="5654" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5091" class="Function">lemma</a> <a id="5660" href="Algebra.Lattice.Bundles.html#6060" class="Field">⊤</a> <a id="5662" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a> <a id="5664" class="Symbol">(</a><a id="5665" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2443" class="Function">∧-zeroʳ</a> <a id="5673" class="Symbol">_)</a> <a id="5676" class="Symbol">(</a><a id="5677" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2127" class="Function">∨-identityʳ</a> <a id="5689" class="Symbol">_)</a>

<a id="¬-involutive"></a><a id="5693" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5693" class="Function">¬-involutive</a> <a id="5706" class="Symbol">:</a> <a id="5708" href="Algebra.Definitions.html#4450" class="Function">Involutive</a> <a id="5719" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬_</a>
<a id="5722" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5693" class="Function">¬-involutive</a> <a id="5735" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5735" class="Bound">x</a> <a id="5737" class="Symbol">=</a> <a id="5739" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5091" class="Function">lemma</a> <a id="5745" class="Symbol">(</a><a id="5746" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="5748" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5735" class="Bound">x</a><a id="5749" class="Symbol">)</a> <a id="5751" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5735" class="Bound">x</a> <a id="5753" class="Symbol">(</a><a id="5754" href="Algebra.Lattice.Structures.html#5881" class="Function">∧-complementˡ</a> <a id="5768" class="Symbol">_)</a> <a id="5771" class="Symbol">(</a><a id="5772" href="Algebra.Lattice.Structures.html#5732" class="Function">∨-complementˡ</a> <a id="5786" class="Symbol">_)</a>

<a id="deMorgan₁"></a><a id="5790" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5790" class="Function">deMorgan₁</a> <a id="5800" class="Symbol">:</a> <a id="5802" class="Symbol">∀</a> <a id="5804" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5804" class="Bound">x</a> <a id="5806" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5806" class="Bound">y</a> <a id="5808" class="Symbol">→</a> <a id="5810" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="5812" class="Symbol">(</a><a id="5813" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5804" class="Bound">x</a> <a id="5815" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="5817" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5806" class="Bound">y</a><a id="5818" class="Symbol">)</a> <a id="5820" href="Algebra.Lattice.Bundles.html#5918" class="Field Operator">≈</a> <a id="5822" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="5824" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5804" class="Bound">x</a> <a id="5826" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="5828" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="5830" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5806" class="Bound">y</a>
<a id="5832" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5790" class="Function">deMorgan₁</a> <a id="5842" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5842" class="Bound">x</a> <a id="5844" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5844" class="Bound">y</a> <a id="5846" class="Symbol">=</a> <a id="5848" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5091" class="Function">lemma</a> <a id="5854" class="Symbol">(</a><a id="5855" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5842" class="Bound">x</a> <a id="5857" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="5859" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5844" class="Bound">y</a><a id="5860" class="Symbol">)</a> <a id="5862" class="Symbol">(</a><a id="5863" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="5865" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5842" class="Bound">x</a> <a id="5867" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="5869" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="5871" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5844" class="Bound">y</a><a id="5872" class="Symbol">)</a> <a id="5874" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5894" class="Function">lem₁</a> <a id="5879" href="Algebra.Lattice.Properties.BooleanAlgebra.html#6669" class="Function">lem₂</a>
  <a id="5886" class="Keyword">where</a>
  <a id="5894" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5894" class="Function">lem₁</a> <a id="5899" class="Symbol">=</a> <a id="5901" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="5911" class="Symbol">(</a><a id="5912" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5842" class="Bound">x</a> <a id="5914" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="5916" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5844" class="Bound">y</a><a id="5917" class="Symbol">)</a> <a id="5919" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="5921" class="Symbol">(</a><a id="5922" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="5924" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5842" class="Bound">x</a> <a id="5926" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="5928" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="5930" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5844" class="Bound">y</a><a id="5931" class="Symbol">)</a>          <a id="5942" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5945" href="Algebra.Lattice.Structures.html#5120" class="Function">∧-distribˡ-∨</a> <a id="5958" class="Symbol">_</a> <a id="5960" class="Symbol">_</a> <a id="5962" class="Symbol">_</a> <a id="5964" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="5970" class="Symbol">(</a><a id="5971" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5842" class="Bound">x</a> <a id="5973" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="5975" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5844" class="Bound">y</a><a id="5976" class="Symbol">)</a> <a id="5978" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="5980" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="5982" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5842" class="Bound">x</a> <a id="5984" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="5986" class="Symbol">(</a><a id="5987" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5842" class="Bound">x</a> <a id="5989" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="5991" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5844" class="Bound">y</a><a id="5992" class="Symbol">)</a> <a id="5994" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="5996" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="5998" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5844" class="Bound">y</a>  <a id="6001" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="6004" href="Algebra.Lattice.Structures.html#4694" class="Function">∨-congʳ</a> <a id="6012" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="6014" href="Algebra.Lattice.Structures.html#4571" class="Function">∧-congʳ</a> <a id="6022" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="6024" href="Algebra.Lattice.Structures.html#4208" class="Function">∧-comm</a> <a id="6031" class="Symbol">_</a> <a id="6033" class="Symbol">_</a> <a id="6035" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="6041" class="Symbol">(</a><a id="6042" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5844" class="Bound">y</a> <a id="6044" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="6046" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5842" class="Bound">x</a><a id="6047" class="Symbol">)</a> <a id="6049" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="6051" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="6053" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5842" class="Bound">x</a> <a id="6055" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="6057" class="Symbol">(</a><a id="6058" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5842" class="Bound">x</a> <a id="6060" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="6062" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5844" class="Bound">y</a><a id="6063" class="Symbol">)</a> <a id="6065" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="6067" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="6069" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5844" class="Bound">y</a>  <a id="6072" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="6075" href="Algebra.Lattice.Structures.html#4242" class="Function">∧-assoc</a> <a id="6083" class="Symbol">_</a> <a id="6085" class="Symbol">_</a> <a id="6087" class="Symbol">_</a> <a id="6089" href="Function.Base.html#4450" class="Function Operator">⟨</a> <a id="6091" href="Algebra.Lattice.Structures.html#4175" class="Function">∨-cong</a> <a id="6098" href="Function.Base.html#4450" class="Function Operator">⟩</a> <a id="6100" href="Algebra.Lattice.Structures.html#4242" class="Function">∧-assoc</a> <a id="6108" class="Symbol">_</a> <a id="6110" class="Symbol">_</a> <a id="6112" class="Symbol">_</a> <a id="6114" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="6120" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5844" class="Bound">y</a> <a id="6122" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="6124" class="Symbol">(</a><a id="6125" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5842" class="Bound">x</a> <a id="6127" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="6129" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="6131" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5842" class="Bound">x</a><a id="6132" class="Symbol">)</a> <a id="6134" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="6136" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5842" class="Bound">x</a> <a id="6138" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="6140" class="Symbol">(</a><a id="6141" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5844" class="Bound">y</a> <a id="6143" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="6145" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="6147" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5844" class="Bound">y</a><a id="6148" class="Symbol">)</a>  <a id="6151" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="6154" class="Symbol">(</a><a id="6155" href="Algebra.Lattice.Structures.html#4510" class="Function">∧-congˡ</a> <a id="6163" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="6165" href="Algebra.Lattice.Structures.html#5955" class="Function">∧-complementʳ</a> <a id="6179" class="Symbol">_)</a> <a id="6182" href="Function.Base.html#4450" class="Function Operator">⟨</a> <a id="6184" href="Algebra.Lattice.Structures.html#4175" class="Function">∨-cong</a> <a id="6191" href="Function.Base.html#4450" class="Function Operator">⟩</a>
                                      <a id="6231" class="Symbol">(</a><a id="6232" href="Algebra.Lattice.Structures.html#4510" class="Function">∧-congˡ</a> <a id="6240" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="6242" href="Algebra.Lattice.Structures.html#5955" class="Function">∧-complementʳ</a> <a id="6256" class="Symbol">_)</a> <a id="6259" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="6265" class="Symbol">(</a><a id="6266" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5844" class="Bound">y</a> <a id="6268" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="6270" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a><a id="6271" class="Symbol">)</a> <a id="6273" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="6275" class="Symbol">(</a><a id="6276" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5842" class="Bound">x</a> <a id="6278" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="6280" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a><a id="6281" class="Symbol">)</a>              <a id="6296" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="6299" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2443" class="Function">∧-zeroʳ</a> <a id="6307" class="Symbol">_</a> <a id="6309" href="Function.Base.html#4450" class="Function Operator">⟨</a> <a id="6311" href="Algebra.Lattice.Structures.html#4175" class="Function">∨-cong</a> <a id="6318" href="Function.Base.html#4450" class="Function Operator">⟩</a> <a id="6320" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2443" class="Function">∧-zeroʳ</a> <a id="6328" class="Symbol">_</a> <a id="6330" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="6336" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a> <a id="6338" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="6340" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a>                          <a id="6367" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="6370" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2127" class="Function">∨-identityʳ</a> <a id="6382" class="Symbol">_</a> <a id="6384" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="6390" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a>                              <a id="6421" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="6426" href="Algebra.Lattice.Properties.BooleanAlgebra.html#6426" class="Function">lem₃</a> <a id="6431" class="Symbol">=</a> <a id="6433" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="6443" class="Symbol">(</a><a id="6444" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5842" class="Bound">x</a> <a id="6446" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="6448" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5844" class="Bound">y</a><a id="6449" class="Symbol">)</a> <a id="6451" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="6453" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="6455" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5842" class="Bound">x</a>          <a id="6466" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="6469" href="Algebra.Lattice.Structures.html#5046" class="Function">∨-distribʳ-∧</a> <a id="6482" class="Symbol">_</a> <a id="6484" class="Symbol">_</a> <a id="6486" class="Symbol">_</a> <a id="6488" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="6494" class="Symbol">(</a><a id="6495" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5842" class="Bound">x</a> <a id="6497" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="6499" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="6501" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5842" class="Bound">x</a><a id="6502" class="Symbol">)</a> <a id="6504" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="6506" class="Symbol">(</a><a id="6507" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5844" class="Bound">y</a> <a id="6509" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="6511" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="6513" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5842" class="Bound">x</a><a id="6514" class="Symbol">)</a>  <a id="6517" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="6520" href="Algebra.Lattice.Structures.html#4571" class="Function">∧-congʳ</a> <a id="6528" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="6530" href="Algebra.Lattice.Structures.html#5806" class="Function">∨-complementʳ</a> <a id="6544" class="Symbol">_</a> <a id="6546" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="6552" href="Algebra.Lattice.Bundles.html#6060" class="Field">⊤</a> <a id="6554" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="6556" class="Symbol">(</a><a id="6557" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5844" class="Bound">y</a> <a id="6559" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="6561" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="6563" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5842" class="Bound">x</a><a id="6564" class="Symbol">)</a>          <a id="6575" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="6578" href="Algebra.Lattice.Properties.BooleanAlgebra.html#1979" class="Function">∧-identityˡ</a> <a id="6590" class="Symbol">_</a> <a id="6592" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="6598" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5844" class="Bound">y</a> <a id="6600" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="6602" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="6604" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5842" class="Bound">x</a>                <a id="6621" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="6624" href="Algebra.Lattice.Structures.html#4107" class="Function">∨-comm</a> <a id="6631" class="Symbol">_</a> <a id="6633" class="Symbol">_</a> <a id="6635" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="6641" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="6643" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5842" class="Bound">x</a> <a id="6645" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="6647" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5844" class="Bound">y</a>                <a id="6664" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="6669" href="Algebra.Lattice.Properties.BooleanAlgebra.html#6669" class="Function">lem₂</a> <a id="6674" class="Symbol">=</a> <a id="6676" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="6686" class="Symbol">(</a><a id="6687" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5842" class="Bound">x</a> <a id="6689" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="6691" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5844" class="Bound">y</a><a id="6692" class="Symbol">)</a> <a id="6694" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="6696" class="Symbol">(</a><a id="6697" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="6699" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5842" class="Bound">x</a> <a id="6701" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="6703" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="6705" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5844" class="Bound">y</a><a id="6706" class="Symbol">)</a>  <a id="6709" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="6712" href="Algebra.Lattice.Structures.html#4141" class="Function">∨-assoc</a> <a id="6720" class="Symbol">_</a> <a id="6722" class="Symbol">_</a> <a id="6724" class="Symbol">_</a> <a id="6726" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
    <a id="6732" class="Symbol">((</a><a id="6734" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5842" class="Bound">x</a> <a id="6736" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="6738" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5844" class="Bound">y</a><a id="6739" class="Symbol">)</a> <a id="6741" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="6743" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="6745" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5842" class="Bound">x</a><a id="6746" class="Symbol">)</a> <a id="6748" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="6750" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="6752" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5844" class="Bound">y</a>  <a id="6755" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="6758" href="Algebra.Lattice.Structures.html#4694" class="Function">∨-congʳ</a> <a id="6766" href="Algebra.Lattice.Properties.BooleanAlgebra.html#6426" class="Function">lem₃</a> <a id="6771" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="6777" class="Symbol">(</a><a id="6778" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="6780" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5842" class="Bound">x</a> <a id="6782" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="6784" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5844" class="Bound">y</a><a id="6785" class="Symbol">)</a> <a id="6787" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="6789" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="6791" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5844" class="Bound">y</a>        <a id="6800" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="6803" href="Algebra.Lattice.Structures.html#4141" class="Function">∨-assoc</a> <a id="6811" class="Symbol">_</a> <a id="6813" class="Symbol">_</a> <a id="6815" class="Symbol">_</a> <a id="6817" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="6823" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="6825" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5842" class="Bound">x</a> <a id="6827" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="6829" class="Symbol">(</a><a id="6830" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5844" class="Bound">y</a> <a id="6832" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="6834" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="6836" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5844" class="Bound">y</a><a id="6837" class="Symbol">)</a>        <a id="6846" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="6849" href="Algebra.Lattice.Structures.html#4633" class="Function">∨-congˡ</a> <a id="6857" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="6859" href="Algebra.Lattice.Structures.html#5806" class="Function">∨-complementʳ</a> <a id="6873" class="Symbol">_</a> <a id="6875" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="6881" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="6883" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5842" class="Bound">x</a> <a id="6885" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="6887" href="Algebra.Lattice.Bundles.html#6060" class="Field">⊤</a>                <a id="6904" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="6907" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2788" class="Function">∨-zeroʳ</a> <a id="6915" class="Symbol">_</a> <a id="6917" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="6923" href="Algebra.Lattice.Bundles.html#6060" class="Field">⊤</a>                      <a id="6946" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="deMorgan₂"></a><a id="6949" href="Algebra.Lattice.Properties.BooleanAlgebra.html#6949" class="Function">deMorgan₂</a> <a id="6959" class="Symbol">:</a> <a id="6961" class="Symbol">∀</a> <a id="6963" href="Algebra.Lattice.Properties.BooleanAlgebra.html#6963" class="Bound">x</a> <a id="6965" href="Algebra.Lattice.Properties.BooleanAlgebra.html#6965" class="Bound">y</a> <a id="6967" class="Symbol">→</a> <a id="6969" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="6971" class="Symbol">(</a><a id="6972" href="Algebra.Lattice.Properties.BooleanAlgebra.html#6963" class="Bound">x</a> <a id="6974" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="6976" href="Algebra.Lattice.Properties.BooleanAlgebra.html#6965" class="Bound">y</a><a id="6977" class="Symbol">)</a> <a id="6979" href="Algebra.Lattice.Bundles.html#5918" class="Field Operator">≈</a> <a id="6981" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="6983" href="Algebra.Lattice.Properties.BooleanAlgebra.html#6963" class="Bound">x</a> <a id="6985" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="6987" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="6989" href="Algebra.Lattice.Properties.BooleanAlgebra.html#6965" class="Bound">y</a>
<a id="6991" href="Algebra.Lattice.Properties.BooleanAlgebra.html#6949" class="Function">deMorgan₂</a> <a id="7001" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7001" class="Bound">x</a> <a id="7003" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7003" class="Bound">y</a> <a id="7005" class="Symbol">=</a> <a id="7007" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="7015" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="7017" class="Symbol">(</a><a id="7018" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7001" class="Bound">x</a> <a id="7020" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="7022" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7003" class="Bound">y</a><a id="7023" class="Symbol">)</a>          <a id="7034" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="7037" href="Algebra.Lattice.Structures.html#5633" class="Function">¬-cong</a> <a id="7044" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="7046" class="Symbol">((</a><a id="7048" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5693" class="Function">¬-involutive</a> <a id="7061" class="Symbol">_)</a> <a id="7064" href="Function.Base.html#4450" class="Function Operator">⟨</a> <a id="7066" href="Algebra.Lattice.Structures.html#4175" class="Function">∨-cong</a> <a id="7073" href="Function.Base.html#4450" class="Function Operator">⟩</a> <a id="7075" class="Symbol">(</a><a id="7076" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5693" class="Function">¬-involutive</a> <a id="7089" class="Symbol">_))</a> <a id="7093" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
  <a id="7097" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="7099" class="Symbol">(</a><a id="7100" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="7102" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="7104" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7001" class="Bound">x</a> <a id="7106" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="7108" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="7110" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="7112" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7003" class="Bound">y</a><a id="7113" class="Symbol">)</a>  <a id="7116" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="7119" href="Algebra.Lattice.Structures.html#5633" class="Function">¬-cong</a> <a id="7126" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="7128" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5790" class="Function">deMorgan₁</a> <a id="7138" class="Symbol">_</a> <a id="7140" class="Symbol">_</a> <a id="7142" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
  <a id="7146" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="7148" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="7150" class="Symbol">(</a><a id="7151" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="7153" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7001" class="Bound">x</a> <a id="7155" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="7157" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="7159" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7003" class="Bound">y</a><a id="7160" class="Symbol">)</a>    <a id="7165" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="7168" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5693" class="Function">¬-involutive</a> <a id="7181" class="Symbol">_</a> <a id="7183" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="7187" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="7189" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7001" class="Bound">x</a> <a id="7191" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="7193" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="7195" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7003" class="Bound">y</a>          <a id="7206" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="7209" class="Comment">------------------------------------------------------------------------</a>
<a id="7282" class="Comment">-- (⊕, ∧, id, ⊥, ⊤) is a commutative ring</a>

<a id="7325" class="Comment">-- This construction is parameterised over the definition of xor.</a>

<a id="7392" class="Keyword">module</a> <a id="XorRing"></a><a id="7399" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7399" class="Module">XorRing</a>
  <a id="7409" class="Symbol">(</a><a id="7410" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7410" class="Bound">xor</a> <a id="7414" class="Symbol">:</a> <a id="7416" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="7420" href="Algebra.Lattice.Bundles.html#5889" class="Field">Carrier</a><a id="7427" class="Symbol">)</a>
  <a id="7431" class="Symbol">(</a><a id="7432" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7432" class="Bound">⊕-def</a> <a id="7438" class="Symbol">:</a> <a id="7440" class="Symbol">∀</a> <a id="7442" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7442" class="Bound">x</a> <a id="7444" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7444" class="Bound">y</a> <a id="7446" class="Symbol">→</a> <a id="7448" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7410" class="Bound">xor</a> <a id="7452" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7442" class="Bound">x</a> <a id="7454" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7444" class="Bound">y</a> <a id="7456" href="Algebra.Lattice.Bundles.html#5918" class="Field Operator">≈</a> <a id="7458" class="Symbol">(</a><a id="7459" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7442" class="Bound">x</a> <a id="7461" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="7463" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7444" class="Bound">y</a><a id="7464" class="Symbol">)</a> <a id="7466" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="7468" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="7470" class="Symbol">(</a><a id="7471" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7442" class="Bound">x</a> <a id="7473" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="7475" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7444" class="Bound">y</a><a id="7476" class="Symbol">))</a>
  <a id="7481" class="Keyword">where</a>

  <a id="7490" class="Keyword">private</a>
    <a id="7502" class="Keyword">infixl</a> <a id="7509" class="Number">6</a> <a id="7511" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7520" class="Function Operator">_⊕_</a>

    <a id="XorRing._⊕_"></a><a id="7520" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7520" class="Function Operator">_⊕_</a> <a id="7524" class="Symbol">:</a> <a id="7526" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="7530" href="Algebra.Lattice.Bundles.html#5889" class="Field">Carrier</a>
    <a id="7542" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7520" class="Function Operator">_⊕_</a> <a id="7546" class="Symbol">=</a> <a id="7548" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7410" class="Bound">xor</a>

    <a id="XorRing.helper"></a><a id="7557" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7557" class="Function">helper</a> <a id="7564" class="Symbol">:</a> <a id="7566" class="Symbol">∀</a> <a id="7568" class="Symbol">{</a><a id="7569" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7569" class="Bound">x</a> <a id="7571" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7571" class="Bound">y</a> <a id="7573" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7573" class="Bound">u</a> <a id="7575" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7575" class="Bound">v</a><a id="7576" class="Symbol">}</a> <a id="7578" class="Symbol">→</a> <a id="7580" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7569" class="Bound">x</a> <a id="7582" href="Algebra.Lattice.Bundles.html#5918" class="Field Operator">≈</a> <a id="7584" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7571" class="Bound">y</a> <a id="7586" class="Symbol">→</a> <a id="7588" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7573" class="Bound">u</a> <a id="7590" href="Algebra.Lattice.Bundles.html#5918" class="Field Operator">≈</a> <a id="7592" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7575" class="Bound">v</a> <a id="7594" class="Symbol">→</a> <a id="7596" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7569" class="Bound">x</a> <a id="7598" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="7600" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="7602" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7573" class="Bound">u</a> <a id="7604" href="Algebra.Lattice.Bundles.html#5918" class="Field Operator">≈</a> <a id="7606" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7571" class="Bound">y</a> <a id="7608" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="7610" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="7612" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7575" class="Bound">v</a>
    <a id="7618" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7557" class="Function">helper</a> <a id="7625" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7625" class="Bound">x≈y</a> <a id="7629" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7629" class="Bound">u≈v</a> <a id="7633" class="Symbol">=</a> <a id="7635" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7625" class="Bound">x≈y</a> <a id="7639" href="Function.Base.html#4450" class="Function Operator">⟨</a> <a id="7641" href="Algebra.Lattice.Structures.html#4276" class="Function">∧-cong</a> <a id="7648" href="Function.Base.html#4450" class="Function Operator">⟩</a> <a id="7650" href="Algebra.Lattice.Structures.html#5633" class="Function">¬-cong</a> <a id="7657" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7629" class="Bound">u≈v</a>

  <a id="XorRing.⊕-cong"></a><a id="7664" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7664" class="Function">⊕-cong</a> <a id="7671" class="Symbol">:</a> <a id="7673" href="Algebra.Definitions.html#1336" class="Function">Congruent₂</a> <a id="7684" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7520" class="Function Operator">_⊕_</a>
  <a id="7690" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7664" class="Function">⊕-cong</a> <a id="7697" class="Symbol">{</a><a id="7698" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7698" class="Bound">x</a><a id="7699" class="Symbol">}</a> <a id="7701" class="Symbol">{</a><a id="7702" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7702" class="Bound">y</a><a id="7703" class="Symbol">}</a> <a id="7705" class="Symbol">{</a><a id="7706" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7706" class="Bound">u</a><a id="7707" class="Symbol">}</a> <a id="7709" class="Symbol">{</a><a id="7710" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7710" class="Bound">v</a><a id="7711" class="Symbol">}</a> <a id="7713" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7713" class="Bound">x≈y</a> <a id="7717" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7717" class="Bound">u≈v</a> <a id="7721" class="Symbol">=</a> <a id="7723" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="7733" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7698" class="Bound">x</a> <a id="7735" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7520" class="Function Operator">⊕</a> <a id="7737" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7706" class="Bound">u</a>                <a id="7754" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a>  <a id="7758" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7432" class="Bound">⊕-def</a> <a id="7764" class="Symbol">_</a> <a id="7766" class="Symbol">_</a> <a id="7768" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="7774" class="Symbol">(</a><a id="7775" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7698" class="Bound">x</a> <a id="7777" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="7779" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7706" class="Bound">u</a><a id="7780" class="Symbol">)</a> <a id="7782" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="7784" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="7786" class="Symbol">(</a><a id="7787" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7698" class="Bound">x</a> <a id="7789" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="7791" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7706" class="Bound">u</a><a id="7792" class="Symbol">)</a>  <a id="7795" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a>  <a id="7799" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7557" class="Function">helper</a> <a id="7806" class="Symbol">(</a><a id="7807" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7713" class="Bound">x≈y</a> <a id="7811" href="Function.Base.html#4450" class="Function Operator">⟨</a> <a id="7813" href="Algebra.Lattice.Structures.html#4175" class="Function">∨-cong</a> <a id="7820" href="Function.Base.html#4450" class="Function Operator">⟩</a> <a id="7822" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7717" class="Bound">u≈v</a><a id="7825" class="Symbol">)</a>
                                    <a id="7863" class="Symbol">(</a><a id="7864" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7713" class="Bound">x≈y</a> <a id="7868" href="Function.Base.html#4450" class="Function Operator">⟨</a> <a id="7870" href="Algebra.Lattice.Structures.html#4276" class="Function">∧-cong</a> <a id="7877" href="Function.Base.html#4450" class="Function Operator">⟩</a> <a id="7879" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7717" class="Bound">u≈v</a><a id="7882" class="Symbol">)</a> <a id="7884" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="7890" class="Symbol">(</a><a id="7891" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7702" class="Bound">y</a> <a id="7893" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="7895" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7710" class="Bound">v</a><a id="7896" class="Symbol">)</a> <a id="7898" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="7900" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="7902" class="Symbol">(</a><a id="7903" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7702" class="Bound">y</a> <a id="7905" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="7907" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7710" class="Bound">v</a><a id="7908" class="Symbol">)</a>  <a id="7911" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="7914" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7432" class="Bound">⊕-def</a> <a id="7920" class="Symbol">_</a> <a id="7922" class="Symbol">_</a> <a id="7924" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
    <a id="7930" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7702" class="Bound">y</a> <a id="7932" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7520" class="Function Operator">⊕</a> <a id="7934" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7710" class="Bound">v</a>                <a id="7951" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="XorRing.⊕-comm"></a><a id="7956" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7956" class="Function">⊕-comm</a> <a id="7963" class="Symbol">:</a> <a id="7965" href="Algebra.Definitions.html#1643" class="Function">Commutative</a> <a id="7977" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7520" class="Function Operator">_⊕_</a>
  <a id="7983" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7956" class="Function">⊕-comm</a> <a id="7990" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7990" class="Bound">x</a> <a id="7992" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7992" class="Bound">y</a> <a id="7994" class="Symbol">=</a> <a id="7996" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="8006" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7990" class="Bound">x</a> <a id="8008" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7520" class="Function Operator">⊕</a> <a id="8010" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7992" class="Bound">y</a>                <a id="8027" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a>  <a id="8031" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7432" class="Bound">⊕-def</a> <a id="8037" class="Symbol">_</a> <a id="8039" class="Symbol">_</a> <a id="8041" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="8047" class="Symbol">(</a><a id="8048" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7990" class="Bound">x</a> <a id="8050" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="8052" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7992" class="Bound">y</a><a id="8053" class="Symbol">)</a> <a id="8055" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="8057" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="8059" class="Symbol">(</a><a id="8060" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7990" class="Bound">x</a> <a id="8062" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="8064" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7992" class="Bound">y</a><a id="8065" class="Symbol">)</a>  <a id="8068" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a>  <a id="8072" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7557" class="Function">helper</a> <a id="8079" class="Symbol">(</a><a id="8080" href="Algebra.Lattice.Structures.html#4107" class="Function">∨-comm</a> <a id="8087" class="Symbol">_</a> <a id="8089" class="Symbol">_)</a> <a id="8092" class="Symbol">(</a><a id="8093" href="Algebra.Lattice.Structures.html#4208" class="Function">∧-comm</a> <a id="8100" class="Symbol">_</a> <a id="8102" class="Symbol">_)</a> <a id="8105" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="8111" class="Symbol">(</a><a id="8112" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7992" class="Bound">y</a> <a id="8114" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="8116" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7990" class="Bound">x</a><a id="8117" class="Symbol">)</a> <a id="8119" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="8121" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="8123" class="Symbol">(</a><a id="8124" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7992" class="Bound">y</a> <a id="8126" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="8128" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7990" class="Bound">x</a><a id="8129" class="Symbol">)</a>  <a id="8132" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="8135" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7432" class="Bound">⊕-def</a> <a id="8141" class="Symbol">_</a> <a id="8143" class="Symbol">_</a> <a id="8145" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
    <a id="8151" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7992" class="Bound">y</a> <a id="8153" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7520" class="Function Operator">⊕</a> <a id="8155" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7990" class="Bound">x</a>                <a id="8172" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="XorRing.¬-distribˡ-⊕"></a><a id="8177" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8177" class="Function">¬-distribˡ-⊕</a> <a id="8190" class="Symbol">:</a> <a id="8192" class="Symbol">∀</a> <a id="8194" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8194" class="Bound">x</a> <a id="8196" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8196" class="Bound">y</a> <a id="8198" class="Symbol">→</a> <a id="8200" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="8202" class="Symbol">(</a><a id="8203" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8194" class="Bound">x</a> <a id="8205" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7520" class="Function Operator">⊕</a> <a id="8207" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8196" class="Bound">y</a><a id="8208" class="Symbol">)</a> <a id="8210" href="Algebra.Lattice.Bundles.html#5918" class="Field Operator">≈</a> <a id="8212" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="8214" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8194" class="Bound">x</a> <a id="8216" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7520" class="Function Operator">⊕</a> <a id="8218" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8196" class="Bound">y</a>
  <a id="8222" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8177" class="Function">¬-distribˡ-⊕</a> <a id="8235" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8235" class="Bound">x</a> <a id="8237" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8237" class="Bound">y</a> <a id="8239" class="Symbol">=</a> <a id="8241" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="8251" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="8253" class="Symbol">(</a><a id="8254" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8235" class="Bound">x</a> <a id="8256" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7520" class="Function Operator">⊕</a> <a id="8258" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8237" class="Bound">y</a><a id="8259" class="Symbol">)</a>                              <a id="8290" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="8293" href="Algebra.Lattice.Structures.html#5633" class="Function">¬-cong</a> <a id="8300" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="8302" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7432" class="Bound">⊕-def</a> <a id="8308" class="Symbol">_</a> <a id="8310" class="Symbol">_</a> <a id="8312" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="8318" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="8320" class="Symbol">((</a><a id="8322" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8235" class="Bound">x</a> <a id="8324" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="8326" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8237" class="Bound">y</a><a id="8327" class="Symbol">)</a> <a id="8329" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="8331" class="Symbol">(</a><a id="8332" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="8334" class="Symbol">(</a><a id="8335" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8235" class="Bound">x</a> <a id="8337" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="8339" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8237" class="Bound">y</a><a id="8340" class="Symbol">)))</a>              <a id="8357" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="8360" href="Algebra.Lattice.Structures.html#5633" class="Function">¬-cong</a> <a id="8367" class="Symbol">(</a><a id="8368" href="Algebra.Lattice.Structures.html#5194" class="Function">∧-distribʳ-∨</a> <a id="8381" class="Symbol">_</a> <a id="8383" class="Symbol">_</a> <a id="8385" class="Symbol">_)</a> <a id="8388" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="8394" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="8396" class="Symbol">((</a><a id="8398" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8235" class="Bound">x</a> <a id="8400" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="8402" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="8404" class="Symbol">(</a><a id="8405" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8235" class="Bound">x</a> <a id="8407" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="8409" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8237" class="Bound">y</a><a id="8410" class="Symbol">))</a> <a id="8413" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="8415" class="Symbol">(</a><a id="8416" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8237" class="Bound">y</a> <a id="8418" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="8420" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="8422" class="Symbol">(</a><a id="8423" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8235" class="Bound">x</a> <a id="8425" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="8427" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8237" class="Bound">y</a><a id="8428" class="Symbol">)))</a>  <a id="8433" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="8436" href="Algebra.Lattice.Structures.html#5633" class="Function">¬-cong</a> <a id="8443" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="8445" href="Algebra.Lattice.Structures.html#4633" class="Function">∨-congˡ</a> <a id="8453" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="8455" href="Algebra.Lattice.Structures.html#4510" class="Function">∧-congˡ</a> <a id="8463" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="8465" href="Algebra.Lattice.Structures.html#5633" class="Function">¬-cong</a> <a id="8472" class="Symbol">(</a><a id="8473" href="Algebra.Lattice.Structures.html#4208" class="Function">∧-comm</a> <a id="8480" class="Symbol">_</a> <a id="8482" class="Symbol">_)</a> <a id="8485" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="8491" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="8493" class="Symbol">((</a><a id="8495" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8235" class="Bound">x</a> <a id="8497" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="8499" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="8501" class="Symbol">(</a><a id="8502" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8235" class="Bound">x</a> <a id="8504" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="8506" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8237" class="Bound">y</a><a id="8507" class="Symbol">))</a> <a id="8510" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="8512" class="Symbol">(</a><a id="8513" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8237" class="Bound">y</a> <a id="8515" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="8517" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="8519" class="Symbol">(</a><a id="8520" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8237" class="Bound">y</a> <a id="8522" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="8524" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8235" class="Bound">x</a><a id="8525" class="Symbol">)))</a>  <a id="8530" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="8533" href="Algebra.Lattice.Structures.html#5633" class="Function">¬-cong</a> <a id="8540" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="8542" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8917" class="Function">lem</a> <a id="8546" class="Symbol">_</a> <a id="8548" class="Symbol">_</a> <a id="8550" href="Function.Base.html#4450" class="Function Operator">⟨</a> <a id="8552" href="Algebra.Lattice.Structures.html#4175" class="Function">∨-cong</a> <a id="8559" href="Function.Base.html#4450" class="Function Operator">⟩</a> <a id="8561" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8917" class="Function">lem</a> <a id="8565" class="Symbol">_</a> <a id="8567" class="Symbol">_</a> <a id="8569" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="8575" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="8577" class="Symbol">((</a><a id="8579" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8235" class="Bound">x</a> <a id="8581" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="8583" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="8585" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8237" class="Bound">y</a><a id="8586" class="Symbol">)</a> <a id="8588" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="8590" class="Symbol">(</a><a id="8591" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8237" class="Bound">y</a> <a id="8593" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="8595" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="8597" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8235" class="Bound">x</a><a id="8598" class="Symbol">))</a>              <a id="8614" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="8617" href="Algebra.Lattice.Properties.BooleanAlgebra.html#6949" class="Function">deMorgan₂</a> <a id="8627" class="Symbol">_</a> <a id="8629" class="Symbol">_</a> <a id="8631" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="8637" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="8639" class="Symbol">(</a><a id="8640" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8235" class="Bound">x</a> <a id="8642" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="8644" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="8646" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8237" class="Bound">y</a><a id="8647" class="Symbol">)</a> <a id="8649" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="8651" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="8653" class="Symbol">(</a><a id="8654" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8237" class="Bound">y</a> <a id="8656" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="8658" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="8660" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8235" class="Bound">x</a><a id="8661" class="Symbol">)</a>              <a id="8676" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="8679" href="Algebra.Lattice.Structures.html#4571" class="Function">∧-congʳ</a> <a id="8687" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="8689" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5790" class="Function">deMorgan₁</a> <a id="8699" class="Symbol">_</a> <a id="8701" class="Symbol">_</a> <a id="8703" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="8709" class="Symbol">(</a><a id="8710" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="8712" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8235" class="Bound">x</a> <a id="8714" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="8716" class="Symbol">(</a><a id="8717" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="8719" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="8721" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8237" class="Bound">y</a><a id="8722" class="Symbol">))</a> <a id="8725" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="8727" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="8729" class="Symbol">(</a><a id="8730" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8237" class="Bound">y</a> <a id="8732" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="8734" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="8736" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8235" class="Bound">x</a><a id="8737" class="Symbol">)</a>          <a id="8748" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="8751" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7557" class="Function">helper</a> <a id="8758" class="Symbol">(</a><a id="8759" href="Algebra.Lattice.Structures.html#4633" class="Function">∨-congˡ</a> <a id="8767" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="8769" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5693" class="Function">¬-involutive</a> <a id="8782" class="Symbol">_)</a> <a id="8785" class="Symbol">(</a><a id="8786" href="Algebra.Lattice.Structures.html#4208" class="Function">∧-comm</a> <a id="8793" class="Symbol">_</a> <a id="8795" class="Symbol">_)</a> <a id="8798" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="8804" class="Symbol">(</a><a id="8805" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="8807" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8235" class="Bound">x</a> <a id="8809" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="8811" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8237" class="Bound">y</a><a id="8812" class="Symbol">)</a> <a id="8814" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="8816" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="8818" class="Symbol">(</a><a id="8819" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="8821" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8235" class="Bound">x</a> <a id="8823" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="8825" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8237" class="Bound">y</a><a id="8826" class="Symbol">)</a>                <a id="8843" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="8846" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7432" class="Bound">⊕-def</a> <a id="8852" class="Symbol">_</a> <a id="8854" class="Symbol">_</a> <a id="8856" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
    <a id="8862" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="8864" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8235" class="Bound">x</a> <a id="8866" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7520" class="Function Operator">⊕</a> <a id="8868" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8237" class="Bound">y</a>                                <a id="8901" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
    <a id="8907" class="Keyword">where</a>
    <a id="8917" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8917" class="Function">lem</a> <a id="8921" class="Symbol">:</a> <a id="8923" class="Symbol">∀</a> <a id="8925" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8925" class="Bound">x</a> <a id="8927" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8927" class="Bound">y</a> <a id="8929" class="Symbol">→</a> <a id="8931" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8925" class="Bound">x</a> <a id="8933" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="8935" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="8937" class="Symbol">(</a><a id="8938" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8925" class="Bound">x</a> <a id="8940" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="8942" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8927" class="Bound">y</a><a id="8943" class="Symbol">)</a> <a id="8945" href="Algebra.Lattice.Bundles.html#5918" class="Field Operator">≈</a> <a id="8947" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8925" class="Bound">x</a> <a id="8949" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="8951" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="8953" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8927" class="Bound">y</a>
    <a id="8959" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8917" class="Function">lem</a> <a id="8963" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8963" class="Bound">x</a> <a id="8965" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8965" class="Bound">y</a> <a id="8967" class="Symbol">=</a> <a id="8969" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
      <a id="8981" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8963" class="Bound">x</a> <a id="8983" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="8985" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="8987" class="Symbol">(</a><a id="8988" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8963" class="Bound">x</a> <a id="8990" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="8992" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8965" class="Bound">y</a><a id="8993" class="Symbol">)</a>          <a id="9004" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="9007" href="Algebra.Lattice.Structures.html#4510" class="Function">∧-congˡ</a> <a id="9015" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="9017" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5790" class="Function">deMorgan₁</a> <a id="9027" class="Symbol">_</a> <a id="9029" class="Symbol">_</a> <a id="9031" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="9039" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8963" class="Bound">x</a> <a id="9041" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="9043" class="Symbol">(</a><a id="9044" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="9046" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8963" class="Bound">x</a> <a id="9048" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="9050" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="9052" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8965" class="Bound">y</a><a id="9053" class="Symbol">)</a>        <a id="9062" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="9065" href="Algebra.Lattice.Structures.html#5120" class="Function">∧-distribˡ-∨</a> <a id="9078" class="Symbol">_</a> <a id="9080" class="Symbol">_</a> <a id="9082" class="Symbol">_</a> <a id="9084" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="9092" class="Symbol">(</a><a id="9093" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8963" class="Bound">x</a> <a id="9095" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="9097" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="9099" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8963" class="Bound">x</a><a id="9100" class="Symbol">)</a> <a id="9102" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="9104" class="Symbol">(</a><a id="9105" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8963" class="Bound">x</a> <a id="9107" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="9109" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="9111" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8965" class="Bound">y</a><a id="9112" class="Symbol">)</a>  <a id="9115" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="9118" href="Algebra.Lattice.Structures.html#4694" class="Function">∨-congʳ</a> <a id="9126" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="9128" href="Algebra.Lattice.Structures.html#5955" class="Function">∧-complementʳ</a> <a id="9142" class="Symbol">_</a> <a id="9144" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="9152" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a> <a id="9154" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="9156" class="Symbol">(</a><a id="9157" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8963" class="Bound">x</a> <a id="9159" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="9161" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="9163" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8965" class="Bound">y</a><a id="9164" class="Symbol">)</a>          <a id="9175" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="9178" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2295" class="Function">∨-identityˡ</a> <a id="9190" class="Symbol">_</a> <a id="9192" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="9200" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8963" class="Bound">x</a> <a id="9202" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="9204" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="9206" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8965" class="Bound">y</a>                <a id="9223" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="XorRing.¬-distribʳ-⊕"></a><a id="9228" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9228" class="Function">¬-distribʳ-⊕</a> <a id="9241" class="Symbol">:</a> <a id="9243" class="Symbol">∀</a> <a id="9245" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9245" class="Bound">x</a> <a id="9247" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9247" class="Bound">y</a> <a id="9249" class="Symbol">→</a> <a id="9251" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="9253" class="Symbol">(</a><a id="9254" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9245" class="Bound">x</a> <a id="9256" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7520" class="Function Operator">⊕</a> <a id="9258" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9247" class="Bound">y</a><a id="9259" class="Symbol">)</a> <a id="9261" href="Algebra.Lattice.Bundles.html#5918" class="Field Operator">≈</a> <a id="9263" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9245" class="Bound">x</a> <a id="9265" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7520" class="Function Operator">⊕</a> <a id="9267" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="9269" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9247" class="Bound">y</a>
  <a id="9273" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9228" class="Function">¬-distribʳ-⊕</a> <a id="9286" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9286" class="Bound">x</a> <a id="9288" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9288" class="Bound">y</a> <a id="9290" class="Symbol">=</a> <a id="9292" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="9302" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="9304" class="Symbol">(</a><a id="9305" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9286" class="Bound">x</a> <a id="9307" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7520" class="Function Operator">⊕</a> <a id="9309" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9288" class="Bound">y</a><a id="9310" class="Symbol">)</a>  <a id="9313" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="9316" href="Algebra.Lattice.Structures.html#5633" class="Function">¬-cong</a> <a id="9323" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="9325" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7956" class="Function">⊕-comm</a> <a id="9332" class="Symbol">_</a> <a id="9334" class="Symbol">_</a> <a id="9336" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="9342" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="9344" class="Symbol">(</a><a id="9345" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9288" class="Bound">y</a> <a id="9347" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7520" class="Function Operator">⊕</a> <a id="9349" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9286" class="Bound">x</a><a id="9350" class="Symbol">)</a>  <a id="9353" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="9356" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8177" class="Function">¬-distribˡ-⊕</a> <a id="9369" class="Symbol">_</a> <a id="9371" class="Symbol">_</a> <a id="9373" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="9379" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="9381" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9288" class="Bound">y</a> <a id="9383" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7520" class="Function Operator">⊕</a> <a id="9385" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9286" class="Bound">x</a>    <a id="9390" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="9393" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7956" class="Function">⊕-comm</a> <a id="9400" class="Symbol">_</a> <a id="9402" class="Symbol">_</a> <a id="9404" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="9410" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9286" class="Bound">x</a> <a id="9412" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7520" class="Function Operator">⊕</a> <a id="9414" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="9416" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9288" class="Bound">y</a>    <a id="9421" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="XorRing.⊕-annihilates-¬"></a><a id="9426" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9426" class="Function">⊕-annihilates-¬</a> <a id="9442" class="Symbol">:</a> <a id="9444" class="Symbol">∀</a> <a id="9446" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9446" class="Bound">x</a> <a id="9448" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9448" class="Bound">y</a> <a id="9450" class="Symbol">→</a> <a id="9452" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9446" class="Bound">x</a> <a id="9454" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7520" class="Function Operator">⊕</a> <a id="9456" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9448" class="Bound">y</a> <a id="9458" href="Algebra.Lattice.Bundles.html#5918" class="Field Operator">≈</a> <a id="9460" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="9462" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9446" class="Bound">x</a> <a id="9464" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7520" class="Function Operator">⊕</a> <a id="9466" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="9468" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9448" class="Bound">y</a>
  <a id="9472" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9426" class="Function">⊕-annihilates-¬</a> <a id="9488" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9488" class="Bound">x</a> <a id="9490" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9490" class="Bound">y</a> <a id="9492" class="Symbol">=</a> <a id="9494" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="9504" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9488" class="Bound">x</a> <a id="9506" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7520" class="Function Operator">⊕</a> <a id="9508" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9490" class="Bound">y</a>        <a id="9517" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="9520" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5693" class="Function">¬-involutive</a> <a id="9533" class="Symbol">_</a> <a id="9535" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
    <a id="9541" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="9543" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="9545" class="Symbol">(</a><a id="9546" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9488" class="Bound">x</a> <a id="9548" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7520" class="Function Operator">⊕</a> <a id="9550" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9490" class="Bound">y</a><a id="9551" class="Symbol">)</a>  <a id="9554" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a>  <a id="9558" href="Algebra.Lattice.Structures.html#5633" class="Function">¬-cong</a> <a id="9565" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="9567" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8177" class="Function">¬-distribˡ-⊕</a> <a id="9580" class="Symbol">_</a> <a id="9582" class="Symbol">_</a> <a id="9584" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="9590" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="9592" class="Symbol">(</a><a id="9593" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="9595" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9488" class="Bound">x</a> <a id="9597" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7520" class="Function Operator">⊕</a> <a id="9599" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9490" class="Bound">y</a><a id="9600" class="Symbol">)</a>  <a id="9603" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a>  <a id="9607" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9228" class="Function">¬-distribʳ-⊕</a> <a id="9620" class="Symbol">_</a> <a id="9622" class="Symbol">_</a> <a id="9624" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="9630" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="9632" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9488" class="Bound">x</a> <a id="9634" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7520" class="Function Operator">⊕</a> <a id="9636" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="9638" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9490" class="Bound">y</a>    <a id="9643" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="XorRing.⊕-identityˡ"></a><a id="9648" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9648" class="Function">⊕-identityˡ</a> <a id="9660" class="Symbol">:</a> <a id="9662" href="Algebra.Definitions.html#1885" class="Function">LeftIdentity</a> <a id="9675" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a> <a id="9677" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7520" class="Function Operator">_⊕_</a>
  <a id="9683" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9648" class="Function">⊕-identityˡ</a> <a id="9695" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9695" class="Bound">x</a> <a id="9697" class="Symbol">=</a> <a id="9699" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="9709" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a> <a id="9711" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7520" class="Function Operator">⊕</a> <a id="9713" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9695" class="Bound">x</a>                <a id="9730" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="9733" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7432" class="Bound">⊕-def</a> <a id="9739" class="Symbol">_</a> <a id="9741" class="Symbol">_</a> <a id="9743" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="9749" class="Symbol">(</a><a id="9750" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a> <a id="9752" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="9754" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9695" class="Bound">x</a><a id="9755" class="Symbol">)</a> <a id="9757" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="9759" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="9761" class="Symbol">(</a><a id="9762" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a> <a id="9764" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="9766" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9695" class="Bound">x</a><a id="9767" class="Symbol">)</a>  <a id="9770" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="9773" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7557" class="Function">helper</a> <a id="9780" class="Symbol">(</a><a id="9781" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2295" class="Function">∨-identityˡ</a> <a id="9793" class="Symbol">_)</a> <a id="9796" class="Symbol">(</a><a id="9797" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2676" class="Function">∧-zeroˡ</a> <a id="9805" class="Symbol">_)</a> <a id="9808" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="9814" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9695" class="Bound">x</a> <a id="9816" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="9818" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="9820" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a>              <a id="9835" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="9838" href="Algebra.Lattice.Structures.html#4510" class="Function">∧-congˡ</a> <a id="9846" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5571" class="Function">¬⊥≈⊤</a> <a id="9851" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="9857" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9695" class="Bound">x</a> <a id="9859" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="9861" href="Algebra.Lattice.Bundles.html#6060" class="Field">⊤</a>                <a id="9878" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="9881" href="Algebra.Lattice.Properties.BooleanAlgebra.html#1811" class="Function">∧-identityʳ</a> <a id="9893" class="Symbol">_</a> <a id="9895" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="9901" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9695" class="Bound">x</a>                    <a id="9922" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="XorRing.⊕-identityʳ"></a><a id="9927" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9927" class="Function">⊕-identityʳ</a> <a id="9939" class="Symbol">:</a> <a id="9941" href="Algebra.Definitions.html#1958" class="Function">RightIdentity</a> <a id="9955" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a> <a id="9957" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7520" class="Function Operator">_⊕_</a>
  <a id="9963" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9927" class="Function">⊕-identityʳ</a> <a id="9975" class="Symbol">_</a> <a id="9977" class="Symbol">=</a> <a id="9979" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7956" class="Function">⊕-comm</a> <a id="9986" class="Symbol">_</a> <a id="9988" class="Symbol">_</a> <a id="9990" href="Function.Base.html#4450" class="Function Operator">⟨</a> <a id="9992" href="Relation.Binary.Structures.html#1693" class="Function">trans</a> <a id="9998" href="Function.Base.html#4450" class="Function Operator">⟩</a> <a id="10000" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9648" class="Function">⊕-identityˡ</a> <a id="10012" class="Symbol">_</a>

  <a id="XorRing.⊕-identity"></a><a id="10017" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10017" class="Function">⊕-identity</a> <a id="10028" class="Symbol">:</a> <a id="10030" href="Algebra.Definitions.html#2033" class="Function">Identity</a> <a id="10039" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a> <a id="10041" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7520" class="Function Operator">_⊕_</a>
  <a id="10047" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10017" class="Function">⊕-identity</a> <a id="10058" class="Symbol">=</a> <a id="10060" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9648" class="Function">⊕-identityˡ</a> <a id="10072" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10074" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9927" class="Function">⊕-identityʳ</a>

  <a id="XorRing.⊕-inverseˡ"></a><a id="10089" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10089" class="Function">⊕-inverseˡ</a> <a id="10100" class="Symbol">:</a> <a id="10102" href="Algebra.Definitions.html#2321" class="Function">LeftInverse</a> <a id="10114" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a> <a id="10116" href="Function.Base.html#704" class="Function">id</a> <a id="10119" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7520" class="Function Operator">_⊕_</a>
  <a id="10125" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10089" class="Function">⊕-inverseˡ</a> <a id="10136" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10136" class="Bound">x</a> <a id="10138" class="Symbol">=</a> <a id="10140" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="10150" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10136" class="Bound">x</a> <a id="10152" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7520" class="Function Operator">⊕</a> <a id="10154" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10136" class="Bound">x</a>               <a id="10170" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="10173" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7432" class="Bound">⊕-def</a> <a id="10179" class="Symbol">_</a> <a id="10181" class="Symbol">_</a> <a id="10183" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="10189" class="Symbol">(</a><a id="10190" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10136" class="Bound">x</a> <a id="10192" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="10194" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10136" class="Bound">x</a><a id="10195" class="Symbol">)</a> <a id="10197" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="10199" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="10201" class="Symbol">(</a><a id="10202" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10136" class="Bound">x</a> <a id="10204" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="10206" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10136" class="Bound">x</a><a id="10207" class="Symbol">)</a> <a id="10209" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="10212" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7557" class="Function">helper</a> <a id="10219" class="Symbol">(</a><a id="10220" href="Algebra.Lattice.Properties.Lattice.html#2007" class="Function">∨-idem</a> <a id="10227" class="Symbol">_)</a> <a id="10230" class="Symbol">(</a><a id="10231" href="Algebra.Lattice.Properties.Lattice.html#1023" class="Function">∧-idem</a> <a id="10238" class="Symbol">_)</a> <a id="10241" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="10247" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10136" class="Bound">x</a> <a id="10249" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="10251" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="10253" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10136" class="Bound">x</a>             <a id="10267" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="10270" href="Algebra.Lattice.Structures.html#5955" class="Function">∧-complementʳ</a> <a id="10284" class="Symbol">_</a> <a id="10286" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="10292" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a>                   <a id="10312" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="XorRing.⊕-inverseʳ"></a><a id="10317" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10317" class="Function">⊕-inverseʳ</a> <a id="10328" class="Symbol">:</a> <a id="10330" href="Algebra.Definitions.html#2409" class="Function">RightInverse</a> <a id="10343" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a> <a id="10345" href="Function.Base.html#704" class="Function">id</a> <a id="10348" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7520" class="Function Operator">_⊕_</a>
  <a id="10354" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10317" class="Function">⊕-inverseʳ</a> <a id="10365" class="Symbol">_</a> <a id="10367" class="Symbol">=</a> <a id="10369" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7956" class="Function">⊕-comm</a> <a id="10376" class="Symbol">_</a> <a id="10378" class="Symbol">_</a> <a id="10380" href="Function.Base.html#4450" class="Function Operator">⟨</a> <a id="10382" href="Relation.Binary.Structures.html#1693" class="Function">trans</a> <a id="10388" href="Function.Base.html#4450" class="Function Operator">⟩</a> <a id="10390" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10089" class="Function">⊕-inverseˡ</a> <a id="10401" class="Symbol">_</a>

  <a id="XorRing.⊕-inverse"></a><a id="10406" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10406" class="Function">⊕-inverse</a> <a id="10416" class="Symbol">:</a> <a id="10418" href="Algebra.Definitions.html#2499" class="Function">Inverse</a> <a id="10426" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a> <a id="10428" href="Function.Base.html#704" class="Function">id</a> <a id="10431" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7520" class="Function Operator">_⊕_</a>
  <a id="10437" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10406" class="Function">⊕-inverse</a> <a id="10447" class="Symbol">=</a> <a id="10449" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10089" class="Function">⊕-inverseˡ</a> <a id="10460" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10462" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10317" class="Function">⊕-inverseʳ</a>

  <a id="XorRing.∧-distribˡ-⊕"></a><a id="10476" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10476" class="Function">∧-distribˡ-⊕</a> <a id="10489" class="Symbol">:</a> <a id="10491" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">_∧_</a> <a id="10495" href="Algebra.Definitions.html#3397" class="Function Operator">DistributesOverˡ</a> <a id="10512" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7520" class="Function Operator">_⊕_</a>
  <a id="10518" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10476" class="Function">∧-distribˡ-⊕</a> <a id="10531" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10531" class="Bound">x</a> <a id="10533" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10533" class="Bound">y</a> <a id="10535" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10535" class="Bound">z</a> <a id="10537" class="Symbol">=</a> <a id="10539" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="10549" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10531" class="Bound">x</a> <a id="10551" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="10553" class="Symbol">(</a><a id="10554" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10533" class="Bound">y</a> <a id="10556" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7520" class="Function Operator">⊕</a> <a id="10558" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10535" class="Bound">z</a><a id="10559" class="Symbol">)</a>                <a id="10576" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="10579" href="Algebra.Lattice.Structures.html#4510" class="Function">∧-congˡ</a> <a id="10587" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="10589" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7432" class="Bound">⊕-def</a> <a id="10595" class="Symbol">_</a> <a id="10597" class="Symbol">_</a> <a id="10599" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="10605" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10531" class="Bound">x</a> <a id="10607" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="10609" class="Symbol">((</a><a id="10611" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10533" class="Bound">y</a> <a id="10613" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="10615" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10535" class="Bound">z</a><a id="10616" class="Symbol">)</a> <a id="10618" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="10620" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="10622" class="Symbol">(</a><a id="10623" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10533" class="Bound">y</a> <a id="10625" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="10627" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10535" class="Bound">z</a><a id="10628" class="Symbol">))</a>  <a id="10632" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="10635" href="Algebra.Lattice.Structures.html#4242" class="Function">∧-assoc</a> <a id="10643" class="Symbol">_</a> <a id="10645" class="Symbol">_</a> <a id="10647" class="Symbol">_</a> <a id="10649" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
    <a id="10655" class="Symbol">(</a><a id="10656" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10531" class="Bound">x</a> <a id="10658" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="10660" class="Symbol">(</a><a id="10661" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10533" class="Bound">y</a> <a id="10663" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="10665" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10535" class="Bound">z</a><a id="10666" class="Symbol">))</a> <a id="10669" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="10671" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="10673" class="Symbol">(</a><a id="10674" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10533" class="Bound">y</a> <a id="10676" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="10678" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10535" class="Bound">z</a><a id="10679" class="Symbol">)</a>  <a id="10682" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="10685" href="Algebra.Lattice.Structures.html#4510" class="Function">∧-congˡ</a> <a id="10693" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="10695" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5790" class="Function">deMorgan₁</a> <a id="10705" class="Symbol">_</a> <a id="10707" class="Symbol">_</a> <a id="10709" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="10715" class="Symbol">(</a><a id="10716" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10531" class="Bound">x</a> <a id="10718" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="10720" class="Symbol">(</a><a id="10721" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10533" class="Bound">y</a> <a id="10723" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="10725" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10535" class="Bound">z</a><a id="10726" class="Symbol">))</a> <a id="10729" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a>
    <a id="10735" class="Symbol">(</a><a id="10736" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="10738" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10533" class="Bound">y</a> <a id="10740" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="10742" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="10744" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10535" class="Bound">z</a><a id="10745" class="Symbol">)</a>                <a id="10762" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="10765" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2295" class="Function">∨-identityˡ</a> <a id="10777" class="Symbol">_</a> <a id="10779" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
    <a id="10785" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a> <a id="10787" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a>
    <a id="10793" class="Symbol">((</a><a id="10795" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10531" class="Bound">x</a> <a id="10797" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="10799" class="Symbol">(</a><a id="10800" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10533" class="Bound">y</a> <a id="10802" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="10804" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10535" class="Bound">z</a><a id="10805" class="Symbol">))</a> <a id="10808" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a>
    <a id="10814" class="Symbol">(</a><a id="10815" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="10817" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10533" class="Bound">y</a> <a id="10819" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="10821" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="10823" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10535" class="Bound">z</a><a id="10824" class="Symbol">))</a>               <a id="10841" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="10844" href="Algebra.Lattice.Structures.html#4694" class="Function">∨-congʳ</a> <a id="10852" href="Algebra.Lattice.Properties.BooleanAlgebra.html#11821" class="Function">lem₃</a> <a id="10857" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="10863" class="Symbol">((</a><a id="10865" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10531" class="Bound">x</a> <a id="10867" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="10869" class="Symbol">(</a><a id="10870" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10533" class="Bound">y</a> <a id="10872" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="10874" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10535" class="Bound">z</a><a id="10875" class="Symbol">))</a> <a id="10878" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="10880" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="10882" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10531" class="Bound">x</a><a id="10883" class="Symbol">)</a> <a id="10885" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a>
    <a id="10891" class="Symbol">((</a><a id="10893" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10531" class="Bound">x</a> <a id="10895" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="10897" class="Symbol">(</a><a id="10898" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10533" class="Bound">y</a> <a id="10900" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="10902" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10535" class="Bound">z</a><a id="10903" class="Symbol">))</a> <a id="10906" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a>
    <a id="10912" class="Symbol">(</a><a id="10913" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="10915" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10533" class="Bound">y</a> <a id="10917" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="10919" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="10921" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10535" class="Bound">z</a><a id="10922" class="Symbol">))</a>               <a id="10939" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="10942" href="Algebra.Lattice.Structures.html#5120" class="Function">∧-distribˡ-∨</a> <a id="10955" class="Symbol">_</a> <a id="10957" class="Symbol">_</a> <a id="10959" class="Symbol">_</a> <a id="10961" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
    <a id="10967" class="Symbol">(</a><a id="10968" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10531" class="Bound">x</a> <a id="10970" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="10972" class="Symbol">(</a><a id="10973" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10533" class="Bound">y</a> <a id="10975" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="10977" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10535" class="Bound">z</a><a id="10978" class="Symbol">))</a> <a id="10981" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a>
    <a id="10987" class="Symbol">(</a><a id="10988" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="10990" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10531" class="Bound">x</a> <a id="10992" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="10994" class="Symbol">(</a><a id="10995" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="10997" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10533" class="Bound">y</a> <a id="10999" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="11001" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="11003" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10535" class="Bound">z</a><a id="11004" class="Symbol">))</a>        <a id="11014" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="11017" href="Algebra.Lattice.Structures.html#4510" class="Function">∧-congˡ</a> <a id="11025" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="11027" href="Algebra.Lattice.Structures.html#4633" class="Function">∨-congˡ</a> <a id="11035" class="Symbol">(</a><a id="11036" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5790" class="Function">deMorgan₁</a> <a id="11046" class="Symbol">_</a> <a id="11048" class="Symbol">_)</a> <a id="11051" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
    <a id="11057" class="Symbol">(</a><a id="11058" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10531" class="Bound">x</a> <a id="11060" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="11062" class="Symbol">(</a><a id="11063" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10533" class="Bound">y</a> <a id="11065" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="11067" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10535" class="Bound">z</a><a id="11068" class="Symbol">))</a> <a id="11071" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a>
    <a id="11077" class="Symbol">(</a><a id="11078" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="11080" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10531" class="Bound">x</a> <a id="11082" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="11084" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="11086" class="Symbol">(</a><a id="11087" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10533" class="Bound">y</a> <a id="11089" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="11091" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10535" class="Bound">z</a><a id="11092" class="Symbol">))</a>          <a id="11104" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="11107" href="Algebra.Lattice.Structures.html#4510" class="Function">∧-congˡ</a> <a id="11115" class="Symbol">(</a><a id="11116" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5790" class="Function">deMorgan₁</a> <a id="11126" class="Symbol">_</a> <a id="11128" class="Symbol">_)</a> <a id="11131" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
    <a id="11137" class="Symbol">(</a><a id="11138" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10531" class="Bound">x</a> <a id="11140" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="11142" class="Symbol">(</a><a id="11143" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10533" class="Bound">y</a> <a id="11145" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="11147" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10535" class="Bound">z</a><a id="11148" class="Symbol">))</a> <a id="11151" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a>
    <a id="11157" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="11159" class="Symbol">(</a><a id="11160" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10531" class="Bound">x</a> <a id="11162" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="11164" class="Symbol">(</a><a id="11165" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10533" class="Bound">y</a> <a id="11167" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="11169" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10535" class="Bound">z</a><a id="11170" class="Symbol">))</a>            <a id="11184" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="11187" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7557" class="Function">helper</a> <a id="11194" href="Relation.Binary.Structures.html#1641" class="Function">refl</a> <a id="11199" href="Algebra.Lattice.Properties.BooleanAlgebra.html#11584" class="Function">lem₁</a> <a id="11204" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="11210" class="Symbol">(</a><a id="11211" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10531" class="Bound">x</a> <a id="11213" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="11215" class="Symbol">(</a><a id="11216" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10533" class="Bound">y</a> <a id="11218" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="11220" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10535" class="Bound">z</a><a id="11221" class="Symbol">))</a> <a id="11224" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a>
    <a id="11230" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="11232" class="Symbol">((</a><a id="11234" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10531" class="Bound">x</a> <a id="11236" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="11238" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10533" class="Bound">y</a><a id="11239" class="Symbol">)</a> <a id="11241" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="11243" class="Symbol">(</a><a id="11244" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10531" class="Bound">x</a> <a id="11246" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="11248" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10535" class="Bound">z</a><a id="11249" class="Symbol">))</a>      <a id="11257" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="11260" href="Algebra.Lattice.Structures.html#4571" class="Function">∧-congʳ</a> <a id="11268" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="11270" href="Algebra.Lattice.Structures.html#5120" class="Function">∧-distribˡ-∨</a> <a id="11283" class="Symbol">_</a> <a id="11285" class="Symbol">_</a> <a id="11287" class="Symbol">_</a> <a id="11289" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="11295" class="Symbol">((</a><a id="11297" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10531" class="Bound">x</a> <a id="11299" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="11301" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10533" class="Bound">y</a><a id="11302" class="Symbol">)</a> <a id="11304" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="11306" class="Symbol">(</a><a id="11307" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10531" class="Bound">x</a> <a id="11309" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="11311" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10535" class="Bound">z</a><a id="11312" class="Symbol">))</a> <a id="11315" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a>
    <a id="11321" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="11323" class="Symbol">((</a><a id="11325" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10531" class="Bound">x</a> <a id="11327" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="11329" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10533" class="Bound">y</a><a id="11330" class="Symbol">)</a> <a id="11332" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="11334" class="Symbol">(</a><a id="11335" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10531" class="Bound">x</a> <a id="11337" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="11339" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10535" class="Bound">z</a><a id="11340" class="Symbol">))</a>      <a id="11348" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="11351" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7432" class="Bound">⊕-def</a> <a id="11357" class="Symbol">_</a> <a id="11359" class="Symbol">_</a> <a id="11361" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
    <a id="11367" class="Symbol">(</a><a id="11368" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10531" class="Bound">x</a> <a id="11370" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="11372" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10533" class="Bound">y</a><a id="11373" class="Symbol">)</a> <a id="11375" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7520" class="Function Operator">⊕</a> <a id="11377" class="Symbol">(</a><a id="11378" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10531" class="Bound">x</a> <a id="11380" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="11382" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10535" class="Bound">z</a><a id="11383" class="Symbol">)</a>          <a id="11394" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
      <a id="11402" class="Keyword">where</a>
      <a id="11414" href="Algebra.Lattice.Properties.BooleanAlgebra.html#11414" class="Function">lem₂</a> <a id="11419" class="Symbol">=</a> <a id="11421" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
        <a id="11435" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10531" class="Bound">x</a> <a id="11437" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="11439" class="Symbol">(</a><a id="11440" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10533" class="Bound">y</a> <a id="11442" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="11444" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10535" class="Bound">z</a><a id="11445" class="Symbol">)</a>  <a id="11448" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="11451" href="Algebra.Lattice.Structures.html#4242" class="Function">∧-assoc</a> <a id="11459" class="Symbol">_</a> <a id="11461" class="Symbol">_</a> <a id="11463" class="Symbol">_</a> <a id="11465" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
        <a id="11475" class="Symbol">(</a><a id="11476" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10531" class="Bound">x</a> <a id="11478" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="11480" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10533" class="Bound">y</a><a id="11481" class="Symbol">)</a> <a id="11483" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="11485" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10535" class="Bound">z</a>  <a id="11488" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="11491" href="Algebra.Lattice.Structures.html#4571" class="Function">∧-congʳ</a> <a id="11499" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="11501" href="Algebra.Lattice.Structures.html#4208" class="Function">∧-comm</a> <a id="11508" class="Symbol">_</a> <a id="11510" class="Symbol">_</a> <a id="11512" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
        <a id="11522" class="Symbol">(</a><a id="11523" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10533" class="Bound">y</a> <a id="11525" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="11527" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10531" class="Bound">x</a><a id="11528" class="Symbol">)</a> <a id="11530" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="11532" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10535" class="Bound">z</a>  <a id="11535" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="11538" href="Algebra.Lattice.Structures.html#4242" class="Function">∧-assoc</a> <a id="11546" class="Symbol">_</a> <a id="11548" class="Symbol">_</a> <a id="11550" class="Symbol">_</a> <a id="11552" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
        <a id="11562" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10533" class="Bound">y</a> <a id="11564" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="11566" class="Symbol">(</a><a id="11567" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10531" class="Bound">x</a> <a id="11569" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="11571" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10535" class="Bound">z</a><a id="11572" class="Symbol">)</a>  <a id="11575" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

      <a id="11584" href="Algebra.Lattice.Properties.BooleanAlgebra.html#11584" class="Function">lem₁</a> <a id="11589" class="Symbol">=</a> <a id="11591" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
        <a id="11605" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10531" class="Bound">x</a> <a id="11607" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="11609" class="Symbol">(</a><a id="11610" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10533" class="Bound">y</a> <a id="11612" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="11614" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10535" class="Bound">z</a><a id="11615" class="Symbol">)</a>        <a id="11624" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="11627" href="Algebra.Lattice.Structures.html#4571" class="Function">∧-congʳ</a> <a id="11635" class="Symbol">(</a><a id="11636" href="Algebra.Lattice.Properties.Lattice.html#1023" class="Function">∧-idem</a> <a id="11643" class="Symbol">_)</a> <a id="11646" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
        <a id="11656" class="Symbol">(</a><a id="11657" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10531" class="Bound">x</a> <a id="11659" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="11661" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10531" class="Bound">x</a><a id="11662" class="Symbol">)</a> <a id="11664" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="11666" class="Symbol">(</a><a id="11667" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10533" class="Bound">y</a> <a id="11669" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="11671" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10535" class="Bound">z</a><a id="11672" class="Symbol">)</a>  <a id="11675" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="11678" href="Algebra.Lattice.Structures.html#4242" class="Function">∧-assoc</a> <a id="11686" class="Symbol">_</a> <a id="11688" class="Symbol">_</a> <a id="11690" class="Symbol">_</a> <a id="11692" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
        <a id="11702" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10531" class="Bound">x</a> <a id="11704" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="11706" class="Symbol">(</a><a id="11707" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10531" class="Bound">x</a> <a id="11709" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="11711" class="Symbol">(</a><a id="11712" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10533" class="Bound">y</a> <a id="11714" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="11716" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10535" class="Bound">z</a><a id="11717" class="Symbol">))</a>  <a id="11721" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="11724" href="Algebra.Lattice.Structures.html#4510" class="Function">∧-congˡ</a> <a id="11732" href="Algebra.Lattice.Properties.BooleanAlgebra.html#11414" class="Function">lem₂</a> <a id="11737" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
        <a id="11747" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10531" class="Bound">x</a> <a id="11749" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="11751" class="Symbol">(</a><a id="11752" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10533" class="Bound">y</a> <a id="11754" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="11756" class="Symbol">(</a><a id="11757" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10531" class="Bound">x</a> <a id="11759" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="11761" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10535" class="Bound">z</a><a id="11762" class="Symbol">))</a>  <a id="11766" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="11769" href="Algebra.Lattice.Structures.html#4242" class="Function">∧-assoc</a> <a id="11777" class="Symbol">_</a> <a id="11779" class="Symbol">_</a> <a id="11781" class="Symbol">_</a> <a id="11783" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
        <a id="11793" class="Symbol">(</a><a id="11794" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10531" class="Bound">x</a> <a id="11796" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="11798" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10533" class="Bound">y</a><a id="11799" class="Symbol">)</a> <a id="11801" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="11803" class="Symbol">(</a><a id="11804" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10531" class="Bound">x</a> <a id="11806" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="11808" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10535" class="Bound">z</a><a id="11809" class="Symbol">)</a>  <a id="11812" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

      <a id="11821" href="Algebra.Lattice.Properties.BooleanAlgebra.html#11821" class="Function">lem₃</a> <a id="11826" class="Symbol">=</a> <a id="11828" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
        <a id="11842" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a>                      <a id="11865" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="11868" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2443" class="Function">∧-zeroʳ</a> <a id="11876" class="Symbol">_</a> <a id="11878" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
        <a id="11888" class="Symbol">(</a><a id="11889" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10533" class="Bound">y</a> <a id="11891" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="11893" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10535" class="Bound">z</a><a id="11894" class="Symbol">)</a> <a id="11896" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="11898" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a>            <a id="11911" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="11914" href="Algebra.Lattice.Structures.html#4510" class="Function">∧-congˡ</a> <a id="11922" class="Symbol">(</a><a id="11923" href="Algebra.Lattice.Structures.html#5955" class="Function">∧-complementʳ</a> <a id="11937" class="Symbol">_)</a> <a id="11940" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
        <a id="11950" class="Symbol">(</a><a id="11951" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10533" class="Bound">y</a> <a id="11953" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="11955" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10535" class="Bound">z</a><a id="11956" class="Symbol">)</a> <a id="11958" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="11960" class="Symbol">(</a><a id="11961" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10531" class="Bound">x</a> <a id="11963" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="11965" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="11967" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10531" class="Bound">x</a><a id="11968" class="Symbol">)</a>    <a id="11973" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="11976" href="Algebra.Lattice.Structures.html#4242" class="Function">∧-assoc</a> <a id="11984" class="Symbol">_</a> <a id="11986" class="Symbol">_</a> <a id="11988" class="Symbol">_</a> <a id="11990" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
        <a id="12000" class="Symbol">((</a><a id="12002" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10533" class="Bound">y</a> <a id="12004" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="12006" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10535" class="Bound">z</a><a id="12007" class="Symbol">)</a> <a id="12009" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="12011" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10531" class="Bound">x</a><a id="12012" class="Symbol">)</a> <a id="12014" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="12016" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="12018" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10531" class="Bound">x</a>    <a id="12023" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="12026" href="Algebra.Lattice.Structures.html#4571" class="Function">∧-congʳ</a> <a id="12034" class="Symbol">(</a><a id="12035" href="Algebra.Lattice.Structures.html#4208" class="Function">∧-comm</a> <a id="12042" class="Symbol">_</a> <a id="12044" class="Symbol">_)</a> <a id="12047" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
        <a id="12057" class="Symbol">(</a><a id="12058" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10531" class="Bound">x</a> <a id="12060" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="12062" class="Symbol">(</a><a id="12063" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10533" class="Bound">y</a> <a id="12065" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="12067" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10535" class="Bound">z</a><a id="12068" class="Symbol">))</a> <a id="12071" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="12073" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="12075" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10531" class="Bound">x</a>    <a id="12080" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="XorRing.∧-distribʳ-⊕"></a><a id="12085" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12085" class="Function">∧-distribʳ-⊕</a> <a id="12098" class="Symbol">:</a> <a id="12100" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">_∧_</a> <a id="12104" href="Algebra.Definitions.html#3516" class="Function Operator">DistributesOverʳ</a> <a id="12121" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7520" class="Function Operator">_⊕_</a>
  <a id="12127" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12085" class="Function">∧-distribʳ-⊕</a> <a id="12140" class="Symbol">=</a> <a id="12142" href="Algebra.Consequences.Setoid.html#8662" class="Function">comm∧distrˡ⇒distrʳ</a> <a id="12161" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7664" class="Function">⊕-cong</a> <a id="12168" href="Algebra.Lattice.Structures.html#4208" class="Function">∧-comm</a> <a id="12175" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10476" class="Function">∧-distribˡ-⊕</a>

  <a id="XorRing.∧-distrib-⊕"></a><a id="12191" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12191" class="Function">∧-distrib-⊕</a> <a id="12203" class="Symbol">:</a> <a id="12205" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">_∧_</a> <a id="12209" href="Algebra.Definitions.html#3635" class="Function Operator">DistributesOver</a> <a id="12225" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7520" class="Function Operator">_⊕_</a>
  <a id="12231" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12191" class="Function">∧-distrib-⊕</a> <a id="12243" class="Symbol">=</a> <a id="12245" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10476" class="Function">∧-distribˡ-⊕</a> <a id="12258" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12260" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12085" class="Function">∧-distribʳ-⊕</a>

  <a id="12276" class="Keyword">private</a>

    <a id="XorRing.lemma₂"></a><a id="12289" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12289" class="Function">lemma₂</a> <a id="12296" class="Symbol">:</a> <a id="12298" class="Symbol">∀</a> <a id="12300" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12300" class="Bound">x</a> <a id="12302" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12302" class="Bound">y</a> <a id="12304" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12304" class="Bound">u</a> <a id="12306" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12306" class="Bound">v</a> <a id="12308" class="Symbol">→</a>
             <a id="12323" class="Symbol">(</a><a id="12324" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12300" class="Bound">x</a> <a id="12326" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="12328" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12302" class="Bound">y</a><a id="12329" class="Symbol">)</a> <a id="12331" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="12333" class="Symbol">(</a><a id="12334" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12304" class="Bound">u</a> <a id="12336" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="12338" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12306" class="Bound">v</a><a id="12339" class="Symbol">)</a> <a id="12341" href="Algebra.Lattice.Bundles.html#5918" class="Field Operator">≈</a>
             <a id="12356" class="Symbol">((</a><a id="12358" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12300" class="Bound">x</a> <a id="12360" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="12362" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12304" class="Bound">u</a><a id="12363" class="Symbol">)</a> <a id="12365" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="12367" class="Symbol">(</a><a id="12368" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12302" class="Bound">y</a> <a id="12370" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="12372" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12304" class="Bound">u</a><a id="12373" class="Symbol">))</a> <a id="12376" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a>
             <a id="12391" class="Symbol">((</a><a id="12393" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12300" class="Bound">x</a> <a id="12395" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="12397" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12306" class="Bound">v</a><a id="12398" class="Symbol">)</a> <a id="12400" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="12402" class="Symbol">(</a><a id="12403" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12302" class="Bound">y</a> <a id="12405" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="12407" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12306" class="Bound">v</a><a id="12408" class="Symbol">))</a>
    <a id="12415" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12289" class="Function">lemma₂</a> <a id="12422" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12422" class="Bound">x</a> <a id="12424" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12424" class="Bound">y</a> <a id="12426" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12426" class="Bound">u</a> <a id="12428" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12428" class="Bound">v</a> <a id="12430" class="Symbol">=</a> <a id="12432" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
        <a id="12446" class="Symbol">(</a><a id="12447" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12422" class="Bound">x</a> <a id="12449" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="12451" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12424" class="Bound">y</a><a id="12452" class="Symbol">)</a> <a id="12454" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="12456" class="Symbol">(</a><a id="12457" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12426" class="Bound">u</a> <a id="12459" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="12461" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12428" class="Bound">v</a><a id="12462" class="Symbol">)</a>              <a id="12477" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="12480" href="Algebra.Lattice.Structures.html#4972" class="Function">∨-distribˡ-∧</a> <a id="12493" class="Symbol">_</a> <a id="12495" class="Symbol">_</a> <a id="12497" class="Symbol">_</a> <a id="12499" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
        <a id="12509" class="Symbol">((</a><a id="12511" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12422" class="Bound">x</a> <a id="12513" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="12515" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12424" class="Bound">y</a><a id="12516" class="Symbol">)</a> <a id="12518" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="12520" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12426" class="Bound">u</a><a id="12521" class="Symbol">)</a> <a id="12523" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="12525" class="Symbol">((</a><a id="12527" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12422" class="Bound">x</a> <a id="12529" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="12531" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12424" class="Bound">y</a><a id="12532" class="Symbol">)</a> <a id="12534" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="12536" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12428" class="Bound">v</a><a id="12537" class="Symbol">)</a>  <a id="12540" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="12543" href="Algebra.Lattice.Structures.html#5046" class="Function">∨-distribʳ-∧</a> <a id="12556" class="Symbol">_</a> <a id="12558" class="Symbol">_</a> <a id="12560" class="Symbol">_</a>
                                            <a id="12606" href="Function.Base.html#4450" class="Function Operator">⟨</a> <a id="12608" href="Algebra.Lattice.Structures.html#4276" class="Function">∧-cong</a> <a id="12615" href="Function.Base.html#4450" class="Function Operator">⟩</a>
                                          <a id="12659" href="Algebra.Lattice.Structures.html#5046" class="Function">∨-distribʳ-∧</a> <a id="12672" class="Symbol">_</a> <a id="12674" class="Symbol">_</a> <a id="12676" class="Symbol">_</a> <a id="12678" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
        <a id="12688" class="Symbol">((</a><a id="12690" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12422" class="Bound">x</a> <a id="12692" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="12694" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12426" class="Bound">u</a><a id="12695" class="Symbol">)</a> <a id="12697" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="12699" class="Symbol">(</a><a id="12700" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12424" class="Bound">y</a> <a id="12702" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="12704" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12426" class="Bound">u</a><a id="12705" class="Symbol">))</a> <a id="12708" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a>
        <a id="12718" class="Symbol">((</a><a id="12720" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12422" class="Bound">x</a> <a id="12722" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="12724" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12428" class="Bound">v</a><a id="12725" class="Symbol">)</a> <a id="12727" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="12729" class="Symbol">(</a><a id="12730" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12424" class="Bound">y</a> <a id="12732" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="12734" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12428" class="Bound">v</a><a id="12735" class="Symbol">))</a>            <a id="12749" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="XorRing.⊕-assoc"></a><a id="12754" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12754" class="Function">⊕-assoc</a> <a id="12762" class="Symbol">:</a> <a id="12764" href="Algebra.Definitions.html#1556" class="Function">Associative</a> <a id="12776" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7520" class="Function Operator">_⊕_</a>
  <a id="12782" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12754" class="Function">⊕-assoc</a> <a id="12790" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12790" class="Bound">x</a> <a id="12792" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12792" class="Bound">y</a> <a id="12794" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12794" class="Bound">z</a> <a id="12796" class="Symbol">=</a> <a id="12798" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="12802" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="12804" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="12814" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12790" class="Bound">x</a> <a id="12816" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7520" class="Function Operator">⊕</a> <a id="12818" class="Symbol">(</a><a id="12819" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12792" class="Bound">y</a> <a id="12821" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7520" class="Function Operator">⊕</a> <a id="12823" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12794" class="Bound">z</a><a id="12824" class="Symbol">)</a>                                <a id="12857" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="12860" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7664" class="Function">⊕-cong</a> <a id="12867" href="Relation.Binary.Structures.html#1641" class="Function">refl</a> <a id="12872" class="Symbol">(</a><a id="12873" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7432" class="Bound">⊕-def</a> <a id="12879" class="Symbol">_</a> <a id="12881" class="Symbol">_)</a> <a id="12884" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="12890" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12790" class="Bound">x</a> <a id="12892" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7520" class="Function Operator">⊕</a> <a id="12894" class="Symbol">((</a><a id="12896" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12792" class="Bound">y</a> <a id="12898" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="12900" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12794" class="Bound">z</a><a id="12901" class="Symbol">)</a> <a id="12903" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="12905" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="12907" class="Symbol">(</a><a id="12908" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12792" class="Bound">y</a> <a id="12910" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="12912" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12794" class="Bound">z</a><a id="12913" class="Symbol">))</a>                  <a id="12933" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="12936" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7432" class="Bound">⊕-def</a> <a id="12942" class="Symbol">_</a> <a id="12944" class="Symbol">_</a> <a id="12946" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="12954" class="Symbol">(</a><a id="12955" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12790" class="Bound">x</a> <a id="12957" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="12959" class="Symbol">((</a><a id="12961" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12792" class="Bound">y</a> <a id="12963" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="12965" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12794" class="Bound">z</a><a id="12966" class="Symbol">)</a> <a id="12968" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="12970" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="12972" class="Symbol">(</a><a id="12973" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12792" class="Bound">y</a> <a id="12975" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="12977" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12794" class="Bound">z</a><a id="12978" class="Symbol">)))</a> <a id="12982" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a>
    <a id="12988" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="12990" class="Symbol">(</a><a id="12991" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12790" class="Bound">x</a> <a id="12993" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="12995" class="Symbol">((</a><a id="12997" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12792" class="Bound">y</a> <a id="12999" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13001" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12794" class="Bound">z</a><a id="13002" class="Symbol">)</a> <a id="13004" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="13006" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="13008" class="Symbol">(</a><a id="13009" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12792" class="Bound">y</a> <a id="13011" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="13013" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12794" class="Bound">z</a><a id="13014" class="Symbol">)))</a>              <a id="13031" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="13034" href="Algebra.Lattice.Structures.html#4276" class="Function">∧-cong</a> <a id="13041" href="Algebra.Lattice.Properties.BooleanAlgebra.html#14797" class="Function">lem₃</a> <a id="13046" href="Algebra.Lattice.Properties.BooleanAlgebra.html#15648" class="Function">lem₄</a> <a id="13051" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="13057" class="Symbol">(((</a><a id="13060" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12790" class="Bound">x</a> <a id="13062" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13064" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12792" class="Bound">y</a><a id="13065" class="Symbol">)</a> <a id="13067" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13069" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12794" class="Bound">z</a><a id="13070" class="Symbol">)</a> <a id="13072" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="13074" class="Symbol">((</a><a id="13076" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12790" class="Bound">x</a> <a id="13078" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13080" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="13082" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12792" class="Bound">y</a><a id="13083" class="Symbol">)</a> <a id="13085" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13087" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="13089" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12794" class="Bound">z</a><a id="13090" class="Symbol">))</a> <a id="13093" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a>
    <a id="13099" class="Symbol">(((</a><a id="13102" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="13104" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12790" class="Bound">x</a> <a id="13106" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13108" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="13110" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12792" class="Bound">y</a><a id="13111" class="Symbol">)</a> <a id="13113" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13115" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12794" class="Bound">z</a><a id="13116" class="Symbol">)</a> <a id="13118" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="13120" class="Symbol">((</a><a id="13122" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="13124" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12790" class="Bound">x</a> <a id="13126" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13128" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12792" class="Bound">y</a><a id="13129" class="Symbol">)</a> <a id="13131" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13133" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="13135" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12794" class="Bound">z</a><a id="13136" class="Symbol">))</a>    <a id="13142" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="13145" href="Algebra.Lattice.Structures.html#4242" class="Function">∧-assoc</a> <a id="13153" class="Symbol">_</a> <a id="13155" class="Symbol">_</a> <a id="13157" class="Symbol">_</a> <a id="13159" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="13165" class="Symbol">((</a><a id="13167" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12790" class="Bound">x</a> <a id="13169" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13171" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12792" class="Bound">y</a><a id="13172" class="Symbol">)</a> <a id="13174" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13176" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12794" class="Bound">z</a><a id="13177" class="Symbol">)</a> <a id="13179" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a>
    <a id="13185" class="Symbol">(((</a><a id="13188" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12790" class="Bound">x</a> <a id="13190" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13192" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="13194" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12792" class="Bound">y</a><a id="13195" class="Symbol">)</a> <a id="13197" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13199" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="13201" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12794" class="Bound">z</a><a id="13202" class="Symbol">)</a> <a id="13204" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a>
     <a id="13211" class="Symbol">(((</a><a id="13214" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="13216" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12790" class="Bound">x</a> <a id="13218" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13220" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="13222" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12792" class="Bound">y</a><a id="13223" class="Symbol">)</a> <a id="13225" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13227" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12794" class="Bound">z</a><a id="13228" class="Symbol">)</a> <a id="13230" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="13232" class="Symbol">((</a><a id="13234" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="13236" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12790" class="Bound">x</a> <a id="13238" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13240" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12792" class="Bound">y</a><a id="13241" class="Symbol">)</a> <a id="13243" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13245" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="13247" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12794" class="Bound">z</a><a id="13248" class="Symbol">)))</a>  <a id="13253" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="13256" href="Algebra.Lattice.Structures.html#4510" class="Function">∧-congˡ</a> <a id="13264" href="Algebra.Lattice.Properties.BooleanAlgebra.html#16098" class="Function">lem₅</a> <a id="13269" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="13275" class="Symbol">((</a><a id="13277" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12790" class="Bound">x</a> <a id="13279" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13281" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12792" class="Bound">y</a><a id="13282" class="Symbol">)</a> <a id="13284" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13286" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12794" class="Bound">z</a><a id="13287" class="Symbol">)</a> <a id="13289" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a>
    <a id="13295" class="Symbol">(((</a><a id="13298" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="13300" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12790" class="Bound">x</a> <a id="13302" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13304" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="13306" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12792" class="Bound">y</a><a id="13307" class="Symbol">)</a> <a id="13309" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13311" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12794" class="Bound">z</a><a id="13312" class="Symbol">)</a> <a id="13314" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a>
     <a id="13321" class="Symbol">(((</a><a id="13324" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12790" class="Bound">x</a> <a id="13326" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13328" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="13330" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12792" class="Bound">y</a><a id="13331" class="Symbol">)</a> <a id="13333" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13335" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="13337" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12794" class="Bound">z</a><a id="13338" class="Symbol">)</a> <a id="13340" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="13342" class="Symbol">((</a><a id="13344" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="13346" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12790" class="Bound">x</a> <a id="13348" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13350" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12792" class="Bound">y</a><a id="13351" class="Symbol">)</a> <a id="13353" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13355" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="13357" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12794" class="Bound">z</a><a id="13358" class="Symbol">)))</a>  <a id="13363" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="13366" href="Algebra.Lattice.Structures.html#4242" class="Function">∧-assoc</a> <a id="13374" class="Symbol">_</a> <a id="13376" class="Symbol">_</a> <a id="13378" class="Symbol">_</a> <a id="13380" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
    <a id="13386" class="Symbol">(((</a><a id="13389" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12790" class="Bound">x</a> <a id="13391" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13393" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12792" class="Bound">y</a><a id="13394" class="Symbol">)</a> <a id="13396" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13398" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12794" class="Bound">z</a><a id="13399" class="Symbol">)</a> <a id="13401" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="13403" class="Symbol">((</a><a id="13405" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="13407" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12790" class="Bound">x</a> <a id="13409" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13411" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="13413" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12792" class="Bound">y</a><a id="13414" class="Symbol">)</a> <a id="13416" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13418" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12794" class="Bound">z</a><a id="13419" class="Symbol">))</a> <a id="13422" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a>
    <a id="13428" class="Symbol">(((</a><a id="13431" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12790" class="Bound">x</a> <a id="13433" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13435" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="13437" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12792" class="Bound">y</a><a id="13438" class="Symbol">)</a> <a id="13440" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13442" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="13444" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12794" class="Bound">z</a><a id="13445" class="Symbol">)</a> <a id="13447" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="13449" class="Symbol">((</a><a id="13451" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="13453" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12790" class="Bound">x</a> <a id="13455" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13457" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12792" class="Bound">y</a><a id="13458" class="Symbol">)</a> <a id="13460" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13462" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="13464" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12794" class="Bound">z</a><a id="13465" class="Symbol">))</a>    <a id="13471" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="13474" href="Algebra.Lattice.Structures.html#4276" class="Function">∧-cong</a> <a id="13481" href="Algebra.Lattice.Properties.BooleanAlgebra.html#13730" class="Function">lem₁</a> <a id="13486" href="Algebra.Lattice.Properties.BooleanAlgebra.html#14535" class="Function">lem₂</a> <a id="13491" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="13499" class="Symbol">(((</a><a id="13502" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12790" class="Bound">x</a> <a id="13504" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13506" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12792" class="Bound">y</a><a id="13507" class="Symbol">)</a> <a id="13509" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="13511" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="13513" class="Symbol">(</a><a id="13514" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12790" class="Bound">x</a> <a id="13516" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="13518" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12792" class="Bound">y</a><a id="13519" class="Symbol">))</a> <a id="13522" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13524" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12794" class="Bound">z</a><a id="13525" class="Symbol">)</a> <a id="13527" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a>
    <a id="13533" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="13535" class="Symbol">(((</a><a id="13538" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12790" class="Bound">x</a> <a id="13540" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13542" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12792" class="Bound">y</a><a id="13543" class="Symbol">)</a> <a id="13545" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="13547" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="13549" class="Symbol">(</a><a id="13550" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12790" class="Bound">x</a> <a id="13552" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="13554" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12792" class="Bound">y</a><a id="13555" class="Symbol">))</a> <a id="13558" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="13560" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12794" class="Bound">z</a><a id="13561" class="Symbol">)</a>              <a id="13576" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="13579" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7432" class="Bound">⊕-def</a> <a id="13585" class="Symbol">_</a> <a id="13587" class="Symbol">_</a> <a id="13589" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
    <a id="13595" class="Symbol">((</a><a id="13597" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12790" class="Bound">x</a> <a id="13599" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13601" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12792" class="Bound">y</a><a id="13602" class="Symbol">)</a> <a id="13604" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="13606" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="13608" class="Symbol">(</a><a id="13609" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12790" class="Bound">x</a> <a id="13611" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="13613" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12792" class="Bound">y</a><a id="13614" class="Symbol">))</a> <a id="13617" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7520" class="Function Operator">⊕</a> <a id="13619" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12794" class="Bound">z</a>                  <a id="13638" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="13641" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7664" class="Function">⊕-cong</a> <a id="13648" class="Symbol">(</a><a id="13649" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7432" class="Bound">⊕-def</a> <a id="13655" class="Symbol">_</a> <a id="13657" class="Symbol">_)</a> <a id="13660" href="Relation.Binary.Structures.html#1641" class="Function">refl</a> <a id="13665" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
    <a id="13671" class="Symbol">(</a><a id="13672" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12790" class="Bound">x</a> <a id="13674" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7520" class="Function Operator">⊕</a> <a id="13676" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12792" class="Bound">y</a><a id="13677" class="Symbol">)</a> <a id="13679" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7520" class="Function Operator">⊕</a> <a id="13681" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12794" class="Bound">z</a>                                <a id="13714" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
    <a id="13720" class="Keyword">where</a>
    <a id="13730" href="Algebra.Lattice.Properties.BooleanAlgebra.html#13730" class="Function">lem₁</a> <a id="13735" class="Symbol">=</a> <a id="13737" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
      <a id="13749" class="Symbol">((</a><a id="13751" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12790" class="Bound">x</a> <a id="13753" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13755" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12792" class="Bound">y</a><a id="13756" class="Symbol">)</a> <a id="13758" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13760" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12794" class="Bound">z</a><a id="13761" class="Symbol">)</a> <a id="13763" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="13765" class="Symbol">((</a><a id="13767" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="13769" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12790" class="Bound">x</a> <a id="13771" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13773" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="13775" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12792" class="Bound">y</a><a id="13776" class="Symbol">)</a> <a id="13778" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13780" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12794" class="Bound">z</a><a id="13781" class="Symbol">)</a>  <a id="13784" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="13787" href="Algebra.Lattice.Structures.html#5046" class="Function">∨-distribʳ-∧</a> <a id="13800" class="Symbol">_</a> <a id="13802" class="Symbol">_</a> <a id="13804" class="Symbol">_</a> <a id="13806" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
      <a id="13814" class="Symbol">((</a><a id="13816" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12790" class="Bound">x</a> <a id="13818" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13820" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12792" class="Bound">y</a><a id="13821" class="Symbol">)</a> <a id="13823" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="13825" class="Symbol">(</a><a id="13826" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="13828" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12790" class="Bound">x</a> <a id="13830" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13832" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="13834" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12792" class="Bound">y</a><a id="13835" class="Symbol">))</a> <a id="13838" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13840" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12794" class="Bound">z</a>        <a id="13849" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="13852" href="Algebra.Lattice.Structures.html#4694" class="Function">∨-congʳ</a> <a id="13860" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="13862" href="Algebra.Lattice.Structures.html#4510" class="Function">∧-congˡ</a> <a id="13870" class="Symbol">(</a><a id="13871" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5790" class="Function">deMorgan₁</a> <a id="13881" class="Symbol">_</a> <a id="13883" class="Symbol">_)</a> <a id="13886" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
      <a id="13894" class="Symbol">((</a><a id="13896" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12790" class="Bound">x</a> <a id="13898" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13900" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12792" class="Bound">y</a><a id="13901" class="Symbol">)</a> <a id="13903" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="13905" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="13907" class="Symbol">(</a><a id="13908" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12790" class="Bound">x</a> <a id="13910" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="13912" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12792" class="Bound">y</a><a id="13913" class="Symbol">))</a> <a id="13916" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13918" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12794" class="Bound">z</a>          <a id="13929" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

    <a id="13936" href="Algebra.Lattice.Properties.BooleanAlgebra.html#13936" class="Function">lem₂′</a> <a id="13942" class="Symbol">=</a> <a id="13944" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
      <a id="13956" class="Symbol">(</a><a id="13957" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12790" class="Bound">x</a> <a id="13959" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13961" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="13963" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12792" class="Bound">y</a><a id="13964" class="Symbol">)</a> <a id="13966" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="13968" class="Symbol">(</a><a id="13969" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="13971" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12790" class="Bound">x</a> <a id="13973" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13975" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12792" class="Bound">y</a><a id="13976" class="Symbol">)</a>              <a id="13991" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="13994" href="Algebra.Lattice.Structures.html#4276" class="Function">∧-cong</a> <a id="14001" class="Symbol">(</a><a id="14002" href="Algebra.Lattice.Properties.BooleanAlgebra.html#1979" class="Function">∧-identityˡ</a> <a id="14014" class="Symbol">_)</a> <a id="14017" class="Symbol">(</a><a id="14018" href="Algebra.Lattice.Properties.BooleanAlgebra.html#1811" class="Function">∧-identityʳ</a> <a id="14030" class="Symbol">_)</a> <a id="14033" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
      <a id="14041" class="Symbol">(</a><a id="14042" href="Algebra.Lattice.Bundles.html#6060" class="Field">⊤</a> <a id="14044" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="14046" class="Symbol">(</a><a id="14047" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12790" class="Bound">x</a> <a id="14049" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="14051" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="14053" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12792" class="Bound">y</a><a id="14054" class="Symbol">))</a> <a id="14057" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="14059" class="Symbol">((</a><a id="14061" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="14063" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12790" class="Bound">x</a> <a id="14065" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="14067" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12792" class="Bound">y</a><a id="14068" class="Symbol">)</a> <a id="14070" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="14072" href="Algebra.Lattice.Bundles.html#6060" class="Field">⊤</a><a id="14073" class="Symbol">)</a>  <a id="14076" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="14079" href="Algebra.Lattice.Structures.html#4276" class="Function">∧-cong</a>
                                              <a id="14132" class="Symbol">(</a><a id="14133" href="Algebra.Lattice.Structures.html#4276" class="Function">∧-cong</a> <a id="14140" class="Symbol">(</a><a id="14141" href="Algebra.Lattice.Structures.html#5732" class="Function">∨-complementˡ</a> <a id="14155" class="Symbol">_)</a> <a id="14158" class="Symbol">(</a><a id="14159" href="Algebra.Lattice.Structures.html#4107" class="Function">∨-comm</a> <a id="14166" class="Symbol">_</a> <a id="14168" class="Symbol">_))</a>
                                              <a id="14218" class="Symbol">(</a><a id="14219" href="Algebra.Lattice.Structures.html#4510" class="Function">∧-congˡ</a> <a id="14227" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="14229" href="Algebra.Lattice.Structures.html#5732" class="Function">∨-complementˡ</a> <a id="14243" class="Symbol">_)</a> <a id="14246" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
      <a id="14254" class="Symbol">((</a><a id="14256" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="14258" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12790" class="Bound">x</a> <a id="14260" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="14262" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12790" class="Bound">x</a><a id="14263" class="Symbol">)</a> <a id="14265" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="14267" class="Symbol">(</a><a id="14268" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="14270" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12792" class="Bound">y</a> <a id="14272" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="14274" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12790" class="Bound">x</a><a id="14275" class="Symbol">))</a> <a id="14278" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a>
      <a id="14286" class="Symbol">((</a><a id="14288" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="14290" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12790" class="Bound">x</a> <a id="14292" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="14294" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12792" class="Bound">y</a><a id="14295" class="Symbol">)</a> <a id="14297" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="14299" class="Symbol">(</a><a id="14300" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="14302" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12792" class="Bound">y</a> <a id="14304" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="14306" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12792" class="Bound">y</a><a id="14307" class="Symbol">))</a>            <a id="14321" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="14324" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12289" class="Function">lemma₂</a> <a id="14331" class="Symbol">_</a> <a id="14333" class="Symbol">_</a> <a id="14335" class="Symbol">_</a> <a id="14337" class="Symbol">_</a> <a id="14339" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
      <a id="14347" class="Symbol">(</a><a id="14348" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="14350" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12790" class="Bound">x</a> <a id="14352" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="14354" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="14356" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12792" class="Bound">y</a><a id="14357" class="Symbol">)</a> <a id="14359" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="14361" class="Symbol">(</a><a id="14362" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12790" class="Bound">x</a> <a id="14364" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="14366" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12792" class="Bound">y</a><a id="14367" class="Symbol">)</a>              <a id="14382" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="14385" href="Algebra.Lattice.Structures.html#4175" class="Function">∨-cong</a> <a id="14392" class="Symbol">(</a><a id="14393" href="Algebra.Lattice.Properties.BooleanAlgebra.html#6949" class="Function">deMorgan₂</a> <a id="14403" class="Symbol">_</a> <a id="14405" class="Symbol">_)</a> <a id="14408" class="Symbol">(</a><a id="14409" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5693" class="Function">¬-involutive</a> <a id="14422" class="Symbol">_)</a> <a id="14425" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
      <a id="14433" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="14435" class="Symbol">(</a><a id="14436" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12790" class="Bound">x</a> <a id="14438" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="14440" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12792" class="Bound">y</a><a id="14441" class="Symbol">)</a> <a id="14443" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="14445" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="14447" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="14449" class="Symbol">(</a><a id="14450" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12790" class="Bound">x</a> <a id="14452" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="14454" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12792" class="Bound">y</a><a id="14455" class="Symbol">)</a>            <a id="14468" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="14471" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5790" class="Function">deMorgan₁</a> <a id="14481" class="Symbol">_</a> <a id="14483" class="Symbol">_</a> <a id="14485" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
      <a id="14493" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="14495" class="Symbol">((</a><a id="14497" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12790" class="Bound">x</a> <a id="14499" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="14501" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12792" class="Bound">y</a><a id="14502" class="Symbol">)</a> <a id="14504" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="14506" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="14508" class="Symbol">(</a><a id="14509" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12790" class="Bound">x</a> <a id="14511" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="14513" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12792" class="Bound">y</a><a id="14514" class="Symbol">))</a>            <a id="14528" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

    <a id="14535" href="Algebra.Lattice.Properties.BooleanAlgebra.html#14535" class="Function">lem₂</a> <a id="14540" class="Symbol">=</a> <a id="14542" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
      <a id="14554" class="Symbol">((</a><a id="14556" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12790" class="Bound">x</a> <a id="14558" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="14560" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="14562" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12792" class="Bound">y</a><a id="14563" class="Symbol">)</a> <a id="14565" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="14567" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="14569" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12794" class="Bound">z</a><a id="14570" class="Symbol">)</a> <a id="14572" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="14574" class="Symbol">((</a><a id="14576" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="14578" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12790" class="Bound">x</a> <a id="14580" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="14582" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12792" class="Bound">y</a><a id="14583" class="Symbol">)</a> <a id="14585" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="14587" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="14589" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12794" class="Bound">z</a><a id="14590" class="Symbol">)</a>  <a id="14593" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="14596" href="Algebra.Lattice.Structures.html#5046" class="Function">∨-distribʳ-∧</a> <a id="14609" class="Symbol">_</a> <a id="14611" class="Symbol">_</a> <a id="14613" class="Symbol">_</a> <a id="14615" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
      <a id="14623" class="Symbol">((</a><a id="14625" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12790" class="Bound">x</a> <a id="14627" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="14629" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="14631" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12792" class="Bound">y</a><a id="14632" class="Symbol">)</a> <a id="14634" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="14636" class="Symbol">(</a><a id="14637" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="14639" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12790" class="Bound">x</a> <a id="14641" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="14643" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12792" class="Bound">y</a><a id="14644" class="Symbol">))</a> <a id="14647" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="14649" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="14651" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12794" class="Bound">z</a>          <a id="14662" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="14665" href="Algebra.Lattice.Structures.html#4694" class="Function">∨-congʳ</a> <a id="14673" href="Algebra.Lattice.Properties.BooleanAlgebra.html#13936" class="Function">lem₂′</a> <a id="14679" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="14687" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="14689" class="Symbol">((</a><a id="14691" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12790" class="Bound">x</a> <a id="14693" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="14695" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12792" class="Bound">y</a><a id="14696" class="Symbol">)</a> <a id="14698" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="14700" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="14702" class="Symbol">(</a><a id="14703" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12790" class="Bound">x</a> <a id="14705" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="14707" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12792" class="Bound">y</a><a id="14708" class="Symbol">))</a> <a id="14711" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="14713" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="14715" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12794" class="Bound">z</a>          <a id="14726" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="14729" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5790" class="Function">deMorgan₁</a> <a id="14739" class="Symbol">_</a> <a id="14741" class="Symbol">_</a> <a id="14743" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
      <a id="14751" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="14753" class="Symbol">(((</a><a id="14756" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12790" class="Bound">x</a> <a id="14758" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="14760" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12792" class="Bound">y</a><a id="14761" class="Symbol">)</a> <a id="14763" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="14765" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="14767" class="Symbol">(</a><a id="14768" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12790" class="Bound">x</a> <a id="14770" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="14772" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12792" class="Bound">y</a><a id="14773" class="Symbol">))</a> <a id="14776" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="14778" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12794" class="Bound">z</a><a id="14779" class="Symbol">)</a>          <a id="14790" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

    <a id="14797" href="Algebra.Lattice.Properties.BooleanAlgebra.html#14797" class="Function">lem₃</a> <a id="14802" class="Symbol">=</a> <a id="14804" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
      <a id="14816" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12790" class="Bound">x</a> <a id="14818" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="14820" class="Symbol">((</a><a id="14822" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12792" class="Bound">y</a> <a id="14824" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="14826" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12794" class="Bound">z</a><a id="14827" class="Symbol">)</a> <a id="14829" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="14831" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="14833" class="Symbol">(</a><a id="14834" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12792" class="Bound">y</a> <a id="14836" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="14838" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12794" class="Bound">z</a><a id="14839" class="Symbol">))</a>          <a id="14851" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="14854" href="Algebra.Lattice.Structures.html#4633" class="Function">∨-congˡ</a> <a id="14862" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="14864" href="Algebra.Lattice.Structures.html#4510" class="Function">∧-congˡ</a> <a id="14872" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="14874" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5790" class="Function">deMorgan₁</a> <a id="14884" class="Symbol">_</a> <a id="14886" class="Symbol">_</a> <a id="14888" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="14896" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12790" class="Bound">x</a> <a id="14898" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="14900" class="Symbol">((</a><a id="14902" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12792" class="Bound">y</a> <a id="14904" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="14906" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12794" class="Bound">z</a><a id="14907" class="Symbol">)</a> <a id="14909" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="14911" class="Symbol">(</a><a id="14912" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="14914" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12792" class="Bound">y</a> <a id="14916" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="14918" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="14920" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12794" class="Bound">z</a><a id="14921" class="Symbol">))</a>        <a id="14931" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="14934" href="Algebra.Lattice.Structures.html#4972" class="Function">∨-distribˡ-∧</a> <a id="14947" class="Symbol">_</a> <a id="14949" class="Symbol">_</a> <a id="14951" class="Symbol">_</a> <a id="14953" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="14961" class="Symbol">(</a><a id="14962" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12790" class="Bound">x</a> <a id="14964" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="14966" class="Symbol">(</a><a id="14967" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12792" class="Bound">y</a> <a id="14969" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="14971" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12794" class="Bound">z</a><a id="14972" class="Symbol">))</a> <a id="14975" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="14977" class="Symbol">(</a><a id="14978" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12790" class="Bound">x</a> <a id="14980" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="14982" class="Symbol">(</a><a id="14983" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="14985" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12792" class="Bound">y</a> <a id="14987" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="14989" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="14991" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12794" class="Bound">z</a><a id="14992" class="Symbol">))</a>  <a id="14996" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="14999" href="Algebra.Lattice.Structures.html#4141" class="Function">∨-assoc</a> <a id="15007" class="Symbol">_</a> <a id="15009" class="Symbol">_</a> <a id="15011" class="Symbol">_</a> <a id="15013" href="Function.Base.html#4450" class="Function Operator">⟨</a> <a id="15015" href="Algebra.Lattice.Structures.html#4276" class="Function">∧-cong</a> <a id="15022" href="Function.Base.html#4450" class="Function Operator">⟩</a> <a id="15024" href="Algebra.Lattice.Structures.html#4141" class="Function">∨-assoc</a> <a id="15032" class="Symbol">_</a> <a id="15034" class="Symbol">_</a> <a id="15036" class="Symbol">_</a> <a id="15038" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
      <a id="15046" class="Symbol">((</a><a id="15048" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12790" class="Bound">x</a> <a id="15050" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="15052" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12792" class="Bound">y</a><a id="15053" class="Symbol">)</a> <a id="15055" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="15057" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12794" class="Bound">z</a><a id="15058" class="Symbol">)</a> <a id="15060" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="15062" class="Symbol">((</a><a id="15064" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12790" class="Bound">x</a> <a id="15066" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="15068" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="15070" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12792" class="Bound">y</a><a id="15071" class="Symbol">)</a> <a id="15073" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="15075" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="15077" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12794" class="Bound">z</a><a id="15078" class="Symbol">)</a>  <a id="15081" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

    <a id="15088" href="Algebra.Lattice.Properties.BooleanAlgebra.html#15088" class="Function">lem₄′</a> <a id="15094" class="Symbol">=</a> <a id="15096" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
      <a id="15108" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="15110" class="Symbol">((</a><a id="15112" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12792" class="Bound">y</a> <a id="15114" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="15116" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12794" class="Bound">z</a><a id="15117" class="Symbol">)</a> <a id="15119" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="15121" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="15123" class="Symbol">(</a><a id="15124" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12792" class="Bound">y</a> <a id="15126" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="15128" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12794" class="Bound">z</a><a id="15129" class="Symbol">))</a>    <a id="15135" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="15138" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5790" class="Function">deMorgan₁</a> <a id="15148" class="Symbol">_</a> <a id="15150" class="Symbol">_</a> <a id="15152" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="15160" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="15162" class="Symbol">(</a><a id="15163" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12792" class="Bound">y</a> <a id="15165" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="15167" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12794" class="Bound">z</a><a id="15168" class="Symbol">)</a> <a id="15170" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="15172" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="15174" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="15176" class="Symbol">(</a><a id="15177" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12792" class="Bound">y</a> <a id="15179" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="15181" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12794" class="Bound">z</a><a id="15182" class="Symbol">)</a>    <a id="15187" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="15190" href="Algebra.Lattice.Properties.BooleanAlgebra.html#6949" class="Function">deMorgan₂</a> <a id="15200" class="Symbol">_</a> <a id="15202" class="Symbol">_</a> <a id="15204" href="Function.Base.html#4450" class="Function Operator">⟨</a> <a id="15206" href="Algebra.Lattice.Structures.html#4175" class="Function">∨-cong</a> <a id="15213" href="Function.Base.html#4450" class="Function Operator">⟩</a> <a id="15215" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5693" class="Function">¬-involutive</a> <a id="15228" class="Symbol">_</a> <a id="15230" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="15238" class="Symbol">(</a><a id="15239" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="15241" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12792" class="Bound">y</a> <a id="15243" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="15245" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="15247" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12794" class="Bound">z</a><a id="15248" class="Symbol">)</a> <a id="15250" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="15252" class="Symbol">(</a><a id="15253" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12792" class="Bound">y</a> <a id="15255" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="15257" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12794" class="Bound">z</a><a id="15258" class="Symbol">)</a>      <a id="15265" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="15268" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12289" class="Function">lemma₂</a> <a id="15275" class="Symbol">_</a> <a id="15277" class="Symbol">_</a> <a id="15279" class="Symbol">_</a> <a id="15281" class="Symbol">_</a> <a id="15283" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="15291" class="Symbol">((</a><a id="15293" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="15295" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12792" class="Bound">y</a> <a id="15297" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="15299" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12792" class="Bound">y</a><a id="15300" class="Symbol">)</a> <a id="15302" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="15304" class="Symbol">(</a><a id="15305" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="15307" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12794" class="Bound">z</a> <a id="15309" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="15311" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12792" class="Bound">y</a><a id="15312" class="Symbol">))</a> <a id="15315" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a>
      <a id="15323" class="Symbol">((</a><a id="15325" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="15327" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12792" class="Bound">y</a> <a id="15329" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="15331" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12794" class="Bound">z</a><a id="15332" class="Symbol">)</a> <a id="15334" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="15336" class="Symbol">(</a><a id="15337" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="15339" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12794" class="Bound">z</a> <a id="15341" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="15343" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12794" class="Bound">z</a><a id="15344" class="Symbol">))</a>    <a id="15350" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="15353" class="Symbol">(</a><a id="15354" href="Algebra.Lattice.Structures.html#5732" class="Function">∨-complementˡ</a> <a id="15368" class="Symbol">_</a> <a id="15370" href="Function.Base.html#4450" class="Function Operator">⟨</a> <a id="15372" href="Algebra.Lattice.Structures.html#4276" class="Function">∧-cong</a> <a id="15379" href="Function.Base.html#4450" class="Function Operator">⟩</a> <a id="15381" href="Algebra.Lattice.Structures.html#4107" class="Function">∨-comm</a> <a id="15388" class="Symbol">_</a> <a id="15390" class="Symbol">_)</a>
                                      <a id="15431" href="Function.Base.html#4450" class="Function Operator">⟨</a> <a id="15433" href="Algebra.Lattice.Structures.html#4276" class="Function">∧-cong</a> <a id="15440" href="Function.Base.html#4450" class="Function Operator">⟩</a>
                                   <a id="15477" class="Symbol">(</a><a id="15478" href="Algebra.Lattice.Structures.html#4510" class="Function">∧-congˡ</a> <a id="15486" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="15488" href="Algebra.Lattice.Structures.html#5732" class="Function">∨-complementˡ</a> <a id="15502" class="Symbol">_)</a> <a id="15505" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="15513" class="Symbol">(</a><a id="15514" href="Algebra.Lattice.Bundles.html#6060" class="Field">⊤</a> <a id="15516" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="15518" class="Symbol">(</a><a id="15519" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12792" class="Bound">y</a> <a id="15521" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="15523" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="15525" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12794" class="Bound">z</a><a id="15526" class="Symbol">))</a> <a id="15529" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a>
      <a id="15537" class="Symbol">((</a><a id="15539" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="15541" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12792" class="Bound">y</a> <a id="15543" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="15545" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12794" class="Bound">z</a><a id="15546" class="Symbol">)</a> <a id="15548" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="15550" href="Algebra.Lattice.Bundles.html#6060" class="Field">⊤</a><a id="15551" class="Symbol">)</a>            <a id="15564" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="15567" href="Algebra.Lattice.Properties.BooleanAlgebra.html#1979" class="Function">∧-identityˡ</a> <a id="15579" class="Symbol">_</a> <a id="15581" href="Function.Base.html#4450" class="Function Operator">⟨</a> <a id="15583" href="Algebra.Lattice.Structures.html#4276" class="Function">∧-cong</a> <a id="15590" href="Function.Base.html#4450" class="Function Operator">⟩</a> <a id="15592" href="Algebra.Lattice.Properties.BooleanAlgebra.html#1811" class="Function">∧-identityʳ</a> <a id="15604" class="Symbol">_</a> <a id="15606" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="15614" class="Symbol">(</a><a id="15615" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12792" class="Bound">y</a> <a id="15617" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="15619" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="15621" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12794" class="Bound">z</a><a id="15622" class="Symbol">)</a> <a id="15624" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="15626" class="Symbol">(</a><a id="15627" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="15629" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12792" class="Bound">y</a> <a id="15631" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="15633" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12794" class="Bound">z</a><a id="15634" class="Symbol">)</a>      <a id="15641" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

    <a id="15648" href="Algebra.Lattice.Properties.BooleanAlgebra.html#15648" class="Function">lem₄</a> <a id="15653" class="Symbol">=</a> <a id="15655" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
      <a id="15667" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="15669" class="Symbol">(</a><a id="15670" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12790" class="Bound">x</a> <a id="15672" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="15674" class="Symbol">((</a><a id="15676" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12792" class="Bound">y</a> <a id="15678" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="15680" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12794" class="Bound">z</a><a id="15681" class="Symbol">)</a> <a id="15683" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="15685" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="15687" class="Symbol">(</a><a id="15688" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12792" class="Bound">y</a> <a id="15690" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="15692" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12794" class="Bound">z</a><a id="15693" class="Symbol">)))</a>  <a id="15698" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="15701" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5790" class="Function">deMorgan₁</a> <a id="15711" class="Symbol">_</a> <a id="15713" class="Symbol">_</a> <a id="15715" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="15723" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="15725" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12790" class="Bound">x</a> <a id="15727" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="15729" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="15731" class="Symbol">((</a><a id="15733" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12792" class="Bound">y</a> <a id="15735" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="15737" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12794" class="Bound">z</a><a id="15738" class="Symbol">)</a> <a id="15740" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="15742" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="15744" class="Symbol">(</a><a id="15745" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12792" class="Bound">y</a> <a id="15747" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="15749" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12794" class="Bound">z</a><a id="15750" class="Symbol">))</a>  <a id="15754" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="15757" href="Algebra.Lattice.Structures.html#4633" class="Function">∨-congˡ</a> <a id="15765" href="Algebra.Lattice.Properties.BooleanAlgebra.html#15088" class="Function">lem₄′</a> <a id="15771" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="15779" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="15781" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12790" class="Bound">x</a> <a id="15783" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="15785" class="Symbol">((</a><a id="15787" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12792" class="Bound">y</a> <a id="15789" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="15791" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="15793" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12794" class="Bound">z</a><a id="15794" class="Symbol">)</a> <a id="15796" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="15798" class="Symbol">(</a><a id="15799" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="15801" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12792" class="Bound">y</a> <a id="15803" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="15805" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12794" class="Bound">z</a><a id="15806" class="Symbol">))</a>  <a id="15810" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="15813" href="Algebra.Lattice.Structures.html#4972" class="Function">∨-distribˡ-∧</a> <a id="15826" class="Symbol">_</a> <a id="15828" class="Symbol">_</a> <a id="15830" class="Symbol">_</a> <a id="15832" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="15840" class="Symbol">(</a><a id="15841" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="15843" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12790" class="Bound">x</a> <a id="15845" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="15847" class="Symbol">(</a><a id="15848" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12792" class="Bound">y</a>     <a id="15854" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="15856" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="15858" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12794" class="Bound">z</a><a id="15859" class="Symbol">))</a> <a id="15862" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a>
      <a id="15870" class="Symbol">(</a><a id="15871" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="15873" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12790" class="Bound">x</a> <a id="15875" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="15877" class="Symbol">(</a><a id="15878" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="15880" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12792" class="Bound">y</a> <a id="15882" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="15884" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12794" class="Bound">z</a><a id="15885" class="Symbol">))</a>              <a id="15901" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="15904" href="Algebra.Lattice.Structures.html#4141" class="Function">∨-assoc</a> <a id="15912" class="Symbol">_</a> <a id="15914" class="Symbol">_</a> <a id="15916" class="Symbol">_</a> <a id="15918" href="Function.Base.html#4450" class="Function Operator">⟨</a> <a id="15920" href="Algebra.Lattice.Structures.html#4276" class="Function">∧-cong</a> <a id="15927" href="Function.Base.html#4450" class="Function Operator">⟩</a> <a id="15929" href="Algebra.Lattice.Structures.html#4141" class="Function">∨-assoc</a> <a id="15937" class="Symbol">_</a> <a id="15939" class="Symbol">_</a> <a id="15941" class="Symbol">_</a> <a id="15943" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
      <a id="15951" class="Symbol">((</a><a id="15953" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="15955" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12790" class="Bound">x</a> <a id="15957" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="15959" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12792" class="Bound">y</a><a id="15960" class="Symbol">)</a>     <a id="15966" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="15968" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="15970" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12794" class="Bound">z</a><a id="15971" class="Symbol">)</a> <a id="15973" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a>
      <a id="15981" class="Symbol">((</a><a id="15983" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="15985" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12790" class="Bound">x</a> <a id="15987" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="15989" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="15991" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12792" class="Bound">y</a><a id="15992" class="Symbol">)</a> <a id="15994" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="15996" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12794" class="Bound">z</a><a id="15997" class="Symbol">)</a>              <a id="16012" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="16015" href="Algebra.Lattice.Structures.html#4208" class="Function">∧-comm</a> <a id="16022" class="Symbol">_</a> <a id="16024" class="Symbol">_</a> <a id="16026" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="16034" class="Symbol">((</a><a id="16036" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="16038" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12790" class="Bound">x</a> <a id="16040" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="16042" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="16044" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12792" class="Bound">y</a><a id="16045" class="Symbol">)</a> <a id="16047" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="16049" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12794" class="Bound">z</a><a id="16050" class="Symbol">)</a> <a id="16052" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a>
      <a id="16060" class="Symbol">((</a><a id="16062" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="16064" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12790" class="Bound">x</a> <a id="16066" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="16068" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12792" class="Bound">y</a><a id="16069" class="Symbol">)</a>     <a id="16075" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="16077" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="16079" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12794" class="Bound">z</a><a id="16080" class="Symbol">)</a>          <a id="16091" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

    <a id="16098" href="Algebra.Lattice.Properties.BooleanAlgebra.html#16098" class="Function">lem₅</a> <a id="16103" class="Symbol">=</a> <a id="16105" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
      <a id="16117" class="Symbol">((</a><a id="16119" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12790" class="Bound">x</a> <a id="16121" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="16123" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="16125" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12792" class="Bound">y</a><a id="16126" class="Symbol">)</a> <a id="16128" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="16130" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="16132" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12794" class="Bound">z</a><a id="16133" class="Symbol">)</a> <a id="16135" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a>
      <a id="16143" class="Symbol">(((</a><a id="16146" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="16148" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12790" class="Bound">x</a> <a id="16150" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="16152" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="16154" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12792" class="Bound">y</a><a id="16155" class="Symbol">)</a> <a id="16157" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="16159" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12794" class="Bound">z</a><a id="16160" class="Symbol">)</a> <a id="16162" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="16164" class="Symbol">((</a><a id="16166" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="16168" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12790" class="Bound">x</a> <a id="16170" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="16172" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12792" class="Bound">y</a><a id="16173" class="Symbol">)</a> <a id="16175" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="16177" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="16179" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12794" class="Bound">z</a><a id="16180" class="Symbol">))</a>    <a id="16186" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="16189" href="Algebra.Lattice.Structures.html#4242" class="Function">∧-assoc</a> <a id="16197" class="Symbol">_</a> <a id="16199" class="Symbol">_</a> <a id="16201" class="Symbol">_</a> <a id="16203" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
      <a id="16211" class="Symbol">(((</a><a id="16214" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12790" class="Bound">x</a> <a id="16216" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="16218" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="16220" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12792" class="Bound">y</a><a id="16221" class="Symbol">)</a> <a id="16223" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="16225" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="16227" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12794" class="Bound">z</a><a id="16228" class="Symbol">)</a> <a id="16230" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="16232" class="Symbol">((</a><a id="16234" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="16236" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12790" class="Bound">x</a> <a id="16238" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="16240" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="16242" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12792" class="Bound">y</a><a id="16243" class="Symbol">)</a> <a id="16245" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="16247" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12794" class="Bound">z</a><a id="16248" class="Symbol">))</a> <a id="16251" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a>
      <a id="16259" class="Symbol">((</a><a id="16261" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="16263" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12790" class="Bound">x</a> <a id="16265" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="16267" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12792" class="Bound">y</a><a id="16268" class="Symbol">)</a> <a id="16270" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="16272" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="16274" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12794" class="Bound">z</a><a id="16275" class="Symbol">)</a>                          <a id="16302" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="16305" href="Algebra.Lattice.Structures.html#4571" class="Function">∧-congʳ</a> <a id="16313" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="16315" href="Algebra.Lattice.Structures.html#4208" class="Function">∧-comm</a> <a id="16322" class="Symbol">_</a> <a id="16324" class="Symbol">_</a> <a id="16326" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="16334" class="Symbol">(((</a><a id="16337" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="16339" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12790" class="Bound">x</a> <a id="16341" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="16343" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="16345" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12792" class="Bound">y</a><a id="16346" class="Symbol">)</a> <a id="16348" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="16350" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12794" class="Bound">z</a><a id="16351" class="Symbol">)</a> <a id="16353" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="16355" class="Symbol">((</a><a id="16357" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12790" class="Bound">x</a> <a id="16359" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="16361" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="16363" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12792" class="Bound">y</a><a id="16364" class="Symbol">)</a> <a id="16366" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="16368" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="16370" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12794" class="Bound">z</a><a id="16371" class="Symbol">))</a> <a id="16374" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a>
      <a id="16382" class="Symbol">((</a><a id="16384" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="16386" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12790" class="Bound">x</a> <a id="16388" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="16390" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12792" class="Bound">y</a><a id="16391" class="Symbol">)</a> <a id="16393" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="16395" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="16397" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12794" class="Bound">z</a><a id="16398" class="Symbol">)</a>                          <a id="16425" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="16428" href="Algebra.Lattice.Structures.html#4242" class="Function">∧-assoc</a> <a id="16436" class="Symbol">_</a> <a id="16438" class="Symbol">_</a> <a id="16440" class="Symbol">_</a> <a id="16442" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="16450" class="Symbol">((</a><a id="16452" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="16454" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12790" class="Bound">x</a> <a id="16456" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="16458" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="16460" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12792" class="Bound">y</a><a id="16461" class="Symbol">)</a> <a id="16463" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="16465" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12794" class="Bound">z</a><a id="16466" class="Symbol">)</a> <a id="16468" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a>
      <a id="16476" class="Symbol">(((</a><a id="16479" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12790" class="Bound">x</a> <a id="16481" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="16483" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="16485" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12792" class="Bound">y</a><a id="16486" class="Symbol">)</a> <a id="16488" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="16490" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="16492" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12794" class="Bound">z</a><a id="16493" class="Symbol">)</a> <a id="16495" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="16497" class="Symbol">((</a><a id="16499" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="16501" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12790" class="Bound">x</a> <a id="16503" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="16505" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12792" class="Bound">y</a><a id="16506" class="Symbol">)</a> <a id="16508" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="16510" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="16512" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12794" class="Bound">z</a><a id="16513" class="Symbol">))</a>    <a id="16519" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="XorRing.⊕-isMagma"></a><a id="16524" href="Algebra.Lattice.Properties.BooleanAlgebra.html#16524" class="Function">⊕-isMagma</a> <a id="16534" class="Symbol">:</a> <a id="16536" href="Algebra.Structures.html#1763" class="Record">IsMagma</a> <a id="16544" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7520" class="Function Operator">_⊕_</a>
  <a id="16550" href="Algebra.Lattice.Properties.BooleanAlgebra.html#16524" class="Function">⊕-isMagma</a> <a id="16560" class="Symbol">=</a> <a id="16562" class="Keyword">record</a>
    <a id="16573" class="Symbol">{</a> <a id="16575" href="Algebra.Structures.html#1815" class="Field">isEquivalence</a> <a id="16589" class="Symbol">=</a> <a id="16591" href="Algebra.Lattice.Structures.html#4069" class="Function">isEquivalence</a>
    <a id="16609" class="Symbol">;</a> <a id="16611" href="Algebra.Structures.html#1853" class="Field">∙-cong</a>        <a id="16625" class="Symbol">=</a> <a id="16627" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7664" class="Function">⊕-cong</a>
    <a id="16638" class="Symbol">}</a>

  <a id="XorRing.⊕-isSemigroup"></a><a id="16643" href="Algebra.Lattice.Properties.BooleanAlgebra.html#16643" class="Function">⊕-isSemigroup</a> <a id="16657" class="Symbol">:</a> <a id="16659" href="Algebra.Structures.html#3364" class="Record">IsSemigroup</a> <a id="16671" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7520" class="Function Operator">_⊕_</a>
  <a id="16677" href="Algebra.Lattice.Properties.BooleanAlgebra.html#16643" class="Function">⊕-isSemigroup</a> <a id="16691" class="Symbol">=</a> <a id="16693" class="Keyword">record</a>
    <a id="16704" class="Symbol">{</a> <a id="16706" href="Algebra.Structures.html#3420" class="Field">isMagma</a> <a id="16714" class="Symbol">=</a> <a id="16716" href="Algebra.Lattice.Properties.BooleanAlgebra.html#16524" class="Function">⊕-isMagma</a>
    <a id="16730" class="Symbol">;</a> <a id="16732" href="Algebra.Structures.html#3444" class="Field">assoc</a>   <a id="16740" class="Symbol">=</a> <a id="16742" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12754" class="Function">⊕-assoc</a>
    <a id="16754" class="Symbol">}</a>

  <a id="XorRing.⊕-⊥-isMonoid"></a><a id="16759" href="Algebra.Lattice.Properties.BooleanAlgebra.html#16759" class="Function">⊕-⊥-isMonoid</a> <a id="16772" class="Symbol">:</a> <a id="16774" href="Algebra.Structures.html#4809" class="Record">IsMonoid</a> <a id="16783" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7520" class="Function Operator">_⊕_</a> <a id="16787" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a>
  <a id="16791" href="Algebra.Lattice.Properties.BooleanAlgebra.html#16759" class="Function">⊕-⊥-isMonoid</a> <a id="16804" class="Symbol">=</a> <a id="16806" class="Keyword">record</a>
    <a id="16817" class="Symbol">{</a> <a id="16819" href="Algebra.Structures.html#4870" class="Field">isSemigroup</a> <a id="16831" class="Symbol">=</a> <a id="16833" href="Algebra.Lattice.Properties.BooleanAlgebra.html#16643" class="Function">⊕-isSemigroup</a>
    <a id="16851" class="Symbol">;</a> <a id="16853" href="Algebra.Structures.html#4902" class="Field">identity</a>    <a id="16865" class="Symbol">=</a> <a id="16867" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10017" class="Function">⊕-identity</a>
    <a id="16882" class="Symbol">}</a>

  <a id="XorRing.⊕-⊥-isGroup"></a><a id="16887" href="Algebra.Lattice.Properties.BooleanAlgebra.html#16887" class="Function">⊕-⊥-isGroup</a> <a id="16899" class="Symbol">:</a> <a id="16901" href="Algebra.Structures.html#7480" class="Record">IsGroup</a> <a id="16909" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7520" class="Function Operator">_⊕_</a> <a id="16913" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a> <a id="16915" href="Function.Base.html#704" class="Function">id</a>
  <a id="16920" href="Algebra.Lattice.Properties.BooleanAlgebra.html#16887" class="Function">⊕-⊥-isGroup</a> <a id="16932" class="Symbol">=</a> <a id="16934" class="Keyword">record</a>
    <a id="16945" class="Symbol">{</a> <a id="16947" href="Algebra.Structures.html#7556" class="Field">isMonoid</a> <a id="16956" class="Symbol">=</a> <a id="16958" href="Algebra.Lattice.Properties.BooleanAlgebra.html#16759" class="Function">⊕-⊥-isMonoid</a>
    <a id="16975" class="Symbol">;</a> <a id="16977" href="Algebra.Structures.html#7587" class="Field">inverse</a>  <a id="16986" class="Symbol">=</a> <a id="16988" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10406" class="Function">⊕-inverse</a>
    <a id="17002" class="Symbol">;</a> <a id="17004" href="Algebra.Structures.html#7621" class="Field">⁻¹-cong</a>  <a id="17013" class="Symbol">=</a> <a id="17015" href="Function.Base.html#704" class="Function">id</a>
    <a id="17022" class="Symbol">}</a>

  <a id="XorRing.⊕-⊥-isAbelianGroup"></a><a id="17027" href="Algebra.Lattice.Properties.BooleanAlgebra.html#17027" class="Function">⊕-⊥-isAbelianGroup</a> <a id="17046" class="Symbol">:</a> <a id="17048" href="Algebra.Structures.html#9037" class="Record">IsAbelianGroup</a> <a id="17063" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7520" class="Function Operator">_⊕_</a> <a id="17067" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a> <a id="17069" href="Function.Base.html#704" class="Function">id</a>
  <a id="17074" href="Algebra.Lattice.Properties.BooleanAlgebra.html#17027" class="Function">⊕-⊥-isAbelianGroup</a> <a id="17093" class="Symbol">=</a> <a id="17095" class="Keyword">record</a>
    <a id="17106" class="Symbol">{</a> <a id="17108" href="Algebra.Structures.html#9139" class="Field">isGroup</a> <a id="17116" class="Symbol">=</a> <a id="17118" href="Algebra.Lattice.Properties.BooleanAlgebra.html#16887" class="Function">⊕-⊥-isGroup</a>
    <a id="17134" class="Symbol">;</a> <a id="17136" href="Algebra.Structures.html#9168" class="Field">comm</a>    <a id="17144" class="Symbol">=</a> <a id="17146" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7956" class="Function">⊕-comm</a>
    <a id="17157" class="Symbol">}</a>

  <a id="XorRing.⊕-∧-isRing"></a><a id="17162" href="Algebra.Lattice.Properties.BooleanAlgebra.html#17162" class="Function">⊕-∧-isRing</a> <a id="17173" class="Symbol">:</a> <a id="17175" href="Algebra.Structures.html#26215" class="Record">IsRing</a> <a id="17182" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7520" class="Function Operator">_⊕_</a> <a id="17186" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">_∧_</a> <a id="17190" href="Function.Base.html#704" class="Function">id</a> <a id="17193" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a> <a id="17195" href="Algebra.Lattice.Bundles.html#6060" class="Field">⊤</a>
  <a id="17199" href="Algebra.Lattice.Properties.BooleanAlgebra.html#17162" class="Function">⊕-∧-isRing</a> <a id="17210" class="Symbol">=</a> <a id="17212" class="Keyword">record</a>
    <a id="17223" class="Symbol">{</a> <a id="17225" href="Algebra.Structures.html#26293" class="Field">+-isAbelianGroup</a> <a id="17242" class="Symbol">=</a> <a id="17244" href="Algebra.Lattice.Properties.BooleanAlgebra.html#17027" class="Function">⊕-⊥-isAbelianGroup</a>
    <a id="17267" class="Symbol">;</a> <a id="17269" href="Algebra.Structures.html#26339" class="Field">*-cong</a> <a id="17276" class="Symbol">=</a> <a id="17278" href="Algebra.Lattice.Structures.html#4276" class="Function">∧-cong</a>
    <a id="17289" class="Symbol">;</a> <a id="17291" href="Algebra.Structures.html#26375" class="Field">*-assoc</a> <a id="17299" class="Symbol">=</a> <a id="17301" href="Algebra.Lattice.Structures.html#4242" class="Function">∧-assoc</a>
    <a id="17313" class="Symbol">;</a> <a id="17315" href="Algebra.Structures.html#26412" class="Field">*-identity</a> <a id="17326" class="Symbol">=</a> <a id="17328" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2059" class="Function">∧-identity</a>
    <a id="17343" class="Symbol">;</a> <a id="17345" href="Algebra.Structures.html#26449" class="Field">distrib</a> <a id="17353" class="Symbol">=</a> <a id="17355" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12191" class="Function">∧-distrib-⊕</a>
    <a id="17371" class="Symbol">}</a>

  <a id="XorRing.⊕-∧-isCommutativeRing"></a><a id="17376" href="Algebra.Lattice.Properties.BooleanAlgebra.html#17376" class="Function">⊕-∧-isCommutativeRing</a> <a id="17398" class="Symbol">:</a> <a id="17400" href="Algebra.Structures.html#27635" class="Record">IsCommutativeRing</a> <a id="17418" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7520" class="Function Operator">_⊕_</a> <a id="17422" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">_∧_</a> <a id="17426" href="Function.Base.html#704" class="Function">id</a> <a id="17429" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a> <a id="17431" href="Algebra.Lattice.Bundles.html#6060" class="Field">⊤</a>
  <a id="17435" href="Algebra.Lattice.Properties.BooleanAlgebra.html#17376" class="Function">⊕-∧-isCommutativeRing</a> <a id="17457" class="Symbol">=</a> <a id="17459" class="Keyword">record</a>
    <a id="17470" class="Symbol">{</a> <a id="17472" href="Algebra.Structures.html#27732" class="Field">isRing</a> <a id="17479" class="Symbol">=</a> <a id="17481" href="Algebra.Lattice.Properties.BooleanAlgebra.html#17162" class="Function">⊕-∧-isRing</a>
    <a id="17496" class="Symbol">;</a> <a id="17498" href="Algebra.Structures.html#27764" class="Field">*-comm</a> <a id="17505" class="Symbol">=</a> <a id="17507" href="Algebra.Lattice.Structures.html#4208" class="Function">∧-comm</a>
    <a id="17518" class="Symbol">}</a>

  <a id="XorRing.⊕-∧-commutativeRing"></a><a id="17523" href="Algebra.Lattice.Properties.BooleanAlgebra.html#17523" class="Function">⊕-∧-commutativeRing</a> <a id="17543" class="Symbol">:</a> <a id="17545" href="Algebra.Bundles.html#31426" class="Record">CommutativeRing</a> <a id="17561" class="Symbol">_</a> <a id="17563" class="Symbol">_</a>
  <a id="17567" href="Algebra.Lattice.Properties.BooleanAlgebra.html#17523" class="Function">⊕-∧-commutativeRing</a> <a id="17587" class="Symbol">=</a> <a id="17589" class="Keyword">record</a>
    <a id="17600" class="Symbol">{</a> <a id="17602" href="Algebra.Bundles.html#31783" class="Field">isCommutativeRing</a> <a id="17620" class="Symbol">=</a> <a id="17622" href="Algebra.Lattice.Properties.BooleanAlgebra.html#17376" class="Function">⊕-∧-isCommutativeRing</a>
    <a id="17648" class="Symbol">}</a>

  <a id="XorRing.⊕-∧-isBooleanRing"></a><a id="17653" href="Algebra.Lattice.Properties.BooleanAlgebra.html#17653" class="Function">⊕-∧-isBooleanRing</a> <a id="17671" class="Symbol">:</a> <a id="17673" href="Algebra.Structures.html#28174" class="Record">IsBooleanRing</a> <a id="17687" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7520" class="Function Operator">_⊕_</a> <a id="17691" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">_∧_</a> <a id="17695" href="Function.Base.html#704" class="Function">id</a> <a id="17698" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a> <a id="17700" href="Algebra.Lattice.Bundles.html#6060" class="Field">⊤</a>
  <a id="17704" href="Algebra.Lattice.Properties.BooleanAlgebra.html#17653" class="Function">⊕-∧-isBooleanRing</a> <a id="17722" class="Symbol">=</a> <a id="17724" class="Keyword">record</a>
    <a id="17735" class="Symbol">{</a> <a id="17737" href="Algebra.Structures.html#28267" class="Field">isCommutativeRing</a> <a id="17755" class="Symbol">=</a> <a id="17757" href="Algebra.Lattice.Properties.BooleanAlgebra.html#17376" class="Function">⊕-∧-isCommutativeRing</a> <a id="17779" class="Symbol">;</a> <a id="17781" href="Algebra.Structures.html#28321" class="Field">*-idem</a> <a id="17788" class="Symbol">=</a> <a id="17790" href="Algebra.Lattice.Properties.Lattice.html#1023" class="Function">∧-idem</a> <a id="17797" class="Symbol">}</a>

  <a id="XorRing.⊕-∧-booleanRing"></a><a id="17802" href="Algebra.Lattice.Properties.BooleanAlgebra.html#17802" class="Function">⊕-∧-booleanRing</a> <a id="17818" class="Symbol">:</a> <a id="17820" href="Algebra.Bundles.html#32710" class="Record">BooleanRing</a> <a id="17832" class="Symbol">_</a> <a id="17834" class="Symbol">_</a>
  <a id="17838" href="Algebra.Lattice.Properties.BooleanAlgebra.html#17802" class="Function">⊕-∧-booleanRing</a> <a id="17854" class="Symbol">=</a> <a id="17856" class="Keyword">record</a> <a id="17863" class="Symbol">{</a> <a id="17865" href="Algebra.Bundles.html#33035" class="Field">isBooleanRing</a> <a id="17879" class="Symbol">=</a> <a id="17881" href="Algebra.Lattice.Properties.BooleanAlgebra.html#17653" class="Function">⊕-∧-isBooleanRing</a> <a id="17899" class="Symbol">}</a>

<a id="17902" class="Keyword">infixl</a> <a id="17909" class="Number">6</a> <a id="17911" href="Algebra.Lattice.Properties.BooleanAlgebra.html#17916" class="Function Operator">_⊕_</a>

<a id="_⊕_"></a><a id="17916" href="Algebra.Lattice.Properties.BooleanAlgebra.html#17916" class="Function Operator">_⊕_</a> <a id="17920" class="Symbol">:</a> <a id="17922" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="17926" href="Algebra.Lattice.Bundles.html#5889" class="Field">Carrier</a>
<a id="17934" href="Algebra.Lattice.Properties.BooleanAlgebra.html#17934" class="Bound">x</a> <a id="17936" href="Algebra.Lattice.Properties.BooleanAlgebra.html#17916" class="Function Operator">⊕</a> <a id="17938" href="Algebra.Lattice.Properties.BooleanAlgebra.html#17938" class="Bound">y</a> <a id="17940" class="Symbol">=</a> <a id="17942" class="Symbol">(</a><a id="17943" href="Algebra.Lattice.Properties.BooleanAlgebra.html#17934" class="Bound">x</a> <a id="17945" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="17947" href="Algebra.Lattice.Properties.BooleanAlgebra.html#17938" class="Bound">y</a><a id="17948" class="Symbol">)</a> <a id="17950" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="17952" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="17954" class="Symbol">(</a><a id="17955" href="Algebra.Lattice.Properties.BooleanAlgebra.html#17934" class="Bound">x</a> <a id="17957" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="17959" href="Algebra.Lattice.Properties.BooleanAlgebra.html#17938" class="Bound">y</a><a id="17960" class="Symbol">)</a>

<a id="17963" class="Keyword">module</a> <a id="DefaultXorRing"></a><a id="17970" href="Algebra.Lattice.Properties.BooleanAlgebra.html#17970" class="Module">DefaultXorRing</a> <a id="17985" class="Symbol">=</a> <a id="17987" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7399" class="Module">XorRing</a> <a id="17995" href="Algebra.Lattice.Properties.BooleanAlgebra.html#17916" class="Function Operator">_⊕_</a> <a id="17999" class="Symbol">(λ</a> <a id="18002" href="Algebra.Lattice.Properties.BooleanAlgebra.html#18002" class="Bound">_</a> <a id="18004" href="Algebra.Lattice.Properties.BooleanAlgebra.html#18004" class="Bound">_</a> <a id="18006" class="Symbol">→</a> <a id="18008" href="Relation.Binary.Structures.html#1641" class="Function">refl</a><a id="18012" class="Symbol">)</a>


<a id="18016" class="Comment">------------------------------------------------------------------------</a>
<a id="18089" class="Comment">-- DEPRECATED NAMES</a>
<a id="18109" class="Comment">------------------------------------------------------------------------</a>
<a id="18182" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="18253" class="Comment">-- not guaranteed.</a>

<a id="18273" class="Comment">-- Version 2.3</a>

<a id="⊥≉⊤"></a><a id="18289" href="Algebra.Lattice.Properties.BooleanAlgebra.html#18289" class="Function">⊥≉⊤</a> <a id="18293" class="Symbol">=</a> <a id="18295" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5571" class="Function">¬⊥≈⊤</a>
<a id="18300" class="Symbol">{-#</a> <a id="18304" class="Keyword">WARNING_ON_USAGE</a> <a id="18321" class="Pragma">⊥≉⊤</a>
<a id="18325" class="String">&quot;Warning: ⊥≉⊤ was deprecated in v2.3.
Please use ¬⊥≈⊤ instead.&quot;</a>
<a id="18389" class="Symbol">#-}</a>
<a id="⊤≉⊥"></a><a id="18393" href="Algebra.Lattice.Properties.BooleanAlgebra.html#18393" class="Function">⊤≉⊥</a> <a id="18397" class="Symbol">=</a> <a id="18399" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5632" class="Function">¬⊤≈⊥</a>
<a id="18404" class="Symbol">{-#</a> <a id="18408" class="Keyword">WARNING_ON_USAGE</a> <a id="18425" class="Pragma">⊤≉⊥</a>
<a id="18429" class="String">&quot;Warning: ⊤≉⊥ was deprecated in v2.3.
Please use ¬⊤≈⊥ instead.&quot;</a>
<a id="18493" class="Symbol">#-}</a>
</pre></body></html>

==> anc/html/Algebra.Lattice.Properties.DistributiveLattice.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Algebra.Lattice.Properties.DistributiveLattice</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Some derivable properties</a>
<a id="135" class="Comment">------------------------------------------------------------------------</a>

<a id="209" class="Symbol">{-#</a> <a id="213" class="Keyword">OPTIONS</a> <a id="221" class="Pragma">--cubical-compatible</a> <a id="242" class="Pragma">--safe</a> <a id="249" class="Symbol">#-}</a>

<a id="254" class="Keyword">open</a> <a id="259" class="Keyword">import</a> <a id="266" href="Algebra.Lattice.Bundles.html" class="Module">Algebra.Lattice.Bundles</a> <a id="290" class="Keyword">using</a> <a id="296" class="Symbol">(</a><a id="297" href="Algebra.Lattice.Bundles.html#5208" class="Record">DistributiveLattice</a><a id="316" class="Symbol">)</a>

<a id="319" class="Keyword">module</a> <a id="326" href="Algebra.Lattice.Properties.DistributiveLattice.html" class="Module">Algebra.Lattice.Properties.DistributiveLattice</a>
  <a id="375" class="Symbol">{</a><a id="376" href="Algebra.Lattice.Properties.DistributiveLattice.html#376" class="Bound">dl₁</a> <a id="380" href="Algebra.Lattice.Properties.DistributiveLattice.html#380" class="Bound">dl₂</a><a id="383" class="Symbol">}</a> <a id="385" class="Symbol">(</a><a id="386" href="Algebra.Lattice.Properties.DistributiveLattice.html#386" class="Bound">DL</a> <a id="389" class="Symbol">:</a> <a id="391" href="Algebra.Lattice.Bundles.html#5208" class="Record">DistributiveLattice</a> <a id="411" href="Algebra.Lattice.Properties.DistributiveLattice.html#376" class="Bound">dl₁</a> <a id="415" href="Algebra.Lattice.Properties.DistributiveLattice.html#380" class="Bound">dl₂</a><a id="418" class="Symbol">)</a>
  <a id="422" class="Keyword">where</a>

<a id="429" class="Keyword">import</a> <a id="436" href="Algebra.Lattice.Properties.Lattice.html" class="Module">Algebra.Lattice.Properties.Lattice</a> <a id="471" class="Symbol">as</a> <a id="474" class="Module">LatticeProperties</a>
<a id="492" class="Keyword">open</a> <a id="497" href="Algebra.Lattice.Bundles.html#5208" class="Module">DistributiveLattice</a> <a id="517" href="Algebra.Lattice.Properties.DistributiveLattice.html#386" class="Bound">DL</a>
<a id="520" class="Keyword">open</a> <a id="525" class="Keyword">import</a> <a id="532" href="Algebra.Definitions.html" class="Module">Algebra.Definitions</a> <a id="552" href="Algebra.Lattice.Bundles.html#5349" class="Field Operator">_≈_</a>
<a id="556" class="Keyword">open</a> <a id="561" class="Keyword">import</a> <a id="568" href="Algebra.Lattice.Structures.html" class="Module">Algebra.Lattice.Structures</a> <a id="595" href="Algebra.Lattice.Bundles.html#5349" class="Field Operator">_≈_</a>
<a id="599" class="Keyword">open</a> <a id="604" class="Keyword">import</a> <a id="611" href="Relation.Binary.Reasoning.Setoid.html" class="Module">Relation.Binary.Reasoning.Setoid</a> <a id="644" href="Algebra.Lattice.Bundles.html#5082" class="Function">setoid</a>

<a id="652" class="Comment">------------------------------------------------------------------------</a>
<a id="725" class="Comment">-- Export properties of lattices</a>

<a id="759" class="Keyword">open</a> <a id="764" href="Algebra.Lattice.Properties.Lattice.html" class="Module">LatticeProperties</a> <a id="782" href="Algebra.Lattice.Bundles.html#5591" class="Function">lattice</a> <a id="790" class="Keyword">public</a>

<a id="798" class="Comment">------------------------------------------------------------------------</a>
<a id="871" class="Comment">-- The dual construction is also a distributive lattice.</a>

<a id="∧-∨-isDistributiveLattice"></a><a id="929" href="Algebra.Lattice.Properties.DistributiveLattice.html#929" class="Function">∧-∨-isDistributiveLattice</a> <a id="955" class="Symbol">:</a> <a id="957" href="Algebra.Lattice.Structures.html#4762" class="Record">IsDistributiveLattice</a> <a id="979" href="Algebra.Lattice.Bundles.html#5431" class="Field Operator">_∧_</a> <a id="983" href="Algebra.Lattice.Bundles.html#5391" class="Field Operator">_∨_</a>
<a id="987" href="Algebra.Lattice.Properties.DistributiveLattice.html#929" class="Function">∧-∨-isDistributiveLattice</a> <a id="1013" class="Symbol">=</a> <a id="1015" class="Keyword">record</a>
  <a id="1024" class="Symbol">{</a> <a id="1026" href="Algebra.Lattice.Structures.html#4830" class="Field">isLattice</a>   <a id="1038" class="Symbol">=</a> <a id="1040" href="Algebra.Lattice.Properties.Lattice.html#3148" class="Function">∧-∨-isLattice</a>
  <a id="1056" class="Symbol">;</a> <a id="1058" href="Algebra.Lattice.Structures.html#4862" class="Field">∨-distrib-∧</a> <a id="1070" class="Symbol">=</a> <a id="1072" href="Algebra.Lattice.Structures.html#4900" class="Function">∧-distrib-∨</a>
  <a id="1086" class="Symbol">;</a> <a id="1088" href="Algebra.Lattice.Structures.html#4900" class="Field">∧-distrib-∨</a> <a id="1100" class="Symbol">=</a> <a id="1102" href="Algebra.Lattice.Structures.html#4862" class="Function">∨-distrib-∧</a>
  <a id="1116" class="Symbol">}</a>

<a id="∧-∨-distributiveLattice"></a><a id="1119" href="Algebra.Lattice.Properties.DistributiveLattice.html#1119" class="Function">∧-∨-distributiveLattice</a> <a id="1143" class="Symbol">:</a> <a id="1145" href="Algebra.Lattice.Bundles.html#5208" class="Record">DistributiveLattice</a> <a id="1165" class="Symbol">_</a> <a id="1167" class="Symbol">_</a>
<a id="1169" href="Algebra.Lattice.Properties.DistributiveLattice.html#1119" class="Function">∧-∨-distributiveLattice</a> <a id="1193" class="Symbol">=</a> <a id="1195" class="Keyword">record</a>
  <a id="1204" class="Symbol">{</a> <a id="1206" href="Algebra.Lattice.Bundles.html#5471" class="Field">isDistributiveLattice</a> <a id="1228" class="Symbol">=</a> <a id="1230" href="Algebra.Lattice.Properties.DistributiveLattice.html#929" class="Function">∧-∨-isDistributiveLattice</a>
  <a id="1258" class="Symbol">}</a>
</pre></body></html>

==> anc/html/Algebra.Lattice.Properties.Lattice.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Algebra.Lattice.Properties.Lattice</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Some derivable properties of lattices</a>
<a id="147" class="Comment">------------------------------------------------------------------------</a>

<a id="221" class="Symbol">{-#</a> <a id="225" class="Keyword">OPTIONS</a> <a id="233" class="Pragma">--cubical-compatible</a> <a id="254" class="Pragma">--safe</a> <a id="261" class="Symbol">#-}</a>

<a id="266" class="Keyword">open</a> <a id="271" class="Keyword">import</a> <a id="278" href="Algebra.Lattice.Bundles.html" class="Module">Algebra.Lattice.Bundles</a> <a id="302" class="Keyword">using</a> <a id="308" class="Symbol">(</a><a id="309" href="Algebra.Lattice.Bundles.html#4625" class="Record">Lattice</a><a id="316" class="Symbol">;</a> <a id="318" href="Algebra.Lattice.Bundles.html#1438" class="Record">Semilattice</a><a id="329" class="Symbol">)</a>

<a id="332" class="Keyword">module</a> <a id="339" href="Algebra.Lattice.Properties.Lattice.html" class="Module">Algebra.Lattice.Properties.Lattice</a>
  <a id="376" class="Symbol">{</a><a id="377" href="Algebra.Lattice.Properties.Lattice.html#377" class="Bound">l₁</a> <a id="380" href="Algebra.Lattice.Properties.Lattice.html#380" class="Bound">l₂</a><a id="382" class="Symbol">}</a> <a id="384" class="Symbol">(</a><a id="385" href="Algebra.Lattice.Properties.Lattice.html#385" class="Bound">L</a> <a id="387" class="Symbol">:</a> <a id="389" href="Algebra.Lattice.Bundles.html#4625" class="Record">Lattice</a> <a id="397" href="Algebra.Lattice.Properties.Lattice.html#377" class="Bound">l₁</a> <a id="400" href="Algebra.Lattice.Properties.Lattice.html#380" class="Bound">l₂</a><a id="402" class="Symbol">)</a> <a id="404" class="Keyword">where</a>

<a id="411" class="Keyword">import</a> <a id="418" href="Algebra.Lattice.Properties.Semilattice.html" class="Module">Algebra.Lattice.Properties.Semilattice</a> <a id="457" class="Symbol">as</a> <a id="460" class="Module">SemilatticeProperties</a>
<a id="482" class="Keyword">open</a> <a id="487" class="Keyword">import</a> <a id="494" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="512" class="Keyword">using</a> <a id="518" class="Symbol">(</a><a id="519" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="522" class="Symbol">;</a> <a id="524" href="Data.Product.Base.html#5188" class="Function">swap</a><a id="528" class="Symbol">)</a>
<a id="530" class="Keyword">open</a> <a id="535" href="Algebra.Lattice.Bundles.html#4625" class="Module">Lattice</a> <a id="543" href="Algebra.Lattice.Properties.Lattice.html#385" class="Bound">L</a>
<a id="545" class="Keyword">open</a> <a id="550" class="Keyword">import</a> <a id="557" href="Algebra.Definitions.html" class="Module">Algebra.Definitions</a> <a id="577" href="Algebra.Lattice.Bundles.html#4742" class="Field Operator">_≈_</a> <a id="581" class="Keyword">using</a> <a id="587" class="Symbol">(</a><a id="588" href="Algebra.Definitions.html#4003" class="Function">Idempotent</a><a id="598" class="Symbol">;</a> <a id="600" href="Algebra.Definitions.html#1336" class="Function">Congruent₂</a><a id="610" class="Symbol">)</a>
<a id="612" class="Keyword">open</a> <a id="617" class="Keyword">import</a> <a id="624" href="Algebra.Structures.html" class="Module">Algebra.Structures</a> <a id="643" href="Algebra.Lattice.Bundles.html#4742" class="Field Operator">_≈_</a> <a id="647" class="Keyword">using</a> <a id="653" class="Symbol">(</a><a id="654" href="Algebra.Structures.html#1763" class="Record">IsMagma</a><a id="661" class="Symbol">;</a> <a id="663" href="Algebra.Structures.html#3364" class="Record">IsSemigroup</a><a id="674" class="Symbol">;</a> <a id="676" href="Algebra.Structures.html#3508" class="Record">IsBand</a><a id="682" class="Symbol">)</a>
<a id="684" class="Keyword">open</a> <a id="689" class="Keyword">import</a> <a id="696" href="Algebra.Lattice.Structures.html" class="Module">Algebra.Lattice.Structures</a> <a id="723" href="Algebra.Lattice.Bundles.html#4742" class="Field Operator">_≈_</a> <a id="727" class="Keyword">using</a> <a id="733" class="Symbol">(</a><a id="734" href="Algebra.Lattice.Structures.html#4013" class="Record">IsLattice</a><a id="743" class="Symbol">;</a> <a id="745" href="Algebra.Lattice.Structures.html#1170" class="Function">IsSemilattice</a><a id="758" class="Symbol">)</a>
<a id="760" class="Keyword">open</a> <a id="765" class="Keyword">import</a> <a id="772" href="Function.Base.html" class="Module">Function.Base</a>
<a id="786" class="Keyword">open</a> <a id="791" class="Keyword">import</a> <a id="798" href="Relation.Binary.Reasoning.Setoid.html" class="Module">Relation.Binary.Reasoning.Setoid</a> <a id="831" href="Algebra.Lattice.Bundles.html#5082" class="Function">setoid</a>
<a id="838" class="Keyword">open</a> <a id="843" class="Keyword">import</a> <a id="850" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="874" class="Keyword">using</a> <a id="880" class="Symbol">(</a><a id="881" href="Relation.Binary.Bundles.html#4449" class="Record">Poset</a><a id="886" class="Symbol">)</a>
<a id="888" class="Keyword">import</a> <a id="895" href="Relation.Binary.Lattice.html" class="Module">Relation.Binary.Lattice</a> <a id="919" class="Symbol">as</a> <a id="922" class="Module">R</a>

<a id="925" class="Comment">------------------------------------------------------------------------</a>
<a id="998" class="Comment">-- _∧_ is a semilattice</a>

<a id="∧-idem"></a><a id="1023" href="Algebra.Lattice.Properties.Lattice.html#1023" class="Function">∧-idem</a> <a id="1030" class="Symbol">:</a> <a id="1032" href="Algebra.Definitions.html#4003" class="Function">Idempotent</a> <a id="1043" href="Algebra.Lattice.Bundles.html#4800" class="Field Operator">_∧_</a>
<a id="1047" href="Algebra.Lattice.Properties.Lattice.html#1023" class="Function">∧-idem</a> <a id="1054" href="Algebra.Lattice.Properties.Lattice.html#1054" class="Bound">x</a> <a id="1056" class="Symbol">=</a> <a id="1058" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="1066" href="Algebra.Lattice.Properties.Lattice.html#1054" class="Bound">x</a> <a id="1068" href="Algebra.Lattice.Bundles.html#4800" class="Field Operator">∧</a> <a id="1070" href="Algebra.Lattice.Properties.Lattice.html#1054" class="Bound">x</a>            <a id="1083" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="1086" href="Algebra.Lattice.Structures.html#4510" class="Function">∧-congˡ</a> <a id="1094" class="Symbol">(</a><a id="1095" href="Algebra.Lattice.Structures.html#4386" class="Function">∨-absorbs-∧</a> <a id="1107" class="Symbol">_</a> <a id="1109" class="Symbol">_)</a> <a id="1112" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
  <a id="1116" href="Algebra.Lattice.Properties.Lattice.html#1054" class="Bound">x</a> <a id="1118" href="Algebra.Lattice.Bundles.html#4800" class="Field Operator">∧</a> <a id="1120" class="Symbol">(</a><a id="1121" href="Algebra.Lattice.Properties.Lattice.html#1054" class="Bound">x</a> <a id="1123" href="Algebra.Lattice.Bundles.html#4772" class="Field Operator">∨</a> <a id="1125" href="Algebra.Lattice.Properties.Lattice.html#1054" class="Bound">x</a> <a id="1127" href="Algebra.Lattice.Bundles.html#4800" class="Field Operator">∧</a> <a id="1129" href="Algebra.Lattice.Properties.Lattice.html#1054" class="Bound">x</a><a id="1130" class="Symbol">)</a>  <a id="1133" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a>  <a id="1137" href="Algebra.Lattice.Structures.html#4448" class="Function">∧-absorbs-∨</a> <a id="1149" class="Symbol">_</a> <a id="1151" class="Symbol">_</a> <a id="1153" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="1157" href="Algebra.Lattice.Properties.Lattice.html#1054" class="Bound">x</a>                <a id="1174" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="∧-isMagma"></a><a id="1177" href="Algebra.Lattice.Properties.Lattice.html#1177" class="Function">∧-isMagma</a> <a id="1187" class="Symbol">:</a> <a id="1189" href="Algebra.Structures.html#1763" class="Record">IsMagma</a> <a id="1197" href="Algebra.Lattice.Bundles.html#4800" class="Field Operator">_∧_</a>
<a id="1201" href="Algebra.Lattice.Properties.Lattice.html#1177" class="Function">∧-isMagma</a> <a id="1211" class="Symbol">=</a> <a id="1213" class="Keyword">record</a>
  <a id="1222" class="Symbol">{</a> <a id="1224" href="Algebra.Structures.html#1815" class="Field">isEquivalence</a> <a id="1238" class="Symbol">=</a> <a id="1240" href="Algebra.Lattice.Structures.html#4069" class="Function">isEquivalence</a>
  <a id="1256" class="Symbol">;</a> <a id="1258" href="Algebra.Structures.html#1853" class="Field">∙-cong</a>        <a id="1272" class="Symbol">=</a> <a id="1274" href="Algebra.Lattice.Structures.html#4276" class="Function">∧-cong</a>
  <a id="1283" class="Symbol">}</a>

<a id="∧-isSemigroup"></a><a id="1286" href="Algebra.Lattice.Properties.Lattice.html#1286" class="Function">∧-isSemigroup</a> <a id="1300" class="Symbol">:</a> <a id="1302" href="Algebra.Structures.html#3364" class="Record">IsSemigroup</a> <a id="1314" href="Algebra.Lattice.Bundles.html#4800" class="Field Operator">_∧_</a>
<a id="1318" href="Algebra.Lattice.Properties.Lattice.html#1286" class="Function">∧-isSemigroup</a> <a id="1332" class="Symbol">=</a> <a id="1334" class="Keyword">record</a>
  <a id="1343" class="Symbol">{</a> <a id="1345" href="Algebra.Structures.html#3420" class="Field">isMagma</a> <a id="1353" class="Symbol">=</a> <a id="1355" href="Algebra.Lattice.Properties.Lattice.html#1177" class="Function">∧-isMagma</a>
  <a id="1367" class="Symbol">;</a> <a id="1369" href="Algebra.Structures.html#3444" class="Field">assoc</a>   <a id="1377" class="Symbol">=</a> <a id="1379" href="Algebra.Lattice.Structures.html#4242" class="Function">∧-assoc</a>
  <a id="1389" class="Symbol">}</a>

<a id="∧-isBand"></a><a id="1392" href="Algebra.Lattice.Properties.Lattice.html#1392" class="Function">∧-isBand</a> <a id="1401" class="Symbol">:</a> <a id="1403" href="Algebra.Structures.html#3508" class="Record">IsBand</a> <a id="1410" href="Algebra.Lattice.Bundles.html#4800" class="Field Operator">_∧_</a>
<a id="1414" href="Algebra.Lattice.Properties.Lattice.html#1392" class="Function">∧-isBand</a> <a id="1423" class="Symbol">=</a> <a id="1425" class="Keyword">record</a>
  <a id="1434" class="Symbol">{</a> <a id="1436" href="Algebra.Structures.html#3559" class="Field">isSemigroup</a> <a id="1448" class="Symbol">=</a> <a id="1450" href="Algebra.Lattice.Properties.Lattice.html#1286" class="Function">∧-isSemigroup</a>
  <a id="1466" class="Symbol">;</a> <a id="1468" href="Algebra.Structures.html#3591" class="Field">idem</a>        <a id="1480" class="Symbol">=</a> <a id="1482" href="Algebra.Lattice.Properties.Lattice.html#1023" class="Function">∧-idem</a>
  <a id="1491" class="Symbol">}</a>

<a id="∧-isSemilattice"></a><a id="1494" href="Algebra.Lattice.Properties.Lattice.html#1494" class="Function">∧-isSemilattice</a> <a id="1510" class="Symbol">:</a> <a id="1512" href="Algebra.Lattice.Structures.html#1170" class="Function">IsSemilattice</a> <a id="1526" href="Algebra.Lattice.Bundles.html#4800" class="Field Operator">_∧_</a>
<a id="1530" href="Algebra.Lattice.Properties.Lattice.html#1494" class="Function">∧-isSemilattice</a> <a id="1546" class="Symbol">=</a> <a id="1548" class="Keyword">record</a>
  <a id="1557" class="Symbol">{</a> <a id="1559" href="Algebra.Structures.html#4029" class="Field">isBand</a> <a id="1566" class="Symbol">=</a> <a id="1568" href="Algebra.Lattice.Properties.Lattice.html#1392" class="Function">∧-isBand</a>
  <a id="1579" class="Symbol">;</a> <a id="1581" href="Algebra.Structures.html#4051" class="Field">comm</a>   <a id="1588" class="Symbol">=</a> <a id="1590" href="Algebra.Lattice.Structures.html#4208" class="Function">∧-comm</a>
  <a id="1599" class="Symbol">}</a>

<a id="∧-semilattice"></a><a id="1602" href="Algebra.Lattice.Properties.Lattice.html#1602" class="Function">∧-semilattice</a> <a id="1616" class="Symbol">:</a> <a id="1618" href="Algebra.Lattice.Bundles.html#1438" class="Record">Semilattice</a> <a id="1630" href="Algebra.Lattice.Properties.Lattice.html#377" class="Bound">l₁</a> <a id="1633" href="Algebra.Lattice.Properties.Lattice.html#380" class="Bound">l₂</a>
<a id="1636" href="Algebra.Lattice.Properties.Lattice.html#1602" class="Function">∧-semilattice</a> <a id="1650" class="Symbol">=</a> <a id="1652" class="Keyword">record</a>
  <a id="1661" class="Symbol">{</a> <a id="1663" href="Algebra.Lattice.Bundles.html#1614" class="Field">isSemilattice</a> <a id="1677" class="Symbol">=</a> <a id="1679" href="Algebra.Lattice.Properties.Lattice.html#1494" class="Function">∧-isSemilattice</a>
  <a id="1697" class="Symbol">}</a>

<a id="1700" class="Keyword">open</a> <a id="1705" href="Algebra.Lattice.Properties.Semilattice.html" class="Module">SemilatticeProperties</a> <a id="1727" href="Algebra.Lattice.Properties.Lattice.html#1602" class="Function">∧-semilattice</a> <a id="1741" class="Keyword">public</a>
  <a id="1750" class="Keyword">using</a>
  <a id="1758" class="Symbol">(</a> <a id="1760" href="Algebra.Lattice.Properties.Semilattice.html#1201" class="Function">∧-isOrderTheoreticMeetSemilattice</a>
  <a id="1796" class="Symbol">;</a> <a id="1798" href="Algebra.Lattice.Properties.Semilattice.html#1413" class="Function">∧-isOrderTheoreticJoinSemilattice</a>
  <a id="1834" class="Symbol">;</a> <a id="1836" href="Algebra.Lattice.Properties.Semilattice.html#1673" class="Function">∧-orderTheoreticMeetSemilattice</a>
  <a id="1870" class="Symbol">;</a> <a id="1872" href="Algebra.Lattice.Properties.Semilattice.html#1835" class="Function">∧-orderTheoreticJoinSemilattice</a>
  <a id="1906" class="Symbol">)</a>

<a id="1909" class="Comment">------------------------------------------------------------------------</a>
<a id="1982" class="Comment">-- _∨_ is a semilattice</a>

<a id="∨-idem"></a><a id="2007" href="Algebra.Lattice.Properties.Lattice.html#2007" class="Function">∨-idem</a> <a id="2014" class="Symbol">:</a> <a id="2016" href="Algebra.Definitions.html#4003" class="Function">Idempotent</a> <a id="2027" href="Algebra.Lattice.Bundles.html#4772" class="Field Operator">_∨_</a>
<a id="2031" href="Algebra.Lattice.Properties.Lattice.html#2007" class="Function">∨-idem</a> <a id="2038" href="Algebra.Lattice.Properties.Lattice.html#2038" class="Bound">x</a> <a id="2040" class="Symbol">=</a> <a id="2042" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="2050" href="Algebra.Lattice.Properties.Lattice.html#2038" class="Bound">x</a> <a id="2052" href="Algebra.Lattice.Bundles.html#4772" class="Field Operator">∨</a> <a id="2054" href="Algebra.Lattice.Properties.Lattice.html#2038" class="Bound">x</a>      <a id="2061" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="2064" href="Algebra.Lattice.Structures.html#4633" class="Function">∨-congˡ</a> <a id="2072" class="Symbol">(</a><a id="2073" href="Algebra.Lattice.Properties.Lattice.html#1023" class="Function">∧-idem</a> <a id="2080" class="Symbol">_)</a> <a id="2083" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
  <a id="2087" href="Algebra.Lattice.Properties.Lattice.html#2038" class="Bound">x</a> <a id="2089" href="Algebra.Lattice.Bundles.html#4772" class="Field Operator">∨</a> <a id="2091" href="Algebra.Lattice.Properties.Lattice.html#2038" class="Bound">x</a> <a id="2093" href="Algebra.Lattice.Bundles.html#4800" class="Field Operator">∧</a> <a id="2095" href="Algebra.Lattice.Properties.Lattice.html#2038" class="Bound">x</a>  <a id="2098" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a>  <a id="2102" href="Algebra.Lattice.Structures.html#4386" class="Function">∨-absorbs-∧</a> <a id="2114" class="Symbol">_</a> <a id="2116" class="Symbol">_</a> <a id="2118" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="2122" href="Algebra.Lattice.Properties.Lattice.html#2038" class="Bound">x</a>          <a id="2133" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="∨-isMagma"></a><a id="2136" href="Algebra.Lattice.Properties.Lattice.html#2136" class="Function">∨-isMagma</a> <a id="2146" class="Symbol">:</a> <a id="2148" href="Algebra.Structures.html#1763" class="Record">IsMagma</a> <a id="2156" href="Algebra.Lattice.Bundles.html#4772" class="Field Operator">_∨_</a>
<a id="2160" href="Algebra.Lattice.Properties.Lattice.html#2136" class="Function">∨-isMagma</a> <a id="2170" class="Symbol">=</a> <a id="2172" class="Keyword">record</a>
  <a id="2181" class="Symbol">{</a> <a id="2183" href="Algebra.Structures.html#1815" class="Field">isEquivalence</a> <a id="2197" class="Symbol">=</a> <a id="2199" href="Algebra.Lattice.Structures.html#4069" class="Function">isEquivalence</a>
  <a id="2215" class="Symbol">;</a> <a id="2217" href="Algebra.Structures.html#1853" class="Field">∙-cong</a>        <a id="2231" class="Symbol">=</a> <a id="2233" href="Algebra.Lattice.Structures.html#4175" class="Function">∨-cong</a>
  <a id="2242" class="Symbol">}</a>

<a id="∨-isSemigroup"></a><a id="2245" href="Algebra.Lattice.Properties.Lattice.html#2245" class="Function">∨-isSemigroup</a> <a id="2259" class="Symbol">:</a> <a id="2261" href="Algebra.Structures.html#3364" class="Record">IsSemigroup</a> <a id="2273" href="Algebra.Lattice.Bundles.html#4772" class="Field Operator">_∨_</a>
<a id="2277" href="Algebra.Lattice.Properties.Lattice.html#2245" class="Function">∨-isSemigroup</a> <a id="2291" class="Symbol">=</a> <a id="2293" class="Keyword">record</a>
  <a id="2302" class="Symbol">{</a> <a id="2304" href="Algebra.Structures.html#3420" class="Field">isMagma</a> <a id="2312" class="Symbol">=</a> <a id="2314" href="Algebra.Lattice.Properties.Lattice.html#2136" class="Function">∨-isMagma</a>
  <a id="2326" class="Symbol">;</a> <a id="2328" href="Algebra.Structures.html#3444" class="Field">assoc</a>   <a id="2336" class="Symbol">=</a> <a id="2338" href="Algebra.Lattice.Structures.html#4141" class="Function">∨-assoc</a>
  <a id="2348" class="Symbol">}</a>

<a id="∨-isBand"></a><a id="2351" href="Algebra.Lattice.Properties.Lattice.html#2351" class="Function">∨-isBand</a> <a id="2360" class="Symbol">:</a> <a id="2362" href="Algebra.Structures.html#3508" class="Record">IsBand</a> <a id="2369" href="Algebra.Lattice.Bundles.html#4772" class="Field Operator">_∨_</a>
<a id="2373" href="Algebra.Lattice.Properties.Lattice.html#2351" class="Function">∨-isBand</a> <a id="2382" class="Symbol">=</a> <a id="2384" class="Keyword">record</a>
  <a id="2393" class="Symbol">{</a> <a id="2395" href="Algebra.Structures.html#3559" class="Field">isSemigroup</a> <a id="2407" class="Symbol">=</a> <a id="2409" href="Algebra.Lattice.Properties.Lattice.html#2245" class="Function">∨-isSemigroup</a>
  <a id="2425" class="Symbol">;</a> <a id="2427" href="Algebra.Structures.html#3591" class="Field">idem</a>        <a id="2439" class="Symbol">=</a> <a id="2441" href="Algebra.Lattice.Properties.Lattice.html#2007" class="Function">∨-idem</a>
  <a id="2450" class="Symbol">}</a>

<a id="∨-isSemilattice"></a><a id="2453" href="Algebra.Lattice.Properties.Lattice.html#2453" class="Function">∨-isSemilattice</a> <a id="2469" class="Symbol">:</a> <a id="2471" href="Algebra.Lattice.Structures.html#1170" class="Function">IsSemilattice</a> <a id="2485" href="Algebra.Lattice.Bundles.html#4772" class="Field Operator">_∨_</a>
<a id="2489" href="Algebra.Lattice.Properties.Lattice.html#2453" class="Function">∨-isSemilattice</a> <a id="2505" class="Symbol">=</a> <a id="2507" class="Keyword">record</a>
  <a id="2516" class="Symbol">{</a> <a id="2518" href="Algebra.Structures.html#4029" class="Field">isBand</a> <a id="2525" class="Symbol">=</a> <a id="2527" href="Algebra.Lattice.Properties.Lattice.html#2351" class="Function">∨-isBand</a>
  <a id="2538" class="Symbol">;</a> <a id="2540" href="Algebra.Structures.html#4051" class="Field">comm</a>   <a id="2547" class="Symbol">=</a> <a id="2549" href="Algebra.Lattice.Structures.html#4107" class="Function">∨-comm</a>
  <a id="2558" class="Symbol">}</a>

<a id="∨-semilattice"></a><a id="2561" href="Algebra.Lattice.Properties.Lattice.html#2561" class="Function">∨-semilattice</a> <a id="2575" class="Symbol">:</a> <a id="2577" href="Algebra.Lattice.Bundles.html#1438" class="Record">Semilattice</a> <a id="2589" href="Algebra.Lattice.Properties.Lattice.html#377" class="Bound">l₁</a> <a id="2592" href="Algebra.Lattice.Properties.Lattice.html#380" class="Bound">l₂</a>
<a id="2595" href="Algebra.Lattice.Properties.Lattice.html#2561" class="Function">∨-semilattice</a> <a id="2609" class="Symbol">=</a> <a id="2611" class="Keyword">record</a>
  <a id="2620" class="Symbol">{</a> <a id="2622" href="Algebra.Lattice.Bundles.html#1614" class="Field">isSemilattice</a> <a id="2636" class="Symbol">=</a> <a id="2638" href="Algebra.Lattice.Properties.Lattice.html#2453" class="Function">∨-isSemilattice</a>
  <a id="2656" class="Symbol">}</a>

<a id="2659" class="Keyword">open</a> <a id="2664" href="Algebra.Lattice.Properties.Semilattice.html" class="Module">SemilatticeProperties</a> <a id="2686" href="Algebra.Lattice.Properties.Lattice.html#2561" class="Function">∨-semilattice</a> <a id="2700" class="Keyword">public</a>
  <a id="2709" class="Keyword">using</a> <a id="2715" class="Symbol">()</a>
  <a id="2720" class="Keyword">renaming</a>
  <a id="2731" class="Symbol">(</a> <a id="2733" href="Algebra.Lattice.Properties.Semilattice.html#1201" class="Function">∧-isOrderTheoreticMeetSemilattice</a> <a id="2767" class="Symbol">to</a> <a id="2770" class="Function">∨-isOrderTheoreticMeetSemilattice</a>
  <a id="2806" class="Symbol">;</a> <a id="2808" href="Algebra.Lattice.Properties.Semilattice.html#1413" class="Function">∧-isOrderTheoreticJoinSemilattice</a> <a id="2842" class="Symbol">to</a> <a id="2845" class="Function">∨-isOrderTheoreticJoinSemilattice</a>
  <a id="2881" class="Symbol">;</a> <a id="2883" href="Algebra.Lattice.Properties.Semilattice.html#1673" class="Function">∧-orderTheoreticMeetSemilattice</a>   <a id="2917" class="Symbol">to</a> <a id="2920" class="Function">∨-orderTheoreticMeetSemilattice</a>
  <a id="2954" class="Symbol">;</a> <a id="2956" href="Algebra.Lattice.Properties.Semilattice.html#1835" class="Function">∧-orderTheoreticJoinSemilattice</a>   <a id="2990" class="Symbol">to</a> <a id="2993" class="Function">∨-orderTheoreticJoinSemilattice</a>
  <a id="3027" class="Symbol">)</a>

<a id="3030" class="Comment">------------------------------------------------------------------------</a>
<a id="3103" class="Comment">-- The dual construction is also a lattice.</a>

<a id="∧-∨-isLattice"></a><a id="3148" href="Algebra.Lattice.Properties.Lattice.html#3148" class="Function">∧-∨-isLattice</a> <a id="3162" class="Symbol">:</a> <a id="3164" href="Algebra.Lattice.Structures.html#4013" class="Record">IsLattice</a> <a id="3174" href="Algebra.Lattice.Bundles.html#4800" class="Field Operator">_∧_</a> <a id="3178" href="Algebra.Lattice.Bundles.html#4772" class="Field Operator">_∨_</a>
<a id="3182" href="Algebra.Lattice.Properties.Lattice.html#3148" class="Function">∧-∨-isLattice</a> <a id="3196" class="Symbol">=</a> <a id="3198" class="Keyword">record</a>
  <a id="3207" class="Symbol">{</a> <a id="3209" href="Algebra.Lattice.Structures.html#4069" class="Field">isEquivalence</a> <a id="3223" class="Symbol">=</a> <a id="3225" href="Algebra.Lattice.Structures.html#4069" class="Function">isEquivalence</a>
  <a id="3241" class="Symbol">;</a> <a id="3243" href="Algebra.Lattice.Structures.html#4107" class="Field">∨-comm</a>        <a id="3257" class="Symbol">=</a> <a id="3259" href="Algebra.Lattice.Structures.html#4208" class="Function">∧-comm</a>
  <a id="3268" class="Symbol">;</a> <a id="3270" href="Algebra.Lattice.Structures.html#4141" class="Field">∨-assoc</a>       <a id="3284" class="Symbol">=</a> <a id="3286" href="Algebra.Lattice.Structures.html#4242" class="Function">∧-assoc</a>
  <a id="3296" class="Symbol">;</a> <a id="3298" href="Algebra.Lattice.Structures.html#4175" class="Field">∨-cong</a>        <a id="3312" class="Symbol">=</a> <a id="3314" href="Algebra.Lattice.Structures.html#4276" class="Function">∧-cong</a>
  <a id="3323" class="Symbol">;</a> <a id="3325" href="Algebra.Lattice.Structures.html#4208" class="Field">∧-comm</a>        <a id="3339" class="Symbol">=</a> <a id="3341" href="Algebra.Lattice.Structures.html#4107" class="Function">∨-comm</a>
  <a id="3350" class="Symbol">;</a> <a id="3352" href="Algebra.Lattice.Structures.html#4242" class="Field">∧-assoc</a>       <a id="3366" class="Symbol">=</a> <a id="3368" href="Algebra.Lattice.Structures.html#4141" class="Function">∨-assoc</a>
  <a id="3378" class="Symbol">;</a> <a id="3380" href="Algebra.Lattice.Structures.html#4276" class="Field">∧-cong</a>        <a id="3394" class="Symbol">=</a> <a id="3396" href="Algebra.Lattice.Structures.html#4175" class="Function">∨-cong</a>
  <a id="3405" class="Symbol">;</a> <a id="3407" href="Algebra.Lattice.Structures.html#4309" class="Field">absorptive</a>    <a id="3421" class="Symbol">=</a> <a id="3423" href="Data.Product.Base.html#5188" class="Function">swap</a> <a id="3428" href="Algebra.Lattice.Structures.html#4309" class="Function">absorptive</a>
  <a id="3441" class="Symbol">}</a>

<a id="∧-∨-lattice"></a><a id="3444" href="Algebra.Lattice.Properties.Lattice.html#3444" class="Function">∧-∨-lattice</a> <a id="3456" class="Symbol">:</a> <a id="3458" href="Algebra.Lattice.Bundles.html#4625" class="Record">Lattice</a> <a id="3466" class="Symbol">_</a> <a id="3468" class="Symbol">_</a>
<a id="3470" href="Algebra.Lattice.Properties.Lattice.html#3444" class="Function">∧-∨-lattice</a> <a id="3482" class="Symbol">=</a> <a id="3484" class="Keyword">record</a>
  <a id="3493" class="Symbol">{</a> <a id="3495" href="Algebra.Lattice.Bundles.html#4828" class="Field">isLattice</a> <a id="3505" class="Symbol">=</a> <a id="3507" href="Algebra.Lattice.Properties.Lattice.html#3148" class="Function">∧-∨-isLattice</a>
  <a id="3523" class="Symbol">}</a>

<a id="3526" class="Comment">------------------------------------------------------------------------</a>
<a id="3599" class="Comment">-- Every algebraic lattice can be turned into an order-theoretic one.</a>

<a id="3670" class="Keyword">open</a> <a id="3675" href="Algebra.Lattice.Properties.Semilattice.html" class="Module">SemilatticeProperties</a> <a id="3697" href="Algebra.Lattice.Properties.Lattice.html#1602" class="Function">∧-semilattice</a> <a id="3711" class="Keyword">public</a> <a id="3718" class="Keyword">using</a> <a id="3724" class="Symbol">(</a><a id="3725" href="Algebra.Lattice.Properties.Semilattice.html#884" class="Function">poset</a><a id="3730" class="Symbol">)</a>
<a id="3732" class="Keyword">open</a> <a id="3737" href="Relation.Binary.Bundles.html#4449" class="Module">Poset</a> <a id="3743" href="Algebra.Lattice.Properties.Semilattice.html#884" class="Function">poset</a> <a id="3749" class="Keyword">using</a> <a id="3755" class="Symbol">(</a><a id="3756" href="Relation.Binary.Bundles.html#4588" class="Field Operator">_≤_</a><a id="3759" class="Symbol">;</a> <a id="3761" href="Relation.Binary.Bundles.html#4624" class="Field">isPartialOrder</a><a id="3775" class="Symbol">)</a>

<a id="∨-∧-isOrderTheoreticLattice"></a><a id="3778" href="Algebra.Lattice.Properties.Lattice.html#3778" class="Function">∨-∧-isOrderTheoreticLattice</a> <a id="3806" class="Symbol">:</a> <a id="3808" href="Relation.Binary.Lattice.Structures.html#2979" class="Record">R.IsLattice</a> <a id="3820" href="Algebra.Lattice.Bundles.html#4742" class="Field Operator">_≈_</a> <a id="3824" href="Relation.Binary.Bundles.html#4588" class="Function Operator">_≤_</a> <a id="3828" href="Algebra.Lattice.Bundles.html#4772" class="Field Operator">_∨_</a> <a id="3832" href="Algebra.Lattice.Bundles.html#4800" class="Field Operator">_∧_</a>
<a id="3836" href="Algebra.Lattice.Properties.Lattice.html#3778" class="Function">∨-∧-isOrderTheoreticLattice</a> <a id="3864" class="Symbol">=</a> <a id="3866" class="Keyword">record</a>
  <a id="3875" class="Symbol">{</a> <a id="3877" href="Relation.Binary.Lattice.Structures.html#3141" class="Field">isPartialOrder</a> <a id="3892" class="Symbol">=</a> <a id="3894" href="Relation.Binary.Bundles.html#4624" class="Function">isPartialOrder</a>
  <a id="3911" class="Symbol">;</a> <a id="3913" href="Relation.Binary.Lattice.Structures.html#3185" class="Field">supremum</a>       <a id="3928" class="Symbol">=</a> <a id="3930" href="Algebra.Lattice.Properties.Lattice.html#4661" class="Function">supremum</a>
  <a id="3941" class="Symbol">;</a> <a id="3943" href="Relation.Binary.Lattice.Structures.html#3223" class="Field">infimum</a>        <a id="3958" class="Symbol">=</a> <a id="3960" href="Relation.Binary.Lattice.Structures.html#2188" class="Function">infimum</a>
  <a id="3970" class="Symbol">}</a>
  <a id="3974" class="Keyword">where</a>
  <a id="3982" class="Keyword">open</a> <a id="3987" href="Relation.Binary.Lattice.Bundles.html#2125" class="Module">R.MeetSemilattice</a> <a id="4005" href="Algebra.Lattice.Properties.Semilattice.html#1673" class="Function">∧-orderTheoreticMeetSemilattice</a> <a id="4037" class="Keyword">using</a> <a id="4043" class="Symbol">(</a><a id="4044" href="Relation.Binary.Lattice.Structures.html#2188" class="Function">infimum</a><a id="4051" class="Symbol">)</a>
  <a id="4055" class="Keyword">open</a> <a id="4060" href="Relation.Binary.Lattice.Bundles.html#726" class="Module">R.JoinSemilattice</a> <a id="4078" href="Algebra.Lattice.Properties.Lattice.html#2993" class="Function">∨-orderTheoreticJoinSemilattice</a> <a id="4110" class="Keyword">using</a> <a id="4116" class="Symbol">(</a><a id="4117" href="Relation.Binary.Lattice.Structures.html#1262" class="Function">x≤x∨y</a><a id="4122" class="Symbol">;</a> <a id="4124" href="Relation.Binary.Lattice.Structures.html#1343" class="Function">y≤x∨y</a><a id="4129" class="Symbol">;</a> <a id="4131" href="Relation.Binary.Lattice.Structures.html#1424" class="Function">∨-least</a><a id="4138" class="Symbol">)</a>
    <a id="4144" class="Keyword">renaming</a> <a id="4153" class="Symbol">(</a><a id="4154" href="Relation.Binary.Lattice.Bundles.html#926" class="Field Operator">_≤_</a> <a id="4158" class="Symbol">to</a> <a id="4161" class="Field Operator">_≤′_</a><a id="4165" class="Symbol">)</a>

  <a id="4170" class="Comment">-- An alternative but equivalent interpretation of the order _≤_.</a>

  <a id="4239" href="Algebra.Lattice.Properties.Lattice.html#4239" class="Function">sound</a> <a id="4245" class="Symbol">:</a> <a id="4247" class="Symbol">∀</a> <a id="4249" class="Symbol">{</a><a id="4250" href="Algebra.Lattice.Properties.Lattice.html#4250" class="Bound">x</a> <a id="4252" href="Algebra.Lattice.Properties.Lattice.html#4252" class="Bound">y</a><a id="4253" class="Symbol">}</a> <a id="4255" class="Symbol">→</a> <a id="4257" href="Algebra.Lattice.Properties.Lattice.html#4250" class="Bound">x</a> <a id="4259" href="Algebra.Lattice.Properties.Lattice.html#4161" class="Function Operator">≤′</a> <a id="4262" href="Algebra.Lattice.Properties.Lattice.html#4252" class="Bound">y</a> <a id="4264" class="Symbol">→</a> <a id="4266" href="Algebra.Lattice.Properties.Lattice.html#4250" class="Bound">x</a> <a id="4268" href="Relation.Binary.Bundles.html#4588" class="Function Operator">≤</a> <a id="4270" href="Algebra.Lattice.Properties.Lattice.html#4252" class="Bound">y</a>
  <a id="4274" href="Algebra.Lattice.Properties.Lattice.html#4239" class="Function">sound</a> <a id="4280" class="Symbol">{</a><a id="4281" href="Algebra.Lattice.Properties.Lattice.html#4281" class="Bound">x</a><a id="4282" class="Symbol">}</a> <a id="4284" class="Symbol">{</a><a id="4285" href="Algebra.Lattice.Properties.Lattice.html#4285" class="Bound">y</a><a id="4286" class="Symbol">}</a> <a id="4288" href="Algebra.Lattice.Properties.Lattice.html#4288" class="Bound">y≈y∨x</a> <a id="4294" class="Symbol">=</a> <a id="4296" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="4300" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="4302" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="4312" href="Algebra.Lattice.Properties.Lattice.html#4281" class="Bound">x</a> <a id="4314" href="Algebra.Lattice.Bundles.html#4800" class="Field Operator">∧</a> <a id="4316" href="Algebra.Lattice.Properties.Lattice.html#4285" class="Bound">y</a>        <a id="4325" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4328" href="Algebra.Lattice.Structures.html#4510" class="Function">∧-congˡ</a> <a id="4336" href="Algebra.Lattice.Properties.Lattice.html#4288" class="Bound">y≈y∨x</a> <a id="4342" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="4348" href="Algebra.Lattice.Properties.Lattice.html#4281" class="Bound">x</a> <a id="4350" href="Algebra.Lattice.Bundles.html#4800" class="Field Operator">∧</a> <a id="4352" class="Symbol">(</a><a id="4353" href="Algebra.Lattice.Properties.Lattice.html#4285" class="Bound">y</a> <a id="4355" href="Algebra.Lattice.Bundles.html#4772" class="Field Operator">∨</a> <a id="4357" href="Algebra.Lattice.Properties.Lattice.html#4281" class="Bound">x</a><a id="4358" class="Symbol">)</a>  <a id="4361" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4364" href="Algebra.Lattice.Structures.html#4510" class="Function">∧-congˡ</a> <a id="4372" class="Symbol">(</a><a id="4373" href="Algebra.Lattice.Structures.html#4107" class="Function">∨-comm</a> <a id="4380" href="Algebra.Lattice.Properties.Lattice.html#4285" class="Bound">y</a> <a id="4382" href="Algebra.Lattice.Properties.Lattice.html#4281" class="Bound">x</a><a id="4383" class="Symbol">)</a> <a id="4385" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="4391" href="Algebra.Lattice.Properties.Lattice.html#4281" class="Bound">x</a> <a id="4393" href="Algebra.Lattice.Bundles.html#4800" class="Field Operator">∧</a> <a id="4395" class="Symbol">(</a><a id="4396" href="Algebra.Lattice.Properties.Lattice.html#4281" class="Bound">x</a> <a id="4398" href="Algebra.Lattice.Bundles.html#4772" class="Field Operator">∨</a> <a id="4400" href="Algebra.Lattice.Properties.Lattice.html#4285" class="Bound">y</a><a id="4401" class="Symbol">)</a>  <a id="4404" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4407" href="Algebra.Lattice.Structures.html#4448" class="Function">∧-absorbs-∨</a> <a id="4419" href="Algebra.Lattice.Properties.Lattice.html#4281" class="Bound">x</a> <a id="4421" href="Algebra.Lattice.Properties.Lattice.html#4285" class="Bound">y</a> <a id="4423" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="4429" href="Algebra.Lattice.Properties.Lattice.html#4281" class="Bound">x</a>            <a id="4442" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="4447" href="Algebra.Lattice.Properties.Lattice.html#4447" class="Function">complete</a> <a id="4456" class="Symbol">:</a> <a id="4458" class="Symbol">∀</a> <a id="4460" class="Symbol">{</a><a id="4461" href="Algebra.Lattice.Properties.Lattice.html#4461" class="Bound">x</a> <a id="4463" href="Algebra.Lattice.Properties.Lattice.html#4463" class="Bound">y</a><a id="4464" class="Symbol">}</a> <a id="4466" class="Symbol">→</a> <a id="4468" href="Algebra.Lattice.Properties.Lattice.html#4461" class="Bound">x</a> <a id="4470" href="Relation.Binary.Bundles.html#4588" class="Function Operator">≤</a> <a id="4472" href="Algebra.Lattice.Properties.Lattice.html#4463" class="Bound">y</a> <a id="4474" class="Symbol">→</a> <a id="4476" href="Algebra.Lattice.Properties.Lattice.html#4461" class="Bound">x</a> <a id="4478" href="Algebra.Lattice.Properties.Lattice.html#4161" class="Function Operator">≤′</a> <a id="4481" href="Algebra.Lattice.Properties.Lattice.html#4463" class="Bound">y</a>
  <a id="4485" href="Algebra.Lattice.Properties.Lattice.html#4447" class="Function">complete</a> <a id="4494" class="Symbol">{</a><a id="4495" href="Algebra.Lattice.Properties.Lattice.html#4495" class="Bound">x</a><a id="4496" class="Symbol">}</a> <a id="4498" class="Symbol">{</a><a id="4499" href="Algebra.Lattice.Properties.Lattice.html#4499" class="Bound">y</a><a id="4500" class="Symbol">}</a> <a id="4502" href="Algebra.Lattice.Properties.Lattice.html#4502" class="Bound">x≈x∧y</a> <a id="4508" class="Symbol">=</a> <a id="4510" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="4514" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="4516" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="4526" href="Algebra.Lattice.Properties.Lattice.html#4499" class="Bound">y</a> <a id="4528" href="Algebra.Lattice.Bundles.html#4772" class="Field Operator">∨</a> <a id="4530" href="Algebra.Lattice.Properties.Lattice.html#4495" class="Bound">x</a>        <a id="4539" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4542" href="Algebra.Lattice.Structures.html#4633" class="Function">∨-congˡ</a> <a id="4550" href="Algebra.Lattice.Properties.Lattice.html#4502" class="Bound">x≈x∧y</a> <a id="4556" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="4562" href="Algebra.Lattice.Properties.Lattice.html#4499" class="Bound">y</a> <a id="4564" href="Algebra.Lattice.Bundles.html#4772" class="Field Operator">∨</a> <a id="4566" class="Symbol">(</a><a id="4567" href="Algebra.Lattice.Properties.Lattice.html#4495" class="Bound">x</a> <a id="4569" href="Algebra.Lattice.Bundles.html#4800" class="Field Operator">∧</a> <a id="4571" href="Algebra.Lattice.Properties.Lattice.html#4499" class="Bound">y</a><a id="4572" class="Symbol">)</a>  <a id="4575" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4578" href="Algebra.Lattice.Structures.html#4633" class="Function">∨-congˡ</a> <a id="4586" class="Symbol">(</a><a id="4587" href="Algebra.Lattice.Structures.html#4208" class="Function">∧-comm</a> <a id="4594" href="Algebra.Lattice.Properties.Lattice.html#4495" class="Bound">x</a> <a id="4596" href="Algebra.Lattice.Properties.Lattice.html#4499" class="Bound">y</a><a id="4597" class="Symbol">)</a> <a id="4599" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="4605" href="Algebra.Lattice.Properties.Lattice.html#4499" class="Bound">y</a> <a id="4607" href="Algebra.Lattice.Bundles.html#4772" class="Field Operator">∨</a> <a id="4609" class="Symbol">(</a><a id="4610" href="Algebra.Lattice.Properties.Lattice.html#4499" class="Bound">y</a> <a id="4612" href="Algebra.Lattice.Bundles.html#4800" class="Field Operator">∧</a> <a id="4614" href="Algebra.Lattice.Properties.Lattice.html#4495" class="Bound">x</a><a id="4615" class="Symbol">)</a>  <a id="4618" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4621" href="Algebra.Lattice.Structures.html#4386" class="Function">∨-absorbs-∧</a> <a id="4633" href="Algebra.Lattice.Properties.Lattice.html#4499" class="Bound">y</a> <a id="4635" href="Algebra.Lattice.Properties.Lattice.html#4495" class="Bound">x</a> <a id="4637" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="4643" href="Algebra.Lattice.Properties.Lattice.html#4499" class="Bound">y</a>            <a id="4656" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="4661" href="Algebra.Lattice.Properties.Lattice.html#4661" class="Function">supremum</a> <a id="4670" class="Symbol">:</a> <a id="4672" href="Relation.Binary.Lattice.Definitions.html#780" class="Function">R.Supremum</a> <a id="4683" href="Relation.Binary.Bundles.html#4588" class="Function Operator">_≤_</a> <a id="4687" href="Algebra.Lattice.Bundles.html#4772" class="Field Operator">_∨_</a>
  <a id="4693" href="Algebra.Lattice.Properties.Lattice.html#4661" class="Function">supremum</a> <a id="4702" href="Algebra.Lattice.Properties.Lattice.html#4702" class="Bound">x</a> <a id="4704" href="Algebra.Lattice.Properties.Lattice.html#4704" class="Bound">y</a> <a id="4706" class="Symbol">=</a>
     <a id="4713" href="Algebra.Lattice.Properties.Lattice.html#4239" class="Function">sound</a> <a id="4719" class="Symbol">(</a><a id="4720" href="Relation.Binary.Lattice.Structures.html#1262" class="Function">x≤x∨y</a> <a id="4726" href="Algebra.Lattice.Properties.Lattice.html#4702" class="Bound">x</a> <a id="4728" href="Algebra.Lattice.Properties.Lattice.html#4704" class="Bound">y</a><a id="4729" class="Symbol">)</a> <a id="4731" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
     <a id="4738" href="Algebra.Lattice.Properties.Lattice.html#4239" class="Function">sound</a> <a id="4744" class="Symbol">(</a><a id="4745" href="Relation.Binary.Lattice.Structures.html#1343" class="Function">y≤x∨y</a> <a id="4751" href="Algebra.Lattice.Properties.Lattice.html#4702" class="Bound">x</a> <a id="4753" href="Algebra.Lattice.Properties.Lattice.html#4704" class="Bound">y</a><a id="4754" class="Symbol">)</a> <a id="4756" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
     <a id="4763" class="Symbol">λ</a> <a id="4765" href="Algebra.Lattice.Properties.Lattice.html#4765" class="Bound">z</a> <a id="4767" href="Algebra.Lattice.Properties.Lattice.html#4767" class="Bound">x≤z</a> <a id="4771" href="Algebra.Lattice.Properties.Lattice.html#4771" class="Bound">y≤z</a> <a id="4775" class="Symbol">→</a> <a id="4777" href="Algebra.Lattice.Properties.Lattice.html#4239" class="Function">sound</a> <a id="4783" class="Symbol">(</a><a id="4784" href="Relation.Binary.Lattice.Structures.html#1424" class="Function">∨-least</a> <a id="4792" class="Symbol">(</a><a id="4793" href="Algebra.Lattice.Properties.Lattice.html#4447" class="Function">complete</a> <a id="4802" href="Algebra.Lattice.Properties.Lattice.html#4767" class="Bound">x≤z</a><a id="4805" class="Symbol">)</a> <a id="4807" class="Symbol">(</a><a id="4808" href="Algebra.Lattice.Properties.Lattice.html#4447" class="Function">complete</a> <a id="4817" href="Algebra.Lattice.Properties.Lattice.html#4771" class="Bound">y≤z</a><a id="4820" class="Symbol">))</a>

<a id="∨-∧-orderTheoreticLattice"></a><a id="4824" href="Algebra.Lattice.Properties.Lattice.html#4824" class="Function">∨-∧-orderTheoreticLattice</a> <a id="4850" class="Symbol">:</a> <a id="4852" href="Relation.Binary.Lattice.Bundles.html#3514" class="Record">R.Lattice</a> <a id="4862" class="Symbol">_</a> <a id="4864" class="Symbol">_</a> <a id="4866" class="Symbol">_</a>
<a id="4868" href="Algebra.Lattice.Properties.Lattice.html#4824" class="Function">∨-∧-orderTheoreticLattice</a> <a id="4894" class="Symbol">=</a> <a id="4896" class="Keyword">record</a>
  <a id="4905" class="Symbol">{</a> <a id="4907" href="Relation.Binary.Lattice.Bundles.html#3869" class="Field">isLattice</a> <a id="4917" class="Symbol">=</a> <a id="4919" href="Algebra.Lattice.Properties.Lattice.html#3778" class="Function">∨-∧-isOrderTheoreticLattice</a>
  <a id="4949" class="Symbol">}</a>
</pre></body></html>

==> anc/html/Algebra.Lattice.Properties.Semilattice.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Algebra.Lattice.Properties.Semilattice</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Some derivable properties of semilattices</a>
<a id="151" class="Comment">------------------------------------------------------------------------</a>

<a id="225" class="Symbol">{-#</a> <a id="229" class="Keyword">OPTIONS</a> <a id="237" class="Pragma">--cubical-compatible</a> <a id="258" class="Pragma">--safe</a> <a id="265" class="Symbol">#-}</a>

<a id="270" class="Keyword">open</a> <a id="275" class="Keyword">import</a> <a id="282" href="Algebra.Lattice.Bundles.html" class="Module">Algebra.Lattice.Bundles</a> <a id="306" class="Keyword">using</a> <a id="312" class="Symbol">(</a><a id="313" href="Algebra.Lattice.Bundles.html#1438" class="Record">Semilattice</a><a id="324" class="Symbol">)</a>

<a id="327" class="Keyword">module</a> <a id="334" href="Algebra.Lattice.Properties.Semilattice.html" class="Module">Algebra.Lattice.Properties.Semilattice</a>
  <a id="375" class="Symbol">{</a><a id="376" href="Algebra.Lattice.Properties.Semilattice.html#376" class="Bound">c</a> <a id="378" href="Algebra.Lattice.Properties.Semilattice.html#378" class="Bound">ℓ</a><a id="379" class="Symbol">}</a> <a id="381" class="Symbol">(</a><a id="382" href="Algebra.Lattice.Properties.Semilattice.html#382" class="Bound">L</a> <a id="384" class="Symbol">:</a> <a id="386" href="Algebra.Lattice.Bundles.html#1438" class="Record">Semilattice</a> <a id="398" href="Algebra.Lattice.Properties.Semilattice.html#376" class="Bound">c</a> <a id="400" href="Algebra.Lattice.Properties.Semilattice.html#378" class="Bound">ℓ</a><a id="401" class="Symbol">)</a> <a id="403" class="Keyword">where</a>

<a id="410" class="Keyword">open</a> <a id="415" class="Keyword">import</a> <a id="422" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="446" class="Keyword">using</a> <a id="452" class="Symbol">(</a><a id="453" href="Relation.Binary.Bundles.html#4449" class="Record">Poset</a><a id="458" class="Symbol">)</a>
<a id="460" class="Keyword">import</a> <a id="467" href="Relation.Binary.Lattice.html" class="Module">Relation.Binary.Lattice</a> <a id="491" class="Symbol">as</a> <a id="494" class="Module">B</a>
<a id="496" class="Keyword">import</a> <a id="503" href="Relation.Binary.Properties.Poset.html" class="Module">Relation.Binary.Properties.Poset</a> <a id="536" class="Symbol">as</a> <a id="539" class="Module">PosetProperties</a>
<a id="555" class="Keyword">open</a> <a id="560" href="Algebra.Lattice.Bundles.html#1438" class="Module">Semilattice</a> <a id="572" href="Algebra.Lattice.Properties.Semilattice.html#382" class="Bound">L</a> <a id="574" class="Keyword">renaming</a> <a id="583" class="Symbol">(</a><a id="584" href="Algebra.Lattice.Bundles.html#1582" class="Field Operator">_∙_</a> <a id="588" class="Symbol">to</a> <a id="591" class="Field Operator">_∧_</a><a id="594" class="Symbol">)</a>

<a id="597" class="Keyword">open</a> <a id="602" class="Keyword">import</a> <a id="609" href="Relation.Binary.Reasoning.Setoid.html" class="Module">Relation.Binary.Reasoning.Setoid</a> <a id="642" href="Algebra.Structures.html#1928" class="Function">setoid</a>
<a id="649" class="Keyword">import</a> <a id="656" href="Relation.Binary.Construct.NaturalOrder.Left.html" class="Module">Relation.Binary.Construct.NaturalOrder.Left</a> <a id="700" href="Algebra.Lattice.Bundles.html#1548" class="Field Operator">_≈_</a> <a id="704" href="Algebra.Lattice.Properties.Semilattice.html#591" class="Field Operator">_∧_</a>
  <a id="710" class="Symbol">as</a> <a id="LeftNaturalOrder"></a><a id="713" href="Algebra.Lattice.Properties.Semilattice.html#713" class="Module">LeftNaturalOrder</a>

<a id="731" class="Comment">------------------------------------------------------------------------</a>
<a id="804" class="Comment">-- Every semilattice can be turned into a poset via the left natural</a>
<a id="873" class="Comment">-- order.</a>

<a id="poset"></a><a id="884" href="Algebra.Lattice.Properties.Semilattice.html#884" class="Function">poset</a> <a id="890" class="Symbol">:</a> <a id="892" href="Relation.Binary.Bundles.html#4449" class="Record">Poset</a> <a id="898" href="Algebra.Lattice.Properties.Semilattice.html#376" class="Bound">c</a> <a id="900" href="Algebra.Lattice.Properties.Semilattice.html#378" class="Bound">ℓ</a> <a id="902" href="Algebra.Lattice.Properties.Semilattice.html#378" class="Bound">ℓ</a>
<a id="904" href="Algebra.Lattice.Properties.Semilattice.html#884" class="Function">poset</a> <a id="910" class="Symbol">=</a> <a id="912" href="Relation.Binary.Construct.NaturalOrder.Left.html#5372" class="Function">LeftNaturalOrder.poset</a> <a id="935" href="Algebra.Lattice.Bundles.html#1614" class="Field">isSemilattice</a>

<a id="950" class="Keyword">open</a> <a id="955" href="Relation.Binary.Bundles.html#4449" class="Module">Poset</a> <a id="961" href="Algebra.Lattice.Properties.Semilattice.html#884" class="Function">poset</a> <a id="967" class="Keyword">using</a> <a id="973" class="Symbol">(</a><a id="974" href="Relation.Binary.Bundles.html#4588" class="Field Operator">_≤_</a><a id="977" class="Symbol">;</a> <a id="979" href="Relation.Binary.Bundles.html#5097" class="Function Operator">_≥_</a><a id="982" class="Symbol">;</a> <a id="984" href="Relation.Binary.Bundles.html#4624" class="Field">isPartialOrder</a><a id="998" class="Symbol">)</a>
<a id="1000" class="Keyword">open</a> <a id="1005" href="Relation.Binary.Properties.Poset.html" class="Module">PosetProperties</a> <a id="1021" href="Algebra.Lattice.Properties.Semilattice.html#884" class="Function">poset</a> <a id="1027" class="Keyword">using</a> <a id="1033" class="Symbol">(</a><a id="1034" href="Relation.Binary.Properties.Poset.html#1396" class="Function">≥-isPartialOrder</a><a id="1050" class="Symbol">)</a>

<a id="1053" class="Comment">------------------------------------------------------------------------</a>
<a id="1126" class="Comment">-- Every algebraic semilattice can be turned into an order-theoretic one.</a>

<a id="∧-isOrderTheoreticMeetSemilattice"></a><a id="1201" href="Algebra.Lattice.Properties.Semilattice.html#1201" class="Function">∧-isOrderTheoreticMeetSemilattice</a> <a id="1235" class="Symbol">:</a> <a id="1237" href="Relation.Binary.Lattice.Structures.html#2023" class="Record">B.IsMeetSemilattice</a> <a id="1257" href="Algebra.Lattice.Bundles.html#1548" class="Field Operator">_≈_</a> <a id="1261" href="Relation.Binary.Bundles.html#4588" class="Function Operator">_≤_</a> <a id="1265" href="Algebra.Lattice.Properties.Semilattice.html#591" class="Field Operator">_∧_</a>
<a id="1269" href="Algebra.Lattice.Properties.Semilattice.html#1201" class="Function">∧-isOrderTheoreticMeetSemilattice</a> <a id="1303" class="Symbol">=</a> <a id="1305" class="Keyword">record</a>
  <a id="1314" class="Symbol">{</a> <a id="1316" href="Relation.Binary.Lattice.Structures.html#2144" class="Field">isPartialOrder</a> <a id="1331" class="Symbol">=</a> <a id="1333" href="Relation.Binary.Bundles.html#4624" class="Function">isPartialOrder</a>
  <a id="1350" class="Symbol">;</a> <a id="1352" href="Relation.Binary.Lattice.Structures.html#2188" class="Field">infimum</a>        <a id="1367" class="Symbol">=</a> <a id="1369" href="Relation.Binary.Construct.NaturalOrder.Left.html#3823" class="Function">LeftNaturalOrder.infimum</a> <a id="1394" href="Algebra.Lattice.Bundles.html#1614" class="Field">isSemilattice</a>
  <a id="1410" class="Symbol">}</a>

<a id="∧-isOrderTheoreticJoinSemilattice"></a><a id="1413" href="Algebra.Lattice.Properties.Semilattice.html#1413" class="Function">∧-isOrderTheoreticJoinSemilattice</a> <a id="1447" class="Symbol">:</a> <a id="1449" href="Relation.Binary.Lattice.Structures.html#1060" class="Record">B.IsJoinSemilattice</a> <a id="1469" href="Algebra.Lattice.Bundles.html#1548" class="Field Operator">_≈_</a> <a id="1473" href="Relation.Binary.Bundles.html#5097" class="Function Operator">_≥_</a> <a id="1477" href="Algebra.Lattice.Properties.Semilattice.html#591" class="Field Operator">_∧_</a>
<a id="1481" href="Algebra.Lattice.Properties.Semilattice.html#1413" class="Function">∧-isOrderTheoreticJoinSemilattice</a> <a id="1515" class="Symbol">=</a> <a id="1517" class="Keyword">record</a>
  <a id="1526" class="Symbol">{</a> <a id="1528" href="Relation.Binary.Lattice.Structures.html#1181" class="Field">isPartialOrder</a> <a id="1543" class="Symbol">=</a> <a id="1545" href="Relation.Binary.Properties.Poset.html#1396" class="Function">≥-isPartialOrder</a>
  <a id="1564" class="Symbol">;</a> <a id="1566" href="Relation.Binary.Lattice.Structures.html#1225" class="Field">supremum</a>       <a id="1581" class="Symbol">=</a> <a id="1583" href="Relation.Binary.Lattice.Structures.html#2188" class="Field">B.IsMeetSemilattice.infimum</a>
                       <a id="1634" href="Algebra.Lattice.Properties.Semilattice.html#1201" class="Function">∧-isOrderTheoreticMeetSemilattice</a>
  <a id="1670" class="Symbol">}</a>

<a id="∧-orderTheoreticMeetSemilattice"></a><a id="1673" href="Algebra.Lattice.Properties.Semilattice.html#1673" class="Function">∧-orderTheoreticMeetSemilattice</a> <a id="1705" class="Symbol">:</a> <a id="1707" href="Relation.Binary.Lattice.Bundles.html#2125" class="Record">B.MeetSemilattice</a> <a id="1725" href="Algebra.Lattice.Properties.Semilattice.html#376" class="Bound">c</a> <a id="1727" href="Algebra.Lattice.Properties.Semilattice.html#378" class="Bound">ℓ</a> <a id="1729" href="Algebra.Lattice.Properties.Semilattice.html#378" class="Bound">ℓ</a>
<a id="1731" href="Algebra.Lattice.Properties.Semilattice.html#1673" class="Function">∧-orderTheoreticMeetSemilattice</a> <a id="1763" class="Symbol">=</a> <a id="1765" class="Keyword">record</a>
  <a id="1774" class="Symbol">{</a> <a id="1776" href="Relation.Binary.Lattice.Bundles.html#2450" class="Field">isMeetSemilattice</a> <a id="1794" class="Symbol">=</a> <a id="1796" href="Algebra.Lattice.Properties.Semilattice.html#1201" class="Function">∧-isOrderTheoreticMeetSemilattice</a>
  <a id="1832" class="Symbol">}</a>

<a id="∧-orderTheoreticJoinSemilattice"></a><a id="1835" href="Algebra.Lattice.Properties.Semilattice.html#1835" class="Function">∧-orderTheoreticJoinSemilattice</a> <a id="1867" class="Symbol">:</a> <a id="1869" href="Relation.Binary.Lattice.Bundles.html#726" class="Record">B.JoinSemilattice</a> <a id="1887" href="Algebra.Lattice.Properties.Semilattice.html#376" class="Bound">c</a> <a id="1889" href="Algebra.Lattice.Properties.Semilattice.html#378" class="Bound">ℓ</a> <a id="1891" href="Algebra.Lattice.Properties.Semilattice.html#378" class="Bound">ℓ</a>
<a id="1893" href="Algebra.Lattice.Properties.Semilattice.html#1835" class="Function">∧-orderTheoreticJoinSemilattice</a> <a id="1925" class="Symbol">=</a> <a id="1927" class="Keyword">record</a>
  <a id="1936" class="Symbol">{</a> <a id="1938" href="Relation.Binary.Lattice.Bundles.html#1051" class="Field">isJoinSemilattice</a> <a id="1956" class="Symbol">=</a> <a id="1958" href="Algebra.Lattice.Properties.Semilattice.html#1413" class="Function">∧-isOrderTheoreticJoinSemilattice</a>
  <a id="1994" class="Symbol">}</a>
</pre></body></html>

==> anc/html/Algebra.Lattice.Structures.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Algebra.Lattice.Structures</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Some lattice-like structures defined by properties of _∧_ and _∨_</a>
<a id="175" class="Comment">-- (not packed up with sets, operations, etc.)</a>
<a id="222" class="Comment">--</a>
<a id="225" class="Comment">-- For lattices defined via an order relation, see</a>
<a id="276" class="Comment">-- Relation.Binary.Lattice.</a>
<a id="304" class="Comment">------------------------------------------------------------------------</a>

<a id="378" class="Comment">-- The contents of this module should be accessed via `Algebra.Lattice`,</a>
<a id="451" class="Comment">-- unless you want to parameterise it via the equality relation.</a>

<a id="517" class="Symbol">{-#</a> <a id="521" class="Keyword">OPTIONS</a> <a id="529" class="Pragma">--cubical-compatible</a> <a id="550" class="Pragma">--safe</a> <a id="557" class="Symbol">#-}</a>

<a id="562" class="Keyword">open</a> <a id="567" class="Keyword">import</a> <a id="574" href="Algebra.Core.html" class="Module">Algebra.Core</a> <a id="587" class="Keyword">using</a> <a id="593" class="Symbol">(</a><a id="594" href="Algebra.Core.html#484" class="Function">Op₁</a><a id="597" class="Symbol">;</a> <a id="599" href="Algebra.Core.html#527" class="Function">Op₂</a><a id="602" class="Symbol">)</a>
<a id="604" class="Keyword">open</a> <a id="609" class="Keyword">import</a> <a id="616" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="634" class="Keyword">using</a> <a id="640" class="Symbol">(</a><a id="641" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="646" class="Symbol">;</a> <a id="648" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="653" class="Symbol">)</a>
<a id="655" class="Keyword">open</a> <a id="660" class="Keyword">import</a> <a id="667" href="Level.html" class="Module">Level</a> <a id="673" class="Keyword">using</a> <a id="679" class="Symbol">(</a><a id="680" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="683" class="Symbol">)</a>
<a id="685" class="Keyword">open</a> <a id="690" class="Keyword">import</a> <a id="697" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="718" class="Keyword">using</a> <a id="724" class="Symbol">(</a><a id="725" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="728" class="Symbol">)</a>
<a id="730" class="Keyword">open</a> <a id="735" class="Keyword">import</a> <a id="742" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="766" class="Keyword">using</a> <a id="772" class="Symbol">(</a><a id="773" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="779" class="Symbol">)</a>
<a id="781" class="Keyword">open</a> <a id="786" class="Keyword">import</a> <a id="793" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a> <a id="820" class="Keyword">using</a> <a id="826" class="Symbol">(</a><a id="827" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a><a id="840" class="Symbol">)</a>

<a id="843" class="Keyword">module</a> <a id="850" href="Algebra.Lattice.Structures.html" class="Module">Algebra.Lattice.Structures</a>
  <a id="879" class="Symbol">{</a><a id="880" href="Algebra.Lattice.Structures.html#880" class="Bound">a</a> <a id="882" href="Algebra.Lattice.Structures.html#882" class="Bound">ℓ</a><a id="883" class="Symbol">}</a> <a id="885" class="Symbol">{</a><a id="886" href="Algebra.Lattice.Structures.html#886" class="Bound">A</a> <a id="888" class="Symbol">:</a> <a id="890" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="894" href="Algebra.Lattice.Structures.html#880" class="Bound">a</a><a id="895" class="Symbol">}</a>  <a id="898" class="Comment">-- The underlying set</a>
  <a id="922" class="Symbol">(</a><a id="923" href="Algebra.Lattice.Structures.html#923" class="Bound Operator">_≈_</a> <a id="927" class="Symbol">:</a> <a id="929" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="933" href="Algebra.Lattice.Structures.html#886" class="Bound">A</a> <a id="935" href="Algebra.Lattice.Structures.html#882" class="Bound">ℓ</a><a id="936" class="Symbol">)</a>    <a id="941" class="Comment">-- The underlying equality relation</a>
  <a id="979" class="Keyword">where</a>

<a id="986" class="Keyword">open</a> <a id="991" class="Keyword">import</a> <a id="998" href="Algebra.Definitions.html" class="Module">Algebra.Definitions</a> <a id="1018" href="Algebra.Lattice.Structures.html#923" class="Bound Operator">_≈_</a>
<a id="1022" class="Keyword">open</a> <a id="1027" class="Keyword">import</a> <a id="1034" href="Algebra.Structures.html" class="Module">Algebra.Structures</a> <a id="1053" href="Algebra.Lattice.Structures.html#923" class="Bound Operator">_≈_</a>

<a id="1058" class="Comment">------------------------------------------------------------------------</a>
<a id="1131" class="Comment">-- Structures with 1 binary operation</a>

<a id="IsSemilattice"></a><a id="1170" href="Algebra.Lattice.Structures.html#1170" class="Function">IsSemilattice</a> <a id="1184" class="Symbol">=</a> <a id="1186" href="Algebra.Structures.html#3967" class="Record">IsCommutativeBand</a>
<a id="1204" class="Keyword">module</a> <a id="IsSemilattice"></a><a id="1211" href="Algebra.Lattice.Structures.html#1211" class="Module">IsSemilattice</a> <a id="1225" class="Symbol">{</a><a id="1226" href="Algebra.Lattice.Structures.html#1226" class="Bound">∙</a><a id="1227" class="Symbol">}</a> <a id="1229" class="Symbol">(</a><a id="1230" href="Algebra.Lattice.Structures.html#1230" class="Bound">L</a> <a id="1232" class="Symbol">:</a> <a id="1234" href="Algebra.Lattice.Structures.html#1170" class="Function">IsSemilattice</a> <a id="1248" href="Algebra.Lattice.Structures.html#1226" class="Bound">∙</a><a id="1249" class="Symbol">)</a> <a id="1251" class="Keyword">where</a>
  <a id="1259" class="Keyword">open</a> <a id="1264" href="Algebra.Structures.html#3967" class="Module">IsCommutativeBand</a> <a id="1282" href="Algebra.Lattice.Structures.html#1230" class="Bound">L</a> <a id="1284" class="Keyword">public</a>
    <a id="1295" class="Keyword">using</a> <a id="1301" class="Symbol">(</a><a id="1302" href="Algebra.Structures.html#4029" class="Field">isBand</a><a id="1308" class="Symbol">;</a> <a id="1310" href="Algebra.Structures.html#4051" class="Field">comm</a><a id="1314" class="Symbol">)</a>
  <a id="1318" class="Keyword">open</a> <a id="1323" href="Algebra.Structures.html#3508" class="Module">IsBand</a> <a id="1330" href="Algebra.Structures.html#4029" class="Field">isBand</a> <a id="1337" class="Keyword">public</a>

<a id="1345" class="Comment">-- Used to bring names appropriate for a meet semilattice into scope.</a>
<a id="IsMeetSemilattice"></a><a id="1415" href="Algebra.Lattice.Structures.html#1415" class="Function">IsMeetSemilattice</a> <a id="1433" class="Symbol">=</a> <a id="1435" href="Algebra.Lattice.Structures.html#1170" class="Function">IsSemilattice</a>
<a id="1449" class="Keyword">module</a> <a id="IsMeetSemilattice"></a><a id="1456" href="Algebra.Lattice.Structures.html#1456" class="Module">IsMeetSemilattice</a> <a id="1474" class="Symbol">{</a><a id="1475" href="Algebra.Lattice.Structures.html#1475" class="Bound">∧</a><a id="1476" class="Symbol">}</a> <a id="1478" class="Symbol">(</a><a id="1479" href="Algebra.Lattice.Structures.html#1479" class="Bound">L</a> <a id="1481" class="Symbol">:</a> <a id="1483" href="Algebra.Lattice.Structures.html#1415" class="Function">IsMeetSemilattice</a> <a id="1501" href="Algebra.Lattice.Structures.html#1475" class="Bound">∧</a><a id="1502" class="Symbol">)</a> <a id="1504" class="Keyword">where</a>
  <a id="1512" class="Keyword">open</a> <a id="1517" href="Algebra.Lattice.Structures.html#1211" class="Module">IsSemilattice</a> <a id="1531" href="Algebra.Lattice.Structures.html#1479" class="Bound">L</a> <a id="1533" class="Keyword">public</a>
    <a id="1544" class="Keyword">renaming</a>
    <a id="1557" class="Symbol">(</a> <a id="1559" href="Algebra.Structures.html#1853" class="Function">∙-cong</a>  <a id="1567" class="Symbol">to</a> <a id="1570" class="Function">∧-cong</a>
    <a id="1581" class="Symbol">;</a> <a id="1583" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a> <a id="1591" class="Symbol">to</a> <a id="1594" class="Function">∧-congˡ</a>
    <a id="1606" class="Symbol">;</a> <a id="1608" href="Algebra.Consequences.Base.html#1087" class="Function">∙-congʳ</a> <a id="1616" class="Symbol">to</a> <a id="1619" class="Function">∧-congʳ</a>
    <a id="1631" class="Symbol">)</a>

<a id="1634" class="Comment">-- Used to bring names appropriate for a join semilattice into scope.</a>
<a id="IsJoinSemilattice"></a><a id="1704" href="Algebra.Lattice.Structures.html#1704" class="Function">IsJoinSemilattice</a> <a id="1722" class="Symbol">=</a> <a id="1724" href="Algebra.Lattice.Structures.html#1170" class="Function">IsSemilattice</a>
<a id="1738" class="Keyword">module</a> <a id="IsJoinSemilattice"></a><a id="1745" href="Algebra.Lattice.Structures.html#1745" class="Module">IsJoinSemilattice</a> <a id="1763" class="Symbol">{</a><a id="1764" href="Algebra.Lattice.Structures.html#1764" class="Bound">∨</a><a id="1765" class="Symbol">}</a> <a id="1767" class="Symbol">(</a><a id="1768" href="Algebra.Lattice.Structures.html#1768" class="Bound">L</a> <a id="1770" class="Symbol">:</a> <a id="1772" href="Algebra.Lattice.Structures.html#1704" class="Function">IsJoinSemilattice</a> <a id="1790" href="Algebra.Lattice.Structures.html#1764" class="Bound">∨</a><a id="1791" class="Symbol">)</a> <a id="1793" class="Keyword">where</a>
  <a id="1801" class="Keyword">open</a> <a id="1806" href="Algebra.Lattice.Structures.html#1211" class="Module">IsSemilattice</a> <a id="1820" href="Algebra.Lattice.Structures.html#1768" class="Bound">L</a> <a id="1822" class="Keyword">public</a>
    <a id="1833" class="Keyword">renaming</a>
    <a id="1846" class="Symbol">(</a> <a id="1848" href="Algebra.Structures.html#1853" class="Function">∙-cong</a>  <a id="1856" class="Symbol">to</a> <a id="1859" class="Function">∨-cong</a>
    <a id="1870" class="Symbol">;</a> <a id="1872" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a> <a id="1880" class="Symbol">to</a> <a id="1883" class="Function">∨-congˡ</a>
    <a id="1895" class="Symbol">;</a> <a id="1897" href="Algebra.Consequences.Base.html#1087" class="Function">∙-congʳ</a> <a id="1905" class="Symbol">to</a> <a id="1908" class="Function">∨-congʳ</a>
    <a id="1920" class="Symbol">)</a>

<a id="1923" class="Comment">------------------------------------------------------------------------</a>
<a id="1996" class="Comment">-- Structures with 1 binary operation &amp; 1 element</a>

<a id="2047" class="Comment">-- A bounded semi-lattice is the same thing as an idempotent commutative</a>
<a id="2120" class="Comment">-- monoid.</a>
<a id="IsBoundedSemilattice"></a><a id="2131" href="Algebra.Lattice.Structures.html#2131" class="Function">IsBoundedSemilattice</a> <a id="2152" class="Symbol">=</a> <a id="2154" href="Algebra.Structures.html#5876" class="Record">IsIdempotentCommutativeMonoid</a>
<a id="2184" class="Keyword">module</a> <a id="IsBoundedSemilattice"></a><a id="2191" href="Algebra.Lattice.Structures.html#2191" class="Module">IsBoundedSemilattice</a> <a id="2212" class="Symbol">{</a><a id="2213" href="Algebra.Lattice.Structures.html#2213" class="Bound">∙</a> <a id="2215" href="Algebra.Lattice.Structures.html#2215" class="Bound">ε</a><a id="2216" class="Symbol">}</a> <a id="2218" class="Symbol">(</a><a id="2219" href="Algebra.Lattice.Structures.html#2219" class="Bound">L</a> <a id="2221" class="Symbol">:</a> <a id="2223" href="Algebra.Lattice.Structures.html#2131" class="Function">IsBoundedSemilattice</a> <a id="2244" href="Algebra.Lattice.Structures.html#2213" class="Bound">∙</a> <a id="2246" href="Algebra.Lattice.Structures.html#2215" class="Bound">ε</a><a id="2247" class="Symbol">)</a> <a id="2249" class="Keyword">where</a>

  <a id="2258" class="Keyword">open</a> <a id="2263" href="Algebra.Structures.html#5876" class="Module">IsIdempotentCommutativeMonoid</a> <a id="2293" href="Algebra.Lattice.Structures.html#2219" class="Bound">L</a> <a id="2295" class="Keyword">public</a>
    <a id="2306" class="Keyword">renaming</a> <a id="2315" class="Symbol">(</a><a id="2316" href="Algebra.Structures.html#6325" class="Function">isCommutativeBand</a> <a id="2334" class="Symbol">to</a> <a id="2337" class="Function">isSemilattice</a><a id="2350" class="Symbol">)</a>


<a id="2354" class="Comment">-- Used to bring names appropriate for a bounded meet semilattice</a>
<a id="2420" class="Comment">-- into scope.</a>
<a id="IsBoundedMeetSemilattice"></a><a id="2435" href="Algebra.Lattice.Structures.html#2435" class="Function">IsBoundedMeetSemilattice</a> <a id="2460" class="Symbol">=</a> <a id="2462" href="Algebra.Lattice.Structures.html#2131" class="Function">IsBoundedSemilattice</a>
<a id="2483" class="Keyword">module</a> <a id="IsBoundedMeetSemilattice"></a><a id="2490" href="Algebra.Lattice.Structures.html#2490" class="Module">IsBoundedMeetSemilattice</a> <a id="2515" class="Symbol">{</a><a id="2516" href="Algebra.Lattice.Structures.html#2516" class="Bound">∧</a> <a id="2518" href="Algebra.Lattice.Structures.html#2518" class="Bound">⊤</a><a id="2519" class="Symbol">}</a> <a id="2521" class="Symbol">(</a><a id="2522" href="Algebra.Lattice.Structures.html#2522" class="Bound">L</a> <a id="2524" class="Symbol">:</a> <a id="2526" href="Algebra.Lattice.Structures.html#2435" class="Function">IsBoundedMeetSemilattice</a> <a id="2551" href="Algebra.Lattice.Structures.html#2516" class="Bound">∧</a> <a id="2553" href="Algebra.Lattice.Structures.html#2518" class="Bound">⊤</a><a id="2554" class="Symbol">)</a>
  <a id="2558" class="Keyword">where</a>

  <a id="2567" class="Keyword">open</a> <a id="2572" href="Algebra.Lattice.Structures.html#2191" class="Module">IsBoundedSemilattice</a> <a id="2593" href="Algebra.Lattice.Structures.html#2522" class="Bound">L</a> <a id="2595" class="Keyword">public</a>
    <a id="2606" class="Keyword">using</a> <a id="2612" class="Symbol">(</a><a id="2613" href="Algebra.Structures.html#4902" class="Function">identity</a><a id="2621" class="Symbol">;</a> <a id="2623" href="Algebra.Structures.html#4971" class="Function">identityˡ</a><a id="2632" class="Symbol">;</a> <a id="2634" href="Algebra.Structures.html#5032" class="Function">identityʳ</a><a id="2643" class="Symbol">)</a>
    <a id="2649" class="Keyword">renaming</a> <a id="2658" class="Symbol">(</a><a id="2659" href="Algebra.Lattice.Structures.html#2337" class="Function">isSemilattice</a> <a id="2673" class="Symbol">to</a> <a id="2676" class="Function">isMeetSemilattice</a><a id="2693" class="Symbol">)</a>

  <a id="2698" class="Keyword">open</a> <a id="2703" href="Algebra.Lattice.Structures.html#1456" class="Module">IsMeetSemilattice</a> <a id="2721" href="Algebra.Lattice.Structures.html#2676" class="Function">isMeetSemilattice</a> <a id="2739" class="Keyword">public</a>


<a id="2748" class="Comment">-- Used to bring names appropriate for a bounded join semilattice</a>
<a id="2814" class="Comment">-- into scope.</a>
<a id="IsBoundedJoinSemilattice"></a><a id="2829" href="Algebra.Lattice.Structures.html#2829" class="Function">IsBoundedJoinSemilattice</a> <a id="2854" class="Symbol">=</a> <a id="2856" href="Algebra.Lattice.Structures.html#2131" class="Function">IsBoundedSemilattice</a>
<a id="2877" class="Keyword">module</a> <a id="IsBoundedJoinSemilattice"></a><a id="2884" href="Algebra.Lattice.Structures.html#2884" class="Module">IsBoundedJoinSemilattice</a> <a id="2909" class="Symbol">{</a><a id="2910" href="Algebra.Lattice.Structures.html#2910" class="Bound">∨</a> <a id="2912" href="Algebra.Lattice.Structures.html#2912" class="Bound">⊥</a><a id="2913" class="Symbol">}</a> <a id="2915" class="Symbol">(</a><a id="2916" href="Algebra.Lattice.Structures.html#2916" class="Bound">L</a> <a id="2918" class="Symbol">:</a> <a id="2920" href="Algebra.Lattice.Structures.html#2829" class="Function">IsBoundedJoinSemilattice</a> <a id="2945" href="Algebra.Lattice.Structures.html#2910" class="Bound">∨</a> <a id="2947" href="Algebra.Lattice.Structures.html#2912" class="Bound">⊥</a><a id="2948" class="Symbol">)</a>
  <a id="2952" class="Keyword">where</a>

  <a id="2961" class="Keyword">open</a> <a id="2966" href="Algebra.Lattice.Structures.html#2191" class="Module">IsBoundedSemilattice</a> <a id="2987" href="Algebra.Lattice.Structures.html#2916" class="Bound">L</a> <a id="2989" class="Keyword">public</a>
    <a id="3000" class="Keyword">using</a> <a id="3006" class="Symbol">(</a><a id="3007" href="Algebra.Structures.html#4902" class="Function">identity</a><a id="3015" class="Symbol">;</a> <a id="3017" href="Algebra.Structures.html#4971" class="Function">identityˡ</a><a id="3026" class="Symbol">;</a> <a id="3028" href="Algebra.Structures.html#5032" class="Function">identityʳ</a><a id="3037" class="Symbol">)</a>
    <a id="3043" class="Keyword">renaming</a> <a id="3052" class="Symbol">(</a><a id="3053" href="Algebra.Lattice.Structures.html#2337" class="Function">isSemilattice</a> <a id="3067" class="Symbol">to</a> <a id="3070" class="Function">isJoinSemilattice</a><a id="3087" class="Symbol">)</a>

  <a id="3092" class="Keyword">open</a> <a id="3097" href="Algebra.Lattice.Structures.html#1745" class="Module">IsJoinSemilattice</a> <a id="3115" href="Algebra.Lattice.Structures.html#3070" class="Function">isJoinSemilattice</a> <a id="3133" class="Keyword">public</a>

<a id="3141" class="Comment">------------------------------------------------------------------------</a>
<a id="3214" class="Comment">-- Structures with 2 binary operations</a>

<a id="3254" class="Comment">-- Note that `IsLattice` is not defined in terms of `IsMeetSemilattice`</a>
<a id="3326" class="Comment">-- and `IsJoinSemilattice` for two reasons:</a>
<a id="3370" class="Comment">--   1) it would result in a structure with two *different* proofs that</a>
<a id="3442" class="Comment">--   the equality relation `≈` is an equivalence relation.</a>
<a id="3501" class="Comment">--   2) the idempotence laws of ∨ and ∧ can be derived from the</a>
<a id="3565" class="Comment">--   absorption laws, which makes the corresponding &quot;idem&quot; fields</a>
<a id="3631" class="Comment">--   redundant.</a>
<a id="3647" class="Comment">--</a>
<a id="3650" class="Comment">-- It is possible to construct the `IsLattice` record from</a>
<a id="3709" class="Comment">-- `IsMeetSemilattice` and `IsJoinSemilattice` via the `IsLattice₂`</a>
<a id="3777" class="Comment">-- record found in `Algebra.Lattice.Structures.Biased`.</a>
<a id="3833" class="Comment">--</a>
<a id="3836" class="Comment">-- The derived idempotence laws are stated and proved in</a>
<a id="3893" class="Comment">-- `Algebra.Lattice.Properties.Lattice` along with the fact that every</a>
<a id="3964" class="Comment">-- lattice consists of two semilattices.</a>

<a id="4006" class="Keyword">record</a> <a id="IsLattice"></a><a id="4013" href="Algebra.Lattice.Structures.html#4013" class="Record">IsLattice</a> <a id="4023" class="Symbol">(</a><a id="4024" href="Algebra.Lattice.Structures.html#4024" class="Bound">∨</a> <a id="4026" href="Algebra.Lattice.Structures.html#4026" class="Bound">∧</a> <a id="4028" class="Symbol">:</a> <a id="4030" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="4034" href="Algebra.Lattice.Structures.html#886" class="Bound">A</a><a id="4035" class="Symbol">)</a> <a id="4037" class="Symbol">:</a> <a id="4039" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4043" class="Symbol">(</a><a id="4044" href="Algebra.Lattice.Structures.html#880" class="Bound">a</a> <a id="4046" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4048" href="Algebra.Lattice.Structures.html#882" class="Bound">ℓ</a><a id="4049" class="Symbol">)</a> <a id="4051" class="Keyword">where</a>
  <a id="4059" class="Keyword">field</a>
    <a id="IsLattice.isEquivalence"></a><a id="4069" href="Algebra.Lattice.Structures.html#4069" class="Field">isEquivalence</a> <a id="4083" class="Symbol">:</a> <a id="4085" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a> <a id="4099" href="Algebra.Lattice.Structures.html#923" class="Bound Operator">_≈_</a>
    <a id="IsLattice.∨-comm"></a><a id="4107" href="Algebra.Lattice.Structures.html#4107" class="Field">∨-comm</a>        <a id="4121" class="Symbol">:</a> <a id="4123" href="Algebra.Definitions.html#1643" class="Function">Commutative</a> <a id="4135" href="Algebra.Lattice.Structures.html#4024" class="Bound">∨</a>
    <a id="IsLattice.∨-assoc"></a><a id="4141" href="Algebra.Lattice.Structures.html#4141" class="Field">∨-assoc</a>       <a id="4155" class="Symbol">:</a> <a id="4157" href="Algebra.Definitions.html#1556" class="Function">Associative</a> <a id="4169" href="Algebra.Lattice.Structures.html#4024" class="Bound">∨</a>
    <a id="IsLattice.∨-cong"></a><a id="4175" href="Algebra.Lattice.Structures.html#4175" class="Field">∨-cong</a>        <a id="4189" class="Symbol">:</a> <a id="4191" href="Algebra.Definitions.html#1336" class="Function">Congruent₂</a> <a id="4202" href="Algebra.Lattice.Structures.html#4024" class="Bound">∨</a>
    <a id="IsLattice.∧-comm"></a><a id="4208" href="Algebra.Lattice.Structures.html#4208" class="Field">∧-comm</a>        <a id="4222" class="Symbol">:</a> <a id="4224" href="Algebra.Definitions.html#1643" class="Function">Commutative</a> <a id="4236" href="Algebra.Lattice.Structures.html#4026" class="Bound">∧</a>
    <a id="IsLattice.∧-assoc"></a><a id="4242" href="Algebra.Lattice.Structures.html#4242" class="Field">∧-assoc</a>       <a id="4256" class="Symbol">:</a> <a id="4258" href="Algebra.Definitions.html#1556" class="Function">Associative</a> <a id="4270" href="Algebra.Lattice.Structures.html#4026" class="Bound">∧</a>
    <a id="IsLattice.∧-cong"></a><a id="4276" href="Algebra.Lattice.Structures.html#4276" class="Field">∧-cong</a>        <a id="4290" class="Symbol">:</a> <a id="4292" href="Algebra.Definitions.html#1336" class="Function">Congruent₂</a> <a id="4303" href="Algebra.Lattice.Structures.html#4026" class="Bound">∧</a>
    <a id="IsLattice.absorptive"></a><a id="4309" href="Algebra.Lattice.Structures.html#4309" class="Field">absorptive</a>    <a id="4323" class="Symbol">:</a> <a id="4325" href="Algebra.Definitions.html#4294" class="Function">Absorptive</a> <a id="4336" href="Algebra.Lattice.Structures.html#4024" class="Bound">∨</a> <a id="4338" href="Algebra.Lattice.Structures.html#4026" class="Bound">∧</a>

  <a id="4343" class="Keyword">open</a> <a id="4348" href="Relation.Binary.Structures.html#1595" class="Module">IsEquivalence</a> <a id="4362" href="Algebra.Lattice.Structures.html#4069" class="Field">isEquivalence</a> <a id="4376" class="Keyword">public</a>

  <a id="IsLattice.∨-absorbs-∧"></a><a id="4386" href="Algebra.Lattice.Structures.html#4386" class="Function">∨-absorbs-∧</a> <a id="4398" class="Symbol">:</a> <a id="4400" href="Algebra.Lattice.Structures.html#4024" class="Bound">∨</a> <a id="4402" href="Algebra.Definitions.html#4215" class="Function Operator">Absorbs</a> <a id="4410" href="Algebra.Lattice.Structures.html#4026" class="Bound">∧</a>
  <a id="4414" href="Algebra.Lattice.Structures.html#4386" class="Function">∨-absorbs-∧</a> <a id="4426" class="Symbol">=</a> <a id="4428" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="4434" href="Algebra.Lattice.Structures.html#4309" class="Field">absorptive</a>

  <a id="IsLattice.∧-absorbs-∨"></a><a id="4448" href="Algebra.Lattice.Structures.html#4448" class="Function">∧-absorbs-∨</a> <a id="4460" class="Symbol">:</a> <a id="4462" href="Algebra.Lattice.Structures.html#4026" class="Bound">∧</a> <a id="4464" href="Algebra.Definitions.html#4215" class="Function Operator">Absorbs</a> <a id="4472" href="Algebra.Lattice.Structures.html#4024" class="Bound">∨</a>
  <a id="4476" href="Algebra.Lattice.Structures.html#4448" class="Function">∧-absorbs-∨</a> <a id="4488" class="Symbol">=</a> <a id="4490" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="4496" href="Algebra.Lattice.Structures.html#4309" class="Field">absorptive</a>

  <a id="IsLattice.∧-congˡ"></a><a id="4510" href="Algebra.Lattice.Structures.html#4510" class="Function">∧-congˡ</a> <a id="4518" class="Symbol">:</a> <a id="4520" href="Algebra.Definitions.html#1400" class="Function">LeftCongruent</a> <a id="4534" href="Algebra.Lattice.Structures.html#4026" class="Bound">∧</a>
  <a id="4538" href="Algebra.Lattice.Structures.html#4510" class="Function">∧-congˡ</a> <a id="4546" href="Algebra.Lattice.Structures.html#4546" class="Bound">y≈z</a> <a id="4550" class="Symbol">=</a> <a id="4552" href="Algebra.Lattice.Structures.html#4276" class="Field">∧-cong</a> <a id="4559" href="Relation.Binary.Structures.html#1641" class="Function">refl</a> <a id="4564" href="Algebra.Lattice.Structures.html#4546" class="Bound">y≈z</a>

  <a id="IsLattice.∧-congʳ"></a><a id="4571" href="Algebra.Lattice.Structures.html#4571" class="Function">∧-congʳ</a> <a id="4579" class="Symbol">:</a> <a id="4581" href="Algebra.Definitions.html#1477" class="Function">RightCongruent</a> <a id="4596" href="Algebra.Lattice.Structures.html#4026" class="Bound">∧</a>
  <a id="4600" href="Algebra.Lattice.Structures.html#4571" class="Function">∧-congʳ</a> <a id="4608" href="Algebra.Lattice.Structures.html#4608" class="Bound">y≈z</a> <a id="4612" class="Symbol">=</a> <a id="4614" href="Algebra.Lattice.Structures.html#4276" class="Field">∧-cong</a> <a id="4621" href="Algebra.Lattice.Structures.html#4608" class="Bound">y≈z</a> <a id="4625" href="Relation.Binary.Structures.html#1641" class="Function">refl</a>

  <a id="IsLattice.∨-congˡ"></a><a id="4633" href="Algebra.Lattice.Structures.html#4633" class="Function">∨-congˡ</a> <a id="4641" class="Symbol">:</a> <a id="4643" href="Algebra.Definitions.html#1400" class="Function">LeftCongruent</a> <a id="4657" href="Algebra.Lattice.Structures.html#4024" class="Bound">∨</a>
  <a id="4661" href="Algebra.Lattice.Structures.html#4633" class="Function">∨-congˡ</a> <a id="4669" href="Algebra.Lattice.Structures.html#4669" class="Bound">y≈z</a> <a id="4673" class="Symbol">=</a> <a id="4675" href="Algebra.Lattice.Structures.html#4175" class="Field">∨-cong</a> <a id="4682" href="Relation.Binary.Structures.html#1641" class="Function">refl</a> <a id="4687" href="Algebra.Lattice.Structures.html#4669" class="Bound">y≈z</a>

  <a id="IsLattice.∨-congʳ"></a><a id="4694" href="Algebra.Lattice.Structures.html#4694" class="Function">∨-congʳ</a> <a id="4702" class="Symbol">:</a> <a id="4704" href="Algebra.Definitions.html#1477" class="Function">RightCongruent</a> <a id="4719" href="Algebra.Lattice.Structures.html#4024" class="Bound">∨</a>
  <a id="4723" href="Algebra.Lattice.Structures.html#4694" class="Function">∨-congʳ</a> <a id="4731" href="Algebra.Lattice.Structures.html#4731" class="Bound">y≈z</a> <a id="4735" class="Symbol">=</a> <a id="4737" href="Algebra.Lattice.Structures.html#4175" class="Field">∨-cong</a> <a id="4744" href="Algebra.Lattice.Structures.html#4731" class="Bound">y≈z</a> <a id="4748" href="Relation.Binary.Structures.html#1641" class="Function">refl</a>


<a id="4755" class="Keyword">record</a> <a id="IsDistributiveLattice"></a><a id="4762" href="Algebra.Lattice.Structures.html#4762" class="Record">IsDistributiveLattice</a> <a id="4784" class="Symbol">(</a><a id="4785" href="Algebra.Lattice.Structures.html#4785" class="Bound">∨</a> <a id="4787" href="Algebra.Lattice.Structures.html#4787" class="Bound">∧</a> <a id="4789" class="Symbol">:</a> <a id="4791" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="4795" href="Algebra.Lattice.Structures.html#886" class="Bound">A</a><a id="4796" class="Symbol">)</a> <a id="4798" class="Symbol">:</a> <a id="4800" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4804" class="Symbol">(</a><a id="4805" href="Algebra.Lattice.Structures.html#880" class="Bound">a</a> <a id="4807" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4809" href="Algebra.Lattice.Structures.html#882" class="Bound">ℓ</a><a id="4810" class="Symbol">)</a> <a id="4812" class="Keyword">where</a>
  <a id="4820" class="Keyword">field</a>
    <a id="IsDistributiveLattice.isLattice"></a><a id="4830" href="Algebra.Lattice.Structures.html#4830" class="Field">isLattice</a>   <a id="4842" class="Symbol">:</a> <a id="4844" href="Algebra.Lattice.Structures.html#4013" class="Record">IsLattice</a> <a id="4854" href="Algebra.Lattice.Structures.html#4785" class="Bound">∨</a> <a id="4856" href="Algebra.Lattice.Structures.html#4787" class="Bound">∧</a>
    <a id="IsDistributiveLattice.∨-distrib-∧"></a><a id="4862" href="Algebra.Lattice.Structures.html#4862" class="Field">∨-distrib-∧</a> <a id="4874" class="Symbol">:</a> <a id="4876" href="Algebra.Lattice.Structures.html#4785" class="Bound">∨</a> <a id="4878" href="Algebra.Definitions.html#3635" class="Function Operator">DistributesOver</a> <a id="4894" href="Algebra.Lattice.Structures.html#4787" class="Bound">∧</a>
    <a id="IsDistributiveLattice.∧-distrib-∨"></a><a id="4900" href="Algebra.Lattice.Structures.html#4900" class="Field">∧-distrib-∨</a> <a id="4912" class="Symbol">:</a> <a id="4914" href="Algebra.Lattice.Structures.html#4787" class="Bound">∧</a> <a id="4916" href="Algebra.Definitions.html#3635" class="Function Operator">DistributesOver</a> <a id="4932" href="Algebra.Lattice.Structures.html#4785" class="Bound">∨</a>

  <a id="4937" class="Keyword">open</a> <a id="4942" href="Algebra.Lattice.Structures.html#4013" class="Module">IsLattice</a> <a id="4952" href="Algebra.Lattice.Structures.html#4830" class="Field">isLattice</a> <a id="4962" class="Keyword">public</a>

  <a id="IsDistributiveLattice.∨-distribˡ-∧"></a><a id="4972" href="Algebra.Lattice.Structures.html#4972" class="Function">∨-distribˡ-∧</a> <a id="4985" class="Symbol">:</a> <a id="4987" href="Algebra.Lattice.Structures.html#4785" class="Bound">∨</a> <a id="4989" href="Algebra.Definitions.html#3397" class="Function Operator">DistributesOverˡ</a> <a id="5006" href="Algebra.Lattice.Structures.html#4787" class="Bound">∧</a>
  <a id="5010" href="Algebra.Lattice.Structures.html#4972" class="Function">∨-distribˡ-∧</a> <a id="5023" class="Symbol">=</a> <a id="5025" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="5031" href="Algebra.Lattice.Structures.html#4862" class="Field">∨-distrib-∧</a>

  <a id="IsDistributiveLattice.∨-distribʳ-∧"></a><a id="5046" href="Algebra.Lattice.Structures.html#5046" class="Function">∨-distribʳ-∧</a> <a id="5059" class="Symbol">:</a> <a id="5061" href="Algebra.Lattice.Structures.html#4785" class="Bound">∨</a> <a id="5063" href="Algebra.Definitions.html#3516" class="Function Operator">DistributesOverʳ</a> <a id="5080" href="Algebra.Lattice.Structures.html#4787" class="Bound">∧</a>
  <a id="5084" href="Algebra.Lattice.Structures.html#5046" class="Function">∨-distribʳ-∧</a> <a id="5097" class="Symbol">=</a> <a id="5099" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="5105" href="Algebra.Lattice.Structures.html#4862" class="Field">∨-distrib-∧</a>

  <a id="IsDistributiveLattice.∧-distribˡ-∨"></a><a id="5120" href="Algebra.Lattice.Structures.html#5120" class="Function">∧-distribˡ-∨</a> <a id="5133" class="Symbol">:</a> <a id="5135" href="Algebra.Lattice.Structures.html#4787" class="Bound">∧</a> <a id="5137" href="Algebra.Definitions.html#3397" class="Function Operator">DistributesOverˡ</a> <a id="5154" href="Algebra.Lattice.Structures.html#4785" class="Bound">∨</a>
  <a id="5158" href="Algebra.Lattice.Structures.html#5120" class="Function">∧-distribˡ-∨</a> <a id="5171" class="Symbol">=</a> <a id="5173" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="5179" href="Algebra.Lattice.Structures.html#4900" class="Field">∧-distrib-∨</a>

  <a id="IsDistributiveLattice.∧-distribʳ-∨"></a><a id="5194" href="Algebra.Lattice.Structures.html#5194" class="Function">∧-distribʳ-∨</a> <a id="5207" class="Symbol">:</a> <a id="5209" href="Algebra.Lattice.Structures.html#4787" class="Bound">∧</a> <a id="5211" href="Algebra.Definitions.html#3516" class="Function Operator">DistributesOverʳ</a> <a id="5228" href="Algebra.Lattice.Structures.html#4785" class="Bound">∨</a>
  <a id="5232" href="Algebra.Lattice.Structures.html#5194" class="Function">∧-distribʳ-∨</a> <a id="5245" class="Symbol">=</a> <a id="5247" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="5253" href="Algebra.Lattice.Structures.html#4900" class="Field">∧-distrib-∨</a>

<a id="5266" class="Comment">------------------------------------------------------------------------</a>
<a id="5339" class="Comment">-- Structures with 2 binary ops, 1 unary op and 2 elements.</a>

<a id="5400" class="Keyword">record</a> <a id="IsBooleanAlgebra"></a><a id="5407" href="Algebra.Lattice.Structures.html#5407" class="Record">IsBooleanAlgebra</a> <a id="5424" class="Symbol">(</a><a id="5425" href="Algebra.Lattice.Structures.html#5425" class="Bound">∨</a> <a id="5427" href="Algebra.Lattice.Structures.html#5427" class="Bound">∧</a> <a id="5429" class="Symbol">:</a> <a id="5431" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5435" href="Algebra.Lattice.Structures.html#886" class="Bound">A</a><a id="5436" class="Symbol">)</a> <a id="5438" class="Symbol">(</a><a id="5439" href="Algebra.Lattice.Structures.html#5439" class="Bound">¬</a> <a id="5441" class="Symbol">:</a> <a id="5443" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="5447" href="Algebra.Lattice.Structures.html#886" class="Bound">A</a><a id="5448" class="Symbol">)</a> <a id="5450" class="Symbol">(</a><a id="5451" href="Algebra.Lattice.Structures.html#5451" class="Bound">⊤</a> <a id="5453" href="Algebra.Lattice.Structures.html#5453" class="Bound">⊥</a> <a id="5455" class="Symbol">:</a> <a id="5457" href="Algebra.Lattice.Structures.html#886" class="Bound">A</a><a id="5458" class="Symbol">)</a> <a id="5460" class="Symbol">:</a> <a id="5462" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5466" class="Symbol">(</a><a id="5467" href="Algebra.Lattice.Structures.html#880" class="Bound">a</a> <a id="5469" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5471" href="Algebra.Lattice.Structures.html#882" class="Bound">ℓ</a><a id="5472" class="Symbol">)</a>
  <a id="5476" class="Keyword">where</a>

  <a id="5485" class="Keyword">field</a>
    <a id="IsBooleanAlgebra.isDistributiveLattice"></a><a id="5495" href="Algebra.Lattice.Structures.html#5495" class="Field">isDistributiveLattice</a> <a id="5517" class="Symbol">:</a> <a id="5519" href="Algebra.Lattice.Structures.html#4762" class="Record">IsDistributiveLattice</a> <a id="5541" href="Algebra.Lattice.Structures.html#5425" class="Bound">∨</a> <a id="5543" href="Algebra.Lattice.Structures.html#5427" class="Bound">∧</a>
    <a id="IsBooleanAlgebra.∨-complement"></a><a id="5549" href="Algebra.Lattice.Structures.html#5549" class="Field">∨-complement</a>          <a id="5571" class="Symbol">:</a> <a id="5573" href="Algebra.Definitions.html#2499" class="Function">Inverse</a> <a id="5581" href="Algebra.Lattice.Structures.html#5451" class="Bound">⊤</a> <a id="5583" href="Algebra.Lattice.Structures.html#5439" class="Bound">¬</a> <a id="5585" href="Algebra.Lattice.Structures.html#5425" class="Bound">∨</a>
    <a id="IsBooleanAlgebra.∧-complement"></a><a id="5591" href="Algebra.Lattice.Structures.html#5591" class="Field">∧-complement</a>          <a id="5613" class="Symbol">:</a> <a id="5615" href="Algebra.Definitions.html#2499" class="Function">Inverse</a> <a id="5623" href="Algebra.Lattice.Structures.html#5453" class="Bound">⊥</a> <a id="5625" href="Algebra.Lattice.Structures.html#5439" class="Bound">¬</a> <a id="5627" href="Algebra.Lattice.Structures.html#5427" class="Bound">∧</a>
    <a id="IsBooleanAlgebra.¬-cong"></a><a id="5633" href="Algebra.Lattice.Structures.html#5633" class="Field">¬-cong</a>                <a id="5655" class="Symbol">:</a> <a id="5657" href="Algebra.Definitions.html#1276" class="Function">Congruent₁</a> <a id="5668" href="Algebra.Lattice.Structures.html#5439" class="Bound">¬</a>

  <a id="5673" class="Keyword">open</a> <a id="5678" href="Algebra.Lattice.Structures.html#4762" class="Module">IsDistributiveLattice</a> <a id="5700" href="Algebra.Lattice.Structures.html#5495" class="Field">isDistributiveLattice</a> <a id="5722" class="Keyword">public</a>

  <a id="IsBooleanAlgebra.∨-complementˡ"></a><a id="5732" href="Algebra.Lattice.Structures.html#5732" class="Function">∨-complementˡ</a> <a id="5746" class="Symbol">:</a> <a id="5748" href="Algebra.Definitions.html#2321" class="Function">LeftInverse</a> <a id="5760" href="Algebra.Lattice.Structures.html#5451" class="Bound">⊤</a> <a id="5762" href="Algebra.Lattice.Structures.html#5439" class="Bound">¬</a> <a id="5764" href="Algebra.Lattice.Structures.html#5425" class="Bound">∨</a>
  <a id="5768" href="Algebra.Lattice.Structures.html#5732" class="Function">∨-complementˡ</a> <a id="5782" class="Symbol">=</a> <a id="5784" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="5790" href="Algebra.Lattice.Structures.html#5549" class="Field">∨-complement</a>

  <a id="IsBooleanAlgebra.∨-complementʳ"></a><a id="5806" href="Algebra.Lattice.Structures.html#5806" class="Function">∨-complementʳ</a> <a id="5820" class="Symbol">:</a> <a id="5822" href="Algebra.Definitions.html#2409" class="Function">RightInverse</a> <a id="5835" href="Algebra.Lattice.Structures.html#5451" class="Bound">⊤</a> <a id="5837" href="Algebra.Lattice.Structures.html#5439" class="Bound">¬</a> <a id="5839" href="Algebra.Lattice.Structures.html#5425" class="Bound">∨</a>
  <a id="5843" href="Algebra.Lattice.Structures.html#5806" class="Function">∨-complementʳ</a> <a id="5857" class="Symbol">=</a> <a id="5859" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="5865" href="Algebra.Lattice.Structures.html#5549" class="Field">∨-complement</a>

  <a id="IsBooleanAlgebra.∧-complementˡ"></a><a id="5881" href="Algebra.Lattice.Structures.html#5881" class="Function">∧-complementˡ</a> <a id="5895" class="Symbol">:</a> <a id="5897" href="Algebra.Definitions.html#2321" class="Function">LeftInverse</a> <a id="5909" href="Algebra.Lattice.Structures.html#5453" class="Bound">⊥</a> <a id="5911" href="Algebra.Lattice.Structures.html#5439" class="Bound">¬</a> <a id="5913" href="Algebra.Lattice.Structures.html#5427" class="Bound">∧</a>
  <a id="5917" href="Algebra.Lattice.Structures.html#5881" class="Function">∧-complementˡ</a> <a id="5931" class="Symbol">=</a> <a id="5933" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="5939" href="Algebra.Lattice.Structures.html#5591" class="Field">∧-complement</a>

  <a id="IsBooleanAlgebra.∧-complementʳ"></a><a id="5955" href="Algebra.Lattice.Structures.html#5955" class="Function">∧-complementʳ</a> <a id="5969" class="Symbol">:</a> <a id="5971" href="Algebra.Definitions.html#2409" class="Function">RightInverse</a> <a id="5984" href="Algebra.Lattice.Structures.html#5453" class="Bound">⊥</a> <a id="5986" href="Algebra.Lattice.Structures.html#5439" class="Bound">¬</a> <a id="5988" href="Algebra.Lattice.Structures.html#5427" class="Bound">∧</a>
  <a id="5992" href="Algebra.Lattice.Structures.html#5955" class="Function">∧-complementʳ</a> <a id="6006" class="Symbol">=</a> <a id="6008" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="6014" href="Algebra.Lattice.Structures.html#5591" class="Field">∧-complement</a>
</pre></body></html>

==> anc/html/Algebra.Morphism.Definitions.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Algebra.Morphism.Definitions</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Basic definitions for morphisms between algebraic structures</a>
<a id="170" class="Comment">------------------------------------------------------------------------</a>

<a id="244" class="Symbol">{-#</a> <a id="248" class="Keyword">OPTIONS</a> <a id="256" class="Pragma">--cubical-compatible</a> <a id="277" class="Pragma">--safe</a> <a id="284" class="Symbol">#-}</a>

<a id="289" class="Keyword">open</a> <a id="294" class="Keyword">import</a> <a id="301" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a>

<a id="323" class="Keyword">module</a> <a id="330" href="Algebra.Morphism.Definitions.html" class="Module">Algebra.Morphism.Definitions</a>
  <a id="361" class="Symbol">{</a><a id="362" href="Algebra.Morphism.Definitions.html#362" class="Bound">a</a><a id="363" class="Symbol">}</a> <a id="365" class="Symbol">(</a><a id="366" href="Algebra.Morphism.Definitions.html#366" class="Bound">A</a> <a id="368" class="Symbol">:</a> <a id="370" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="374" href="Algebra.Morphism.Definitions.html#362" class="Bound">a</a><a id="375" class="Symbol">)</a>     <a id="381" class="Comment">-- The domain of the morphism</a>
  <a id="413" class="Symbol">{</a><a id="414" href="Algebra.Morphism.Definitions.html#414" class="Bound">b</a><a id="415" class="Symbol">}</a> <a id="417" class="Symbol">(</a><a id="418" href="Algebra.Morphism.Definitions.html#418" class="Bound">B</a> <a id="420" class="Symbol">:</a> <a id="422" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="426" href="Algebra.Morphism.Definitions.html#414" class="Bound">b</a><a id="427" class="Symbol">)</a>     <a id="433" class="Comment">-- The codomain of the morphism</a>
  <a id="467" class="Symbol">{</a><a id="468" href="Algebra.Morphism.Definitions.html#468" class="Bound">ℓ</a><a id="469" class="Symbol">}</a> <a id="471" class="Symbol">(</a><a id="472" href="Algebra.Morphism.Definitions.html#472" class="Bound Operator">_≈_</a> <a id="476" class="Symbol">:</a> <a id="478" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="482" href="Algebra.Morphism.Definitions.html#418" class="Bound">B</a> <a id="484" href="Algebra.Morphism.Definitions.html#468" class="Bound">ℓ</a><a id="485" class="Symbol">)</a>  <a id="488" class="Comment">-- The equality relation over the codomain</a>
  <a id="533" class="Keyword">where</a>

<a id="540" class="Keyword">open</a> <a id="545" class="Keyword">import</a> <a id="552" href="Algebra.Core.html" class="Module">Algebra.Core</a>
  <a id="567" class="Keyword">using</a> <a id="573" class="Symbol">(</a><a id="574" href="Algebra.Core.html#484" class="Function">Op₁</a><a id="577" class="Symbol">;</a> <a id="579" href="Algebra.Core.html#527" class="Function">Op₂</a><a id="582" class="Symbol">)</a>

<a id="585" class="Comment">------------------------------------------------------------------------</a>
<a id="658" class="Comment">-- Basic definitions</a>

<a id="Homomorphic₀"></a><a id="680" href="Algebra.Morphism.Definitions.html#680" class="Function">Homomorphic₀</a> <a id="693" class="Symbol">:</a> <a id="695" class="Symbol">(</a><a id="696" href="Algebra.Morphism.Definitions.html#366" class="Bound">A</a> <a id="698" class="Symbol">→</a> <a id="700" href="Algebra.Morphism.Definitions.html#418" class="Bound">B</a><a id="701" class="Symbol">)</a> <a id="703" class="Symbol">→</a> <a id="705" href="Algebra.Morphism.Definitions.html#366" class="Bound">A</a> <a id="707" class="Symbol">→</a> <a id="709" href="Algebra.Morphism.Definitions.html#418" class="Bound">B</a> <a id="711" class="Symbol">→</a> <a id="713" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="717" class="Symbol">_</a>
<a id="719" href="Algebra.Morphism.Definitions.html#680" class="Function">Homomorphic₀</a> <a id="732" href="Algebra.Morphism.Definitions.html#732" class="Bound Operator">⟦_⟧</a> <a id="736" href="Algebra.Morphism.Definitions.html#736" class="Bound">∙</a> <a id="738" href="Algebra.Morphism.Definitions.html#738" class="Bound">∘</a> <a id="740" class="Symbol">=</a> <a id="742" href="Algebra.Morphism.Definitions.html#732" class="Bound Operator">⟦</a> <a id="744" href="Algebra.Morphism.Definitions.html#736" class="Bound">∙</a> <a id="746" href="Algebra.Morphism.Definitions.html#732" class="Bound Operator">⟧</a> <a id="748" href="Algebra.Morphism.Definitions.html#472" class="Bound Operator">≈</a> <a id="750" href="Algebra.Morphism.Definitions.html#738" class="Bound">∘</a>

<a id="Homomorphic₁"></a><a id="753" href="Algebra.Morphism.Definitions.html#753" class="Function">Homomorphic₁</a> <a id="766" class="Symbol">:</a> <a id="768" class="Symbol">(</a><a id="769" href="Algebra.Morphism.Definitions.html#366" class="Bound">A</a> <a id="771" class="Symbol">→</a> <a id="773" href="Algebra.Morphism.Definitions.html#418" class="Bound">B</a><a id="774" class="Symbol">)</a> <a id="776" class="Symbol">→</a> <a id="778" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="782" href="Algebra.Morphism.Definitions.html#366" class="Bound">A</a> <a id="784" class="Symbol">→</a> <a id="786" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="790" href="Algebra.Morphism.Definitions.html#418" class="Bound">B</a> <a id="792" class="Symbol">→</a> <a id="794" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="798" class="Symbol">_</a>
<a id="800" href="Algebra.Morphism.Definitions.html#753" class="Function">Homomorphic₁</a> <a id="813" href="Algebra.Morphism.Definitions.html#813" class="Bound Operator">⟦_⟧</a> <a id="817" href="Algebra.Morphism.Definitions.html#817" class="Bound Operator">∙_</a> <a id="820" href="Algebra.Morphism.Definitions.html#820" class="Bound Operator">∘_</a> <a id="823" class="Symbol">=</a> <a id="825" class="Symbol">∀</a> <a id="827" href="Algebra.Morphism.Definitions.html#827" class="Bound">x</a> <a id="829" class="Symbol">→</a> <a id="831" href="Algebra.Morphism.Definitions.html#813" class="Bound Operator">⟦</a> <a id="833" href="Algebra.Morphism.Definitions.html#817" class="Bound Operator">∙</a> <a id="835" href="Algebra.Morphism.Definitions.html#827" class="Bound">x</a> <a id="837" href="Algebra.Morphism.Definitions.html#813" class="Bound Operator">⟧</a> <a id="839" href="Algebra.Morphism.Definitions.html#472" class="Bound Operator">≈</a> <a id="841" class="Symbol">(</a><a id="842" href="Algebra.Morphism.Definitions.html#820" class="Bound Operator">∘</a> <a id="844" href="Algebra.Morphism.Definitions.html#813" class="Bound Operator">⟦</a> <a id="846" href="Algebra.Morphism.Definitions.html#827" class="Bound">x</a> <a id="848" href="Algebra.Morphism.Definitions.html#813" class="Bound Operator">⟧</a><a id="849" class="Symbol">)</a>

<a id="Homomorphic₂"></a><a id="852" href="Algebra.Morphism.Definitions.html#852" class="Function">Homomorphic₂</a> <a id="865" class="Symbol">:</a> <a id="867" class="Symbol">(</a><a id="868" href="Algebra.Morphism.Definitions.html#366" class="Bound">A</a> <a id="870" class="Symbol">→</a> <a id="872" href="Algebra.Morphism.Definitions.html#418" class="Bound">B</a><a id="873" class="Symbol">)</a> <a id="875" class="Symbol">→</a> <a id="877" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="881" href="Algebra.Morphism.Definitions.html#366" class="Bound">A</a> <a id="883" class="Symbol">→</a> <a id="885" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="889" href="Algebra.Morphism.Definitions.html#418" class="Bound">B</a> <a id="891" class="Symbol">→</a> <a id="893" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="897" class="Symbol">_</a>
<a id="899" href="Algebra.Morphism.Definitions.html#852" class="Function">Homomorphic₂</a> <a id="912" href="Algebra.Morphism.Definitions.html#912" class="Bound Operator">⟦_⟧</a> <a id="916" href="Algebra.Morphism.Definitions.html#916" class="Bound Operator">_∙_</a> <a id="920" href="Algebra.Morphism.Definitions.html#920" class="Bound Operator">_∘_</a> <a id="924" class="Symbol">=</a> <a id="926" class="Symbol">∀</a> <a id="928" href="Algebra.Morphism.Definitions.html#928" class="Bound">x</a> <a id="930" href="Algebra.Morphism.Definitions.html#930" class="Bound">y</a> <a id="932" class="Symbol">→</a> <a id="934" href="Algebra.Morphism.Definitions.html#912" class="Bound Operator">⟦</a> <a id="936" href="Algebra.Morphism.Definitions.html#928" class="Bound">x</a> <a id="938" href="Algebra.Morphism.Definitions.html#916" class="Bound Operator">∙</a> <a id="940" href="Algebra.Morphism.Definitions.html#930" class="Bound">y</a> <a id="942" href="Algebra.Morphism.Definitions.html#912" class="Bound Operator">⟧</a> <a id="944" href="Algebra.Morphism.Definitions.html#472" class="Bound Operator">≈</a> <a id="946" class="Symbol">(</a><a id="947" href="Algebra.Morphism.Definitions.html#912" class="Bound Operator">⟦</a> <a id="949" href="Algebra.Morphism.Definitions.html#928" class="Bound">x</a> <a id="951" href="Algebra.Morphism.Definitions.html#912" class="Bound Operator">⟧</a> <a id="953" href="Algebra.Morphism.Definitions.html#920" class="Bound Operator">∘</a> <a id="955" href="Algebra.Morphism.Definitions.html#912" class="Bound Operator">⟦</a> <a id="957" href="Algebra.Morphism.Definitions.html#930" class="Bound">y</a> <a id="959" href="Algebra.Morphism.Definitions.html#912" class="Bound Operator">⟧</a><a id="960" class="Symbol">)</a>

<a id="963" class="Comment">------------------------------------------------------------------------</a>
<a id="1036" class="Comment">-- DEPRECATED NAMES</a>
<a id="1056" class="Comment">------------------------------------------------------------------------</a>
<a id="1129" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="1200" class="Comment">-- not guaranteed.</a>

<a id="1220" class="Comment">-- Version 1.3</a>

<a id="Morphism"></a><a id="1236" href="Algebra.Morphism.Definitions.html#1236" class="Function">Morphism</a> <a id="1245" class="Symbol">:</a> <a id="1247" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1251" class="Symbol">_</a>
<a id="1253" href="Algebra.Morphism.Definitions.html#1236" class="Function">Morphism</a> <a id="1262" class="Symbol">=</a> <a id="1264" href="Algebra.Morphism.Definitions.html#366" class="Bound">A</a> <a id="1266" class="Symbol">→</a> <a id="1268" href="Algebra.Morphism.Definitions.html#418" class="Bound">B</a>

<a id="1271" class="Symbol">{-#</a> <a id="1275" class="Keyword">WARNING_ON_USAGE</a> <a id="1292" class="Pragma">Morphism</a>
<a id="1301" class="String">&quot;Warning: Morphism was deprecated in v1.3.
Please use the standard function notation (e.g. A → B) instead.&quot;</a>
<a id="1409" class="Symbol">#-}</a>
</pre></body></html>

==> anc/html/Algebra.Morphism.Structures.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Algebra.Morphism.Structures</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Morphisms between algebraic structures</a>
<a id="148" class="Comment">------------------------------------------------------------------------</a>

<a id="222" class="Symbol">{-#</a> <a id="226" class="Keyword">OPTIONS</a> <a id="234" class="Pragma">--cubical-compatible</a> <a id="255" class="Pragma">--safe</a> <a id="262" class="Symbol">#-}</a>

<a id="267" class="Keyword">module</a> <a id="274" href="Algebra.Morphism.Structures.html" class="Module">Algebra.Morphism.Structures</a> <a id="302" class="Keyword">where</a>

<a id="309" class="Keyword">open</a> <a id="314" class="Keyword">import</a> <a id="321" href="Algebra.Core.html" class="Module">Algebra.Core</a> <a id="334" class="Keyword">using</a> <a id="340" class="Symbol">(</a><a id="341" href="Algebra.Core.html#484" class="Function">Op₁</a><a id="344" class="Symbol">;</a> <a id="346" href="Algebra.Core.html#527" class="Function">Op₂</a><a id="349" class="Symbol">)</a>
<a id="351" class="Keyword">open</a> <a id="356" class="Keyword">import</a> <a id="363" href="Algebra.Bundles.html" class="Module">Algebra.Bundles</a>
<a id="379" class="Keyword">import</a> <a id="386" href="Algebra.Morphism.Definitions.html" class="Module">Algebra.Morphism.Definitions</a> <a id="415" class="Symbol">as</a> <a id="418" class="Module">MorphismDefinitions</a>
<a id="438" class="Keyword">open</a> <a id="443" class="Keyword">import</a> <a id="450" href="Level.html" class="Module">Level</a> <a id="456" class="Keyword">using</a> <a id="462" class="Symbol">(</a><a id="463" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="468" class="Symbol">;</a> <a id="470" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="473" class="Symbol">)</a>
<a id="475" class="Keyword">open</a> <a id="480" class="Keyword">import</a> <a id="487" href="Function.Definitions.html" class="Module">Function.Definitions</a> <a id="508" class="Keyword">using</a> <a id="514" class="Symbol">(</a><a id="515" href="Function.Definitions.html#842" class="Function">Injective</a><a id="524" class="Symbol">;</a> <a id="526" href="Function.Definitions.html#919" class="Function">Surjective</a><a id="536" class="Symbol">)</a>
<a id="538" class="Keyword">open</a> <a id="543" class="Keyword">import</a> <a id="550" href="Relation.Binary.Morphism.Structures.html" class="Module">Relation.Binary.Morphism.Structures</a>
  <a id="588" class="Keyword">using</a> <a id="594" class="Symbol">(</a><a id="595" href="Relation.Binary.Morphism.Structures.html#795" class="Record">IsRelHomomorphism</a><a id="612" class="Symbol">;</a> <a id="614" href="Relation.Binary.Morphism.Structures.html#966" class="Record">IsRelMonomorphism</a><a id="631" class="Symbol">;</a> <a id="633" href="Relation.Binary.Morphism.Structures.html#1248" class="Record">IsRelIsomorphism</a><a id="649" class="Symbol">)</a>

<a id="652" class="Keyword">private</a>
  <a id="662" class="Keyword">variable</a>
    <a id="675" href="Algebra.Morphism.Structures.html#675" class="Generalizable">a</a> <a id="677" href="Algebra.Morphism.Structures.html#677" class="Generalizable">b</a> <a id="679" href="Algebra.Morphism.Structures.html#679" class="Generalizable">ℓ₁</a> <a id="682" href="Algebra.Morphism.Structures.html#682" class="Generalizable">ℓ₂</a> <a id="685" class="Symbol">:</a> <a id="687" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="694" class="Comment">------------------------------------------------------------------------</a>
<a id="767" class="Comment">-- Morphisms over SuccessorSet-like structures</a>
<a id="814" class="Comment">------------------------------------------------------------------------</a>

<a id="888" class="Keyword">module</a> <a id="SuccessorSetMorphisms"></a><a id="895" href="Algebra.Morphism.Structures.html#895" class="Module">SuccessorSetMorphisms</a>
  <a id="919" class="Symbol">(</a><a id="920" href="Algebra.Morphism.Structures.html#920" class="Bound">N₁</a> <a id="923" class="Symbol">:</a> <a id="925" href="Algebra.Bundles.Raw.html#735" class="Record">RawSuccessorSet</a> <a id="941" href="Algebra.Morphism.Structures.html#675" class="Generalizable">a</a> <a id="943" href="Algebra.Morphism.Structures.html#679" class="Generalizable">ℓ₁</a><a id="945" class="Symbol">)</a> <a id="947" class="Symbol">(</a><a id="948" href="Algebra.Morphism.Structures.html#948" class="Bound">N₂</a> <a id="951" class="Symbol">:</a> <a id="953" href="Algebra.Bundles.Raw.html#735" class="Record">RawSuccessorSet</a> <a id="969" href="Algebra.Morphism.Structures.html#677" class="Generalizable">b</a> <a id="971" href="Algebra.Morphism.Structures.html#682" class="Generalizable">ℓ₂</a><a id="973" class="Symbol">)</a>
  <a id="977" class="Keyword">where</a>

  <a id="986" class="Keyword">open</a> <a id="991" href="Algebra.Bundles.Raw.html#735" class="Module">RawSuccessorSet</a> <a id="1007" href="Algebra.Morphism.Structures.html#920" class="Bound">N₁</a>
    <a id="1014" class="Keyword">renaming</a> <a id="1023" class="Symbol">(</a><a id="1024" href="Algebra.Bundles.Raw.html#808" class="Field">Carrier</a> <a id="1032" class="Symbol">to</a> <a id="1035" class="Field">A</a><a id="1036" class="Symbol">;</a> <a id="1038" href="Algebra.Bundles.Raw.html#828" class="Field Operator">_≈_</a> <a id="1042" class="Symbol">to</a> <a id="1045" class="Field Operator">_≈₁_</a><a id="1049" class="Symbol">;</a> <a id="1051" href="Algebra.Bundles.Raw.html#856" class="Field">suc#</a> <a id="1056" class="Symbol">to</a> <a id="1059" class="Field">suc#₁</a><a id="1064" class="Symbol">;</a> <a id="1066" href="Algebra.Bundles.Raw.html#882" class="Field">zero#</a> <a id="1072" class="Symbol">to</a> <a id="1075" class="Field">zero#₁</a><a id="1081" class="Symbol">)</a>
  <a id="1085" class="Keyword">open</a> <a id="1090" href="Algebra.Bundles.Raw.html#735" class="Module">RawSuccessorSet</a> <a id="1106" href="Algebra.Morphism.Structures.html#948" class="Bound">N₂</a>
    <a id="1113" class="Keyword">renaming</a> <a id="1122" class="Symbol">(</a><a id="1123" href="Algebra.Bundles.Raw.html#808" class="Field">Carrier</a> <a id="1131" class="Symbol">to</a> <a id="1134" class="Field">B</a><a id="1135" class="Symbol">;</a> <a id="1137" href="Algebra.Bundles.Raw.html#828" class="Field Operator">_≈_</a> <a id="1141" class="Symbol">to</a> <a id="1144" class="Field Operator">_≈₂_</a><a id="1148" class="Symbol">;</a> <a id="1150" href="Algebra.Bundles.Raw.html#856" class="Field">suc#</a> <a id="1155" class="Symbol">to</a> <a id="1158" class="Field">suc#₂</a><a id="1163" class="Symbol">;</a> <a id="1165" href="Algebra.Bundles.Raw.html#882" class="Field">zero#</a> <a id="1171" class="Symbol">to</a> <a id="1174" class="Field">zero#₂</a><a id="1180" class="Symbol">)</a>
  <a id="1184" class="Keyword">open</a> <a id="1189" href="Algebra.Morphism.Definitions.html" class="Module">MorphismDefinitions</a> <a id="1209" href="Algebra.Morphism.Structures.html#1035" class="Function">A</a> <a id="1211" href="Algebra.Morphism.Structures.html#1134" class="Field">B</a> <a id="1213" href="Algebra.Morphism.Structures.html#1144" class="Field Operator">_≈₂_</a>


  <a id="1222" class="Keyword">record</a> <a id="SuccessorSetMorphisms.IsSuccessorSetHomomorphism"></a><a id="1229" href="Algebra.Morphism.Structures.html#1229" class="Record">IsSuccessorSetHomomorphism</a> <a id="1256" class="Symbol">(</a><a id="1257" href="Algebra.Morphism.Structures.html#1257" class="Bound Operator">⟦_⟧</a> <a id="1261" class="Symbol">:</a> <a id="1263" href="Algebra.Morphism.Structures.html#1035" class="Function">A</a> <a id="1265" class="Symbol">→</a> <a id="1267" href="Algebra.Morphism.Structures.html#1134" class="Field">B</a><a id="1268" class="Symbol">)</a> <a id="1270" class="Symbol">:</a> <a id="1272" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1276" class="Symbol">(</a><a id="1277" href="Algebra.Morphism.Structures.html#941" class="Bound">a</a> <a id="1279" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1281" href="Algebra.Morphism.Structures.html#943" class="Bound">ℓ₁</a> <a id="1284" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1286" href="Algebra.Morphism.Structures.html#971" class="Bound">ℓ₂</a><a id="1288" class="Symbol">)</a> <a id="1290" class="Keyword">where</a>
    <a id="1300" class="Keyword">field</a>
      <a id="SuccessorSetMorphisms.IsSuccessorSetHomomorphism.isRelHomomorphism"></a><a id="1312" href="Algebra.Morphism.Structures.html#1312" class="Field">isRelHomomorphism</a> <a id="1330" class="Symbol">:</a> <a id="1332" href="Relation.Binary.Morphism.Structures.html#795" class="Record">IsRelHomomorphism</a> <a id="1350" href="Algebra.Morphism.Structures.html#1045" class="Function Operator">_≈₁_</a> <a id="1355" href="Algebra.Morphism.Structures.html#1144" class="Field Operator">_≈₂_</a> <a id="1360" href="Algebra.Morphism.Structures.html#1257" class="Bound Operator">⟦_⟧</a>
      <a id="SuccessorSetMorphisms.IsSuccessorSetHomomorphism.suc#-homo"></a><a id="1370" href="Algebra.Morphism.Structures.html#1370" class="Field">suc#-homo</a>         <a id="1388" class="Symbol">:</a> <a id="1390" href="Algebra.Morphism.Definitions.html#753" class="Function">Homomorphic₁</a> <a id="1403" href="Algebra.Morphism.Structures.html#1257" class="Bound Operator">⟦_⟧</a> <a id="1407" href="Algebra.Morphism.Structures.html#1059" class="Function">suc#₁</a> <a id="1413" href="Algebra.Morphism.Structures.html#1158" class="Field">suc#₂</a>
      <a id="SuccessorSetMorphisms.IsSuccessorSetHomomorphism.zero#-homo"></a><a id="1425" href="Algebra.Morphism.Structures.html#1425" class="Field">zero#-homo</a>        <a id="1443" class="Symbol">:</a> <a id="1445" href="Algebra.Morphism.Definitions.html#680" class="Function">Homomorphic₀</a> <a id="1458" href="Algebra.Morphism.Structures.html#1257" class="Bound Operator">⟦_⟧</a> <a id="1462" href="Algebra.Morphism.Structures.html#1075" class="Function">zero#₁</a> <a id="1469" href="Algebra.Morphism.Structures.html#1174" class="Field">zero#₂</a>

  <a id="1479" class="Keyword">record</a> <a id="SuccessorSetMorphisms.IsSuccessorSetMonomorphism"></a><a id="1486" href="Algebra.Morphism.Structures.html#1486" class="Record">IsSuccessorSetMonomorphism</a> <a id="1513" class="Symbol">(</a><a id="1514" href="Algebra.Morphism.Structures.html#1514" class="Bound Operator">⟦_⟧</a> <a id="1518" class="Symbol">:</a> <a id="1520" href="Algebra.Morphism.Structures.html#1035" class="Function">A</a> <a id="1522" class="Symbol">→</a> <a id="1524" href="Algebra.Morphism.Structures.html#1134" class="Field">B</a><a id="1525" class="Symbol">)</a> <a id="1527" class="Symbol">:</a> <a id="1529" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1533" class="Symbol">(</a><a id="1534" href="Algebra.Morphism.Structures.html#941" class="Bound">a</a> <a id="1536" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1538" href="Algebra.Morphism.Structures.html#943" class="Bound">ℓ₁</a> <a id="1541" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1543" href="Algebra.Morphism.Structures.html#971" class="Bound">ℓ₂</a><a id="1545" class="Symbol">)</a> <a id="1547" class="Keyword">where</a>
    <a id="1557" class="Keyword">field</a>
      <a id="SuccessorSetMorphisms.IsSuccessorSetMonomorphism.isSuccessorSetHomomorphism"></a><a id="1569" href="Algebra.Morphism.Structures.html#1569" class="Field">isSuccessorSetHomomorphism</a> <a id="1596" class="Symbol">:</a> <a id="1598" href="Algebra.Morphism.Structures.html#1229" class="Record">IsSuccessorSetHomomorphism</a> <a id="1625" href="Algebra.Morphism.Structures.html#1514" class="Bound Operator">⟦_⟧</a>
      <a id="SuccessorSetMorphisms.IsSuccessorSetMonomorphism.injective"></a><a id="1635" href="Algebra.Morphism.Structures.html#1635" class="Field">injective</a>                  <a id="1662" class="Symbol">:</a> <a id="1664" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="1674" href="Algebra.Morphism.Structures.html#1045" class="Function Operator">_≈₁_</a> <a id="1679" href="Algebra.Morphism.Structures.html#1144" class="Field Operator">_≈₂_</a> <a id="1684" href="Algebra.Morphism.Structures.html#1514" class="Bound Operator">⟦_⟧</a>

    <a id="1693" class="Keyword">open</a> <a id="1698" href="Algebra.Morphism.Structures.html#1229" class="Module">IsSuccessorSetHomomorphism</a> <a id="1725" href="Algebra.Morphism.Structures.html#1569" class="Field">isSuccessorSetHomomorphism</a> <a id="1752" class="Keyword">public</a>

    <a id="SuccessorSetMorphisms.IsSuccessorSetMonomorphism.isRelMonomorphism"></a><a id="1764" href="Algebra.Morphism.Structures.html#1764" class="Function">isRelMonomorphism</a> <a id="1782" class="Symbol">:</a> <a id="1784" href="Relation.Binary.Morphism.Structures.html#966" class="Record">IsRelMonomorphism</a> <a id="1802" href="Algebra.Morphism.Structures.html#1045" class="Function Operator">_≈₁_</a> <a id="1807" href="Algebra.Morphism.Structures.html#1144" class="Field Operator">_≈₂_</a> <a id="1812" href="Algebra.Morphism.Structures.html#1514" class="Bound Operator">⟦_⟧</a>
    <a id="1820" href="Algebra.Morphism.Structures.html#1764" class="Function">isRelMonomorphism</a> <a id="1838" class="Symbol">=</a> <a id="1840" class="Keyword">record</a>
      <a id="1853" class="Symbol">{</a> <a id="1855" href="Relation.Binary.Morphism.Structures.html#1097" class="Field">isHomomorphism</a> <a id="1870" class="Symbol">=</a> <a id="1872" href="Algebra.Morphism.Structures.html#1312" class="Function">isRelHomomorphism</a>
      <a id="1896" class="Symbol">;</a> <a id="1898" href="Relation.Binary.Morphism.Structures.html#1150" class="Field">injective</a>      <a id="1913" class="Symbol">=</a> <a id="1915" href="Algebra.Morphism.Structures.html#1635" class="Field">injective</a>
      <a id="1931" class="Symbol">}</a>


  <a id="1937" class="Keyword">record</a> <a id="SuccessorSetMorphisms.IsSuccessorSetIsomorphism"></a><a id="1944" href="Algebra.Morphism.Structures.html#1944" class="Record">IsSuccessorSetIsomorphism</a> <a id="1970" class="Symbol">(</a><a id="1971" href="Algebra.Morphism.Structures.html#1971" class="Bound Operator">⟦_⟧</a> <a id="1975" class="Symbol">:</a> <a id="1977" href="Algebra.Morphism.Structures.html#1035" class="Function">A</a> <a id="1979" class="Symbol">→</a> <a id="1981" href="Algebra.Morphism.Structures.html#1134" class="Field">B</a><a id="1982" class="Symbol">)</a> <a id="1984" class="Symbol">:</a> <a id="1986" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1990" class="Symbol">(</a><a id="1991" href="Algebra.Morphism.Structures.html#941" class="Bound">a</a> <a id="1993" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1995" href="Algebra.Morphism.Structures.html#969" class="Bound">b</a> <a id="1997" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1999" href="Algebra.Morphism.Structures.html#943" class="Bound">ℓ₁</a> <a id="2002" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2004" href="Algebra.Morphism.Structures.html#971" class="Bound">ℓ₂</a><a id="2006" class="Symbol">)</a> <a id="2008" class="Keyword">where</a>
    <a id="2018" class="Keyword">field</a>
      <a id="SuccessorSetMorphisms.IsSuccessorSetIsomorphism.isSuccessorSetMonomorphism"></a><a id="2030" href="Algebra.Morphism.Structures.html#2030" class="Field">isSuccessorSetMonomorphism</a> <a id="2057" class="Symbol">:</a> <a id="2059" href="Algebra.Morphism.Structures.html#1486" class="Record">IsSuccessorSetMonomorphism</a> <a id="2086" href="Algebra.Morphism.Structures.html#1971" class="Bound Operator">⟦_⟧</a>
      <a id="SuccessorSetMorphisms.IsSuccessorSetIsomorphism.surjective"></a><a id="2096" href="Algebra.Morphism.Structures.html#2096" class="Field">surjective</a>                 <a id="2123" class="Symbol">:</a> <a id="2125" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="2136" href="Algebra.Morphism.Structures.html#1045" class="Function Operator">_≈₁_</a> <a id="2141" href="Algebra.Morphism.Structures.html#1144" class="Field Operator">_≈₂_</a> <a id="2146" href="Algebra.Morphism.Structures.html#1971" class="Bound Operator">⟦_⟧</a>

    <a id="2155" class="Keyword">open</a> <a id="2160" href="Algebra.Morphism.Structures.html#1486" class="Module">IsSuccessorSetMonomorphism</a> <a id="2187" href="Algebra.Morphism.Structures.html#2030" class="Field">isSuccessorSetMonomorphism</a> <a id="2214" class="Keyword">public</a>

    <a id="SuccessorSetMorphisms.IsSuccessorSetIsomorphism.isRelIsomorphism"></a><a id="2226" href="Algebra.Morphism.Structures.html#2226" class="Function">isRelIsomorphism</a> <a id="2243" class="Symbol">:</a> <a id="2245" href="Relation.Binary.Morphism.Structures.html#1248" class="Record">IsRelIsomorphism</a> <a id="2262" href="Algebra.Morphism.Structures.html#1045" class="Function Operator">_≈₁_</a> <a id="2267" href="Algebra.Morphism.Structures.html#1144" class="Field Operator">_≈₂_</a> <a id="2272" href="Algebra.Morphism.Structures.html#1971" class="Bound Operator">⟦_⟧</a>
    <a id="2280" href="Algebra.Morphism.Structures.html#2226" class="Function">isRelIsomorphism</a> <a id="2297" class="Symbol">=</a> <a id="2299" class="Keyword">record</a>
      <a id="2312" class="Symbol">{</a> <a id="2314" href="Relation.Binary.Morphism.Structures.html#1381" class="Field">isMonomorphism</a> <a id="2329" class="Symbol">=</a> <a id="2331" href="Algebra.Morphism.Structures.html#1764" class="Function">isRelMonomorphism</a>
      <a id="2355" class="Symbol">;</a> <a id="2357" href="Relation.Binary.Morphism.Structures.html#1434" class="Field">surjective</a>     <a id="2372" class="Symbol">=</a> <a id="2374" href="Algebra.Morphism.Structures.html#2096" class="Field">surjective</a>
      <a id="2391" class="Symbol">}</a>


<a id="2395" class="Comment">------------------------------------------------------------------------</a>
<a id="2468" class="Comment">-- Morphisms over magma-like structures</a>
<a id="2508" class="Comment">------------------------------------------------------------------------</a>

<a id="2582" class="Keyword">module</a> <a id="MagmaMorphisms"></a><a id="2589" href="Algebra.Morphism.Structures.html#2589" class="Module">MagmaMorphisms</a> <a id="2604" class="Symbol">(</a><a id="2605" href="Algebra.Morphism.Structures.html#2605" class="Bound">M₁</a> <a id="2608" class="Symbol">:</a> <a id="2610" href="Algebra.Bundles.Raw.html#1205" class="Record">RawMagma</a> <a id="2619" href="Algebra.Morphism.Structures.html#675" class="Generalizable">a</a> <a id="2621" href="Algebra.Morphism.Structures.html#679" class="Generalizable">ℓ₁</a><a id="2623" class="Symbol">)</a> <a id="2625" class="Symbol">(</a><a id="2626" href="Algebra.Morphism.Structures.html#2626" class="Bound">M₂</a> <a id="2629" class="Symbol">:</a> <a id="2631" href="Algebra.Bundles.Raw.html#1205" class="Record">RawMagma</a> <a id="2640" href="Algebra.Morphism.Structures.html#677" class="Generalizable">b</a> <a id="2642" href="Algebra.Morphism.Structures.html#682" class="Generalizable">ℓ₂</a><a id="2644" class="Symbol">)</a> <a id="2646" class="Keyword">where</a>

  <a id="2655" class="Keyword">open</a> <a id="2660" href="Algebra.Bundles.Raw.html#1205" class="Module">RawMagma</a> <a id="2669" href="Algebra.Morphism.Structures.html#2605" class="Bound">M₁</a> <a id="2672" class="Keyword">renaming</a> <a id="2681" class="Symbol">(</a><a id="2682" href="Algebra.Bundles.Raw.html#1286" class="Field">Carrier</a> <a id="2690" class="Symbol">to</a> <a id="2693" class="Field">A</a><a id="2694" class="Symbol">;</a> <a id="2696" href="Algebra.Bundles.Raw.html#1306" class="Field Operator">_≈_</a> <a id="2700" class="Symbol">to</a> <a id="2703" class="Field Operator">_≈₁_</a><a id="2707" class="Symbol">;</a> <a id="2709" href="Algebra.Bundles.Raw.html#1334" class="Field Operator">_∙_</a> <a id="2713" class="Symbol">to</a> <a id="2716" class="Field Operator">_∙_</a><a id="2719" class="Symbol">)</a>
  <a id="2723" class="Keyword">open</a> <a id="2728" href="Algebra.Bundles.Raw.html#1205" class="Module">RawMagma</a> <a id="2737" href="Algebra.Morphism.Structures.html#2626" class="Bound">M₂</a> <a id="2740" class="Keyword">renaming</a> <a id="2749" class="Symbol">(</a><a id="2750" href="Algebra.Bundles.Raw.html#1286" class="Field">Carrier</a> <a id="2758" class="Symbol">to</a> <a id="2761" class="Field">B</a><a id="2762" class="Symbol">;</a> <a id="2764" href="Algebra.Bundles.Raw.html#1306" class="Field Operator">_≈_</a> <a id="2768" class="Symbol">to</a> <a id="2771" class="Field Operator">_≈₂_</a><a id="2775" class="Symbol">;</a> <a id="2777" href="Algebra.Bundles.Raw.html#1334" class="Field Operator">_∙_</a> <a id="2781" class="Symbol">to</a> <a id="2784" class="Field Operator">_◦_</a><a id="2787" class="Symbol">)</a>
  <a id="2791" class="Keyword">open</a> <a id="2796" href="Algebra.Morphism.Definitions.html" class="Module">MorphismDefinitions</a> <a id="2816" href="Algebra.Morphism.Structures.html#2693" class="Function">A</a> <a id="2818" href="Algebra.Morphism.Structures.html#2761" class="Field">B</a> <a id="2820" href="Algebra.Morphism.Structures.html#2771" class="Field Operator">_≈₂_</a>


  <a id="2829" class="Keyword">record</a> <a id="MagmaMorphisms.IsMagmaHomomorphism"></a><a id="2836" href="Algebra.Morphism.Structures.html#2836" class="Record">IsMagmaHomomorphism</a> <a id="2856" class="Symbol">(</a><a id="2857" href="Algebra.Morphism.Structures.html#2857" class="Bound Operator">⟦_⟧</a> <a id="2861" class="Symbol">:</a> <a id="2863" href="Algebra.Morphism.Structures.html#2693" class="Function">A</a> <a id="2865" class="Symbol">→</a> <a id="2867" href="Algebra.Morphism.Structures.html#2761" class="Field">B</a><a id="2868" class="Symbol">)</a> <a id="2870" class="Symbol">:</a> <a id="2872" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2876" class="Symbol">(</a><a id="2877" href="Algebra.Morphism.Structures.html#2619" class="Bound">a</a> <a id="2879" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2881" href="Algebra.Morphism.Structures.html#2621" class="Bound">ℓ₁</a> <a id="2884" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2886" href="Algebra.Morphism.Structures.html#2642" class="Bound">ℓ₂</a><a id="2888" class="Symbol">)</a> <a id="2890" class="Keyword">where</a>
    <a id="2900" class="Keyword">field</a>
      <a id="MagmaMorphisms.IsMagmaHomomorphism.isRelHomomorphism"></a><a id="2912" href="Algebra.Morphism.Structures.html#2912" class="Field">isRelHomomorphism</a> <a id="2930" class="Symbol">:</a> <a id="2932" href="Relation.Binary.Morphism.Structures.html#795" class="Record">IsRelHomomorphism</a> <a id="2950" href="Algebra.Morphism.Structures.html#2703" class="Function Operator">_≈₁_</a> <a id="2955" href="Algebra.Morphism.Structures.html#2771" class="Field Operator">_≈₂_</a> <a id="2960" href="Algebra.Morphism.Structures.html#2857" class="Bound Operator">⟦_⟧</a>
      <a id="MagmaMorphisms.IsMagmaHomomorphism.homo"></a><a id="2970" href="Algebra.Morphism.Structures.html#2970" class="Field">homo</a>              <a id="2988" class="Symbol">:</a> <a id="2990" href="Algebra.Morphism.Definitions.html#852" class="Function">Homomorphic₂</a> <a id="3003" href="Algebra.Morphism.Structures.html#2857" class="Bound Operator">⟦_⟧</a> <a id="3007" href="Algebra.Morphism.Structures.html#2716" class="Function Operator">_∙_</a> <a id="3011" href="Algebra.Morphism.Structures.html#2784" class="Field Operator">_◦_</a>

    <a id="3020" class="Keyword">open</a> <a id="3025" href="Relation.Binary.Morphism.Structures.html#795" class="Module">IsRelHomomorphism</a> <a id="3043" href="Algebra.Morphism.Structures.html#2912" class="Field">isRelHomomorphism</a> <a id="3061" class="Keyword">public</a>
      <a id="3074" class="Keyword">renaming</a> <a id="3083" class="Symbol">(</a><a id="3084" href="Relation.Binary.Morphism.Structures.html#926" class="Field">cong</a> <a id="3089" class="Symbol">to</a> <a id="3092" class="Field">⟦⟧-cong</a><a id="3099" class="Symbol">)</a>


  <a id="3105" class="Keyword">record</a> <a id="MagmaMorphisms.IsMagmaMonomorphism"></a><a id="3112" href="Algebra.Morphism.Structures.html#3112" class="Record">IsMagmaMonomorphism</a> <a id="3132" class="Symbol">(</a><a id="3133" href="Algebra.Morphism.Structures.html#3133" class="Bound Operator">⟦_⟧</a> <a id="3137" class="Symbol">:</a> <a id="3139" href="Algebra.Morphism.Structures.html#2693" class="Function">A</a> <a id="3141" class="Symbol">→</a> <a id="3143" href="Algebra.Morphism.Structures.html#2761" class="Field">B</a><a id="3144" class="Symbol">)</a> <a id="3146" class="Symbol">:</a> <a id="3148" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3152" class="Symbol">(</a><a id="3153" href="Algebra.Morphism.Structures.html#2619" class="Bound">a</a> <a id="3155" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3157" href="Algebra.Morphism.Structures.html#2621" class="Bound">ℓ₁</a> <a id="3160" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3162" href="Algebra.Morphism.Structures.html#2642" class="Bound">ℓ₂</a><a id="3164" class="Symbol">)</a> <a id="3166" class="Keyword">where</a>
    <a id="3176" class="Keyword">field</a>
      <a id="MagmaMorphisms.IsMagmaMonomorphism.isMagmaHomomorphism"></a><a id="3188" href="Algebra.Morphism.Structures.html#3188" class="Field">isMagmaHomomorphism</a> <a id="3208" class="Symbol">:</a> <a id="3210" href="Algebra.Morphism.Structures.html#2836" class="Record">IsMagmaHomomorphism</a> <a id="3230" href="Algebra.Morphism.Structures.html#3133" class="Bound Operator">⟦_⟧</a>
      <a id="MagmaMorphisms.IsMagmaMonomorphism.injective"></a><a id="3240" href="Algebra.Morphism.Structures.html#3240" class="Field">injective</a>           <a id="3260" class="Symbol">:</a> <a id="3262" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="3272" href="Algebra.Morphism.Structures.html#2703" class="Function Operator">_≈₁_</a> <a id="3277" href="Algebra.Morphism.Structures.html#2771" class="Field Operator">_≈₂_</a> <a id="3282" href="Algebra.Morphism.Structures.html#3133" class="Bound Operator">⟦_⟧</a>

    <a id="3291" class="Keyword">open</a> <a id="3296" href="Algebra.Morphism.Structures.html#2836" class="Module">IsMagmaHomomorphism</a> <a id="3316" href="Algebra.Morphism.Structures.html#3188" class="Field">isMagmaHomomorphism</a> <a id="3336" class="Keyword">public</a>

    <a id="MagmaMorphisms.IsMagmaMonomorphism.isRelMonomorphism"></a><a id="3348" href="Algebra.Morphism.Structures.html#3348" class="Function">isRelMonomorphism</a> <a id="3366" class="Symbol">:</a> <a id="3368" href="Relation.Binary.Morphism.Structures.html#966" class="Record">IsRelMonomorphism</a> <a id="3386" href="Algebra.Morphism.Structures.html#2703" class="Function Operator">_≈₁_</a> <a id="3391" href="Algebra.Morphism.Structures.html#2771" class="Field Operator">_≈₂_</a> <a id="3396" href="Algebra.Morphism.Structures.html#3133" class="Bound Operator">⟦_⟧</a>
    <a id="3404" href="Algebra.Morphism.Structures.html#3348" class="Function">isRelMonomorphism</a> <a id="3422" class="Symbol">=</a> <a id="3424" class="Keyword">record</a>
      <a id="3437" class="Symbol">{</a> <a id="3439" href="Relation.Binary.Morphism.Structures.html#1097" class="Field">isHomomorphism</a> <a id="3454" class="Symbol">=</a> <a id="3456" href="Algebra.Morphism.Structures.html#2912" class="Function">isRelHomomorphism</a>
      <a id="3480" class="Symbol">;</a> <a id="3482" href="Relation.Binary.Morphism.Structures.html#1150" class="Field">injective</a>      <a id="3497" class="Symbol">=</a> <a id="3499" href="Algebra.Morphism.Structures.html#3240" class="Field">injective</a>
      <a id="3515" class="Symbol">}</a>


  <a id="3521" class="Keyword">record</a> <a id="MagmaMorphisms.IsMagmaIsomorphism"></a><a id="3528" href="Algebra.Morphism.Structures.html#3528" class="Record">IsMagmaIsomorphism</a> <a id="3547" class="Symbol">(</a><a id="3548" href="Algebra.Morphism.Structures.html#3548" class="Bound Operator">⟦_⟧</a> <a id="3552" class="Symbol">:</a> <a id="3554" href="Algebra.Morphism.Structures.html#2693" class="Function">A</a> <a id="3556" class="Symbol">→</a> <a id="3558" href="Algebra.Morphism.Structures.html#2761" class="Field">B</a><a id="3559" class="Symbol">)</a> <a id="3561" class="Symbol">:</a> <a id="3563" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3567" class="Symbol">(</a><a id="3568" href="Algebra.Morphism.Structures.html#2619" class="Bound">a</a> <a id="3570" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3572" href="Algebra.Morphism.Structures.html#2640" class="Bound">b</a> <a id="3574" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3576" href="Algebra.Morphism.Structures.html#2621" class="Bound">ℓ₁</a> <a id="3579" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3581" href="Algebra.Morphism.Structures.html#2642" class="Bound">ℓ₂</a><a id="3583" class="Symbol">)</a> <a id="3585" class="Keyword">where</a>
    <a id="3595" class="Keyword">field</a>
      <a id="MagmaMorphisms.IsMagmaIsomorphism.isMagmaMonomorphism"></a><a id="3607" href="Algebra.Morphism.Structures.html#3607" class="Field">isMagmaMonomorphism</a> <a id="3627" class="Symbol">:</a> <a id="3629" href="Algebra.Morphism.Structures.html#3112" class="Record">IsMagmaMonomorphism</a> <a id="3649" href="Algebra.Morphism.Structures.html#3548" class="Bound Operator">⟦_⟧</a>
      <a id="MagmaMorphisms.IsMagmaIsomorphism.surjective"></a><a id="3659" href="Algebra.Morphism.Structures.html#3659" class="Field">surjective</a>          <a id="3679" class="Symbol">:</a> <a id="3681" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="3692" href="Algebra.Morphism.Structures.html#2703" class="Function Operator">_≈₁_</a> <a id="3697" href="Algebra.Morphism.Structures.html#2771" class="Field Operator">_≈₂_</a> <a id="3702" href="Algebra.Morphism.Structures.html#3548" class="Bound Operator">⟦_⟧</a>

    <a id="3711" class="Keyword">open</a> <a id="3716" href="Algebra.Morphism.Structures.html#3112" class="Module">IsMagmaMonomorphism</a> <a id="3736" href="Algebra.Morphism.Structures.html#3607" class="Field">isMagmaMonomorphism</a> <a id="3756" class="Keyword">public</a>

    <a id="MagmaMorphisms.IsMagmaIsomorphism.isRelIsomorphism"></a><a id="3768" href="Algebra.Morphism.Structures.html#3768" class="Function">isRelIsomorphism</a> <a id="3785" class="Symbol">:</a> <a id="3787" href="Relation.Binary.Morphism.Structures.html#1248" class="Record">IsRelIsomorphism</a> <a id="3804" href="Algebra.Morphism.Structures.html#2703" class="Function Operator">_≈₁_</a> <a id="3809" href="Algebra.Morphism.Structures.html#2771" class="Field Operator">_≈₂_</a> <a id="3814" href="Algebra.Morphism.Structures.html#3548" class="Bound Operator">⟦_⟧</a>
    <a id="3822" href="Algebra.Morphism.Structures.html#3768" class="Function">isRelIsomorphism</a> <a id="3839" class="Symbol">=</a> <a id="3841" class="Keyword">record</a>
      <a id="3854" class="Symbol">{</a> <a id="3856" href="Relation.Binary.Morphism.Structures.html#1381" class="Field">isMonomorphism</a> <a id="3871" class="Symbol">=</a> <a id="3873" href="Algebra.Morphism.Structures.html#3348" class="Function">isRelMonomorphism</a>
      <a id="3897" class="Symbol">;</a> <a id="3899" href="Relation.Binary.Morphism.Structures.html#1434" class="Field">surjective</a>     <a id="3914" class="Symbol">=</a> <a id="3916" href="Algebra.Morphism.Structures.html#3659" class="Field">surjective</a>
      <a id="3933" class="Symbol">}</a>


<a id="3937" class="Comment">------------------------------------------------------------------------</a>
<a id="4010" class="Comment">-- Morphisms over monoid-like structures</a>
<a id="4051" class="Comment">------------------------------------------------------------------------</a>

<a id="4125" class="Keyword">module</a> <a id="MonoidMorphisms"></a><a id="4132" href="Algebra.Morphism.Structures.html#4132" class="Module">MonoidMorphisms</a> <a id="4148" class="Symbol">(</a><a id="4149" href="Algebra.Morphism.Structures.html#4149" class="Bound">M₁</a> <a id="4152" class="Symbol">:</a> <a id="4154" href="Algebra.Bundles.Raw.html#1721" class="Record">RawMonoid</a> <a id="4164" href="Algebra.Morphism.Structures.html#675" class="Generalizable">a</a> <a id="4166" href="Algebra.Morphism.Structures.html#679" class="Generalizable">ℓ₁</a><a id="4168" class="Symbol">)</a> <a id="4170" class="Symbol">(</a><a id="4171" href="Algebra.Morphism.Structures.html#4171" class="Bound">M₂</a> <a id="4174" class="Symbol">:</a> <a id="4176" href="Algebra.Bundles.Raw.html#1721" class="Record">RawMonoid</a> <a id="4186" href="Algebra.Morphism.Structures.html#677" class="Generalizable">b</a> <a id="4188" href="Algebra.Morphism.Structures.html#682" class="Generalizable">ℓ₂</a><a id="4190" class="Symbol">)</a> <a id="4192" class="Keyword">where</a>

  <a id="4201" class="Keyword">open</a> <a id="4206" href="Algebra.Bundles.Raw.html#1721" class="Module">RawMonoid</a> <a id="4216" href="Algebra.Morphism.Structures.html#4149" class="Bound">M₁</a> <a id="4219" class="Keyword">renaming</a> <a id="4228" class="Symbol">(</a><a id="4229" href="Algebra.Bundles.Raw.html#1803" class="Field">Carrier</a> <a id="4237" class="Symbol">to</a> <a id="4240" class="Field">A</a><a id="4241" class="Symbol">;</a> <a id="4243" href="Algebra.Bundles.Raw.html#1823" class="Field Operator">_≈_</a> <a id="4247" class="Symbol">to</a> <a id="4250" class="Field Operator">_≈₁_</a><a id="4254" class="Symbol">;</a> <a id="4256" href="Algebra.Bundles.Raw.html#1851" class="Field Operator">_∙_</a> <a id="4260" class="Symbol">to</a> <a id="4263" class="Field Operator">_∙_</a><a id="4266" class="Symbol">;</a> <a id="4268" href="Algebra.Bundles.Raw.html#1877" class="Field">ε</a> <a id="4270" class="Symbol">to</a> <a id="4273" class="Field">ε₁</a><a id="4275" class="Symbol">)</a>
  <a id="4279" class="Keyword">open</a> <a id="4284" href="Algebra.Bundles.Raw.html#1721" class="Module">RawMonoid</a> <a id="4294" href="Algebra.Morphism.Structures.html#4171" class="Bound">M₂</a> <a id="4297" class="Keyword">renaming</a> <a id="4306" class="Symbol">(</a><a id="4307" href="Algebra.Bundles.Raw.html#1803" class="Field">Carrier</a> <a id="4315" class="Symbol">to</a> <a id="4318" class="Field">B</a><a id="4319" class="Symbol">;</a> <a id="4321" href="Algebra.Bundles.Raw.html#1823" class="Field Operator">_≈_</a> <a id="4325" class="Symbol">to</a> <a id="4328" class="Field Operator">_≈₂_</a><a id="4332" class="Symbol">;</a> <a id="4334" href="Algebra.Bundles.Raw.html#1851" class="Field Operator">_∙_</a> <a id="4338" class="Symbol">to</a> <a id="4341" class="Field Operator">_◦_</a><a id="4344" class="Symbol">;</a> <a id="4346" href="Algebra.Bundles.Raw.html#1877" class="Field">ε</a> <a id="4348" class="Symbol">to</a> <a id="4351" class="Field">ε₂</a><a id="4353" class="Symbol">)</a>
  <a id="4357" class="Keyword">open</a> <a id="4362" href="Algebra.Morphism.Definitions.html" class="Module">MorphismDefinitions</a> <a id="4382" href="Algebra.Morphism.Structures.html#4240" class="Function">A</a> <a id="4384" href="Algebra.Morphism.Structures.html#4318" class="Field">B</a> <a id="4386" href="Algebra.Morphism.Structures.html#4328" class="Field Operator">_≈₂_</a>
  <a id="4393" class="Keyword">open</a> <a id="4398" href="Algebra.Morphism.Structures.html#2589" class="Module">MagmaMorphisms</a> <a id="4413" class="Symbol">(</a><a id="4414" href="Algebra.Bundles.Raw.html#1898" class="Function">RawMonoid.rawMagma</a> <a id="4433" href="Algebra.Morphism.Structures.html#4149" class="Bound">M₁</a><a id="4435" class="Symbol">)</a> <a id="4437" class="Symbol">(</a><a id="4438" href="Algebra.Bundles.Raw.html#1898" class="Function">RawMonoid.rawMagma</a> <a id="4457" href="Algebra.Morphism.Structures.html#4171" class="Bound">M₂</a><a id="4459" class="Symbol">)</a>


  <a id="4465" class="Keyword">record</a> <a id="MonoidMorphisms.IsMonoidHomomorphism"></a><a id="4472" href="Algebra.Morphism.Structures.html#4472" class="Record">IsMonoidHomomorphism</a> <a id="4493" class="Symbol">(</a><a id="4494" href="Algebra.Morphism.Structures.html#4494" class="Bound Operator">⟦_⟧</a> <a id="4498" class="Symbol">:</a> <a id="4500" href="Algebra.Morphism.Structures.html#4240" class="Function">A</a> <a id="4502" class="Symbol">→</a> <a id="4504" href="Algebra.Morphism.Structures.html#4318" class="Field">B</a><a id="4505" class="Symbol">)</a> <a id="4507" class="Symbol">:</a> <a id="4509" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4513" class="Symbol">(</a><a id="4514" href="Algebra.Morphism.Structures.html#4164" class="Bound">a</a> <a id="4516" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4518" href="Algebra.Morphism.Structures.html#4166" class="Bound">ℓ₁</a> <a id="4521" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4523" href="Algebra.Morphism.Structures.html#4188" class="Bound">ℓ₂</a><a id="4525" class="Symbol">)</a> <a id="4527" class="Keyword">where</a>
    <a id="4537" class="Keyword">field</a>
      <a id="MonoidMorphisms.IsMonoidHomomorphism.isMagmaHomomorphism"></a><a id="4549" href="Algebra.Morphism.Structures.html#4549" class="Field">isMagmaHomomorphism</a> <a id="4569" class="Symbol">:</a> <a id="4571" href="Algebra.Morphism.Structures.html#2836" class="Record">IsMagmaHomomorphism</a> <a id="4591" href="Algebra.Morphism.Structures.html#4494" class="Bound Operator">⟦_⟧</a>
      <a id="MonoidMorphisms.IsMonoidHomomorphism.ε-homo"></a><a id="4601" href="Algebra.Morphism.Structures.html#4601" class="Field">ε-homo</a>              <a id="4621" class="Symbol">:</a> <a id="4623" href="Algebra.Morphism.Definitions.html#680" class="Function">Homomorphic₀</a> <a id="4636" href="Algebra.Morphism.Structures.html#4494" class="Bound Operator">⟦_⟧</a> <a id="4640" href="Algebra.Morphism.Structures.html#4273" class="Function">ε₁</a> <a id="4643" href="Algebra.Morphism.Structures.html#4351" class="Field">ε₂</a>

    <a id="4651" class="Keyword">open</a> <a id="4656" href="Algebra.Morphism.Structures.html#2836" class="Module">IsMagmaHomomorphism</a> <a id="4676" href="Algebra.Morphism.Structures.html#4549" class="Field">isMagmaHomomorphism</a> <a id="4696" class="Keyword">public</a>


  <a id="4707" class="Keyword">record</a> <a id="MonoidMorphisms.IsMonoidMonomorphism"></a><a id="4714" href="Algebra.Morphism.Structures.html#4714" class="Record">IsMonoidMonomorphism</a> <a id="4735" class="Symbol">(</a><a id="4736" href="Algebra.Morphism.Structures.html#4736" class="Bound Operator">⟦_⟧</a> <a id="4740" class="Symbol">:</a> <a id="4742" href="Algebra.Morphism.Structures.html#4240" class="Function">A</a> <a id="4744" class="Symbol">→</a> <a id="4746" href="Algebra.Morphism.Structures.html#4318" class="Field">B</a><a id="4747" class="Symbol">)</a> <a id="4749" class="Symbol">:</a> <a id="4751" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4755" class="Symbol">(</a><a id="4756" href="Algebra.Morphism.Structures.html#4164" class="Bound">a</a> <a id="4758" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4760" href="Algebra.Morphism.Structures.html#4166" class="Bound">ℓ₁</a> <a id="4763" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4765" href="Algebra.Morphism.Structures.html#4188" class="Bound">ℓ₂</a><a id="4767" class="Symbol">)</a> <a id="4769" class="Keyword">where</a>
    <a id="4779" class="Keyword">field</a>
      <a id="MonoidMorphisms.IsMonoidMonomorphism.isMonoidHomomorphism"></a><a id="4791" href="Algebra.Morphism.Structures.html#4791" class="Field">isMonoidHomomorphism</a> <a id="4812" class="Symbol">:</a> <a id="4814" href="Algebra.Morphism.Structures.html#4472" class="Record">IsMonoidHomomorphism</a> <a id="4835" href="Algebra.Morphism.Structures.html#4736" class="Bound Operator">⟦_⟧</a>
      <a id="MonoidMorphisms.IsMonoidMonomorphism.injective"></a><a id="4845" href="Algebra.Morphism.Structures.html#4845" class="Field">injective</a>            <a id="4866" class="Symbol">:</a> <a id="4868" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="4878" href="Algebra.Morphism.Structures.html#4250" class="Function Operator">_≈₁_</a> <a id="4883" href="Algebra.Morphism.Structures.html#4328" class="Field Operator">_≈₂_</a> <a id="4888" href="Algebra.Morphism.Structures.html#4736" class="Bound Operator">⟦_⟧</a>

    <a id="4897" class="Keyword">open</a> <a id="4902" href="Algebra.Morphism.Structures.html#4472" class="Module">IsMonoidHomomorphism</a> <a id="4923" href="Algebra.Morphism.Structures.html#4791" class="Field">isMonoidHomomorphism</a> <a id="4944" class="Keyword">public</a>

    <a id="MonoidMorphisms.IsMonoidMonomorphism.isMagmaMonomorphism"></a><a id="4956" href="Algebra.Morphism.Structures.html#4956" class="Function">isMagmaMonomorphism</a> <a id="4976" class="Symbol">:</a> <a id="4978" href="Algebra.Morphism.Structures.html#3112" class="Record">IsMagmaMonomorphism</a> <a id="4998" href="Algebra.Morphism.Structures.html#4736" class="Bound Operator">⟦_⟧</a>
    <a id="5006" href="Algebra.Morphism.Structures.html#4956" class="Function">isMagmaMonomorphism</a> <a id="5026" class="Symbol">=</a> <a id="5028" class="Keyword">record</a>
      <a id="5041" class="Symbol">{</a> <a id="5043" href="Algebra.Morphism.Structures.html#3188" class="Field">isMagmaHomomorphism</a> <a id="5063" class="Symbol">=</a> <a id="5065" href="Algebra.Morphism.Structures.html#4549" class="Function">isMagmaHomomorphism</a>
      <a id="5091" class="Symbol">;</a> <a id="5093" href="Algebra.Morphism.Structures.html#3240" class="Field">injective</a>           <a id="5113" class="Symbol">=</a> <a id="5115" href="Algebra.Morphism.Structures.html#4845" class="Field">injective</a>
      <a id="5131" class="Symbol">}</a>

    <a id="5138" class="Keyword">open</a> <a id="5143" href="Algebra.Morphism.Structures.html#3112" class="Module">IsMagmaMonomorphism</a> <a id="5163" href="Algebra.Morphism.Structures.html#4956" class="Function">isMagmaMonomorphism</a> <a id="5183" class="Keyword">public</a>
      <a id="5196" class="Keyword">using</a> <a id="5202" class="Symbol">(</a><a id="5203" href="Algebra.Morphism.Structures.html#3348" class="Function">isRelMonomorphism</a><a id="5220" class="Symbol">)</a>


  <a id="5226" class="Keyword">record</a> <a id="MonoidMorphisms.IsMonoidIsomorphism"></a><a id="5233" href="Algebra.Morphism.Structures.html#5233" class="Record">IsMonoidIsomorphism</a> <a id="5253" class="Symbol">(</a><a id="5254" href="Algebra.Morphism.Structures.html#5254" class="Bound Operator">⟦_⟧</a> <a id="5258" class="Symbol">:</a> <a id="5260" href="Algebra.Morphism.Structures.html#4240" class="Function">A</a> <a id="5262" class="Symbol">→</a> <a id="5264" href="Algebra.Morphism.Structures.html#4318" class="Field">B</a><a id="5265" class="Symbol">)</a> <a id="5267" class="Symbol">:</a> <a id="5269" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5273" class="Symbol">(</a><a id="5274" href="Algebra.Morphism.Structures.html#4164" class="Bound">a</a> <a id="5276" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5278" href="Algebra.Morphism.Structures.html#4186" class="Bound">b</a> <a id="5280" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5282" href="Algebra.Morphism.Structures.html#4166" class="Bound">ℓ₁</a> <a id="5285" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5287" href="Algebra.Morphism.Structures.html#4188" class="Bound">ℓ₂</a><a id="5289" class="Symbol">)</a> <a id="5291" class="Keyword">where</a>
    <a id="5301" class="Keyword">field</a>
      <a id="MonoidMorphisms.IsMonoidIsomorphism.isMonoidMonomorphism"></a><a id="5313" href="Algebra.Morphism.Structures.html#5313" class="Field">isMonoidMonomorphism</a> <a id="5334" class="Symbol">:</a> <a id="5336" href="Algebra.Morphism.Structures.html#4714" class="Record">IsMonoidMonomorphism</a> <a id="5357" href="Algebra.Morphism.Structures.html#5254" class="Bound Operator">⟦_⟧</a>
      <a id="MonoidMorphisms.IsMonoidIsomorphism.surjective"></a><a id="5367" href="Algebra.Morphism.Structures.html#5367" class="Field">surjective</a>           <a id="5388" class="Symbol">:</a> <a id="5390" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="5401" href="Algebra.Morphism.Structures.html#4250" class="Function Operator">_≈₁_</a> <a id="5406" href="Algebra.Morphism.Structures.html#4328" class="Field Operator">_≈₂_</a> <a id="5411" href="Algebra.Morphism.Structures.html#5254" class="Bound Operator">⟦_⟧</a>

    <a id="5420" class="Keyword">open</a> <a id="5425" href="Algebra.Morphism.Structures.html#4714" class="Module">IsMonoidMonomorphism</a> <a id="5446" href="Algebra.Morphism.Structures.html#5313" class="Field">isMonoidMonomorphism</a> <a id="5467" class="Keyword">public</a>

    <a id="MonoidMorphisms.IsMonoidIsomorphism.isMagmaIsomorphism"></a><a id="5479" href="Algebra.Morphism.Structures.html#5479" class="Function">isMagmaIsomorphism</a> <a id="5498" class="Symbol">:</a> <a id="5500" href="Algebra.Morphism.Structures.html#3528" class="Record">IsMagmaIsomorphism</a> <a id="5519" href="Algebra.Morphism.Structures.html#5254" class="Bound Operator">⟦_⟧</a>
    <a id="5527" href="Algebra.Morphism.Structures.html#5479" class="Function">isMagmaIsomorphism</a> <a id="5546" class="Symbol">=</a> <a id="5548" class="Keyword">record</a>
      <a id="5561" class="Symbol">{</a> <a id="5563" href="Algebra.Morphism.Structures.html#3607" class="Field">isMagmaMonomorphism</a> <a id="5583" class="Symbol">=</a> <a id="5585" href="Algebra.Morphism.Structures.html#4956" class="Function">isMagmaMonomorphism</a>
      <a id="5611" class="Symbol">;</a> <a id="5613" href="Algebra.Morphism.Structures.html#3659" class="Field">surjective</a>          <a id="5633" class="Symbol">=</a> <a id="5635" href="Algebra.Morphism.Structures.html#5367" class="Field">surjective</a>
      <a id="5652" class="Symbol">}</a>

    <a id="5659" class="Keyword">open</a> <a id="5664" href="Algebra.Morphism.Structures.html#3528" class="Module">IsMagmaIsomorphism</a> <a id="5683" href="Algebra.Morphism.Structures.html#5479" class="Function">isMagmaIsomorphism</a> <a id="5702" class="Keyword">public</a>
      <a id="5715" class="Keyword">using</a> <a id="5721" class="Symbol">(</a><a id="5722" href="Algebra.Morphism.Structures.html#3768" class="Function">isRelIsomorphism</a><a id="5738" class="Symbol">)</a>


<a id="5742" class="Comment">------------------------------------------------------------------------</a>
<a id="5815" class="Comment">-- Morphisms over group-like structures</a>
<a id="5855" class="Comment">------------------------------------------------------------------------</a>

<a id="5929" class="Keyword">module</a> <a id="GroupMorphisms"></a><a id="5936" href="Algebra.Morphism.Structures.html#5936" class="Module">GroupMorphisms</a> <a id="5951" class="Symbol">(</a><a id="5952" href="Algebra.Morphism.Structures.html#5952" class="Bound">G₁</a> <a id="5955" class="Symbol">:</a> <a id="5957" href="Algebra.Bundles.Raw.html#2254" class="Record">RawGroup</a> <a id="5966" href="Algebra.Morphism.Structures.html#675" class="Generalizable">a</a> <a id="5968" href="Algebra.Morphism.Structures.html#679" class="Generalizable">ℓ₁</a><a id="5970" class="Symbol">)</a> <a id="5972" class="Symbol">(</a><a id="5973" href="Algebra.Morphism.Structures.html#5973" class="Bound">G₂</a> <a id="5976" class="Symbol">:</a> <a id="5978" href="Algebra.Bundles.Raw.html#2254" class="Record">RawGroup</a> <a id="5987" href="Algebra.Morphism.Structures.html#677" class="Generalizable">b</a> <a id="5989" href="Algebra.Morphism.Structures.html#682" class="Generalizable">ℓ₂</a><a id="5991" class="Symbol">)</a> <a id="5993" class="Keyword">where</a>

  <a id="6002" class="Keyword">open</a> <a id="6007" href="Algebra.Bundles.Raw.html#2254" class="Module">RawGroup</a> <a id="6016" href="Algebra.Morphism.Structures.html#5952" class="Bound">G₁</a> <a id="6019" class="Keyword">renaming</a>
    <a id="6032" class="Symbol">(</a><a id="6033" href="Algebra.Bundles.Raw.html#2350" class="Field">Carrier</a> <a id="6041" class="Symbol">to</a> <a id="6044" class="Field">A</a><a id="6045" class="Symbol">;</a> <a id="6047" href="Algebra.Bundles.Raw.html#2370" class="Field Operator">_≈_</a> <a id="6051" class="Symbol">to</a> <a id="6054" class="Field Operator">_≈₁_</a><a id="6058" class="Symbol">;</a> <a id="6060" href="Algebra.Bundles.Raw.html#2398" class="Field Operator">_∙_</a> <a id="6064" class="Symbol">to</a> <a id="6067" class="Field Operator">_∙_</a><a id="6070" class="Symbol">;</a> <a id="6072" href="Algebra.Bundles.Raw.html#2446" class="Field Operator">_⁻¹</a> <a id="6076" class="Symbol">to</a> <a id="6079" class="Field Operator">_⁻¹₁</a><a id="6083" class="Symbol">;</a> <a id="6085" href="Algebra.Bundles.Raw.html#2424" class="Field">ε</a> <a id="6087" class="Symbol">to</a> <a id="6090" class="Field">ε₁</a><a id="6092" class="Symbol">)</a>
  <a id="6096" class="Keyword">open</a> <a id="6101" href="Algebra.Bundles.Raw.html#2254" class="Module">RawGroup</a> <a id="6110" href="Algebra.Morphism.Structures.html#5973" class="Bound">G₂</a> <a id="6113" class="Keyword">renaming</a>
    <a id="6126" class="Symbol">(</a><a id="6127" href="Algebra.Bundles.Raw.html#2350" class="Field">Carrier</a> <a id="6135" class="Symbol">to</a> <a id="6138" class="Field">B</a><a id="6139" class="Symbol">;</a> <a id="6141" href="Algebra.Bundles.Raw.html#2370" class="Field Operator">_≈_</a> <a id="6145" class="Symbol">to</a> <a id="6148" class="Field Operator">_≈₂_</a><a id="6152" class="Symbol">;</a> <a id="6154" href="Algebra.Bundles.Raw.html#2398" class="Field Operator">_∙_</a> <a id="6158" class="Symbol">to</a> <a id="6161" class="Field Operator">_◦_</a><a id="6164" class="Symbol">;</a> <a id="6166" href="Algebra.Bundles.Raw.html#2446" class="Field Operator">_⁻¹</a> <a id="6170" class="Symbol">to</a> <a id="6173" class="Field Operator">_⁻¹₂</a><a id="6177" class="Symbol">;</a> <a id="6179" href="Algebra.Bundles.Raw.html#2424" class="Field">ε</a> <a id="6181" class="Symbol">to</a> <a id="6184" class="Field">ε₂</a><a id="6186" class="Symbol">)</a>
  <a id="6190" class="Keyword">open</a> <a id="6195" href="Algebra.Morphism.Definitions.html" class="Module">MorphismDefinitions</a> <a id="6215" href="Algebra.Morphism.Structures.html#6044" class="Function">A</a> <a id="6217" href="Algebra.Morphism.Structures.html#6138" class="Field">B</a> <a id="6219" href="Algebra.Morphism.Structures.html#6148" class="Field Operator">_≈₂_</a>
  <a id="6226" class="Keyword">open</a> <a id="6231" href="Algebra.Morphism.Structures.html#2589" class="Module">MagmaMorphisms</a>  <a id="6247" class="Symbol">(</a><a id="6248" href="Algebra.Bundles.Raw.html#1898" class="Function">RawGroup.rawMagma</a>  <a id="6267" href="Algebra.Morphism.Structures.html#5952" class="Bound">G₁</a><a id="6269" class="Symbol">)</a> <a id="6271" class="Symbol">(</a><a id="6272" href="Algebra.Bundles.Raw.html#1898" class="Function">RawGroup.rawMagma</a>  <a id="6291" href="Algebra.Morphism.Structures.html#5973" class="Bound">G₂</a><a id="6293" class="Symbol">)</a>
  <a id="6297" class="Keyword">open</a> <a id="6302" href="Algebra.Morphism.Structures.html#4132" class="Module">MonoidMorphisms</a> <a id="6318" class="Symbol">(</a><a id="6319" href="Algebra.Bundles.Raw.html#2471" class="Function">RawGroup.rawMonoid</a> <a id="6338" href="Algebra.Morphism.Structures.html#5952" class="Bound">G₁</a><a id="6340" class="Symbol">)</a> <a id="6342" class="Symbol">(</a><a id="6343" href="Algebra.Bundles.Raw.html#2471" class="Function">RawGroup.rawMonoid</a> <a id="6362" href="Algebra.Morphism.Structures.html#5973" class="Bound">G₂</a><a id="6364" class="Symbol">)</a>


  <a id="6370" class="Keyword">record</a> <a id="GroupMorphisms.IsGroupHomomorphism"></a><a id="6377" href="Algebra.Morphism.Structures.html#6377" class="Record">IsGroupHomomorphism</a> <a id="6397" class="Symbol">(</a><a id="6398" href="Algebra.Morphism.Structures.html#6398" class="Bound Operator">⟦_⟧</a> <a id="6402" class="Symbol">:</a> <a id="6404" href="Algebra.Morphism.Structures.html#6044" class="Function">A</a> <a id="6406" class="Symbol">→</a> <a id="6408" href="Algebra.Morphism.Structures.html#6138" class="Field">B</a><a id="6409" class="Symbol">)</a> <a id="6411" class="Symbol">:</a> <a id="6413" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6417" class="Symbol">(</a><a id="6418" href="Algebra.Morphism.Structures.html#5966" class="Bound">a</a> <a id="6420" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="6422" href="Algebra.Morphism.Structures.html#5968" class="Bound">ℓ₁</a> <a id="6425" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="6427" href="Algebra.Morphism.Structures.html#5989" class="Bound">ℓ₂</a><a id="6429" class="Symbol">)</a> <a id="6431" class="Keyword">where</a>
    <a id="6441" class="Keyword">field</a>
      <a id="GroupMorphisms.IsGroupHomomorphism.isMonoidHomomorphism"></a><a id="6453" href="Algebra.Morphism.Structures.html#6453" class="Field">isMonoidHomomorphism</a> <a id="6474" class="Symbol">:</a> <a id="6476" href="Algebra.Morphism.Structures.html#4472" class="Record">IsMonoidHomomorphism</a> <a id="6497" href="Algebra.Morphism.Structures.html#6398" class="Bound Operator">⟦_⟧</a>
      <a id="GroupMorphisms.IsGroupHomomorphism.⁻¹-homo"></a><a id="6507" href="Algebra.Morphism.Structures.html#6507" class="Field">⁻¹-homo</a>              <a id="6528" class="Symbol">:</a> <a id="6530" href="Algebra.Morphism.Definitions.html#753" class="Function">Homomorphic₁</a> <a id="6543" href="Algebra.Morphism.Structures.html#6398" class="Bound Operator">⟦_⟧</a> <a id="6547" href="Algebra.Morphism.Structures.html#6079" class="Function Operator">_⁻¹₁</a> <a id="6552" href="Algebra.Morphism.Structures.html#6173" class="Field Operator">_⁻¹₂</a>

    <a id="6562" class="Keyword">open</a> <a id="6567" href="Algebra.Morphism.Structures.html#4472" class="Module">IsMonoidHomomorphism</a> <a id="6588" href="Algebra.Morphism.Structures.html#6453" class="Field">isMonoidHomomorphism</a> <a id="6609" class="Keyword">public</a>


  <a id="6620" class="Keyword">record</a> <a id="GroupMorphisms.IsGroupMonomorphism"></a><a id="6627" href="Algebra.Morphism.Structures.html#6627" class="Record">IsGroupMonomorphism</a> <a id="6647" class="Symbol">(</a><a id="6648" href="Algebra.Morphism.Structures.html#6648" class="Bound Operator">⟦_⟧</a> <a id="6652" class="Symbol">:</a> <a id="6654" href="Algebra.Morphism.Structures.html#6044" class="Function">A</a> <a id="6656" class="Symbol">→</a> <a id="6658" href="Algebra.Morphism.Structures.html#6138" class="Field">B</a><a id="6659" class="Symbol">)</a> <a id="6661" class="Symbol">:</a> <a id="6663" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6667" class="Symbol">(</a><a id="6668" href="Algebra.Morphism.Structures.html#5966" class="Bound">a</a> <a id="6670" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="6672" href="Algebra.Morphism.Structures.html#5968" class="Bound">ℓ₁</a> <a id="6675" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="6677" href="Algebra.Morphism.Structures.html#5989" class="Bound">ℓ₂</a><a id="6679" class="Symbol">)</a> <a id="6681" class="Keyword">where</a>
    <a id="6691" class="Keyword">field</a>
      <a id="GroupMorphisms.IsGroupMonomorphism.isGroupHomomorphism"></a><a id="6703" href="Algebra.Morphism.Structures.html#6703" class="Field">isGroupHomomorphism</a> <a id="6723" class="Symbol">:</a> <a id="6725" href="Algebra.Morphism.Structures.html#6377" class="Record">IsGroupHomomorphism</a> <a id="6745" href="Algebra.Morphism.Structures.html#6648" class="Bound Operator">⟦_⟧</a>
      <a id="GroupMorphisms.IsGroupMonomorphism.injective"></a><a id="6755" href="Algebra.Morphism.Structures.html#6755" class="Field">injective</a>           <a id="6775" class="Symbol">:</a> <a id="6777" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="6787" href="Algebra.Morphism.Structures.html#6054" class="Function Operator">_≈₁_</a> <a id="6792" href="Algebra.Morphism.Structures.html#6148" class="Field Operator">_≈₂_</a> <a id="6797" href="Algebra.Morphism.Structures.html#6648" class="Bound Operator">⟦_⟧</a>

    <a id="6806" class="Keyword">open</a> <a id="6811" href="Algebra.Morphism.Structures.html#6377" class="Module">IsGroupHomomorphism</a> <a id="6831" href="Algebra.Morphism.Structures.html#6703" class="Field">isGroupHomomorphism</a> <a id="6851" class="Keyword">public</a>
      <a id="6864" class="Keyword">renaming</a> <a id="6873" class="Symbol">(</a><a id="6874" href="Algebra.Morphism.Structures.html#2970" class="Function">homo</a> <a id="6879" class="Symbol">to</a> <a id="6882" class="Function">∙-homo</a><a id="6888" class="Symbol">)</a>

    <a id="GroupMorphisms.IsGroupMonomorphism.isMonoidMonomorphism"></a><a id="6895" href="Algebra.Morphism.Structures.html#6895" class="Function">isMonoidMonomorphism</a> <a id="6916" class="Symbol">:</a> <a id="6918" href="Algebra.Morphism.Structures.html#4714" class="Record">IsMonoidMonomorphism</a> <a id="6939" href="Algebra.Morphism.Structures.html#6648" class="Bound Operator">⟦_⟧</a>
    <a id="6947" href="Algebra.Morphism.Structures.html#6895" class="Function">isMonoidMonomorphism</a> <a id="6968" class="Symbol">=</a> <a id="6970" class="Keyword">record</a>
      <a id="6983" class="Symbol">{</a> <a id="6985" href="Algebra.Morphism.Structures.html#4791" class="Field">isMonoidHomomorphism</a> <a id="7006" class="Symbol">=</a> <a id="7008" href="Algebra.Morphism.Structures.html#6453" class="Function">isMonoidHomomorphism</a>
      <a id="7035" class="Symbol">;</a> <a id="7037" href="Algebra.Morphism.Structures.html#4845" class="Field">injective</a>            <a id="7058" class="Symbol">=</a> <a id="7060" href="Algebra.Morphism.Structures.html#6755" class="Field">injective</a>
      <a id="7076" class="Symbol">}</a>

    <a id="7083" class="Keyword">open</a> <a id="7088" href="Algebra.Morphism.Structures.html#4714" class="Module">IsMonoidMonomorphism</a> <a id="7109" href="Algebra.Morphism.Structures.html#6895" class="Function">isMonoidMonomorphism</a> <a id="7130" class="Keyword">public</a>
      <a id="7143" class="Keyword">using</a> <a id="7149" class="Symbol">(</a><a id="7150" href="Algebra.Morphism.Structures.html#3348" class="Function">isRelMonomorphism</a><a id="7167" class="Symbol">;</a> <a id="7169" href="Algebra.Morphism.Structures.html#4956" class="Function">isMagmaMonomorphism</a><a id="7188" class="Symbol">)</a>


  <a id="7194" class="Keyword">record</a> <a id="GroupMorphisms.IsGroupIsomorphism"></a><a id="7201" href="Algebra.Morphism.Structures.html#7201" class="Record">IsGroupIsomorphism</a> <a id="7220" class="Symbol">(</a><a id="7221" href="Algebra.Morphism.Structures.html#7221" class="Bound Operator">⟦_⟧</a> <a id="7225" class="Symbol">:</a> <a id="7227" href="Algebra.Morphism.Structures.html#6044" class="Function">A</a> <a id="7229" class="Symbol">→</a> <a id="7231" href="Algebra.Morphism.Structures.html#6138" class="Field">B</a><a id="7232" class="Symbol">)</a> <a id="7234" class="Symbol">:</a> <a id="7236" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7240" class="Symbol">(</a><a id="7241" href="Algebra.Morphism.Structures.html#5966" class="Bound">a</a> <a id="7243" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="7245" href="Algebra.Morphism.Structures.html#5987" class="Bound">b</a> <a id="7247" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="7249" href="Algebra.Morphism.Structures.html#5968" class="Bound">ℓ₁</a> <a id="7252" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="7254" href="Algebra.Morphism.Structures.html#5989" class="Bound">ℓ₂</a><a id="7256" class="Symbol">)</a> <a id="7258" class="Keyword">where</a>
    <a id="7268" class="Keyword">field</a>
      <a id="GroupMorphisms.IsGroupIsomorphism.isGroupMonomorphism"></a><a id="7280" href="Algebra.Morphism.Structures.html#7280" class="Field">isGroupMonomorphism</a> <a id="7300" class="Symbol">:</a> <a id="7302" href="Algebra.Morphism.Structures.html#6627" class="Record">IsGroupMonomorphism</a> <a id="7322" href="Algebra.Morphism.Structures.html#7221" class="Bound Operator">⟦_⟧</a>
      <a id="GroupMorphisms.IsGroupIsomorphism.surjective"></a><a id="7332" href="Algebra.Morphism.Structures.html#7332" class="Field">surjective</a>          <a id="7352" class="Symbol">:</a> <a id="7354" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="7365" href="Algebra.Morphism.Structures.html#6054" class="Function Operator">_≈₁_</a> <a id="7370" href="Algebra.Morphism.Structures.html#6148" class="Field Operator">_≈₂_</a> <a id="7375" href="Algebra.Morphism.Structures.html#7221" class="Bound Operator">⟦_⟧</a>

    <a id="7384" class="Keyword">open</a> <a id="7389" href="Algebra.Morphism.Structures.html#6627" class="Module">IsGroupMonomorphism</a> <a id="7409" href="Algebra.Morphism.Structures.html#7280" class="Field">isGroupMonomorphism</a> <a id="7429" class="Keyword">public</a>

    <a id="GroupMorphisms.IsGroupIsomorphism.isMonoidIsomorphism"></a><a id="7441" href="Algebra.Morphism.Structures.html#7441" class="Function">isMonoidIsomorphism</a> <a id="7461" class="Symbol">:</a> <a id="7463" href="Algebra.Morphism.Structures.html#5233" class="Record">IsMonoidIsomorphism</a> <a id="7483" href="Algebra.Morphism.Structures.html#7221" class="Bound Operator">⟦_⟧</a>
    <a id="7491" href="Algebra.Morphism.Structures.html#7441" class="Function">isMonoidIsomorphism</a> <a id="7511" class="Symbol">=</a> <a id="7513" class="Keyword">record</a>
      <a id="7526" class="Symbol">{</a> <a id="7528" href="Algebra.Morphism.Structures.html#5313" class="Field">isMonoidMonomorphism</a> <a id="7549" class="Symbol">=</a> <a id="7551" href="Algebra.Morphism.Structures.html#6895" class="Function">isMonoidMonomorphism</a>
      <a id="7578" class="Symbol">;</a> <a id="7580" href="Algebra.Morphism.Structures.html#5367" class="Field">surjective</a>           <a id="7601" class="Symbol">=</a> <a id="7603" href="Algebra.Morphism.Structures.html#7332" class="Field">surjective</a>
      <a id="7620" class="Symbol">}</a>

    <a id="7627" class="Keyword">open</a> <a id="7632" href="Algebra.Morphism.Structures.html#5233" class="Module">IsMonoidIsomorphism</a> <a id="7652" href="Algebra.Morphism.Structures.html#7441" class="Function">isMonoidIsomorphism</a> <a id="7672" class="Keyword">public</a>
      <a id="7685" class="Keyword">using</a> <a id="7691" class="Symbol">(</a><a id="7692" href="Algebra.Morphism.Structures.html#3768" class="Function">isRelIsomorphism</a><a id="7708" class="Symbol">;</a> <a id="7710" href="Algebra.Morphism.Structures.html#5479" class="Function">isMagmaIsomorphism</a><a id="7728" class="Symbol">)</a>


<a id="7732" class="Comment">------------------------------------------------------------------------</a>
<a id="7805" class="Comment">-- Morphisms over near-semiring-like structures</a>
<a id="7853" class="Comment">------------------------------------------------------------------------</a>

<a id="7927" class="Keyword">module</a> <a id="NearSemiringMorphisms"></a><a id="7934" href="Algebra.Morphism.Structures.html#7934" class="Module">NearSemiringMorphisms</a> <a id="7956" class="Symbol">(</a><a id="7957" href="Algebra.Morphism.Structures.html#7957" class="Bound">R₁</a> <a id="7960" class="Symbol">:</a> <a id="7962" href="Algebra.Bundles.Raw.html#2838" class="Record">RawNearSemiring</a> <a id="7978" href="Algebra.Morphism.Structures.html#675" class="Generalizable">a</a> <a id="7980" href="Algebra.Morphism.Structures.html#679" class="Generalizable">ℓ₁</a><a id="7982" class="Symbol">)</a> <a id="7984" class="Symbol">(</a><a id="7985" href="Algebra.Morphism.Structures.html#7985" class="Bound">R₂</a> <a id="7988" class="Symbol">:</a> <a id="7990" href="Algebra.Bundles.Raw.html#2838" class="Record">RawNearSemiring</a> <a id="8006" href="Algebra.Morphism.Structures.html#677" class="Generalizable">b</a> <a id="8008" href="Algebra.Morphism.Structures.html#682" class="Generalizable">ℓ₂</a><a id="8010" class="Symbol">)</a> <a id="8012" class="Keyword">where</a>

  <a id="8021" class="Keyword">open</a> <a id="8026" href="Algebra.Bundles.Raw.html#2838" class="Module">RawNearSemiring</a> <a id="8042" href="Algebra.Morphism.Structures.html#7957" class="Bound">R₁</a> <a id="8045" class="Keyword">renaming</a>
    <a id="8058" class="Symbol">(</a> <a id="8060" href="Algebra.Bundles.Raw.html#2941" class="Field">Carrier</a> <a id="8068" class="Symbol">to</a> <a id="8071" class="Field">A</a><a id="8072" class="Symbol">;</a> <a id="8074" href="Algebra.Bundles.Raw.html#2961" class="Field Operator">_≈_</a> <a id="8078" class="Symbol">to</a> <a id="8081" class="Field Operator">_≈₁_</a>
    <a id="8090" class="Symbol">;</a> <a id="8092" href="Algebra.Bundles.Raw.html#3062" class="Function">+-rawMonoid</a> <a id="8104" class="Symbol">to</a> <a id="8107" class="Function">+-rawMonoid₁</a>
    <a id="8124" class="Symbol">;</a> <a id="8126" href="Algebra.Bundles.Raw.html#3015" class="Field Operator">_*_</a> <a id="8130" class="Symbol">to</a> <a id="8133" class="Field Operator">_*₁_</a>
    <a id="8142" class="Symbol">;</a> <a id="8144" href="Algebra.Bundles.Raw.html#3256" class="Function">*-rawMagma</a> <a id="8155" class="Symbol">to</a> <a id="8158" class="Function">*-rawMagma₁</a><a id="8169" class="Symbol">)</a>

  <a id="8174" class="Keyword">open</a> <a id="8179" href="Algebra.Bundles.Raw.html#2838" class="Module">RawNearSemiring</a> <a id="8195" href="Algebra.Morphism.Structures.html#7985" class="Bound">R₂</a> <a id="8198" class="Keyword">renaming</a>
    <a id="8211" class="Symbol">(</a> <a id="8213" href="Algebra.Bundles.Raw.html#2941" class="Field">Carrier</a> <a id="8221" class="Symbol">to</a> <a id="8224" class="Field">B</a><a id="8225" class="Symbol">;</a> <a id="8227" href="Algebra.Bundles.Raw.html#2961" class="Field Operator">_≈_</a> <a id="8231" class="Symbol">to</a> <a id="8234" class="Field Operator">_≈₂_</a>
    <a id="8243" class="Symbol">;</a> <a id="8245" href="Algebra.Bundles.Raw.html#3062" class="Function">+-rawMonoid</a> <a id="8257" class="Symbol">to</a> <a id="8260" class="Function">+-rawMonoid₂</a>
    <a id="8277" class="Symbol">;</a> <a id="8279" href="Algebra.Bundles.Raw.html#3015" class="Field Operator">_*_</a> <a id="8283" class="Symbol">to</a> <a id="8286" class="Field Operator">_*₂_</a>
    <a id="8295" class="Symbol">;</a> <a id="8297" href="Algebra.Bundles.Raw.html#3256" class="Function">*-rawMagma</a> <a id="8308" class="Symbol">to</a> <a id="8311" class="Function">*-rawMagma₂</a><a id="8322" class="Symbol">)</a>

  <a id="8327" class="Keyword">private</a>
    <a id="8339" class="Keyword">module</a> <a id="NearSemiringMorphisms.+"></a><a id="8346" href="Algebra.Morphism.Structures.html#8346" class="Module">+</a> <a id="8348" class="Symbol">=</a> <a id="8350" href="Algebra.Morphism.Structures.html#4132" class="Module">MonoidMorphisms</a> <a id="8366" href="Algebra.Morphism.Structures.html#8107" class="Function">+-rawMonoid₁</a> <a id="8379" href="Algebra.Morphism.Structures.html#8260" class="Function">+-rawMonoid₂</a>
    <a id="8396" class="Keyword">module</a> <a id="NearSemiringMorphisms.*"></a><a id="8403" href="Algebra.Morphism.Structures.html#8403" class="Module">*</a> <a id="8405" class="Symbol">=</a> <a id="8407" href="Algebra.Morphism.Structures.html#2589" class="Module">MagmaMorphisms</a> <a id="8422" href="Algebra.Morphism.Structures.html#8158" class="Function">*-rawMagma₁</a> <a id="8434" href="Algebra.Morphism.Structures.html#8311" class="Function">*-rawMagma₂</a>

  <a id="8449" class="Keyword">open</a> <a id="8454" href="Algebra.Morphism.Definitions.html" class="Module">MorphismDefinitions</a> <a id="8474" href="Algebra.Morphism.Structures.html#8071" class="Function">A</a> <a id="8476" href="Algebra.Morphism.Structures.html#8224" class="Field">B</a> <a id="8478" href="Algebra.Morphism.Structures.html#8234" class="Field Operator">_≈₂_</a>


  <a id="8487" class="Keyword">record</a> <a id="NearSemiringMorphisms.IsNearSemiringHomomorphism"></a><a id="8494" href="Algebra.Morphism.Structures.html#8494" class="Record">IsNearSemiringHomomorphism</a> <a id="8521" class="Symbol">(</a><a id="8522" href="Algebra.Morphism.Structures.html#8522" class="Bound Operator">⟦_⟧</a> <a id="8526" class="Symbol">:</a> <a id="8528" href="Algebra.Morphism.Structures.html#8071" class="Function">A</a> <a id="8530" class="Symbol">→</a> <a id="8532" href="Algebra.Morphism.Structures.html#8224" class="Field">B</a><a id="8533" class="Symbol">)</a> <a id="8535" class="Symbol">:</a> <a id="8537" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="8541" class="Symbol">(</a><a id="8542" href="Algebra.Morphism.Structures.html#7978" class="Bound">a</a> <a id="8544" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="8546" href="Algebra.Morphism.Structures.html#7980" class="Bound">ℓ₁</a> <a id="8549" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="8551" href="Algebra.Morphism.Structures.html#8008" class="Bound">ℓ₂</a><a id="8553" class="Symbol">)</a> <a id="8555" class="Keyword">where</a>
    <a id="8565" class="Keyword">field</a>
      <a id="NearSemiringMorphisms.IsNearSemiringHomomorphism.+-isMonoidHomomorphism"></a><a id="8577" href="Algebra.Morphism.Structures.html#8577" class="Field">+-isMonoidHomomorphism</a> <a id="8600" class="Symbol">:</a> <a id="8602" href="Algebra.Morphism.Structures.html#4472" class="Record">+.IsMonoidHomomorphism</a> <a id="8625" href="Algebra.Morphism.Structures.html#8522" class="Bound Operator">⟦_⟧</a>
      <a id="NearSemiringMorphisms.IsNearSemiringHomomorphism.*-homo"></a><a id="8635" href="Algebra.Morphism.Structures.html#8635" class="Field">*-homo</a> <a id="8642" class="Symbol">:</a> <a id="8644" href="Algebra.Morphism.Definitions.html#852" class="Function">Homomorphic₂</a> <a id="8657" href="Algebra.Morphism.Structures.html#8522" class="Bound Operator">⟦_⟧</a> <a id="8661" href="Algebra.Morphism.Structures.html#8133" class="Function Operator">_*₁_</a> <a id="8666" href="Algebra.Morphism.Structures.html#8286" class="Field Operator">_*₂_</a>

    <a id="8676" class="Keyword">open</a> <a id="8681" href="Algebra.Morphism.Structures.html#4472" class="Module">+.IsMonoidHomomorphism</a> <a id="8704" href="Algebra.Morphism.Structures.html#8577" class="Field">+-isMonoidHomomorphism</a> <a id="8727" class="Keyword">public</a>
      <a id="8740" class="Keyword">renaming</a> <a id="8749" class="Symbol">(</a><a id="8750" href="Algebra.Morphism.Structures.html#2970" class="Function">homo</a> <a id="8755" class="Symbol">to</a> <a id="8758" class="Function">+-homo</a><a id="8764" class="Symbol">;</a> <a id="8766" href="Algebra.Morphism.Structures.html#4601" class="Field">ε-homo</a> <a id="8773" class="Symbol">to</a> <a id="8776" class="Field">0#-homo</a><a id="8783" class="Symbol">;</a> <a id="8785" href="Algebra.Morphism.Structures.html#4549" class="Field">isMagmaHomomorphism</a> <a id="8805" class="Symbol">to</a> <a id="8808" class="Field">+-isMagmaHomomorphism</a><a id="8829" class="Symbol">)</a>

    <a id="NearSemiringMorphisms.IsNearSemiringHomomorphism.*-isMagmaHomomorphism"></a><a id="8836" href="Algebra.Morphism.Structures.html#8836" class="Function">*-isMagmaHomomorphism</a> <a id="8858" class="Symbol">:</a> <a id="8860" href="Algebra.Morphism.Structures.html#2836" class="Record">*.IsMagmaHomomorphism</a> <a id="8882" href="Algebra.Morphism.Structures.html#8522" class="Bound Operator">⟦_⟧</a>
    <a id="8890" href="Algebra.Morphism.Structures.html#8836" class="Function">*-isMagmaHomomorphism</a> <a id="8912" class="Symbol">=</a> <a id="8914" class="Keyword">record</a>
      <a id="8927" class="Symbol">{</a> <a id="8929" href="Algebra.Morphism.Structures.html#2912" class="Field">isRelHomomorphism</a> <a id="8947" class="Symbol">=</a> <a id="8949" href="Algebra.Morphism.Structures.html#2912" class="Function">isRelHomomorphism</a>
      <a id="8973" class="Symbol">;</a> <a id="8975" href="Algebra.Morphism.Structures.html#2970" class="Field">homo</a> <a id="8980" class="Symbol">=</a> <a id="8982" href="Algebra.Morphism.Structures.html#8635" class="Field">*-homo</a>
      <a id="8995" class="Symbol">}</a>

  <a id="9000" class="Keyword">record</a> <a id="NearSemiringMorphisms.IsNearSemiringMonomorphism"></a><a id="9007" href="Algebra.Morphism.Structures.html#9007" class="Record">IsNearSemiringMonomorphism</a> <a id="9034" class="Symbol">(</a><a id="9035" href="Algebra.Morphism.Structures.html#9035" class="Bound Operator">⟦_⟧</a> <a id="9039" class="Symbol">:</a> <a id="9041" href="Algebra.Morphism.Structures.html#8071" class="Function">A</a> <a id="9043" class="Symbol">→</a> <a id="9045" href="Algebra.Morphism.Structures.html#8224" class="Field">B</a><a id="9046" class="Symbol">)</a> <a id="9048" class="Symbol">:</a> <a id="9050" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="9054" class="Symbol">(</a><a id="9055" href="Algebra.Morphism.Structures.html#7978" class="Bound">a</a> <a id="9057" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="9059" href="Algebra.Morphism.Structures.html#7980" class="Bound">ℓ₁</a> <a id="9062" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="9064" href="Algebra.Morphism.Structures.html#8008" class="Bound">ℓ₂</a><a id="9066" class="Symbol">)</a> <a id="9068" class="Keyword">where</a>
    <a id="9078" class="Keyword">field</a>
      <a id="NearSemiringMorphisms.IsNearSemiringMonomorphism.isNearSemiringHomomorphism"></a><a id="9090" href="Algebra.Morphism.Structures.html#9090" class="Field">isNearSemiringHomomorphism</a> <a id="9117" class="Symbol">:</a> <a id="9119" href="Algebra.Morphism.Structures.html#8494" class="Record">IsNearSemiringHomomorphism</a> <a id="9146" href="Algebra.Morphism.Structures.html#9035" class="Bound Operator">⟦_⟧</a>
      <a id="NearSemiringMorphisms.IsNearSemiringMonomorphism.injective"></a><a id="9156" href="Algebra.Morphism.Structures.html#9156" class="Field">injective</a>          <a id="9175" class="Symbol">:</a> <a id="9177" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="9187" href="Algebra.Morphism.Structures.html#8081" class="Function Operator">_≈₁_</a> <a id="9192" href="Algebra.Morphism.Structures.html#8234" class="Field Operator">_≈₂_</a> <a id="9197" href="Algebra.Morphism.Structures.html#9035" class="Bound Operator">⟦_⟧</a>

    <a id="9206" class="Keyword">open</a> <a id="9211" href="Algebra.Morphism.Structures.html#8494" class="Module">IsNearSemiringHomomorphism</a> <a id="9238" href="Algebra.Morphism.Structures.html#9090" class="Field">isNearSemiringHomomorphism</a> <a id="9265" class="Keyword">public</a>

    <a id="NearSemiringMorphisms.IsNearSemiringMonomorphism.+-isMonoidMonomorphism"></a><a id="9277" href="Algebra.Morphism.Structures.html#9277" class="Function">+-isMonoidMonomorphism</a> <a id="9300" class="Symbol">:</a> <a id="9302" href="Algebra.Morphism.Structures.html#4714" class="Record">+.IsMonoidMonomorphism</a> <a id="9325" href="Algebra.Morphism.Structures.html#9035" class="Bound Operator">⟦_⟧</a>
    <a id="9333" href="Algebra.Morphism.Structures.html#9277" class="Function">+-isMonoidMonomorphism</a> <a id="9356" class="Symbol">=</a> <a id="9358" class="Keyword">record</a>
      <a id="9371" class="Symbol">{</a> <a id="9373" href="Algebra.Morphism.Structures.html#4791" class="Field">isMonoidHomomorphism</a> <a id="9394" class="Symbol">=</a> <a id="9396" href="Algebra.Morphism.Structures.html#8577" class="Function">+-isMonoidHomomorphism</a>
      <a id="9425" class="Symbol">;</a> <a id="9427" href="Algebra.Morphism.Structures.html#4845" class="Field">injective</a>            <a id="9448" class="Symbol">=</a> <a id="9450" href="Algebra.Morphism.Structures.html#9156" class="Field">injective</a>
      <a id="9466" class="Symbol">}</a>

    <a id="9473" class="Keyword">open</a> <a id="9478" href="Algebra.Morphism.Structures.html#4714" class="Module">+.IsMonoidMonomorphism</a> <a id="9501" href="Algebra.Morphism.Structures.html#9277" class="Function">+-isMonoidMonomorphism</a> <a id="9524" class="Keyword">public</a>
      <a id="9537" class="Keyword">using</a> <a id="9543" class="Symbol">(</a><a id="9544" href="Algebra.Morphism.Structures.html#3348" class="Function">isRelMonomorphism</a><a id="9561" class="Symbol">)</a>
      <a id="9569" class="Keyword">renaming</a> <a id="9578" class="Symbol">(</a><a id="9579" href="Algebra.Morphism.Structures.html#4956" class="Function">isMagmaMonomorphism</a> <a id="9599" class="Symbol">to</a> <a id="9602" class="Function">+-isMagmaMonomorphsm</a><a id="9622" class="Symbol">)</a>

    <a id="NearSemiringMorphisms.IsNearSemiringMonomorphism.*-isMagmaMonomorphism"></a><a id="9629" href="Algebra.Morphism.Structures.html#9629" class="Function">*-isMagmaMonomorphism</a> <a id="9651" class="Symbol">:</a> <a id="9653" href="Algebra.Morphism.Structures.html#3112" class="Record">*.IsMagmaMonomorphism</a> <a id="9675" href="Algebra.Morphism.Structures.html#9035" class="Bound Operator">⟦_⟧</a>
    <a id="9683" href="Algebra.Morphism.Structures.html#9629" class="Function">*-isMagmaMonomorphism</a> <a id="9705" class="Symbol">=</a> <a id="9707" class="Keyword">record</a>
      <a id="9720" class="Symbol">{</a> <a id="9722" href="Algebra.Morphism.Structures.html#3188" class="Field">isMagmaHomomorphism</a> <a id="9742" class="Symbol">=</a> <a id="9744" href="Algebra.Morphism.Structures.html#8836" class="Function">*-isMagmaHomomorphism</a>
      <a id="9772" class="Symbol">;</a> <a id="9774" href="Algebra.Morphism.Structures.html#3240" class="Field">injective</a>           <a id="9794" class="Symbol">=</a> <a id="9796" href="Algebra.Morphism.Structures.html#9156" class="Field">injective</a>
      <a id="9812" class="Symbol">}</a>

  <a id="9817" class="Keyword">record</a> <a id="NearSemiringMorphisms.IsNearSemiringIsomorphism"></a><a id="9824" href="Algebra.Morphism.Structures.html#9824" class="Record">IsNearSemiringIsomorphism</a> <a id="9850" class="Symbol">(</a><a id="9851" href="Algebra.Morphism.Structures.html#9851" class="Bound Operator">⟦_⟧</a> <a id="9855" class="Symbol">:</a> <a id="9857" href="Algebra.Morphism.Structures.html#8071" class="Function">A</a> <a id="9859" class="Symbol">→</a> <a id="9861" href="Algebra.Morphism.Structures.html#8224" class="Field">B</a><a id="9862" class="Symbol">)</a> <a id="9864" class="Symbol">:</a> <a id="9866" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="9870" class="Symbol">(</a><a id="9871" href="Algebra.Morphism.Structures.html#7978" class="Bound">a</a> <a id="9873" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="9875" href="Algebra.Morphism.Structures.html#8006" class="Bound">b</a> <a id="9877" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="9879" href="Algebra.Morphism.Structures.html#7980" class="Bound">ℓ₁</a> <a id="9882" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="9884" href="Algebra.Morphism.Structures.html#8008" class="Bound">ℓ₂</a><a id="9886" class="Symbol">)</a> <a id="9888" class="Keyword">where</a>
    <a id="9898" class="Keyword">field</a>
      <a id="NearSemiringMorphisms.IsNearSemiringIsomorphism.isNearSemiringMonomorphism"></a><a id="9910" href="Algebra.Morphism.Structures.html#9910" class="Field">isNearSemiringMonomorphism</a> <a id="9937" class="Symbol">:</a> <a id="9939" href="Algebra.Morphism.Structures.html#9007" class="Record">IsNearSemiringMonomorphism</a> <a id="9966" href="Algebra.Morphism.Structures.html#9851" class="Bound Operator">⟦_⟧</a>
      <a id="NearSemiringMorphisms.IsNearSemiringIsomorphism.surjective"></a><a id="9976" href="Algebra.Morphism.Structures.html#9976" class="Field">surjective</a>                 <a id="10003" class="Symbol">:</a> <a id="10005" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="10016" href="Algebra.Morphism.Structures.html#8081" class="Function Operator">_≈₁_</a> <a id="10021" href="Algebra.Morphism.Structures.html#8234" class="Field Operator">_≈₂_</a> <a id="10026" href="Algebra.Morphism.Structures.html#9851" class="Bound Operator">⟦_⟧</a>

    <a id="10035" class="Keyword">open</a> <a id="10040" href="Algebra.Morphism.Structures.html#9007" class="Module">IsNearSemiringMonomorphism</a> <a id="10067" href="Algebra.Morphism.Structures.html#9910" class="Field">isNearSemiringMonomorphism</a> <a id="10094" class="Keyword">public</a>

    <a id="NearSemiringMorphisms.IsNearSemiringIsomorphism.+-isMonoidIsomorphism"></a><a id="10106" href="Algebra.Morphism.Structures.html#10106" class="Function">+-isMonoidIsomorphism</a> <a id="10128" class="Symbol">:</a> <a id="10130" href="Algebra.Morphism.Structures.html#5233" class="Record">+.IsMonoidIsomorphism</a> <a id="10152" href="Algebra.Morphism.Structures.html#9851" class="Bound Operator">⟦_⟧</a>
    <a id="10160" href="Algebra.Morphism.Structures.html#10106" class="Function">+-isMonoidIsomorphism</a> <a id="10182" class="Symbol">=</a> <a id="10184" class="Keyword">record</a>
      <a id="10197" class="Symbol">{</a> <a id="10199" href="Algebra.Morphism.Structures.html#5313" class="Field">isMonoidMonomorphism</a> <a id="10220" class="Symbol">=</a> <a id="10222" href="Algebra.Morphism.Structures.html#9277" class="Function">+-isMonoidMonomorphism</a>
      <a id="10251" class="Symbol">;</a> <a id="10253" href="Algebra.Morphism.Structures.html#5367" class="Field">surjective</a>           <a id="10274" class="Symbol">=</a> <a id="10276" href="Algebra.Morphism.Structures.html#9976" class="Field">surjective</a>
      <a id="10293" class="Symbol">}</a>

    <a id="10300" class="Keyword">open</a> <a id="10305" href="Algebra.Morphism.Structures.html#5233" class="Module">+.IsMonoidIsomorphism</a> <a id="10327" href="Algebra.Morphism.Structures.html#10106" class="Function">+-isMonoidIsomorphism</a> <a id="10349" class="Keyword">public</a>
      <a id="10362" class="Keyword">using</a> <a id="10368" class="Symbol">(</a><a id="10369" href="Algebra.Morphism.Structures.html#3768" class="Function">isRelIsomorphism</a><a id="10385" class="Symbol">)</a>
      <a id="10393" class="Keyword">renaming</a> <a id="10402" class="Symbol">(</a><a id="10403" href="Algebra.Morphism.Structures.html#5479" class="Function">isMagmaIsomorphism</a> <a id="10422" class="Symbol">to</a> <a id="10425" class="Function">+-isMagmaIsomorphism</a><a id="10445" class="Symbol">)</a>

    <a id="NearSemiringMorphisms.IsNearSemiringIsomorphism.*-isMagmaIsomorphism"></a><a id="10452" href="Algebra.Morphism.Structures.html#10452" class="Function">*-isMagmaIsomorphism</a> <a id="10473" class="Symbol">:</a> <a id="10475" href="Algebra.Morphism.Structures.html#3528" class="Record">*.IsMagmaIsomorphism</a> <a id="10496" href="Algebra.Morphism.Structures.html#9851" class="Bound Operator">⟦_⟧</a>
    <a id="10504" href="Algebra.Morphism.Structures.html#10452" class="Function">*-isMagmaIsomorphism</a> <a id="10525" class="Symbol">=</a> <a id="10527" class="Keyword">record</a>
      <a id="10540" class="Symbol">{</a> <a id="10542" href="Algebra.Morphism.Structures.html#3607" class="Field">isMagmaMonomorphism</a> <a id="10562" class="Symbol">=</a> <a id="10564" href="Algebra.Morphism.Structures.html#9629" class="Function">*-isMagmaMonomorphism</a>
      <a id="10592" class="Symbol">;</a> <a id="10594" href="Algebra.Morphism.Structures.html#3659" class="Field">surjective</a>          <a id="10614" class="Symbol">=</a> <a id="10616" href="Algebra.Morphism.Structures.html#9976" class="Field">surjective</a>
      <a id="10633" class="Symbol">}</a>

<a id="10636" class="Comment">------------------------------------------------------------------------</a>
<a id="10709" class="Comment">-- Morphisms over semiring-like structures</a>
<a id="10752" class="Comment">------------------------------------------------------------------------</a>

<a id="10826" class="Keyword">module</a> <a id="SemiringMorphisms"></a><a id="10833" href="Algebra.Morphism.Structures.html#10833" class="Module">SemiringMorphisms</a> <a id="10851" class="Symbol">(</a><a id="10852" href="Algebra.Morphism.Structures.html#10852" class="Bound">R₁</a> <a id="10855" class="Symbol">:</a> <a id="10857" href="Algebra.Bundles.Raw.html#3550" class="Record">RawSemiring</a> <a id="10869" href="Algebra.Morphism.Structures.html#675" class="Generalizable">a</a> <a id="10871" href="Algebra.Morphism.Structures.html#679" class="Generalizable">ℓ₁</a><a id="10873" class="Symbol">)</a> <a id="10875" class="Symbol">(</a><a id="10876" href="Algebra.Morphism.Structures.html#10876" class="Bound">R₂</a> <a id="10879" class="Symbol">:</a> <a id="10881" href="Algebra.Bundles.Raw.html#3550" class="Record">RawSemiring</a> <a id="10893" href="Algebra.Morphism.Structures.html#677" class="Generalizable">b</a> <a id="10895" href="Algebra.Morphism.Structures.html#682" class="Generalizable">ℓ₂</a><a id="10897" class="Symbol">)</a> <a id="10899" class="Keyword">where</a>

  <a id="10908" class="Keyword">open</a> <a id="10913" href="Algebra.Bundles.Raw.html#3550" class="Module">RawSemiring</a> <a id="10925" href="Algebra.Morphism.Structures.html#10852" class="Bound">R₁</a> <a id="10928" class="Keyword">renaming</a>
    <a id="10941" class="Symbol">(</a> <a id="10943" href="Algebra.Bundles.Raw.html#3649" class="Field">Carrier</a> <a id="10951" class="Symbol">to</a> <a id="10954" class="Field">A</a><a id="10955" class="Symbol">;</a> <a id="10957" href="Algebra.Bundles.Raw.html#3669" class="Field Operator">_≈_</a> <a id="10961" class="Symbol">to</a> <a id="10964" class="Field Operator">_≈₁_</a>
    <a id="10973" class="Symbol">;</a> <a id="10975" href="Algebra.Bundles.Raw.html#3771" class="Field">1#</a> <a id="10978" class="Symbol">to</a> <a id="10981" class="Field">1#₁</a>
    <a id="10989" class="Symbol">;</a> <a id="10991" href="Algebra.Bundles.Raw.html#3792" class="Function">rawNearSemiring</a> <a id="11007" class="Symbol">to</a> <a id="11010" class="Function">rawNearSemiring₁</a>
    <a id="11031" class="Symbol">;</a> <a id="11033" href="Algebra.Bundles.Raw.html#4029" class="Function">*-rawMonoid</a> <a id="11045" class="Symbol">to</a> <a id="11048" class="Function">*-rawMonoid₁</a><a id="11060" class="Symbol">)</a>

  <a id="11065" class="Keyword">open</a> <a id="11070" href="Algebra.Bundles.Raw.html#3550" class="Module">RawSemiring</a> <a id="11082" href="Algebra.Morphism.Structures.html#10876" class="Bound">R₂</a> <a id="11085" class="Keyword">renaming</a>
    <a id="11098" class="Symbol">(</a> <a id="11100" href="Algebra.Bundles.Raw.html#3649" class="Field">Carrier</a> <a id="11108" class="Symbol">to</a> <a id="11111" class="Field">B</a><a id="11112" class="Symbol">;</a> <a id="11114" href="Algebra.Bundles.Raw.html#3669" class="Field Operator">_≈_</a> <a id="11118" class="Symbol">to</a> <a id="11121" class="Field Operator">_≈₂_</a>
    <a id="11130" class="Symbol">;</a> <a id="11132" href="Algebra.Bundles.Raw.html#3771" class="Field">1#</a> <a id="11135" class="Symbol">to</a> <a id="11138" class="Field">1#₂</a>
    <a id="11146" class="Symbol">;</a> <a id="11148" href="Algebra.Bundles.Raw.html#3792" class="Function">rawNearSemiring</a> <a id="11164" class="Symbol">to</a> <a id="11167" class="Function">rawNearSemiring₂</a>
    <a id="11188" class="Symbol">;</a> <a id="11190" href="Algebra.Bundles.Raw.html#4029" class="Function">*-rawMonoid</a> <a id="11202" class="Symbol">to</a> <a id="11205" class="Function">*-rawMonoid₂</a><a id="11217" class="Symbol">)</a>

  <a id="11222" class="Keyword">private</a>
    <a id="11234" class="Keyword">module</a> <a id="SemiringMorphisms.*"></a><a id="11241" href="Algebra.Morphism.Structures.html#11241" class="Module">*</a> <a id="11243" class="Symbol">=</a> <a id="11245" href="Algebra.Morphism.Structures.html#4132" class="Module">MonoidMorphisms</a> <a id="11261" href="Algebra.Morphism.Structures.html#11048" class="Function">*-rawMonoid₁</a> <a id="11274" href="Algebra.Morphism.Structures.html#11205" class="Function">*-rawMonoid₂</a>

  <a id="11290" class="Keyword">open</a> <a id="11295" href="Algebra.Morphism.Definitions.html" class="Module">MorphismDefinitions</a> <a id="11315" href="Algebra.Morphism.Structures.html#10954" class="Function">A</a> <a id="11317" href="Algebra.Morphism.Structures.html#11111" class="Field">B</a> <a id="11319" href="Algebra.Morphism.Structures.html#11121" class="Field Operator">_≈₂_</a>
  <a id="11326" class="Keyword">open</a> <a id="11331" href="Algebra.Morphism.Structures.html#7934" class="Module">NearSemiringMorphisms</a> <a id="11353" href="Algebra.Morphism.Structures.html#11010" class="Function">rawNearSemiring₁</a> <a id="11370" href="Algebra.Morphism.Structures.html#11167" class="Function">rawNearSemiring₂</a>

  <a id="11390" class="Keyword">record</a> <a id="SemiringMorphisms.IsSemiringHomomorphism"></a><a id="11397" href="Algebra.Morphism.Structures.html#11397" class="Record">IsSemiringHomomorphism</a> <a id="11420" class="Symbol">(</a><a id="11421" href="Algebra.Morphism.Structures.html#11421" class="Bound Operator">⟦_⟧</a> <a id="11425" class="Symbol">:</a> <a id="11427" href="Algebra.Morphism.Structures.html#10954" class="Function">A</a> <a id="11429" class="Symbol">→</a> <a id="11431" href="Algebra.Morphism.Structures.html#11111" class="Field">B</a><a id="11432" class="Symbol">)</a> <a id="11434" class="Symbol">:</a> <a id="11436" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="11440" class="Symbol">(</a><a id="11441" href="Algebra.Morphism.Structures.html#10869" class="Bound">a</a> <a id="11443" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="11445" href="Algebra.Morphism.Structures.html#10871" class="Bound">ℓ₁</a> <a id="11448" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="11450" href="Algebra.Morphism.Structures.html#10895" class="Bound">ℓ₂</a><a id="11452" class="Symbol">)</a> <a id="11454" class="Keyword">where</a>
    <a id="11464" class="Keyword">field</a>
      <a id="SemiringMorphisms.IsSemiringHomomorphism.isNearSemiringHomomorphism"></a><a id="11476" href="Algebra.Morphism.Structures.html#11476" class="Field">isNearSemiringHomomorphism</a> <a id="11503" class="Symbol">:</a> <a id="11505" href="Algebra.Morphism.Structures.html#8494" class="Record">IsNearSemiringHomomorphism</a> <a id="11532" href="Algebra.Morphism.Structures.html#11421" class="Bound Operator">⟦_⟧</a>
      <a id="SemiringMorphisms.IsSemiringHomomorphism.1#-homo"></a><a id="11542" href="Algebra.Morphism.Structures.html#11542" class="Field">1#-homo</a> <a id="11550" class="Symbol">:</a> <a id="11552" href="Algebra.Morphism.Definitions.html#680" class="Function">Homomorphic₀</a> <a id="11565" href="Algebra.Morphism.Structures.html#11421" class="Bound Operator">⟦_⟧</a> <a id="11569" href="Algebra.Morphism.Structures.html#10981" class="Function">1#₁</a> <a id="11573" href="Algebra.Morphism.Structures.html#11138" class="Field">1#₂</a>

    <a id="11582" class="Keyword">open</a> <a id="11587" href="Algebra.Morphism.Structures.html#8494" class="Module">IsNearSemiringHomomorphism</a> <a id="11614" href="Algebra.Morphism.Structures.html#11476" class="Field">isNearSemiringHomomorphism</a> <a id="11641" class="Keyword">public</a>

    <a id="SemiringMorphisms.IsSemiringHomomorphism.*-isMonoidHomomorphism"></a><a id="11653" href="Algebra.Morphism.Structures.html#11653" class="Function">*-isMonoidHomomorphism</a> <a id="11676" class="Symbol">:</a> <a id="11678" href="Algebra.Morphism.Structures.html#4472" class="Record">*.IsMonoidHomomorphism</a> <a id="11701" href="Algebra.Morphism.Structures.html#11421" class="Bound Operator">⟦_⟧</a>
    <a id="11709" href="Algebra.Morphism.Structures.html#11653" class="Function">*-isMonoidHomomorphism</a> <a id="11732" class="Symbol">=</a> <a id="11734" class="Keyword">record</a>
      <a id="11747" class="Symbol">{</a> <a id="11749" href="Algebra.Morphism.Structures.html#4549" class="Field">isMagmaHomomorphism</a> <a id="11769" class="Symbol">=</a> <a id="11771" href="Algebra.Morphism.Structures.html#8836" class="Function">*-isMagmaHomomorphism</a>
      <a id="11799" class="Symbol">;</a> <a id="11801" href="Algebra.Morphism.Structures.html#4601" class="Field">ε-homo</a> <a id="11808" class="Symbol">=</a> <a id="11810" href="Algebra.Morphism.Structures.html#11542" class="Field">1#-homo</a>
      <a id="11824" class="Symbol">}</a>

  <a id="11829" class="Keyword">record</a> <a id="SemiringMorphisms.IsSemiringMonomorphism"></a><a id="11836" href="Algebra.Morphism.Structures.html#11836" class="Record">IsSemiringMonomorphism</a> <a id="11859" class="Symbol">(</a><a id="11860" href="Algebra.Morphism.Structures.html#11860" class="Bound Operator">⟦_⟧</a> <a id="11864" class="Symbol">:</a> <a id="11866" href="Algebra.Morphism.Structures.html#10954" class="Function">A</a> <a id="11868" class="Symbol">→</a> <a id="11870" href="Algebra.Morphism.Structures.html#11111" class="Field">B</a><a id="11871" class="Symbol">)</a> <a id="11873" class="Symbol">:</a> <a id="11875" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="11879" class="Symbol">(</a><a id="11880" href="Algebra.Morphism.Structures.html#10869" class="Bound">a</a> <a id="11882" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="11884" href="Algebra.Morphism.Structures.html#10871" class="Bound">ℓ₁</a> <a id="11887" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="11889" href="Algebra.Morphism.Structures.html#10895" class="Bound">ℓ₂</a><a id="11891" class="Symbol">)</a> <a id="11893" class="Keyword">where</a>
    <a id="11903" class="Keyword">field</a>
      <a id="SemiringMorphisms.IsSemiringMonomorphism.isSemiringHomomorphism"></a><a id="11915" href="Algebra.Morphism.Structures.html#11915" class="Field">isSemiringHomomorphism</a> <a id="11938" class="Symbol">:</a> <a id="11940" href="Algebra.Morphism.Structures.html#11397" class="Record">IsSemiringHomomorphism</a> <a id="11963" href="Algebra.Morphism.Structures.html#11860" class="Bound Operator">⟦_⟧</a>
      <a id="SemiringMorphisms.IsSemiringMonomorphism.injective"></a><a id="11973" href="Algebra.Morphism.Structures.html#11973" class="Field">injective</a>              <a id="11996" class="Symbol">:</a> <a id="11998" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="12008" href="Algebra.Morphism.Structures.html#10964" class="Function Operator">_≈₁_</a> <a id="12013" href="Algebra.Morphism.Structures.html#11121" class="Field Operator">_≈₂_</a> <a id="12018" href="Algebra.Morphism.Structures.html#11860" class="Bound Operator">⟦_⟧</a>

    <a id="12027" class="Keyword">open</a> <a id="12032" href="Algebra.Morphism.Structures.html#11397" class="Module">IsSemiringHomomorphism</a> <a id="12055" href="Algebra.Morphism.Structures.html#11915" class="Field">isSemiringHomomorphism</a> <a id="12078" class="Keyword">public</a>

    <a id="SemiringMorphisms.IsSemiringMonomorphism.isNearSemiringMonomorphism"></a><a id="12090" href="Algebra.Morphism.Structures.html#12090" class="Function">isNearSemiringMonomorphism</a> <a id="12117" class="Symbol">:</a> <a id="12119" href="Algebra.Morphism.Structures.html#9007" class="Record">IsNearSemiringMonomorphism</a> <a id="12146" href="Algebra.Morphism.Structures.html#11860" class="Bound Operator">⟦_⟧</a>
    <a id="12154" href="Algebra.Morphism.Structures.html#12090" class="Function">isNearSemiringMonomorphism</a> <a id="12181" class="Symbol">=</a> <a id="12183" class="Keyword">record</a>
      <a id="12196" class="Symbol">{</a> <a id="12198" href="Algebra.Morphism.Structures.html#9090" class="Field">isNearSemiringHomomorphism</a> <a id="12225" class="Symbol">=</a> <a id="12227" href="Algebra.Morphism.Structures.html#11476" class="Function">isNearSemiringHomomorphism</a>
      <a id="12260" class="Symbol">;</a> <a id="12262" href="Algebra.Morphism.Structures.html#9156" class="Field">injective</a> <a id="12272" class="Symbol">=</a> <a id="12274" href="Algebra.Morphism.Structures.html#11973" class="Field">injective</a>
      <a id="12290" class="Symbol">}</a>

    <a id="12297" class="Keyword">open</a> <a id="12302" href="Algebra.Morphism.Structures.html#9007" class="Module">IsNearSemiringMonomorphism</a> <a id="12329" href="Algebra.Morphism.Structures.html#12090" class="Function">isNearSemiringMonomorphism</a> <a id="12356" class="Keyword">public</a>
      <a id="12369" class="Keyword">using</a> <a id="12375" class="Symbol">(</a><a id="12376" href="Algebra.Morphism.Structures.html#9277" class="Function">+-isMonoidMonomorphism</a><a id="12398" class="Symbol">;</a> <a id="12400" href="Algebra.Morphism.Structures.html#9629" class="Function">*-isMagmaMonomorphism</a><a id="12421" class="Symbol">)</a>

    <a id="SemiringMorphisms.IsSemiringMonomorphism.*-isMonoidMonomorphism"></a><a id="12428" href="Algebra.Morphism.Structures.html#12428" class="Function">*-isMonoidMonomorphism</a> <a id="12451" class="Symbol">:</a> <a id="12453" href="Algebra.Morphism.Structures.html#4714" class="Record">*.IsMonoidMonomorphism</a> <a id="12476" href="Algebra.Morphism.Structures.html#11860" class="Bound Operator">⟦_⟧</a>
    <a id="12484" href="Algebra.Morphism.Structures.html#12428" class="Function">*-isMonoidMonomorphism</a> <a id="12507" class="Symbol">=</a> <a id="12509" class="Keyword">record</a>
      <a id="12522" class="Symbol">{</a> <a id="12524" href="Algebra.Morphism.Structures.html#4791" class="Field">isMonoidHomomorphism</a> <a id="12545" class="Symbol">=</a> <a id="12547" href="Algebra.Morphism.Structures.html#11653" class="Function">*-isMonoidHomomorphism</a>
      <a id="12576" class="Symbol">;</a> <a id="12578" href="Algebra.Morphism.Structures.html#4845" class="Field">injective</a>            <a id="12599" class="Symbol">=</a> <a id="12601" href="Algebra.Morphism.Structures.html#11973" class="Field">injective</a>
      <a id="12617" class="Symbol">}</a>

  <a id="12622" class="Keyword">record</a> <a id="SemiringMorphisms.IsSemiringIsomorphism"></a><a id="12629" href="Algebra.Morphism.Structures.html#12629" class="Record">IsSemiringIsomorphism</a> <a id="12651" class="Symbol">(</a><a id="12652" href="Algebra.Morphism.Structures.html#12652" class="Bound Operator">⟦_⟧</a> <a id="12656" class="Symbol">:</a> <a id="12658" href="Algebra.Morphism.Structures.html#10954" class="Function">A</a> <a id="12660" class="Symbol">→</a> <a id="12662" href="Algebra.Morphism.Structures.html#11111" class="Field">B</a><a id="12663" class="Symbol">)</a> <a id="12665" class="Symbol">:</a> <a id="12667" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12671" class="Symbol">(</a><a id="12672" href="Algebra.Morphism.Structures.html#10869" class="Bound">a</a> <a id="12674" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="12676" href="Algebra.Morphism.Structures.html#10893" class="Bound">b</a> <a id="12678" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="12680" href="Algebra.Morphism.Structures.html#10871" class="Bound">ℓ₁</a> <a id="12683" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="12685" href="Algebra.Morphism.Structures.html#10895" class="Bound">ℓ₂</a><a id="12687" class="Symbol">)</a> <a id="12689" class="Keyword">where</a>
    <a id="12699" class="Keyword">field</a>
      <a id="SemiringMorphisms.IsSemiringIsomorphism.isSemiringMonomorphism"></a><a id="12711" href="Algebra.Morphism.Structures.html#12711" class="Field">isSemiringMonomorphism</a> <a id="12734" class="Symbol">:</a> <a id="12736" href="Algebra.Morphism.Structures.html#11836" class="Record">IsSemiringMonomorphism</a> <a id="12759" href="Algebra.Morphism.Structures.html#12652" class="Bound Operator">⟦_⟧</a>
      <a id="SemiringMorphisms.IsSemiringIsomorphism.surjective"></a><a id="12769" href="Algebra.Morphism.Structures.html#12769" class="Field">surjective</a>             <a id="12792" class="Symbol">:</a> <a id="12794" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="12805" href="Algebra.Morphism.Structures.html#10964" class="Function Operator">_≈₁_</a> <a id="12810" href="Algebra.Morphism.Structures.html#11121" class="Field Operator">_≈₂_</a> <a id="12815" href="Algebra.Morphism.Structures.html#12652" class="Bound Operator">⟦_⟧</a>

    <a id="12824" class="Keyword">open</a> <a id="12829" href="Algebra.Morphism.Structures.html#11836" class="Module">IsSemiringMonomorphism</a> <a id="12852" href="Algebra.Morphism.Structures.html#12711" class="Field">isSemiringMonomorphism</a> <a id="12875" class="Keyword">public</a>

    <a id="SemiringMorphisms.IsSemiringIsomorphism.isNearSemiringIsomorphism"></a><a id="12887" href="Algebra.Morphism.Structures.html#12887" class="Function">isNearSemiringIsomorphism</a> <a id="12913" class="Symbol">:</a> <a id="12915" href="Algebra.Morphism.Structures.html#9824" class="Record">IsNearSemiringIsomorphism</a> <a id="12941" href="Algebra.Morphism.Structures.html#12652" class="Bound Operator">⟦_⟧</a>
    <a id="12949" href="Algebra.Morphism.Structures.html#12887" class="Function">isNearSemiringIsomorphism</a> <a id="12975" class="Symbol">=</a> <a id="12977" class="Keyword">record</a>
      <a id="12990" class="Symbol">{</a> <a id="12992" href="Algebra.Morphism.Structures.html#9910" class="Field">isNearSemiringMonomorphism</a> <a id="13019" class="Symbol">=</a> <a id="13021" href="Algebra.Morphism.Structures.html#12090" class="Function">isNearSemiringMonomorphism</a>
      <a id="13054" class="Symbol">;</a> <a id="13056" href="Algebra.Morphism.Structures.html#9976" class="Field">surjective</a> <a id="13067" class="Symbol">=</a> <a id="13069" href="Algebra.Morphism.Structures.html#12769" class="Field">surjective</a>
      <a id="13086" class="Symbol">}</a>

    <a id="13093" class="Keyword">open</a> <a id="13098" href="Algebra.Morphism.Structures.html#9824" class="Module">IsNearSemiringIsomorphism</a> <a id="13124" href="Algebra.Morphism.Structures.html#12887" class="Function">isNearSemiringIsomorphism</a> <a id="13150" class="Keyword">public</a>
      <a id="13163" class="Keyword">using</a> <a id="13169" class="Symbol">(</a><a id="13170" href="Algebra.Morphism.Structures.html#10106" class="Function">+-isMonoidIsomorphism</a><a id="13191" class="Symbol">;</a> <a id="13193" href="Algebra.Morphism.Structures.html#10452" class="Function">*-isMagmaIsomorphism</a><a id="13213" class="Symbol">)</a>

    <a id="SemiringMorphisms.IsSemiringIsomorphism.*-isMonoidIsomorphism"></a><a id="13220" href="Algebra.Morphism.Structures.html#13220" class="Function">*-isMonoidIsomorphism</a> <a id="13242" class="Symbol">:</a> <a id="13244" href="Algebra.Morphism.Structures.html#5233" class="Record">*.IsMonoidIsomorphism</a> <a id="13266" href="Algebra.Morphism.Structures.html#12652" class="Bound Operator">⟦_⟧</a>
    <a id="13274" href="Algebra.Morphism.Structures.html#13220" class="Function">*-isMonoidIsomorphism</a> <a id="13296" class="Symbol">=</a> <a id="13298" class="Keyword">record</a>
      <a id="13311" class="Symbol">{</a> <a id="13313" href="Algebra.Morphism.Structures.html#5313" class="Field">isMonoidMonomorphism</a> <a id="13334" class="Symbol">=</a> <a id="13336" href="Algebra.Morphism.Structures.html#12428" class="Function">*-isMonoidMonomorphism</a>
      <a id="13365" class="Symbol">;</a> <a id="13367" href="Algebra.Morphism.Structures.html#5367" class="Field">surjective</a>           <a id="13388" class="Symbol">=</a> <a id="13390" href="Algebra.Morphism.Structures.html#12769" class="Field">surjective</a>
      <a id="13407" class="Symbol">}</a>

<a id="13410" class="Comment">------------------------------------------------------------------------</a>
<a id="13483" class="Comment">-- Morphisms over ringWithoutOne-like structures</a>
<a id="13532" class="Comment">------------------------------------------------------------------------</a>

<a id="13606" class="Keyword">module</a> <a id="RingWithoutOneMorphisms"></a><a id="13613" href="Algebra.Morphism.Structures.html#13613" class="Module">RingWithoutOneMorphisms</a> <a id="13637" class="Symbol">(</a><a id="13638" href="Algebra.Morphism.Structures.html#13638" class="Bound">R₁</a> <a id="13641" class="Symbol">:</a> <a id="13643" href="Algebra.Bundles.Raw.html#4359" class="Record">RawRingWithoutOne</a> <a id="13661" href="Algebra.Morphism.Structures.html#675" class="Generalizable">a</a> <a id="13663" href="Algebra.Morphism.Structures.html#679" class="Generalizable">ℓ₁</a><a id="13665" class="Symbol">)</a> <a id="13667" class="Symbol">(</a><a id="13668" href="Algebra.Morphism.Structures.html#13668" class="Bound">R₂</a> <a id="13671" class="Symbol">:</a> <a id="13673" href="Algebra.Bundles.Raw.html#4359" class="Record">RawRingWithoutOne</a> <a id="13691" href="Algebra.Morphism.Structures.html#677" class="Generalizable">b</a> <a id="13693" href="Algebra.Morphism.Structures.html#682" class="Generalizable">ℓ₂</a><a id="13695" class="Symbol">)</a> <a id="13697" class="Keyword">where</a>

  <a id="13706" class="Keyword">open</a> <a id="13711" href="Algebra.Bundles.Raw.html#4359" class="Module">RawRingWithoutOne</a> <a id="13729" href="Algebra.Morphism.Structures.html#13638" class="Bound">R₁</a> <a id="13732" class="Keyword">renaming</a>
    <a id="13745" class="Symbol">(</a> <a id="13747" href="Algebra.Bundles.Raw.html#4478" class="Field">Carrier</a> <a id="13755" class="Symbol">to</a> <a id="13758" class="Field">A</a><a id="13759" class="Symbol">;</a> <a id="13761" href="Algebra.Bundles.Raw.html#4498" class="Field Operator">_≈_</a> <a id="13765" class="Symbol">to</a> <a id="13768" class="Field Operator">_≈₁_</a>
    <a id="13777" class="Symbol">;</a> <a id="13779" href="Algebra.Bundles.Raw.html#4552" class="Field Operator">_*_</a> <a id="13783" class="Symbol">to</a> <a id="13786" class="Field Operator">_*₁_</a>
    <a id="13795" class="Symbol">;</a> <a id="13797" href="Algebra.Bundles.Raw.html#3256" class="Function">*-rawMagma</a> <a id="13808" class="Symbol">to</a> <a id="13811" class="Function">*-rawMagma₁</a>
    <a id="13827" class="Symbol">;</a> <a id="13829" href="Algebra.Bundles.Raw.html#4862" class="Function">+-rawGroup</a> <a id="13840" class="Symbol">to</a> <a id="13843" class="Function">+-rawGroup₁</a>
    <a id="13859" class="Symbol">;</a> <a id="13861" href="Algebra.Bundles.Raw.html#4625" class="Function">rawNearSemiring</a> <a id="13877" class="Symbol">to</a> <a id="13880" class="Function">rawNearSemiring₁</a><a id="13896" class="Symbol">)</a>

  <a id="13901" class="Keyword">open</a> <a id="13906" href="Algebra.Bundles.Raw.html#4359" class="Module">RawRingWithoutOne</a> <a id="13924" href="Algebra.Morphism.Structures.html#13668" class="Bound">R₂</a> <a id="13927" class="Keyword">renaming</a>
    <a id="13940" class="Symbol">(</a> <a id="13942" href="Algebra.Bundles.Raw.html#4478" class="Field">Carrier</a> <a id="13950" class="Symbol">to</a> <a id="13953" class="Field">B</a><a id="13954" class="Symbol">;</a> <a id="13956" href="Algebra.Bundles.Raw.html#4498" class="Field Operator">_≈_</a> <a id="13960" class="Symbol">to</a> <a id="13963" class="Field Operator">_≈₂_</a>
    <a id="13972" class="Symbol">;</a> <a id="13974" href="Algebra.Bundles.Raw.html#4552" class="Field Operator">_*_</a> <a id="13978" class="Symbol">to</a> <a id="13981" class="Field Operator">_*₂_</a>
    <a id="13990" class="Symbol">;</a> <a id="13992" href="Algebra.Bundles.Raw.html#3256" class="Function">*-rawMagma</a> <a id="14003" class="Symbol">to</a> <a id="14006" class="Function">*-rawMagma₂</a>
    <a id="14022" class="Symbol">;</a> <a id="14024" href="Algebra.Bundles.Raw.html#4862" class="Function">+-rawGroup</a> <a id="14035" class="Symbol">to</a> <a id="14038" class="Function">+-rawGroup₂</a>
    <a id="14054" class="Symbol">;</a> <a id="14056" href="Algebra.Bundles.Raw.html#4625" class="Function">rawNearSemiring</a> <a id="14072" class="Symbol">to</a> <a id="14075" class="Function">rawNearSemiring₂</a><a id="14091" class="Symbol">)</a>

  <a id="14096" class="Keyword">private</a>
    <a id="14108" class="Keyword">module</a> <a id="RingWithoutOneMorphisms.+"></a><a id="14115" href="Algebra.Morphism.Structures.html#14115" class="Module">+</a> <a id="14117" class="Symbol">=</a> <a id="14119" href="Algebra.Morphism.Structures.html#5936" class="Module">GroupMorphisms</a>  <a id="14135" href="Algebra.Morphism.Structures.html#13843" class="Function">+-rawGroup₁</a>  <a id="14148" href="Algebra.Morphism.Structures.html#14038" class="Function">+-rawGroup₂</a>
    <a id="14164" class="Keyword">module</a> <a id="RingWithoutOneMorphisms.*"></a><a id="14171" href="Algebra.Morphism.Structures.html#14171" class="Module">*</a> <a id="14173" class="Symbol">=</a> <a id="14175" href="Algebra.Morphism.Structures.html#2589" class="Module">MagmaMorphisms</a> <a id="14190" href="Algebra.Morphism.Structures.html#13811" class="Function">*-rawMagma₁</a> <a id="14202" href="Algebra.Morphism.Structures.html#14006" class="Function">*-rawMagma₂</a>
    <a id="14218" class="Keyword">module</a> <a id="RingWithoutOneMorphisms.+*"></a><a id="14225" href="Algebra.Morphism.Structures.html#14225" class="Module">+*</a> <a id="14228" class="Symbol">=</a> <a id="14230" href="Algebra.Morphism.Structures.html#7934" class="Module">NearSemiringMorphisms</a> <a id="14252" href="Algebra.Morphism.Structures.html#13880" class="Function">rawNearSemiring₁</a> <a id="14269" href="Algebra.Morphism.Structures.html#14075" class="Function">rawNearSemiring₂</a>

  <a id="14289" class="Keyword">open</a> <a id="14294" href="Algebra.Morphism.Definitions.html" class="Module">MorphismDefinitions</a> <a id="14314" href="Algebra.Morphism.Structures.html#13758" class="Function">A</a> <a id="14316" href="Algebra.Morphism.Structures.html#13953" class="Field">B</a> <a id="14318" href="Algebra.Morphism.Structures.html#13963" class="Field Operator">_≈₂_</a>

  <a id="14326" class="Keyword">record</a> <a id="RingWithoutOneMorphisms.IsRingWithoutOneHomomorphism"></a><a id="14333" href="Algebra.Morphism.Structures.html#14333" class="Record">IsRingWithoutOneHomomorphism</a> <a id="14362" class="Symbol">(</a><a id="14363" href="Algebra.Morphism.Structures.html#14363" class="Bound Operator">⟦_⟧</a> <a id="14367" class="Symbol">:</a> <a id="14369" href="Algebra.Morphism.Structures.html#13758" class="Function">A</a> <a id="14371" class="Symbol">→</a> <a id="14373" href="Algebra.Morphism.Structures.html#13953" class="Field">B</a><a id="14374" class="Symbol">)</a> <a id="14376" class="Symbol">:</a> <a id="14378" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="14382" class="Symbol">(</a><a id="14383" href="Algebra.Morphism.Structures.html#13661" class="Bound">a</a> <a id="14385" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="14387" href="Algebra.Morphism.Structures.html#13663" class="Bound">ℓ₁</a> <a id="14390" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="14392" href="Algebra.Morphism.Structures.html#13693" class="Bound">ℓ₂</a><a id="14394" class="Symbol">)</a> <a id="14396" class="Keyword">where</a>
    <a id="14406" class="Keyword">field</a>
      <a id="RingWithoutOneMorphisms.IsRingWithoutOneHomomorphism.+-isGroupHomomorphism"></a><a id="14418" href="Algebra.Morphism.Structures.html#14418" class="Field">+-isGroupHomomorphism</a> <a id="14440" class="Symbol">:</a> <a id="14442" href="Algebra.Morphism.Structures.html#6377" class="Record">+.IsGroupHomomorphism</a> <a id="14464" href="Algebra.Morphism.Structures.html#14363" class="Bound Operator">⟦_⟧</a>
      <a id="RingWithoutOneMorphisms.IsRingWithoutOneHomomorphism.*-homo"></a><a id="14474" href="Algebra.Morphism.Structures.html#14474" class="Field">*-homo</a> <a id="14481" class="Symbol">:</a> <a id="14483" href="Algebra.Morphism.Definitions.html#852" class="Function">Homomorphic₂</a> <a id="14496" href="Algebra.Morphism.Structures.html#14363" class="Bound Operator">⟦_⟧</a> <a id="14500" href="Algebra.Morphism.Structures.html#13786" class="Function Operator">_*₁_</a> <a id="14505" href="Algebra.Morphism.Structures.html#13981" class="Field Operator">_*₂_</a>

    <a id="14515" class="Keyword">open</a> <a id="14520" href="Algebra.Morphism.Structures.html#6377" class="Module">+.IsGroupHomomorphism</a> <a id="14542" href="Algebra.Morphism.Structures.html#14418" class="Field">+-isGroupHomomorphism</a> <a id="14564" class="Keyword">public</a>
      <a id="14577" class="Keyword">renaming</a> <a id="14586" class="Symbol">(</a><a id="14587" href="Algebra.Morphism.Structures.html#2970" class="Function">homo</a> <a id="14592" class="Symbol">to</a> <a id="14595" class="Function">+-homo</a><a id="14601" class="Symbol">;</a> <a id="14603" href="Algebra.Morphism.Structures.html#4601" class="Function">ε-homo</a> <a id="14610" class="Symbol">to</a> <a id="14613" class="Function">0#-homo</a><a id="14620" class="Symbol">;</a> <a id="14622" href="Algebra.Morphism.Structures.html#4549" class="Function">isMagmaHomomorphism</a> <a id="14642" class="Symbol">to</a> <a id="14645" class="Function">+-isMagmaHomomorphism</a><a id="14666" class="Symbol">;</a> <a id="14668" href="Algebra.Morphism.Structures.html#6453" class="Field">isMonoidHomomorphism</a> <a id="14689" class="Symbol">to</a> <a id="14692" class="Field">+-isMonoidHomomorphism</a><a id="14714" class="Symbol">)</a>

    <a id="RingWithoutOneMorphisms.IsRingWithoutOneHomomorphism.isNearSemiringHomomorphism"></a><a id="14721" href="Algebra.Morphism.Structures.html#14721" class="Function">isNearSemiringHomomorphism</a> <a id="14748" class="Symbol">:</a> <a id="14750" href="Algebra.Morphism.Structures.html#8494" class="Record">+*.IsNearSemiringHomomorphism</a> <a id="14780" href="Algebra.Morphism.Structures.html#14363" class="Bound Operator">⟦_⟧</a>
    <a id="14788" href="Algebra.Morphism.Structures.html#14721" class="Function">isNearSemiringHomomorphism</a> <a id="14815" class="Symbol">=</a> <a id="14817" class="Keyword">record</a>
      <a id="14830" class="Symbol">{</a> <a id="14832" href="Algebra.Morphism.Structures.html#8577" class="Field">+-isMonoidHomomorphism</a> <a id="14855" class="Symbol">=</a> <a id="14857" href="Algebra.Morphism.Structures.html#14692" class="Function">+-isMonoidHomomorphism</a>
      <a id="14886" class="Symbol">;</a> <a id="14888" href="Algebra.Morphism.Structures.html#8635" class="Field">*-homo</a> <a id="14895" class="Symbol">=</a> <a id="14897" href="Algebra.Morphism.Structures.html#14474" class="Field">*-homo</a>
      <a id="14910" class="Symbol">}</a>

    <a id="RingWithoutOneMorphisms.IsRingWithoutOneHomomorphism.*-isMagmaHomomorphism"></a><a id="14917" href="Algebra.Morphism.Structures.html#14917" class="Function">*-isMagmaHomomorphism</a> <a id="14939" class="Symbol">:</a> <a id="14941" href="Algebra.Morphism.Structures.html#2836" class="Record">*.IsMagmaHomomorphism</a> <a id="14963" href="Algebra.Morphism.Structures.html#14363" class="Bound Operator">⟦_⟧</a>
    <a id="14971" href="Algebra.Morphism.Structures.html#14917" class="Function">*-isMagmaHomomorphism</a> <a id="14993" class="Symbol">=</a> <a id="14995" class="Keyword">record</a>
      <a id="15008" class="Symbol">{</a> <a id="15010" href="Algebra.Morphism.Structures.html#2912" class="Field">isRelHomomorphism</a> <a id="15028" class="Symbol">=</a> <a id="15030" href="Algebra.Morphism.Structures.html#2912" class="Function">isRelHomomorphism</a>
      <a id="15054" class="Symbol">;</a> <a id="15056" href="Algebra.Morphism.Structures.html#2970" class="Field">homo</a> <a id="15061" class="Symbol">=</a> <a id="15063" href="Algebra.Morphism.Structures.html#14474" class="Field">*-homo</a>
      <a id="15076" class="Symbol">}</a>

  <a id="15081" class="Keyword">record</a> <a id="RingWithoutOneMorphisms.IsRingWithoutOneMonomorphism"></a><a id="15088" href="Algebra.Morphism.Structures.html#15088" class="Record">IsRingWithoutOneMonomorphism</a> <a id="15117" class="Symbol">(</a><a id="15118" href="Algebra.Morphism.Structures.html#15118" class="Bound Operator">⟦_⟧</a> <a id="15122" class="Symbol">:</a> <a id="15124" href="Algebra.Morphism.Structures.html#13758" class="Function">A</a> <a id="15126" class="Symbol">→</a> <a id="15128" href="Algebra.Morphism.Structures.html#13953" class="Field">B</a><a id="15129" class="Symbol">)</a> <a id="15131" class="Symbol">:</a> <a id="15133" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="15137" class="Symbol">(</a><a id="15138" href="Algebra.Morphism.Structures.html#13661" class="Bound">a</a> <a id="15140" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="15142" href="Algebra.Morphism.Structures.html#13663" class="Bound">ℓ₁</a> <a id="15145" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="15147" href="Algebra.Morphism.Structures.html#13693" class="Bound">ℓ₂</a><a id="15149" class="Symbol">)</a> <a id="15151" class="Keyword">where</a>
    <a id="15161" class="Keyword">field</a>
      <a id="RingWithoutOneMorphisms.IsRingWithoutOneMonomorphism.isRingWithoutOneHomomorphism"></a><a id="15173" href="Algebra.Morphism.Structures.html#15173" class="Field">isRingWithoutOneHomomorphism</a> <a id="15202" class="Symbol">:</a> <a id="15204" href="Algebra.Morphism.Structures.html#14333" class="Record">IsRingWithoutOneHomomorphism</a> <a id="15233" href="Algebra.Morphism.Structures.html#15118" class="Bound Operator">⟦_⟧</a>
      <a id="RingWithoutOneMorphisms.IsRingWithoutOneMonomorphism.injective"></a><a id="15243" href="Algebra.Morphism.Structures.html#15243" class="Field">injective</a>                    <a id="15272" class="Symbol">:</a> <a id="15274" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="15284" href="Algebra.Morphism.Structures.html#13768" class="Function Operator">_≈₁_</a> <a id="15289" href="Algebra.Morphism.Structures.html#13963" class="Field Operator">_≈₂_</a> <a id="15294" href="Algebra.Morphism.Structures.html#15118" class="Bound Operator">⟦_⟧</a>

    <a id="15303" class="Keyword">open</a> <a id="15308" href="Algebra.Morphism.Structures.html#14333" class="Module">IsRingWithoutOneHomomorphism</a> <a id="15337" href="Algebra.Morphism.Structures.html#15173" class="Field">isRingWithoutOneHomomorphism</a> <a id="15366" class="Keyword">public</a>

    <a id="RingWithoutOneMorphisms.IsRingWithoutOneMonomorphism.+-isGroupMonomorphism"></a><a id="15378" href="Algebra.Morphism.Structures.html#15378" class="Function">+-isGroupMonomorphism</a> <a id="15400" class="Symbol">:</a> <a id="15402" href="Algebra.Morphism.Structures.html#6627" class="Record">+.IsGroupMonomorphism</a> <a id="15424" href="Algebra.Morphism.Structures.html#15118" class="Bound Operator">⟦_⟧</a>
    <a id="15432" href="Algebra.Morphism.Structures.html#15378" class="Function">+-isGroupMonomorphism</a> <a id="15454" class="Symbol">=</a> <a id="15456" class="Keyword">record</a>
      <a id="15469" class="Symbol">{</a> <a id="15471" href="Algebra.Morphism.Structures.html#6703" class="Field">isGroupHomomorphism</a> <a id="15491" class="Symbol">=</a> <a id="15493" href="Algebra.Morphism.Structures.html#14418" class="Function">+-isGroupHomomorphism</a>
      <a id="15521" class="Symbol">;</a> <a id="15523" href="Algebra.Morphism.Structures.html#6755" class="Field">injective</a>            <a id="15544" class="Symbol">=</a> <a id="15546" href="Algebra.Morphism.Structures.html#15243" class="Field">injective</a>
      <a id="15562" class="Symbol">}</a>

    <a id="15569" class="Keyword">open</a> <a id="15574" href="Algebra.Morphism.Structures.html#6627" class="Module">+.IsGroupMonomorphism</a> <a id="15596" href="Algebra.Morphism.Structures.html#15378" class="Function">+-isGroupMonomorphism</a> <a id="15618" class="Keyword">public</a>
      <a id="15631" class="Keyword">using</a> <a id="15637" class="Symbol">(</a><a id="15638" href="Algebra.Morphism.Structures.html#3348" class="Function">isRelMonomorphism</a><a id="15655" class="Symbol">)</a>
      <a id="15663" class="Keyword">renaming</a> <a id="15672" class="Symbol">(</a><a id="15673" href="Algebra.Morphism.Structures.html#4956" class="Function">isMagmaMonomorphism</a> <a id="15693" class="Symbol">to</a> <a id="15696" class="Function">+-isMagmaMonomorphsm</a><a id="15716" class="Symbol">;</a> <a id="15718" href="Algebra.Morphism.Structures.html#6895" class="Function">isMonoidMonomorphism</a> <a id="15739" class="Symbol">to</a> <a id="15742" class="Function">+-isMonoidMonomorphism</a><a id="15764" class="Symbol">)</a>

    <a id="RingWithoutOneMorphisms.IsRingWithoutOneMonomorphism.*-isMagmaMonomorphism"></a><a id="15771" href="Algebra.Morphism.Structures.html#15771" class="Function">*-isMagmaMonomorphism</a> <a id="15793" class="Symbol">:</a> <a id="15795" href="Algebra.Morphism.Structures.html#3112" class="Record">*.IsMagmaMonomorphism</a> <a id="15817" href="Algebra.Morphism.Structures.html#15118" class="Bound Operator">⟦_⟧</a>
    <a id="15825" href="Algebra.Morphism.Structures.html#15771" class="Function">*-isMagmaMonomorphism</a> <a id="15847" class="Symbol">=</a> <a id="15849" class="Keyword">record</a>
      <a id="15862" class="Symbol">{</a> <a id="15864" href="Algebra.Morphism.Structures.html#3188" class="Field">isMagmaHomomorphism</a> <a id="15884" class="Symbol">=</a> <a id="15886" href="Algebra.Morphism.Structures.html#14917" class="Function">*-isMagmaHomomorphism</a>
      <a id="15914" class="Symbol">;</a> <a id="15916" href="Algebra.Morphism.Structures.html#3240" class="Field">injective</a>           <a id="15936" class="Symbol">=</a> <a id="15938" href="Algebra.Morphism.Structures.html#15243" class="Field">injective</a>
      <a id="15954" class="Symbol">}</a>

  <a id="15959" class="Keyword">record</a> <a id="RingWithoutOneMorphisms.IsRingWithoutOneIsoMorphism"></a><a id="15966" href="Algebra.Morphism.Structures.html#15966" class="Record">IsRingWithoutOneIsoMorphism</a> <a id="15994" class="Symbol">(</a><a id="15995" href="Algebra.Morphism.Structures.html#15995" class="Bound Operator">⟦_⟧</a> <a id="15999" class="Symbol">:</a> <a id="16001" href="Algebra.Morphism.Structures.html#13758" class="Function">A</a> <a id="16003" class="Symbol">→</a> <a id="16005" href="Algebra.Morphism.Structures.html#13953" class="Field">B</a><a id="16006" class="Symbol">)</a> <a id="16008" class="Symbol">:</a> <a id="16010" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="16014" class="Symbol">(</a><a id="16015" href="Algebra.Morphism.Structures.html#13661" class="Bound">a</a> <a id="16017" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="16019" href="Algebra.Morphism.Structures.html#13691" class="Bound">b</a> <a id="16021" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="16023" href="Algebra.Morphism.Structures.html#13663" class="Bound">ℓ₁</a> <a id="16026" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="16028" href="Algebra.Morphism.Structures.html#13693" class="Bound">ℓ₂</a><a id="16030" class="Symbol">)</a> <a id="16032" class="Keyword">where</a>
    <a id="16042" class="Keyword">field</a>
      <a id="RingWithoutOneMorphisms.IsRingWithoutOneIsoMorphism.isRingWithoutOneMonomorphism"></a><a id="16054" href="Algebra.Morphism.Structures.html#16054" class="Field">isRingWithoutOneMonomorphism</a> <a id="16083" class="Symbol">:</a> <a id="16085" href="Algebra.Morphism.Structures.html#15088" class="Record">IsRingWithoutOneMonomorphism</a> <a id="16114" href="Algebra.Morphism.Structures.html#15995" class="Bound Operator">⟦_⟧</a>
      <a id="RingWithoutOneMorphisms.IsRingWithoutOneIsoMorphism.surjective"></a><a id="16124" href="Algebra.Morphism.Structures.html#16124" class="Field">surjective</a>                   <a id="16153" class="Symbol">:</a> <a id="16155" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="16166" href="Algebra.Morphism.Structures.html#13768" class="Function Operator">_≈₁_</a> <a id="16171" href="Algebra.Morphism.Structures.html#13963" class="Field Operator">_≈₂_</a> <a id="16176" href="Algebra.Morphism.Structures.html#15995" class="Bound Operator">⟦_⟧</a>

    <a id="16185" class="Keyword">open</a> <a id="16190" href="Algebra.Morphism.Structures.html#15088" class="Module">IsRingWithoutOneMonomorphism</a> <a id="16219" href="Algebra.Morphism.Structures.html#16054" class="Field">isRingWithoutOneMonomorphism</a> <a id="16248" class="Keyword">public</a>

    <a id="RingWithoutOneMorphisms.IsRingWithoutOneIsoMorphism.+-isGroupIsomorphism"></a><a id="16260" href="Algebra.Morphism.Structures.html#16260" class="Function">+-isGroupIsomorphism</a>   <a id="16283" class="Symbol">:</a> <a id="16285" href="Algebra.Morphism.Structures.html#7201" class="Record">+.IsGroupIsomorphism</a> <a id="16306" href="Algebra.Morphism.Structures.html#15995" class="Bound Operator">⟦_⟧</a>
    <a id="16314" href="Algebra.Morphism.Structures.html#16260" class="Function">+-isGroupIsomorphism</a>  <a id="16336" class="Symbol">=</a> <a id="16338" class="Keyword">record</a>
      <a id="16351" class="Symbol">{</a> <a id="16353" href="Algebra.Morphism.Structures.html#7280" class="Field">isGroupMonomorphism</a> <a id="16373" class="Symbol">=</a> <a id="16375" href="Algebra.Morphism.Structures.html#15378" class="Function">+-isGroupMonomorphism</a>
      <a id="16403" class="Symbol">;</a> <a id="16405" href="Algebra.Morphism.Structures.html#7332" class="Field">surjective</a>           <a id="16426" class="Symbol">=</a> <a id="16428" href="Algebra.Morphism.Structures.html#16124" class="Field">surjective</a>
      <a id="16445" class="Symbol">}</a>

    <a id="16452" class="Keyword">open</a> <a id="16457" href="Algebra.Morphism.Structures.html#7201" class="Module">+.IsGroupIsomorphism</a> <a id="16478" href="Algebra.Morphism.Structures.html#16260" class="Function">+-isGroupIsomorphism</a> <a id="16499" class="Keyword">public</a>
      <a id="16512" class="Keyword">using</a> <a id="16518" class="Symbol">(</a><a id="16519" href="Algebra.Morphism.Structures.html#3768" class="Function">isRelIsomorphism</a><a id="16535" class="Symbol">)</a>
      <a id="16543" class="Keyword">renaming</a> <a id="16552" class="Symbol">(</a><a id="16553" href="Algebra.Morphism.Structures.html#5479" class="Function">isMagmaIsomorphism</a> <a id="16572" class="Symbol">to</a> <a id="16575" class="Function">+-isMagmaIsomorphism</a><a id="16595" class="Symbol">;</a> <a id="16597" href="Algebra.Morphism.Structures.html#7441" class="Function">isMonoidIsomorphism</a> <a id="16617" class="Symbol">to</a> <a id="16620" class="Function">+-isMonoidIsomorphism</a><a id="16641" class="Symbol">)</a>

    <a id="RingWithoutOneMorphisms.IsRingWithoutOneIsoMorphism.*-isMagmaIsomorphism"></a><a id="16648" href="Algebra.Morphism.Structures.html#16648" class="Function">*-isMagmaIsomorphism</a> <a id="16669" class="Symbol">:</a> <a id="16671" href="Algebra.Morphism.Structures.html#3528" class="Record">*.IsMagmaIsomorphism</a> <a id="16692" href="Algebra.Morphism.Structures.html#15995" class="Bound Operator">⟦_⟧</a>
    <a id="16700" href="Algebra.Morphism.Structures.html#16648" class="Function">*-isMagmaIsomorphism</a> <a id="16721" class="Symbol">=</a> <a id="16723" class="Keyword">record</a>
      <a id="16736" class="Symbol">{</a> <a id="16738" href="Algebra.Morphism.Structures.html#3607" class="Field">isMagmaMonomorphism</a> <a id="16758" class="Symbol">=</a> <a id="16760" href="Algebra.Morphism.Structures.html#15771" class="Function">*-isMagmaMonomorphism</a>
      <a id="16788" class="Symbol">;</a> <a id="16790" href="Algebra.Morphism.Structures.html#3659" class="Field">surjective</a>          <a id="16810" class="Symbol">=</a> <a id="16812" href="Algebra.Morphism.Structures.html#16124" class="Field">surjective</a>
      <a id="16829" class="Symbol">}</a>


<a id="16833" class="Comment">------------------------------------------------------------------------</a>
<a id="16906" class="Comment">-- Morphisms over ring-like structures</a>
<a id="16945" class="Comment">------------------------------------------------------------------------</a>

<a id="17019" class="Keyword">module</a> <a id="RingMorphisms"></a><a id="17026" href="Algebra.Morphism.Structures.html#17026" class="Module">RingMorphisms</a> <a id="17040" class="Symbol">(</a><a id="17041" href="Algebra.Morphism.Structures.html#17041" class="Bound">R₁</a> <a id="17044" class="Symbol">:</a> <a id="17046" href="Algebra.Bundles.Raw.html#5248" class="Record">RawRing</a> <a id="17054" href="Algebra.Morphism.Structures.html#675" class="Generalizable">a</a> <a id="17056" href="Algebra.Morphism.Structures.html#679" class="Generalizable">ℓ₁</a><a id="17058" class="Symbol">)</a> <a id="17060" class="Symbol">(</a><a id="17061" href="Algebra.Morphism.Structures.html#17061" class="Bound">R₂</a> <a id="17064" class="Symbol">:</a> <a id="17066" href="Algebra.Bundles.Raw.html#5248" class="Record">RawRing</a> <a id="17074" href="Algebra.Morphism.Structures.html#677" class="Generalizable">b</a> <a id="17076" href="Algebra.Morphism.Structures.html#682" class="Generalizable">ℓ₂</a><a id="17078" class="Symbol">)</a> <a id="17080" class="Keyword">where</a>

  <a id="17089" class="Keyword">open</a> <a id="17094" href="Algebra.Bundles.Raw.html#5248" class="Module">RawRing</a> <a id="17102" href="Algebra.Morphism.Structures.html#17041" class="Bound">R₁</a> <a id="17105" class="Keyword">renaming</a>
    <a id="17118" class="Symbol">(</a> <a id="17120" href="Algebra.Bundles.Raw.html#5357" class="Field">Carrier</a> <a id="17128" class="Symbol">to</a> <a id="17131" class="Field">A</a><a id="17132" class="Symbol">;</a> <a id="17134" href="Algebra.Bundles.Raw.html#5377" class="Field Operator">_≈_</a> <a id="17138" class="Symbol">to</a> <a id="17141" class="Field Operator">_≈₁_</a>
    <a id="17150" class="Symbol">;</a> <a id="17152" href="Algebra.Bundles.Raw.html#5457" class="Field Operator">-_</a> <a id="17155" class="Symbol">to</a> <a id="17158" class="Field Operator">-₁_</a>
    <a id="17166" class="Symbol">;</a> <a id="17168" href="Algebra.Bundles.Raw.html#5791" class="Function">rawRingWithoutOne</a> <a id="17186" class="Symbol">to</a> <a id="17189" class="Function">rawRingWithoutOne₁</a>
    <a id="17212" class="Symbol">;</a> <a id="17214" href="Algebra.Bundles.Raw.html#5526" class="Function">rawSemiring</a> <a id="17226" class="Symbol">to</a> <a id="17229" class="Function">rawSemiring₁</a>
    <a id="17246" class="Symbol">;</a> <a id="17248" href="Algebra.Bundles.Raw.html#4029" class="Function">*-rawMonoid</a> <a id="17260" class="Symbol">to</a> <a id="17263" class="Function">*-rawMonoid₁</a>
    <a id="17280" class="Symbol">;</a> <a id="17282" href="Algebra.Bundles.Raw.html#4862" class="Function">+-rawGroup</a> <a id="17293" class="Symbol">to</a> <a id="17296" class="Function">+-rawGroup₁</a><a id="17307" class="Symbol">)</a>

  <a id="17312" class="Keyword">open</a> <a id="17317" href="Algebra.Bundles.Raw.html#5248" class="Module">RawRing</a> <a id="17325" href="Algebra.Morphism.Structures.html#17061" class="Bound">R₂</a> <a id="17328" class="Keyword">renaming</a>
    <a id="17341" class="Symbol">(</a> <a id="17343" href="Algebra.Bundles.Raw.html#5357" class="Field">Carrier</a> <a id="17351" class="Symbol">to</a> <a id="17354" class="Field">B</a><a id="17355" class="Symbol">;</a> <a id="17357" href="Algebra.Bundles.Raw.html#5377" class="Field Operator">_≈_</a> <a id="17361" class="Symbol">to</a> <a id="17364" class="Field Operator">_≈₂_</a>
    <a id="17373" class="Symbol">;</a> <a id="17375" href="Algebra.Bundles.Raw.html#5457" class="Field Operator">-_</a> <a id="17378" class="Symbol">to</a> <a id="17381" class="Field Operator">-₂_</a>
    <a id="17389" class="Symbol">;</a> <a id="17391" href="Algebra.Bundles.Raw.html#5791" class="Function">rawRingWithoutOne</a> <a id="17409" class="Symbol">to</a> <a id="17412" class="Function">rawRingWithoutOne₂</a>
    <a id="17435" class="Symbol">;</a> <a id="17437" href="Algebra.Bundles.Raw.html#5526" class="Function">rawSemiring</a> <a id="17449" class="Symbol">to</a> <a id="17452" class="Function">rawSemiring₂</a>
    <a id="17469" class="Symbol">;</a> <a id="17471" href="Algebra.Bundles.Raw.html#4029" class="Function">*-rawMonoid</a> <a id="17483" class="Symbol">to</a> <a id="17486" class="Function">*-rawMonoid₂</a>
    <a id="17503" class="Symbol">;</a> <a id="17505" href="Algebra.Bundles.Raw.html#4862" class="Function">+-rawGroup</a> <a id="17516" class="Symbol">to</a> <a id="17519" class="Function">+-rawGroup₂</a><a id="17530" class="Symbol">)</a>

  <a id="17535" class="Keyword">module</a> <a id="RingMorphisms.+"></a><a id="17542" href="Algebra.Morphism.Structures.html#17542" class="Module">+</a> <a id="17544" class="Symbol">=</a> <a id="17546" href="Algebra.Morphism.Structures.html#5936" class="Module">GroupMorphisms</a>  <a id="17562" href="Algebra.Morphism.Structures.html#17296" class="Function">+-rawGroup₁</a>  <a id="17575" href="Algebra.Morphism.Structures.html#17519" class="Function">+-rawGroup₂</a>
  <a id="17589" class="Keyword">module</a> <a id="RingMorphisms.*"></a><a id="17596" href="Algebra.Morphism.Structures.html#17596" class="Module">*</a> <a id="17598" class="Symbol">=</a> <a id="17600" href="Algebra.Morphism.Structures.html#4132" class="Module">MonoidMorphisms</a> <a id="17616" href="Algebra.Morphism.Structures.html#17263" class="Function">*-rawMonoid₁</a> <a id="17629" href="Algebra.Morphism.Structures.html#17486" class="Function">*-rawMonoid₂</a>
  <a id="17644" class="Keyword">module</a> <a id="RingMorphisms.*+0"></a><a id="17651" href="Algebra.Morphism.Structures.html#17651" class="Module">*+0</a> <a id="17655" class="Symbol">=</a> <a id="17657" href="Algebra.Morphism.Structures.html#13613" class="Module">RingWithoutOneMorphisms</a> <a id="17681" href="Algebra.Morphism.Structures.html#17189" class="Function">rawRingWithoutOne₁</a> <a id="17700" href="Algebra.Morphism.Structures.html#17412" class="Function">rawRingWithoutOne₂</a>

  <a id="17722" class="Keyword">open</a> <a id="17727" href="Algebra.Morphism.Definitions.html" class="Module">MorphismDefinitions</a> <a id="17747" href="Algebra.Morphism.Structures.html#17131" class="Function">A</a> <a id="17749" href="Algebra.Morphism.Structures.html#17354" class="Field">B</a> <a id="17751" href="Algebra.Morphism.Structures.html#17364" class="Field Operator">_≈₂_</a>
  <a id="17758" class="Keyword">open</a> <a id="17763" href="Algebra.Morphism.Structures.html#10833" class="Module">SemiringMorphisms</a> <a id="17781" href="Algebra.Morphism.Structures.html#17229" class="Function">rawSemiring₁</a> <a id="17794" href="Algebra.Morphism.Structures.html#17452" class="Function">rawSemiring₂</a>


  <a id="17811" class="Keyword">record</a> <a id="RingMorphisms.IsRingHomomorphism"></a><a id="17818" href="Algebra.Morphism.Structures.html#17818" class="Record">IsRingHomomorphism</a> <a id="17837" class="Symbol">(</a><a id="17838" href="Algebra.Morphism.Structures.html#17838" class="Bound Operator">⟦_⟧</a> <a id="17842" class="Symbol">:</a> <a id="17844" href="Algebra.Morphism.Structures.html#17131" class="Function">A</a> <a id="17846" class="Symbol">→</a> <a id="17848" href="Algebra.Morphism.Structures.html#17354" class="Field">B</a><a id="17849" class="Symbol">)</a> <a id="17851" class="Symbol">:</a> <a id="17853" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="17857" class="Symbol">(</a><a id="17858" href="Algebra.Morphism.Structures.html#17054" class="Bound">a</a> <a id="17860" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="17862" href="Algebra.Morphism.Structures.html#17056" class="Bound">ℓ₁</a> <a id="17865" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="17867" href="Algebra.Morphism.Structures.html#17076" class="Bound">ℓ₂</a><a id="17869" class="Symbol">)</a> <a id="17871" class="Keyword">where</a>
    <a id="17881" class="Keyword">field</a>
      <a id="RingMorphisms.IsRingHomomorphism.isSemiringHomomorphism"></a><a id="17893" href="Algebra.Morphism.Structures.html#17893" class="Field">isSemiringHomomorphism</a> <a id="17916" class="Symbol">:</a> <a id="17918" href="Algebra.Morphism.Structures.html#11397" class="Record">IsSemiringHomomorphism</a> <a id="17941" href="Algebra.Morphism.Structures.html#17838" class="Bound Operator">⟦_⟧</a>
      <a id="RingMorphisms.IsRingHomomorphism.-‿homo"></a><a id="17951" href="Algebra.Morphism.Structures.html#17951" class="Field">-‿homo</a> <a id="17958" class="Symbol">:</a> <a id="17960" href="Algebra.Morphism.Definitions.html#753" class="Function">Homomorphic₁</a> <a id="17973" href="Algebra.Morphism.Structures.html#17838" class="Bound Operator">⟦_⟧</a> <a id="17977" href="Algebra.Morphism.Structures.html#17158" class="Function Operator">-₁_</a> <a id="17981" href="Algebra.Morphism.Structures.html#17381" class="Field Operator">-₂_</a>

    <a id="17990" class="Keyword">open</a> <a id="17995" href="Algebra.Morphism.Structures.html#11397" class="Module">IsSemiringHomomorphism</a> <a id="18018" href="Algebra.Morphism.Structures.html#17893" class="Field">isSemiringHomomorphism</a> <a id="18041" class="Keyword">public</a>

    <a id="RingMorphisms.IsRingHomomorphism.+-isGroupHomomorphism"></a><a id="18053" href="Algebra.Morphism.Structures.html#18053" class="Function">+-isGroupHomomorphism</a> <a id="18075" class="Symbol">:</a> <a id="18077" href="Algebra.Morphism.Structures.html#6377" class="Record">+.IsGroupHomomorphism</a> <a id="18099" href="Algebra.Morphism.Structures.html#17838" class="Bound Operator">⟦_⟧</a>
    <a id="18107" href="Algebra.Morphism.Structures.html#18053" class="Function">+-isGroupHomomorphism</a> <a id="18129" class="Symbol">=</a> <a id="18131" class="Keyword">record</a>
      <a id="18144" class="Symbol">{</a> <a id="18146" href="Algebra.Morphism.Structures.html#6453" class="Field">isMonoidHomomorphism</a> <a id="18167" class="Symbol">=</a> <a id="18169" href="Algebra.Morphism.Structures.html#8577" class="Function">+-isMonoidHomomorphism</a>
      <a id="18198" class="Symbol">;</a> <a id="18200" href="Algebra.Morphism.Structures.html#6507" class="Field">⁻¹-homo</a> <a id="18208" class="Symbol">=</a> <a id="18210" href="Algebra.Morphism.Structures.html#17951" class="Field">-‿homo</a>
      <a id="18223" class="Symbol">}</a>

    <a id="RingMorphisms.IsRingHomomorphism.isRingWithoutOneHomomorphism"></a><a id="18230" href="Algebra.Morphism.Structures.html#18230" class="Function">isRingWithoutOneHomomorphism</a> <a id="18259" class="Symbol">:</a> <a id="18261" href="Algebra.Morphism.Structures.html#14333" class="Record">*+0.IsRingWithoutOneHomomorphism</a> <a id="18294" href="Algebra.Morphism.Structures.html#17838" class="Bound Operator">⟦_⟧</a>
    <a id="18302" href="Algebra.Morphism.Structures.html#18230" class="Function">isRingWithoutOneHomomorphism</a> <a id="18331" class="Symbol">=</a> <a id="18333" class="Keyword">record</a>
      <a id="18346" class="Symbol">{</a> <a id="18348" href="Algebra.Morphism.Structures.html#14418" class="Field">+-isGroupHomomorphism</a> <a id="18370" class="Symbol">=</a> <a id="18372" href="Algebra.Morphism.Structures.html#18053" class="Function">+-isGroupHomomorphism</a>
      <a id="18400" class="Symbol">;</a> <a id="18402" href="Algebra.Morphism.Structures.html#14474" class="Field">*-homo</a> <a id="18409" class="Symbol">=</a> <a id="18411" href="Algebra.Morphism.Structures.html#8635" class="Function">*-homo</a>
      <a id="18424" class="Symbol">}</a>

  <a id="18429" class="Keyword">record</a> <a id="RingMorphisms.IsRingMonomorphism"></a><a id="18436" href="Algebra.Morphism.Structures.html#18436" class="Record">IsRingMonomorphism</a> <a id="18455" class="Symbol">(</a><a id="18456" href="Algebra.Morphism.Structures.html#18456" class="Bound Operator">⟦_⟧</a> <a id="18460" class="Symbol">:</a> <a id="18462" href="Algebra.Morphism.Structures.html#17131" class="Function">A</a> <a id="18464" class="Symbol">→</a> <a id="18466" href="Algebra.Morphism.Structures.html#17354" class="Field">B</a><a id="18467" class="Symbol">)</a> <a id="18469" class="Symbol">:</a> <a id="18471" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="18475" class="Symbol">(</a><a id="18476" href="Algebra.Morphism.Structures.html#17054" class="Bound">a</a> <a id="18478" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="18480" href="Algebra.Morphism.Structures.html#17056" class="Bound">ℓ₁</a> <a id="18483" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="18485" href="Algebra.Morphism.Structures.html#17076" class="Bound">ℓ₂</a><a id="18487" class="Symbol">)</a> <a id="18489" class="Keyword">where</a>
    <a id="18499" class="Keyword">field</a>
      <a id="RingMorphisms.IsRingMonomorphism.isRingHomomorphism"></a><a id="18511" href="Algebra.Morphism.Structures.html#18511" class="Field">isRingHomomorphism</a> <a id="18530" class="Symbol">:</a> <a id="18532" href="Algebra.Morphism.Structures.html#17818" class="Record">IsRingHomomorphism</a> <a id="18551" href="Algebra.Morphism.Structures.html#18456" class="Bound Operator">⟦_⟧</a>
      <a id="RingMorphisms.IsRingMonomorphism.injective"></a><a id="18561" href="Algebra.Morphism.Structures.html#18561" class="Field">injective</a>          <a id="18580" class="Symbol">:</a> <a id="18582" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="18592" href="Algebra.Morphism.Structures.html#17141" class="Function Operator">_≈₁_</a> <a id="18597" href="Algebra.Morphism.Structures.html#17364" class="Field Operator">_≈₂_</a> <a id="18602" href="Algebra.Morphism.Structures.html#18456" class="Bound Operator">⟦_⟧</a>

    <a id="18611" class="Keyword">open</a> <a id="18616" href="Algebra.Morphism.Structures.html#17818" class="Module">IsRingHomomorphism</a> <a id="18635" href="Algebra.Morphism.Structures.html#18511" class="Field">isRingHomomorphism</a> <a id="18654" class="Keyword">public</a>

    <a id="RingMorphisms.IsRingMonomorphism.isSemiringMonomorphism"></a><a id="18666" href="Algebra.Morphism.Structures.html#18666" class="Function">isSemiringMonomorphism</a> <a id="18689" class="Symbol">:</a> <a id="18691" href="Algebra.Morphism.Structures.html#11836" class="Record">IsSemiringMonomorphism</a> <a id="18714" href="Algebra.Morphism.Structures.html#18456" class="Bound Operator">⟦_⟧</a>
    <a id="18722" href="Algebra.Morphism.Structures.html#18666" class="Function">isSemiringMonomorphism</a> <a id="18745" class="Symbol">=</a> <a id="18747" class="Keyword">record</a>
      <a id="18760" class="Symbol">{</a> <a id="18762" href="Algebra.Morphism.Structures.html#11915" class="Field">isSemiringHomomorphism</a> <a id="18785" class="Symbol">=</a> <a id="18787" href="Algebra.Morphism.Structures.html#17893" class="Function">isSemiringHomomorphism</a>
      <a id="18816" class="Symbol">;</a> <a id="18818" href="Algebra.Morphism.Structures.html#11973" class="Field">injective</a> <a id="18828" class="Symbol">=</a> <a id="18830" href="Algebra.Morphism.Structures.html#18561" class="Field">injective</a>
      <a id="18846" class="Symbol">}</a>

    <a id="RingMorphisms.IsRingMonomorphism.+-isGroupMonomorphism"></a><a id="18853" href="Algebra.Morphism.Structures.html#18853" class="Function">+-isGroupMonomorphism</a> <a id="18875" class="Symbol">:</a> <a id="18877" href="Algebra.Morphism.Structures.html#6627" class="Record">+.IsGroupMonomorphism</a> <a id="18899" href="Algebra.Morphism.Structures.html#18456" class="Bound Operator">⟦_⟧</a>
    <a id="18907" href="Algebra.Morphism.Structures.html#18853" class="Function">+-isGroupMonomorphism</a> <a id="18929" class="Symbol">=</a> <a id="18931" class="Keyword">record</a>
      <a id="18944" class="Symbol">{</a> <a id="18946" href="Algebra.Morphism.Structures.html#6703" class="Field">isGroupHomomorphism</a> <a id="18966" class="Symbol">=</a> <a id="18968" href="Algebra.Morphism.Structures.html#18053" class="Function">+-isGroupHomomorphism</a>
      <a id="18996" class="Symbol">;</a> <a id="18998" href="Algebra.Morphism.Structures.html#6755" class="Field">injective</a>           <a id="19018" class="Symbol">=</a> <a id="19020" href="Algebra.Morphism.Structures.html#18561" class="Field">injective</a>
      <a id="19036" class="Symbol">}</a>

    <a id="19043" class="Keyword">open</a> <a id="19048" href="Algebra.Morphism.Structures.html#6627" class="Module">+.IsGroupMonomorphism</a> <a id="19070" href="Algebra.Morphism.Structures.html#18853" class="Function">+-isGroupMonomorphism</a>
      <a id="19098" class="Keyword">using</a> <a id="19104" class="Symbol">(</a><a id="19105" href="Algebra.Morphism.Structures.html#3348" class="Function">isRelMonomorphism</a><a id="19122" class="Symbol">)</a>
      <a id="19130" class="Keyword">renaming</a> <a id="19139" class="Symbol">(</a> <a id="19141" href="Algebra.Morphism.Structures.html#4956" class="Function">isMagmaMonomorphism</a> <a id="19161" class="Symbol">to</a> <a id="19164" class="Function">+-isMagmaMonomorphism</a>
               <a id="19201" class="Symbol">;</a> <a id="19203" href="Algebra.Morphism.Structures.html#6895" class="Function">isMonoidMonomorphism</a> <a id="19224" class="Symbol">to</a> <a id="19227" class="Function">+-isMonoidMonomorphism</a>
               <a id="19265" class="Symbol">)</a>

    <a id="RingMorphisms.IsRingMonomorphism.*-isMonoidMonomorphism"></a><a id="19272" href="Algebra.Morphism.Structures.html#19272" class="Function">*-isMonoidMonomorphism</a> <a id="19295" class="Symbol">:</a> <a id="19297" href="Algebra.Morphism.Structures.html#4714" class="Record">*.IsMonoidMonomorphism</a> <a id="19320" href="Algebra.Morphism.Structures.html#18456" class="Bound Operator">⟦_⟧</a>
    <a id="19328" href="Algebra.Morphism.Structures.html#19272" class="Function">*-isMonoidMonomorphism</a> <a id="19351" class="Symbol">=</a> <a id="19353" class="Keyword">record</a>
      <a id="19366" class="Symbol">{</a> <a id="19368" href="Algebra.Morphism.Structures.html#4791" class="Field">isMonoidHomomorphism</a> <a id="19389" class="Symbol">=</a> <a id="19391" href="Algebra.Morphism.Structures.html#11653" class="Function">*-isMonoidHomomorphism</a>
      <a id="19420" class="Symbol">;</a> <a id="19422" href="Algebra.Morphism.Structures.html#4845" class="Field">injective</a>            <a id="19443" class="Symbol">=</a> <a id="19445" href="Algebra.Morphism.Structures.html#18561" class="Field">injective</a>
      <a id="19461" class="Symbol">}</a>

    <a id="19468" class="Keyword">open</a> <a id="19473" href="Algebra.Morphism.Structures.html#4714" class="Module">*.IsMonoidMonomorphism</a> <a id="19496" href="Algebra.Morphism.Structures.html#19272" class="Function">*-isMonoidMonomorphism</a> <a id="19519" class="Keyword">public</a>
      <a id="19532" class="Keyword">using</a> <a id="19538" class="Symbol">()</a>
      <a id="19547" class="Keyword">renaming</a> <a id="19556" class="Symbol">(</a><a id="19557" href="Algebra.Morphism.Structures.html#4956" class="Function">isMagmaMonomorphism</a> <a id="19577" class="Symbol">to</a> <a id="19580" class="Function">*-isMagmaMonomorphism</a><a id="19601" class="Symbol">)</a>


  <a id="19607" class="Keyword">record</a> <a id="RingMorphisms.IsRingIsomorphism"></a><a id="19614" href="Algebra.Morphism.Structures.html#19614" class="Record">IsRingIsomorphism</a> <a id="19632" class="Symbol">(</a><a id="19633" href="Algebra.Morphism.Structures.html#19633" class="Bound Operator">⟦_⟧</a> <a id="19637" class="Symbol">:</a> <a id="19639" href="Algebra.Morphism.Structures.html#17131" class="Function">A</a> <a id="19641" class="Symbol">→</a> <a id="19643" href="Algebra.Morphism.Structures.html#17354" class="Field">B</a><a id="19644" class="Symbol">)</a> <a id="19646" class="Symbol">:</a> <a id="19648" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="19652" class="Symbol">(</a><a id="19653" href="Algebra.Morphism.Structures.html#17054" class="Bound">a</a> <a id="19655" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="19657" href="Algebra.Morphism.Structures.html#17074" class="Bound">b</a> <a id="19659" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="19661" href="Algebra.Morphism.Structures.html#17056" class="Bound">ℓ₁</a> <a id="19664" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="19666" href="Algebra.Morphism.Structures.html#17076" class="Bound">ℓ₂</a><a id="19668" class="Symbol">)</a> <a id="19670" class="Keyword">where</a>
    <a id="19680" class="Keyword">field</a>
      <a id="RingMorphisms.IsRingIsomorphism.isRingMonomorphism"></a><a id="19692" href="Algebra.Morphism.Structures.html#19692" class="Field">isRingMonomorphism</a> <a id="19711" class="Symbol">:</a> <a id="19713" href="Algebra.Morphism.Structures.html#18436" class="Record">IsRingMonomorphism</a> <a id="19732" href="Algebra.Morphism.Structures.html#19633" class="Bound Operator">⟦_⟧</a>
      <a id="RingMorphisms.IsRingIsomorphism.surjective"></a><a id="19742" href="Algebra.Morphism.Structures.html#19742" class="Field">surjective</a>         <a id="19761" class="Symbol">:</a> <a id="19763" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="19774" href="Algebra.Morphism.Structures.html#17141" class="Function Operator">_≈₁_</a> <a id="19779" href="Algebra.Morphism.Structures.html#17364" class="Field Operator">_≈₂_</a> <a id="19784" href="Algebra.Morphism.Structures.html#19633" class="Bound Operator">⟦_⟧</a>

    <a id="19793" class="Keyword">open</a> <a id="19798" href="Algebra.Morphism.Structures.html#18436" class="Module">IsRingMonomorphism</a> <a id="19817" href="Algebra.Morphism.Structures.html#19692" class="Field">isRingMonomorphism</a> <a id="19836" class="Keyword">public</a>

    <a id="RingMorphisms.IsRingIsomorphism.isSemiringIsomorphism"></a><a id="19848" href="Algebra.Morphism.Structures.html#19848" class="Function">isSemiringIsomorphism</a> <a id="19870" class="Symbol">:</a> <a id="19872" href="Algebra.Morphism.Structures.html#12629" class="Record">IsSemiringIsomorphism</a> <a id="19894" href="Algebra.Morphism.Structures.html#19633" class="Bound Operator">⟦_⟧</a>
    <a id="19902" href="Algebra.Morphism.Structures.html#19848" class="Function">isSemiringIsomorphism</a> <a id="19924" class="Symbol">=</a> <a id="19926" class="Keyword">record</a>
      <a id="19939" class="Symbol">{</a> <a id="19941" href="Algebra.Morphism.Structures.html#12711" class="Field">isSemiringMonomorphism</a> <a id="19964" class="Symbol">=</a> <a id="19966" href="Algebra.Morphism.Structures.html#18666" class="Function">isSemiringMonomorphism</a>
      <a id="19995" class="Symbol">;</a> <a id="19997" href="Algebra.Morphism.Structures.html#12769" class="Field">surjective</a> <a id="20008" class="Symbol">=</a> <a id="20010" href="Algebra.Morphism.Structures.html#19742" class="Field">surjective</a>
      <a id="20027" class="Symbol">}</a>

    <a id="RingMorphisms.IsRingIsomorphism.+-isGroupIsomorphism"></a><a id="20034" href="Algebra.Morphism.Structures.html#20034" class="Function">+-isGroupIsomorphism</a> <a id="20055" class="Symbol">:</a> <a id="20057" href="Algebra.Morphism.Structures.html#7201" class="Record">+.IsGroupIsomorphism</a> <a id="20078" href="Algebra.Morphism.Structures.html#19633" class="Bound Operator">⟦_⟧</a>
    <a id="20086" href="Algebra.Morphism.Structures.html#20034" class="Function">+-isGroupIsomorphism</a> <a id="20107" class="Symbol">=</a> <a id="20109" class="Keyword">record</a>
      <a id="20122" class="Symbol">{</a> <a id="20124" href="Algebra.Morphism.Structures.html#7280" class="Field">isGroupMonomorphism</a> <a id="20144" class="Symbol">=</a> <a id="20146" href="Algebra.Morphism.Structures.html#18853" class="Function">+-isGroupMonomorphism</a>
      <a id="20174" class="Symbol">;</a> <a id="20176" href="Algebra.Morphism.Structures.html#7332" class="Field">surjective</a>          <a id="20196" class="Symbol">=</a> <a id="20198" href="Algebra.Morphism.Structures.html#19742" class="Field">surjective</a>
      <a id="20215" class="Symbol">}</a>

    <a id="20222" class="Keyword">open</a> <a id="20227" href="Algebra.Morphism.Structures.html#7201" class="Module">+.IsGroupIsomorphism</a> <a id="20248" href="Algebra.Morphism.Structures.html#20034" class="Function">+-isGroupIsomorphism</a>
      <a id="20275" class="Keyword">using</a> <a id="20281" class="Symbol">(</a><a id="20282" href="Algebra.Morphism.Structures.html#3768" class="Function">isRelIsomorphism</a><a id="20298" class="Symbol">)</a>
      <a id="20306" class="Keyword">renaming</a> <a id="20315" class="Symbol">(</a> <a id="20317" href="Algebra.Morphism.Structures.html#5479" class="Function">isMagmaIsomorphism</a> <a id="20336" class="Symbol">to</a> <a id="20339" class="Function">+-isMagmaIsomorphism</a>
               <a id="20375" class="Symbol">;</a> <a id="20377" href="Algebra.Morphism.Structures.html#7441" class="Function">isMonoidIsomorphism</a> <a id="20397" class="Symbol">to</a> <a id="20400" class="Function">+-isMonoidIsomorphisn</a>
               <a id="20437" class="Symbol">)</a>

    <a id="RingMorphisms.IsRingIsomorphism.*-isMonoidIsomorphism"></a><a id="20444" href="Algebra.Morphism.Structures.html#20444" class="Function">*-isMonoidIsomorphism</a> <a id="20466" class="Symbol">:</a> <a id="20468" href="Algebra.Morphism.Structures.html#5233" class="Record">*.IsMonoidIsomorphism</a> <a id="20490" href="Algebra.Morphism.Structures.html#19633" class="Bound Operator">⟦_⟧</a>
    <a id="20498" href="Algebra.Morphism.Structures.html#20444" class="Function">*-isMonoidIsomorphism</a> <a id="20520" class="Symbol">=</a> <a id="20522" class="Keyword">record</a>
      <a id="20535" class="Symbol">{</a> <a id="20537" href="Algebra.Morphism.Structures.html#5313" class="Field">isMonoidMonomorphism</a> <a id="20558" class="Symbol">=</a> <a id="20560" href="Algebra.Morphism.Structures.html#19272" class="Function">*-isMonoidMonomorphism</a>
      <a id="20589" class="Symbol">;</a> <a id="20591" href="Algebra.Morphism.Structures.html#5367" class="Field">surjective</a>           <a id="20612" class="Symbol">=</a> <a id="20614" href="Algebra.Morphism.Structures.html#19742" class="Field">surjective</a>
      <a id="20631" class="Symbol">}</a>

    <a id="20638" class="Keyword">open</a> <a id="20643" href="Algebra.Morphism.Structures.html#5233" class="Module">*.IsMonoidIsomorphism</a> <a id="20665" href="Algebra.Morphism.Structures.html#20444" class="Function">*-isMonoidIsomorphism</a> <a id="20687" class="Keyword">public</a>
      <a id="20700" class="Keyword">using</a> <a id="20706" class="Symbol">()</a>
      <a id="20715" class="Keyword">renaming</a> <a id="20724" class="Symbol">(</a><a id="20725" href="Algebra.Morphism.Structures.html#5479" class="Function">isMagmaIsomorphism</a> <a id="20744" class="Symbol">to</a> <a id="20747" class="Function">*-isMagmaIsomorphisn</a><a id="20767" class="Symbol">)</a>

<a id="20770" class="Comment">------------------------------------------------------------------------</a>
<a id="20843" class="Comment">-- Morphisms over quasigroup-like structures</a>
<a id="20888" class="Comment">------------------------------------------------------------------------</a>

<a id="20962" class="Keyword">module</a> <a id="QuasigroupMorphisms"></a><a id="20969" href="Algebra.Morphism.Structures.html#20969" class="Module">QuasigroupMorphisms</a> <a id="20989" class="Symbol">(</a><a id="20990" href="Algebra.Morphism.Structures.html#20990" class="Bound">Q₁</a> <a id="20993" class="Symbol">:</a> <a id="20995" href="Algebra.Bundles.Raw.html#6213" class="Record">RawQuasigroup</a> <a id="21009" href="Algebra.Morphism.Structures.html#675" class="Generalizable">a</a> <a id="21011" href="Algebra.Morphism.Structures.html#679" class="Generalizable">ℓ₁</a><a id="21013" class="Symbol">)</a> <a id="21015" class="Symbol">(</a><a id="21016" href="Algebra.Morphism.Structures.html#21016" class="Bound">Q₂</a> <a id="21019" class="Symbol">:</a> <a id="21021" href="Algebra.Bundles.Raw.html#6213" class="Record">RawQuasigroup</a> <a id="21035" href="Algebra.Morphism.Structures.html#677" class="Generalizable">b</a> <a id="21037" href="Algebra.Morphism.Structures.html#682" class="Generalizable">ℓ₂</a><a id="21039" class="Symbol">)</a> <a id="21041" class="Keyword">where</a>

  <a id="21050" class="Keyword">open</a> <a id="21055" href="Algebra.Bundles.Raw.html#6213" class="Module">RawQuasigroup</a> <a id="21069" href="Algebra.Morphism.Structures.html#20990" class="Bound">Q₁</a> <a id="21072" class="Keyword">renaming</a> <a id="21081" class="Symbol">(</a><a id="21082" href="Algebra.Bundles.Raw.html#6331" class="Field">Carrier</a> <a id="21090" class="Symbol">to</a> <a id="21093" class="Field">A</a><a id="21094" class="Symbol">;</a> <a id="21096" href="Algebra.Bundles.Raw.html#6456" class="Function">∙-rawMagma</a> <a id="21107" class="Symbol">to</a> <a id="21110" class="Function">∙-rawMagma₁</a><a id="21121" class="Symbol">;</a>
                                  <a id="21157" href="Algebra.Bundles.Raw.html#6545" class="Function">\\-rawMagma</a> <a id="21169" class="Symbol">to</a> <a id="21172" class="Function">\\-rawMagma₁</a><a id="21184" class="Symbol">;</a> <a id="21186" href="Algebra.Bundles.Raw.html#6637" class="Function">//-rawMagma</a> <a id="21198" class="Symbol">to</a> <a id="21201" class="Function">//-rawMagma₁</a><a id="21213" class="Symbol">;</a>
                                  <a id="21249" href="Algebra.Bundles.Raw.html#6351" class="Field Operator">_≈_</a> <a id="21253" class="Symbol">to</a> <a id="21256" class="Field Operator">_≈₁_</a><a id="21260" class="Symbol">;</a> <a id="21262" href="Algebra.Bundles.Raw.html#6379" class="Field Operator">_∙_</a> <a id="21266" class="Symbol">to</a> <a id="21269" class="Field Operator">_∙₁_</a><a id="21273" class="Symbol">;</a> <a id="21275" href="Algebra.Bundles.Raw.html#6405" class="Field Operator">_\\_</a> <a id="21280" class="Symbol">to</a> <a id="21283" class="Field Operator">_\\₁_</a><a id="21288" class="Symbol">;</a> <a id="21290" href="Algebra.Bundles.Raw.html#6431" class="Field Operator">_//_</a> <a id="21295" class="Symbol">to</a> <a id="21298" class="Field Operator">_//₁_</a><a id="21303" class="Symbol">)</a>
  <a id="21307" class="Keyword">open</a> <a id="21312" href="Algebra.Bundles.Raw.html#6213" class="Module">RawQuasigroup</a> <a id="21326" href="Algebra.Morphism.Structures.html#21016" class="Bound">Q₂</a> <a id="21329" class="Keyword">renaming</a> <a id="21338" class="Symbol">(</a><a id="21339" href="Algebra.Bundles.Raw.html#6331" class="Field">Carrier</a> <a id="21347" class="Symbol">to</a> <a id="21350" class="Field">B</a><a id="21351" class="Symbol">;</a> <a id="21353" href="Algebra.Bundles.Raw.html#6456" class="Function">∙-rawMagma</a> <a id="21364" class="Symbol">to</a> <a id="21367" class="Function">∙-rawMagma₂</a><a id="21378" class="Symbol">;</a>
                                  <a id="21414" href="Algebra.Bundles.Raw.html#6545" class="Function">\\-rawMagma</a> <a id="21426" class="Symbol">to</a> <a id="21429" class="Function">\\-rawMagma₂</a><a id="21441" class="Symbol">;</a> <a id="21443" href="Algebra.Bundles.Raw.html#6637" class="Function">//-rawMagma</a> <a id="21455" class="Symbol">to</a> <a id="21458" class="Function">//-rawMagma₂</a><a id="21470" class="Symbol">;</a>
                                  <a id="21506" href="Algebra.Bundles.Raw.html#6351" class="Field Operator">_≈_</a> <a id="21510" class="Symbol">to</a> <a id="21513" class="Field Operator">_≈₂_</a><a id="21517" class="Symbol">;</a> <a id="21519" href="Algebra.Bundles.Raw.html#6379" class="Field Operator">_∙_</a> <a id="21523" class="Symbol">to</a> <a id="21526" class="Field Operator">_∙₂_</a><a id="21530" class="Symbol">;</a> <a id="21532" href="Algebra.Bundles.Raw.html#6405" class="Field Operator">_\\_</a> <a id="21537" class="Symbol">to</a> <a id="21540" class="Field Operator">_\\₂_</a><a id="21545" class="Symbol">;</a> <a id="21547" href="Algebra.Bundles.Raw.html#6431" class="Field Operator">_//_</a> <a id="21552" class="Symbol">to</a> <a id="21555" class="Field Operator">_//₂_</a><a id="21560" class="Symbol">)</a>

  <a id="21565" class="Keyword">module</a> <a id="QuasigroupMorphisms.∙"></a><a id="21572" href="Algebra.Morphism.Structures.html#21572" class="Module">∙</a>  <a id="21575" class="Symbol">=</a> <a id="21577" href="Algebra.Morphism.Structures.html#2589" class="Module">MagmaMorphisms</a> <a id="21592" href="Algebra.Morphism.Structures.html#21110" class="Function">∙-rawMagma₁</a> <a id="21604" href="Algebra.Morphism.Structures.html#21367" class="Function">∙-rawMagma₂</a>
  <a id="21618" class="Keyword">module</a> <a id="QuasigroupMorphisms.\\"></a><a id="21625" href="Algebra.Morphism.Structures.html#21625" class="Module">\\</a> <a id="21628" class="Symbol">=</a> <a id="21630" href="Algebra.Morphism.Structures.html#2589" class="Module">MagmaMorphisms</a> <a id="21645" href="Algebra.Morphism.Structures.html#21172" class="Function">\\-rawMagma₁</a> <a id="21658" href="Algebra.Morphism.Structures.html#21429" class="Function">\\-rawMagma₂</a>
  <a id="21673" class="Keyword">module</a> <a id="QuasigroupMorphisms.//"></a><a id="21680" href="Algebra.Morphism.Structures.html#21680" class="Module">//</a> <a id="21683" class="Symbol">=</a> <a id="21685" href="Algebra.Morphism.Structures.html#2589" class="Module">MagmaMorphisms</a> <a id="21700" href="Algebra.Morphism.Structures.html#21201" class="Function">//-rawMagma₁</a> <a id="21713" href="Algebra.Morphism.Structures.html#21458" class="Function">//-rawMagma₂</a>

  <a id="21729" class="Keyword">open</a> <a id="21734" href="Algebra.Morphism.Definitions.html" class="Module">MorphismDefinitions</a> <a id="21754" href="Algebra.Morphism.Structures.html#21093" class="Function">A</a> <a id="21756" href="Algebra.Morphism.Structures.html#21350" class="Field">B</a> <a id="21758" href="Algebra.Morphism.Structures.html#21513" class="Field Operator">_≈₂_</a>

  <a id="21766" class="Keyword">record</a> <a id="QuasigroupMorphisms.IsQuasigroupHomomorphism"></a><a id="21773" href="Algebra.Morphism.Structures.html#21773" class="Record">IsQuasigroupHomomorphism</a> <a id="21798" class="Symbol">(</a><a id="21799" href="Algebra.Morphism.Structures.html#21799" class="Bound Operator">⟦_⟧</a> <a id="21803" class="Symbol">:</a> <a id="21805" href="Algebra.Morphism.Structures.html#21093" class="Function">A</a> <a id="21807" class="Symbol">→</a> <a id="21809" href="Algebra.Morphism.Structures.html#21350" class="Field">B</a><a id="21810" class="Symbol">)</a> <a id="21812" class="Symbol">:</a> <a id="21814" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="21818" class="Symbol">(</a><a id="21819" href="Algebra.Morphism.Structures.html#21009" class="Bound">a</a> <a id="21821" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="21823" href="Algebra.Morphism.Structures.html#21011" class="Bound">ℓ₁</a> <a id="21826" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="21828" href="Algebra.Morphism.Structures.html#21037" class="Bound">ℓ₂</a><a id="21830" class="Symbol">)</a> <a id="21832" class="Keyword">where</a>
    <a id="21842" class="Keyword">field</a>
      <a id="QuasigroupMorphisms.IsQuasigroupHomomorphism.isRelHomomorphism"></a><a id="21854" href="Algebra.Morphism.Structures.html#21854" class="Field">isRelHomomorphism</a> <a id="21872" class="Symbol">:</a> <a id="21874" href="Relation.Binary.Morphism.Structures.html#795" class="Record">IsRelHomomorphism</a> <a id="21892" href="Algebra.Morphism.Structures.html#21256" class="Function Operator">_≈₁_</a> <a id="21897" href="Algebra.Morphism.Structures.html#21513" class="Field Operator">_≈₂_</a> <a id="21902" href="Algebra.Morphism.Structures.html#21799" class="Bound Operator">⟦_⟧</a>
      <a id="QuasigroupMorphisms.IsQuasigroupHomomorphism.∙-homo"></a><a id="21912" href="Algebra.Morphism.Structures.html#21912" class="Field">∙-homo</a>            <a id="21930" class="Symbol">:</a> <a id="21932" href="Algebra.Morphism.Definitions.html#852" class="Function">Homomorphic₂</a> <a id="21945" href="Algebra.Morphism.Structures.html#21799" class="Bound Operator">⟦_⟧</a> <a id="21949" href="Algebra.Morphism.Structures.html#21269" class="Function Operator">_∙₁_</a> <a id="21954" href="Algebra.Morphism.Structures.html#21526" class="Field Operator">_∙₂_</a>
      <a id="QuasigroupMorphisms.IsQuasigroupHomomorphism.\\-homo"></a><a id="21965" href="Algebra.Morphism.Structures.html#21965" class="Field">\\-homo</a>           <a id="21983" class="Symbol">:</a> <a id="21985" href="Algebra.Morphism.Definitions.html#852" class="Function">Homomorphic₂</a> <a id="21998" href="Algebra.Morphism.Structures.html#21799" class="Bound Operator">⟦_⟧</a> <a id="22002" href="Algebra.Morphism.Structures.html#21283" class="Function Operator">_\\₁_</a> <a id="22008" href="Algebra.Morphism.Structures.html#21540" class="Field Operator">_\\₂_</a>
      <a id="QuasigroupMorphisms.IsQuasigroupHomomorphism.//-homo"></a><a id="22020" href="Algebra.Morphism.Structures.html#22020" class="Field">//-homo</a>           <a id="22038" class="Symbol">:</a> <a id="22040" href="Algebra.Morphism.Definitions.html#852" class="Function">Homomorphic₂</a> <a id="22053" href="Algebra.Morphism.Structures.html#21799" class="Bound Operator">⟦_⟧</a> <a id="22057" href="Algebra.Morphism.Structures.html#21298" class="Function Operator">_//₁_</a> <a id="22063" href="Algebra.Morphism.Structures.html#21555" class="Field Operator">_//₂_</a>

    <a id="22074" class="Keyword">open</a> <a id="22079" href="Relation.Binary.Morphism.Structures.html#795" class="Module">IsRelHomomorphism</a> <a id="22097" href="Algebra.Morphism.Structures.html#21854" class="Field">isRelHomomorphism</a> <a id="22115" class="Keyword">public</a>
      <a id="22128" class="Keyword">renaming</a> <a id="22137" class="Symbol">(</a><a id="22138" href="Relation.Binary.Morphism.Structures.html#926" class="Field">cong</a> <a id="22143" class="Symbol">to</a> <a id="22146" class="Field">⟦⟧-cong</a><a id="22153" class="Symbol">)</a>

    <a id="QuasigroupMorphisms.IsQuasigroupHomomorphism.∙-isMagmaHomomorphism"></a><a id="22160" href="Algebra.Morphism.Structures.html#22160" class="Function">∙-isMagmaHomomorphism</a> <a id="22182" class="Symbol">:</a> <a id="22184" href="Algebra.Morphism.Structures.html#2836" class="Record">∙.IsMagmaHomomorphism</a> <a id="22206" href="Algebra.Morphism.Structures.html#21799" class="Bound Operator">⟦_⟧</a>
    <a id="22214" href="Algebra.Morphism.Structures.html#22160" class="Function">∙-isMagmaHomomorphism</a> <a id="22236" class="Symbol">=</a> <a id="22238" class="Keyword">record</a>
      <a id="22251" class="Symbol">{</a> <a id="22253" href="Algebra.Morphism.Structures.html#2912" class="Field">isRelHomomorphism</a> <a id="22271" class="Symbol">=</a> <a id="22273" href="Algebra.Morphism.Structures.html#21854" class="Field">isRelHomomorphism</a>
      <a id="22297" class="Symbol">;</a> <a id="22299" href="Algebra.Morphism.Structures.html#2970" class="Field">homo</a> <a id="22304" class="Symbol">=</a> <a id="22306" href="Algebra.Morphism.Structures.html#21912" class="Field">∙-homo</a>
      <a id="22319" class="Symbol">}</a>

    <a id="QuasigroupMorphisms.IsQuasigroupHomomorphism.\\-isMagmaHomomorphism"></a><a id="22326" href="Algebra.Morphism.Structures.html#22326" class="Function">\\-isMagmaHomomorphism</a> <a id="22349" class="Symbol">:</a> <a id="22351" href="Algebra.Morphism.Structures.html#2836" class="Record">\\.IsMagmaHomomorphism</a> <a id="22374" href="Algebra.Morphism.Structures.html#21799" class="Bound Operator">⟦_⟧</a>
    <a id="22382" href="Algebra.Morphism.Structures.html#22326" class="Function">\\-isMagmaHomomorphism</a> <a id="22405" class="Symbol">=</a> <a id="22407" class="Keyword">record</a>
      <a id="22420" class="Symbol">{</a> <a id="22422" href="Algebra.Morphism.Structures.html#2912" class="Field">isRelHomomorphism</a>  <a id="22441" class="Symbol">=</a> <a id="22443" href="Algebra.Morphism.Structures.html#21854" class="Field">isRelHomomorphism</a>
      <a id="22467" class="Symbol">;</a> <a id="22469" href="Algebra.Morphism.Structures.html#2970" class="Field">homo</a> <a id="22474" class="Symbol">=</a> <a id="22476" href="Algebra.Morphism.Structures.html#21965" class="Field">\\-homo</a>
      <a id="22490" class="Symbol">}</a>

    <a id="QuasigroupMorphisms.IsQuasigroupHomomorphism.//-isMagmaHomomorphism"></a><a id="22497" href="Algebra.Morphism.Structures.html#22497" class="Function">//-isMagmaHomomorphism</a> <a id="22520" class="Symbol">:</a> <a id="22522" href="Algebra.Morphism.Structures.html#2836" class="Record">//.IsMagmaHomomorphism</a> <a id="22545" href="Algebra.Morphism.Structures.html#21799" class="Bound Operator">⟦_⟧</a>
    <a id="22553" href="Algebra.Morphism.Structures.html#22497" class="Function">//-isMagmaHomomorphism</a> <a id="22576" class="Symbol">=</a> <a id="22578" class="Keyword">record</a>
      <a id="22591" class="Symbol">{</a> <a id="22593" href="Algebra.Morphism.Structures.html#2912" class="Field">isRelHomomorphism</a>  <a id="22612" class="Symbol">=</a> <a id="22614" href="Algebra.Morphism.Structures.html#21854" class="Field">isRelHomomorphism</a>
      <a id="22638" class="Symbol">;</a> <a id="22640" href="Algebra.Morphism.Structures.html#2970" class="Field">homo</a> <a id="22645" class="Symbol">=</a> <a id="22647" href="Algebra.Morphism.Structures.html#22020" class="Field">//-homo</a>
      <a id="22661" class="Symbol">}</a>

  <a id="22666" class="Keyword">record</a> <a id="QuasigroupMorphisms.IsQuasigroupMonomorphism"></a><a id="22673" href="Algebra.Morphism.Structures.html#22673" class="Record">IsQuasigroupMonomorphism</a> <a id="22698" class="Symbol">(</a><a id="22699" href="Algebra.Morphism.Structures.html#22699" class="Bound Operator">⟦_⟧</a> <a id="22703" class="Symbol">:</a> <a id="22705" href="Algebra.Morphism.Structures.html#21093" class="Function">A</a> <a id="22707" class="Symbol">→</a> <a id="22709" href="Algebra.Morphism.Structures.html#21350" class="Field">B</a><a id="22710" class="Symbol">)</a> <a id="22712" class="Symbol">:</a> <a id="22714" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="22718" class="Symbol">(</a><a id="22719" href="Algebra.Morphism.Structures.html#21009" class="Bound">a</a> <a id="22721" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="22723" href="Algebra.Morphism.Structures.html#21011" class="Bound">ℓ₁</a> <a id="22726" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="22728" href="Algebra.Morphism.Structures.html#21037" class="Bound">ℓ₂</a><a id="22730" class="Symbol">)</a> <a id="22732" class="Keyword">where</a>
    <a id="22742" class="Keyword">field</a>
      <a id="QuasigroupMorphisms.IsQuasigroupMonomorphism.isQuasigroupHomomorphism"></a><a id="22754" href="Algebra.Morphism.Structures.html#22754" class="Field">isQuasigroupHomomorphism</a> <a id="22779" class="Symbol">:</a> <a id="22781" href="Algebra.Morphism.Structures.html#21773" class="Record">IsQuasigroupHomomorphism</a> <a id="22806" href="Algebra.Morphism.Structures.html#22699" class="Bound Operator">⟦_⟧</a>
      <a id="QuasigroupMorphisms.IsQuasigroupMonomorphism.injective"></a><a id="22816" href="Algebra.Morphism.Structures.html#22816" class="Field">injective</a>                <a id="22841" class="Symbol">:</a> <a id="22843" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="22853" href="Algebra.Morphism.Structures.html#21256" class="Function Operator">_≈₁_</a> <a id="22858" href="Algebra.Morphism.Structures.html#21513" class="Field Operator">_≈₂_</a> <a id="22863" href="Algebra.Morphism.Structures.html#22699" class="Bound Operator">⟦_⟧</a>

    <a id="22872" class="Keyword">open</a> <a id="22877" href="Algebra.Morphism.Structures.html#21773" class="Module">IsQuasigroupHomomorphism</a> <a id="22902" href="Algebra.Morphism.Structures.html#22754" class="Field">isQuasigroupHomomorphism</a> <a id="22927" class="Keyword">public</a>


    <a id="QuasigroupMorphisms.IsQuasigroupMonomorphism.∙-isMagmaMonomorphism"></a><a id="22940" href="Algebra.Morphism.Structures.html#22940" class="Function">∙-isMagmaMonomorphism</a>   <a id="22964" class="Symbol">:</a> <a id="22966" href="Algebra.Morphism.Structures.html#3112" class="Record">∙.IsMagmaMonomorphism</a> <a id="22988" href="Algebra.Morphism.Structures.html#22699" class="Bound Operator">⟦_⟧</a>
    <a id="22996" href="Algebra.Morphism.Structures.html#22940" class="Function">∙-isMagmaMonomorphism</a>   <a id="23020" class="Symbol">=</a> <a id="23022" class="Keyword">record</a>
      <a id="23035" class="Symbol">{</a> <a id="23037" href="Algebra.Morphism.Structures.html#3188" class="Field">isMagmaHomomorphism</a> <a id="23057" class="Symbol">=</a> <a id="23059" href="Algebra.Morphism.Structures.html#22160" class="Function">∙-isMagmaHomomorphism</a>
      <a id="23087" class="Symbol">;</a> <a id="23089" href="Algebra.Morphism.Structures.html#3240" class="Field">injective</a>           <a id="23109" class="Symbol">=</a> <a id="23111" href="Algebra.Morphism.Structures.html#22816" class="Field">injective</a>
      <a id="23127" class="Symbol">}</a>

    <a id="QuasigroupMorphisms.IsQuasigroupMonomorphism.\\-isMagmaMonomorphism"></a><a id="23134" href="Algebra.Morphism.Structures.html#23134" class="Function">\\-isMagmaMonomorphism</a>  <a id="23158" class="Symbol">:</a> <a id="23160" href="Algebra.Morphism.Structures.html#3112" class="Record">\\.IsMagmaMonomorphism</a> <a id="23183" href="Algebra.Morphism.Structures.html#22699" class="Bound Operator">⟦_⟧</a>
    <a id="23191" href="Algebra.Morphism.Structures.html#23134" class="Function">\\-isMagmaMonomorphism</a>  <a id="23215" class="Symbol">=</a> <a id="23217" class="Keyword">record</a>
      <a id="23230" class="Symbol">{</a> <a id="23232" href="Algebra.Morphism.Structures.html#3188" class="Field">isMagmaHomomorphism</a> <a id="23252" class="Symbol">=</a> <a id="23254" href="Algebra.Morphism.Structures.html#22326" class="Function">\\-isMagmaHomomorphism</a>
      <a id="23283" class="Symbol">;</a> <a id="23285" href="Algebra.Morphism.Structures.html#3240" class="Field">injective</a>           <a id="23305" class="Symbol">=</a> <a id="23307" href="Algebra.Morphism.Structures.html#22816" class="Field">injective</a>
      <a id="23323" class="Symbol">}</a>

    <a id="QuasigroupMorphisms.IsQuasigroupMonomorphism.//-isMagmaMonomorphism"></a><a id="23330" href="Algebra.Morphism.Structures.html#23330" class="Function">//-isMagmaMonomorphism</a>  <a id="23354" class="Symbol">:</a> <a id="23356" href="Algebra.Morphism.Structures.html#3112" class="Record">//.IsMagmaMonomorphism</a> <a id="23379" href="Algebra.Morphism.Structures.html#22699" class="Bound Operator">⟦_⟧</a>
    <a id="23387" href="Algebra.Morphism.Structures.html#23330" class="Function">//-isMagmaMonomorphism</a>  <a id="23411" class="Symbol">=</a> <a id="23413" class="Keyword">record</a>
      <a id="23426" class="Symbol">{</a> <a id="23428" href="Algebra.Morphism.Structures.html#3188" class="Field">isMagmaHomomorphism</a> <a id="23448" class="Symbol">=</a> <a id="23450" href="Algebra.Morphism.Structures.html#22497" class="Function">//-isMagmaHomomorphism</a>
      <a id="23479" class="Symbol">;</a> <a id="23481" href="Algebra.Morphism.Structures.html#3240" class="Field">injective</a>           <a id="23501" class="Symbol">=</a> <a id="23503" href="Algebra.Morphism.Structures.html#22816" class="Field">injective</a>
      <a id="23519" class="Symbol">}</a>

    <a id="23526" class="Keyword">open</a> <a id="23531" href="Algebra.Morphism.Structures.html#3112" class="Module">//.IsMagmaMonomorphism</a> <a id="23554" href="Algebra.Morphism.Structures.html#23330" class="Function">//-isMagmaMonomorphism</a> <a id="23577" class="Keyword">public</a>
      <a id="23590" class="Keyword">using</a> <a id="23596" class="Symbol">(</a><a id="23597" href="Algebra.Morphism.Structures.html#3348" class="Function">isRelMonomorphism</a><a id="23614" class="Symbol">)</a>


  <a id="23620" class="Keyword">record</a> <a id="QuasigroupMorphisms.IsQuasigroupIsomorphism"></a><a id="23627" href="Algebra.Morphism.Structures.html#23627" class="Record">IsQuasigroupIsomorphism</a> <a id="23651" class="Symbol">(</a><a id="23652" href="Algebra.Morphism.Structures.html#23652" class="Bound Operator">⟦_⟧</a> <a id="23656" class="Symbol">:</a> <a id="23658" href="Algebra.Morphism.Structures.html#21093" class="Function">A</a> <a id="23660" class="Symbol">→</a> <a id="23662" href="Algebra.Morphism.Structures.html#21350" class="Field">B</a><a id="23663" class="Symbol">)</a> <a id="23665" class="Symbol">:</a> <a id="23667" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="23671" class="Symbol">(</a><a id="23672" href="Algebra.Morphism.Structures.html#21009" class="Bound">a</a> <a id="23674" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="23676" href="Algebra.Morphism.Structures.html#21035" class="Bound">b</a> <a id="23678" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="23680" href="Algebra.Morphism.Structures.html#21011" class="Bound">ℓ₁</a> <a id="23683" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="23685" href="Algebra.Morphism.Structures.html#21037" class="Bound">ℓ₂</a><a id="23687" class="Symbol">)</a> <a id="23689" class="Keyword">where</a>
    <a id="23699" class="Keyword">field</a>
      <a id="QuasigroupMorphisms.IsQuasigroupIsomorphism.isQuasigroupMonomorphism"></a><a id="23711" href="Algebra.Morphism.Structures.html#23711" class="Field">isQuasigroupMonomorphism</a> <a id="23736" class="Symbol">:</a> <a id="23738" href="Algebra.Morphism.Structures.html#22673" class="Record">IsQuasigroupMonomorphism</a> <a id="23763" href="Algebra.Morphism.Structures.html#23652" class="Bound Operator">⟦_⟧</a>
      <a id="QuasigroupMorphisms.IsQuasigroupIsomorphism.surjective"></a><a id="23773" href="Algebra.Morphism.Structures.html#23773" class="Field">surjective</a>               <a id="23798" class="Symbol">:</a> <a id="23800" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="23811" href="Algebra.Morphism.Structures.html#21256" class="Function Operator">_≈₁_</a> <a id="23816" href="Algebra.Morphism.Structures.html#21513" class="Field Operator">_≈₂_</a> <a id="23821" href="Algebra.Morphism.Structures.html#23652" class="Bound Operator">⟦_⟧</a>

    <a id="23830" class="Keyword">open</a> <a id="23835" href="Algebra.Morphism.Structures.html#22673" class="Module">IsQuasigroupMonomorphism</a> <a id="23860" href="Algebra.Morphism.Structures.html#23711" class="Field">isQuasigroupMonomorphism</a> <a id="23885" class="Keyword">public</a>

    <a id="QuasigroupMorphisms.IsQuasigroupIsomorphism.∙-isMagmaIsomorphism"></a><a id="23897" href="Algebra.Morphism.Structures.html#23897" class="Function">∙-isMagmaIsomorphism</a>    <a id="23921" class="Symbol">:</a> <a id="23923" href="Algebra.Morphism.Structures.html#3528" class="Record">∙.IsMagmaIsomorphism</a> <a id="23944" href="Algebra.Morphism.Structures.html#23652" class="Bound Operator">⟦_⟧</a>
    <a id="23952" href="Algebra.Morphism.Structures.html#23897" class="Function">∙-isMagmaIsomorphism</a>    <a id="23976" class="Symbol">=</a> <a id="23978" class="Keyword">record</a>
      <a id="23991" class="Symbol">{</a> <a id="23993" href="Algebra.Morphism.Structures.html#3607" class="Field">isMagmaMonomorphism</a> <a id="24013" class="Symbol">=</a> <a id="24015" href="Algebra.Morphism.Structures.html#22940" class="Function">∙-isMagmaMonomorphism</a>
      <a id="24043" class="Symbol">;</a> <a id="24045" href="Algebra.Morphism.Structures.html#3659" class="Field">surjective</a>          <a id="24065" class="Symbol">=</a> <a id="24067" href="Algebra.Morphism.Structures.html#23773" class="Field">surjective</a>
      <a id="24084" class="Symbol">}</a>

    <a id="QuasigroupMorphisms.IsQuasigroupIsomorphism.\\-isMagmaIsomorphism"></a><a id="24091" href="Algebra.Morphism.Structures.html#24091" class="Function">\\-isMagmaIsomorphism</a>   <a id="24115" class="Symbol">:</a> <a id="24117" href="Algebra.Morphism.Structures.html#3528" class="Record">\\.IsMagmaIsomorphism</a> <a id="24139" href="Algebra.Morphism.Structures.html#23652" class="Bound Operator">⟦_⟧</a>
    <a id="24147" href="Algebra.Morphism.Structures.html#24091" class="Function">\\-isMagmaIsomorphism</a>   <a id="24171" class="Symbol">=</a> <a id="24173" class="Keyword">record</a>
      <a id="24186" class="Symbol">{</a> <a id="24188" href="Algebra.Morphism.Structures.html#3607" class="Field">isMagmaMonomorphism</a> <a id="24208" class="Symbol">=</a> <a id="24210" href="Algebra.Morphism.Structures.html#23134" class="Function">\\-isMagmaMonomorphism</a>
      <a id="24239" class="Symbol">;</a> <a id="24241" href="Algebra.Morphism.Structures.html#3659" class="Field">surjective</a>          <a id="24261" class="Symbol">=</a> <a id="24263" href="Algebra.Morphism.Structures.html#23773" class="Field">surjective</a>
      <a id="24280" class="Symbol">}</a>

    <a id="QuasigroupMorphisms.IsQuasigroupIsomorphism.//-isMagmaIsomorphism"></a><a id="24287" href="Algebra.Morphism.Structures.html#24287" class="Function">//-isMagmaIsomorphism</a>   <a id="24311" class="Symbol">:</a> <a id="24313" href="Algebra.Morphism.Structures.html#3528" class="Record">//.IsMagmaIsomorphism</a> <a id="24335" href="Algebra.Morphism.Structures.html#23652" class="Bound Operator">⟦_⟧</a>
    <a id="24343" href="Algebra.Morphism.Structures.html#24287" class="Function">//-isMagmaIsomorphism</a>   <a id="24367" class="Symbol">=</a> <a id="24369" class="Keyword">record</a>
      <a id="24382" class="Symbol">{</a> <a id="24384" href="Algebra.Morphism.Structures.html#3607" class="Field">isMagmaMonomorphism</a> <a id="24404" class="Symbol">=</a> <a id="24406" href="Algebra.Morphism.Structures.html#23330" class="Function">//-isMagmaMonomorphism</a>
      <a id="24435" class="Symbol">;</a> <a id="24437" href="Algebra.Morphism.Structures.html#3659" class="Field">surjective</a>          <a id="24457" class="Symbol">=</a> <a id="24459" href="Algebra.Morphism.Structures.html#23773" class="Field">surjective</a>
      <a id="24476" class="Symbol">}</a>

    <a id="24483" class="Keyword">open</a> <a id="24488" href="Algebra.Morphism.Structures.html#3528" class="Module">//.IsMagmaIsomorphism</a> <a id="24510" href="Algebra.Morphism.Structures.html#24287" class="Function">//-isMagmaIsomorphism</a> <a id="24532" class="Keyword">public</a>
      <a id="24545" class="Keyword">using</a> <a id="24551" class="Symbol">(</a><a id="24552" href="Algebra.Morphism.Structures.html#3768" class="Function">isRelIsomorphism</a><a id="24568" class="Symbol">)</a>

<a id="24571" class="Comment">------------------------------------------------------------------------</a>
<a id="24644" class="Comment">-- Morphisms over loop-like structures</a>
<a id="24683" class="Comment">------------------------------------------------------------------------</a>

<a id="24757" class="Keyword">module</a> <a id="LoopMorphisms"></a><a id="24764" href="Algebra.Morphism.Structures.html#24764" class="Module">LoopMorphisms</a> <a id="24778" class="Symbol">(</a><a id="24779" href="Algebra.Morphism.Structures.html#24779" class="Bound">L₁</a> <a id="24782" class="Symbol">:</a> <a id="24784" href="Algebra.Bundles.Raw.html#6985" class="Record">RawLoop</a> <a id="24792" href="Algebra.Morphism.Structures.html#675" class="Generalizable">a</a> <a id="24794" href="Algebra.Morphism.Structures.html#679" class="Generalizable">ℓ₁</a><a id="24796" class="Symbol">)</a> <a id="24798" class="Symbol">(</a><a id="24799" href="Algebra.Morphism.Structures.html#24799" class="Bound">L₂</a> <a id="24802" class="Symbol">:</a> <a id="24804" href="Algebra.Bundles.Raw.html#6985" class="Record">RawLoop</a> <a id="24812" href="Algebra.Morphism.Structures.html#677" class="Generalizable">b</a> <a id="24814" href="Algebra.Morphism.Structures.html#682" class="Generalizable">ℓ₂</a><a id="24816" class="Symbol">)</a> <a id="24818" class="Keyword">where</a>

  <a id="24827" class="Keyword">open</a> <a id="24832" href="Algebra.Bundles.Raw.html#6985" class="Module">RawLoop</a> <a id="24840" href="Algebra.Morphism.Structures.html#24779" class="Bound">L₁</a> <a id="24843" class="Keyword">renaming</a> <a id="24852" class="Symbol">(</a><a id="24853" href="Algebra.Bundles.Raw.html#7098" class="Field">Carrier</a> <a id="24861" class="Symbol">to</a> <a id="24864" class="Field">A</a><a id="24865" class="Symbol">;</a> <a id="24867" href="Algebra.Bundles.Raw.html#6456" class="Function">∙-rawMagma</a> <a id="24878" class="Symbol">to</a> <a id="24881" class="Function">∙-rawMagma₁</a><a id="24892" class="Symbol">;</a>
                            <a id="24922" href="Algebra.Bundles.Raw.html#6545" class="Function">\\-rawMagma</a> <a id="24934" class="Symbol">to</a> <a id="24937" class="Function">\\-rawMagma₁</a><a id="24949" class="Symbol">;</a> <a id="24951" href="Algebra.Bundles.Raw.html#6637" class="Function">//-rawMagma</a> <a id="24963" class="Symbol">to</a> <a id="24966" class="Function">//-rawMagma₁</a><a id="24978" class="Symbol">;</a>
                             <a id="25009" href="Algebra.Bundles.Raw.html#7118" class="Field Operator">_≈_</a> <a id="25013" class="Symbol">to</a> <a id="25016" class="Field Operator">_≈₁_</a><a id="25020" class="Symbol">;</a> <a id="25022" href="Algebra.Bundles.Raw.html#7146" class="Field Operator">_∙_</a> <a id="25026" class="Symbol">to</a> <a id="25029" class="Field Operator">_∙₁_</a><a id="25033" class="Symbol">;</a> <a id="25035" href="Algebra.Bundles.Raw.html#7172" class="Field Operator">_\\_</a> <a id="25040" class="Symbol">to</a> <a id="25043" class="Field Operator">_\\₁_</a><a id="25048" class="Symbol">;</a> <a id="25050" href="Algebra.Bundles.Raw.html#7198" class="Field Operator">_//_</a> <a id="25055" class="Symbol">to</a> <a id="25058" class="Field Operator">_//₁_</a><a id="25063" class="Symbol">;</a> <a id="25065" href="Algebra.Bundles.Raw.html#7224" class="Field">ε</a> <a id="25067" class="Symbol">to</a> <a id="25070" class="Field">ε₁</a><a id="25072" class="Symbol">)</a>
  <a id="25076" class="Keyword">open</a> <a id="25081" href="Algebra.Bundles.Raw.html#6985" class="Module">RawLoop</a> <a id="25089" href="Algebra.Morphism.Structures.html#24799" class="Bound">L₂</a> <a id="25092" class="Keyword">renaming</a> <a id="25101" class="Symbol">(</a><a id="25102" href="Algebra.Bundles.Raw.html#7098" class="Field">Carrier</a> <a id="25110" class="Symbol">to</a> <a id="25113" class="Field">B</a><a id="25114" class="Symbol">;</a> <a id="25116" href="Algebra.Bundles.Raw.html#6456" class="Function">∙-rawMagma</a> <a id="25127" class="Symbol">to</a> <a id="25130" class="Function">∙-rawMagma₂</a><a id="25141" class="Symbol">;</a>
                            <a id="25171" href="Algebra.Bundles.Raw.html#6545" class="Function">\\-rawMagma</a> <a id="25183" class="Symbol">to</a> <a id="25186" class="Function">\\-rawMagma₂</a><a id="25198" class="Symbol">;</a> <a id="25200" href="Algebra.Bundles.Raw.html#6637" class="Function">//-rawMagma</a> <a id="25212" class="Symbol">to</a> <a id="25215" class="Function">//-rawMagma₂</a><a id="25227" class="Symbol">;</a>
                            <a id="25257" href="Algebra.Bundles.Raw.html#7118" class="Field Operator">_≈_</a> <a id="25261" class="Symbol">to</a> <a id="25264" class="Field Operator">_≈₂_</a><a id="25268" class="Symbol">;</a> <a id="25270" href="Algebra.Bundles.Raw.html#7146" class="Field Operator">_∙_</a> <a id="25274" class="Symbol">to</a> <a id="25277" class="Field Operator">_∙₂_</a><a id="25281" class="Symbol">;</a> <a id="25283" href="Algebra.Bundles.Raw.html#7172" class="Field Operator">_\\_</a> <a id="25288" class="Symbol">to</a> <a id="25291" class="Field Operator">_\\₂_</a><a id="25296" class="Symbol">;</a> <a id="25298" href="Algebra.Bundles.Raw.html#7198" class="Field Operator">_//_</a> <a id="25303" class="Symbol">to</a> <a id="25306" class="Field Operator">_//₂_</a> <a id="25312" class="Symbol">;</a> <a id="25314" href="Algebra.Bundles.Raw.html#7224" class="Field">ε</a> <a id="25316" class="Symbol">to</a> <a id="25319" class="Field">ε₂</a><a id="25321" class="Symbol">)</a>
  <a id="25325" class="Keyword">open</a> <a id="25330" href="Algebra.Morphism.Definitions.html" class="Module">MorphismDefinitions</a> <a id="25350" href="Algebra.Morphism.Structures.html#24864" class="Function">A</a> <a id="25352" href="Algebra.Morphism.Structures.html#25113" class="Field">B</a> <a id="25354" href="Algebra.Morphism.Structures.html#25264" class="Field Operator">_≈₂_</a>

  <a id="25362" class="Keyword">open</a> <a id="25367" href="Algebra.Morphism.Structures.html#20969" class="Module">QuasigroupMorphisms</a> <a id="25387" class="Symbol">(</a><a id="25388" href="Algebra.Bundles.Raw.html#7245" class="Function">RawLoop.rawQuasigroup</a> <a id="25410" href="Algebra.Morphism.Structures.html#24779" class="Bound">L₁</a><a id="25412" class="Symbol">)</a> <a id="25414" class="Symbol">(</a><a id="25415" href="Algebra.Bundles.Raw.html#7245" class="Function">RawLoop.rawQuasigroup</a> <a id="25437" href="Algebra.Morphism.Structures.html#24799" class="Bound">L₂</a><a id="25439" class="Symbol">)</a>

  <a id="25444" class="Keyword">record</a> <a id="LoopMorphisms.IsLoopHomomorphism"></a><a id="25451" href="Algebra.Morphism.Structures.html#25451" class="Record">IsLoopHomomorphism</a> <a id="25470" class="Symbol">(</a><a id="25471" href="Algebra.Morphism.Structures.html#25471" class="Bound Operator">⟦_⟧</a> <a id="25475" class="Symbol">:</a> <a id="25477" href="Algebra.Morphism.Structures.html#24864" class="Function">A</a> <a id="25479" class="Symbol">→</a> <a id="25481" href="Algebra.Morphism.Structures.html#25113" class="Field">B</a><a id="25482" class="Symbol">)</a> <a id="25484" class="Symbol">:</a> <a id="25486" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="25490" class="Symbol">(</a><a id="25491" href="Algebra.Morphism.Structures.html#24792" class="Bound">a</a> <a id="25493" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="25495" href="Algebra.Morphism.Structures.html#24794" class="Bound">ℓ₁</a> <a id="25498" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="25500" href="Algebra.Morphism.Structures.html#24814" class="Bound">ℓ₂</a><a id="25502" class="Symbol">)</a> <a id="25504" class="Keyword">where</a>
    <a id="25514" class="Keyword">field</a>
      <a id="LoopMorphisms.IsLoopHomomorphism.isQuasigroupHomomorphism"></a><a id="25526" href="Algebra.Morphism.Structures.html#25526" class="Field">isQuasigroupHomomorphism</a> <a id="25551" class="Symbol">:</a> <a id="25553" href="Algebra.Morphism.Structures.html#21773" class="Record">IsQuasigroupHomomorphism</a> <a id="25578" href="Algebra.Morphism.Structures.html#25471" class="Bound Operator">⟦_⟧</a>
      <a id="LoopMorphisms.IsLoopHomomorphism.ε-homo"></a><a id="25588" href="Algebra.Morphism.Structures.html#25588" class="Field">ε-homo</a>                   <a id="25613" class="Symbol">:</a> <a id="25615" href="Algebra.Morphism.Definitions.html#680" class="Function">Homomorphic₀</a> <a id="25628" href="Algebra.Morphism.Structures.html#25471" class="Bound Operator">⟦_⟧</a> <a id="25632" href="Algebra.Morphism.Structures.html#25070" class="Function">ε₁</a> <a id="25635" href="Algebra.Morphism.Structures.html#25319" class="Field">ε₂</a>

    <a id="25643" class="Keyword">open</a> <a id="25648" href="Algebra.Morphism.Structures.html#21773" class="Module">IsQuasigroupHomomorphism</a> <a id="25673" href="Algebra.Morphism.Structures.html#25526" class="Field">isQuasigroupHomomorphism</a> <a id="25698" class="Keyword">public</a>

  <a id="25708" class="Keyword">record</a> <a id="LoopMorphisms.IsLoopMonomorphism"></a><a id="25715" href="Algebra.Morphism.Structures.html#25715" class="Record">IsLoopMonomorphism</a> <a id="25734" class="Symbol">(</a><a id="25735" href="Algebra.Morphism.Structures.html#25735" class="Bound Operator">⟦_⟧</a> <a id="25739" class="Symbol">:</a> <a id="25741" href="Algebra.Morphism.Structures.html#24864" class="Function">A</a> <a id="25743" class="Symbol">→</a> <a id="25745" href="Algebra.Morphism.Structures.html#25113" class="Field">B</a><a id="25746" class="Symbol">)</a> <a id="25748" class="Symbol">:</a> <a id="25750" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="25754" class="Symbol">(</a><a id="25755" href="Algebra.Morphism.Structures.html#24792" class="Bound">a</a> <a id="25757" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="25759" href="Algebra.Morphism.Structures.html#24794" class="Bound">ℓ₁</a> <a id="25762" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="25764" href="Algebra.Morphism.Structures.html#24814" class="Bound">ℓ₂</a><a id="25766" class="Symbol">)</a> <a id="25768" class="Keyword">where</a>
    <a id="25778" class="Keyword">field</a>
      <a id="LoopMorphisms.IsLoopMonomorphism.isLoopHomomorphism"></a><a id="25790" href="Algebra.Morphism.Structures.html#25790" class="Field">isLoopHomomorphism</a>   <a id="25811" class="Symbol">:</a> <a id="25813" href="Algebra.Morphism.Structures.html#25451" class="Record">IsLoopHomomorphism</a> <a id="25832" href="Algebra.Morphism.Structures.html#25735" class="Bound Operator">⟦_⟧</a>
      <a id="LoopMorphisms.IsLoopMonomorphism.injective"></a><a id="25842" href="Algebra.Morphism.Structures.html#25842" class="Field">injective</a>            <a id="25863" class="Symbol">:</a> <a id="25865" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="25875" href="Algebra.Morphism.Structures.html#25016" class="Function Operator">_≈₁_</a> <a id="25880" href="Algebra.Morphism.Structures.html#25264" class="Field Operator">_≈₂_</a> <a id="25885" href="Algebra.Morphism.Structures.html#25735" class="Bound Operator">⟦_⟧</a>

    <a id="25894" class="Keyword">open</a> <a id="25899" href="Algebra.Morphism.Structures.html#25451" class="Module">IsLoopHomomorphism</a> <a id="25918" href="Algebra.Morphism.Structures.html#25790" class="Field">isLoopHomomorphism</a> <a id="25937" class="Keyword">public</a>

  <a id="25947" class="Keyword">record</a> <a id="LoopMorphisms.IsLoopIsomorphism"></a><a id="25954" href="Algebra.Morphism.Structures.html#25954" class="Record">IsLoopIsomorphism</a> <a id="25972" class="Symbol">(</a><a id="25973" href="Algebra.Morphism.Structures.html#25973" class="Bound Operator">⟦_⟧</a> <a id="25977" class="Symbol">:</a> <a id="25979" href="Algebra.Morphism.Structures.html#24864" class="Function">A</a> <a id="25981" class="Symbol">→</a> <a id="25983" href="Algebra.Morphism.Structures.html#25113" class="Field">B</a><a id="25984" class="Symbol">)</a> <a id="25986" class="Symbol">:</a> <a id="25988" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="25992" class="Symbol">(</a><a id="25993" href="Algebra.Morphism.Structures.html#24792" class="Bound">a</a> <a id="25995" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="25997" href="Algebra.Morphism.Structures.html#24812" class="Bound">b</a> <a id="25999" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="26001" href="Algebra.Morphism.Structures.html#24794" class="Bound">ℓ₁</a> <a id="26004" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="26006" href="Algebra.Morphism.Structures.html#24814" class="Bound">ℓ₂</a><a id="26008" class="Symbol">)</a> <a id="26010" class="Keyword">where</a>
    <a id="26020" class="Keyword">field</a>
      <a id="LoopMorphisms.IsLoopIsomorphism.isLoopMonomorphism"></a><a id="26032" href="Algebra.Morphism.Structures.html#26032" class="Field">isLoopMonomorphism</a>   <a id="26053" class="Symbol">:</a> <a id="26055" href="Algebra.Morphism.Structures.html#25715" class="Record">IsLoopMonomorphism</a> <a id="26074" href="Algebra.Morphism.Structures.html#25973" class="Bound Operator">⟦_⟧</a>
      <a id="LoopMorphisms.IsLoopIsomorphism.surjective"></a><a id="26084" href="Algebra.Morphism.Structures.html#26084" class="Field">surjective</a>           <a id="26105" class="Symbol">:</a> <a id="26107" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="26118" href="Algebra.Morphism.Structures.html#25016" class="Function Operator">_≈₁_</a> <a id="26123" href="Algebra.Morphism.Structures.html#25264" class="Field Operator">_≈₂_</a> <a id="26128" href="Algebra.Morphism.Structures.html#25973" class="Bound Operator">⟦_⟧</a>

    <a id="26137" class="Keyword">open</a> <a id="26142" href="Algebra.Morphism.Structures.html#25715" class="Module">IsLoopMonomorphism</a> <a id="26161" href="Algebra.Morphism.Structures.html#26032" class="Field">isLoopMonomorphism</a> <a id="26180" class="Keyword">public</a>

<a id="26188" class="Comment">------------------------------------------------------------------------</a>
<a id="26261" class="Comment">-- Morphisms over Kleene algebra structures</a>
<a id="26305" class="Comment">------------------------------------------------------------------------</a>
<a id="26378" class="Keyword">module</a> <a id="KleeneAlgebraMorphisms"></a><a id="26385" href="Algebra.Morphism.Structures.html#26385" class="Module">KleeneAlgebraMorphisms</a> <a id="26408" class="Symbol">(</a><a id="26409" href="Algebra.Morphism.Structures.html#26409" class="Bound">R₁</a> <a id="26412" class="Symbol">:</a> <a id="26414" href="Algebra.Bundles.Raw.html#7484" class="Record">RawKleeneAlgebra</a> <a id="26431" href="Algebra.Morphism.Structures.html#675" class="Generalizable">a</a> <a id="26433" href="Algebra.Morphism.Structures.html#679" class="Generalizable">ℓ₁</a><a id="26435" class="Symbol">)</a> <a id="26437" class="Symbol">(</a><a id="26438" href="Algebra.Morphism.Structures.html#26438" class="Bound">R₂</a> <a id="26441" class="Symbol">:</a> <a id="26443" href="Algebra.Bundles.Raw.html#7484" class="Record">RawKleeneAlgebra</a> <a id="26460" href="Algebra.Morphism.Structures.html#677" class="Generalizable">b</a> <a id="26462" href="Algebra.Morphism.Structures.html#682" class="Generalizable">ℓ₂</a><a id="26464" class="Symbol">)</a> <a id="26466" class="Keyword">where</a>

  <a id="26475" class="Keyword">open</a> <a id="26480" href="Algebra.Bundles.Raw.html#7484" class="Module">RawKleeneAlgebra</a> <a id="26497" href="Algebra.Morphism.Structures.html#26409" class="Bound">R₁</a> <a id="26500" class="Keyword">renaming</a>
    <a id="26513" class="Symbol">(</a> <a id="26515" href="Algebra.Bundles.Raw.html#7602" class="Field">Carrier</a> <a id="26523" class="Symbol">to</a> <a id="26526" class="Field">A</a><a id="26527" class="Symbol">;</a> <a id="26529" href="Algebra.Bundles.Raw.html#7622" class="Field Operator">_≈_</a> <a id="26533" class="Symbol">to</a> <a id="26536" class="Field Operator">_≈₁_</a>
    <a id="26545" class="Symbol">;</a> <a id="26547" href="Algebra.Bundles.Raw.html#7702" class="Field Operator">_⋆</a> <a id="26550" class="Symbol">to</a> <a id="26553" class="Field Operator">_⋆₁</a>
    <a id="26561" class="Symbol">;</a> <a id="26563" href="Algebra.Bundles.Raw.html#7771" class="Function">rawSemiring</a> <a id="26575" class="Symbol">to</a> <a id="26578" class="Function">rawSemiring₁</a>
    <a id="26595" class="Symbol">)</a>

  <a id="26600" class="Keyword">open</a> <a id="26605" href="Algebra.Bundles.Raw.html#7484" class="Module">RawKleeneAlgebra</a> <a id="26622" href="Algebra.Morphism.Structures.html#26438" class="Bound">R₂</a> <a id="26625" class="Keyword">renaming</a>
    <a id="26638" class="Symbol">(</a> <a id="26640" href="Algebra.Bundles.Raw.html#7602" class="Field">Carrier</a> <a id="26648" class="Symbol">to</a> <a id="26651" class="Field">B</a><a id="26652" class="Symbol">;</a> <a id="26654" href="Algebra.Bundles.Raw.html#7622" class="Field Operator">_≈_</a> <a id="26658" class="Symbol">to</a> <a id="26661" class="Field Operator">_≈₂_</a>
    <a id="26670" class="Symbol">;</a> <a id="26672" href="Algebra.Bundles.Raw.html#7702" class="Field Operator">_⋆</a> <a id="26675" class="Symbol">to</a> <a id="26678" class="Field Operator">_⋆₂</a>
    <a id="26686" class="Symbol">;</a> <a id="26688" href="Algebra.Bundles.Raw.html#7771" class="Function">rawSemiring</a> <a id="26700" class="Symbol">to</a> <a id="26703" class="Function">rawSemiring₂</a>
    <a id="26720" class="Symbol">)</a>

  <a id="26725" class="Keyword">open</a> <a id="26730" href="Algebra.Morphism.Definitions.html" class="Module">MorphismDefinitions</a> <a id="26750" href="Algebra.Morphism.Structures.html#26526" class="Function">A</a> <a id="26752" href="Algebra.Morphism.Structures.html#26651" class="Field">B</a> <a id="26754" href="Algebra.Morphism.Structures.html#26661" class="Field Operator">_≈₂_</a>
  <a id="26761" class="Keyword">open</a> <a id="26766" href="Algebra.Morphism.Structures.html#10833" class="Module">SemiringMorphisms</a> <a id="26784" href="Algebra.Morphism.Structures.html#26578" class="Function">rawSemiring₁</a> <a id="26797" href="Algebra.Morphism.Structures.html#26703" class="Function">rawSemiring₂</a>

  <a id="26813" class="Keyword">record</a> <a id="KleeneAlgebraMorphisms.IsKleeneAlgebraHomomorphism"></a><a id="26820" href="Algebra.Morphism.Structures.html#26820" class="Record">IsKleeneAlgebraHomomorphism</a> <a id="26848" class="Symbol">(</a><a id="26849" href="Algebra.Morphism.Structures.html#26849" class="Bound Operator">⟦_⟧</a> <a id="26853" class="Symbol">:</a> <a id="26855" href="Algebra.Morphism.Structures.html#26526" class="Function">A</a> <a id="26857" class="Symbol">→</a> <a id="26859" href="Algebra.Morphism.Structures.html#26651" class="Field">B</a><a id="26860" class="Symbol">)</a> <a id="26862" class="Symbol">:</a> <a id="26864" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="26868" class="Symbol">(</a><a id="26869" href="Algebra.Morphism.Structures.html#26431" class="Bound">a</a> <a id="26871" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="26873" href="Algebra.Morphism.Structures.html#26433" class="Bound">ℓ₁</a> <a id="26876" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="26878" href="Algebra.Morphism.Structures.html#26462" class="Bound">ℓ₂</a><a id="26880" class="Symbol">)</a> <a id="26882" class="Keyword">where</a>
    <a id="26892" class="Keyword">field</a>
      <a id="KleeneAlgebraMorphisms.IsKleeneAlgebraHomomorphism.isSemiringHomomorphism"></a><a id="26904" href="Algebra.Morphism.Structures.html#26904" class="Field">isSemiringHomomorphism</a> <a id="26927" class="Symbol">:</a> <a id="26929" href="Algebra.Morphism.Structures.html#11397" class="Record">IsSemiringHomomorphism</a> <a id="26952" href="Algebra.Morphism.Structures.html#26849" class="Bound Operator">⟦_⟧</a>
      <a id="KleeneAlgebraMorphisms.IsKleeneAlgebraHomomorphism.⋆-homo"></a><a id="26962" href="Algebra.Morphism.Structures.html#26962" class="Field">⋆-homo</a> <a id="26969" class="Symbol">:</a>  <a id="26972" href="Algebra.Morphism.Definitions.html#753" class="Function">Homomorphic₁</a> <a id="26985" href="Algebra.Morphism.Structures.html#26849" class="Bound Operator">⟦_⟧</a> <a id="26989" href="Algebra.Morphism.Structures.html#26553" class="Function Operator">_⋆₁</a> <a id="26993" href="Algebra.Morphism.Structures.html#26678" class="Field Operator">_⋆₂</a>

    <a id="27002" class="Keyword">open</a> <a id="27007" href="Algebra.Morphism.Structures.html#11397" class="Module">IsSemiringHomomorphism</a> <a id="27030" href="Algebra.Morphism.Structures.html#26904" class="Field">isSemiringHomomorphism</a> <a id="27053" class="Keyword">public</a>

  <a id="27063" class="Keyword">record</a> <a id="KleeneAlgebraMorphisms.IsKleeneAlgebraMonomorphism"></a><a id="27070" href="Algebra.Morphism.Structures.html#27070" class="Record">IsKleeneAlgebraMonomorphism</a> <a id="27098" class="Symbol">(</a><a id="27099" href="Algebra.Morphism.Structures.html#27099" class="Bound Operator">⟦_⟧</a> <a id="27103" class="Symbol">:</a> <a id="27105" href="Algebra.Morphism.Structures.html#26526" class="Function">A</a> <a id="27107" class="Symbol">→</a> <a id="27109" href="Algebra.Morphism.Structures.html#26651" class="Field">B</a><a id="27110" class="Symbol">)</a> <a id="27112" class="Symbol">:</a> <a id="27114" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="27118" class="Symbol">(</a><a id="27119" href="Algebra.Morphism.Structures.html#26431" class="Bound">a</a> <a id="27121" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="27123" href="Algebra.Morphism.Structures.html#26433" class="Bound">ℓ₁</a> <a id="27126" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="27128" href="Algebra.Morphism.Structures.html#26462" class="Bound">ℓ₂</a><a id="27130" class="Symbol">)</a> <a id="27132" class="Keyword">where</a>
    <a id="27142" class="Keyword">field</a>
      <a id="KleeneAlgebraMorphisms.IsKleeneAlgebraMonomorphism.isKleeneAlgebraHomomorphism"></a><a id="27154" href="Algebra.Morphism.Structures.html#27154" class="Field">isKleeneAlgebraHomomorphism</a>   <a id="27184" class="Symbol">:</a> <a id="27186" href="Algebra.Morphism.Structures.html#26820" class="Record">IsKleeneAlgebraHomomorphism</a> <a id="27214" href="Algebra.Morphism.Structures.html#27099" class="Bound Operator">⟦_⟧</a>
      <a id="KleeneAlgebraMorphisms.IsKleeneAlgebraMonomorphism.injective"></a><a id="27224" href="Algebra.Morphism.Structures.html#27224" class="Field">injective</a>                     <a id="27254" class="Symbol">:</a> <a id="27256" href="Function.Definitions.html#842" class="Function">Injective</a>  <a id="27267" href="Algebra.Morphism.Structures.html#26536" class="Function Operator">_≈₁_</a> <a id="27272" href="Algebra.Morphism.Structures.html#26661" class="Field Operator">_≈₂_</a> <a id="27277" href="Algebra.Morphism.Structures.html#27099" class="Bound Operator">⟦_⟧</a>

    <a id="27286" class="Keyword">open</a> <a id="27291" href="Algebra.Morphism.Structures.html#26820" class="Module">IsKleeneAlgebraHomomorphism</a> <a id="27319" href="Algebra.Morphism.Structures.html#27154" class="Field">isKleeneAlgebraHomomorphism</a> <a id="27347" class="Keyword">public</a>

  <a id="27357" class="Keyword">record</a> <a id="KleeneAlgebraMorphisms.IsKleeneAlgebraIsomorphism"></a><a id="27364" href="Algebra.Morphism.Structures.html#27364" class="Record">IsKleeneAlgebraIsomorphism</a> <a id="27391" class="Symbol">(</a><a id="27392" href="Algebra.Morphism.Structures.html#27392" class="Bound Operator">⟦_⟧</a> <a id="27396" class="Symbol">:</a> <a id="27398" href="Algebra.Morphism.Structures.html#26526" class="Function">A</a> <a id="27400" class="Symbol">→</a> <a id="27402" href="Algebra.Morphism.Structures.html#26651" class="Field">B</a><a id="27403" class="Symbol">)</a> <a id="27405" class="Symbol">:</a> <a id="27407" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="27411" class="Symbol">(</a><a id="27412" href="Algebra.Morphism.Structures.html#26431" class="Bound">a</a> <a id="27414" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="27416" href="Algebra.Morphism.Structures.html#26460" class="Bound">b</a> <a id="27418" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="27420" href="Algebra.Morphism.Structures.html#26433" class="Bound">ℓ₁</a> <a id="27423" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="27425" href="Algebra.Morphism.Structures.html#26462" class="Bound">ℓ₂</a><a id="27427" class="Symbol">)</a> <a id="27429" class="Keyword">where</a>
    <a id="27439" class="Keyword">field</a>
      <a id="KleeneAlgebraMorphisms.IsKleeneAlgebraIsomorphism.isKleeneAlgebraMonomorphism"></a><a id="27451" href="Algebra.Morphism.Structures.html#27451" class="Field">isKleeneAlgebraMonomorphism</a>   <a id="27481" class="Symbol">:</a> <a id="27483" href="Algebra.Morphism.Structures.html#27070" class="Record">IsKleeneAlgebraMonomorphism</a> <a id="27511" href="Algebra.Morphism.Structures.html#27392" class="Bound Operator">⟦_⟧</a>
      <a id="KleeneAlgebraMorphisms.IsKleeneAlgebraIsomorphism.surjective"></a><a id="27521" href="Algebra.Morphism.Structures.html#27521" class="Field">surjective</a>                    <a id="27551" class="Symbol">:</a> <a id="27553" href="Function.Definitions.html#919" class="Function">Surjective</a>  <a id="27565" href="Algebra.Morphism.Structures.html#26536" class="Function Operator">_≈₁_</a> <a id="27570" href="Algebra.Morphism.Structures.html#26661" class="Field Operator">_≈₂_</a> <a id="27575" href="Algebra.Morphism.Structures.html#27392" class="Bound Operator">⟦_⟧</a>

    <a id="27584" class="Keyword">open</a> <a id="27589" href="Algebra.Morphism.Structures.html#27070" class="Module">IsKleeneAlgebraMonomorphism</a> <a id="27617" href="Algebra.Morphism.Structures.html#27451" class="Field">isKleeneAlgebraMonomorphism</a> <a id="27645" class="Keyword">public</a>

<a id="27653" class="Comment">------------------------------------------------------------------------</a>
<a id="27726" class="Comment">-- Re-export contents of modules publicly</a>

<a id="27769" class="Keyword">open</a> <a id="27774" href="Algebra.Morphism.Structures.html#2589" class="Module">MagmaMorphisms</a> <a id="27789" class="Keyword">public</a>
<a id="27796" class="Keyword">open</a> <a id="27801" href="Algebra.Morphism.Structures.html#4132" class="Module">MonoidMorphisms</a> <a id="27817" class="Keyword">public</a>
<a id="27824" class="Keyword">open</a> <a id="27829" href="Algebra.Morphism.Structures.html#5936" class="Module">GroupMorphisms</a> <a id="27844" class="Keyword">public</a>
<a id="27851" class="Keyword">open</a> <a id="27856" href="Algebra.Morphism.Structures.html#7934" class="Module">NearSemiringMorphisms</a> <a id="27878" class="Keyword">public</a>
<a id="27885" class="Keyword">open</a> <a id="27890" href="Algebra.Morphism.Structures.html#10833" class="Module">SemiringMorphisms</a> <a id="27908" class="Keyword">public</a>
<a id="27915" class="Keyword">open</a> <a id="27920" href="Algebra.Morphism.Structures.html#13613" class="Module">RingWithoutOneMorphisms</a> <a id="27944" class="Keyword">public</a>
<a id="27951" class="Keyword">open</a> <a id="27956" href="Algebra.Morphism.Structures.html#17026" class="Module">RingMorphisms</a> <a id="27970" class="Keyword">public</a>
<a id="27977" class="Keyword">open</a> <a id="27982" href="Algebra.Morphism.Structures.html#20969" class="Module">QuasigroupMorphisms</a> <a id="28002" class="Keyword">public</a>
<a id="28009" class="Keyword">open</a> <a id="28014" href="Algebra.Morphism.Structures.html#24764" class="Module">LoopMorphisms</a> <a id="28028" class="Keyword">public</a>
<a id="28035" class="Keyword">open</a> <a id="28040" href="Algebra.Morphism.Structures.html#26385" class="Module">KleeneAlgebraMorphisms</a> <a id="28063" class="Keyword">public</a>
</pre></body></html>

==> anc/html/Algebra.Morphism.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Algebra.Morphism</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Morphisms between algebraic structures</a>
<a id="148" class="Comment">------------------------------------------------------------------------</a>

<a id="222" class="Symbol">{-#</a> <a id="226" class="Keyword">OPTIONS</a> <a id="234" class="Pragma">--cubical-compatible</a> <a id="255" class="Pragma">--safe</a> <a id="262" class="Symbol">#-}</a>

<a id="267" class="Keyword">module</a> <a id="274" href="Algebra.Morphism.html" class="Module">Algebra.Morphism</a> <a id="291" class="Keyword">where</a>

<a id="298" class="Keyword">import</a> <a id="305" href="Algebra.Morphism.Definitions.html" class="Module">Algebra.Morphism.Definitions</a> <a id="334" class="Symbol">as</a> <a id="337" class="Module">MorphismDefinitions</a>
<a id="357" class="Keyword">open</a> <a id="362" class="Keyword">import</a> <a id="369" href="Algebra.html" class="Module">Algebra</a>
<a id="377" class="Keyword">open</a> <a id="382" class="Keyword">import</a> <a id="389" href="Function.Base.html" class="Module">Function.Base</a>
<a id="403" class="Keyword">open</a> <a id="408" class="Keyword">import</a> <a id="415" href="Level.html" class="Module">Level</a>
<a id="421" class="Keyword">open</a> <a id="426" class="Keyword">import</a> <a id="433" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="454" class="Keyword">using</a> <a id="460" class="Symbol">(</a><a id="461" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="464" class="Symbol">;</a> <a id="466" href="Relation.Binary.Core.html#1577" class="Function Operator">_Preserves_⟶_</a><a id="479" class="Symbol">)</a>
<a id="481" class="Keyword">import</a> <a id="488" href="Relation.Binary.Reasoning.Setoid.html" class="Module">Relation.Binary.Reasoning.Setoid</a> <a id="521" class="Symbol">as</a> <a id="524" class="Module">≈-Reasoning</a>

<a id="537" class="Keyword">private</a>
  <a id="547" class="Keyword">variable</a>
    <a id="560" href="Algebra.Morphism.html#560" class="Generalizable">a</a> <a id="562" href="Algebra.Morphism.html#562" class="Generalizable">b</a> <a id="564" href="Algebra.Morphism.html#564" class="Generalizable">ℓ₁</a> <a id="567" href="Algebra.Morphism.html#567" class="Generalizable">ℓ₂</a> <a id="570" class="Symbol">:</a> <a id="572" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="582" href="Algebra.Morphism.html#582" class="Generalizable">A</a> <a id="584" class="Symbol">:</a> <a id="586" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="590" href="Algebra.Morphism.html#560" class="Generalizable">a</a>
    <a id="596" href="Algebra.Morphism.html#596" class="Generalizable">B</a> <a id="598" class="Symbol">:</a> <a id="600" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="604" href="Algebra.Morphism.html#562" class="Generalizable">b</a>

<a id="607" class="Comment">------------------------------------------------------------------------</a>
<a id="680" class="Comment">-- Re-export</a>

<a id="694" class="Keyword">module</a> <a id="Definitions"></a><a id="701" href="Algebra.Morphism.html#701" class="Module">Definitions</a> <a id="713" class="Symbol">{</a><a id="714" href="Algebra.Morphism.html#714" class="Bound">a</a> <a id="716" href="Algebra.Morphism.html#716" class="Bound">b</a> <a id="718" href="Algebra.Morphism.html#718" class="Bound">ℓ₁</a><a id="720" class="Symbol">}</a> <a id="722" class="Symbol">(</a><a id="723" href="Algebra.Morphism.html#723" class="Bound">A</a> <a id="725" class="Symbol">:</a> <a id="727" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="731" href="Algebra.Morphism.html#714" class="Bound">a</a><a id="732" class="Symbol">)</a> <a id="734" class="Symbol">(</a><a id="735" href="Algebra.Morphism.html#735" class="Bound">B</a> <a id="737" class="Symbol">:</a> <a id="739" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="743" href="Algebra.Morphism.html#716" class="Bound">b</a><a id="744" class="Symbol">)</a> <a id="746" class="Symbol">(</a><a id="747" href="Algebra.Morphism.html#747" class="Bound Operator">_≈_</a> <a id="751" class="Symbol">:</a> <a id="753" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="757" href="Algebra.Morphism.html#735" class="Bound">B</a> <a id="759" href="Algebra.Morphism.html#718" class="Bound">ℓ₁</a><a id="761" class="Symbol">)</a> <a id="763" class="Keyword">where</a>
  <a id="771" class="Keyword">open</a> <a id="776" href="Algebra.Morphism.Definitions.html" class="Module">MorphismDefinitions</a> <a id="796" href="Algebra.Morphism.html#723" class="Bound">A</a> <a id="798" href="Algebra.Morphism.html#735" class="Bound">B</a> <a id="800" href="Algebra.Morphism.html#747" class="Bound Operator">_≈_</a> <a id="804" class="Keyword">public</a>

<a id="812" class="Keyword">open</a> <a id="817" class="Keyword">import</a> <a id="824" href="Algebra.Morphism.Structures.html" class="Module">Algebra.Morphism.Structures</a> <a id="852" class="Keyword">public</a>


<a id="861" class="Comment">------------------------------------------------------------------------</a>
<a id="934" class="Comment">-- DEPRECATED</a>
<a id="948" class="Comment">------------------------------------------------------------------------</a>
<a id="1021" class="Comment">-- Please use the new definitions re-exported from</a>
<a id="1072" class="Comment">-- `Algebra.Morphism.Structures` as continuing support for the below is</a>
<a id="1144" class="Comment">-- no guaranteed.</a>

<a id="1163" class="Comment">-- Version 1.5</a>

<a id="1179" class="Keyword">module</a> <a id="1186" href="Algebra.Morphism.html#1186" class="Module">_</a> <a id="1188" class="Symbol">{</a><a id="1189" href="Algebra.Morphism.html#1189" class="Bound">c₁</a> <a id="1192" href="Algebra.Morphism.html#1192" class="Bound">ℓ₁</a> <a id="1195" href="Algebra.Morphism.html#1195" class="Bound">c₂</a> <a id="1198" href="Algebra.Morphism.html#1198" class="Bound">ℓ₂</a><a id="1200" class="Symbol">}</a>
         <a id="1211" class="Symbol">(</a><a id="1212" href="Algebra.Morphism.html#1212" class="Bound">From</a> <a id="1217" class="Symbol">:</a> <a id="1219" href="Algebra.Bundles.html#4756" class="Record">Semigroup</a> <a id="1229" href="Algebra.Morphism.html#1189" class="Bound">c₁</a> <a id="1232" href="Algebra.Morphism.html#1192" class="Bound">ℓ₁</a><a id="1234" class="Symbol">)</a>
         <a id="1245" class="Symbol">(</a><a id="1246" href="Algebra.Morphism.html#1246" class="Bound">To</a>   <a id="1251" class="Symbol">:</a> <a id="1253" href="Algebra.Bundles.html#4756" class="Record">Semigroup</a> <a id="1263" href="Algebra.Morphism.html#1195" class="Bound">c₂</a> <a id="1266" href="Algebra.Morphism.html#1198" class="Bound">ℓ₂</a><a id="1268" class="Symbol">)</a> <a id="1270" class="Keyword">where</a>

  <a id="1279" class="Keyword">private</a>
    <a id="1291" class="Keyword">module</a> <a id="1298" href="Algebra.Morphism.html#1298" class="Module">F</a> <a id="1300" class="Symbol">=</a> <a id="1302" href="Algebra.Bundles.html#4756" class="Module">Semigroup</a> <a id="1312" href="Algebra.Morphism.html#1212" class="Bound">From</a>
    <a id="1321" class="Keyword">module</a> <a id="1328" href="Algebra.Morphism.html#1328" class="Module">T</a> <a id="1330" class="Symbol">=</a> <a id="1332" href="Algebra.Bundles.html#4756" class="Module">Semigroup</a> <a id="1342" href="Algebra.Morphism.html#1246" class="Bound">To</a>
  <a id="1347" class="Keyword">open</a> <a id="1352" href="Algebra.Morphism.html#701" class="Module">Definitions</a> <a id="1364" href="Algebra.Bundles.html#4838" class="Function">F.Carrier</a> <a id="1374" href="Algebra.Bundles.html#4838" class="Field">T.Carrier</a> <a id="1384" href="Algebra.Bundles.html#4862" class="Field Operator">T._≈_</a>

  <a id="1393" class="Keyword">record</a> <a id="1400" href="Algebra.Morphism.html#1400" class="Record">IsSemigroupMorphism</a> <a id="1420" class="Symbol">(</a><a id="1421" href="Algebra.Morphism.html#1421" class="Bound Operator">⟦_⟧</a> <a id="1425" class="Symbol">:</a> <a id="1427" href="Algebra.Morphism.Definitions.html#1236" class="Function">Morphism</a><a id="1435" class="Symbol">)</a> <a id="1437" class="Symbol">:</a>
         <a id="1448" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1452" class="Symbol">(</a><a id="1453" href="Algebra.Morphism.html#1189" class="Bound">c₁</a> <a id="1456" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1458" href="Algebra.Morphism.html#1192" class="Bound">ℓ₁</a> <a id="1461" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1463" href="Algebra.Morphism.html#1195" class="Bound">c₂</a> <a id="1466" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1468" href="Algebra.Morphism.html#1198" class="Bound">ℓ₂</a><a id="1470" class="Symbol">)</a> <a id="1472" class="Keyword">where</a>
    <a id="1482" class="Keyword">field</a>
      <a id="1494" href="Algebra.Morphism.html#1494" class="Field">⟦⟧-cong</a> <a id="1502" class="Symbol">:</a> <a id="1504" href="Algebra.Morphism.html#1421" class="Bound Operator">⟦_⟧</a> <a id="1508" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="1518" href="Algebra.Bundles.html#4862" class="Function Operator">F._≈_</a> <a id="1524" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="1526" href="Algebra.Bundles.html#4862" class="Field Operator">T._≈_</a>
      <a id="1538" href="Algebra.Morphism.html#1538" class="Field">∙-homo</a>  <a id="1546" class="Symbol">:</a> <a id="1548" href="Algebra.Morphism.Definitions.html#852" class="Function">Homomorphic₂</a> <a id="1561" href="Algebra.Morphism.html#1421" class="Bound Operator">⟦_⟧</a> <a id="1565" href="Algebra.Bundles.html#4894" class="Function Operator">F._∙_</a> <a id="1571" href="Algebra.Bundles.html#4894" class="Field Operator">T._∙_</a>

  <a id="1580" href="Algebra.Morphism.html#1580" class="Function">IsSemigroupMorphism-syntax</a> <a id="1607" class="Symbol">=</a> <a id="1609" href="Algebra.Morphism.html#1400" class="Record">IsSemigroupMorphism</a>
  <a id="1631" class="Keyword">syntax</a> <a id="1638" href="Algebra.Morphism.html#1580" class="Function">IsSemigroupMorphism-syntax</a> <a id="1665" class="Bound">From</a> <a id="1670" class="Bound">To</a> <a id="1673" class="Bound">F</a> <a id="1675" class="Symbol">=</a> <a id="1677" class="Bound">F</a> <a id="1679" class="Function">Is</a> <a id="1682" class="Bound">From</a> <a id="1687" class="Function">-Semigroup⟶</a> <a id="1699" class="Bound">To</a>

<a id="1703" class="Keyword">module</a> <a id="1710" href="Algebra.Morphism.html#1710" class="Module">_</a> <a id="1712" class="Symbol">{</a><a id="1713" href="Algebra.Morphism.html#1713" class="Bound">c₁</a> <a id="1716" href="Algebra.Morphism.html#1716" class="Bound">ℓ₁</a> <a id="1719" href="Algebra.Morphism.html#1719" class="Bound">c₂</a> <a id="1722" href="Algebra.Morphism.html#1722" class="Bound">ℓ₂</a><a id="1724" class="Symbol">}</a>
         <a id="1735" class="Symbol">(</a><a id="1736" href="Algebra.Morphism.html#1736" class="Bound">From</a> <a id="1741" class="Symbol">:</a> <a id="1743" href="Algebra.Bundles.html#7315" class="Record">Monoid</a> <a id="1750" href="Algebra.Morphism.html#1713" class="Bound">c₁</a> <a id="1753" href="Algebra.Morphism.html#1716" class="Bound">ℓ₁</a><a id="1755" class="Symbol">)</a>
         <a id="1766" class="Symbol">(</a><a id="1767" href="Algebra.Morphism.html#1767" class="Bound">To</a>   <a id="1772" class="Symbol">:</a> <a id="1774" href="Algebra.Bundles.html#7315" class="Record">Monoid</a> <a id="1781" href="Algebra.Morphism.html#1719" class="Bound">c₂</a> <a id="1784" href="Algebra.Morphism.html#1722" class="Bound">ℓ₂</a><a id="1786" class="Symbol">)</a> <a id="1788" class="Keyword">where</a>

  <a id="1797" class="Keyword">private</a>
    <a id="1809" class="Keyword">module</a> <a id="1816" href="Algebra.Morphism.html#1816" class="Module">F</a> <a id="1818" class="Symbol">=</a> <a id="1820" href="Algebra.Bundles.html#7315" class="Module">Monoid</a> <a id="1827" href="Algebra.Morphism.html#1736" class="Bound">From</a>
    <a id="1836" class="Keyword">module</a> <a id="1843" href="Algebra.Morphism.html#1843" class="Module">T</a> <a id="1845" class="Symbol">=</a> <a id="1847" href="Algebra.Bundles.html#7315" class="Module">Monoid</a> <a id="1854" href="Algebra.Morphism.html#1767" class="Bound">To</a>
  <a id="1859" class="Keyword">open</a> <a id="1864" href="Algebra.Morphism.html#701" class="Module">Definitions</a> <a id="1876" href="Algebra.Bundles.html#7394" class="Function">F.Carrier</a> <a id="1886" href="Algebra.Bundles.html#7394" class="Field">T.Carrier</a> <a id="1896" href="Algebra.Bundles.html#7415" class="Field Operator">T._≈_</a>

  <a id="1905" class="Keyword">record</a> <a id="1912" href="Algebra.Morphism.html#1912" class="Record">IsMonoidMorphism</a> <a id="1929" class="Symbol">(</a><a id="1930" href="Algebra.Morphism.html#1930" class="Bound Operator">⟦_⟧</a> <a id="1934" class="Symbol">:</a> <a id="1936" href="Algebra.Morphism.Definitions.html#1236" class="Function">Morphism</a><a id="1944" class="Symbol">)</a> <a id="1946" class="Symbol">:</a>
         <a id="1957" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1961" class="Symbol">(</a><a id="1962" href="Algebra.Morphism.html#1713" class="Bound">c₁</a> <a id="1965" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1967" href="Algebra.Morphism.html#1716" class="Bound">ℓ₁</a> <a id="1970" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1972" href="Algebra.Morphism.html#1719" class="Bound">c₂</a> <a id="1975" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1977" href="Algebra.Morphism.html#1722" class="Bound">ℓ₂</a><a id="1979" class="Symbol">)</a> <a id="1981" class="Keyword">where</a>
    <a id="1991" class="Keyword">field</a>
      <a id="2003" href="Algebra.Morphism.html#2003" class="Field">sm-homo</a> <a id="2011" class="Symbol">:</a> <a id="2013" href="Algebra.Morphism.html#1400" class="Record">IsSemigroupMorphism</a> <a id="2033" href="Algebra.Bundles.html#7560" class="Function">F.semigroup</a> <a id="2045" href="Algebra.Bundles.html#7560" class="Function">T.semigroup</a> <a id="2057" href="Algebra.Morphism.html#1930" class="Bound Operator">⟦_⟧</a>
      <a id="2067" href="Algebra.Morphism.html#2067" class="Field">ε-homo</a>  <a id="2075" class="Symbol">:</a> <a id="2077" href="Algebra.Morphism.Definitions.html#680" class="Function">Homomorphic₀</a> <a id="2090" href="Algebra.Morphism.html#1930" class="Bound Operator">⟦_⟧</a> <a id="2094" href="Algebra.Bundles.html#7471" class="Function">F.ε</a> <a id="2098" href="Algebra.Bundles.html#7471" class="Field">T.ε</a>

    <a id="2107" class="Keyword">open</a> <a id="2112" href="Algebra.Morphism.html#1400" class="Module">IsSemigroupMorphism</a> <a id="2132" href="Algebra.Morphism.html#2003" class="Field">sm-homo</a> <a id="2140" class="Keyword">public</a>

  <a id="2150" href="Algebra.Morphism.html#2150" class="Function">IsMonoidMorphism-syntax</a> <a id="2174" class="Symbol">=</a> <a id="2176" href="Algebra.Morphism.html#1912" class="Record">IsMonoidMorphism</a>
  <a id="2195" class="Keyword">syntax</a> <a id="2202" href="Algebra.Morphism.html#2150" class="Function">IsMonoidMorphism-syntax</a> <a id="2226" class="Bound">From</a> <a id="2231" class="Bound">To</a> <a id="2234" class="Bound">F</a> <a id="2236" class="Symbol">=</a> <a id="2238" class="Bound">F</a> <a id="2240" class="Function">Is</a> <a id="2243" class="Bound">From</a> <a id="2248" class="Function">-Monoid⟶</a> <a id="2257" class="Bound">To</a>

<a id="2261" class="Keyword">module</a> <a id="2268" href="Algebra.Morphism.html#2268" class="Module">_</a> <a id="2270" class="Symbol">{</a><a id="2271" href="Algebra.Morphism.html#2271" class="Bound">c₁</a> <a id="2274" href="Algebra.Morphism.html#2274" class="Bound">ℓ₁</a> <a id="2277" href="Algebra.Morphism.html#2277" class="Bound">c₂</a> <a id="2280" href="Algebra.Morphism.html#2280" class="Bound">ℓ₂</a><a id="2282" class="Symbol">}</a>
         <a id="2293" class="Symbol">(</a><a id="2294" href="Algebra.Morphism.html#2294" class="Bound">From</a> <a id="2299" class="Symbol">:</a> <a id="2301" href="Algebra.Bundles.html#7886" class="Record">CommutativeMonoid</a> <a id="2319" href="Algebra.Morphism.html#2271" class="Bound">c₁</a> <a id="2322" href="Algebra.Morphism.html#2274" class="Bound">ℓ₁</a><a id="2324" class="Symbol">)</a>
         <a id="2335" class="Symbol">(</a><a id="2336" href="Algebra.Morphism.html#2336" class="Bound">To</a>   <a id="2341" class="Symbol">:</a> <a id="2343" href="Algebra.Bundles.html#7886" class="Record">CommutativeMonoid</a> <a id="2361" href="Algebra.Morphism.html#2277" class="Bound">c₂</a> <a id="2364" href="Algebra.Morphism.html#2280" class="Bound">ℓ₂</a><a id="2366" class="Symbol">)</a> <a id="2368" class="Keyword">where</a>

  <a id="2377" class="Keyword">private</a>
    <a id="2389" class="Keyword">module</a> <a id="2396" href="Algebra.Morphism.html#2396" class="Module">F</a> <a id="2398" class="Symbol">=</a> <a id="2400" href="Algebra.Bundles.html#7886" class="Module">CommutativeMonoid</a> <a id="2418" href="Algebra.Morphism.html#2294" class="Bound">From</a>
    <a id="2427" class="Keyword">module</a> <a id="2434" href="Algebra.Morphism.html#2434" class="Module">T</a> <a id="2436" class="Symbol">=</a> <a id="2438" href="Algebra.Bundles.html#7886" class="Module">CommutativeMonoid</a> <a id="2456" href="Algebra.Morphism.html#2336" class="Bound">To</a>
  <a id="2461" class="Keyword">open</a> <a id="2466" href="Algebra.Morphism.html#701" class="Module">Definitions</a> <a id="2478" href="Algebra.Bundles.html#7976" class="Function">F.Carrier</a> <a id="2488" href="Algebra.Bundles.html#7976" class="Field">T.Carrier</a> <a id="2498" href="Algebra.Bundles.html#8008" class="Field Operator">T._≈_</a>

  <a id="2507" class="Keyword">record</a> <a id="2514" href="Algebra.Morphism.html#2514" class="Record">IsCommutativeMonoidMorphism</a> <a id="2542" class="Symbol">(</a><a id="2543" href="Algebra.Morphism.html#2543" class="Bound Operator">⟦_⟧</a> <a id="2547" class="Symbol">:</a> <a id="2549" href="Algebra.Morphism.Definitions.html#1236" class="Function">Morphism</a><a id="2557" class="Symbol">)</a> <a id="2559" class="Symbol">:</a>
         <a id="2570" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2574" class="Symbol">(</a><a id="2575" href="Algebra.Morphism.html#2271" class="Bound">c₁</a> <a id="2578" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2580" href="Algebra.Morphism.html#2274" class="Bound">ℓ₁</a> <a id="2583" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2585" href="Algebra.Morphism.html#2277" class="Bound">c₂</a> <a id="2588" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2590" href="Algebra.Morphism.html#2280" class="Bound">ℓ₂</a><a id="2592" class="Symbol">)</a> <a id="2594" class="Keyword">where</a>
    <a id="2604" class="Keyword">field</a>
      <a id="2616" href="Algebra.Morphism.html#2616" class="Field">mn-homo</a> <a id="2624" class="Symbol">:</a> <a id="2626" href="Algebra.Morphism.html#1912" class="Record">IsMonoidMorphism</a> <a id="2643" href="Algebra.Bundles.html#8230" class="Function">F.monoid</a> <a id="2652" href="Algebra.Bundles.html#8230" class="Function">T.monoid</a> <a id="2661" href="Algebra.Morphism.html#2543" class="Bound Operator">⟦_⟧</a>

    <a id="2670" class="Keyword">open</a> <a id="2675" href="Algebra.Morphism.html#1912" class="Module">IsMonoidMorphism</a> <a id="2692" href="Algebra.Morphism.html#2616" class="Field">mn-homo</a> <a id="2700" class="Keyword">public</a>

  <a id="2710" href="Algebra.Morphism.html#2710" class="Function">IsCommutativeMonoidMorphism-syntax</a> <a id="2745" class="Symbol">=</a> <a id="2747" href="Algebra.Morphism.html#2514" class="Record">IsCommutativeMonoidMorphism</a>
  <a id="2777" class="Keyword">syntax</a> <a id="2784" href="Algebra.Morphism.html#2710" class="Function">IsCommutativeMonoidMorphism-syntax</a> <a id="2819" class="Bound">From</a> <a id="2824" class="Bound">To</a> <a id="2827" class="Bound">F</a> <a id="2829" class="Symbol">=</a> <a id="2831" class="Bound">F</a> <a id="2833" class="Function">Is</a> <a id="2836" class="Bound">From</a> <a id="2841" class="Function">-CommutativeMonoid⟶</a> <a id="2861" class="Bound">To</a>

<a id="2865" class="Keyword">module</a> <a id="2872" href="Algebra.Morphism.html#2872" class="Module">_</a> <a id="2874" class="Symbol">{</a><a id="2875" href="Algebra.Morphism.html#2875" class="Bound">c₁</a> <a id="2878" href="Algebra.Morphism.html#2878" class="Bound">ℓ₁</a> <a id="2881" href="Algebra.Morphism.html#2881" class="Bound">c₂</a> <a id="2884" href="Algebra.Morphism.html#2884" class="Bound">ℓ₂</a><a id="2886" class="Symbol">}</a>
         <a id="2897" class="Symbol">(</a><a id="2898" href="Algebra.Morphism.html#2898" class="Bound">From</a> <a id="2903" class="Symbol">:</a> <a id="2905" href="Algebra.Bundles.html#9176" class="Record">IdempotentCommutativeMonoid</a> <a id="2933" href="Algebra.Morphism.html#2875" class="Bound">c₁</a> <a id="2936" href="Algebra.Morphism.html#2878" class="Bound">ℓ₁</a><a id="2938" class="Symbol">)</a>
         <a id="2949" class="Symbol">(</a><a id="2950" href="Algebra.Morphism.html#2950" class="Bound">To</a>   <a id="2955" class="Symbol">:</a> <a id="2957" href="Algebra.Bundles.html#9176" class="Record">IdempotentCommutativeMonoid</a> <a id="2985" href="Algebra.Morphism.html#2881" class="Bound">c₂</a> <a id="2988" href="Algebra.Morphism.html#2884" class="Bound">ℓ₂</a><a id="2990" class="Symbol">)</a> <a id="2992" class="Keyword">where</a>

  <a id="3001" class="Keyword">private</a>
    <a id="3013" class="Keyword">module</a> <a id="3020" href="Algebra.Morphism.html#3020" class="Module">F</a> <a id="3022" class="Symbol">=</a> <a id="3024" href="Algebra.Bundles.html#9176" class="Module">IdempotentCommutativeMonoid</a> <a id="3052" href="Algebra.Morphism.html#2898" class="Bound">From</a>
    <a id="3061" class="Keyword">module</a> <a id="3068" href="Algebra.Morphism.html#3068" class="Module">T</a> <a id="3070" class="Symbol">=</a> <a id="3072" href="Algebra.Bundles.html#9176" class="Module">IdempotentCommutativeMonoid</a> <a id="3100" href="Algebra.Morphism.html#2950" class="Bound">To</a>
  <a id="3105" class="Keyword">open</a> <a id="3110" href="Algebra.Morphism.html#701" class="Module">Definitions</a> <a id="3122" href="Algebra.Bundles.html#9276" class="Function">F.Carrier</a> <a id="3132" href="Algebra.Bundles.html#9276" class="Field">T.Carrier</a> <a id="3142" href="Algebra.Bundles.html#9318" class="Field Operator">T._≈_</a>

  <a id="3151" class="Keyword">record</a> <a id="3158" href="Algebra.Morphism.html#3158" class="Record">IsIdempotentCommutativeMonoidMorphism</a> <a id="3196" class="Symbol">(</a><a id="3197" href="Algebra.Morphism.html#3197" class="Bound Operator">⟦_⟧</a> <a id="3201" class="Symbol">:</a> <a id="3203" href="Algebra.Morphism.Definitions.html#1236" class="Function">Morphism</a><a id="3211" class="Symbol">)</a> <a id="3213" class="Symbol">:</a>
         <a id="3224" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3228" class="Symbol">(</a><a id="3229" href="Algebra.Morphism.html#2875" class="Bound">c₁</a> <a id="3232" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3234" href="Algebra.Morphism.html#2878" class="Bound">ℓ₁</a> <a id="3237" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3239" href="Algebra.Morphism.html#2881" class="Bound">c₂</a> <a id="3242" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3244" href="Algebra.Morphism.html#2884" class="Bound">ℓ₂</a><a id="3246" class="Symbol">)</a> <a id="3248" class="Keyword">where</a>
    <a id="3258" class="Keyword">field</a>
      <a id="3270" href="Algebra.Morphism.html#3270" class="Field">mn-homo</a> <a id="3278" class="Symbol">:</a> <a id="3280" href="Algebra.Morphism.html#1912" class="Record">IsMonoidMorphism</a> <a id="3297" href="Algebra.Bundles.html#8230" class="Function">F.monoid</a> <a id="3306" href="Algebra.Bundles.html#8230" class="Function">T.monoid</a> <a id="3315" href="Algebra.Morphism.html#3197" class="Bound Operator">⟦_⟧</a>

    <a id="3324" class="Keyword">open</a> <a id="3329" href="Algebra.Morphism.html#1912" class="Module">IsMonoidMorphism</a> <a id="3346" href="Algebra.Morphism.html#3270" class="Field">mn-homo</a> <a id="3354" class="Keyword">public</a>

    <a id="3366" href="Algebra.Morphism.html#3366" class="Function">isCommutativeMonoidMorphism</a> <a id="3394" class="Symbol">:</a>
      <a id="3402" href="Algebra.Morphism.html#2514" class="Record">IsCommutativeMonoidMorphism</a> <a id="3430" href="Algebra.Bundles.html#9610" class="Function">F.commutativeMonoid</a> <a id="3450" href="Algebra.Bundles.html#9610" class="Function">T.commutativeMonoid</a> <a id="3470" href="Algebra.Morphism.html#3197" class="Bound Operator">⟦_⟧</a>
    <a id="3478" href="Algebra.Morphism.html#3366" class="Function">isCommutativeMonoidMorphism</a> <a id="3506" class="Symbol">=</a> <a id="3508" class="Keyword">record</a> <a id="3515" class="Symbol">{</a> <a id="3517" href="Algebra.Morphism.html#2616" class="Field">mn-homo</a> <a id="3525" class="Symbol">=</a> <a id="3527" href="Algebra.Morphism.html#3270" class="Field">mn-homo</a> <a id="3535" class="Symbol">}</a>

  <a id="3540" href="Algebra.Morphism.html#3540" class="Function">IsIdempotentCommutativeMonoidMorphism-syntax</a> <a id="3585" class="Symbol">=</a> <a id="3587" href="Algebra.Morphism.html#3158" class="Record">IsIdempotentCommutativeMonoidMorphism</a>
  <a id="3627" class="Keyword">syntax</a> <a id="3634" href="Algebra.Morphism.html#3540" class="Function">IsIdempotentCommutativeMonoidMorphism-syntax</a> <a id="3679" class="Bound">From</a> <a id="3684" class="Bound">To</a> <a id="3687" class="Bound">F</a> <a id="3689" class="Symbol">=</a> <a id="3691" class="Bound">F</a> <a id="3693" class="Function">Is</a> <a id="3696" class="Bound">From</a> <a id="3701" class="Function">-IdempotentCommutativeMonoid⟶</a> <a id="3731" class="Bound">To</a>

<a id="3735" class="Keyword">module</a> <a id="3742" href="Algebra.Morphism.html#3742" class="Module">_</a> <a id="3744" class="Symbol">{</a><a id="3745" href="Algebra.Morphism.html#3745" class="Bound">c₁</a> <a id="3748" href="Algebra.Morphism.html#3748" class="Bound">ℓ₁</a> <a id="3751" href="Algebra.Morphism.html#3751" class="Bound">c₂</a> <a id="3754" href="Algebra.Morphism.html#3754" class="Bound">ℓ₂</a><a id="3756" class="Symbol">}</a>
         <a id="3767" class="Symbol">(</a><a id="3768" href="Algebra.Morphism.html#3768" class="Bound">From</a> <a id="3773" class="Symbol">:</a> <a id="3775" href="Algebra.Bundles.html#11876" class="Record">Group</a> <a id="3781" href="Algebra.Morphism.html#3745" class="Bound">c₁</a> <a id="3784" href="Algebra.Morphism.html#3748" class="Bound">ℓ₁</a><a id="3786" class="Symbol">)</a>
         <a id="3797" class="Symbol">(</a><a id="3798" href="Algebra.Morphism.html#3798" class="Bound">To</a>   <a id="3803" class="Symbol">:</a> <a id="3805" href="Algebra.Bundles.html#11876" class="Record">Group</a> <a id="3811" href="Algebra.Morphism.html#3751" class="Bound">c₂</a> <a id="3814" href="Algebra.Morphism.html#3754" class="Bound">ℓ₂</a><a id="3816" class="Symbol">)</a> <a id="3818" class="Keyword">where</a>

  <a id="3827" class="Keyword">private</a>
    <a id="3839" class="Keyword">module</a> <a id="3846" href="Algebra.Morphism.html#3846" class="Module">F</a> <a id="3848" class="Symbol">=</a> <a id="3850" href="Algebra.Bundles.html#11876" class="Module">Group</a> <a id="3856" href="Algebra.Morphism.html#3768" class="Bound">From</a>
    <a id="3865" class="Keyword">module</a> <a id="3872" href="Algebra.Morphism.html#3872" class="Module">T</a> <a id="3874" class="Symbol">=</a> <a id="3876" href="Algebra.Bundles.html#11876" class="Module">Group</a> <a id="3882" href="Algebra.Morphism.html#3798" class="Bound">To</a>
  <a id="3887" class="Keyword">open</a> <a id="3892" href="Algebra.Morphism.html#701" class="Module">Definitions</a> <a id="3904" href="Algebra.Bundles.html#11969" class="Function">F.Carrier</a> <a id="3914" href="Algebra.Bundles.html#11969" class="Field">T.Carrier</a> <a id="3924" href="Algebra.Bundles.html#11989" class="Field Operator">T._≈_</a>

  <a id="3933" class="Keyword">record</a> <a id="3940" href="Algebra.Morphism.html#3940" class="Record">IsGroupMorphism</a> <a id="3956" class="Symbol">(</a><a id="3957" href="Algebra.Morphism.html#3957" class="Bound Operator">⟦_⟧</a> <a id="3961" class="Symbol">:</a> <a id="3963" href="Algebra.Morphism.Definitions.html#1236" class="Function">Morphism</a><a id="3971" class="Symbol">)</a> <a id="3973" class="Symbol">:</a>
         <a id="3984" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3988" class="Symbol">(</a><a id="3989" href="Algebra.Morphism.html#3745" class="Bound">c₁</a> <a id="3992" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3994" href="Algebra.Morphism.html#3748" class="Bound">ℓ₁</a> <a id="3997" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3999" href="Algebra.Morphism.html#3751" class="Bound">c₂</a> <a id="4002" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4004" href="Algebra.Morphism.html#3754" class="Bound">ℓ₂</a><a id="4006" class="Symbol">)</a> <a id="4008" class="Keyword">where</a>
    <a id="4018" class="Keyword">field</a>
      <a id="4030" href="Algebra.Morphism.html#4030" class="Field">mn-homo</a> <a id="4038" class="Symbol">:</a> <a id="4040" href="Algebra.Morphism.html#1912" class="Record">IsMonoidMorphism</a> <a id="4057" href="Algebra.Bundles.html#12246" class="Function">F.monoid</a> <a id="4066" href="Algebra.Bundles.html#12246" class="Function">T.monoid</a> <a id="4075" href="Algebra.Morphism.html#3957" class="Bound Operator">⟦_⟧</a>

    <a id="4084" class="Keyword">open</a> <a id="4089" href="Algebra.Morphism.html#1912" class="Module">IsMonoidMorphism</a> <a id="4106" href="Algebra.Morphism.html#4030" class="Field">mn-homo</a> <a id="4114" class="Keyword">public</a>

    <a id="4126" href="Algebra.Morphism.html#4126" class="Function">⁻¹-homo</a> <a id="4134" class="Symbol">:</a> <a id="4136" href="Algebra.Morphism.Definitions.html#753" class="Function">Homomorphic₁</a> <a id="4149" href="Algebra.Morphism.html#3957" class="Bound Operator">⟦_⟧</a> <a id="4153" href="Algebra.Bundles.html#12065" class="Function Operator">F._⁻¹</a> <a id="4159" href="Algebra.Bundles.html#12065" class="Field Operator">T._⁻¹</a>
    <a id="4169" href="Algebra.Morphism.html#4126" class="Function">⁻¹-homo</a> <a id="4177" href="Algebra.Morphism.html#4177" class="Bound">x</a> <a id="4179" class="Symbol">=</a> <a id="4181" class="Keyword">let</a> <a id="4185" class="Keyword">open</a> <a id="4190" href="Relation.Binary.Reasoning.Setoid.html" class="Module">≈-Reasoning</a> <a id="4202" href="Algebra.Structures.html#1928" class="Function">T.setoid</a> <a id="4211" class="Keyword">in</a> <a id="4214" href="Algebra.Structures.html#8081" class="Function">T.uniqueˡ-⁻¹</a> <a id="4227" href="Algebra.Morphism.html#3957" class="Bound Operator">⟦</a> <a id="4229" href="Algebra.Morphism.html#4177" class="Bound">x</a> <a id="4231" href="Algebra.Bundles.html#12065" class="Function Operator">F.⁻¹</a> <a id="4236" href="Algebra.Morphism.html#3957" class="Bound Operator">⟧</a> <a id="4238" href="Algebra.Morphism.html#3957" class="Bound Operator">⟦</a> <a id="4240" href="Algebra.Morphism.html#4177" class="Bound">x</a> <a id="4242" href="Algebra.Morphism.html#3957" class="Bound Operator">⟧</a> <a id="4244" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="4246" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
      <a id="4258" href="Algebra.Morphism.html#3957" class="Bound Operator">⟦</a> <a id="4260" href="Algebra.Morphism.html#4177" class="Bound">x</a> <a id="4262" href="Algebra.Bundles.html#12065" class="Function Operator">F.⁻¹</a> <a id="4267" href="Algebra.Morphism.html#3957" class="Bound Operator">⟧</a> <a id="4269" href="Algebra.Bundles.html#12017" class="Field Operator">T.∙</a> <a id="4273" href="Algebra.Morphism.html#3957" class="Bound Operator">⟦</a> <a id="4275" href="Algebra.Morphism.html#4177" class="Bound">x</a> <a id="4277" href="Algebra.Morphism.html#3957" class="Bound Operator">⟧</a> <a id="4279" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4282" href="Relation.Binary.Structures.html#1667" class="Function">T.sym</a> <a id="4288" class="Symbol">(</a><a id="4289" href="Algebra.Morphism.html#1538" class="Function">∙-homo</a> <a id="4296" class="Symbol">(</a><a id="4297" href="Algebra.Morphism.html#4177" class="Bound">x</a> <a id="4299" href="Algebra.Bundles.html#12065" class="Function Operator">F.⁻¹</a><a id="4303" class="Symbol">)</a> <a id="4305" href="Algebra.Morphism.html#4177" class="Bound">x</a><a id="4306" class="Symbol">)</a> <a id="4308" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="4316" href="Algebra.Morphism.html#3957" class="Bound Operator">⟦</a> <a id="4318" href="Algebra.Morphism.html#4177" class="Bound">x</a> <a id="4320" href="Algebra.Bundles.html#12065" class="Function Operator">F.⁻¹</a> <a id="4325" href="Algebra.Bundles.html#12017" class="Function Operator">F.∙</a> <a id="4329" href="Algebra.Morphism.html#4177" class="Bound">x</a> <a id="4331" href="Algebra.Morphism.html#3957" class="Bound Operator">⟧</a>     <a id="4337" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4340" href="Algebra.Morphism.html#1494" class="Function">⟦⟧-cong</a> <a id="4348" class="Symbol">(</a><a id="4349" href="Algebra.Structures.html#7954" class="Function">F.inverseˡ</a> <a id="4360" href="Algebra.Morphism.html#4177" class="Bound">x</a><a id="4361" class="Symbol">)</a> <a id="4363" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="4371" href="Algebra.Morphism.html#3957" class="Bound Operator">⟦</a> <a id="4373" href="Algebra.Bundles.html#12043" class="Function">F.ε</a> <a id="4377" href="Algebra.Morphism.html#3957" class="Bound Operator">⟧</a>              <a id="4392" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4395" href="Algebra.Morphism.html#2067" class="Function">ε-homo</a> <a id="4402" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="4410" href="Algebra.Bundles.html#12043" class="Field">T.ε</a> <a id="4414" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="4419" href="Algebra.Morphism.html#4419" class="Function">IsGroupMorphism-syntax</a> <a id="4442" class="Symbol">=</a> <a id="4444" href="Algebra.Morphism.html#3940" class="Record">IsGroupMorphism</a>
  <a id="4462" class="Keyword">syntax</a> <a id="4469" href="Algebra.Morphism.html#4419" class="Function">IsGroupMorphism-syntax</a> <a id="4492" class="Bound">From</a> <a id="4497" class="Bound">To</a> <a id="4500" class="Bound">F</a> <a id="4502" class="Symbol">=</a> <a id="4504" class="Bound">F</a> <a id="4506" class="Function">Is</a> <a id="4509" class="Bound">From</a> <a id="4514" class="Function">-Group⟶</a> <a id="4522" class="Bound">To</a>

<a id="4526" class="Keyword">module</a> <a id="4533" href="Algebra.Morphism.html#4533" class="Module">_</a> <a id="4535" class="Symbol">{</a><a id="4536" href="Algebra.Morphism.html#4536" class="Bound">c₁</a> <a id="4539" href="Algebra.Morphism.html#4539" class="Bound">ℓ₁</a> <a id="4542" href="Algebra.Morphism.html#4542" class="Bound">c₂</a> <a id="4545" href="Algebra.Morphism.html#4545" class="Bound">ℓ₂</a><a id="4547" class="Symbol">}</a>
         <a id="4558" class="Symbol">(</a><a id="4559" href="Algebra.Morphism.html#4559" class="Bound">From</a> <a id="4564" class="Symbol">:</a> <a id="4566" href="Algebra.Bundles.html#12679" class="Record">AbelianGroup</a> <a id="4579" href="Algebra.Morphism.html#4536" class="Bound">c₁</a> <a id="4582" href="Algebra.Morphism.html#4539" class="Bound">ℓ₁</a><a id="4584" class="Symbol">)</a>
         <a id="4595" class="Symbol">(</a><a id="4596" href="Algebra.Morphism.html#4596" class="Bound">To</a>   <a id="4601" class="Symbol">:</a> <a id="4603" href="Algebra.Bundles.html#12679" class="Record">AbelianGroup</a> <a id="4616" href="Algebra.Morphism.html#4542" class="Bound">c₂</a> <a id="4619" href="Algebra.Morphism.html#4545" class="Bound">ℓ₂</a><a id="4621" class="Symbol">)</a> <a id="4623" class="Keyword">where</a>

  <a id="4632" class="Keyword">private</a>
    <a id="4644" class="Keyword">module</a> <a id="4651" href="Algebra.Morphism.html#4651" class="Module">F</a> <a id="4653" class="Symbol">=</a> <a id="4655" href="Algebra.Bundles.html#12679" class="Module">AbelianGroup</a> <a id="4668" href="Algebra.Morphism.html#4559" class="Bound">From</a>
    <a id="4677" class="Keyword">module</a> <a id="4684" href="Algebra.Morphism.html#4684" class="Module">T</a> <a id="4686" class="Symbol">=</a> <a id="4688" href="Algebra.Bundles.html#12679" class="Module">AbelianGroup</a> <a id="4701" href="Algebra.Morphism.html#4596" class="Bound">To</a>
  <a id="4706" class="Keyword">open</a> <a id="4711" href="Algebra.Morphism.html#701" class="Module">Definitions</a> <a id="4723" href="Algebra.Bundles.html#12779" class="Function">F.Carrier</a> <a id="4733" href="Algebra.Bundles.html#12779" class="Field">T.Carrier</a> <a id="4743" href="Algebra.Bundles.html#12806" class="Field Operator">T._≈_</a>

  <a id="4752" class="Keyword">record</a> <a id="4759" href="Algebra.Morphism.html#4759" class="Record">IsAbelianGroupMorphism</a> <a id="4782" class="Symbol">(</a><a id="4783" href="Algebra.Morphism.html#4783" class="Bound Operator">⟦_⟧</a> <a id="4787" class="Symbol">:</a> <a id="4789" href="Algebra.Morphism.Definitions.html#1236" class="Function">Morphism</a><a id="4797" class="Symbol">)</a> <a id="4799" class="Symbol">:</a>
         <a id="4810" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4814" class="Symbol">(</a><a id="4815" href="Algebra.Morphism.html#4536" class="Bound">c₁</a> <a id="4818" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4820" href="Algebra.Morphism.html#4539" class="Bound">ℓ₁</a> <a id="4823" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4825" href="Algebra.Morphism.html#4542" class="Bound">c₂</a> <a id="4828" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4830" href="Algebra.Morphism.html#4545" class="Bound">ℓ₂</a><a id="4832" class="Symbol">)</a> <a id="4834" class="Keyword">where</a>
    <a id="4844" class="Keyword">field</a>
      <a id="4856" href="Algebra.Morphism.html#4856" class="Field">gp-homo</a> <a id="4864" class="Symbol">:</a> <a id="4866" href="Algebra.Morphism.html#3940" class="Record">IsGroupMorphism</a> <a id="4882" href="Algebra.Bundles.html#13030" class="Function">F.group</a> <a id="4890" href="Algebra.Bundles.html#13030" class="Function">T.group</a> <a id="4898" href="Algebra.Morphism.html#4783" class="Bound Operator">⟦_⟧</a>

    <a id="4907" class="Keyword">open</a> <a id="4912" href="Algebra.Morphism.html#3940" class="Module">IsGroupMorphism</a> <a id="4928" href="Algebra.Morphism.html#4856" class="Field">gp-homo</a> <a id="4936" class="Keyword">public</a>

  <a id="4946" href="Algebra.Morphism.html#4946" class="Function">IsAbelianGroupMorphism-syntax</a> <a id="4976" class="Symbol">=</a> <a id="4978" href="Algebra.Morphism.html#4759" class="Record">IsAbelianGroupMorphism</a>
  <a id="5003" class="Keyword">syntax</a> <a id="5010" href="Algebra.Morphism.html#4946" class="Function">IsAbelianGroupMorphism-syntax</a> <a id="5040" class="Bound">From</a> <a id="5045" class="Bound">To</a> <a id="5048" class="Bound">F</a> <a id="5050" class="Symbol">=</a> <a id="5052" class="Bound">F</a> <a id="5054" class="Function">Is</a> <a id="5057" class="Bound">From</a> <a id="5062" class="Function">-AbelianGroup⟶</a> <a id="5077" class="Bound">To</a>

<a id="5081" class="Keyword">module</a> <a id="5088" href="Algebra.Morphism.html#5088" class="Module">_</a> <a id="5090" class="Symbol">{</a><a id="5091" href="Algebra.Morphism.html#5091" class="Bound">c₁</a> <a id="5094" href="Algebra.Morphism.html#5094" class="Bound">ℓ₁</a> <a id="5097" href="Algebra.Morphism.html#5097" class="Bound">c₂</a> <a id="5100" href="Algebra.Morphism.html#5100" class="Bound">ℓ₂</a><a id="5102" class="Symbol">}</a>
         <a id="5113" class="Symbol">(</a><a id="5114" href="Algebra.Morphism.html#5114" class="Bound">From</a> <a id="5119" class="Symbol">:</a> <a id="5121" href="Algebra.Bundles.html#29985" class="Record">Ring</a> <a id="5126" href="Algebra.Morphism.html#5091" class="Bound">c₁</a> <a id="5129" href="Algebra.Morphism.html#5094" class="Bound">ℓ₁</a><a id="5131" class="Symbol">)</a>
         <a id="5142" class="Symbol">(</a><a id="5143" href="Algebra.Morphism.html#5143" class="Bound">To</a>   <a id="5148" class="Symbol">:</a> <a id="5150" href="Algebra.Bundles.html#29985" class="Record">Ring</a> <a id="5155" href="Algebra.Morphism.html#5097" class="Bound">c₂</a> <a id="5158" href="Algebra.Morphism.html#5100" class="Bound">ℓ₂</a><a id="5160" class="Symbol">)</a> <a id="5162" class="Keyword">where</a>

  <a id="5171" class="Keyword">private</a>
    <a id="5183" class="Keyword">module</a> <a id="5190" href="Algebra.Morphism.html#5190" class="Module">F</a> <a id="5192" class="Symbol">=</a> <a id="5194" href="Algebra.Bundles.html#29985" class="Module">Ring</a> <a id="5199" href="Algebra.Morphism.html#5114" class="Bound">From</a>
    <a id="5208" class="Keyword">module</a> <a id="5215" href="Algebra.Morphism.html#5215" class="Module">T</a> <a id="5217" class="Symbol">=</a> <a id="5219" href="Algebra.Bundles.html#29985" class="Module">Ring</a> <a id="5224" href="Algebra.Morphism.html#5143" class="Bound">To</a>
  <a id="5229" class="Keyword">open</a> <a id="5234" href="Algebra.Morphism.html#701" class="Module">Definitions</a> <a id="5246" href="Algebra.Bundles.html#30091" class="Function">F.Carrier</a> <a id="5256" href="Algebra.Bundles.html#30091" class="Field">T.Carrier</a> <a id="5266" href="Algebra.Bundles.html#30111" class="Field Operator">T._≈_</a>

  <a id="5275" class="Keyword">record</a> <a id="5282" href="Algebra.Morphism.html#5282" class="Record">IsRingMorphism</a> <a id="5297" class="Symbol">(</a><a id="5298" href="Algebra.Morphism.html#5298" class="Bound Operator">⟦_⟧</a> <a id="5302" class="Symbol">:</a> <a id="5304" href="Algebra.Morphism.Definitions.html#1236" class="Function">Morphism</a><a id="5312" class="Symbol">)</a> <a id="5314" class="Symbol">:</a>
         <a id="5325" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5329" class="Symbol">(</a><a id="5330" href="Algebra.Morphism.html#5091" class="Bound">c₁</a> <a id="5333" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5335" href="Algebra.Morphism.html#5094" class="Bound">ℓ₁</a> <a id="5338" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5340" href="Algebra.Morphism.html#5097" class="Bound">c₂</a> <a id="5343" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5345" href="Algebra.Morphism.html#5100" class="Bound">ℓ₂</a><a id="5347" class="Symbol">)</a> <a id="5349" class="Keyword">where</a>
    <a id="5359" class="Keyword">field</a>
      <a id="5371" href="Algebra.Morphism.html#5371" class="Field">+-abgp-homo</a> <a id="5383" class="Symbol">:</a> <a id="5385" href="Algebra.Morphism.html#5298" class="Bound Operator">⟦_⟧</a> <a id="5389" href="Algebra.Morphism.html#4946" class="Function">Is</a> <a id="5392" href="Algebra.Bundles.html#30331" class="Function">F.+-abelianGroup</a> <a id="5409" href="Algebra.Morphism.html#4946" class="Function">-AbelianGroup⟶</a> <a id="5424" href="Algebra.Bundles.html#30331" class="Function">T.+-abelianGroup</a>
      <a id="5447" href="Algebra.Morphism.html#5447" class="Field">*-mn-homo</a>   <a id="5459" class="Symbol">:</a> <a id="5461" href="Algebra.Morphism.html#5298" class="Bound Operator">⟦_⟧</a> <a id="5465" href="Algebra.Morphism.html#2150" class="Function">Is</a> <a id="5468" href="Algebra.Bundles.html#18200" class="Function">F.*-monoid</a> <a id="5479" href="Algebra.Morphism.html#2150" class="Function">-Monoid⟶</a> <a id="5488" href="Algebra.Bundles.html#18200" class="Function">T.*-monoid</a>

  <a id="5502" href="Algebra.Morphism.html#5502" class="Function">IsRingMorphism-syntax</a> <a id="5524" class="Symbol">=</a> <a id="5526" href="Algebra.Morphism.html#5282" class="Record">IsRingMorphism</a>
  <a id="5543" class="Keyword">syntax</a> <a id="5550" href="Algebra.Morphism.html#5502" class="Function">IsRingMorphism-syntax</a> <a id="5572" class="Bound">From</a> <a id="5577" class="Bound">To</a> <a id="5580" class="Bound">F</a> <a id="5582" class="Symbol">=</a> <a id="5584" class="Bound">F</a> <a id="5586" class="Function">Is</a> <a id="5589" class="Bound">From</a> <a id="5594" class="Function">-Ring⟶</a> <a id="5601" class="Bound">To</a>

<a id="5605" class="Symbol">{-#</a> <a id="5609" class="Keyword">WARNING_ON_USAGE</a> <a id="5626" class="Pragma">IsSemigroupMorphism</a>
<a id="5646" class="String">&quot;Warning: IsSemigroupMorphism was deprecated in v1.5.
Please use IsMagmaHomomorphism instead.&quot;</a>
<a id="5741" class="Symbol">#-}</a>
<a id="5745" class="Symbol">{-#</a> <a id="5749" class="Keyword">WARNING_ON_USAGE</a> <a id="5766" class="Pragma">IsMonoidMorphism</a>
<a id="5783" class="String">&quot;Warning: IsMonoidMorphism was deprecated in v1.5.
Please use IsMonoidHomomorphism instead.&quot;</a>
<a id="5876" class="Symbol">#-}</a>
<a id="5880" class="Symbol">{-#</a> <a id="5884" class="Keyword">WARNING_ON_USAGE</a> <a id="5901" class="Pragma">IsCommutativeMonoidMorphism</a>
<a id="5929" class="String">&quot;Warning: IsCommutativeMonoidMorphism was deprecated in v1.5.
Please use IsMonoidHomomorphism instead.&quot;</a>
<a id="6033" class="Symbol">#-}</a>
<a id="6037" class="Symbol">{-#</a> <a id="6041" class="Keyword">WARNING_ON_USAGE</a> <a id="6058" class="Pragma">IsIdempotentCommutativeMonoidMorphism</a>
<a id="6096" class="String">&quot;Warning: IsIdempotentCommutativeMonoidMorphism was deprecated in v1.5.
Please use IsMonoidHomomorphism instead.&quot;</a>
<a id="6210" class="Symbol">#-}</a>
<a id="6214" class="Symbol">{-#</a> <a id="6218" class="Keyword">WARNING_ON_USAGE</a> <a id="6235" class="Pragma">IsGroupMorphism</a>
<a id="6251" class="String">&quot;Warning: IsGroupMorphism was deprecated in v1.5.
Please use IsGroupHomomorphism instead.&quot;</a>
<a id="6342" class="Symbol">#-}</a>
<a id="6346" class="Symbol">{-#</a> <a id="6350" class="Keyword">WARNING_ON_USAGE</a> <a id="6367" class="Pragma">IsAbelianGroupMorphism</a>
<a id="6390" class="String">&quot;Warning: IsAbelianGroupMorphism was deprecated in v1.5.
Please use IsGroupHomomorphism instead.&quot;</a>
<a id="6488" class="Symbol">#-}</a>
</pre></body></html>

==> anc/html/Algebra.Properties.CommutativeSemigroup.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Algebra.Properties.CommutativeSemigroup</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Some theory for commutative semigroup</a>
<a id="147" class="Comment">------------------------------------------------------------------------</a>

<a id="221" class="Symbol">{-#</a> <a id="225" class="Keyword">OPTIONS</a> <a id="233" class="Pragma">--cubical-compatible</a> <a id="254" class="Pragma">--safe</a> <a id="261" class="Symbol">#-}</a>

<a id="266" class="Keyword">open</a> <a id="271" class="Keyword">import</a> <a id="278" href="Algebra.Bundles.html" class="Module">Algebra.Bundles</a> <a id="294" class="Keyword">using</a> <a id="300" class="Symbol">(</a><a id="301" href="Algebra.Bundles.html#5481" class="Record">CommutativeSemigroup</a><a id="321" class="Symbol">)</a>

<a id="324" class="Keyword">module</a> <a id="331" href="Algebra.Properties.CommutativeSemigroup.html" class="Module">Algebra.Properties.CommutativeSemigroup</a>
  <a id="373" class="Symbol">{</a><a id="374" href="Algebra.Properties.CommutativeSemigroup.html#374" class="Bound">a</a> <a id="376" href="Algebra.Properties.CommutativeSemigroup.html#376" class="Bound">ℓ</a><a id="377" class="Symbol">}</a> <a id="379" class="Symbol">(</a><a id="380" href="Algebra.Properties.CommutativeSemigroup.html#380" class="Bound">commutativeSemigroup</a> <a id="401" class="Symbol">:</a> <a id="403" href="Algebra.Bundles.html#5481" class="Record">CommutativeSemigroup</a> <a id="424" href="Algebra.Properties.CommutativeSemigroup.html#374" class="Bound">a</a> <a id="426" href="Algebra.Properties.CommutativeSemigroup.html#376" class="Bound">ℓ</a><a id="427" class="Symbol">)</a>
  <a id="431" class="Keyword">where</a>

<a id="438" class="Keyword">open</a> <a id="443" href="Algebra.Bundles.html#5481" class="Module">CommutativeSemigroup</a> <a id="464" href="Algebra.Properties.CommutativeSemigroup.html#380" class="Bound">commutativeSemigroup</a>
<a id="485" class="Keyword">open</a> <a id="490" class="Keyword">import</a> <a id="497" href="Algebra.Definitions.html" class="Module">Algebra.Definitions</a> <a id="517" href="Algebra.Bundles.html#5610" class="Field Operator">_≈_</a>
<a id="521" class="Keyword">open</a> <a id="526" class="Keyword">import</a> <a id="533" href="Relation.Binary.Reasoning.Setoid.html" class="Module">Relation.Binary.Reasoning.Setoid</a> <a id="566" href="Algebra.Structures.html#1928" class="Function">setoid</a>
<a id="573" class="Keyword">open</a> <a id="578" class="Keyword">import</a> <a id="585" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="603" class="Keyword">using</a> <a id="609" class="Symbol">(</a><a id="610" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="613" class="Symbol">)</a>

<a id="616" class="Comment">------------------------------------------------------------------------</a>
<a id="689" class="Comment">-- Re-export the contents of semigroup</a>

<a id="729" class="Keyword">open</a> <a id="734" class="Keyword">import</a> <a id="741" href="Algebra.Properties.Semigroup.html" class="Module">Algebra.Properties.Semigroup</a> <a id="770" href="Algebra.Bundles.html#5817" class="Function">semigroup</a> <a id="780" class="Keyword">public</a>

<a id="788" class="Comment">------------------------------------------------------------------------</a>
<a id="861" class="Comment">-- Properties</a>

<a id="medial"></a><a id="876" href="Algebra.Properties.CommutativeSemigroup.html#876" class="Function">medial</a> <a id="883" class="Symbol">:</a> <a id="885" href="Algebra.Definitions.html#7018" class="Function">Medial</a> <a id="892" href="Algebra.Bundles.html#5654" class="Field Operator">_∙_</a>
<a id="896" href="Algebra.Properties.CommutativeSemigroup.html#876" class="Function">medial</a> <a id="903" href="Algebra.Properties.CommutativeSemigroup.html#903" class="Bound">a</a> <a id="905" href="Algebra.Properties.CommutativeSemigroup.html#905" class="Bound">b</a> <a id="907" href="Algebra.Properties.CommutativeSemigroup.html#907" class="Bound">c</a> <a id="909" href="Algebra.Properties.CommutativeSemigroup.html#909" class="Bound">d</a> <a id="911" class="Symbol">=</a> <a id="913" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="921" class="Symbol">(</a><a id="922" href="Algebra.Properties.CommutativeSemigroup.html#903" class="Bound">a</a> <a id="924" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="926" href="Algebra.Properties.CommutativeSemigroup.html#905" class="Bound">b</a><a id="927" class="Symbol">)</a> <a id="929" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="931" class="Symbol">(</a><a id="932" href="Algebra.Properties.CommutativeSemigroup.html#907" class="Bound">c</a> <a id="934" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="936" href="Algebra.Properties.CommutativeSemigroup.html#909" class="Bound">d</a><a id="937" class="Symbol">)</a>  <a id="940" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a>  <a id="944" href="Algebra.Structures.html#3444" class="Function">assoc</a> <a id="950" href="Algebra.Properties.CommutativeSemigroup.html#903" class="Bound">a</a> <a id="952" href="Algebra.Properties.CommutativeSemigroup.html#905" class="Bound">b</a> <a id="954" class="Symbol">(</a><a id="955" href="Algebra.Properties.CommutativeSemigroup.html#907" class="Bound">c</a> <a id="957" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="959" href="Algebra.Properties.CommutativeSemigroup.html#909" class="Bound">d</a><a id="960" class="Symbol">)</a> <a id="962" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="966" href="Algebra.Properties.CommutativeSemigroup.html#903" class="Bound">a</a> <a id="968" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="970" class="Symbol">(</a><a id="971" href="Algebra.Properties.CommutativeSemigroup.html#905" class="Bound">b</a> <a id="973" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="975" class="Symbol">(</a><a id="976" href="Algebra.Properties.CommutativeSemigroup.html#907" class="Bound">c</a> <a id="978" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="980" href="Algebra.Properties.CommutativeSemigroup.html#909" class="Bound">d</a><a id="981" class="Symbol">))</a>  <a id="985" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="988" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a> <a id="996" class="Symbol">(</a><a id="997" href="Algebra.Structures.html#3444" class="Function">assoc</a> <a id="1003" href="Algebra.Properties.CommutativeSemigroup.html#905" class="Bound">b</a> <a id="1005" href="Algebra.Properties.CommutativeSemigroup.html#907" class="Bound">c</a> <a id="1007" href="Algebra.Properties.CommutativeSemigroup.html#909" class="Bound">d</a><a id="1008" class="Symbol">)</a> <a id="1010" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
  <a id="1014" href="Algebra.Properties.CommutativeSemigroup.html#903" class="Bound">a</a> <a id="1016" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1018" class="Symbol">((</a><a id="1020" href="Algebra.Properties.CommutativeSemigroup.html#905" class="Bound">b</a> <a id="1022" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1024" href="Algebra.Properties.CommutativeSemigroup.html#907" class="Bound">c</a><a id="1025" class="Symbol">)</a> <a id="1027" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1029" href="Algebra.Properties.CommutativeSemigroup.html#909" class="Bound">d</a><a id="1030" class="Symbol">)</a>  <a id="1033" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a>  <a id="1037" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a> <a id="1045" class="Symbol">(</a><a id="1046" href="Algebra.Consequences.Base.html#1087" class="Function">∙-congʳ</a> <a id="1054" class="Symbol">(</a><a id="1055" href="Algebra.Structures.html#3765" class="Function">comm</a> <a id="1060" href="Algebra.Properties.CommutativeSemigroup.html#905" class="Bound">b</a> <a id="1062" href="Algebra.Properties.CommutativeSemigroup.html#907" class="Bound">c</a><a id="1063" class="Symbol">))</a> <a id="1066" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="1070" href="Algebra.Properties.CommutativeSemigroup.html#903" class="Bound">a</a> <a id="1072" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1074" class="Symbol">((</a><a id="1076" href="Algebra.Properties.CommutativeSemigroup.html#907" class="Bound">c</a> <a id="1078" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1080" href="Algebra.Properties.CommutativeSemigroup.html#905" class="Bound">b</a><a id="1081" class="Symbol">)</a> <a id="1083" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1085" href="Algebra.Properties.CommutativeSemigroup.html#909" class="Bound">d</a><a id="1086" class="Symbol">)</a>  <a id="1089" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a>  <a id="1093" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a> <a id="1101" class="Symbol">(</a><a id="1102" href="Algebra.Structures.html#3444" class="Function">assoc</a> <a id="1108" href="Algebra.Properties.CommutativeSemigroup.html#907" class="Bound">c</a> <a id="1110" href="Algebra.Properties.CommutativeSemigroup.html#905" class="Bound">b</a> <a id="1112" href="Algebra.Properties.CommutativeSemigroup.html#909" class="Bound">d</a><a id="1113" class="Symbol">)</a> <a id="1115" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="1119" href="Algebra.Properties.CommutativeSemigroup.html#903" class="Bound">a</a> <a id="1121" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1123" class="Symbol">(</a><a id="1124" href="Algebra.Properties.CommutativeSemigroup.html#907" class="Bound">c</a> <a id="1126" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1128" class="Symbol">(</a><a id="1129" href="Algebra.Properties.CommutativeSemigroup.html#905" class="Bound">b</a> <a id="1131" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1133" href="Algebra.Properties.CommutativeSemigroup.html#909" class="Bound">d</a><a id="1134" class="Symbol">))</a>  <a id="1138" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="1141" href="Algebra.Structures.html#3444" class="Function">assoc</a> <a id="1147" href="Algebra.Properties.CommutativeSemigroup.html#903" class="Bound">a</a> <a id="1149" href="Algebra.Properties.CommutativeSemigroup.html#907" class="Bound">c</a> <a id="1151" class="Symbol">(</a><a id="1152" href="Algebra.Properties.CommutativeSemigroup.html#905" class="Bound">b</a> <a id="1154" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1156" href="Algebra.Properties.CommutativeSemigroup.html#909" class="Bound">d</a><a id="1157" class="Symbol">)</a> <a id="1159" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
  <a id="1163" class="Symbol">(</a><a id="1164" href="Algebra.Properties.CommutativeSemigroup.html#903" class="Bound">a</a> <a id="1166" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1168" href="Algebra.Properties.CommutativeSemigroup.html#907" class="Bound">c</a><a id="1169" class="Symbol">)</a> <a id="1171" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1173" class="Symbol">(</a><a id="1174" href="Algebra.Properties.CommutativeSemigroup.html#905" class="Bound">b</a> <a id="1176" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1178" href="Algebra.Properties.CommutativeSemigroup.html#909" class="Bound">d</a><a id="1179" class="Symbol">)</a>  <a id="1182" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="1185" class="Comment">------------------------------------------------------------------------</a>
<a id="1258" class="Comment">-- Permutation laws for _∙_ for three factors.</a>

<a id="1306" class="Comment">-- There are five nontrivial permutations.</a>

<a id="1350" class="Comment">------------------------------------------------------------------------</a>
<a id="1423" class="Comment">-- Partitions (1,1).</a>

<a id="x∙yz≈y∙xz"></a><a id="1445" href="Algebra.Properties.CommutativeSemigroup.html#1445" class="Function">x∙yz≈y∙xz</a> <a id="1455" class="Symbol">:</a>  <a id="1458" class="Symbol">∀</a> <a id="1460" href="Algebra.Properties.CommutativeSemigroup.html#1460" class="Bound">x</a> <a id="1462" href="Algebra.Properties.CommutativeSemigroup.html#1462" class="Bound">y</a> <a id="1464" href="Algebra.Properties.CommutativeSemigroup.html#1464" class="Bound">z</a> <a id="1466" class="Symbol">→</a> <a id="1468" href="Algebra.Properties.CommutativeSemigroup.html#1460" class="Bound">x</a> <a id="1470" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1472" class="Symbol">(</a><a id="1473" href="Algebra.Properties.CommutativeSemigroup.html#1462" class="Bound">y</a> <a id="1475" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1477" href="Algebra.Properties.CommutativeSemigroup.html#1464" class="Bound">z</a><a id="1478" class="Symbol">)</a> <a id="1480" href="Algebra.Bundles.html#5610" class="Field Operator">≈</a> <a id="1482" href="Algebra.Properties.CommutativeSemigroup.html#1462" class="Bound">y</a> <a id="1484" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1486" class="Symbol">(</a><a id="1487" href="Algebra.Properties.CommutativeSemigroup.html#1460" class="Bound">x</a> <a id="1489" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1491" href="Algebra.Properties.CommutativeSemigroup.html#1464" class="Bound">z</a><a id="1492" class="Symbol">)</a>
<a id="1494" href="Algebra.Properties.CommutativeSemigroup.html#1445" class="Function">x∙yz≈y∙xz</a> <a id="1504" href="Algebra.Properties.CommutativeSemigroup.html#1504" class="Bound">x</a> <a id="1506" href="Algebra.Properties.CommutativeSemigroup.html#1506" class="Bound">y</a> <a id="1508" href="Algebra.Properties.CommutativeSemigroup.html#1508" class="Bound">z</a> <a id="1510" class="Symbol">=</a> <a id="1512" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="1520" href="Algebra.Properties.CommutativeSemigroup.html#1504" class="Bound">x</a> <a id="1522" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1524" class="Symbol">(</a><a id="1525" href="Algebra.Properties.CommutativeSemigroup.html#1506" class="Bound">y</a> <a id="1527" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1529" href="Algebra.Properties.CommutativeSemigroup.html#1508" class="Bound">z</a><a id="1530" class="Symbol">)</a>    <a id="1535" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1538" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="1542" class="Symbol">(</a><a id="1543" href="Algebra.Structures.html#3444" class="Function">assoc</a> <a id="1549" href="Algebra.Properties.CommutativeSemigroup.html#1504" class="Bound">x</a> <a id="1551" href="Algebra.Properties.CommutativeSemigroup.html#1506" class="Bound">y</a> <a id="1553" href="Algebra.Properties.CommutativeSemigroup.html#1508" class="Bound">z</a><a id="1554" class="Symbol">)</a> <a id="1556" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="1560" class="Symbol">(</a><a id="1561" href="Algebra.Properties.CommutativeSemigroup.html#1504" class="Bound">x</a> <a id="1563" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1565" href="Algebra.Properties.CommutativeSemigroup.html#1506" class="Bound">y</a><a id="1566" class="Symbol">)</a> <a id="1568" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1570" href="Algebra.Properties.CommutativeSemigroup.html#1508" class="Bound">z</a>    <a id="1575" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1578" href="Algebra.Consequences.Base.html#1087" class="Function">∙-congʳ</a> <a id="1586" class="Symbol">(</a><a id="1587" href="Algebra.Structures.html#3765" class="Function">comm</a> <a id="1592" href="Algebra.Properties.CommutativeSemigroup.html#1504" class="Bound">x</a> <a id="1594" href="Algebra.Properties.CommutativeSemigroup.html#1506" class="Bound">y</a><a id="1595" class="Symbol">)</a> <a id="1597" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="1601" class="Symbol">(</a><a id="1602" href="Algebra.Properties.CommutativeSemigroup.html#1506" class="Bound">y</a> <a id="1604" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1606" href="Algebra.Properties.CommutativeSemigroup.html#1504" class="Bound">x</a><a id="1607" class="Symbol">)</a> <a id="1609" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1611" href="Algebra.Properties.CommutativeSemigroup.html#1508" class="Bound">z</a>    <a id="1616" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1619" href="Algebra.Structures.html#3444" class="Function">assoc</a> <a id="1625" href="Algebra.Properties.CommutativeSemigroup.html#1506" class="Bound">y</a> <a id="1627" href="Algebra.Properties.CommutativeSemigroup.html#1504" class="Bound">x</a> <a id="1629" href="Algebra.Properties.CommutativeSemigroup.html#1508" class="Bound">z</a> <a id="1631" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="1635" href="Algebra.Properties.CommutativeSemigroup.html#1506" class="Bound">y</a> <a id="1637" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1639" class="Symbol">(</a><a id="1640" href="Algebra.Properties.CommutativeSemigroup.html#1504" class="Bound">x</a> <a id="1642" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1644" href="Algebra.Properties.CommutativeSemigroup.html#1508" class="Bound">z</a><a id="1645" class="Symbol">)</a>    <a id="1650" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="x∙yz≈z∙yx"></a><a id="1653" href="Algebra.Properties.CommutativeSemigroup.html#1653" class="Function">x∙yz≈z∙yx</a> <a id="1663" class="Symbol">:</a>  <a id="1666" class="Symbol">∀</a> <a id="1668" href="Algebra.Properties.CommutativeSemigroup.html#1668" class="Bound">x</a> <a id="1670" href="Algebra.Properties.CommutativeSemigroup.html#1670" class="Bound">y</a> <a id="1672" href="Algebra.Properties.CommutativeSemigroup.html#1672" class="Bound">z</a> <a id="1674" class="Symbol">→</a> <a id="1676" href="Algebra.Properties.CommutativeSemigroup.html#1668" class="Bound">x</a> <a id="1678" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1680" class="Symbol">(</a><a id="1681" href="Algebra.Properties.CommutativeSemigroup.html#1670" class="Bound">y</a> <a id="1683" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1685" href="Algebra.Properties.CommutativeSemigroup.html#1672" class="Bound">z</a><a id="1686" class="Symbol">)</a> <a id="1688" href="Algebra.Bundles.html#5610" class="Field Operator">≈</a> <a id="1690" href="Algebra.Properties.CommutativeSemigroup.html#1672" class="Bound">z</a> <a id="1692" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1694" class="Symbol">(</a><a id="1695" href="Algebra.Properties.CommutativeSemigroup.html#1670" class="Bound">y</a> <a id="1697" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1699" href="Algebra.Properties.CommutativeSemigroup.html#1668" class="Bound">x</a><a id="1700" class="Symbol">)</a>
<a id="1702" href="Algebra.Properties.CommutativeSemigroup.html#1653" class="Function">x∙yz≈z∙yx</a> <a id="1712" href="Algebra.Properties.CommutativeSemigroup.html#1712" class="Bound">x</a> <a id="1714" href="Algebra.Properties.CommutativeSemigroup.html#1714" class="Bound">y</a> <a id="1716" href="Algebra.Properties.CommutativeSemigroup.html#1716" class="Bound">z</a> <a id="1718" class="Symbol">=</a> <a id="1720" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="1728" href="Algebra.Properties.CommutativeSemigroup.html#1712" class="Bound">x</a> <a id="1730" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1732" class="Symbol">(</a><a id="1733" href="Algebra.Properties.CommutativeSemigroup.html#1714" class="Bound">y</a> <a id="1735" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1737" href="Algebra.Properties.CommutativeSemigroup.html#1716" class="Bound">z</a><a id="1738" class="Symbol">)</a>    <a id="1743" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1746" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a> <a id="1754" class="Symbol">(</a><a id="1755" href="Algebra.Structures.html#3765" class="Function">comm</a> <a id="1760" href="Algebra.Properties.CommutativeSemigroup.html#1714" class="Bound">y</a> <a id="1762" href="Algebra.Properties.CommutativeSemigroup.html#1716" class="Bound">z</a><a id="1763" class="Symbol">)</a> <a id="1765" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="1769" href="Algebra.Properties.CommutativeSemigroup.html#1712" class="Bound">x</a> <a id="1771" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1773" class="Symbol">(</a><a id="1774" href="Algebra.Properties.CommutativeSemigroup.html#1716" class="Bound">z</a> <a id="1776" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1778" href="Algebra.Properties.CommutativeSemigroup.html#1714" class="Bound">y</a><a id="1779" class="Symbol">)</a>    <a id="1784" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1787" href="Algebra.Properties.CommutativeSemigroup.html#1445" class="Function">x∙yz≈y∙xz</a> <a id="1797" href="Algebra.Properties.CommutativeSemigroup.html#1712" class="Bound">x</a> <a id="1799" href="Algebra.Properties.CommutativeSemigroup.html#1716" class="Bound">z</a> <a id="1801" href="Algebra.Properties.CommutativeSemigroup.html#1714" class="Bound">y</a> <a id="1803" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="1807" href="Algebra.Properties.CommutativeSemigroup.html#1716" class="Bound">z</a> <a id="1809" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1811" class="Symbol">(</a><a id="1812" href="Algebra.Properties.CommutativeSemigroup.html#1712" class="Bound">x</a> <a id="1814" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1816" href="Algebra.Properties.CommutativeSemigroup.html#1714" class="Bound">y</a><a id="1817" class="Symbol">)</a>    <a id="1822" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1825" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a> <a id="1833" class="Symbol">(</a><a id="1834" href="Algebra.Structures.html#3765" class="Function">comm</a> <a id="1839" href="Algebra.Properties.CommutativeSemigroup.html#1712" class="Bound">x</a> <a id="1841" href="Algebra.Properties.CommutativeSemigroup.html#1714" class="Bound">y</a><a id="1842" class="Symbol">)</a> <a id="1844" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="1848" href="Algebra.Properties.CommutativeSemigroup.html#1716" class="Bound">z</a> <a id="1850" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1852" class="Symbol">(</a><a id="1853" href="Algebra.Properties.CommutativeSemigroup.html#1714" class="Bound">y</a> <a id="1855" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1857" href="Algebra.Properties.CommutativeSemigroup.html#1712" class="Bound">x</a><a id="1858" class="Symbol">)</a>    <a id="1863" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="x∙yz≈x∙zy"></a><a id="1866" href="Algebra.Properties.CommutativeSemigroup.html#1866" class="Function">x∙yz≈x∙zy</a> <a id="1876" class="Symbol">:</a>  <a id="1879" class="Symbol">∀</a> <a id="1881" href="Algebra.Properties.CommutativeSemigroup.html#1881" class="Bound">x</a> <a id="1883" href="Algebra.Properties.CommutativeSemigroup.html#1883" class="Bound">y</a> <a id="1885" href="Algebra.Properties.CommutativeSemigroup.html#1885" class="Bound">z</a> <a id="1887" class="Symbol">→</a> <a id="1889" href="Algebra.Properties.CommutativeSemigroup.html#1881" class="Bound">x</a> <a id="1891" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1893" class="Symbol">(</a><a id="1894" href="Algebra.Properties.CommutativeSemigroup.html#1883" class="Bound">y</a> <a id="1896" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1898" href="Algebra.Properties.CommutativeSemigroup.html#1885" class="Bound">z</a><a id="1899" class="Symbol">)</a> <a id="1901" href="Algebra.Bundles.html#5610" class="Field Operator">≈</a> <a id="1903" href="Algebra.Properties.CommutativeSemigroup.html#1881" class="Bound">x</a> <a id="1905" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1907" class="Symbol">(</a><a id="1908" href="Algebra.Properties.CommutativeSemigroup.html#1885" class="Bound">z</a> <a id="1910" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1912" href="Algebra.Properties.CommutativeSemigroup.html#1883" class="Bound">y</a><a id="1913" class="Symbol">)</a>
<a id="1915" href="Algebra.Properties.CommutativeSemigroup.html#1866" class="Function">x∙yz≈x∙zy</a> <a id="1925" class="Symbol">_</a> <a id="1927" href="Algebra.Properties.CommutativeSemigroup.html#1927" class="Bound">y</a> <a id="1929" href="Algebra.Properties.CommutativeSemigroup.html#1929" class="Bound">z</a> <a id="1931" class="Symbol">=</a>  <a id="1934" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a> <a id="1942" class="Symbol">(</a><a id="1943" href="Algebra.Structures.html#3765" class="Function">comm</a> <a id="1948" href="Algebra.Properties.CommutativeSemigroup.html#1927" class="Bound">y</a> <a id="1950" href="Algebra.Properties.CommutativeSemigroup.html#1929" class="Bound">z</a><a id="1951" class="Symbol">)</a>

<a id="x∙yz≈y∙zx"></a><a id="1954" href="Algebra.Properties.CommutativeSemigroup.html#1954" class="Function">x∙yz≈y∙zx</a> <a id="1964" class="Symbol">:</a>  <a id="1967" class="Symbol">∀</a> <a id="1969" href="Algebra.Properties.CommutativeSemigroup.html#1969" class="Bound">x</a> <a id="1971" href="Algebra.Properties.CommutativeSemigroup.html#1971" class="Bound">y</a> <a id="1973" href="Algebra.Properties.CommutativeSemigroup.html#1973" class="Bound">z</a> <a id="1975" class="Symbol">→</a> <a id="1977" href="Algebra.Properties.CommutativeSemigroup.html#1969" class="Bound">x</a> <a id="1979" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1981" class="Symbol">(</a><a id="1982" href="Algebra.Properties.CommutativeSemigroup.html#1971" class="Bound">y</a> <a id="1984" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1986" href="Algebra.Properties.CommutativeSemigroup.html#1973" class="Bound">z</a><a id="1987" class="Symbol">)</a> <a id="1989" href="Algebra.Bundles.html#5610" class="Field Operator">≈</a> <a id="1991" href="Algebra.Properties.CommutativeSemigroup.html#1971" class="Bound">y</a> <a id="1993" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1995" class="Symbol">(</a><a id="1996" href="Algebra.Properties.CommutativeSemigroup.html#1973" class="Bound">z</a> <a id="1998" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="2000" href="Algebra.Properties.CommutativeSemigroup.html#1969" class="Bound">x</a><a id="2001" class="Symbol">)</a>
<a id="2003" href="Algebra.Properties.CommutativeSemigroup.html#1954" class="Function">x∙yz≈y∙zx</a> <a id="2013" href="Algebra.Properties.CommutativeSemigroup.html#2013" class="Bound">x</a> <a id="2015" href="Algebra.Properties.CommutativeSemigroup.html#2015" class="Bound">y</a> <a id="2017" href="Algebra.Properties.CommutativeSemigroup.html#2017" class="Bound">z</a> <a id="2019" class="Symbol">=</a> <a id="2021" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="2029" href="Algebra.Properties.CommutativeSemigroup.html#2013" class="Bound">x</a> <a id="2031" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="2033" class="Symbol">(</a><a id="2034" href="Algebra.Properties.CommutativeSemigroup.html#2015" class="Bound">y</a> <a id="2036" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="2038" href="Algebra.Properties.CommutativeSemigroup.html#2017" class="Bound">z</a><a id="2039" class="Symbol">)</a>   <a id="2043" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2046" href="Algebra.Structures.html#3765" class="Function">comm</a> <a id="2051" href="Algebra.Properties.CommutativeSemigroup.html#2013" class="Bound">x</a> <a id="2053" class="Symbol">_</a> <a id="2055" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="2059" class="Symbol">(</a><a id="2060" href="Algebra.Properties.CommutativeSemigroup.html#2015" class="Bound">y</a> <a id="2062" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="2064" href="Algebra.Properties.CommutativeSemigroup.html#2017" class="Bound">z</a><a id="2065" class="Symbol">)</a> <a id="2067" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="2069" href="Algebra.Properties.CommutativeSemigroup.html#2013" class="Bound">x</a>   <a id="2073" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2076" href="Algebra.Structures.html#3444" class="Function">assoc</a> <a id="2082" href="Algebra.Properties.CommutativeSemigroup.html#2015" class="Bound">y</a> <a id="2084" href="Algebra.Properties.CommutativeSemigroup.html#2017" class="Bound">z</a> <a id="2086" href="Algebra.Properties.CommutativeSemigroup.html#2013" class="Bound">x</a> <a id="2088" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="2092" href="Algebra.Properties.CommutativeSemigroup.html#2015" class="Bound">y</a> <a id="2094" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="2096" class="Symbol">(</a><a id="2097" href="Algebra.Properties.CommutativeSemigroup.html#2017" class="Bound">z</a> <a id="2099" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="2101" href="Algebra.Properties.CommutativeSemigroup.html#2013" class="Bound">x</a><a id="2102" class="Symbol">)</a>   <a id="2106" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="x∙yz≈z∙xy"></a><a id="2109" href="Algebra.Properties.CommutativeSemigroup.html#2109" class="Function">x∙yz≈z∙xy</a> <a id="2119" class="Symbol">:</a>  <a id="2122" class="Symbol">∀</a> <a id="2124" href="Algebra.Properties.CommutativeSemigroup.html#2124" class="Bound">x</a> <a id="2126" href="Algebra.Properties.CommutativeSemigroup.html#2126" class="Bound">y</a> <a id="2128" href="Algebra.Properties.CommutativeSemigroup.html#2128" class="Bound">z</a> <a id="2130" class="Symbol">→</a> <a id="2132" href="Algebra.Properties.CommutativeSemigroup.html#2124" class="Bound">x</a> <a id="2134" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="2136" class="Symbol">(</a><a id="2137" href="Algebra.Properties.CommutativeSemigroup.html#2126" class="Bound">y</a> <a id="2139" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="2141" href="Algebra.Properties.CommutativeSemigroup.html#2128" class="Bound">z</a><a id="2142" class="Symbol">)</a> <a id="2144" href="Algebra.Bundles.html#5610" class="Field Operator">≈</a> <a id="2146" href="Algebra.Properties.CommutativeSemigroup.html#2128" class="Bound">z</a> <a id="2148" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="2150" class="Symbol">(</a><a id="2151" href="Algebra.Properties.CommutativeSemigroup.html#2124" class="Bound">x</a> <a id="2153" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="2155" href="Algebra.Properties.CommutativeSemigroup.html#2126" class="Bound">y</a><a id="2156" class="Symbol">)</a>
<a id="2158" href="Algebra.Properties.CommutativeSemigroup.html#2109" class="Function">x∙yz≈z∙xy</a> <a id="2168" href="Algebra.Properties.CommutativeSemigroup.html#2168" class="Bound">x</a> <a id="2170" href="Algebra.Properties.CommutativeSemigroup.html#2170" class="Bound">y</a> <a id="2172" href="Algebra.Properties.CommutativeSemigroup.html#2172" class="Bound">z</a> <a id="2174" class="Symbol">=</a> <a id="2176" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="2184" href="Algebra.Properties.CommutativeSemigroup.html#2168" class="Bound">x</a> <a id="2186" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="2188" class="Symbol">(</a><a id="2189" href="Algebra.Properties.CommutativeSemigroup.html#2170" class="Bound">y</a> <a id="2191" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="2193" href="Algebra.Properties.CommutativeSemigroup.html#2172" class="Bound">z</a><a id="2194" class="Symbol">)</a>   <a id="2198" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2201" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="2205" class="Symbol">(</a><a id="2206" href="Algebra.Structures.html#3444" class="Function">assoc</a> <a id="2212" href="Algebra.Properties.CommutativeSemigroup.html#2168" class="Bound">x</a> <a id="2214" href="Algebra.Properties.CommutativeSemigroup.html#2170" class="Bound">y</a> <a id="2216" href="Algebra.Properties.CommutativeSemigroup.html#2172" class="Bound">z</a><a id="2217" class="Symbol">)</a> <a id="2219" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="2223" class="Symbol">(</a><a id="2224" href="Algebra.Properties.CommutativeSemigroup.html#2168" class="Bound">x</a> <a id="2226" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="2228" href="Algebra.Properties.CommutativeSemigroup.html#2170" class="Bound">y</a><a id="2229" class="Symbol">)</a> <a id="2231" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="2233" href="Algebra.Properties.CommutativeSemigroup.html#2172" class="Bound">z</a>   <a id="2237" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2240" href="Algebra.Structures.html#3765" class="Function">comm</a> <a id="2245" class="Symbol">_</a> <a id="2247" href="Algebra.Properties.CommutativeSemigroup.html#2172" class="Bound">z</a> <a id="2249" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="2253" href="Algebra.Properties.CommutativeSemigroup.html#2172" class="Bound">z</a> <a id="2255" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="2257" class="Symbol">(</a><a id="2258" href="Algebra.Properties.CommutativeSemigroup.html#2168" class="Bound">x</a> <a id="2260" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="2262" href="Algebra.Properties.CommutativeSemigroup.html#2170" class="Bound">y</a><a id="2263" class="Symbol">)</a>   <a id="2267" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="2270" class="Comment">------------------------------------------------------------------------</a>
<a id="2343" class="Comment">-- Partitions (1,2).</a>

<a id="2365" class="Comment">-- These permutation laws are proved by composing the proofs for</a>
<a id="2430" class="Comment">-- partitions (1,1) with  \p → trans p (sym (assoc _ _ _)).</a>

<a id="x∙yz≈yx∙z"></a><a id="2491" href="Algebra.Properties.CommutativeSemigroup.html#2491" class="Function">x∙yz≈yx∙z</a> <a id="2501" class="Symbol">:</a>  <a id="2504" class="Symbol">∀</a> <a id="2506" href="Algebra.Properties.CommutativeSemigroup.html#2506" class="Bound">x</a> <a id="2508" href="Algebra.Properties.CommutativeSemigroup.html#2508" class="Bound">y</a> <a id="2510" href="Algebra.Properties.CommutativeSemigroup.html#2510" class="Bound">z</a> <a id="2512" class="Symbol">→</a> <a id="2514" href="Algebra.Properties.CommutativeSemigroup.html#2506" class="Bound">x</a> <a id="2516" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="2518" class="Symbol">(</a><a id="2519" href="Algebra.Properties.CommutativeSemigroup.html#2508" class="Bound">y</a> <a id="2521" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="2523" href="Algebra.Properties.CommutativeSemigroup.html#2510" class="Bound">z</a><a id="2524" class="Symbol">)</a> <a id="2526" href="Algebra.Bundles.html#5610" class="Field Operator">≈</a> <a id="2528" class="Symbol">(</a><a id="2529" href="Algebra.Properties.CommutativeSemigroup.html#2508" class="Bound">y</a> <a id="2531" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="2533" href="Algebra.Properties.CommutativeSemigroup.html#2506" class="Bound">x</a><a id="2534" class="Symbol">)</a> <a id="2536" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="2538" href="Algebra.Properties.CommutativeSemigroup.html#2510" class="Bound">z</a>
<a id="2540" href="Algebra.Properties.CommutativeSemigroup.html#2491" class="Function">x∙yz≈yx∙z</a> <a id="2550" href="Algebra.Properties.CommutativeSemigroup.html#2550" class="Bound">x</a> <a id="2552" href="Algebra.Properties.CommutativeSemigroup.html#2552" class="Bound">y</a> <a id="2554" href="Algebra.Properties.CommutativeSemigroup.html#2554" class="Bound">z</a> <a id="2556" class="Symbol">=</a>  <a id="2559" href="Relation.Binary.Structures.html#1693" class="Function">trans</a> <a id="2565" class="Symbol">(</a><a id="2566" href="Algebra.Properties.CommutativeSemigroup.html#1445" class="Function">x∙yz≈y∙xz</a> <a id="2576" href="Algebra.Properties.CommutativeSemigroup.html#2550" class="Bound">x</a> <a id="2578" href="Algebra.Properties.CommutativeSemigroup.html#2552" class="Bound">y</a> <a id="2580" href="Algebra.Properties.CommutativeSemigroup.html#2554" class="Bound">z</a><a id="2581" class="Symbol">)</a> <a id="2583" class="Symbol">(</a><a id="2584" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="2588" class="Symbol">(</a><a id="2589" href="Algebra.Structures.html#3444" class="Function">assoc</a> <a id="2595" href="Algebra.Properties.CommutativeSemigroup.html#2552" class="Bound">y</a> <a id="2597" href="Algebra.Properties.CommutativeSemigroup.html#2550" class="Bound">x</a> <a id="2599" href="Algebra.Properties.CommutativeSemigroup.html#2554" class="Bound">z</a><a id="2600" class="Symbol">))</a>

<a id="x∙yz≈zy∙x"></a><a id="2604" href="Algebra.Properties.CommutativeSemigroup.html#2604" class="Function">x∙yz≈zy∙x</a> <a id="2614" class="Symbol">:</a>  <a id="2617" class="Symbol">∀</a> <a id="2619" href="Algebra.Properties.CommutativeSemigroup.html#2619" class="Bound">x</a> <a id="2621" href="Algebra.Properties.CommutativeSemigroup.html#2621" class="Bound">y</a> <a id="2623" href="Algebra.Properties.CommutativeSemigroup.html#2623" class="Bound">z</a> <a id="2625" class="Symbol">→</a> <a id="2627" href="Algebra.Properties.CommutativeSemigroup.html#2619" class="Bound">x</a> <a id="2629" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="2631" class="Symbol">(</a><a id="2632" href="Algebra.Properties.CommutativeSemigroup.html#2621" class="Bound">y</a> <a id="2634" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="2636" href="Algebra.Properties.CommutativeSemigroup.html#2623" class="Bound">z</a><a id="2637" class="Symbol">)</a> <a id="2639" href="Algebra.Bundles.html#5610" class="Field Operator">≈</a> <a id="2641" class="Symbol">(</a><a id="2642" href="Algebra.Properties.CommutativeSemigroup.html#2623" class="Bound">z</a> <a id="2644" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="2646" href="Algebra.Properties.CommutativeSemigroup.html#2621" class="Bound">y</a><a id="2647" class="Symbol">)</a> <a id="2649" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="2651" href="Algebra.Properties.CommutativeSemigroup.html#2619" class="Bound">x</a>
<a id="2653" href="Algebra.Properties.CommutativeSemigroup.html#2604" class="Function">x∙yz≈zy∙x</a> <a id="2663" href="Algebra.Properties.CommutativeSemigroup.html#2663" class="Bound">x</a> <a id="2665" href="Algebra.Properties.CommutativeSemigroup.html#2665" class="Bound">y</a> <a id="2667" href="Algebra.Properties.CommutativeSemigroup.html#2667" class="Bound">z</a> <a id="2669" class="Symbol">=</a>  <a id="2672" href="Relation.Binary.Structures.html#1693" class="Function">trans</a> <a id="2678" class="Symbol">(</a><a id="2679" href="Algebra.Properties.CommutativeSemigroup.html#1653" class="Function">x∙yz≈z∙yx</a> <a id="2689" href="Algebra.Properties.CommutativeSemigroup.html#2663" class="Bound">x</a> <a id="2691" href="Algebra.Properties.CommutativeSemigroup.html#2665" class="Bound">y</a> <a id="2693" href="Algebra.Properties.CommutativeSemigroup.html#2667" class="Bound">z</a><a id="2694" class="Symbol">)</a> <a id="2696" class="Symbol">(</a><a id="2697" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="2701" class="Symbol">(</a><a id="2702" href="Algebra.Structures.html#3444" class="Function">assoc</a> <a id="2708" href="Algebra.Properties.CommutativeSemigroup.html#2667" class="Bound">z</a> <a id="2710" href="Algebra.Properties.CommutativeSemigroup.html#2665" class="Bound">y</a> <a id="2712" href="Algebra.Properties.CommutativeSemigroup.html#2663" class="Bound">x</a><a id="2713" class="Symbol">))</a>

<a id="x∙yz≈xz∙y"></a><a id="2717" href="Algebra.Properties.CommutativeSemigroup.html#2717" class="Function">x∙yz≈xz∙y</a> <a id="2727" class="Symbol">:</a>  <a id="2730" class="Symbol">∀</a> <a id="2732" href="Algebra.Properties.CommutativeSemigroup.html#2732" class="Bound">x</a> <a id="2734" href="Algebra.Properties.CommutativeSemigroup.html#2734" class="Bound">y</a> <a id="2736" href="Algebra.Properties.CommutativeSemigroup.html#2736" class="Bound">z</a> <a id="2738" class="Symbol">→</a> <a id="2740" href="Algebra.Properties.CommutativeSemigroup.html#2732" class="Bound">x</a> <a id="2742" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="2744" class="Symbol">(</a><a id="2745" href="Algebra.Properties.CommutativeSemigroup.html#2734" class="Bound">y</a> <a id="2747" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="2749" href="Algebra.Properties.CommutativeSemigroup.html#2736" class="Bound">z</a><a id="2750" class="Symbol">)</a> <a id="2752" href="Algebra.Bundles.html#5610" class="Field Operator">≈</a> <a id="2754" class="Symbol">(</a><a id="2755" href="Algebra.Properties.CommutativeSemigroup.html#2732" class="Bound">x</a> <a id="2757" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="2759" href="Algebra.Properties.CommutativeSemigroup.html#2736" class="Bound">z</a><a id="2760" class="Symbol">)</a> <a id="2762" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="2764" href="Algebra.Properties.CommutativeSemigroup.html#2734" class="Bound">y</a>
<a id="2766" href="Algebra.Properties.CommutativeSemigroup.html#2717" class="Function">x∙yz≈xz∙y</a> <a id="2776" href="Algebra.Properties.CommutativeSemigroup.html#2776" class="Bound">x</a> <a id="2778" href="Algebra.Properties.CommutativeSemigroup.html#2778" class="Bound">y</a> <a id="2780" href="Algebra.Properties.CommutativeSemigroup.html#2780" class="Bound">z</a> <a id="2782" class="Symbol">=</a>  <a id="2785" href="Relation.Binary.Structures.html#1693" class="Function">trans</a> <a id="2791" class="Symbol">(</a><a id="2792" href="Algebra.Properties.CommutativeSemigroup.html#1866" class="Function">x∙yz≈x∙zy</a> <a id="2802" href="Algebra.Properties.CommutativeSemigroup.html#2776" class="Bound">x</a> <a id="2804" href="Algebra.Properties.CommutativeSemigroup.html#2778" class="Bound">y</a> <a id="2806" href="Algebra.Properties.CommutativeSemigroup.html#2780" class="Bound">z</a><a id="2807" class="Symbol">)</a> <a id="2809" class="Symbol">(</a><a id="2810" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="2814" class="Symbol">(</a><a id="2815" href="Algebra.Structures.html#3444" class="Function">assoc</a> <a id="2821" href="Algebra.Properties.CommutativeSemigroup.html#2776" class="Bound">x</a> <a id="2823" href="Algebra.Properties.CommutativeSemigroup.html#2780" class="Bound">z</a> <a id="2825" href="Algebra.Properties.CommutativeSemigroup.html#2778" class="Bound">y</a><a id="2826" class="Symbol">))</a>

<a id="x∙yz≈yz∙x"></a><a id="2830" href="Algebra.Properties.CommutativeSemigroup.html#2830" class="Function">x∙yz≈yz∙x</a> <a id="2840" class="Symbol">:</a>  <a id="2843" class="Symbol">∀</a> <a id="2845" href="Algebra.Properties.CommutativeSemigroup.html#2845" class="Bound">x</a> <a id="2847" href="Algebra.Properties.CommutativeSemigroup.html#2847" class="Bound">y</a> <a id="2849" href="Algebra.Properties.CommutativeSemigroup.html#2849" class="Bound">z</a> <a id="2851" class="Symbol">→</a> <a id="2853" href="Algebra.Properties.CommutativeSemigroup.html#2845" class="Bound">x</a> <a id="2855" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="2857" class="Symbol">(</a><a id="2858" href="Algebra.Properties.CommutativeSemigroup.html#2847" class="Bound">y</a> <a id="2860" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="2862" href="Algebra.Properties.CommutativeSemigroup.html#2849" class="Bound">z</a><a id="2863" class="Symbol">)</a> <a id="2865" href="Algebra.Bundles.html#5610" class="Field Operator">≈</a> <a id="2867" class="Symbol">(</a><a id="2868" href="Algebra.Properties.CommutativeSemigroup.html#2847" class="Bound">y</a> <a id="2870" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="2872" href="Algebra.Properties.CommutativeSemigroup.html#2849" class="Bound">z</a><a id="2873" class="Symbol">)</a> <a id="2875" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="2877" href="Algebra.Properties.CommutativeSemigroup.html#2845" class="Bound">x</a>
<a id="2879" href="Algebra.Properties.CommutativeSemigroup.html#2830" class="Function">x∙yz≈yz∙x</a> <a id="2889" href="Algebra.Properties.CommutativeSemigroup.html#2889" class="Bound">x</a> <a id="2891" href="Algebra.Properties.CommutativeSemigroup.html#2891" class="Bound">y</a> <a id="2893" href="Algebra.Properties.CommutativeSemigroup.html#2893" class="Bound">z</a> <a id="2895" class="Symbol">=</a>  <a id="2898" href="Relation.Binary.Structures.html#1693" class="Function">trans</a> <a id="2904" class="Symbol">(</a><a id="2905" href="Algebra.Properties.CommutativeSemigroup.html#1954" class="Function">x∙yz≈y∙zx</a> <a id="2915" class="Symbol">_</a> <a id="2917" class="Symbol">_</a> <a id="2919" class="Symbol">_)</a> <a id="2922" class="Symbol">(</a><a id="2923" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="2927" class="Symbol">(</a><a id="2928" href="Algebra.Structures.html#3444" class="Function">assoc</a> <a id="2934" href="Algebra.Properties.CommutativeSemigroup.html#2891" class="Bound">y</a> <a id="2936" href="Algebra.Properties.CommutativeSemigroup.html#2893" class="Bound">z</a> <a id="2938" href="Algebra.Properties.CommutativeSemigroup.html#2889" class="Bound">x</a><a id="2939" class="Symbol">))</a>

<a id="x∙yz≈zx∙y"></a><a id="2943" href="Algebra.Properties.CommutativeSemigroup.html#2943" class="Function">x∙yz≈zx∙y</a> <a id="2953" class="Symbol">:</a>  <a id="2956" class="Symbol">∀</a> <a id="2958" href="Algebra.Properties.CommutativeSemigroup.html#2958" class="Bound">x</a> <a id="2960" href="Algebra.Properties.CommutativeSemigroup.html#2960" class="Bound">y</a> <a id="2962" href="Algebra.Properties.CommutativeSemigroup.html#2962" class="Bound">z</a> <a id="2964" class="Symbol">→</a> <a id="2966" href="Algebra.Properties.CommutativeSemigroup.html#2958" class="Bound">x</a> <a id="2968" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="2970" class="Symbol">(</a><a id="2971" href="Algebra.Properties.CommutativeSemigroup.html#2960" class="Bound">y</a> <a id="2973" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="2975" href="Algebra.Properties.CommutativeSemigroup.html#2962" class="Bound">z</a><a id="2976" class="Symbol">)</a> <a id="2978" href="Algebra.Bundles.html#5610" class="Field Operator">≈</a> <a id="2980" class="Symbol">(</a><a id="2981" href="Algebra.Properties.CommutativeSemigroup.html#2962" class="Bound">z</a> <a id="2983" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="2985" href="Algebra.Properties.CommutativeSemigroup.html#2958" class="Bound">x</a><a id="2986" class="Symbol">)</a> <a id="2988" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="2990" href="Algebra.Properties.CommutativeSemigroup.html#2960" class="Bound">y</a>
<a id="2992" href="Algebra.Properties.CommutativeSemigroup.html#2943" class="Function">x∙yz≈zx∙y</a> <a id="3002" href="Algebra.Properties.CommutativeSemigroup.html#3002" class="Bound">x</a> <a id="3004" href="Algebra.Properties.CommutativeSemigroup.html#3004" class="Bound">y</a> <a id="3006" href="Algebra.Properties.CommutativeSemigroup.html#3006" class="Bound">z</a> <a id="3008" class="Symbol">=</a>  <a id="3011" href="Relation.Binary.Structures.html#1693" class="Function">trans</a> <a id="3017" class="Symbol">(</a><a id="3018" href="Algebra.Properties.CommutativeSemigroup.html#2109" class="Function">x∙yz≈z∙xy</a> <a id="3028" href="Algebra.Properties.CommutativeSemigroup.html#3002" class="Bound">x</a> <a id="3030" href="Algebra.Properties.CommutativeSemigroup.html#3004" class="Bound">y</a> <a id="3032" href="Algebra.Properties.CommutativeSemigroup.html#3006" class="Bound">z</a><a id="3033" class="Symbol">)</a> <a id="3035" class="Symbol">(</a><a id="3036" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="3040" class="Symbol">(</a><a id="3041" href="Algebra.Structures.html#3444" class="Function">assoc</a> <a id="3047" href="Algebra.Properties.CommutativeSemigroup.html#3006" class="Bound">z</a> <a id="3049" href="Algebra.Properties.CommutativeSemigroup.html#3002" class="Bound">x</a> <a id="3051" href="Algebra.Properties.CommutativeSemigroup.html#3004" class="Bound">y</a><a id="3052" class="Symbol">))</a>

<a id="3056" class="Comment">------------------------------------------------------------------------</a>
<a id="3129" class="Comment">-- Partitions (2,1).</a>

<a id="3151" class="Comment">-- Their laws are proved by composing proofs for partitions (1,1) with</a>
<a id="3222" class="Comment">-- trans (assoc x y z).</a>

<a id="xy∙z≈y∙xz"></a><a id="3247" href="Algebra.Properties.CommutativeSemigroup.html#3247" class="Function">xy∙z≈y∙xz</a> <a id="3257" class="Symbol">:</a>  <a id="3260" class="Symbol">∀</a> <a id="3262" href="Algebra.Properties.CommutativeSemigroup.html#3262" class="Bound">x</a> <a id="3264" href="Algebra.Properties.CommutativeSemigroup.html#3264" class="Bound">y</a> <a id="3266" href="Algebra.Properties.CommutativeSemigroup.html#3266" class="Bound">z</a> <a id="3268" class="Symbol">→</a> <a id="3270" class="Symbol">(</a><a id="3271" href="Algebra.Properties.CommutativeSemigroup.html#3262" class="Bound">x</a> <a id="3273" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="3275" href="Algebra.Properties.CommutativeSemigroup.html#3264" class="Bound">y</a><a id="3276" class="Symbol">)</a> <a id="3278" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="3280" href="Algebra.Properties.CommutativeSemigroup.html#3266" class="Bound">z</a> <a id="3282" href="Algebra.Bundles.html#5610" class="Field Operator">≈</a> <a id="3284" href="Algebra.Properties.CommutativeSemigroup.html#3264" class="Bound">y</a> <a id="3286" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="3288" class="Symbol">(</a><a id="3289" href="Algebra.Properties.CommutativeSemigroup.html#3262" class="Bound">x</a> <a id="3291" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="3293" href="Algebra.Properties.CommutativeSemigroup.html#3266" class="Bound">z</a><a id="3294" class="Symbol">)</a>
<a id="3296" href="Algebra.Properties.CommutativeSemigroup.html#3247" class="Function">xy∙z≈y∙xz</a> <a id="3306" href="Algebra.Properties.CommutativeSemigroup.html#3306" class="Bound">x</a> <a id="3308" href="Algebra.Properties.CommutativeSemigroup.html#3308" class="Bound">y</a> <a id="3310" href="Algebra.Properties.CommutativeSemigroup.html#3310" class="Bound">z</a> <a id="3312" class="Symbol">=</a>  <a id="3315" href="Relation.Binary.Structures.html#1693" class="Function">trans</a> <a id="3321" class="Symbol">(</a><a id="3322" href="Algebra.Structures.html#3444" class="Function">assoc</a> <a id="3328" href="Algebra.Properties.CommutativeSemigroup.html#3306" class="Bound">x</a> <a id="3330" href="Algebra.Properties.CommutativeSemigroup.html#3308" class="Bound">y</a> <a id="3332" href="Algebra.Properties.CommutativeSemigroup.html#3310" class="Bound">z</a><a id="3333" class="Symbol">)</a> <a id="3335" class="Symbol">(</a><a id="3336" href="Algebra.Properties.CommutativeSemigroup.html#1445" class="Function">x∙yz≈y∙xz</a> <a id="3346" href="Algebra.Properties.CommutativeSemigroup.html#3306" class="Bound">x</a> <a id="3348" href="Algebra.Properties.CommutativeSemigroup.html#3308" class="Bound">y</a> <a id="3350" href="Algebra.Properties.CommutativeSemigroup.html#3310" class="Bound">z</a><a id="3351" class="Symbol">)</a>

<a id="xy∙z≈z∙yx"></a><a id="3354" href="Algebra.Properties.CommutativeSemigroup.html#3354" class="Function">xy∙z≈z∙yx</a> <a id="3364" class="Symbol">:</a>  <a id="3367" class="Symbol">∀</a> <a id="3369" href="Algebra.Properties.CommutativeSemigroup.html#3369" class="Bound">x</a> <a id="3371" href="Algebra.Properties.CommutativeSemigroup.html#3371" class="Bound">y</a> <a id="3373" href="Algebra.Properties.CommutativeSemigroup.html#3373" class="Bound">z</a> <a id="3375" class="Symbol">→</a> <a id="3377" class="Symbol">(</a><a id="3378" href="Algebra.Properties.CommutativeSemigroup.html#3369" class="Bound">x</a> <a id="3380" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="3382" href="Algebra.Properties.CommutativeSemigroup.html#3371" class="Bound">y</a><a id="3383" class="Symbol">)</a> <a id="3385" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="3387" href="Algebra.Properties.CommutativeSemigroup.html#3373" class="Bound">z</a> <a id="3389" href="Algebra.Bundles.html#5610" class="Field Operator">≈</a> <a id="3391" href="Algebra.Properties.CommutativeSemigroup.html#3373" class="Bound">z</a> <a id="3393" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="3395" class="Symbol">(</a><a id="3396" href="Algebra.Properties.CommutativeSemigroup.html#3371" class="Bound">y</a> <a id="3398" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="3400" href="Algebra.Properties.CommutativeSemigroup.html#3369" class="Bound">x</a><a id="3401" class="Symbol">)</a>
<a id="3403" href="Algebra.Properties.CommutativeSemigroup.html#3354" class="Function">xy∙z≈z∙yx</a> <a id="3413" href="Algebra.Properties.CommutativeSemigroup.html#3413" class="Bound">x</a> <a id="3415" href="Algebra.Properties.CommutativeSemigroup.html#3415" class="Bound">y</a> <a id="3417" href="Algebra.Properties.CommutativeSemigroup.html#3417" class="Bound">z</a> <a id="3419" class="Symbol">=</a>  <a id="3422" href="Relation.Binary.Structures.html#1693" class="Function">trans</a> <a id="3428" class="Symbol">(</a><a id="3429" href="Algebra.Structures.html#3444" class="Function">assoc</a> <a id="3435" href="Algebra.Properties.CommutativeSemigroup.html#3413" class="Bound">x</a> <a id="3437" href="Algebra.Properties.CommutativeSemigroup.html#3415" class="Bound">y</a> <a id="3439" href="Algebra.Properties.CommutativeSemigroup.html#3417" class="Bound">z</a><a id="3440" class="Symbol">)</a> <a id="3442" class="Symbol">(</a><a id="3443" href="Algebra.Properties.CommutativeSemigroup.html#1653" class="Function">x∙yz≈z∙yx</a> <a id="3453" href="Algebra.Properties.CommutativeSemigroup.html#3413" class="Bound">x</a> <a id="3455" href="Algebra.Properties.CommutativeSemigroup.html#3415" class="Bound">y</a> <a id="3457" href="Algebra.Properties.CommutativeSemigroup.html#3417" class="Bound">z</a><a id="3458" class="Symbol">)</a>

<a id="xy∙z≈x∙zy"></a><a id="3461" href="Algebra.Properties.CommutativeSemigroup.html#3461" class="Function">xy∙z≈x∙zy</a> <a id="3471" class="Symbol">:</a>  <a id="3474" class="Symbol">∀</a> <a id="3476" href="Algebra.Properties.CommutativeSemigroup.html#3476" class="Bound">x</a> <a id="3478" href="Algebra.Properties.CommutativeSemigroup.html#3478" class="Bound">y</a> <a id="3480" href="Algebra.Properties.CommutativeSemigroup.html#3480" class="Bound">z</a> <a id="3482" class="Symbol">→</a> <a id="3484" class="Symbol">(</a><a id="3485" href="Algebra.Properties.CommutativeSemigroup.html#3476" class="Bound">x</a> <a id="3487" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="3489" href="Algebra.Properties.CommutativeSemigroup.html#3478" class="Bound">y</a><a id="3490" class="Symbol">)</a> <a id="3492" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="3494" href="Algebra.Properties.CommutativeSemigroup.html#3480" class="Bound">z</a> <a id="3496" href="Algebra.Bundles.html#5610" class="Field Operator">≈</a> <a id="3498" href="Algebra.Properties.CommutativeSemigroup.html#3476" class="Bound">x</a> <a id="3500" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="3502" class="Symbol">(</a><a id="3503" href="Algebra.Properties.CommutativeSemigroup.html#3480" class="Bound">z</a> <a id="3505" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="3507" href="Algebra.Properties.CommutativeSemigroup.html#3478" class="Bound">y</a><a id="3508" class="Symbol">)</a>
<a id="3510" href="Algebra.Properties.CommutativeSemigroup.html#3461" class="Function">xy∙z≈x∙zy</a> <a id="3520" href="Algebra.Properties.CommutativeSemigroup.html#3520" class="Bound">x</a> <a id="3522" href="Algebra.Properties.CommutativeSemigroup.html#3522" class="Bound">y</a> <a id="3524" href="Algebra.Properties.CommutativeSemigroup.html#3524" class="Bound">z</a> <a id="3526" class="Symbol">=</a>  <a id="3529" href="Relation.Binary.Structures.html#1693" class="Function">trans</a> <a id="3535" class="Symbol">(</a><a id="3536" href="Algebra.Structures.html#3444" class="Function">assoc</a> <a id="3542" href="Algebra.Properties.CommutativeSemigroup.html#3520" class="Bound">x</a> <a id="3544" href="Algebra.Properties.CommutativeSemigroup.html#3522" class="Bound">y</a> <a id="3546" href="Algebra.Properties.CommutativeSemigroup.html#3524" class="Bound">z</a><a id="3547" class="Symbol">)</a> <a id="3549" class="Symbol">(</a><a id="3550" href="Algebra.Properties.CommutativeSemigroup.html#1866" class="Function">x∙yz≈x∙zy</a> <a id="3560" href="Algebra.Properties.CommutativeSemigroup.html#3520" class="Bound">x</a> <a id="3562" href="Algebra.Properties.CommutativeSemigroup.html#3522" class="Bound">y</a> <a id="3564" href="Algebra.Properties.CommutativeSemigroup.html#3524" class="Bound">z</a><a id="3565" class="Symbol">)</a>

<a id="xy∙z≈y∙zx"></a><a id="3568" href="Algebra.Properties.CommutativeSemigroup.html#3568" class="Function">xy∙z≈y∙zx</a> <a id="3578" class="Symbol">:</a>  <a id="3581" class="Symbol">∀</a> <a id="3583" href="Algebra.Properties.CommutativeSemigroup.html#3583" class="Bound">x</a> <a id="3585" href="Algebra.Properties.CommutativeSemigroup.html#3585" class="Bound">y</a> <a id="3587" href="Algebra.Properties.CommutativeSemigroup.html#3587" class="Bound">z</a> <a id="3589" class="Symbol">→</a> <a id="3591" class="Symbol">(</a><a id="3592" href="Algebra.Properties.CommutativeSemigroup.html#3583" class="Bound">x</a> <a id="3594" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="3596" href="Algebra.Properties.CommutativeSemigroup.html#3585" class="Bound">y</a><a id="3597" class="Symbol">)</a> <a id="3599" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="3601" href="Algebra.Properties.CommutativeSemigroup.html#3587" class="Bound">z</a> <a id="3603" href="Algebra.Bundles.html#5610" class="Field Operator">≈</a> <a id="3605" href="Algebra.Properties.CommutativeSemigroup.html#3585" class="Bound">y</a> <a id="3607" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="3609" class="Symbol">(</a><a id="3610" href="Algebra.Properties.CommutativeSemigroup.html#3587" class="Bound">z</a> <a id="3612" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="3614" href="Algebra.Properties.CommutativeSemigroup.html#3583" class="Bound">x</a><a id="3615" class="Symbol">)</a>
<a id="3617" href="Algebra.Properties.CommutativeSemigroup.html#3568" class="Function">xy∙z≈y∙zx</a> <a id="3627" href="Algebra.Properties.CommutativeSemigroup.html#3627" class="Bound">x</a> <a id="3629" href="Algebra.Properties.CommutativeSemigroup.html#3629" class="Bound">y</a> <a id="3631" href="Algebra.Properties.CommutativeSemigroup.html#3631" class="Bound">z</a> <a id="3633" class="Symbol">=</a>  <a id="3636" href="Relation.Binary.Structures.html#1693" class="Function">trans</a> <a id="3642" class="Symbol">(</a><a id="3643" href="Algebra.Structures.html#3444" class="Function">assoc</a> <a id="3649" href="Algebra.Properties.CommutativeSemigroup.html#3627" class="Bound">x</a> <a id="3651" href="Algebra.Properties.CommutativeSemigroup.html#3629" class="Bound">y</a> <a id="3653" href="Algebra.Properties.CommutativeSemigroup.html#3631" class="Bound">z</a><a id="3654" class="Symbol">)</a> <a id="3656" class="Symbol">(</a><a id="3657" href="Algebra.Properties.CommutativeSemigroup.html#1954" class="Function">x∙yz≈y∙zx</a> <a id="3667" href="Algebra.Properties.CommutativeSemigroup.html#3627" class="Bound">x</a> <a id="3669" href="Algebra.Properties.CommutativeSemigroup.html#3629" class="Bound">y</a> <a id="3671" href="Algebra.Properties.CommutativeSemigroup.html#3631" class="Bound">z</a><a id="3672" class="Symbol">)</a>

<a id="xy∙z≈z∙xy"></a><a id="3675" href="Algebra.Properties.CommutativeSemigroup.html#3675" class="Function">xy∙z≈z∙xy</a> <a id="3685" class="Symbol">:</a>  <a id="3688" class="Symbol">∀</a> <a id="3690" href="Algebra.Properties.CommutativeSemigroup.html#3690" class="Bound">x</a> <a id="3692" href="Algebra.Properties.CommutativeSemigroup.html#3692" class="Bound">y</a> <a id="3694" href="Algebra.Properties.CommutativeSemigroup.html#3694" class="Bound">z</a> <a id="3696" class="Symbol">→</a> <a id="3698" class="Symbol">(</a><a id="3699" href="Algebra.Properties.CommutativeSemigroup.html#3690" class="Bound">x</a> <a id="3701" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="3703" href="Algebra.Properties.CommutativeSemigroup.html#3692" class="Bound">y</a><a id="3704" class="Symbol">)</a> <a id="3706" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="3708" href="Algebra.Properties.CommutativeSemigroup.html#3694" class="Bound">z</a> <a id="3710" href="Algebra.Bundles.html#5610" class="Field Operator">≈</a> <a id="3712" href="Algebra.Properties.CommutativeSemigroup.html#3694" class="Bound">z</a> <a id="3714" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="3716" class="Symbol">(</a><a id="3717" href="Algebra.Properties.CommutativeSemigroup.html#3690" class="Bound">x</a> <a id="3719" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="3721" href="Algebra.Properties.CommutativeSemigroup.html#3692" class="Bound">y</a><a id="3722" class="Symbol">)</a>
<a id="3724" href="Algebra.Properties.CommutativeSemigroup.html#3675" class="Function">xy∙z≈z∙xy</a> <a id="3734" href="Algebra.Properties.CommutativeSemigroup.html#3734" class="Bound">x</a> <a id="3736" href="Algebra.Properties.CommutativeSemigroup.html#3736" class="Bound">y</a> <a id="3738" href="Algebra.Properties.CommutativeSemigroup.html#3738" class="Bound">z</a> <a id="3740" class="Symbol">=</a>  <a id="3743" href="Relation.Binary.Structures.html#1693" class="Function">trans</a> <a id="3749" class="Symbol">(</a><a id="3750" href="Algebra.Structures.html#3444" class="Function">assoc</a> <a id="3756" href="Algebra.Properties.CommutativeSemigroup.html#3734" class="Bound">x</a> <a id="3758" href="Algebra.Properties.CommutativeSemigroup.html#3736" class="Bound">y</a> <a id="3760" href="Algebra.Properties.CommutativeSemigroup.html#3738" class="Bound">z</a><a id="3761" class="Symbol">)</a> <a id="3763" class="Symbol">(</a><a id="3764" href="Algebra.Properties.CommutativeSemigroup.html#2109" class="Function">x∙yz≈z∙xy</a> <a id="3774" href="Algebra.Properties.CommutativeSemigroup.html#3734" class="Bound">x</a> <a id="3776" href="Algebra.Properties.CommutativeSemigroup.html#3736" class="Bound">y</a> <a id="3778" href="Algebra.Properties.CommutativeSemigroup.html#3738" class="Bound">z</a><a id="3779" class="Symbol">)</a>

<a id="3782" class="Comment">------------------------------------------------------------------------</a>
<a id="3855" class="Comment">-- Partitions (2,2).</a>

<a id="3877" class="Comment">-- These proofs are by composing with the proofs for (2,1).</a>

<a id="xy∙z≈yx∙z"></a><a id="3938" href="Algebra.Properties.CommutativeSemigroup.html#3938" class="Function">xy∙z≈yx∙z</a> <a id="3948" class="Symbol">:</a>  <a id="3951" class="Symbol">∀</a> <a id="3953" href="Algebra.Properties.CommutativeSemigroup.html#3953" class="Bound">x</a> <a id="3955" href="Algebra.Properties.CommutativeSemigroup.html#3955" class="Bound">y</a> <a id="3957" href="Algebra.Properties.CommutativeSemigroup.html#3957" class="Bound">z</a> <a id="3959" class="Symbol">→</a> <a id="3961" class="Symbol">(</a><a id="3962" href="Algebra.Properties.CommutativeSemigroup.html#3953" class="Bound">x</a> <a id="3964" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="3966" href="Algebra.Properties.CommutativeSemigroup.html#3955" class="Bound">y</a><a id="3967" class="Symbol">)</a> <a id="3969" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="3971" href="Algebra.Properties.CommutativeSemigroup.html#3957" class="Bound">z</a> <a id="3973" href="Algebra.Bundles.html#5610" class="Field Operator">≈</a> <a id="3975" class="Symbol">(</a><a id="3976" href="Algebra.Properties.CommutativeSemigroup.html#3955" class="Bound">y</a> <a id="3978" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="3980" href="Algebra.Properties.CommutativeSemigroup.html#3953" class="Bound">x</a><a id="3981" class="Symbol">)</a> <a id="3983" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="3985" href="Algebra.Properties.CommutativeSemigroup.html#3957" class="Bound">z</a>
<a id="3987" href="Algebra.Properties.CommutativeSemigroup.html#3938" class="Function">xy∙z≈yx∙z</a> <a id="3997" href="Algebra.Properties.CommutativeSemigroup.html#3997" class="Bound">x</a> <a id="3999" href="Algebra.Properties.CommutativeSemigroup.html#3999" class="Bound">y</a> <a id="4001" href="Algebra.Properties.CommutativeSemigroup.html#4001" class="Bound">z</a> <a id="4003" class="Symbol">=</a>  <a id="4006" href="Relation.Binary.Structures.html#1693" class="Function">trans</a> <a id="4012" class="Symbol">(</a><a id="4013" href="Algebra.Properties.CommutativeSemigroup.html#3247" class="Function">xy∙z≈y∙xz</a> <a id="4023" class="Symbol">_</a> <a id="4025" class="Symbol">_</a> <a id="4027" class="Symbol">_)</a> <a id="4030" class="Symbol">(</a><a id="4031" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="4035" class="Symbol">(</a><a id="4036" href="Algebra.Structures.html#3444" class="Function">assoc</a> <a id="4042" href="Algebra.Properties.CommutativeSemigroup.html#3999" class="Bound">y</a> <a id="4044" href="Algebra.Properties.CommutativeSemigroup.html#3997" class="Bound">x</a> <a id="4046" href="Algebra.Properties.CommutativeSemigroup.html#4001" class="Bound">z</a><a id="4047" class="Symbol">))</a>

<a id="xy∙z≈zy∙x"></a><a id="4051" href="Algebra.Properties.CommutativeSemigroup.html#4051" class="Function">xy∙z≈zy∙x</a> <a id="4061" class="Symbol">:</a>  <a id="4064" class="Symbol">∀</a> <a id="4066" href="Algebra.Properties.CommutativeSemigroup.html#4066" class="Bound">x</a> <a id="4068" href="Algebra.Properties.CommutativeSemigroup.html#4068" class="Bound">y</a> <a id="4070" href="Algebra.Properties.CommutativeSemigroup.html#4070" class="Bound">z</a> <a id="4072" class="Symbol">→</a> <a id="4074" class="Symbol">(</a><a id="4075" href="Algebra.Properties.CommutativeSemigroup.html#4066" class="Bound">x</a> <a id="4077" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="4079" href="Algebra.Properties.CommutativeSemigroup.html#4068" class="Bound">y</a><a id="4080" class="Symbol">)</a> <a id="4082" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="4084" href="Algebra.Properties.CommutativeSemigroup.html#4070" class="Bound">z</a> <a id="4086" href="Algebra.Bundles.html#5610" class="Field Operator">≈</a> <a id="4088" class="Symbol">(</a><a id="4089" href="Algebra.Properties.CommutativeSemigroup.html#4070" class="Bound">z</a> <a id="4091" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="4093" href="Algebra.Properties.CommutativeSemigroup.html#4068" class="Bound">y</a><a id="4094" class="Symbol">)</a> <a id="4096" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="4098" href="Algebra.Properties.CommutativeSemigroup.html#4066" class="Bound">x</a>
<a id="4100" href="Algebra.Properties.CommutativeSemigroup.html#4051" class="Function">xy∙z≈zy∙x</a> <a id="4110" href="Algebra.Properties.CommutativeSemigroup.html#4110" class="Bound">x</a> <a id="4112" href="Algebra.Properties.CommutativeSemigroup.html#4112" class="Bound">y</a> <a id="4114" href="Algebra.Properties.CommutativeSemigroup.html#4114" class="Bound">z</a> <a id="4116" class="Symbol">=</a>  <a id="4119" href="Relation.Binary.Structures.html#1693" class="Function">trans</a> <a id="4125" class="Symbol">(</a><a id="4126" href="Algebra.Properties.CommutativeSemigroup.html#3354" class="Function">xy∙z≈z∙yx</a> <a id="4136" href="Algebra.Properties.CommutativeSemigroup.html#4110" class="Bound">x</a> <a id="4138" href="Algebra.Properties.CommutativeSemigroup.html#4112" class="Bound">y</a> <a id="4140" href="Algebra.Properties.CommutativeSemigroup.html#4114" class="Bound">z</a><a id="4141" class="Symbol">)</a> <a id="4143" class="Symbol">(</a><a id="4144" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="4148" class="Symbol">(</a><a id="4149" href="Algebra.Structures.html#3444" class="Function">assoc</a> <a id="4155" href="Algebra.Properties.CommutativeSemigroup.html#4114" class="Bound">z</a> <a id="4157" href="Algebra.Properties.CommutativeSemigroup.html#4112" class="Bound">y</a> <a id="4159" href="Algebra.Properties.CommutativeSemigroup.html#4110" class="Bound">x</a><a id="4160" class="Symbol">))</a>

<a id="xy∙z≈xz∙y"></a><a id="4164" href="Algebra.Properties.CommutativeSemigroup.html#4164" class="Function">xy∙z≈xz∙y</a> <a id="4174" class="Symbol">:</a>  <a id="4177" class="Symbol">∀</a> <a id="4179" href="Algebra.Properties.CommutativeSemigroup.html#4179" class="Bound">x</a> <a id="4181" href="Algebra.Properties.CommutativeSemigroup.html#4181" class="Bound">y</a> <a id="4183" href="Algebra.Properties.CommutativeSemigroup.html#4183" class="Bound">z</a> <a id="4185" class="Symbol">→</a> <a id="4187" class="Symbol">(</a><a id="4188" href="Algebra.Properties.CommutativeSemigroup.html#4179" class="Bound">x</a> <a id="4190" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="4192" href="Algebra.Properties.CommutativeSemigroup.html#4181" class="Bound">y</a><a id="4193" class="Symbol">)</a> <a id="4195" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="4197" href="Algebra.Properties.CommutativeSemigroup.html#4183" class="Bound">z</a> <a id="4199" href="Algebra.Bundles.html#5610" class="Field Operator">≈</a> <a id="4201" class="Symbol">(</a><a id="4202" href="Algebra.Properties.CommutativeSemigroup.html#4179" class="Bound">x</a> <a id="4204" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="4206" href="Algebra.Properties.CommutativeSemigroup.html#4183" class="Bound">z</a><a id="4207" class="Symbol">)</a> <a id="4209" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="4211" href="Algebra.Properties.CommutativeSemigroup.html#4181" class="Bound">y</a>
<a id="4213" href="Algebra.Properties.CommutativeSemigroup.html#4164" class="Function">xy∙z≈xz∙y</a> <a id="4223" href="Algebra.Properties.CommutativeSemigroup.html#4223" class="Bound">x</a> <a id="4225" href="Algebra.Properties.CommutativeSemigroup.html#4225" class="Bound">y</a> <a id="4227" href="Algebra.Properties.CommutativeSemigroup.html#4227" class="Bound">z</a> <a id="4229" class="Symbol">=</a>  <a id="4232" href="Relation.Binary.Structures.html#1693" class="Function">trans</a> <a id="4238" class="Symbol">(</a><a id="4239" href="Algebra.Properties.CommutativeSemigroup.html#3461" class="Function">xy∙z≈x∙zy</a> <a id="4249" href="Algebra.Properties.CommutativeSemigroup.html#4223" class="Bound">x</a> <a id="4251" href="Algebra.Properties.CommutativeSemigroup.html#4225" class="Bound">y</a> <a id="4253" href="Algebra.Properties.CommutativeSemigroup.html#4227" class="Bound">z</a><a id="4254" class="Symbol">)</a> <a id="4256" class="Symbol">(</a><a id="4257" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="4261" class="Symbol">(</a><a id="4262" href="Algebra.Structures.html#3444" class="Function">assoc</a> <a id="4268" href="Algebra.Properties.CommutativeSemigroup.html#4223" class="Bound">x</a> <a id="4270" href="Algebra.Properties.CommutativeSemigroup.html#4227" class="Bound">z</a> <a id="4272" href="Algebra.Properties.CommutativeSemigroup.html#4225" class="Bound">y</a><a id="4273" class="Symbol">))</a>

<a id="xy∙z≈yz∙x"></a><a id="4277" href="Algebra.Properties.CommutativeSemigroup.html#4277" class="Function">xy∙z≈yz∙x</a> <a id="4287" class="Symbol">:</a>  <a id="4290" class="Symbol">∀</a> <a id="4292" href="Algebra.Properties.CommutativeSemigroup.html#4292" class="Bound">x</a> <a id="4294" href="Algebra.Properties.CommutativeSemigroup.html#4294" class="Bound">y</a> <a id="4296" href="Algebra.Properties.CommutativeSemigroup.html#4296" class="Bound">z</a> <a id="4298" class="Symbol">→</a> <a id="4300" class="Symbol">(</a><a id="4301" href="Algebra.Properties.CommutativeSemigroup.html#4292" class="Bound">x</a> <a id="4303" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="4305" href="Algebra.Properties.CommutativeSemigroup.html#4294" class="Bound">y</a><a id="4306" class="Symbol">)</a> <a id="4308" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="4310" href="Algebra.Properties.CommutativeSemigroup.html#4296" class="Bound">z</a> <a id="4312" href="Algebra.Bundles.html#5610" class="Field Operator">≈</a> <a id="4314" class="Symbol">(</a><a id="4315" href="Algebra.Properties.CommutativeSemigroup.html#4294" class="Bound">y</a> <a id="4317" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="4319" href="Algebra.Properties.CommutativeSemigroup.html#4296" class="Bound">z</a><a id="4320" class="Symbol">)</a> <a id="4322" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="4324" href="Algebra.Properties.CommutativeSemigroup.html#4292" class="Bound">x</a>
<a id="4326" href="Algebra.Properties.CommutativeSemigroup.html#4277" class="Function">xy∙z≈yz∙x</a> <a id="4336" href="Algebra.Properties.CommutativeSemigroup.html#4336" class="Bound">x</a> <a id="4338" href="Algebra.Properties.CommutativeSemigroup.html#4338" class="Bound">y</a> <a id="4340" href="Algebra.Properties.CommutativeSemigroup.html#4340" class="Bound">z</a> <a id="4342" class="Symbol">=</a>  <a id="4345" href="Relation.Binary.Structures.html#1693" class="Function">trans</a> <a id="4351" class="Symbol">(</a><a id="4352" href="Algebra.Properties.CommutativeSemigroup.html#3568" class="Function">xy∙z≈y∙zx</a> <a id="4362" href="Algebra.Properties.CommutativeSemigroup.html#4336" class="Bound">x</a> <a id="4364" href="Algebra.Properties.CommutativeSemigroup.html#4338" class="Bound">y</a> <a id="4366" href="Algebra.Properties.CommutativeSemigroup.html#4340" class="Bound">z</a><a id="4367" class="Symbol">)</a> <a id="4369" class="Symbol">(</a><a id="4370" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="4374" class="Symbol">(</a><a id="4375" href="Algebra.Structures.html#3444" class="Function">assoc</a> <a id="4381" href="Algebra.Properties.CommutativeSemigroup.html#4338" class="Bound">y</a> <a id="4383" href="Algebra.Properties.CommutativeSemigroup.html#4340" class="Bound">z</a> <a id="4385" href="Algebra.Properties.CommutativeSemigroup.html#4336" class="Bound">x</a><a id="4386" class="Symbol">))</a>

<a id="xy∙z≈zx∙y"></a><a id="4390" href="Algebra.Properties.CommutativeSemigroup.html#4390" class="Function">xy∙z≈zx∙y</a> <a id="4400" class="Symbol">:</a>  <a id="4403" class="Symbol">∀</a> <a id="4405" href="Algebra.Properties.CommutativeSemigroup.html#4405" class="Bound">x</a> <a id="4407" href="Algebra.Properties.CommutativeSemigroup.html#4407" class="Bound">y</a> <a id="4409" href="Algebra.Properties.CommutativeSemigroup.html#4409" class="Bound">z</a> <a id="4411" class="Symbol">→</a> <a id="4413" class="Symbol">(</a><a id="4414" href="Algebra.Properties.CommutativeSemigroup.html#4405" class="Bound">x</a> <a id="4416" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="4418" href="Algebra.Properties.CommutativeSemigroup.html#4407" class="Bound">y</a><a id="4419" class="Symbol">)</a> <a id="4421" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="4423" href="Algebra.Properties.CommutativeSemigroup.html#4409" class="Bound">z</a> <a id="4425" href="Algebra.Bundles.html#5610" class="Field Operator">≈</a> <a id="4427" class="Symbol">(</a><a id="4428" href="Algebra.Properties.CommutativeSemigroup.html#4409" class="Bound">z</a> <a id="4430" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="4432" href="Algebra.Properties.CommutativeSemigroup.html#4405" class="Bound">x</a><a id="4433" class="Symbol">)</a> <a id="4435" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="4437" href="Algebra.Properties.CommutativeSemigroup.html#4407" class="Bound">y</a>
<a id="4439" href="Algebra.Properties.CommutativeSemigroup.html#4390" class="Function">xy∙z≈zx∙y</a> <a id="4449" href="Algebra.Properties.CommutativeSemigroup.html#4449" class="Bound">x</a> <a id="4451" href="Algebra.Properties.CommutativeSemigroup.html#4451" class="Bound">y</a> <a id="4453" href="Algebra.Properties.CommutativeSemigroup.html#4453" class="Bound">z</a> <a id="4455" class="Symbol">=</a>  <a id="4458" href="Relation.Binary.Structures.html#1693" class="Function">trans</a> <a id="4464" class="Symbol">(</a><a id="4465" href="Algebra.Properties.CommutativeSemigroup.html#3675" class="Function">xy∙z≈z∙xy</a> <a id="4475" href="Algebra.Properties.CommutativeSemigroup.html#4449" class="Bound">x</a> <a id="4477" href="Algebra.Properties.CommutativeSemigroup.html#4451" class="Bound">y</a> <a id="4479" href="Algebra.Properties.CommutativeSemigroup.html#4453" class="Bound">z</a><a id="4480" class="Symbol">)</a> <a id="4482" class="Symbol">(</a><a id="4483" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="4487" class="Symbol">(</a><a id="4488" href="Algebra.Structures.html#3444" class="Function">assoc</a> <a id="4494" href="Algebra.Properties.CommutativeSemigroup.html#4453" class="Bound">z</a> <a id="4496" href="Algebra.Properties.CommutativeSemigroup.html#4449" class="Bound">x</a> <a id="4498" href="Algebra.Properties.CommutativeSemigroup.html#4451" class="Bound">y</a><a id="4499" class="Symbol">))</a>

<a id="4503" class="Comment">------------------------------------------------------------------------</a>
<a id="4576" class="Comment">-- commutative semigroup has Jordan identity</a>

<a id="xy∙xx≈x∙yxx"></a><a id="4622" href="Algebra.Properties.CommutativeSemigroup.html#4622" class="Function">xy∙xx≈x∙yxx</a> <a id="4634" class="Symbol">:</a> <a id="4636" class="Symbol">∀</a> <a id="4638" href="Algebra.Properties.CommutativeSemigroup.html#4638" class="Bound">x</a> <a id="4640" href="Algebra.Properties.CommutativeSemigroup.html#4640" class="Bound">y</a> <a id="4642" class="Symbol">→</a> <a id="4644" class="Symbol">(</a><a id="4645" href="Algebra.Properties.CommutativeSemigroup.html#4638" class="Bound">x</a> <a id="4647" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="4649" href="Algebra.Properties.CommutativeSemigroup.html#4640" class="Bound">y</a><a id="4650" class="Symbol">)</a> <a id="4652" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="4654" class="Symbol">(</a><a id="4655" href="Algebra.Properties.CommutativeSemigroup.html#4638" class="Bound">x</a> <a id="4657" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="4659" href="Algebra.Properties.CommutativeSemigroup.html#4638" class="Bound">x</a><a id="4660" class="Symbol">)</a> <a id="4662" href="Algebra.Bundles.html#5610" class="Field Operator">≈</a> <a id="4664" href="Algebra.Properties.CommutativeSemigroup.html#4638" class="Bound">x</a> <a id="4666" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="4668" class="Symbol">(</a><a id="4669" href="Algebra.Properties.CommutativeSemigroup.html#4640" class="Bound">y</a> <a id="4671" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="4673" class="Symbol">(</a><a id="4674" href="Algebra.Properties.CommutativeSemigroup.html#4638" class="Bound">x</a> <a id="4676" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="4678" href="Algebra.Properties.CommutativeSemigroup.html#4638" class="Bound">x</a><a id="4679" class="Symbol">))</a>
<a id="4682" href="Algebra.Properties.CommutativeSemigroup.html#4622" class="Function">xy∙xx≈x∙yxx</a> <a id="4694" href="Algebra.Properties.CommutativeSemigroup.html#4694" class="Bound">x</a> <a id="4696" href="Algebra.Properties.CommutativeSemigroup.html#4696" class="Bound">y</a> <a id="4698" class="Symbol">=</a> <a id="4700" href="Algebra.Structures.html#3444" class="Function">assoc</a> <a id="4706" href="Algebra.Properties.CommutativeSemigroup.html#4694" class="Bound">x</a> <a id="4708" href="Algebra.Properties.CommutativeSemigroup.html#4696" class="Bound">y</a> <a id="4710" class="Symbol">((</a><a id="4712" href="Algebra.Properties.CommutativeSemigroup.html#4694" class="Bound">x</a> <a id="4714" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="4716" href="Algebra.Properties.CommutativeSemigroup.html#4694" class="Bound">x</a><a id="4717" class="Symbol">))</a>

<a id="4721" class="Comment">------------------------------------------------------------------------</a>
<a id="4794" class="Comment">-- commutative semigroup is left/right/middle semiMedial</a>

<a id="semimedialˡ"></a><a id="4852" href="Algebra.Properties.CommutativeSemigroup.html#4852" class="Function">semimedialˡ</a> <a id="4864" class="Symbol">:</a> <a id="4866" href="Algebra.Definitions.html#7078" class="Function">LeftSemimedial</a> <a id="4881" href="Algebra.Bundles.html#5654" class="Field Operator">_∙_</a>
<a id="4885" href="Algebra.Properties.CommutativeSemigroup.html#4852" class="Function">semimedialˡ</a> <a id="4897" href="Algebra.Properties.CommutativeSemigroup.html#4897" class="Bound">x</a> <a id="4899" href="Algebra.Properties.CommutativeSemigroup.html#4899" class="Bound">y</a> <a id="4901" href="Algebra.Properties.CommutativeSemigroup.html#4901" class="Bound">z</a> <a id="4903" class="Symbol">=</a> <a id="4905" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="4913" class="Symbol">(</a><a id="4914" href="Algebra.Properties.CommutativeSemigroup.html#4897" class="Bound">x</a> <a id="4916" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="4918" href="Algebra.Properties.CommutativeSemigroup.html#4897" class="Bound">x</a><a id="4919" class="Symbol">)</a> <a id="4921" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="4923" class="Symbol">(</a><a id="4924" href="Algebra.Properties.CommutativeSemigroup.html#4899" class="Bound">y</a> <a id="4926" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="4928" href="Algebra.Properties.CommutativeSemigroup.html#4901" class="Bound">z</a><a id="4929" class="Symbol">)</a> <a id="4931" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4934" href="Algebra.Structures.html#3444" class="Function">assoc</a> <a id="4940" href="Algebra.Properties.CommutativeSemigroup.html#4897" class="Bound">x</a> <a id="4942" href="Algebra.Properties.CommutativeSemigroup.html#4897" class="Bound">x</a> <a id="4944" class="Symbol">(</a><a id="4945" href="Algebra.Properties.CommutativeSemigroup.html#4899" class="Bound">y</a> <a id="4947" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="4949" href="Algebra.Properties.CommutativeSemigroup.html#4901" class="Bound">z</a><a id="4950" class="Symbol">)</a> <a id="4952" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="4956" href="Algebra.Properties.CommutativeSemigroup.html#4897" class="Bound">x</a> <a id="4958" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="4960" class="Symbol">(</a><a id="4961" href="Algebra.Properties.CommutativeSemigroup.html#4897" class="Bound">x</a> <a id="4963" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="4965" class="Symbol">(</a><a id="4966" href="Algebra.Properties.CommutativeSemigroup.html#4899" class="Bound">y</a> <a id="4968" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="4970" href="Algebra.Properties.CommutativeSemigroup.html#4901" class="Bound">z</a><a id="4971" class="Symbol">))</a> <a id="4974" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4977" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a> <a id="4985" class="Symbol">(</a><a id="4986" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="4990" class="Symbol">(</a><a id="4991" href="Algebra.Structures.html#3444" class="Function">assoc</a> <a id="4997" href="Algebra.Properties.CommutativeSemigroup.html#4897" class="Bound">x</a> <a id="4999" href="Algebra.Properties.CommutativeSemigroup.html#4899" class="Bound">y</a> <a id="5001" href="Algebra.Properties.CommutativeSemigroup.html#4901" class="Bound">z</a><a id="5002" class="Symbol">))</a> <a id="5005" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="5009" href="Algebra.Properties.CommutativeSemigroup.html#4897" class="Bound">x</a> <a id="5011" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5013" class="Symbol">((</a><a id="5015" href="Algebra.Properties.CommutativeSemigroup.html#4897" class="Bound">x</a> <a id="5017" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5019" href="Algebra.Properties.CommutativeSemigroup.html#4899" class="Bound">y</a><a id="5020" class="Symbol">)</a> <a id="5022" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5024" href="Algebra.Properties.CommutativeSemigroup.html#4901" class="Bound">z</a><a id="5025" class="Symbol">)</a> <a id="5027" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5030" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a> <a id="5038" class="Symbol">(</a><a id="5039" href="Algebra.Consequences.Base.html#1087" class="Function">∙-congʳ</a> <a id="5047" class="Symbol">(</a><a id="5048" href="Algebra.Structures.html#3765" class="Function">comm</a> <a id="5053" href="Algebra.Properties.CommutativeSemigroup.html#4897" class="Bound">x</a> <a id="5055" href="Algebra.Properties.CommutativeSemigroup.html#4899" class="Bound">y</a><a id="5056" class="Symbol">))</a> <a id="5059" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="5063" href="Algebra.Properties.CommutativeSemigroup.html#4897" class="Bound">x</a> <a id="5065" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5067" class="Symbol">((</a><a id="5069" href="Algebra.Properties.CommutativeSemigroup.html#4899" class="Bound">y</a> <a id="5071" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5073" href="Algebra.Properties.CommutativeSemigroup.html#4897" class="Bound">x</a><a id="5074" class="Symbol">)</a> <a id="5076" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5078" href="Algebra.Properties.CommutativeSemigroup.html#4901" class="Bound">z</a><a id="5079" class="Symbol">)</a> <a id="5081" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5084" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a> <a id="5092" class="Symbol">(</a><a id="5093" href="Algebra.Structures.html#3444" class="Function">assoc</a> <a id="5099" href="Algebra.Properties.CommutativeSemigroup.html#4899" class="Bound">y</a> <a id="5101" href="Algebra.Properties.CommutativeSemigroup.html#4897" class="Bound">x</a> <a id="5103" href="Algebra.Properties.CommutativeSemigroup.html#4901" class="Bound">z</a><a id="5104" class="Symbol">)</a> <a id="5106" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="5110" href="Algebra.Properties.CommutativeSemigroup.html#4897" class="Bound">x</a> <a id="5112" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5114" class="Symbol">(</a><a id="5115" href="Algebra.Properties.CommutativeSemigroup.html#4899" class="Bound">y</a> <a id="5117" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5119" class="Symbol">(</a><a id="5120" href="Algebra.Properties.CommutativeSemigroup.html#4897" class="Bound">x</a> <a id="5122" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5124" href="Algebra.Properties.CommutativeSemigroup.html#4901" class="Bound">z</a><a id="5125" class="Symbol">))</a> <a id="5128" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5131" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="5135" class="Symbol">(</a><a id="5136" href="Algebra.Structures.html#3444" class="Function">assoc</a> <a id="5142" href="Algebra.Properties.CommutativeSemigroup.html#4897" class="Bound">x</a> <a id="5144" href="Algebra.Properties.CommutativeSemigroup.html#4899" class="Bound">y</a> <a id="5146" class="Symbol">((</a><a id="5148" href="Algebra.Properties.CommutativeSemigroup.html#4897" class="Bound">x</a> <a id="5150" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5152" href="Algebra.Properties.CommutativeSemigroup.html#4901" class="Bound">z</a><a id="5153" class="Symbol">)))</a> <a id="5157" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="5161" class="Symbol">(</a><a id="5162" href="Algebra.Properties.CommutativeSemigroup.html#4897" class="Bound">x</a> <a id="5164" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5166" href="Algebra.Properties.CommutativeSemigroup.html#4899" class="Bound">y</a><a id="5167" class="Symbol">)</a> <a id="5169" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5171" class="Symbol">(</a><a id="5172" href="Algebra.Properties.CommutativeSemigroup.html#4897" class="Bound">x</a> <a id="5174" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5176" href="Algebra.Properties.CommutativeSemigroup.html#4901" class="Bound">z</a><a id="5177" class="Symbol">)</a> <a id="5179" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="semimedialʳ"></a><a id="5182" href="Algebra.Properties.CommutativeSemigroup.html#5182" class="Function">semimedialʳ</a> <a id="5194" class="Symbol">:</a> <a id="5196" href="Algebra.Definitions.html#7183" class="Function">RightSemimedial</a> <a id="5212" href="Algebra.Bundles.html#5654" class="Field Operator">_∙_</a>
<a id="5216" href="Algebra.Properties.CommutativeSemigroup.html#5182" class="Function">semimedialʳ</a> <a id="5228" href="Algebra.Properties.CommutativeSemigroup.html#5228" class="Bound">x</a> <a id="5230" href="Algebra.Properties.CommutativeSemigroup.html#5230" class="Bound">y</a> <a id="5232" href="Algebra.Properties.CommutativeSemigroup.html#5232" class="Bound">z</a> <a id="5234" class="Symbol">=</a> <a id="5236" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="5244" class="Symbol">(</a><a id="5245" href="Algebra.Properties.CommutativeSemigroup.html#5230" class="Bound">y</a> <a id="5247" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5249" href="Algebra.Properties.CommutativeSemigroup.html#5232" class="Bound">z</a><a id="5250" class="Symbol">)</a> <a id="5252" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5254" class="Symbol">(</a><a id="5255" href="Algebra.Properties.CommutativeSemigroup.html#5228" class="Bound">x</a> <a id="5257" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5259" href="Algebra.Properties.CommutativeSemigroup.html#5228" class="Bound">x</a><a id="5260" class="Symbol">)</a> <a id="5262" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5265" href="Algebra.Structures.html#3444" class="Function">assoc</a> <a id="5271" href="Algebra.Properties.CommutativeSemigroup.html#5230" class="Bound">y</a> <a id="5273" href="Algebra.Properties.CommutativeSemigroup.html#5232" class="Bound">z</a> <a id="5275" class="Symbol">(</a><a id="5276" href="Algebra.Properties.CommutativeSemigroup.html#5228" class="Bound">x</a> <a id="5278" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5280" href="Algebra.Properties.CommutativeSemigroup.html#5228" class="Bound">x</a><a id="5281" class="Symbol">)</a> <a id="5283" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="5287" href="Algebra.Properties.CommutativeSemigroup.html#5230" class="Bound">y</a> <a id="5289" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5291" class="Symbol">(</a><a id="5292" href="Algebra.Properties.CommutativeSemigroup.html#5232" class="Bound">z</a> <a id="5294" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5296" class="Symbol">(</a><a id="5297" href="Algebra.Properties.CommutativeSemigroup.html#5228" class="Bound">x</a> <a id="5299" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5301" href="Algebra.Properties.CommutativeSemigroup.html#5228" class="Bound">x</a><a id="5302" class="Symbol">))</a> <a id="5305" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5308" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a> <a id="5316" class="Symbol">(</a><a id="5317" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="5321" class="Symbol">(</a><a id="5322" href="Algebra.Structures.html#3444" class="Function">assoc</a> <a id="5328" href="Algebra.Properties.CommutativeSemigroup.html#5232" class="Bound">z</a> <a id="5330" href="Algebra.Properties.CommutativeSemigroup.html#5228" class="Bound">x</a> <a id="5332" href="Algebra.Properties.CommutativeSemigroup.html#5228" class="Bound">x</a><a id="5333" class="Symbol">))</a> <a id="5336" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="5340" href="Algebra.Properties.CommutativeSemigroup.html#5230" class="Bound">y</a> <a id="5342" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5344" class="Symbol">((</a><a id="5346" href="Algebra.Properties.CommutativeSemigroup.html#5232" class="Bound">z</a> <a id="5348" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5350" href="Algebra.Properties.CommutativeSemigroup.html#5228" class="Bound">x</a><a id="5351" class="Symbol">)</a> <a id="5353" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5355" href="Algebra.Properties.CommutativeSemigroup.html#5228" class="Bound">x</a><a id="5356" class="Symbol">)</a> <a id="5358" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5361" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a> <a id="5369" class="Symbol">(</a><a id="5370" href="Algebra.Consequences.Base.html#1087" class="Function">∙-congʳ</a> <a id="5378" class="Symbol">(</a><a id="5379" href="Algebra.Structures.html#3765" class="Function">comm</a> <a id="5384" href="Algebra.Properties.CommutativeSemigroup.html#5232" class="Bound">z</a> <a id="5386" href="Algebra.Properties.CommutativeSemigroup.html#5228" class="Bound">x</a><a id="5387" class="Symbol">))</a> <a id="5390" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="5394" href="Algebra.Properties.CommutativeSemigroup.html#5230" class="Bound">y</a> <a id="5396" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5398" class="Symbol">((</a><a id="5400" href="Algebra.Properties.CommutativeSemigroup.html#5228" class="Bound">x</a> <a id="5402" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5404" href="Algebra.Properties.CommutativeSemigroup.html#5232" class="Bound">z</a><a id="5405" class="Symbol">)</a> <a id="5407" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5409" href="Algebra.Properties.CommutativeSemigroup.html#5228" class="Bound">x</a><a id="5410" class="Symbol">)</a> <a id="5412" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5415" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a> <a id="5423" class="Symbol">(</a><a id="5424" href="Algebra.Structures.html#3444" class="Function">assoc</a> <a id="5430" href="Algebra.Properties.CommutativeSemigroup.html#5228" class="Bound">x</a> <a id="5432" href="Algebra.Properties.CommutativeSemigroup.html#5232" class="Bound">z</a> <a id="5434" href="Algebra.Properties.CommutativeSemigroup.html#5228" class="Bound">x</a><a id="5435" class="Symbol">)</a> <a id="5437" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="5441" href="Algebra.Properties.CommutativeSemigroup.html#5230" class="Bound">y</a> <a id="5443" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5445" class="Symbol">(</a><a id="5446" href="Algebra.Properties.CommutativeSemigroup.html#5228" class="Bound">x</a> <a id="5448" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5450" class="Symbol">(</a><a id="5451" href="Algebra.Properties.CommutativeSemigroup.html#5232" class="Bound">z</a> <a id="5453" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5455" href="Algebra.Properties.CommutativeSemigroup.html#5228" class="Bound">x</a><a id="5456" class="Symbol">))</a> <a id="5459" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5462" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="5466" class="Symbol">(</a><a id="5467" href="Algebra.Structures.html#3444" class="Function">assoc</a> <a id="5473" href="Algebra.Properties.CommutativeSemigroup.html#5230" class="Bound">y</a> <a id="5475" href="Algebra.Properties.CommutativeSemigroup.html#5228" class="Bound">x</a> <a id="5477" class="Symbol">((</a><a id="5479" href="Algebra.Properties.CommutativeSemigroup.html#5232" class="Bound">z</a> <a id="5481" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5483" href="Algebra.Properties.CommutativeSemigroup.html#5228" class="Bound">x</a><a id="5484" class="Symbol">)))</a> <a id="5488" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="5492" class="Symbol">(</a><a id="5493" href="Algebra.Properties.CommutativeSemigroup.html#5230" class="Bound">y</a> <a id="5495" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5497" href="Algebra.Properties.CommutativeSemigroup.html#5228" class="Bound">x</a><a id="5498" class="Symbol">)</a> <a id="5500" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5502" class="Symbol">(</a><a id="5503" href="Algebra.Properties.CommutativeSemigroup.html#5232" class="Bound">z</a> <a id="5505" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5507" href="Algebra.Properties.CommutativeSemigroup.html#5228" class="Bound">x</a><a id="5508" class="Symbol">)</a> <a id="5510" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="middleSemimedial"></a><a id="5513" href="Algebra.Properties.CommutativeSemigroup.html#5513" class="Function">middleSemimedial</a> <a id="5530" class="Symbol">:</a> <a id="5532" class="Symbol">∀</a> <a id="5534" href="Algebra.Properties.CommutativeSemigroup.html#5534" class="Bound">x</a> <a id="5536" href="Algebra.Properties.CommutativeSemigroup.html#5536" class="Bound">y</a> <a id="5538" href="Algebra.Properties.CommutativeSemigroup.html#5538" class="Bound">z</a> <a id="5540" class="Symbol">→</a> <a id="5542" class="Symbol">(</a><a id="5543" href="Algebra.Properties.CommutativeSemigroup.html#5534" class="Bound">x</a> <a id="5545" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5547" href="Algebra.Properties.CommutativeSemigroup.html#5536" class="Bound">y</a><a id="5548" class="Symbol">)</a> <a id="5550" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5552" class="Symbol">(</a><a id="5553" href="Algebra.Properties.CommutativeSemigroup.html#5538" class="Bound">z</a> <a id="5555" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5557" href="Algebra.Properties.CommutativeSemigroup.html#5534" class="Bound">x</a><a id="5558" class="Symbol">)</a> <a id="5560" href="Algebra.Bundles.html#5610" class="Field Operator">≈</a> <a id="5562" class="Symbol">(</a><a id="5563" href="Algebra.Properties.CommutativeSemigroup.html#5534" class="Bound">x</a> <a id="5565" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5567" href="Algebra.Properties.CommutativeSemigroup.html#5538" class="Bound">z</a><a id="5568" class="Symbol">)</a> <a id="5570" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5572" class="Symbol">(</a><a id="5573" href="Algebra.Properties.CommutativeSemigroup.html#5536" class="Bound">y</a> <a id="5575" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5577" href="Algebra.Properties.CommutativeSemigroup.html#5534" class="Bound">x</a><a id="5578" class="Symbol">)</a>
<a id="5580" href="Algebra.Properties.CommutativeSemigroup.html#5513" class="Function">middleSemimedial</a> <a id="5597" href="Algebra.Properties.CommutativeSemigroup.html#5597" class="Bound">x</a> <a id="5599" href="Algebra.Properties.CommutativeSemigroup.html#5599" class="Bound">y</a> <a id="5601" href="Algebra.Properties.CommutativeSemigroup.html#5601" class="Bound">z</a> <a id="5603" class="Symbol">=</a> <a id="5605" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="5613" class="Symbol">(</a><a id="5614" href="Algebra.Properties.CommutativeSemigroup.html#5597" class="Bound">x</a> <a id="5616" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5618" href="Algebra.Properties.CommutativeSemigroup.html#5599" class="Bound">y</a><a id="5619" class="Symbol">)</a> <a id="5621" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5623" class="Symbol">(</a><a id="5624" href="Algebra.Properties.CommutativeSemigroup.html#5601" class="Bound">z</a> <a id="5626" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5628" href="Algebra.Properties.CommutativeSemigroup.html#5597" class="Bound">x</a><a id="5629" class="Symbol">)</a> <a id="5631" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5634" href="Algebra.Structures.html#3444" class="Function">assoc</a> <a id="5640" href="Algebra.Properties.CommutativeSemigroup.html#5597" class="Bound">x</a> <a id="5642" href="Algebra.Properties.CommutativeSemigroup.html#5599" class="Bound">y</a> <a id="5644" class="Symbol">((</a><a id="5646" href="Algebra.Properties.CommutativeSemigroup.html#5601" class="Bound">z</a> <a id="5648" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5650" href="Algebra.Properties.CommutativeSemigroup.html#5597" class="Bound">x</a><a id="5651" class="Symbol">))</a> <a id="5654" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="5658" href="Algebra.Properties.CommutativeSemigroup.html#5597" class="Bound">x</a> <a id="5660" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5662" class="Symbol">(</a><a id="5663" href="Algebra.Properties.CommutativeSemigroup.html#5599" class="Bound">y</a> <a id="5665" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5667" class="Symbol">(</a><a id="5668" href="Algebra.Properties.CommutativeSemigroup.html#5601" class="Bound">z</a> <a id="5670" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5672" href="Algebra.Properties.CommutativeSemigroup.html#5597" class="Bound">x</a><a id="5673" class="Symbol">))</a> <a id="5676" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5679" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a> <a id="5687" class="Symbol">(</a><a id="5688" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="5692" class="Symbol">(</a><a id="5693" href="Algebra.Structures.html#3444" class="Function">assoc</a> <a id="5699" href="Algebra.Properties.CommutativeSemigroup.html#5599" class="Bound">y</a> <a id="5701" href="Algebra.Properties.CommutativeSemigroup.html#5601" class="Bound">z</a> <a id="5703" href="Algebra.Properties.CommutativeSemigroup.html#5597" class="Bound">x</a><a id="5704" class="Symbol">))</a> <a id="5707" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="5711" href="Algebra.Properties.CommutativeSemigroup.html#5597" class="Bound">x</a> <a id="5713" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5715" class="Symbol">((</a><a id="5717" href="Algebra.Properties.CommutativeSemigroup.html#5599" class="Bound">y</a> <a id="5719" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5721" href="Algebra.Properties.CommutativeSemigroup.html#5601" class="Bound">z</a><a id="5722" class="Symbol">)</a> <a id="5724" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5726" href="Algebra.Properties.CommutativeSemigroup.html#5597" class="Bound">x</a><a id="5727" class="Symbol">)</a> <a id="5729" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5732" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a> <a id="5740" class="Symbol">(</a><a id="5741" href="Algebra.Consequences.Base.html#1087" class="Function">∙-congʳ</a> <a id="5749" class="Symbol">(</a><a id="5750" href="Algebra.Structures.html#3765" class="Function">comm</a> <a id="5755" href="Algebra.Properties.CommutativeSemigroup.html#5599" class="Bound">y</a> <a id="5757" href="Algebra.Properties.CommutativeSemigroup.html#5601" class="Bound">z</a><a id="5758" class="Symbol">))</a> <a id="5761" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="5765" href="Algebra.Properties.CommutativeSemigroup.html#5597" class="Bound">x</a> <a id="5767" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5769" class="Symbol">((</a><a id="5771" href="Algebra.Properties.CommutativeSemigroup.html#5601" class="Bound">z</a> <a id="5773" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5775" href="Algebra.Properties.CommutativeSemigroup.html#5599" class="Bound">y</a><a id="5776" class="Symbol">)</a> <a id="5778" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5780" href="Algebra.Properties.CommutativeSemigroup.html#5597" class="Bound">x</a><a id="5781" class="Symbol">)</a> <a id="5783" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5786" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a> <a id="5794" class="Symbol">(</a> <a id="5796" href="Algebra.Structures.html#3444" class="Function">assoc</a> <a id="5802" href="Algebra.Properties.CommutativeSemigroup.html#5601" class="Bound">z</a> <a id="5804" href="Algebra.Properties.CommutativeSemigroup.html#5599" class="Bound">y</a> <a id="5806" href="Algebra.Properties.CommutativeSemigroup.html#5597" class="Bound">x</a><a id="5807" class="Symbol">)</a> <a id="5809" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="5813" href="Algebra.Properties.CommutativeSemigroup.html#5597" class="Bound">x</a> <a id="5815" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5817" class="Symbol">(</a><a id="5818" href="Algebra.Properties.CommutativeSemigroup.html#5601" class="Bound">z</a> <a id="5820" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5822" class="Symbol">(</a><a id="5823" href="Algebra.Properties.CommutativeSemigroup.html#5599" class="Bound">y</a> <a id="5825" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5827" href="Algebra.Properties.CommutativeSemigroup.html#5597" class="Bound">x</a><a id="5828" class="Symbol">))</a> <a id="5831" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5834" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="5838" class="Symbol">(</a><a id="5839" href="Algebra.Structures.html#3444" class="Function">assoc</a> <a id="5845" href="Algebra.Properties.CommutativeSemigroup.html#5597" class="Bound">x</a> <a id="5847" href="Algebra.Properties.CommutativeSemigroup.html#5601" class="Bound">z</a> <a id="5849" class="Symbol">((</a><a id="5851" href="Algebra.Properties.CommutativeSemigroup.html#5599" class="Bound">y</a> <a id="5853" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5855" href="Algebra.Properties.CommutativeSemigroup.html#5597" class="Bound">x</a><a id="5856" class="Symbol">)))</a> <a id="5860" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="5864" class="Symbol">(</a><a id="5865" href="Algebra.Properties.CommutativeSemigroup.html#5597" class="Bound">x</a> <a id="5867" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5869" href="Algebra.Properties.CommutativeSemigroup.html#5601" class="Bound">z</a><a id="5870" class="Symbol">)</a> <a id="5872" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5874" class="Symbol">(</a><a id="5875" href="Algebra.Properties.CommutativeSemigroup.html#5599" class="Bound">y</a> <a id="5877" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5879" href="Algebra.Properties.CommutativeSemigroup.html#5597" class="Bound">x</a><a id="5880" class="Symbol">)</a> <a id="5882" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="semimedial"></a><a id="5885" href="Algebra.Properties.CommutativeSemigroup.html#5885" class="Function">semimedial</a> <a id="5896" class="Symbol">:</a> <a id="5898" href="Algebra.Definitions.html#7290" class="Function">Semimedial</a> <a id="5909" href="Algebra.Bundles.html#5654" class="Field Operator">_∙_</a>
<a id="5913" href="Algebra.Properties.CommutativeSemigroup.html#5885" class="Function">semimedial</a> <a id="5924" class="Symbol">=</a> <a id="5926" href="Algebra.Properties.CommutativeSemigroup.html#4852" class="Function">semimedialˡ</a> <a id="5938" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5940" href="Algebra.Properties.CommutativeSemigroup.html#5182" class="Function">semimedialʳ</a>


<a id="5954" class="Comment">------------------------------------------------------------------------</a>
<a id="6027" class="Comment">-- DEPRECATED NAMES</a>
<a id="6047" class="Comment">------------------------------------------------------------------------</a>
<a id="6120" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="6191" class="Comment">-- not guaranteed.</a>

<a id="6211" class="Comment">-- Version 2.3</a>

<a id="interchange"></a><a id="6227" href="Algebra.Properties.CommutativeSemigroup.html#6227" class="Function">interchange</a> <a id="6239" class="Symbol">=</a> <a id="6241" href="Algebra.Properties.CommutativeSemigroup.html#876" class="Function">medial</a>
<a id="6248" class="Symbol">{-#</a> <a id="6252" class="Keyword">WARNING_ON_USAGE</a> <a id="6269" class="Pragma">interchange</a>
<a id="6281" class="String">&quot;Warning: interchange was deprecated in v2.3.
Please use medial instead.&quot;</a>
<a id="6355" class="Symbol">#-}</a>
</pre></body></html>

==> anc/html/Algebra.Properties.Semigroup.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Algebra.Properties.Semigroup</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Some theory for Semigroup</a>
<a id="135" class="Comment">------------------------------------------------------------------------</a>

<a id="209" class="Symbol">{-#</a> <a id="213" class="Keyword">OPTIONS</a> <a id="221" class="Pragma">--cubical-compatible</a> <a id="242" class="Pragma">--safe</a> <a id="249" class="Symbol">#-}</a>

<a id="254" class="Keyword">open</a> <a id="259" class="Keyword">import</a> <a id="266" href="Algebra.html" class="Module">Algebra</a> <a id="274" class="Keyword">using</a> <a id="280" class="Symbol">(</a><a id="281" href="Algebra.Bundles.html#4756" class="Record">Semigroup</a><a id="290" class="Symbol">)</a>

<a id="293" class="Keyword">module</a> <a id="300" href="Algebra.Properties.Semigroup.html" class="Module">Algebra.Properties.Semigroup</a> <a id="329" class="Symbol">{</a><a id="330" href="Algebra.Properties.Semigroup.html#330" class="Bound">a</a> <a id="332" href="Algebra.Properties.Semigroup.html#332" class="Bound">ℓ</a><a id="333" class="Symbol">}</a> <a id="335" class="Symbol">(</a><a id="336" href="Algebra.Properties.Semigroup.html#336" class="Bound">S</a> <a id="338" class="Symbol">:</a> <a id="340" href="Algebra.Bundles.html#4756" class="Record">Semigroup</a> <a id="350" href="Algebra.Properties.Semigroup.html#330" class="Bound">a</a> <a id="352" href="Algebra.Properties.Semigroup.html#332" class="Bound">ℓ</a><a id="353" class="Symbol">)</a> <a id="355" class="Keyword">where</a>

<a id="362" class="Keyword">open</a> <a id="367" class="Keyword">import</a> <a id="374" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="392" class="Keyword">using</a> <a id="398" class="Symbol">(</a><a id="399" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="402" class="Symbol">)</a>

<a id="405" class="Keyword">open</a> <a id="410" href="Algebra.Bundles.html#4756" class="Module">Semigroup</a> <a id="420" href="Algebra.Properties.Semigroup.html#336" class="Bound">S</a>
  <a id="424" class="Keyword">using</a> <a id="430" class="Symbol">(</a><a id="431" href="Algebra.Bundles.html#4838" class="Field">Carrier</a><a id="438" class="Symbol">;</a> <a id="440" href="Algebra.Bundles.html#4894" class="Field Operator">_∙_</a><a id="443" class="Symbol">;</a> <a id="445" href="Algebra.Bundles.html#4862" class="Field Operator">_≈_</a><a id="448" class="Symbol">;</a> <a id="450" href="Algebra.Structures.html#1928" class="Function">setoid</a><a id="456" class="Symbol">;</a> <a id="458" href="Relation.Binary.Structures.html#1693" class="Function">trans</a> <a id="464" class="Symbol">;</a> <a id="466" href="Relation.Binary.Structures.html#1641" class="Function">refl</a><a id="470" class="Symbol">;</a> <a id="472" href="Relation.Binary.Structures.html#1667" class="Function">sym</a><a id="475" class="Symbol">;</a> <a id="477" href="Algebra.Structures.html#3444" class="Function">assoc</a><a id="482" class="Symbol">;</a> <a id="484" href="Algebra.Structures.html#1853" class="Function">∙-cong</a><a id="490" class="Symbol">;</a> <a id="492" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a><a id="499" class="Symbol">;</a> <a id="501" href="Algebra.Consequences.Base.html#1087" class="Function">∙-congʳ</a><a id="508" class="Symbol">)</a>
<a id="510" class="Keyword">open</a> <a id="515" class="Keyword">import</a> <a id="522" href="Algebra.Definitions.html" class="Module">Algebra.Definitions</a> <a id="542" href="Algebra.Bundles.html#4862" class="Field Operator">_≈_</a>
  <a id="548" class="Keyword">using</a> <a id="554" class="Symbol">(</a><a id="555" href="Algebra.Definitions.html#6844" class="Function">Alternative</a><a id="566" class="Symbol">;</a> <a id="568" href="Algebra.Definitions.html#6654" class="Function">LeftAlternative</a><a id="583" class="Symbol">;</a> <a id="585" href="Algebra.Definitions.html#6749" class="Function">RightAlternative</a><a id="601" class="Symbol">;</a> <a id="603" href="Algebra.Definitions.html#6939" class="Function">Flexible</a><a id="611" class="Symbol">)</a>

<a id="614" class="Keyword">private</a>
  <a id="624" class="Keyword">variable</a>
    <a id="637" href="Algebra.Properties.Semigroup.html#637" class="Generalizable">u</a> <a id="639" href="Algebra.Properties.Semigroup.html#639" class="Generalizable">v</a> <a id="641" href="Algebra.Properties.Semigroup.html#641" class="Generalizable">w</a> <a id="643" href="Algebra.Properties.Semigroup.html#643" class="Generalizable">x</a> <a id="645" href="Algebra.Properties.Semigroup.html#645" class="Generalizable">y</a> <a id="647" href="Algebra.Properties.Semigroup.html#647" class="Generalizable">z</a> <a id="649" class="Symbol">:</a> <a id="651" href="Algebra.Bundles.html#4838" class="Field">Carrier</a>

<a id="x∙yz≈xy∙z"></a><a id="660" href="Algebra.Properties.Semigroup.html#660" class="Function">x∙yz≈xy∙z</a> <a id="670" class="Symbol">:</a> <a id="672" class="Symbol">∀</a> <a id="674" href="Algebra.Properties.Semigroup.html#674" class="Bound">x</a> <a id="676" href="Algebra.Properties.Semigroup.html#676" class="Bound">y</a> <a id="678" href="Algebra.Properties.Semigroup.html#678" class="Bound">z</a> <a id="680" class="Symbol">→</a> <a id="682" href="Algebra.Properties.Semigroup.html#674" class="Bound">x</a> <a id="684" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="686" class="Symbol">(</a><a id="687" href="Algebra.Properties.Semigroup.html#676" class="Bound">y</a> <a id="689" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="691" href="Algebra.Properties.Semigroup.html#678" class="Bound">z</a><a id="692" class="Symbol">)</a> <a id="694" href="Algebra.Bundles.html#4862" class="Field Operator">≈</a> <a id="696" class="Symbol">(</a><a id="697" href="Algebra.Properties.Semigroup.html#674" class="Bound">x</a> <a id="699" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="701" href="Algebra.Properties.Semigroup.html#676" class="Bound">y</a><a id="702" class="Symbol">)</a> <a id="704" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="706" href="Algebra.Properties.Semigroup.html#678" class="Bound">z</a>
<a id="708" href="Algebra.Properties.Semigroup.html#660" class="Function">x∙yz≈xy∙z</a> <a id="718" href="Algebra.Properties.Semigroup.html#718" class="Bound">x</a> <a id="720" href="Algebra.Properties.Semigroup.html#720" class="Bound">y</a> <a id="722" href="Algebra.Properties.Semigroup.html#722" class="Bound">z</a> <a id="724" class="Symbol">=</a> <a id="726" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="730" class="Symbol">(</a><a id="731" href="Algebra.Structures.html#3444" class="Function">assoc</a> <a id="737" href="Algebra.Properties.Semigroup.html#718" class="Bound">x</a> <a id="739" href="Algebra.Properties.Semigroup.html#720" class="Bound">y</a> <a id="741" href="Algebra.Properties.Semigroup.html#722" class="Bound">z</a><a id="742" class="Symbol">)</a>

<a id="alternativeˡ"></a><a id="745" href="Algebra.Properties.Semigroup.html#745" class="Function">alternativeˡ</a> <a id="758" class="Symbol">:</a> <a id="760" href="Algebra.Definitions.html#6654" class="Function">LeftAlternative</a> <a id="776" href="Algebra.Bundles.html#4894" class="Field Operator">_∙_</a>
<a id="780" href="Algebra.Properties.Semigroup.html#745" class="Function">alternativeˡ</a> <a id="793" href="Algebra.Properties.Semigroup.html#793" class="Bound">x</a> <a id="795" href="Algebra.Properties.Semigroup.html#795" class="Bound">y</a> <a id="797" class="Symbol">=</a> <a id="799" href="Algebra.Structures.html#3444" class="Function">assoc</a> <a id="805" href="Algebra.Properties.Semigroup.html#793" class="Bound">x</a> <a id="807" href="Algebra.Properties.Semigroup.html#793" class="Bound">x</a> <a id="809" href="Algebra.Properties.Semigroup.html#795" class="Bound">y</a>

<a id="alternativeʳ"></a><a id="812" href="Algebra.Properties.Semigroup.html#812" class="Function">alternativeʳ</a> <a id="825" class="Symbol">:</a> <a id="827" href="Algebra.Definitions.html#6749" class="Function">RightAlternative</a> <a id="844" href="Algebra.Bundles.html#4894" class="Field Operator">_∙_</a>
<a id="848" href="Algebra.Properties.Semigroup.html#812" class="Function">alternativeʳ</a> <a id="861" href="Algebra.Properties.Semigroup.html#861" class="Bound">x</a> <a id="863" href="Algebra.Properties.Semigroup.html#863" class="Bound">y</a> <a id="865" class="Symbol">=</a> <a id="867" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="871" class="Symbol">(</a><a id="872" href="Algebra.Structures.html#3444" class="Function">assoc</a> <a id="878" href="Algebra.Properties.Semigroup.html#861" class="Bound">x</a> <a id="880" href="Algebra.Properties.Semigroup.html#863" class="Bound">y</a> <a id="882" href="Algebra.Properties.Semigroup.html#863" class="Bound">y</a><a id="883" class="Symbol">)</a>

<a id="alternative"></a><a id="886" href="Algebra.Properties.Semigroup.html#886" class="Function">alternative</a> <a id="898" class="Symbol">:</a> <a id="900" href="Algebra.Definitions.html#6844" class="Function">Alternative</a> <a id="912" href="Algebra.Bundles.html#4894" class="Field Operator">_∙_</a>
<a id="916" href="Algebra.Properties.Semigroup.html#886" class="Function">alternative</a> <a id="928" class="Symbol">=</a> <a id="930" href="Algebra.Properties.Semigroup.html#745" class="Function">alternativeˡ</a> <a id="943" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="945" href="Algebra.Properties.Semigroup.html#812" class="Function">alternativeʳ</a>

<a id="flexible"></a><a id="959" href="Algebra.Properties.Semigroup.html#959" class="Function">flexible</a> <a id="968" class="Symbol">:</a> <a id="970" href="Algebra.Definitions.html#6939" class="Function">Flexible</a> <a id="979" href="Algebra.Bundles.html#4894" class="Field Operator">_∙_</a>
<a id="983" href="Algebra.Properties.Semigroup.html#959" class="Function">flexible</a> <a id="992" href="Algebra.Properties.Semigroup.html#992" class="Bound">x</a> <a id="994" href="Algebra.Properties.Semigroup.html#994" class="Bound">y</a> <a id="996" class="Symbol">=</a> <a id="998" href="Algebra.Structures.html#3444" class="Function">assoc</a> <a id="1004" href="Algebra.Properties.Semigroup.html#992" class="Bound">x</a> <a id="1006" href="Algebra.Properties.Semigroup.html#994" class="Bound">y</a> <a id="1008" href="Algebra.Properties.Semigroup.html#992" class="Bound">x</a>

<a id="1011" class="Keyword">module</a> <a id="1018" href="Algebra.Properties.Semigroup.html#1018" class="Module">_</a> <a id="1020" class="Symbol">(</a><a id="1021" href="Algebra.Properties.Semigroup.html#1021" class="Bound">uv≈w</a> <a id="1026" class="Symbol">:</a> <a id="1028" href="Algebra.Properties.Semigroup.html#637" class="Generalizable">u</a> <a id="1030" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="1032" href="Algebra.Properties.Semigroup.html#639" class="Generalizable">v</a> <a id="1034" href="Algebra.Bundles.html#4862" class="Field Operator">≈</a> <a id="1036" href="Algebra.Properties.Semigroup.html#641" class="Generalizable">w</a><a id="1037" class="Symbol">)</a> <a id="1039" class="Keyword">where</a>
  <a id="1047" href="Algebra.Properties.Semigroup.html#1047" class="Function">uv≈w⇒xu∙v≈xw</a> <a id="1060" class="Symbol">:</a> <a id="1062" class="Symbol">∀</a> <a id="1064" href="Algebra.Properties.Semigroup.html#1064" class="Bound">x</a> <a id="1066" class="Symbol">→</a> <a id="1068" class="Symbol">(</a><a id="1069" href="Algebra.Properties.Semigroup.html#1064" class="Bound">x</a> <a id="1071" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="1073" href="Algebra.Properties.Semigroup.html#1028" class="Bound">u</a><a id="1074" class="Symbol">)</a> <a id="1076" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="1078" href="Algebra.Properties.Semigroup.html#1032" class="Bound">v</a> <a id="1080" href="Algebra.Bundles.html#4862" class="Field Operator">≈</a> <a id="1082" href="Algebra.Properties.Semigroup.html#1064" class="Bound">x</a> <a id="1084" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="1086" href="Algebra.Properties.Semigroup.html#1036" class="Bound">w</a>
  <a id="1090" href="Algebra.Properties.Semigroup.html#1047" class="Function">uv≈w⇒xu∙v≈xw</a> <a id="1103" href="Algebra.Properties.Semigroup.html#1103" class="Bound">x</a> <a id="1105" class="Symbol">=</a> <a id="1107" href="Relation.Binary.Structures.html#1693" class="Function">trans</a> <a id="1113" class="Symbol">(</a><a id="1114" href="Algebra.Structures.html#3444" class="Function">assoc</a> <a id="1120" href="Algebra.Properties.Semigroup.html#1103" class="Bound">x</a> <a id="1122" href="Algebra.Properties.Semigroup.html#1028" class="Bound">u</a> <a id="1124" href="Algebra.Properties.Semigroup.html#1032" class="Bound">v</a><a id="1125" class="Symbol">)</a> <a id="1127" class="Symbol">(</a><a id="1128" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a> <a id="1136" href="Algebra.Properties.Semigroup.html#1021" class="Bound">uv≈w</a><a id="1140" class="Symbol">)</a>

  <a id="1145" href="Algebra.Properties.Semigroup.html#1145" class="Function">uv≈w⇒u∙vx≈wx</a> <a id="1158" class="Symbol">:</a> <a id="1160" class="Symbol">∀</a> <a id="1162" href="Algebra.Properties.Semigroup.html#1162" class="Bound">x</a> <a id="1164" class="Symbol">→</a> <a id="1166" href="Algebra.Properties.Semigroup.html#1028" class="Bound">u</a> <a id="1168" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="1170" class="Symbol">(</a><a id="1171" href="Algebra.Properties.Semigroup.html#1032" class="Bound">v</a> <a id="1173" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="1175" href="Algebra.Properties.Semigroup.html#1162" class="Bound">x</a><a id="1176" class="Symbol">)</a> <a id="1178" href="Algebra.Bundles.html#4862" class="Field Operator">≈</a> <a id="1180" href="Algebra.Properties.Semigroup.html#1036" class="Bound">w</a> <a id="1182" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="1184" href="Algebra.Properties.Semigroup.html#1162" class="Bound">x</a>
  <a id="1188" href="Algebra.Properties.Semigroup.html#1145" class="Function">uv≈w⇒u∙vx≈wx</a> <a id="1201" href="Algebra.Properties.Semigroup.html#1201" class="Bound">x</a> <a id="1203" class="Symbol">=</a> <a id="1205" href="Relation.Binary.Structures.html#1693" class="Function">trans</a> <a id="1211" class="Symbol">(</a><a id="1212" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="1216" class="Symbol">(</a><a id="1217" href="Algebra.Structures.html#3444" class="Function">assoc</a> <a id="1223" href="Algebra.Properties.Semigroup.html#1028" class="Bound">u</a> <a id="1225" href="Algebra.Properties.Semigroup.html#1032" class="Bound">v</a> <a id="1227" href="Algebra.Properties.Semigroup.html#1201" class="Bound">x</a><a id="1228" class="Symbol">))</a> <a id="1231" class="Symbol">(</a><a id="1232" href="Algebra.Consequences.Base.html#1087" class="Function">∙-congʳ</a> <a id="1240" href="Algebra.Properties.Semigroup.html#1021" class="Bound">uv≈w</a><a id="1244" class="Symbol">)</a>

  <a id="1249" href="Algebra.Properties.Semigroup.html#1249" class="Function">uv≈w⇒u[vx∙y]≈w∙xy</a> <a id="1267" class="Symbol">:</a> <a id="1269" class="Symbol">∀</a> <a id="1271" href="Algebra.Properties.Semigroup.html#1271" class="Bound">x</a> <a id="1273" href="Algebra.Properties.Semigroup.html#1273" class="Bound">y</a> <a id="1275" class="Symbol">→</a> <a id="1277" href="Algebra.Properties.Semigroup.html#1028" class="Bound">u</a> <a id="1279" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="1281" class="Symbol">((</a><a id="1283" href="Algebra.Properties.Semigroup.html#1032" class="Bound">v</a> <a id="1285" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="1287" href="Algebra.Properties.Semigroup.html#1271" class="Bound">x</a><a id="1288" class="Symbol">)</a> <a id="1290" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="1292" href="Algebra.Properties.Semigroup.html#1273" class="Bound">y</a><a id="1293" class="Symbol">)</a> <a id="1295" href="Algebra.Bundles.html#4862" class="Field Operator">≈</a> <a id="1297" href="Algebra.Properties.Semigroup.html#1036" class="Bound">w</a> <a id="1299" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="1301" class="Symbol">(</a><a id="1302" href="Algebra.Properties.Semigroup.html#1271" class="Bound">x</a> <a id="1304" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="1306" href="Algebra.Properties.Semigroup.html#1273" class="Bound">y</a><a id="1307" class="Symbol">)</a>
  <a id="1311" href="Algebra.Properties.Semigroup.html#1249" class="Function">uv≈w⇒u[vx∙y]≈w∙xy</a> <a id="1329" href="Algebra.Properties.Semigroup.html#1329" class="Bound">x</a> <a id="1331" href="Algebra.Properties.Semigroup.html#1331" class="Bound">y</a> <a id="1333" class="Symbol">=</a> <a id="1335" href="Relation.Binary.Structures.html#1693" class="Function">trans</a> <a id="1341" class="Symbol">(</a><a id="1342" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a> <a id="1350" class="Symbol">(</a><a id="1351" href="Algebra.Structures.html#3444" class="Function">assoc</a> <a id="1357" href="Algebra.Properties.Semigroup.html#1032" class="Bound">v</a> <a id="1359" href="Algebra.Properties.Semigroup.html#1329" class="Bound">x</a> <a id="1361" href="Algebra.Properties.Semigroup.html#1331" class="Bound">y</a><a id="1362" class="Symbol">))</a> <a id="1365" class="Symbol">(</a><a id="1366" href="Algebra.Properties.Semigroup.html#1145" class="Function">uv≈w⇒u∙vx≈wx</a> <a id="1379" class="Symbol">(</a><a id="1380" href="Algebra.Properties.Semigroup.html#1329" class="Bound">x</a> <a id="1382" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="1384" href="Algebra.Properties.Semigroup.html#1331" class="Bound">y</a><a id="1385" class="Symbol">))</a>

  <a id="1391" href="Algebra.Properties.Semigroup.html#1391" class="Function">uv≈w⇒x[uv∙y]≈x∙wy</a> <a id="1409" class="Symbol">:</a> <a id="1411" class="Symbol">∀</a> <a id="1413" href="Algebra.Properties.Semigroup.html#1413" class="Bound">x</a> <a id="1415" href="Algebra.Properties.Semigroup.html#1415" class="Bound">y</a> <a id="1417" class="Symbol">→</a> <a id="1419" href="Algebra.Properties.Semigroup.html#1413" class="Bound">x</a> <a id="1421" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="1423" class="Symbol">(</a><a id="1424" href="Algebra.Properties.Semigroup.html#1028" class="Bound">u</a> <a id="1426" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="1428" class="Symbol">(</a><a id="1429" href="Algebra.Properties.Semigroup.html#1032" class="Bound">v</a> <a id="1431" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="1433" href="Algebra.Properties.Semigroup.html#1415" class="Bound">y</a><a id="1434" class="Symbol">))</a> <a id="1437" href="Algebra.Bundles.html#4862" class="Field Operator">≈</a> <a id="1439" href="Algebra.Properties.Semigroup.html#1413" class="Bound">x</a> <a id="1441" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="1443" class="Symbol">(</a><a id="1444" href="Algebra.Properties.Semigroup.html#1036" class="Bound">w</a> <a id="1446" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="1448" href="Algebra.Properties.Semigroup.html#1415" class="Bound">y</a><a id="1449" class="Symbol">)</a>
  <a id="1453" href="Algebra.Properties.Semigroup.html#1391" class="Function">uv≈w⇒x[uv∙y]≈x∙wy</a> <a id="1471" href="Algebra.Properties.Semigroup.html#1471" class="Bound">x</a> <a id="1473" href="Algebra.Properties.Semigroup.html#1473" class="Bound">y</a> <a id="1475" class="Symbol">=</a> <a id="1477" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a> <a id="1485" class="Symbol">(</a><a id="1486" href="Algebra.Properties.Semigroup.html#1145" class="Function">uv≈w⇒u∙vx≈wx</a> <a id="1499" href="Algebra.Properties.Semigroup.html#1473" class="Bound">y</a><a id="1500" class="Symbol">)</a>

  <a id="1505" href="Algebra.Properties.Semigroup.html#1505" class="Function">uv≈w⇒[x∙yu]v≈x∙yw</a> <a id="1523" class="Symbol">:</a> <a id="1525" class="Symbol">∀</a> <a id="1527" href="Algebra.Properties.Semigroup.html#1527" class="Bound">x</a> <a id="1529" href="Algebra.Properties.Semigroup.html#1529" class="Bound">y</a> <a id="1531" class="Symbol">→</a> <a id="1533" class="Symbol">(</a><a id="1534" href="Algebra.Properties.Semigroup.html#1527" class="Bound">x</a> <a id="1536" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="1538" class="Symbol">(</a><a id="1539" href="Algebra.Properties.Semigroup.html#1529" class="Bound">y</a> <a id="1541" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="1543" href="Algebra.Properties.Semigroup.html#1028" class="Bound">u</a><a id="1544" class="Symbol">))</a> <a id="1547" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="1549" href="Algebra.Properties.Semigroup.html#1032" class="Bound">v</a> <a id="1551" href="Algebra.Bundles.html#4862" class="Field Operator">≈</a> <a id="1553" href="Algebra.Properties.Semigroup.html#1527" class="Bound">x</a> <a id="1555" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="1557" class="Symbol">(</a><a id="1558" href="Algebra.Properties.Semigroup.html#1529" class="Bound">y</a> <a id="1560" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="1562" href="Algebra.Properties.Semigroup.html#1036" class="Bound">w</a><a id="1563" class="Symbol">)</a>
  <a id="1567" href="Algebra.Properties.Semigroup.html#1505" class="Function">uv≈w⇒[x∙yu]v≈x∙yw</a> <a id="1585" href="Algebra.Properties.Semigroup.html#1585" class="Bound">x</a> <a id="1587" href="Algebra.Properties.Semigroup.html#1587" class="Bound">y</a> <a id="1589" class="Symbol">=</a> <a id="1591" href="Relation.Binary.Structures.html#1693" class="Function">trans</a> <a id="1597" class="Symbol">(</a><a id="1598" href="Algebra.Structures.html#3444" class="Function">assoc</a> <a id="1604" href="Algebra.Properties.Semigroup.html#1585" class="Bound">x</a> <a id="1606" class="Symbol">(</a><a id="1607" href="Algebra.Properties.Semigroup.html#1587" class="Bound">y</a> <a id="1609" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="1611" href="Algebra.Properties.Semigroup.html#1028" class="Bound">u</a><a id="1612" class="Symbol">)</a> <a id="1614" href="Algebra.Properties.Semigroup.html#1032" class="Bound">v</a><a id="1615" class="Symbol">)</a> <a id="1617" class="Symbol">(</a><a id="1618" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a> <a id="1626" class="Symbol">(</a><a id="1627" href="Algebra.Properties.Semigroup.html#1047" class="Function">uv≈w⇒xu∙v≈xw</a> <a id="1640" href="Algebra.Properties.Semigroup.html#1587" class="Bound">y</a><a id="1641" class="Symbol">))</a>

  <a id="1647" href="Algebra.Properties.Semigroup.html#1647" class="Function">uv≈w⇒[xu∙v]y≈x∙wy</a> <a id="1665" class="Symbol">:</a> <a id="1667" class="Symbol">∀</a> <a id="1669" href="Algebra.Properties.Semigroup.html#1669" class="Bound">x</a> <a id="1671" href="Algebra.Properties.Semigroup.html#1671" class="Bound">y</a> <a id="1673" class="Symbol">→</a> <a id="1675" class="Symbol">((</a><a id="1677" href="Algebra.Properties.Semigroup.html#1669" class="Bound">x</a> <a id="1679" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="1681" href="Algebra.Properties.Semigroup.html#1028" class="Bound">u</a><a id="1682" class="Symbol">)</a> <a id="1684" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="1686" href="Algebra.Properties.Semigroup.html#1032" class="Bound">v</a><a id="1687" class="Symbol">)</a> <a id="1689" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="1691" href="Algebra.Properties.Semigroup.html#1671" class="Bound">y</a> <a id="1693" href="Algebra.Bundles.html#4862" class="Field Operator">≈</a> <a id="1695" href="Algebra.Properties.Semigroup.html#1669" class="Bound">x</a> <a id="1697" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="1699" class="Symbol">(</a><a id="1700" href="Algebra.Properties.Semigroup.html#1036" class="Bound">w</a> <a id="1702" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="1704" href="Algebra.Properties.Semigroup.html#1671" class="Bound">y</a><a id="1705" class="Symbol">)</a>
  <a id="1709" href="Algebra.Properties.Semigroup.html#1647" class="Function">uv≈w⇒[xu∙v]y≈x∙wy</a> <a id="1727" href="Algebra.Properties.Semigroup.html#1727" class="Bound">x</a> <a id="1729" href="Algebra.Properties.Semigroup.html#1729" class="Bound">y</a> <a id="1731" class="Symbol">=</a> <a id="1733" href="Relation.Binary.Structures.html#1693" class="Function">trans</a> <a id="1739" class="Symbol">(</a><a id="1740" href="Algebra.Consequences.Base.html#1087" class="Function">∙-congʳ</a> <a id="1748" class="Symbol">(</a><a id="1749" href="Algebra.Properties.Semigroup.html#1047" class="Function">uv≈w⇒xu∙v≈xw</a> <a id="1762" href="Algebra.Properties.Semigroup.html#1727" class="Bound">x</a><a id="1763" class="Symbol">))</a> <a id="1766" class="Symbol">(</a><a id="1767" href="Algebra.Structures.html#3444" class="Function">assoc</a> <a id="1773" href="Algebra.Properties.Semigroup.html#1727" class="Bound">x</a> <a id="1775" href="Algebra.Properties.Semigroup.html#1036" class="Bound">w</a> <a id="1777" href="Algebra.Properties.Semigroup.html#1729" class="Bound">y</a><a id="1778" class="Symbol">)</a>

  <a id="1783" href="Algebra.Properties.Semigroup.html#1783" class="Function">uv≈w⇒[xy∙u]v≈x∙yw</a> <a id="1801" class="Symbol">:</a> <a id="1803" class="Symbol">∀</a> <a id="1805" href="Algebra.Properties.Semigroup.html#1805" class="Bound">x</a> <a id="1807" href="Algebra.Properties.Semigroup.html#1807" class="Bound">y</a> <a id="1809" class="Symbol">→</a> <a id="1811" class="Symbol">((</a><a id="1813" href="Algebra.Properties.Semigroup.html#1805" class="Bound">x</a> <a id="1815" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="1817" href="Algebra.Properties.Semigroup.html#1807" class="Bound">y</a><a id="1818" class="Symbol">)</a> <a id="1820" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="1822" href="Algebra.Properties.Semigroup.html#1028" class="Bound">u</a><a id="1823" class="Symbol">)</a> <a id="1825" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="1827" href="Algebra.Properties.Semigroup.html#1032" class="Bound">v</a> <a id="1829" href="Algebra.Bundles.html#4862" class="Field Operator">≈</a> <a id="1831" href="Algebra.Properties.Semigroup.html#1805" class="Bound">x</a> <a id="1833" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="1835" class="Symbol">(</a><a id="1836" href="Algebra.Properties.Semigroup.html#1807" class="Bound">y</a> <a id="1838" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="1840" href="Algebra.Properties.Semigroup.html#1036" class="Bound">w</a><a id="1841" class="Symbol">)</a>
  <a id="1845" href="Algebra.Properties.Semigroup.html#1783" class="Function">uv≈w⇒[xy∙u]v≈x∙yw</a> <a id="1863" href="Algebra.Properties.Semigroup.html#1863" class="Bound">x</a> <a id="1865" href="Algebra.Properties.Semigroup.html#1865" class="Bound">y</a> <a id="1867" class="Symbol">=</a> <a id="1869" href="Relation.Binary.Structures.html#1693" class="Function">trans</a> <a id="1875" class="Symbol">(</a><a id="1876" href="Algebra.Consequences.Base.html#1087" class="Function">∙-congʳ</a> <a id="1884" class="Symbol">(</a><a id="1885" href="Algebra.Structures.html#3444" class="Function">assoc</a> <a id="1891" href="Algebra.Properties.Semigroup.html#1863" class="Bound">x</a> <a id="1893" href="Algebra.Properties.Semigroup.html#1865" class="Bound">y</a> <a id="1895" href="Algebra.Properties.Semigroup.html#1028" class="Bound">u</a><a id="1896" class="Symbol">))</a> <a id="1899" class="Symbol">(</a><a id="1900" href="Algebra.Properties.Semigroup.html#1505" class="Function">uv≈w⇒[x∙yu]v≈x∙yw</a> <a id="1918" href="Algebra.Properties.Semigroup.html#1863" class="Bound">x</a> <a id="1920" href="Algebra.Properties.Semigroup.html#1865" class="Bound">y</a> <a id="1922" class="Symbol">)</a>

<a id="1925" class="Keyword">module</a> <a id="1932" href="Algebra.Properties.Semigroup.html#1932" class="Module">_</a> <a id="1934" class="Symbol">(</a><a id="1935" href="Algebra.Properties.Semigroup.html#1935" class="Bound">uv≈w</a> <a id="1940" class="Symbol">:</a> <a id="1942" href="Algebra.Properties.Semigroup.html#637" class="Generalizable">u</a> <a id="1944" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="1946" href="Algebra.Properties.Semigroup.html#639" class="Generalizable">v</a> <a id="1948" href="Algebra.Bundles.html#4862" class="Field Operator">≈</a> <a id="1950" href="Algebra.Properties.Semigroup.html#641" class="Generalizable">w</a><a id="1951" class="Symbol">)</a> <a id="1953" class="Keyword">where</a>

  <a id="1962" href="Algebra.Properties.Semigroup.html#1962" class="Function">uv≈w⇒xu∙vy≈x∙wy</a> <a id="1978" class="Symbol">:</a> <a id="1980" class="Symbol">∀</a> <a id="1982" href="Algebra.Properties.Semigroup.html#1982" class="Bound">x</a> <a id="1984" href="Algebra.Properties.Semigroup.html#1984" class="Bound">y</a> <a id="1986" class="Symbol">→</a> <a id="1988" class="Symbol">(</a><a id="1989" href="Algebra.Properties.Semigroup.html#1982" class="Bound">x</a> <a id="1991" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="1993" href="Algebra.Properties.Semigroup.html#1942" class="Bound">u</a><a id="1994" class="Symbol">)</a> <a id="1996" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="1998" class="Symbol">(</a><a id="1999" href="Algebra.Properties.Semigroup.html#1946" class="Bound">v</a> <a id="2001" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2003" href="Algebra.Properties.Semigroup.html#1984" class="Bound">y</a><a id="2004" class="Symbol">)</a> <a id="2006" href="Algebra.Bundles.html#4862" class="Field Operator">≈</a> <a id="2008" href="Algebra.Properties.Semigroup.html#1982" class="Bound">x</a> <a id="2010" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2012" class="Symbol">(</a><a id="2013" href="Algebra.Properties.Semigroup.html#1950" class="Bound">w</a> <a id="2015" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2017" href="Algebra.Properties.Semigroup.html#1984" class="Bound">y</a><a id="2018" class="Symbol">)</a>
  <a id="2022" href="Algebra.Properties.Semigroup.html#1962" class="Function">uv≈w⇒xu∙vy≈x∙wy</a> <a id="2038" href="Algebra.Properties.Semigroup.html#2038" class="Bound">x</a> <a id="2040" href="Algebra.Properties.Semigroup.html#2040" class="Bound">y</a> <a id="2042" class="Symbol">=</a> <a id="2044" href="Algebra.Properties.Semigroup.html#1047" class="Function">uv≈w⇒xu∙v≈xw</a> <a id="2057" class="Symbol">(</a><a id="2058" href="Algebra.Properties.Semigroup.html#1145" class="Function">uv≈w⇒u∙vx≈wx</a> <a id="2071" href="Algebra.Properties.Semigroup.html#1935" class="Bound">uv≈w</a> <a id="2076" href="Algebra.Properties.Semigroup.html#2040" class="Bound">y</a><a id="2077" class="Symbol">)</a> <a id="2079" href="Algebra.Properties.Semigroup.html#2038" class="Bound">x</a>

  <a id="2084" href="Algebra.Properties.Semigroup.html#2084" class="Function">uv≈w⇒xy≈z⇒u[vx∙y]≈wz</a> <a id="2105" class="Symbol">:</a> <a id="2107" class="Symbol">∀</a> <a id="2109" href="Algebra.Properties.Semigroup.html#2109" class="Bound">x</a> <a id="2111" href="Algebra.Properties.Semigroup.html#2111" class="Bound">y</a> <a id="2113" class="Symbol">→</a> <a id="2115" href="Algebra.Properties.Semigroup.html#2109" class="Bound">x</a> <a id="2117" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2119" href="Algebra.Properties.Semigroup.html#2111" class="Bound">y</a> <a id="2121" href="Algebra.Bundles.html#4862" class="Field Operator">≈</a> <a id="2123" href="Algebra.Properties.Semigroup.html#647" class="Generalizable">z</a> <a id="2125" class="Symbol">→</a> <a id="2127" href="Algebra.Properties.Semigroup.html#1942" class="Bound">u</a> <a id="2129" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2131" class="Symbol">((</a><a id="2133" href="Algebra.Properties.Semigroup.html#1946" class="Bound">v</a> <a id="2135" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2137" href="Algebra.Properties.Semigroup.html#2109" class="Bound">x</a><a id="2138" class="Symbol">)</a> <a id="2140" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2142" href="Algebra.Properties.Semigroup.html#2111" class="Bound">y</a><a id="2143" class="Symbol">)</a> <a id="2145" href="Algebra.Bundles.html#4862" class="Field Operator">≈</a> <a id="2147" href="Algebra.Properties.Semigroup.html#1950" class="Bound">w</a> <a id="2149" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2151" href="Algebra.Properties.Semigroup.html#647" class="Generalizable">z</a>
  <a id="2155" href="Algebra.Properties.Semigroup.html#2084" class="Function">uv≈w⇒xy≈z⇒u[vx∙y]≈wz</a> <a id="2176" href="Algebra.Properties.Semigroup.html#2176" class="Bound">x</a> <a id="2178" href="Algebra.Properties.Semigroup.html#2178" class="Bound">y</a> <a id="2180" href="Algebra.Properties.Semigroup.html#2180" class="Bound">xy≈z</a> <a id="2185" class="Symbol">=</a> <a id="2187" href="Relation.Binary.Structures.html#1693" class="Function">trans</a> <a id="2193" class="Symbol">(</a><a id="2194" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a> <a id="2202" class="Symbol">(</a><a id="2203" href="Algebra.Properties.Semigroup.html#1047" class="Function">uv≈w⇒xu∙v≈xw</a> <a id="2216" href="Algebra.Properties.Semigroup.html#2180" class="Bound">xy≈z</a> <a id="2221" href="Algebra.Properties.Semigroup.html#1946" class="Bound">v</a><a id="2222" class="Symbol">))</a> <a id="2225" class="Symbol">(</a><a id="2226" href="Algebra.Properties.Semigroup.html#1145" class="Function">uv≈w⇒u∙vx≈wx</a> <a id="2239" href="Algebra.Properties.Semigroup.html#1935" class="Bound">uv≈w</a> <a id="2244" class="Symbol">_)</a>

  <a id="2250" href="Algebra.Properties.Semigroup.html#2250" class="Function">uv≈w⇒x∙wy≈x∙[u∙vy]</a> <a id="2269" class="Symbol">:</a> <a id="2271" href="Algebra.Properties.Semigroup.html#643" class="Generalizable">x</a> <a id="2273" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2275" class="Symbol">(</a><a id="2276" href="Algebra.Properties.Semigroup.html#1950" class="Bound">w</a> <a id="2278" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2280" href="Algebra.Properties.Semigroup.html#645" class="Generalizable">y</a><a id="2281" class="Symbol">)</a> <a id="2283" href="Algebra.Bundles.html#4862" class="Field Operator">≈</a> <a id="2285" href="Algebra.Properties.Semigroup.html#643" class="Generalizable">x</a> <a id="2287" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2289" class="Symbol">(</a><a id="2290" href="Algebra.Properties.Semigroup.html#1942" class="Bound">u</a> <a id="2292" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2294" class="Symbol">(</a><a id="2295" href="Algebra.Properties.Semigroup.html#1946" class="Bound">v</a> <a id="2297" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2299" href="Algebra.Properties.Semigroup.html#645" class="Generalizable">y</a><a id="2300" class="Symbol">))</a>
  <a id="2305" href="Algebra.Properties.Semigroup.html#2250" class="Function">uv≈w⇒x∙wy≈x∙[u∙vy]</a> <a id="2324" class="Symbol">=</a> <a id="2326" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="2330" class="Symbol">(</a><a id="2331" href="Algebra.Properties.Semigroup.html#1391" class="Function">uv≈w⇒x[uv∙y]≈x∙wy</a> <a id="2349" href="Algebra.Properties.Semigroup.html#1935" class="Bound">uv≈w</a> <a id="2354" class="Symbol">_</a> <a id="2356" class="Symbol">_)</a>

<a id="2360" class="Keyword">module</a> <a id="2367" href="Algebra.Properties.Semigroup.html#2367" class="Module">_</a> <a id="2369" href="Algebra.Properties.Semigroup.html#2369" class="Bound">u</a> <a id="2371" href="Algebra.Properties.Semigroup.html#2371" class="Bound">v</a> <a id="2373" href="Algebra.Properties.Semigroup.html#2373" class="Bound">w</a> <a id="2375" href="Algebra.Properties.Semigroup.html#2375" class="Bound">x</a> <a id="2377" class="Keyword">where</a>
  <a id="2385" href="Algebra.Properties.Semigroup.html#2385" class="Function">[uv∙w]x≈u[vw∙x]</a> <a id="2401" class="Symbol">:</a> <a id="2403" class="Symbol">((</a><a id="2405" href="Algebra.Properties.Semigroup.html#2369" class="Bound">u</a> <a id="2407" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2409" href="Algebra.Properties.Semigroup.html#2371" class="Bound">v</a><a id="2410" class="Symbol">)</a> <a id="2412" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2414" href="Algebra.Properties.Semigroup.html#2373" class="Bound">w</a><a id="2415" class="Symbol">)</a> <a id="2417" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2419" href="Algebra.Properties.Semigroup.html#2375" class="Bound">x</a> <a id="2421" href="Algebra.Bundles.html#4862" class="Field Operator">≈</a> <a id="2423" href="Algebra.Properties.Semigroup.html#2369" class="Bound">u</a> <a id="2425" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2427" class="Symbol">((</a><a id="2429" href="Algebra.Properties.Semigroup.html#2371" class="Bound">v</a> <a id="2431" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2433" href="Algebra.Properties.Semigroup.html#2373" class="Bound">w</a><a id="2434" class="Symbol">)</a> <a id="2436" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2438" href="Algebra.Properties.Semigroup.html#2375" class="Bound">x</a><a id="2439" class="Symbol">)</a>
  <a id="2443" href="Algebra.Properties.Semigroup.html#2385" class="Function">[uv∙w]x≈u[vw∙x]</a> <a id="2459" class="Symbol">=</a> <a id="2461" href="Algebra.Properties.Semigroup.html#1647" class="Function">uv≈w⇒[xu∙v]y≈x∙wy</a> <a id="2479" href="Relation.Binary.Structures.html#1641" class="Function">refl</a> <a id="2484" href="Algebra.Properties.Semigroup.html#2369" class="Bound">u</a> <a id="2486" href="Algebra.Properties.Semigroup.html#2375" class="Bound">x</a>

  <a id="2491" href="Algebra.Properties.Semigroup.html#2491" class="Function">[uv∙w]x≈u[v∙wx]</a> <a id="2507" class="Symbol">:</a> <a id="2509" class="Symbol">((</a><a id="2511" href="Algebra.Properties.Semigroup.html#2369" class="Bound">u</a> <a id="2513" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2515" href="Algebra.Properties.Semigroup.html#2371" class="Bound">v</a><a id="2516" class="Symbol">)</a> <a id="2518" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2520" href="Algebra.Properties.Semigroup.html#2373" class="Bound">w</a><a id="2521" class="Symbol">)</a> <a id="2523" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2525" href="Algebra.Properties.Semigroup.html#2375" class="Bound">x</a> <a id="2527" href="Algebra.Bundles.html#4862" class="Field Operator">≈</a> <a id="2529" href="Algebra.Properties.Semigroup.html#2369" class="Bound">u</a> <a id="2531" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2533" class="Symbol">(</a><a id="2534" href="Algebra.Properties.Semigroup.html#2371" class="Bound">v</a> <a id="2536" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2538" class="Symbol">(</a><a id="2539" href="Algebra.Properties.Semigroup.html#2373" class="Bound">w</a> <a id="2541" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2543" href="Algebra.Properties.Semigroup.html#2375" class="Bound">x</a><a id="2544" class="Symbol">))</a>
  <a id="2549" href="Algebra.Properties.Semigroup.html#2491" class="Function">[uv∙w]x≈u[v∙wx]</a> <a id="2565" class="Symbol">=</a> <a id="2567" href="Algebra.Properties.Semigroup.html#1783" class="Function">uv≈w⇒[xy∙u]v≈x∙yw</a> <a id="2585" href="Relation.Binary.Structures.html#1641" class="Function">refl</a> <a id="2590" href="Algebra.Properties.Semigroup.html#2369" class="Bound">u</a> <a id="2592" href="Algebra.Properties.Semigroup.html#2371" class="Bound">v</a>

  <a id="2597" href="Algebra.Properties.Semigroup.html#2597" class="Function">[u∙vw]x≈uv∙wx</a> <a id="2611" class="Symbol">:</a> <a id="2613" class="Symbol">(</a><a id="2614" href="Algebra.Properties.Semigroup.html#2369" class="Bound">u</a> <a id="2616" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2618" class="Symbol">(</a><a id="2619" href="Algebra.Properties.Semigroup.html#2371" class="Bound">v</a> <a id="2621" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2623" href="Algebra.Properties.Semigroup.html#2373" class="Bound">w</a><a id="2624" class="Symbol">))</a> <a id="2627" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2629" href="Algebra.Properties.Semigroup.html#2375" class="Bound">x</a> <a id="2631" href="Algebra.Bundles.html#4862" class="Field Operator">≈</a> <a id="2633" class="Symbol">(</a><a id="2634" href="Algebra.Properties.Semigroup.html#2369" class="Bound">u</a> <a id="2636" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2638" href="Algebra.Properties.Semigroup.html#2371" class="Bound">v</a><a id="2639" class="Symbol">)</a> <a id="2641" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2643" class="Symbol">(</a><a id="2644" href="Algebra.Properties.Semigroup.html#2373" class="Bound">w</a> <a id="2646" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2648" href="Algebra.Properties.Semigroup.html#2375" class="Bound">x</a><a id="2649" class="Symbol">)</a>
  <a id="2653" href="Algebra.Properties.Semigroup.html#2597" class="Function">[u∙vw]x≈uv∙wx</a> <a id="2667" class="Symbol">=</a> <a id="2669" href="Relation.Binary.Structures.html#1693" class="Function">trans</a> <a id="2675" class="Symbol">(</a><a id="2676" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="2680" class="Symbol">(</a><a id="2681" href="Algebra.Consequences.Base.html#1087" class="Function">∙-congʳ</a> <a id="2689" class="Symbol">(</a><a id="2690" href="Algebra.Structures.html#3444" class="Function">assoc</a> <a id="2696" href="Algebra.Properties.Semigroup.html#2369" class="Bound">u</a> <a id="2698" href="Algebra.Properties.Semigroup.html#2371" class="Bound">v</a> <a id="2700" href="Algebra.Properties.Semigroup.html#2373" class="Bound">w</a><a id="2701" class="Symbol">)))</a> <a id="2705" class="Symbol">(</a><a id="2706" href="Algebra.Structures.html#3444" class="Function">assoc</a> <a id="2712" class="Symbol">(</a><a id="2713" href="Algebra.Properties.Semigroup.html#2369" class="Bound">u</a> <a id="2715" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2717" href="Algebra.Properties.Semigroup.html#2371" class="Bound">v</a><a id="2718" class="Symbol">)</a> <a id="2720" href="Algebra.Properties.Semigroup.html#2373" class="Bound">w</a> <a id="2722" href="Algebra.Properties.Semigroup.html#2375" class="Bound">x</a><a id="2723" class="Symbol">)</a>

  <a id="2728" href="Algebra.Properties.Semigroup.html#2728" class="Function">[u∙vw]x≈u[v∙wx]</a> <a id="2744" class="Symbol">:</a> <a id="2746" class="Symbol">(</a><a id="2747" href="Algebra.Properties.Semigroup.html#2369" class="Bound">u</a> <a id="2749" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2751" class="Symbol">(</a><a id="2752" href="Algebra.Properties.Semigroup.html#2371" class="Bound">v</a> <a id="2754" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2756" href="Algebra.Properties.Semigroup.html#2373" class="Bound">w</a><a id="2757" class="Symbol">))</a> <a id="2760" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2762" href="Algebra.Properties.Semigroup.html#2375" class="Bound">x</a> <a id="2764" href="Algebra.Bundles.html#4862" class="Field Operator">≈</a> <a id="2766" href="Algebra.Properties.Semigroup.html#2369" class="Bound">u</a> <a id="2768" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2770" class="Symbol">(</a><a id="2771" href="Algebra.Properties.Semigroup.html#2371" class="Bound">v</a> <a id="2773" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2775" class="Symbol">(</a><a id="2776" href="Algebra.Properties.Semigroup.html#2373" class="Bound">w</a> <a id="2778" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2780" href="Algebra.Properties.Semigroup.html#2375" class="Bound">x</a><a id="2781" class="Symbol">))</a>
  <a id="2786" href="Algebra.Properties.Semigroup.html#2728" class="Function">[u∙vw]x≈u[v∙wx]</a> <a id="2802" class="Symbol">=</a> <a id="2804" href="Algebra.Properties.Semigroup.html#1505" class="Function">uv≈w⇒[x∙yu]v≈x∙yw</a> <a id="2822" href="Relation.Binary.Structures.html#1641" class="Function">refl</a> <a id="2827" href="Algebra.Properties.Semigroup.html#2369" class="Bound">u</a> <a id="2829" href="Algebra.Properties.Semigroup.html#2371" class="Bound">v</a>

  <a id="2834" href="Algebra.Properties.Semigroup.html#2834" class="Function">uv∙wx≈u[vw∙x]</a> <a id="2848" class="Symbol">:</a> <a id="2850" class="Symbol">(</a><a id="2851" href="Algebra.Properties.Semigroup.html#2369" class="Bound">u</a> <a id="2853" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2855" href="Algebra.Properties.Semigroup.html#2371" class="Bound">v</a><a id="2856" class="Symbol">)</a> <a id="2858" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2860" class="Symbol">(</a><a id="2861" href="Algebra.Properties.Semigroup.html#2373" class="Bound">w</a> <a id="2863" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2865" href="Algebra.Properties.Semigroup.html#2375" class="Bound">x</a><a id="2866" class="Symbol">)</a> <a id="2868" href="Algebra.Bundles.html#4862" class="Field Operator">≈</a> <a id="2870" href="Algebra.Properties.Semigroup.html#2369" class="Bound">u</a> <a id="2872" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2874" class="Symbol">((</a><a id="2876" href="Algebra.Properties.Semigroup.html#2371" class="Bound">v</a> <a id="2878" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2880" href="Algebra.Properties.Semigroup.html#2373" class="Bound">w</a><a id="2881" class="Symbol">)</a> <a id="2883" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2885" href="Algebra.Properties.Semigroup.html#2375" class="Bound">x</a><a id="2886" class="Symbol">)</a>
  <a id="2890" href="Algebra.Properties.Semigroup.html#2834" class="Function">uv∙wx≈u[vw∙x]</a> <a id="2904" class="Symbol">=</a> <a id="2906" href="Algebra.Properties.Semigroup.html#1962" class="Function">uv≈w⇒xu∙vy≈x∙wy</a> <a id="2922" href="Relation.Binary.Structures.html#1641" class="Function">refl</a> <a id="2927" href="Algebra.Properties.Semigroup.html#2369" class="Bound">u</a> <a id="2929" href="Algebra.Properties.Semigroup.html#2375" class="Bound">x</a>

<a id="2932" class="Keyword">module</a> <a id="2939" href="Algebra.Properties.Semigroup.html#2939" class="Module">_</a> <a id="2941" class="Symbol">(</a><a id="2942" href="Algebra.Properties.Semigroup.html#2942" class="Bound">uv≈wx</a> <a id="2948" class="Symbol">:</a> <a id="2950" href="Algebra.Properties.Semigroup.html#637" class="Generalizable">u</a> <a id="2952" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2954" href="Algebra.Properties.Semigroup.html#639" class="Generalizable">v</a> <a id="2956" href="Algebra.Bundles.html#4862" class="Field Operator">≈</a> <a id="2958" href="Algebra.Properties.Semigroup.html#641" class="Generalizable">w</a> <a id="2960" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2962" href="Algebra.Properties.Semigroup.html#643" class="Generalizable">x</a><a id="2963" class="Symbol">)</a> <a id="2965" class="Keyword">where</a>
  <a id="2973" href="Algebra.Properties.Semigroup.html#2973" class="Function">uv≈wx⇒yu∙v≈yw∙x</a> <a id="2989" class="Symbol">:</a> <a id="2991" class="Symbol">∀</a> <a id="2993" href="Algebra.Properties.Semigroup.html#2993" class="Bound">y</a> <a id="2995" class="Symbol">→</a> <a id="2997" class="Symbol">(</a><a id="2998" href="Algebra.Properties.Semigroup.html#2993" class="Bound">y</a> <a id="3000" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="3002" href="Algebra.Properties.Semigroup.html#2950" class="Bound">u</a><a id="3003" class="Symbol">)</a> <a id="3005" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="3007" href="Algebra.Properties.Semigroup.html#2954" class="Bound">v</a> <a id="3009" href="Algebra.Bundles.html#4862" class="Field Operator">≈</a> <a id="3011" class="Symbol">(</a><a id="3012" href="Algebra.Properties.Semigroup.html#2993" class="Bound">y</a> <a id="3014" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="3016" href="Algebra.Properties.Semigroup.html#2958" class="Bound">w</a><a id="3017" class="Symbol">)</a> <a id="3019" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="3021" href="Algebra.Properties.Semigroup.html#2962" class="Bound">x</a>
  <a id="3025" href="Algebra.Properties.Semigroup.html#2973" class="Function">uv≈wx⇒yu∙v≈yw∙x</a> <a id="3041" href="Algebra.Properties.Semigroup.html#3041" class="Bound">y</a> <a id="3043" class="Symbol">=</a> <a id="3045" href="Relation.Binary.Structures.html#1693" class="Function">trans</a> <a id="3051" class="Symbol">(</a><a id="3052" href="Algebra.Properties.Semigroup.html#1047" class="Function">uv≈w⇒xu∙v≈xw</a> <a id="3065" href="Algebra.Properties.Semigroup.html#2942" class="Bound">uv≈wx</a> <a id="3071" href="Algebra.Properties.Semigroup.html#3041" class="Bound">y</a><a id="3072" class="Symbol">)</a> <a id="3074" class="Symbol">(</a><a id="3075" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="3079" class="Symbol">(</a><a id="3080" href="Algebra.Structures.html#3444" class="Function">assoc</a> <a id="3086" href="Algebra.Properties.Semigroup.html#3041" class="Bound">y</a> <a id="3088" href="Algebra.Properties.Semigroup.html#2958" class="Bound">w</a> <a id="3090" href="Algebra.Properties.Semigroup.html#2962" class="Bound">x</a><a id="3091" class="Symbol">))</a>

  <a id="3097" href="Algebra.Properties.Semigroup.html#3097" class="Function">uv≈wx⇒u∙vy≈w∙xy</a> <a id="3113" class="Symbol">:</a> <a id="3115" class="Symbol">∀</a> <a id="3117" href="Algebra.Properties.Semigroup.html#3117" class="Bound">y</a> <a id="3119" class="Symbol">→</a> <a id="3121" href="Algebra.Properties.Semigroup.html#2950" class="Bound">u</a> <a id="3123" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="3125" class="Symbol">(</a><a id="3126" href="Algebra.Properties.Semigroup.html#2954" class="Bound">v</a> <a id="3128" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="3130" href="Algebra.Properties.Semigroup.html#3117" class="Bound">y</a><a id="3131" class="Symbol">)</a> <a id="3133" href="Algebra.Bundles.html#4862" class="Field Operator">≈</a> <a id="3135" href="Algebra.Properties.Semigroup.html#2958" class="Bound">w</a> <a id="3137" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="3139" class="Symbol">(</a><a id="3140" href="Algebra.Properties.Semigroup.html#2962" class="Bound">x</a> <a id="3142" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="3144" href="Algebra.Properties.Semigroup.html#3117" class="Bound">y</a><a id="3145" class="Symbol">)</a>
  <a id="3149" href="Algebra.Properties.Semigroup.html#3097" class="Function">uv≈wx⇒u∙vy≈w∙xy</a> <a id="3165" href="Algebra.Properties.Semigroup.html#3165" class="Bound">y</a> <a id="3167" class="Symbol">=</a> <a id="3169" href="Relation.Binary.Structures.html#1693" class="Function">trans</a> <a id="3175" class="Symbol">(</a><a id="3176" href="Algebra.Properties.Semigroup.html#1145" class="Function">uv≈w⇒u∙vx≈wx</a> <a id="3189" href="Algebra.Properties.Semigroup.html#2942" class="Bound">uv≈wx</a> <a id="3195" href="Algebra.Properties.Semigroup.html#3165" class="Bound">y</a><a id="3196" class="Symbol">)</a> <a id="3198" class="Symbol">(</a><a id="3199" href="Algebra.Structures.html#3444" class="Function">assoc</a> <a id="3205" href="Algebra.Properties.Semigroup.html#2958" class="Bound">w</a> <a id="3207" href="Algebra.Properties.Semigroup.html#2962" class="Bound">x</a> <a id="3209" href="Algebra.Properties.Semigroup.html#3165" class="Bound">y</a><a id="3210" class="Symbol">)</a>

  <a id="3215" href="Algebra.Properties.Semigroup.html#3215" class="Function">uv≈wx⇒yu∙vz≈yw∙xz</a> <a id="3233" class="Symbol">:</a> <a id="3235" class="Symbol">∀</a> <a id="3237" href="Algebra.Properties.Semigroup.html#3237" class="Bound">y</a> <a id="3239" href="Algebra.Properties.Semigroup.html#3239" class="Bound">z</a> <a id="3241" class="Symbol">→</a> <a id="3243" class="Symbol">(</a><a id="3244" href="Algebra.Properties.Semigroup.html#3237" class="Bound">y</a> <a id="3246" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="3248" href="Algebra.Properties.Semigroup.html#2950" class="Bound">u</a><a id="3249" class="Symbol">)</a> <a id="3251" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="3253" class="Symbol">(</a><a id="3254" href="Algebra.Properties.Semigroup.html#2954" class="Bound">v</a> <a id="3256" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="3258" href="Algebra.Properties.Semigroup.html#3239" class="Bound">z</a><a id="3259" class="Symbol">)</a> <a id="3261" href="Algebra.Bundles.html#4862" class="Field Operator">≈</a> <a id="3263" class="Symbol">(</a><a id="3264" href="Algebra.Properties.Semigroup.html#3237" class="Bound">y</a> <a id="3266" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="3268" href="Algebra.Properties.Semigroup.html#2958" class="Bound">w</a><a id="3269" class="Symbol">)</a> <a id="3271" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="3273" class="Symbol">(</a><a id="3274" href="Algebra.Properties.Semigroup.html#2962" class="Bound">x</a> <a id="3276" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="3278" href="Algebra.Properties.Semigroup.html#3239" class="Bound">z</a><a id="3279" class="Symbol">)</a>
  <a id="3283" href="Algebra.Properties.Semigroup.html#3215" class="Function">uv≈wx⇒yu∙vz≈yw∙xz</a> <a id="3301" href="Algebra.Properties.Semigroup.html#3301" class="Bound">y</a> <a id="3303" href="Algebra.Properties.Semigroup.html#3303" class="Bound">z</a> <a id="3305" class="Symbol">=</a> <a id="3307" href="Relation.Binary.Structures.html#1693" class="Function">trans</a> <a id="3313" class="Symbol">(</a><a id="3314" href="Algebra.Properties.Semigroup.html#1047" class="Function">uv≈w⇒xu∙v≈xw</a> <a id="3327" class="Symbol">(</a><a id="3328" href="Algebra.Properties.Semigroup.html#3097" class="Function">uv≈wx⇒u∙vy≈w∙xy</a> <a id="3344" href="Algebra.Properties.Semigroup.html#3303" class="Bound">z</a><a id="3345" class="Symbol">)</a> <a id="3347" href="Algebra.Properties.Semigroup.html#3301" class="Bound">y</a><a id="3348" class="Symbol">)</a> <a id="3350" class="Symbol">(</a><a id="3351" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="3355" class="Symbol">(</a><a id="3356" href="Algebra.Structures.html#3444" class="Function">assoc</a> <a id="3362" href="Algebra.Properties.Semigroup.html#3301" class="Bound">y</a> <a id="3364" href="Algebra.Properties.Semigroup.html#2958" class="Bound">w</a> <a id="3366" class="Symbol">(</a><a id="3367" href="Algebra.Properties.Semigroup.html#2962" class="Bound">x</a> <a id="3369" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="3371" href="Algebra.Properties.Semigroup.html#3303" class="Bound">z</a><a id="3372" class="Symbol">)))</a>
</pre></body></html>

==> anc/html/Algebra.Structures.Biased.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Algebra.Structures.Biased</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Ways to give instances of certain structures where some fields can</a>
<a id="176" class="Comment">-- be given in terms of others. Re-exported via `Algebra`.</a>
<a id="235" class="Comment">------------------------------------------------------------------------</a>

<a id="309" class="Symbol">{-#</a> <a id="313" class="Keyword">OPTIONS</a> <a id="321" class="Pragma">--cubical-compatible</a> <a id="342" class="Pragma">--safe</a> <a id="349" class="Symbol">#-}</a>

<a id="354" class="Keyword">open</a> <a id="359" class="Keyword">import</a> <a id="366" href="Algebra.Core.html" class="Module">Algebra.Core</a>
<a id="379" class="Keyword">open</a> <a id="384" class="Keyword">import</a> <a id="391" href="Algebra.Consequences.Setoid.html" class="Module">Algebra.Consequences.Setoid</a>
<a id="419" class="Keyword">open</a> <a id="424" class="Keyword">import</a> <a id="431" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="449" class="Keyword">using</a> <a id="455" class="Symbol">(</a><a id="456" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="459" class="Symbol">;</a> <a id="461" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="466" class="Symbol">;</a> <a id="468" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="473" class="Symbol">)</a>
<a id="475" class="Keyword">open</a> <a id="480" class="Keyword">import</a> <a id="487" href="Level.html" class="Module">Level</a> <a id="493" class="Keyword">using</a> <a id="499" class="Symbol">(</a><a id="500" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="503" class="Symbol">)</a>
<a id="505" class="Keyword">open</a> <a id="510" class="Keyword">import</a> <a id="517" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="538" class="Keyword">using</a> <a id="544" class="Symbol">(</a><a id="545" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="548" class="Symbol">)</a>
<a id="550" class="Keyword">open</a> <a id="555" class="Keyword">import</a> <a id="562" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="586" class="Keyword">using</a> <a id="592" class="Symbol">(</a><a id="593" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="599" class="Symbol">)</a>
<a id="601" class="Keyword">open</a> <a id="606" class="Keyword">import</a> <a id="613" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a> <a id="640" class="Keyword">using</a> <a id="646" class="Symbol">(</a><a id="647" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a><a id="660" class="Symbol">)</a>

<a id="663" class="Keyword">module</a> <a id="670" href="Algebra.Structures.Biased.html" class="Module">Algebra.Structures.Biased</a>
  <a id="698" class="Symbol">{</a><a id="699" href="Algebra.Structures.Biased.html#699" class="Bound">a</a> <a id="701" href="Algebra.Structures.Biased.html#701" class="Bound">ℓ</a><a id="702" class="Symbol">}</a> <a id="704" class="Symbol">{</a><a id="705" href="Algebra.Structures.Biased.html#705" class="Bound">A</a> <a id="707" class="Symbol">:</a> <a id="709" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="713" href="Algebra.Structures.Biased.html#699" class="Bound">a</a><a id="714" class="Symbol">}</a>  <a id="717" class="Comment">-- The underlying set</a>
  <a id="741" class="Symbol">(</a><a id="742" href="Algebra.Structures.Biased.html#742" class="Bound Operator">_≈_</a> <a id="746" class="Symbol">:</a> <a id="748" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="752" href="Algebra.Structures.Biased.html#705" class="Bound">A</a> <a id="754" href="Algebra.Structures.Biased.html#701" class="Bound">ℓ</a><a id="755" class="Symbol">)</a>    <a id="760" class="Comment">-- The underlying equality relation</a>
  <a id="798" class="Keyword">where</a>

<a id="805" class="Keyword">open</a> <a id="810" class="Keyword">import</a> <a id="817" href="Algebra.Definitions.html" class="Module">Algebra.Definitions</a> <a id="837" href="Algebra.Structures.Biased.html#742" class="Bound Operator">_≈_</a>
<a id="841" class="Keyword">open</a> <a id="846" class="Keyword">import</a> <a id="853" href="Algebra.Structures.html" class="Module">Algebra.Structures</a>  <a id="873" href="Algebra.Structures.Biased.html#742" class="Bound Operator">_≈_</a>

<a id="878" class="Comment">------------------------------------------------------------------------</a>
<a id="951" class="Comment">-- IsCommutativeMonoid</a>

<a id="975" class="Keyword">record</a> <a id="IsCommutativeMonoidˡ"></a><a id="982" href="Algebra.Structures.Biased.html#982" class="Record">IsCommutativeMonoidˡ</a> <a id="1003" class="Symbol">(</a><a id="1004" href="Algebra.Structures.Biased.html#1004" class="Bound">∙</a> <a id="1006" class="Symbol">:</a> <a id="1008" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="1012" href="Algebra.Structures.Biased.html#705" class="Bound">A</a><a id="1013" class="Symbol">)</a> <a id="1015" class="Symbol">(</a><a id="1016" href="Algebra.Structures.Biased.html#1016" class="Bound">ε</a> <a id="1018" class="Symbol">:</a> <a id="1020" href="Algebra.Structures.Biased.html#705" class="Bound">A</a><a id="1021" class="Symbol">)</a> <a id="1023" class="Symbol">:</a> <a id="1025" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1029" class="Symbol">(</a><a id="1030" href="Algebra.Structures.Biased.html#699" class="Bound">a</a> <a id="1032" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1034" href="Algebra.Structures.Biased.html#701" class="Bound">ℓ</a><a id="1035" class="Symbol">)</a> <a id="1037" class="Keyword">where</a>
  <a id="1045" class="Keyword">field</a>
    <a id="IsCommutativeMonoidˡ.isSemigroup"></a><a id="1055" href="Algebra.Structures.Biased.html#1055" class="Field">isSemigroup</a> <a id="1067" class="Symbol">:</a> <a id="1069" href="Algebra.Structures.html#3364" class="Record">IsSemigroup</a> <a id="1081" href="Algebra.Structures.Biased.html#1004" class="Bound">∙</a>
    <a id="IsCommutativeMonoidˡ.identityˡ"></a><a id="1087" href="Algebra.Structures.Biased.html#1087" class="Field">identityˡ</a>   <a id="1099" class="Symbol">:</a> <a id="1101" href="Algebra.Definitions.html#1885" class="Function">LeftIdentity</a> <a id="1114" href="Algebra.Structures.Biased.html#1016" class="Bound">ε</a> <a id="1116" href="Algebra.Structures.Biased.html#1004" class="Bound">∙</a>
    <a id="IsCommutativeMonoidˡ.comm"></a><a id="1122" href="Algebra.Structures.Biased.html#1122" class="Field">comm</a>        <a id="1134" class="Symbol">:</a> <a id="1136" href="Algebra.Definitions.html#1643" class="Function">Commutative</a> <a id="1148" href="Algebra.Structures.Biased.html#1004" class="Bound">∙</a>

  <a id="IsCommutativeMonoidˡ.isCommutativeMonoid"></a><a id="1153" href="Algebra.Structures.Biased.html#1153" class="Function">isCommutativeMonoid</a> <a id="1173" class="Symbol">:</a> <a id="1175" href="Algebra.Structures.html#5219" class="Record">IsCommutativeMonoid</a> <a id="1195" href="Algebra.Structures.Biased.html#1004" class="Bound">∙</a> <a id="1197" href="Algebra.Structures.Biased.html#1016" class="Bound">ε</a>
  <a id="1201" href="Algebra.Structures.Biased.html#1153" class="Function">isCommutativeMonoid</a> <a id="1221" class="Symbol">=</a> <a id="1223" class="Keyword">record</a>
    <a id="1234" class="Symbol">{</a> <a id="1236" href="Algebra.Structures.html#5291" class="Field">isMonoid</a> <a id="1245" class="Symbol">=</a> <a id="1247" class="Keyword">record</a>
      <a id="1260" class="Symbol">{</a> <a id="1262" href="Algebra.Structures.html#4870" class="Field">isSemigroup</a> <a id="1274" class="Symbol">=</a> <a id="1276" href="Algebra.Structures.Biased.html#1055" class="Field">isSemigroup</a>
      <a id="1294" class="Symbol">;</a> <a id="1296" href="Algebra.Structures.html#4902" class="Field">identity</a>    <a id="1308" class="Symbol">=</a> <a id="1310" href="Algebra.Consequences.Setoid.html#5014" class="Function">comm∧idˡ⇒id</a> <a id="1322" href="Algebra.Structures.html#1928" class="Function">setoid</a> <a id="1329" href="Algebra.Structures.Biased.html#1122" class="Field">comm</a> <a id="1334" href="Algebra.Structures.Biased.html#1087" class="Field">identityˡ</a>
      <a id="1350" class="Symbol">}</a>
    <a id="1356" class="Symbol">;</a> <a id="1358" href="Algebra.Structures.html#5319" class="Field">comm</a> <a id="1363" class="Symbol">=</a> <a id="1365" href="Algebra.Structures.Biased.html#1122" class="Field">comm</a>
    <a id="1374" class="Symbol">}</a> <a id="1376" class="Keyword">where</a> <a id="1382" class="Keyword">open</a> <a id="1387" href="Algebra.Structures.html#3364" class="Module">IsSemigroup</a> <a id="1399" href="Algebra.Structures.Biased.html#1055" class="Field">isSemigroup</a>

<a id="1412" class="Keyword">open</a> <a id="1417" href="Algebra.Structures.Biased.html#982" class="Module">IsCommutativeMonoidˡ</a> <a id="1438" class="Keyword">public</a>
  <a id="1447" class="Keyword">using</a> <a id="1453" class="Symbol">()</a> <a id="1456" class="Keyword">renaming</a> <a id="1465" class="Symbol">(</a><a id="1466" href="Algebra.Structures.Biased.html#1153" class="Function">isCommutativeMonoid</a> <a id="1486" class="Symbol">to</a> <a id="1489" class="Function">isCommutativeMonoidˡ</a><a id="1509" class="Symbol">)</a>


<a id="1513" class="Keyword">record</a> <a id="IsCommutativeMonoidʳ"></a><a id="1520" href="Algebra.Structures.Biased.html#1520" class="Record">IsCommutativeMonoidʳ</a> <a id="1541" class="Symbol">(</a><a id="1542" href="Algebra.Structures.Biased.html#1542" class="Bound">∙</a> <a id="1544" class="Symbol">:</a> <a id="1546" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="1550" href="Algebra.Structures.Biased.html#705" class="Bound">A</a><a id="1551" class="Symbol">)</a> <a id="1553" class="Symbol">(</a><a id="1554" href="Algebra.Structures.Biased.html#1554" class="Bound">ε</a> <a id="1556" class="Symbol">:</a> <a id="1558" href="Algebra.Structures.Biased.html#705" class="Bound">A</a><a id="1559" class="Symbol">)</a> <a id="1561" class="Symbol">:</a> <a id="1563" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1567" class="Symbol">(</a><a id="1568" href="Algebra.Structures.Biased.html#699" class="Bound">a</a> <a id="1570" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1572" href="Algebra.Structures.Biased.html#701" class="Bound">ℓ</a><a id="1573" class="Symbol">)</a> <a id="1575" class="Keyword">where</a>
  <a id="1583" class="Keyword">field</a>
    <a id="IsCommutativeMonoidʳ.isSemigroup"></a><a id="1593" href="Algebra.Structures.Biased.html#1593" class="Field">isSemigroup</a> <a id="1605" class="Symbol">:</a> <a id="1607" href="Algebra.Structures.html#3364" class="Record">IsSemigroup</a> <a id="1619" href="Algebra.Structures.Biased.html#1542" class="Bound">∙</a>
    <a id="IsCommutativeMonoidʳ.identityʳ"></a><a id="1625" href="Algebra.Structures.Biased.html#1625" class="Field">identityʳ</a>   <a id="1637" class="Symbol">:</a> <a id="1639" href="Algebra.Definitions.html#1958" class="Function">RightIdentity</a> <a id="1653" href="Algebra.Structures.Biased.html#1554" class="Bound">ε</a> <a id="1655" href="Algebra.Structures.Biased.html#1542" class="Bound">∙</a>
    <a id="IsCommutativeMonoidʳ.comm"></a><a id="1661" href="Algebra.Structures.Biased.html#1661" class="Field">comm</a>        <a id="1673" class="Symbol">:</a> <a id="1675" href="Algebra.Definitions.html#1643" class="Function">Commutative</a> <a id="1687" href="Algebra.Structures.Biased.html#1542" class="Bound">∙</a>

  <a id="IsCommutativeMonoidʳ.isCommutativeMonoid"></a><a id="1692" href="Algebra.Structures.Biased.html#1692" class="Function">isCommutativeMonoid</a> <a id="1712" class="Symbol">:</a> <a id="1714" href="Algebra.Structures.html#5219" class="Record">IsCommutativeMonoid</a> <a id="1734" href="Algebra.Structures.Biased.html#1542" class="Bound">∙</a> <a id="1736" href="Algebra.Structures.Biased.html#1554" class="Bound">ε</a>
  <a id="1740" href="Algebra.Structures.Biased.html#1692" class="Function">isCommutativeMonoid</a> <a id="1760" class="Symbol">=</a> <a id="1762" class="Keyword">record</a>
    <a id="1773" class="Symbol">{</a> <a id="1775" href="Algebra.Structures.html#5291" class="Field">isMonoid</a> <a id="1784" class="Symbol">=</a> <a id="1786" class="Keyword">record</a>
      <a id="1799" class="Symbol">{</a> <a id="1801" href="Algebra.Structures.html#4870" class="Field">isSemigroup</a> <a id="1813" class="Symbol">=</a> <a id="1815" href="Algebra.Structures.Biased.html#1593" class="Field">isSemigroup</a>
      <a id="1833" class="Symbol">;</a> <a id="1835" href="Algebra.Structures.html#4902" class="Field">identity</a>    <a id="1847" class="Symbol">=</a> <a id="1849" href="Algebra.Consequences.Setoid.html#5110" class="Function">comm∧idʳ⇒id</a> <a id="1861" href="Algebra.Structures.html#1928" class="Function">setoid</a> <a id="1868" href="Algebra.Structures.Biased.html#1661" class="Field">comm</a> <a id="1873" href="Algebra.Structures.Biased.html#1625" class="Field">identityʳ</a>
      <a id="1889" class="Symbol">}</a>
    <a id="1895" class="Symbol">;</a> <a id="1897" href="Algebra.Structures.html#5319" class="Field">comm</a> <a id="1902" class="Symbol">=</a> <a id="1904" href="Algebra.Structures.Biased.html#1661" class="Field">comm</a>
    <a id="1913" class="Symbol">}</a> <a id="1915" class="Keyword">where</a> <a id="1921" class="Keyword">open</a> <a id="1926" href="Algebra.Structures.html#3364" class="Module">IsSemigroup</a> <a id="1938" href="Algebra.Structures.Biased.html#1593" class="Field">isSemigroup</a>

<a id="1951" class="Keyword">open</a> <a id="1956" href="Algebra.Structures.Biased.html#1520" class="Module">IsCommutativeMonoidʳ</a> <a id="1977" class="Keyword">public</a>
  <a id="1986" class="Keyword">using</a> <a id="1992" class="Symbol">()</a> <a id="1995" class="Keyword">renaming</a> <a id="2004" class="Symbol">(</a><a id="2005" href="Algebra.Structures.Biased.html#1692" class="Function">isCommutativeMonoid</a> <a id="2025" class="Symbol">to</a> <a id="2028" class="Function">isCommutativeMonoidʳ</a><a id="2048" class="Symbol">)</a>

<a id="2051" class="Comment">------------------------------------------------------------------------</a>
<a id="2124" class="Comment">-- IsSemiringWithoutOne</a>

<a id="2149" class="Keyword">record</a> <a id="IsSemiringWithoutOne*"></a><a id="2156" href="Algebra.Structures.Biased.html#2156" class="Record">IsSemiringWithoutOne*</a> <a id="2178" class="Symbol">(</a><a id="2179" href="Algebra.Structures.Biased.html#2179" class="Bound">+</a> <a id="2181" href="Algebra.Structures.Biased.html#2181" class="Bound">*</a> <a id="2183" class="Symbol">:</a> <a id="2185" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="2189" href="Algebra.Structures.Biased.html#705" class="Bound">A</a><a id="2190" class="Symbol">)</a> <a id="2192" class="Symbol">(</a><a id="2193" href="Algebra.Structures.Biased.html#2193" class="Bound">0#</a> <a id="2196" class="Symbol">:</a> <a id="2198" href="Algebra.Structures.Biased.html#705" class="Bound">A</a><a id="2199" class="Symbol">)</a> <a id="2201" class="Symbol">:</a> <a id="2203" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2207" class="Symbol">(</a><a id="2208" href="Algebra.Structures.Biased.html#699" class="Bound">a</a> <a id="2210" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2212" href="Algebra.Structures.Biased.html#701" class="Bound">ℓ</a><a id="2213" class="Symbol">)</a> <a id="2215" class="Keyword">where</a>
  <a id="2223" class="Keyword">field</a>
    <a id="IsSemiringWithoutOne*.+-isCommutativeMonoid"></a><a id="2233" href="Algebra.Structures.Biased.html#2233" class="Field">+-isCommutativeMonoid</a> <a id="2255" class="Symbol">:</a> <a id="2257" href="Algebra.Structures.html#5219" class="Record">IsCommutativeMonoid</a> <a id="2277" href="Algebra.Structures.Biased.html#2179" class="Bound">+</a> <a id="2279" href="Algebra.Structures.Biased.html#2193" class="Bound">0#</a>
    <a id="IsSemiringWithoutOne*.*-isSemigroup"></a><a id="2286" href="Algebra.Structures.Biased.html#2286" class="Field">*-isSemigroup</a>         <a id="2308" class="Symbol">:</a> <a id="2310" href="Algebra.Structures.html#3364" class="Record">IsSemigroup</a> <a id="2322" href="Algebra.Structures.Biased.html#2181" class="Bound">*</a>
    <a id="IsSemiringWithoutOne*.distrib"></a><a id="2328" href="Algebra.Structures.Biased.html#2328" class="Field">distrib</a>               <a id="2350" class="Symbol">:</a> <a id="2352" href="Algebra.Structures.Biased.html#2181" class="Bound">*</a> <a id="2354" href="Algebra.Definitions.html#3635" class="Function Operator">DistributesOver</a> <a id="2370" href="Algebra.Structures.Biased.html#2179" class="Bound">+</a>
    <a id="IsSemiringWithoutOne*.zero"></a><a id="2376" href="Algebra.Structures.Biased.html#2376" class="Field">zero</a>                  <a id="2398" class="Symbol">:</a> <a id="2400" href="Algebra.Definitions.html#2251" class="Function">Zero</a> <a id="2405" href="Algebra.Structures.Biased.html#2193" class="Bound">0#</a> <a id="2408" href="Algebra.Structures.Biased.html#2181" class="Bound">*</a>

  <a id="IsSemiringWithoutOne*.isSemiringWithoutOne"></a><a id="2413" href="Algebra.Structures.Biased.html#2413" class="Function">isSemiringWithoutOne</a> <a id="2434" class="Symbol">:</a> <a id="2436" href="Algebra.Structures.html#11673" class="Record">IsSemiringWithoutOne</a> <a id="2457" href="Algebra.Structures.Biased.html#2179" class="Bound">+</a> <a id="2459" href="Algebra.Structures.Biased.html#2181" class="Bound">*</a> <a id="2461" href="Algebra.Structures.Biased.html#2193" class="Bound">0#</a>
  <a id="2466" href="Algebra.Structures.Biased.html#2413" class="Function">isSemiringWithoutOne</a> <a id="2487" class="Symbol">=</a> <a id="2489" class="Keyword">record</a>
    <a id="2500" class="Symbol">{</a> <a id="2502" href="Algebra.Structures.html#11749" class="Field">+-isCommutativeMonoid</a> <a id="2524" class="Symbol">=</a> <a id="2526" href="Algebra.Structures.Biased.html#2233" class="Field">+-isCommutativeMonoid</a>
    <a id="2552" class="Symbol">;</a> <a id="2554" href="Algebra.Structures.html#11802" class="Field">*-cong</a> <a id="2561" class="Symbol">=</a> <a id="2563" href="Algebra.Structures.html#1853" class="Function">∙-cong</a>
    <a id="2574" class="Symbol">;</a> <a id="2576" href="Algebra.Structures.html#11843" class="Field">*-assoc</a> <a id="2584" class="Symbol">=</a> <a id="2586" href="Algebra.Structures.html#3444" class="Function">assoc</a>
    <a id="2596" class="Symbol">;</a> <a id="2598" href="Algebra.Structures.html#11885" class="Field">distrib</a> <a id="2606" class="Symbol">=</a> <a id="2608" href="Algebra.Structures.Biased.html#2328" class="Field">distrib</a>
    <a id="2620" class="Symbol">;</a> <a id="2622" href="Algebra.Structures.html#11933" class="Field">zero</a> <a id="2627" class="Symbol">=</a> <a id="2629" href="Algebra.Structures.Biased.html#2376" class="Field">zero</a>
    <a id="2638" class="Symbol">}</a> <a id="2640" class="Keyword">where</a> <a id="2646" class="Keyword">open</a> <a id="2651" href="Algebra.Structures.html#3364" class="Module">IsSemigroup</a> <a id="2663" href="Algebra.Structures.Biased.html#2286" class="Field">*-isSemigroup</a>

<a id="2678" class="Keyword">open</a> <a id="2683" href="Algebra.Structures.Biased.html#2156" class="Module">IsSemiringWithoutOne*</a> <a id="2705" class="Keyword">public</a>
  <a id="2714" class="Keyword">using</a> <a id="2720" class="Symbol">()</a> <a id="2723" class="Keyword">renaming</a> <a id="2732" class="Symbol">(</a><a id="2733" href="Algebra.Structures.Biased.html#2413" class="Function">isSemiringWithoutOne</a> <a id="2754" class="Symbol">to</a> <a id="2757" class="Function">isSemiringWithoutOne*</a><a id="2778" class="Symbol">)</a>

<a id="2781" class="Comment">------------------------------------------------------------------------</a>
<a id="2854" class="Comment">-- IsNearSemiring</a>

<a id="2873" class="Keyword">record</a> <a id="IsNearSemiring*"></a><a id="2880" href="Algebra.Structures.Biased.html#2880" class="Record">IsNearSemiring*</a> <a id="2896" class="Symbol">(</a><a id="2897" href="Algebra.Structures.Biased.html#2897" class="Bound">+</a> <a id="2899" href="Algebra.Structures.Biased.html#2899" class="Bound">*</a> <a id="2901" class="Symbol">:</a> <a id="2903" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="2907" href="Algebra.Structures.Biased.html#705" class="Bound">A</a><a id="2908" class="Symbol">)</a> <a id="2910" class="Symbol">(</a><a id="2911" href="Algebra.Structures.Biased.html#2911" class="Bound">0#</a> <a id="2914" class="Symbol">:</a> <a id="2916" href="Algebra.Structures.Biased.html#705" class="Bound">A</a><a id="2917" class="Symbol">)</a> <a id="2919" class="Symbol">:</a> <a id="2921" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2925" class="Symbol">(</a><a id="2926" href="Algebra.Structures.Biased.html#699" class="Bound">a</a> <a id="2928" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2930" href="Algebra.Structures.Biased.html#701" class="Bound">ℓ</a><a id="2931" class="Symbol">)</a> <a id="2933" class="Keyword">where</a>
  <a id="2941" class="Keyword">field</a>
    <a id="IsNearSemiring*.+-isMonoid"></a><a id="2951" href="Algebra.Structures.Biased.html#2951" class="Field">+-isMonoid</a>    <a id="2965" class="Symbol">:</a> <a id="2967" href="Algebra.Structures.html#4809" class="Record">IsMonoid</a> <a id="2976" href="Algebra.Structures.Biased.html#2897" class="Bound">+</a> <a id="2978" href="Algebra.Structures.Biased.html#2911" class="Bound">0#</a>
    <a id="IsNearSemiring*.*-isSemigroup"></a><a id="2985" href="Algebra.Structures.Biased.html#2985" class="Field">*-isSemigroup</a> <a id="2999" class="Symbol">:</a> <a id="3001" href="Algebra.Structures.html#3364" class="Record">IsSemigroup</a> <a id="3013" href="Algebra.Structures.Biased.html#2899" class="Bound">*</a>
    <a id="IsNearSemiring*.distribʳ"></a><a id="3019" href="Algebra.Structures.Biased.html#3019" class="Field">distribʳ</a>      <a id="3033" class="Symbol">:</a> <a id="3035" href="Algebra.Structures.Biased.html#2899" class="Bound">*</a> <a id="3037" href="Algebra.Definitions.html#3516" class="Function Operator">DistributesOverʳ</a> <a id="3054" href="Algebra.Structures.Biased.html#2897" class="Bound">+</a>
    <a id="IsNearSemiring*.zeroˡ"></a><a id="3060" href="Algebra.Structures.Biased.html#3060" class="Field">zeroˡ</a>         <a id="3074" class="Symbol">:</a> <a id="3076" href="Algebra.Definitions.html#2119" class="Function">LeftZero</a> <a id="3085" href="Algebra.Structures.Biased.html#2911" class="Bound">0#</a> <a id="3088" href="Algebra.Structures.Biased.html#2899" class="Bound">*</a>

  <a id="IsNearSemiring*.isNearSemiring"></a><a id="3093" href="Algebra.Structures.Biased.html#3093" class="Function">isNearSemiring</a> <a id="3108" class="Symbol">:</a> <a id="3110" href="Algebra.Structures.html#10684" class="Record">IsNearSemiring</a> <a id="3125" href="Algebra.Structures.Biased.html#2897" class="Bound">+</a> <a id="3127" href="Algebra.Structures.Biased.html#2899" class="Bound">*</a> <a id="3129" href="Algebra.Structures.Biased.html#2911" class="Bound">0#</a>
  <a id="3134" href="Algebra.Structures.Biased.html#3093" class="Function">isNearSemiring</a> <a id="3149" class="Symbol">=</a> <a id="3151" class="Keyword">record</a>
    <a id="3162" class="Symbol">{</a> <a id="3164" href="Algebra.Structures.html#10754" class="Field">+-isMonoid</a> <a id="3175" class="Symbol">=</a> <a id="3177" href="Algebra.Structures.Biased.html#2951" class="Field">+-isMonoid</a>
    <a id="3192" class="Symbol">;</a> <a id="3194" href="Algebra.Structures.html#10788" class="Field">*-cong</a> <a id="3201" class="Symbol">=</a> <a id="3203" href="Algebra.Structures.html#1853" class="Function">∙-cong</a>
    <a id="3214" class="Symbol">;</a> <a id="3216" href="Algebra.Structures.html#10821" class="Field">*-assoc</a> <a id="3224" class="Symbol">=</a> <a id="3226" href="Algebra.Structures.html#3444" class="Function">assoc</a>
    <a id="3236" class="Symbol">;</a> <a id="3238" href="Algebra.Structures.html#10855" class="Field">distribʳ</a> <a id="3247" class="Symbol">=</a> <a id="3249" href="Algebra.Structures.Biased.html#3019" class="Field">distribʳ</a>
    <a id="3262" class="Symbol">;</a> <a id="3264" href="Algebra.Structures.html#10896" class="Field">zeroˡ</a> <a id="3270" class="Symbol">=</a> <a id="3272" href="Algebra.Structures.Biased.html#3060" class="Field">zeroˡ</a>
    <a id="3282" class="Symbol">}</a> <a id="3284" class="Keyword">where</a> <a id="3290" class="Keyword">open</a> <a id="3295" href="Algebra.Structures.html#3364" class="Module">IsSemigroup</a> <a id="3307" href="Algebra.Structures.Biased.html#2985" class="Field">*-isSemigroup</a>

<a id="3322" class="Keyword">open</a> <a id="3327" href="Algebra.Structures.Biased.html#2880" class="Module">IsNearSemiring*</a> <a id="3343" class="Keyword">public</a>
  <a id="3352" class="Keyword">using</a> <a id="3358" class="Symbol">()</a> <a id="3361" class="Keyword">renaming</a> <a id="3370" class="Symbol">(</a><a id="3371" href="Algebra.Structures.Biased.html#3093" class="Function">isNearSemiring</a> <a id="3386" class="Symbol">to</a> <a id="3389" class="Function">isNearSemiring*</a><a id="3404" class="Symbol">)</a>

<a id="3407" class="Comment">------------------------------------------------------------------------</a>
<a id="3480" class="Comment">-- IsSemiringWithoutAnnihilatingZero</a>

<a id="3518" class="Keyword">record</a> <a id="IsSemiringWithoutAnnihilatingZero*"></a><a id="3525" href="Algebra.Structures.Biased.html#3525" class="Record">IsSemiringWithoutAnnihilatingZero*</a> <a id="3560" class="Symbol">(</a><a id="3561" href="Algebra.Structures.Biased.html#3561" class="Bound">+</a> <a id="3563" href="Algebra.Structures.Biased.html#3563" class="Bound">*</a> <a id="3565" class="Symbol">:</a> <a id="3567" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3571" href="Algebra.Structures.Biased.html#705" class="Bound">A</a><a id="3572" class="Symbol">)</a> <a id="3574" class="Symbol">(</a><a id="3575" href="Algebra.Structures.Biased.html#3575" class="Bound">0#</a> <a id="3578" href="Algebra.Structures.Biased.html#3578" class="Bound">1#</a> <a id="3581" class="Symbol">:</a> <a id="3583" href="Algebra.Structures.Biased.html#705" class="Bound">A</a><a id="3584" class="Symbol">)</a> <a id="3586" class="Symbol">:</a> <a id="3588" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3592" class="Symbol">(</a><a id="3593" href="Algebra.Structures.Biased.html#699" class="Bound">a</a> <a id="3595" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3597" href="Algebra.Structures.Biased.html#701" class="Bound">ℓ</a><a id="3598" class="Symbol">)</a> <a id="3600" class="Keyword">where</a>
  <a id="3608" class="Keyword">field</a>
    <a id="IsSemiringWithoutAnnihilatingZero*.+-isCommutativeMonoid"></a><a id="3618" href="Algebra.Structures.Biased.html#3618" class="Field">+-isCommutativeMonoid</a> <a id="3640" class="Symbol">:</a> <a id="3642" href="Algebra.Structures.html#5219" class="Record">IsCommutativeMonoid</a> <a id="3662" href="Algebra.Structures.Biased.html#3561" class="Bound">+</a> <a id="3664" href="Algebra.Structures.Biased.html#3575" class="Bound">0#</a>
    <a id="IsSemiringWithoutAnnihilatingZero*.*-isMonoid"></a><a id="3671" href="Algebra.Structures.Biased.html#3671" class="Field">*-isMonoid</a>            <a id="3693" class="Symbol">:</a> <a id="3695" href="Algebra.Structures.html#4809" class="Record">IsMonoid</a> <a id="3704" href="Algebra.Structures.Biased.html#3563" class="Bound">*</a> <a id="3706" href="Algebra.Structures.Biased.html#3578" class="Bound">1#</a>
    <a id="IsSemiringWithoutAnnihilatingZero*.distrib"></a><a id="3713" href="Algebra.Structures.Biased.html#3713" class="Field">distrib</a>               <a id="3735" class="Symbol">:</a> <a id="3737" href="Algebra.Structures.Biased.html#3563" class="Bound">*</a> <a id="3739" href="Algebra.Definitions.html#3635" class="Function Operator">DistributesOver</a> <a id="3755" href="Algebra.Structures.Biased.html#3561" class="Bound">+</a>

  <a id="IsSemiringWithoutAnnihilatingZero*.isSemiringWithoutAnnihilatingZero"></a><a id="3760" href="Algebra.Structures.Biased.html#3760" class="Function">isSemiringWithoutAnnihilatingZero</a> <a id="3794" class="Symbol">:</a> <a id="3796" href="Algebra.Structures.html#14143" class="Record">IsSemiringWithoutAnnihilatingZero</a> <a id="3830" href="Algebra.Structures.Biased.html#3561" class="Bound">+</a> <a id="3832" href="Algebra.Structures.Biased.html#3563" class="Bound">*</a> <a id="3834" href="Algebra.Structures.Biased.html#3575" class="Bound">0#</a> <a id="3837" href="Algebra.Structures.Biased.html#3578" class="Bound">1#</a>
  <a id="3842" href="Algebra.Structures.Biased.html#3760" class="Function">isSemiringWithoutAnnihilatingZero</a> <a id="3876" class="Symbol">=</a> <a id="3878" class="Keyword">record</a>
    <a id="3889" class="Symbol">{</a> <a id="3891" href="Algebra.Structures.html#14405" class="Field">+-isCommutativeMonoid</a> <a id="3913" class="Symbol">=</a> <a id="3915" href="Algebra.Structures.Biased.html#3618" class="Field">+-isCommutativeMonoid</a>
    <a id="3941" class="Symbol">;</a> <a id="3943" href="Algebra.Structures.html#14458" class="Field">*-cong</a> <a id="3950" class="Symbol">=</a> <a id="3952" href="Algebra.Structures.html#1853" class="Function">∙-cong</a>
    <a id="3963" class="Symbol">;</a> <a id="3965" href="Algebra.Structures.html#14499" class="Field">*-assoc</a> <a id="3973" class="Symbol">=</a> <a id="3975" href="Algebra.Structures.html#3444" class="Function">assoc</a>
    <a id="3985" class="Symbol">;</a> <a id="3987" href="Algebra.Structures.html#14541" class="Field">*-identity</a> <a id="3998" class="Symbol">=</a> <a id="4000" href="Algebra.Structures.html#4902" class="Function">identity</a>
    <a id="4013" class="Symbol">;</a> <a id="4015" href="Algebra.Structures.html#14583" class="Field">distrib</a> <a id="4023" class="Symbol">=</a> <a id="4025" href="Algebra.Structures.Biased.html#3713" class="Field">distrib</a>
    <a id="4037" class="Symbol">}</a> <a id="4039" class="Keyword">where</a> <a id="4045" class="Keyword">open</a> <a id="4050" href="Algebra.Structures.html#4809" class="Module">IsMonoid</a> <a id="4059" href="Algebra.Structures.Biased.html#3671" class="Field">*-isMonoid</a>

<a id="4071" class="Keyword">open</a> <a id="4076" href="Algebra.Structures.Biased.html#3525" class="Module">IsSemiringWithoutAnnihilatingZero*</a> <a id="4111" class="Keyword">public</a>
  <a id="4120" class="Keyword">using</a> <a id="4126" class="Symbol">()</a> <a id="4129" class="Keyword">renaming</a> <a id="4138" class="Symbol">(</a><a id="4139" href="Algebra.Structures.Biased.html#3760" class="Function">isSemiringWithoutAnnihilatingZero</a> <a id="4173" class="Symbol">to</a> <a id="4176" class="Function">isSemiringWithoutAnnihilatingZero*</a><a id="4210" class="Symbol">)</a>

<a id="4213" class="Comment">------------------------------------------------------------------------</a>
<a id="4286" class="Comment">-- IsCommutativeSemiring</a>

<a id="4312" class="Keyword">record</a> <a id="IsCommutativeSemiringˡ"></a><a id="4319" href="Algebra.Structures.Biased.html#4319" class="Record">IsCommutativeSemiringˡ</a> <a id="4342" class="Symbol">(</a><a id="4343" href="Algebra.Structures.Biased.html#4343" class="Bound">+</a> <a id="4345" href="Algebra.Structures.Biased.html#4345" class="Bound">*</a> <a id="4347" class="Symbol">:</a> <a id="4349" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="4353" href="Algebra.Structures.Biased.html#705" class="Bound">A</a><a id="4354" class="Symbol">)</a> <a id="4356" class="Symbol">(</a><a id="4357" href="Algebra.Structures.Biased.html#4357" class="Bound">0#</a> <a id="4360" href="Algebra.Structures.Biased.html#4360" class="Bound">1#</a> <a id="4363" class="Symbol">:</a> <a id="4365" href="Algebra.Structures.Biased.html#705" class="Bound">A</a><a id="4366" class="Symbol">)</a> <a id="4368" class="Symbol">:</a> <a id="4370" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4374" class="Symbol">(</a><a id="4375" href="Algebra.Structures.Biased.html#699" class="Bound">a</a> <a id="4377" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4379" href="Algebra.Structures.Biased.html#701" class="Bound">ℓ</a><a id="4380" class="Symbol">)</a> <a id="4382" class="Keyword">where</a>
  <a id="4390" class="Keyword">field</a>
    <a id="IsCommutativeSemiringˡ.+-isCommutativeMonoid"></a><a id="4400" href="Algebra.Structures.Biased.html#4400" class="Field">+-isCommutativeMonoid</a> <a id="4422" class="Symbol">:</a> <a id="4424" href="Algebra.Structures.html#5219" class="Record">IsCommutativeMonoid</a> <a id="4444" href="Algebra.Structures.Biased.html#4343" class="Bound">+</a> <a id="4446" href="Algebra.Structures.Biased.html#4357" class="Bound">0#</a>
    <a id="IsCommutativeSemiringˡ.*-isCommutativeMonoid"></a><a id="4453" href="Algebra.Structures.Biased.html#4453" class="Field">*-isCommutativeMonoid</a> <a id="4475" class="Symbol">:</a> <a id="4477" href="Algebra.Structures.html#5219" class="Record">IsCommutativeMonoid</a> <a id="4497" href="Algebra.Structures.Biased.html#4345" class="Bound">*</a> <a id="4499" href="Algebra.Structures.Biased.html#4360" class="Bound">1#</a>
    <a id="IsCommutativeSemiringˡ.distribʳ"></a><a id="4506" href="Algebra.Structures.Biased.html#4506" class="Field">distribʳ</a>              <a id="4528" class="Symbol">:</a> <a id="4530" href="Algebra.Structures.Biased.html#4345" class="Bound">*</a> <a id="4532" href="Algebra.Definitions.html#3516" class="Function Operator">DistributesOverʳ</a> <a id="4549" href="Algebra.Structures.Biased.html#4343" class="Bound">+</a>
    <a id="IsCommutativeSemiringˡ.zeroˡ"></a><a id="4555" href="Algebra.Structures.Biased.html#4555" class="Field">zeroˡ</a>                 <a id="4577" class="Symbol">:</a> <a id="4579" href="Algebra.Definitions.html#2119" class="Function">LeftZero</a> <a id="4588" href="Algebra.Structures.Biased.html#4357" class="Bound">0#</a> <a id="4591" href="Algebra.Structures.Biased.html#4345" class="Bound">*</a>

  <a id="IsCommutativeSemiringˡ.isCommutativeSemiring"></a><a id="4596" href="Algebra.Structures.Biased.html#4596" class="Function">isCommutativeSemiring</a> <a id="4618" class="Symbol">:</a> <a id="4620" href="Algebra.Structures.html#16686" class="Record">IsCommutativeSemiring</a> <a id="4642" href="Algebra.Structures.Biased.html#4343" class="Bound">+</a> <a id="4644" href="Algebra.Structures.Biased.html#4345" class="Bound">*</a> <a id="4646" href="Algebra.Structures.Biased.html#4357" class="Bound">0#</a> <a id="4649" href="Algebra.Structures.Biased.html#4360" class="Bound">1#</a>
  <a id="4654" href="Algebra.Structures.Biased.html#4596" class="Function">isCommutativeSemiring</a> <a id="4676" class="Symbol">=</a> <a id="4678" class="Keyword">record</a>
    <a id="4689" class="Symbol">{</a> <a id="4691" href="Algebra.Structures.html#16766" class="Field">isSemiring</a> <a id="4702" class="Symbol">=</a> <a id="4704" class="Keyword">record</a>
      <a id="4717" class="Symbol">{</a> <a id="4719" href="Algebra.Structures.html#16068" class="Field">isSemiringWithoutAnnihilatingZero</a> <a id="4753" class="Symbol">=</a> <a id="4755" class="Keyword">record</a>
        <a id="4770" class="Symbol">{</a> <a id="4772" href="Algebra.Structures.html#14405" class="Field">+-isCommutativeMonoid</a> <a id="4794" class="Symbol">=</a> <a id="4796" href="Algebra.Structures.Biased.html#4400" class="Field">+-isCommutativeMonoid</a>
        <a id="4826" class="Symbol">;</a> <a id="4828" href="Algebra.Structures.html#14458" class="Field">*-cong</a>                <a id="4850" class="Symbol">=</a> <a id="4852" href="Algebra.Structures.html#1853" class="Function">*.∙-cong</a>
        <a id="4869" class="Symbol">;</a> <a id="4871" href="Algebra.Structures.html#14499" class="Field">*-assoc</a>               <a id="4893" class="Symbol">=</a> <a id="4895" href="Algebra.Structures.html#3444" class="Function">*.assoc</a>
        <a id="4911" class="Symbol">;</a> <a id="4913" href="Algebra.Structures.html#14541" class="Field">*-identity</a>            <a id="4935" class="Symbol">=</a> <a id="4937" href="Algebra.Structures.html#4902" class="Function">*.identity</a>
        <a id="4956" class="Symbol">;</a> <a id="4958" href="Algebra.Structures.html#14583" class="Field">distrib</a>               <a id="4980" class="Symbol">=</a> <a id="4982" href="Algebra.Consequences.Setoid.html#9374" class="Function">comm∧distrʳ⇒distr</a> <a id="5000" href="Algebra.Structures.html#1928" class="Function">+.setoid</a> <a id="5009" href="Algebra.Structures.html#1853" class="Function">+.∙-cong</a> <a id="5018" href="Algebra.Structures.html#5319" class="Function">*.comm</a> <a id="5025" href="Algebra.Structures.Biased.html#4506" class="Field">distribʳ</a>
        <a id="5042" class="Symbol">}</a>
      <a id="5050" class="Symbol">;</a> <a id="5052" href="Algebra.Structures.html#16158" class="Field">zero</a> <a id="5057" class="Symbol">=</a> <a id="5059" href="Algebra.Consequences.Setoid.html#5481" class="Function">comm∧zeˡ⇒ze</a> <a id="5071" href="Algebra.Structures.html#1928" class="Function">+.setoid</a> <a id="5080" href="Algebra.Structures.html#5319" class="Function">*.comm</a> <a id="5087" href="Algebra.Structures.Biased.html#4555" class="Field">zeroˡ</a>
      <a id="5099" class="Symbol">}</a>
    <a id="5105" class="Symbol">;</a> <a id="5107" href="Algebra.Structures.html#16804" class="Field">*-comm</a> <a id="5114" class="Symbol">=</a> <a id="5116" href="Algebra.Structures.html#5319" class="Function">*.comm</a>
    <a id="5127" class="Symbol">}</a>
    <a id="5133" class="Keyword">where</a>
    <a id="5143" class="Keyword">module</a> <a id="5150" href="Algebra.Structures.Biased.html#5150" class="Module">+</a> <a id="5152" class="Symbol">=</a> <a id="5154" href="Algebra.Structures.html#5219" class="Module">IsCommutativeMonoid</a> <a id="5174" href="Algebra.Structures.Biased.html#4400" class="Field">+-isCommutativeMonoid</a>
    <a id="5200" class="Keyword">module</a> <a id="5207" href="Algebra.Structures.Biased.html#5207" class="Module">*</a> <a id="5209" class="Symbol">=</a> <a id="5211" href="Algebra.Structures.html#5219" class="Module">IsCommutativeMonoid</a> <a id="5231" href="Algebra.Structures.Biased.html#4453" class="Field">*-isCommutativeMonoid</a>

<a id="5254" class="Keyword">open</a> <a id="5259" href="Algebra.Structures.Biased.html#4319" class="Module">IsCommutativeSemiringˡ</a> <a id="5282" class="Keyword">public</a>
  <a id="5291" class="Keyword">using</a> <a id="5297" class="Symbol">()</a> <a id="5300" class="Keyword">renaming</a> <a id="5309" class="Symbol">(</a><a id="5310" href="Algebra.Structures.Biased.html#4596" class="Function">isCommutativeSemiring</a> <a id="5332" class="Symbol">to</a> <a id="5335" class="Function">isCommutativeSemiringˡ</a><a id="5357" class="Symbol">)</a>


<a id="5361" class="Keyword">record</a> <a id="IsCommutativeSemiringʳ"></a><a id="5368" href="Algebra.Structures.Biased.html#5368" class="Record">IsCommutativeSemiringʳ</a> <a id="5391" class="Symbol">(</a><a id="5392" href="Algebra.Structures.Biased.html#5392" class="Bound">+</a> <a id="5394" href="Algebra.Structures.Biased.html#5394" class="Bound">*</a> <a id="5396" class="Symbol">:</a> <a id="5398" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5402" href="Algebra.Structures.Biased.html#705" class="Bound">A</a><a id="5403" class="Symbol">)</a> <a id="5405" class="Symbol">(</a><a id="5406" href="Algebra.Structures.Biased.html#5406" class="Bound">0#</a> <a id="5409" href="Algebra.Structures.Biased.html#5409" class="Bound">1#</a> <a id="5412" class="Symbol">:</a> <a id="5414" href="Algebra.Structures.Biased.html#705" class="Bound">A</a><a id="5415" class="Symbol">)</a> <a id="5417" class="Symbol">:</a> <a id="5419" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5423" class="Symbol">(</a><a id="5424" href="Algebra.Structures.Biased.html#699" class="Bound">a</a> <a id="5426" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5428" href="Algebra.Structures.Biased.html#701" class="Bound">ℓ</a><a id="5429" class="Symbol">)</a> <a id="5431" class="Keyword">where</a>
  <a id="5439" class="Keyword">field</a>
    <a id="IsCommutativeSemiringʳ.+-isCommutativeMonoid"></a><a id="5449" href="Algebra.Structures.Biased.html#5449" class="Field">+-isCommutativeMonoid</a> <a id="5471" class="Symbol">:</a> <a id="5473" href="Algebra.Structures.html#5219" class="Record">IsCommutativeMonoid</a> <a id="5493" href="Algebra.Structures.Biased.html#5392" class="Bound">+</a> <a id="5495" href="Algebra.Structures.Biased.html#5406" class="Bound">0#</a>
    <a id="IsCommutativeSemiringʳ.*-isCommutativeMonoid"></a><a id="5502" href="Algebra.Structures.Biased.html#5502" class="Field">*-isCommutativeMonoid</a> <a id="5524" class="Symbol">:</a> <a id="5526" href="Algebra.Structures.html#5219" class="Record">IsCommutativeMonoid</a> <a id="5546" href="Algebra.Structures.Biased.html#5394" class="Bound">*</a> <a id="5548" href="Algebra.Structures.Biased.html#5409" class="Bound">1#</a>
    <a id="IsCommutativeSemiringʳ.distribˡ"></a><a id="5555" href="Algebra.Structures.Biased.html#5555" class="Field">distribˡ</a>              <a id="5577" class="Symbol">:</a> <a id="5579" href="Algebra.Structures.Biased.html#5394" class="Bound">*</a> <a id="5581" href="Algebra.Definitions.html#3397" class="Function Operator">DistributesOverˡ</a> <a id="5598" href="Algebra.Structures.Biased.html#5392" class="Bound">+</a>
    <a id="IsCommutativeSemiringʳ.zeroʳ"></a><a id="5604" href="Algebra.Structures.Biased.html#5604" class="Field">zeroʳ</a>                 <a id="5626" class="Symbol">:</a> <a id="5628" href="Algebra.Definitions.html#2184" class="Function">RightZero</a> <a id="5638" href="Algebra.Structures.Biased.html#5406" class="Bound">0#</a> <a id="5641" href="Algebra.Structures.Biased.html#5394" class="Bound">*</a>

  <a id="IsCommutativeSemiringʳ.isCommutativeSemiring"></a><a id="5646" href="Algebra.Structures.Biased.html#5646" class="Function">isCommutativeSemiring</a> <a id="5668" class="Symbol">:</a> <a id="5670" href="Algebra.Structures.html#16686" class="Record">IsCommutativeSemiring</a> <a id="5692" href="Algebra.Structures.Biased.html#5392" class="Bound">+</a> <a id="5694" href="Algebra.Structures.Biased.html#5394" class="Bound">*</a> <a id="5696" href="Algebra.Structures.Biased.html#5406" class="Bound">0#</a> <a id="5699" href="Algebra.Structures.Biased.html#5409" class="Bound">1#</a>
  <a id="5704" href="Algebra.Structures.Biased.html#5646" class="Function">isCommutativeSemiring</a> <a id="5726" class="Symbol">=</a> <a id="5728" class="Keyword">record</a>
    <a id="5739" class="Symbol">{</a> <a id="5741" href="Algebra.Structures.html#16766" class="Field">isSemiring</a> <a id="5752" class="Symbol">=</a> <a id="5754" class="Keyword">record</a>
      <a id="5767" class="Symbol">{</a> <a id="5769" href="Algebra.Structures.html#16068" class="Field">isSemiringWithoutAnnihilatingZero</a> <a id="5803" class="Symbol">=</a> <a id="5805" class="Keyword">record</a>
        <a id="5820" class="Symbol">{</a> <a id="5822" href="Algebra.Structures.html#14405" class="Field">+-isCommutativeMonoid</a> <a id="5844" class="Symbol">=</a> <a id="5846" href="Algebra.Structures.Biased.html#5449" class="Field">+-isCommutativeMonoid</a>
        <a id="5876" class="Symbol">;</a> <a id="5878" href="Algebra.Structures.html#14458" class="Field">*-cong</a>                <a id="5900" class="Symbol">=</a> <a id="5902" href="Algebra.Structures.html#1853" class="Function">*.∙-cong</a>
        <a id="5919" class="Symbol">;</a> <a id="5921" href="Algebra.Structures.html#14499" class="Field">*-assoc</a>               <a id="5943" class="Symbol">=</a> <a id="5945" href="Algebra.Structures.html#3444" class="Function">*.assoc</a>
        <a id="5961" class="Symbol">;</a> <a id="5963" href="Algebra.Structures.html#14541" class="Field">*-identity</a>            <a id="5985" class="Symbol">=</a> <a id="5987" href="Algebra.Structures.html#4902" class="Function">*.identity</a>
        <a id="6006" class="Symbol">;</a> <a id="6008" href="Algebra.Structures.html#14583" class="Field">distrib</a>               <a id="6030" class="Symbol">=</a> <a id="6032" href="Algebra.Consequences.Setoid.html#9235" class="Function">comm∧distrˡ⇒distr</a> <a id="6050" href="Algebra.Structures.html#1928" class="Function">+.setoid</a> <a id="6059" href="Algebra.Structures.html#1853" class="Function">+.∙-cong</a> <a id="6068" href="Algebra.Structures.html#5319" class="Function">*.comm</a> <a id="6075" href="Algebra.Structures.Biased.html#5555" class="Field">distribˡ</a>
        <a id="6092" class="Symbol">}</a>
      <a id="6100" class="Symbol">;</a> <a id="6102" href="Algebra.Structures.html#16158" class="Field">zero</a> <a id="6107" class="Symbol">=</a> <a id="6109" href="Algebra.Consequences.Setoid.html#5569" class="Function">comm∧zeʳ⇒ze</a> <a id="6121" href="Algebra.Structures.html#1928" class="Function">+.setoid</a> <a id="6130" href="Algebra.Structures.html#5319" class="Function">*.comm</a> <a id="6137" href="Algebra.Structures.Biased.html#5604" class="Field">zeroʳ</a>
      <a id="6149" class="Symbol">}</a>
    <a id="6155" class="Symbol">;</a> <a id="6157" href="Algebra.Structures.html#16804" class="Field">*-comm</a> <a id="6164" class="Symbol">=</a> <a id="6166" href="Algebra.Structures.html#5319" class="Function">*.comm</a>
    <a id="6177" class="Symbol">}</a>
    <a id="6183" class="Keyword">where</a>
    <a id="6193" class="Keyword">module</a> <a id="6200" href="Algebra.Structures.Biased.html#6200" class="Module">+</a> <a id="6202" class="Symbol">=</a> <a id="6204" href="Algebra.Structures.html#5219" class="Module">IsCommutativeMonoid</a> <a id="6224" href="Algebra.Structures.Biased.html#5449" class="Field">+-isCommutativeMonoid</a>
    <a id="6250" class="Keyword">module</a> <a id="6257" href="Algebra.Structures.Biased.html#6257" class="Module">*</a> <a id="6259" class="Symbol">=</a> <a id="6261" href="Algebra.Structures.html#5219" class="Module">IsCommutativeMonoid</a> <a id="6281" href="Algebra.Structures.Biased.html#5502" class="Field">*-isCommutativeMonoid</a>

<a id="6304" class="Keyword">open</a> <a id="6309" href="Algebra.Structures.Biased.html#5368" class="Module">IsCommutativeSemiringʳ</a> <a id="6332" class="Keyword">public</a>
  <a id="6341" class="Keyword">using</a> <a id="6347" class="Symbol">()</a> <a id="6350" class="Keyword">renaming</a> <a id="6359" class="Symbol">(</a><a id="6360" href="Algebra.Structures.Biased.html#5646" class="Function">isCommutativeSemiring</a> <a id="6382" class="Symbol">to</a> <a id="6385" class="Function">isCommutativeSemiringʳ</a><a id="6407" class="Symbol">)</a>


<a id="6411" class="Comment">------------------------------------------------------------------------</a>
<a id="6484" class="Comment">-- IsRing</a>

<a id="6495" class="Keyword">record</a> <a id="IsRing*"></a><a id="6502" href="Algebra.Structures.Biased.html#6502" class="Record">IsRing*</a> <a id="6510" class="Symbol">(</a><a id="6511" href="Algebra.Structures.Biased.html#6511" class="Bound">+</a> <a id="6513" href="Algebra.Structures.Biased.html#6513" class="Bound">*</a> <a id="6515" class="Symbol">:</a> <a id="6517" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="6521" href="Algebra.Structures.Biased.html#705" class="Bound">A</a><a id="6522" class="Symbol">)</a> <a id="6524" class="Symbol">(</a><a id="6525" href="Algebra.Structures.Biased.html#6525" class="Bound Operator">-_</a> <a id="6528" class="Symbol">:</a> <a id="6530" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="6534" href="Algebra.Structures.Biased.html#705" class="Bound">A</a><a id="6535" class="Symbol">)</a> <a id="6537" class="Symbol">(</a><a id="6538" href="Algebra.Structures.Biased.html#6538" class="Bound">0#</a> <a id="6541" href="Algebra.Structures.Biased.html#6541" class="Bound">1#</a> <a id="6544" class="Symbol">:</a> <a id="6546" href="Algebra.Structures.Biased.html#705" class="Bound">A</a><a id="6547" class="Symbol">)</a> <a id="6549" class="Symbol">:</a> <a id="6551" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6555" class="Symbol">(</a><a id="6556" href="Algebra.Structures.Biased.html#699" class="Bound">a</a> <a id="6558" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="6560" href="Algebra.Structures.Biased.html#701" class="Bound">ℓ</a><a id="6561" class="Symbol">)</a> <a id="6563" class="Keyword">where</a>
  <a id="6571" class="Keyword">field</a>
    <a id="IsRing*.+-isAbelianGroup"></a><a id="6581" href="Algebra.Structures.Biased.html#6581" class="Field">+-isAbelianGroup</a> <a id="6598" class="Symbol">:</a> <a id="6600" href="Algebra.Structures.html#9037" class="Record">IsAbelianGroup</a> <a id="6615" href="Algebra.Structures.Biased.html#6511" class="Bound">+</a> <a id="6617" href="Algebra.Structures.Biased.html#6538" class="Bound">0#</a> <a id="6620" href="Algebra.Structures.Biased.html#6525" class="Bound Operator">-_</a>
    <a id="IsRing*.*-isMonoid"></a><a id="6627" href="Algebra.Structures.Biased.html#6627" class="Field">*-isMonoid</a>       <a id="6644" class="Symbol">:</a> <a id="6646" href="Algebra.Structures.html#4809" class="Record">IsMonoid</a> <a id="6655" href="Algebra.Structures.Biased.html#6513" class="Bound">*</a> <a id="6657" href="Algebra.Structures.Biased.html#6541" class="Bound">1#</a>
    <a id="IsRing*.distrib"></a><a id="6664" href="Algebra.Structures.Biased.html#6664" class="Field">distrib</a>          <a id="6681" class="Symbol">:</a> <a id="6683" href="Algebra.Structures.Biased.html#6513" class="Bound">*</a> <a id="6685" href="Algebra.Definitions.html#3635" class="Function Operator">DistributesOver</a> <a id="6701" href="Algebra.Structures.Biased.html#6511" class="Bound">+</a>
    <a id="IsRing*.zero"></a><a id="6707" href="Algebra.Structures.Biased.html#6707" class="Field">zero</a>             <a id="6724" class="Symbol">:</a> <a id="6726" href="Algebra.Definitions.html#2251" class="Function">Zero</a> <a id="6731" href="Algebra.Structures.Biased.html#6538" class="Bound">0#</a> <a id="6734" href="Algebra.Structures.Biased.html#6513" class="Bound">*</a>

  <a id="IsRing*.isRing"></a><a id="6739" href="Algebra.Structures.Biased.html#6739" class="Function">isRing</a> <a id="6746" class="Symbol">:</a> <a id="6748" href="Algebra.Structures.html#26215" class="Record">IsRing</a> <a id="6755" href="Algebra.Structures.Biased.html#6511" class="Bound">+</a> <a id="6757" href="Algebra.Structures.Biased.html#6513" class="Bound">*</a> <a id="6759" href="Algebra.Structures.Biased.html#6525" class="Bound Operator">-_</a> <a id="6762" href="Algebra.Structures.Biased.html#6538" class="Bound">0#</a> <a id="6765" href="Algebra.Structures.Biased.html#6541" class="Bound">1#</a>
  <a id="6770" href="Algebra.Structures.Biased.html#6739" class="Function">isRing</a> <a id="6777" class="Symbol">=</a> <a id="6779" class="Keyword">record</a>
    <a id="6790" class="Symbol">{</a> <a id="6792" href="Algebra.Structures.html#26293" class="Field">+-isAbelianGroup</a> <a id="6809" class="Symbol">=</a> <a id="6811" href="Algebra.Structures.Biased.html#6581" class="Field">+-isAbelianGroup</a>
    <a id="6832" class="Symbol">;</a> <a id="6834" href="Algebra.Structures.html#26339" class="Field">*-cong</a> <a id="6841" class="Symbol">=</a> <a id="6843" href="Algebra.Structures.html#1853" class="Function">∙-cong</a>
    <a id="6854" class="Symbol">;</a> <a id="6856" href="Algebra.Structures.html#26375" class="Field">*-assoc</a> <a id="6864" class="Symbol">=</a> <a id="6866" href="Algebra.Structures.html#3444" class="Function">assoc</a>
    <a id="6876" class="Symbol">;</a> <a id="6878" href="Algebra.Structures.html#26412" class="Field">*-identity</a> <a id="6889" class="Symbol">=</a> <a id="6891" href="Algebra.Structures.html#4902" class="Function">identity</a>
    <a id="6904" class="Symbol">;</a> <a id="6906" href="Algebra.Structures.html#26449" class="Field">distrib</a> <a id="6914" class="Symbol">=</a> <a id="6916" href="Algebra.Structures.Biased.html#6664" class="Field">distrib</a>
    <a id="6928" class="Symbol">}</a> <a id="6930" class="Keyword">where</a> <a id="6936" class="Keyword">open</a> <a id="6941" href="Algebra.Structures.html#4809" class="Module">IsMonoid</a> <a id="6950" href="Algebra.Structures.Biased.html#6627" class="Field">*-isMonoid</a>

<a id="6962" class="Keyword">open</a> <a id="6967" href="Algebra.Structures.Biased.html#6502" class="Module">IsRing*</a> <a id="6975" class="Keyword">public</a>
  <a id="6984" class="Keyword">using</a> <a id="6990" class="Symbol">()</a> <a id="6993" class="Keyword">renaming</a> <a id="7002" class="Symbol">(</a><a id="7003" href="Algebra.Structures.Biased.html#6739" class="Function">isRing</a> <a id="7010" class="Symbol">to</a> <a id="7013" class="Function">isRing*</a><a id="7020" class="Symbol">)</a>



<a id="7025" class="Comment">------------------------------------------------------------------------</a>
<a id="7098" class="Comment">-- Deprecated</a>
<a id="7112" class="Comment">------------------------------------------------------------------------</a>

<a id="7186" class="Comment">-- Version 2.0</a>

<a id="7202" class="Comment">-- We can recover a ring without proving that 0# annihilates *.</a>
<a id="7266" class="Keyword">record</a> <a id="IsRingWithoutAnnihilatingZero"></a><a id="7273" href="Algebra.Structures.Biased.html#7273" class="Record">IsRingWithoutAnnihilatingZero</a> <a id="7303" class="Symbol">(</a><a id="7304" href="Algebra.Structures.Biased.html#7304" class="Bound">+</a> <a id="7306" href="Algebra.Structures.Biased.html#7306" class="Bound">*</a> <a id="7308" class="Symbol">:</a> <a id="7310" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="7314" href="Algebra.Structures.Biased.html#705" class="Bound">A</a><a id="7315" class="Symbol">)</a> <a id="7317" class="Symbol">(</a><a id="7318" href="Algebra.Structures.Biased.html#7318" class="Bound Operator">-_</a> <a id="7321" class="Symbol">:</a> <a id="7323" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="7327" href="Algebra.Structures.Biased.html#705" class="Bound">A</a><a id="7328" class="Symbol">)</a> <a id="7330" class="Symbol">(</a><a id="7331" href="Algebra.Structures.Biased.html#7331" class="Bound">0#</a> <a id="7334" href="Algebra.Structures.Biased.html#7334" class="Bound">1#</a> <a id="7337" class="Symbol">:</a> <a id="7339" href="Algebra.Structures.Biased.html#705" class="Bound">A</a><a id="7340" class="Symbol">)</a>
                                     <a id="7379" class="Symbol">:</a> <a id="7381" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7385" class="Symbol">(</a><a id="7386" href="Algebra.Structures.Biased.html#699" class="Bound">a</a> <a id="7388" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="7390" href="Algebra.Structures.Biased.html#701" class="Bound">ℓ</a><a id="7391" class="Symbol">)</a> <a id="7393" class="Keyword">where</a>
  <a id="7401" class="Keyword">field</a>
    <a id="IsRingWithoutAnnihilatingZero.+-isAbelianGroup"></a><a id="7411" href="Algebra.Structures.Biased.html#7411" class="Field">+-isAbelianGroup</a> <a id="7428" class="Symbol">:</a> <a id="7430" href="Algebra.Structures.html#9037" class="Record">IsAbelianGroup</a> <a id="7445" href="Algebra.Structures.Biased.html#7304" class="Bound">+</a> <a id="7447" href="Algebra.Structures.Biased.html#7331" class="Bound">0#</a> <a id="7450" href="Algebra.Structures.Biased.html#7318" class="Bound Operator">-_</a>
    <a id="IsRingWithoutAnnihilatingZero.*-isMonoid"></a><a id="7457" href="Algebra.Structures.Biased.html#7457" class="Field">*-isMonoid</a>       <a id="7474" class="Symbol">:</a> <a id="7476" href="Algebra.Structures.html#4809" class="Record">IsMonoid</a> <a id="7485" href="Algebra.Structures.Biased.html#7306" class="Bound">*</a> <a id="7487" href="Algebra.Structures.Biased.html#7334" class="Bound">1#</a>
    <a id="IsRingWithoutAnnihilatingZero.distrib"></a><a id="7494" href="Algebra.Structures.Biased.html#7494" class="Field">distrib</a>          <a id="7511" class="Symbol">:</a> <a id="7513" href="Algebra.Structures.Biased.html#7306" class="Bound">*</a> <a id="7515" href="Algebra.Definitions.html#3635" class="Function Operator">DistributesOver</a> <a id="7531" href="Algebra.Structures.Biased.html#7304" class="Bound">+</a>

  <a id="7536" class="Keyword">module</a> <a id="IsRingWithoutAnnihilatingZero.+"></a><a id="7543" href="Algebra.Structures.Biased.html#7543" class="Module">+</a> <a id="7545" class="Symbol">=</a> <a id="7547" href="Algebra.Structures.html#9037" class="Module">IsAbelianGroup</a> <a id="7562" href="Algebra.Structures.Biased.html#7411" class="Field">+-isAbelianGroup</a>
  <a id="7581" class="Keyword">module</a> <a id="IsRingWithoutAnnihilatingZero.*"></a><a id="7588" href="Algebra.Structures.Biased.html#7588" class="Module">*</a> <a id="7590" class="Symbol">=</a> <a id="7592" href="Algebra.Structures.html#4809" class="Module">IsMonoid</a> <a id="7601" href="Algebra.Structures.Biased.html#7457" class="Field">*-isMonoid</a>

  <a id="7615" class="Keyword">open</a> <a id="7620" href="Algebra.Structures.Biased.html#7543" class="Module">+</a> <a id="7622" class="Keyword">using</a> <a id="7628" class="Symbol">(</a><a id="7629" href="Algebra.Structures.html#1928" class="Function">setoid</a><a id="7635" class="Symbol">)</a> <a id="7637" class="Keyword">renaming</a> <a id="7646" class="Symbol">(</a><a id="7647" href="Algebra.Structures.html#1853" class="Function">∙-cong</a> <a id="7654" class="Symbol">to</a> <a id="7657" class="Function">+-cong</a><a id="7663" class="Symbol">)</a>
  <a id="7667" class="Keyword">open</a> <a id="7672" href="Algebra.Structures.Biased.html#7588" class="Module">*</a> <a id="7674" class="Keyword">using</a> <a id="7680" class="Symbol">()</a>       <a id="7689" class="Keyword">renaming</a> <a id="7698" class="Symbol">(</a><a id="7699" href="Algebra.Structures.html#1853" class="Function">∙-cong</a> <a id="7706" class="Symbol">to</a> <a id="7709" class="Function">*-cong</a><a id="7715" class="Symbol">)</a>

  <a id="IsRingWithoutAnnihilatingZero.zeroˡ"></a><a id="7720" href="Algebra.Structures.Biased.html#7720" class="Function">zeroˡ</a> <a id="7726" class="Symbol">:</a> <a id="7728" href="Algebra.Definitions.html#2119" class="Function">LeftZero</a> <a id="7737" href="Algebra.Structures.Biased.html#7331" class="Bound">0#</a> <a id="7740" href="Algebra.Structures.Biased.html#7306" class="Bound">*</a>
  <a id="7744" href="Algebra.Structures.Biased.html#7720" class="Function">zeroˡ</a> <a id="7750" class="Symbol">=</a> <a id="7752" href="Algebra.Consequences.Setoid.html#11700" class="Function">assoc∧distribʳ∧idʳ∧invʳ⇒zeˡ</a> <a id="7780" href="Algebra.Structures.html#1928" class="Function">setoid</a>
            <a id="7799" href="Algebra.Structures.Biased.html#7657" class="Function">+-cong</a> <a id="7806" href="Algebra.Structures.Biased.html#7709" class="Function">*-cong</a> <a id="7813" href="Algebra.Structures.html#3444" class="Function">+.assoc</a> <a id="7821" class="Symbol">(</a><a id="7822" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="7828" href="Algebra.Structures.Biased.html#7494" class="Field">distrib</a><a id="7835" class="Symbol">)</a> <a id="7837" href="Algebra.Structures.html#5032" class="Function">+.identityʳ</a> <a id="7849" href="Algebra.Structures.html#8017" class="Function">+.inverseʳ</a>

  <a id="IsRingWithoutAnnihilatingZero.zeroʳ"></a><a id="7863" href="Algebra.Structures.Biased.html#7863" class="Function">zeroʳ</a> <a id="7869" class="Symbol">:</a> <a id="7871" href="Algebra.Definitions.html#2184" class="Function">RightZero</a> <a id="7881" href="Algebra.Structures.Biased.html#7331" class="Bound">0#</a> <a id="7884" href="Algebra.Structures.Biased.html#7306" class="Bound">*</a>
  <a id="7888" href="Algebra.Structures.Biased.html#7863" class="Function">zeroʳ</a> <a id="7894" class="Symbol">=</a> <a id="7896" href="Algebra.Consequences.Setoid.html#12402" class="Function">assoc∧distribˡ∧idʳ∧invʳ⇒zeʳ</a> <a id="7924" href="Algebra.Structures.html#1928" class="Function">setoid</a>
            <a id="7943" href="Algebra.Structures.Biased.html#7657" class="Function">+-cong</a> <a id="7950" href="Algebra.Structures.Biased.html#7709" class="Function">*-cong</a> <a id="7957" href="Algebra.Structures.html#3444" class="Function">+.assoc</a> <a id="7965" class="Symbol">(</a><a id="7966" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="7972" href="Algebra.Structures.Biased.html#7494" class="Field">distrib</a><a id="7979" class="Symbol">)</a> <a id="7981" href="Algebra.Structures.html#5032" class="Function">+.identityʳ</a> <a id="7993" href="Algebra.Structures.html#8017" class="Function">+.inverseʳ</a>

  <a id="IsRingWithoutAnnihilatingZero.zero"></a><a id="8007" href="Algebra.Structures.Biased.html#8007" class="Function">zero</a> <a id="8012" class="Symbol">:</a> <a id="8014" href="Algebra.Definitions.html#2251" class="Function">Zero</a> <a id="8019" href="Algebra.Structures.Biased.html#7331" class="Bound">0#</a> <a id="8022" href="Algebra.Structures.Biased.html#7306" class="Bound">*</a>
  <a id="8026" href="Algebra.Structures.Biased.html#8007" class="Function">zero</a> <a id="8031" class="Symbol">=</a> <a id="8033" class="Symbol">(</a><a id="8034" href="Algebra.Structures.Biased.html#7720" class="Function">zeroˡ</a> <a id="8040" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8042" href="Algebra.Structures.Biased.html#7863" class="Function">zeroʳ</a><a id="8047" class="Symbol">)</a>

  <a id="IsRingWithoutAnnihilatingZero.isRing"></a><a id="8052" href="Algebra.Structures.Biased.html#8052" class="Function">isRing</a> <a id="8059" class="Symbol">:</a> <a id="8061" href="Algebra.Structures.html#26215" class="Record">IsRing</a> <a id="8068" href="Algebra.Structures.Biased.html#7304" class="Bound">+</a> <a id="8070" href="Algebra.Structures.Biased.html#7306" class="Bound">*</a> <a id="8072" href="Algebra.Structures.Biased.html#7318" class="Bound Operator">-_</a> <a id="8075" href="Algebra.Structures.Biased.html#7331" class="Bound">0#</a> <a id="8078" href="Algebra.Structures.Biased.html#7334" class="Bound">1#</a>
  <a id="8083" href="Algebra.Structures.Biased.html#8052" class="Function">isRing</a> <a id="8090" class="Symbol">=</a> <a id="8092" class="Keyword">record</a>
    <a id="8103" class="Symbol">{</a> <a id="8105" href="Algebra.Structures.html#26293" class="Field">+-isAbelianGroup</a> <a id="8122" class="Symbol">=</a> <a id="8124" href="Algebra.Structures.Biased.html#7411" class="Field">+-isAbelianGroup</a>
    <a id="8145" class="Symbol">;</a> <a id="8147" href="Algebra.Structures.html#26339" class="Field">*-cong</a>           <a id="8164" class="Symbol">=</a> <a id="8166" href="Algebra.Structures.html#1853" class="Function">*.∙-cong</a>
    <a id="8179" class="Symbol">;</a> <a id="8181" href="Algebra.Structures.html#26375" class="Field">*-assoc</a>          <a id="8198" class="Symbol">=</a> <a id="8200" href="Algebra.Structures.html#3444" class="Function">*.assoc</a>
    <a id="8212" class="Symbol">;</a> <a id="8214" href="Algebra.Structures.html#26412" class="Field">*-identity</a>       <a id="8231" class="Symbol">=</a> <a id="8233" href="Algebra.Structures.html#4902" class="Function">*.identity</a>
    <a id="8248" class="Symbol">;</a> <a id="8250" href="Algebra.Structures.html#26449" class="Field">distrib</a>          <a id="8267" class="Symbol">=</a> <a id="8269" href="Algebra.Structures.Biased.html#7494" class="Field">distrib</a>
    <a id="8281" class="Symbol">}</a>

<a id="8284" class="Keyword">open</a> <a id="8289" href="Algebra.Structures.Biased.html#7273" class="Module">IsRingWithoutAnnihilatingZero</a> <a id="8319" class="Keyword">public</a>
  <a id="8328" class="Keyword">using</a> <a id="8334" class="Symbol">()</a> <a id="8337" class="Keyword">renaming</a> <a id="8346" class="Symbol">(</a><a id="8347" href="Algebra.Structures.Biased.html#8052" class="Function">isRing</a> <a id="8354" class="Symbol">to</a> <a id="8357" class="Function">isRingWithoutAnnihilatingZero</a><a id="8386" class="Symbol">)</a>

<a id="8389" class="Symbol">{-#</a> <a id="8393" class="Keyword">WARNING_ON_USAGE</a> <a id="8410" class="Pragma">IsRingWithoutAnnihilatingZero</a>
<a id="8440" class="String">&quot;Warning: IsRingWithoutAnnihilatingZero was deprecated in v2.0.
Please use the standard `IsRing` instead.&quot;</a>
<a id="8547" class="Symbol">#-}</a>
<a id="8551" class="Symbol">{-#</a> <a id="8555" class="Keyword">WARNING_ON_USAGE</a> <a id="8572" class="Pragma">isRingWithoutAnnihilatingZero</a>
<a id="8602" class="String">&quot;Warning: isRingWithoutAnnihilatingZero was deprecated in v2.0.
Please use the standard `isRing` instead.&quot;</a>
<a id="8709" class="Symbol">#-}</a>

<a id="8714" class="Comment">-- Version 2.1</a>

<a id="8730" class="Comment">-- issue #2253</a>
<a id="8745" class="Symbol">{-#</a> <a id="8749" class="Keyword">WARNING_ON_USAGE</a> <a id="8766" class="Pragma">IsRing*</a>
<a id="8774" class="String">&quot;Warning: IsRing* was deprecated in v2.1.
Please use the standard `IsRing` instead.&quot;</a>
<a id="8859" class="Symbol">#-}</a>
<a id="8863" class="Symbol">{-#</a> <a id="8867" class="Keyword">WARNING_ON_USAGE</a> <a id="8884" class="Pragma">isRing*</a>
<a id="8892" class="String">&quot;Warning: isRing* was deprecated in v2.1.
Please use the standard `isRing` instead.&quot;</a>
<a id="8977" class="Symbol">#-}</a>
</pre></body></html>

==> anc/html/Algebra.Structures.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Algebra.Structures</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Some algebraic structures (not packed up with sets, operations, etc.)</a>
<a id="179" class="Comment">------------------------------------------------------------------------</a>

<a id="253" class="Comment">-- The contents of this module should be accessed via `Algebra`, unless</a>
<a id="325" class="Comment">-- you want to parameterise it via the equality relation.</a>

<a id="384" class="Symbol">{-#</a> <a id="388" class="Keyword">OPTIONS</a> <a id="396" class="Pragma">--cubical-compatible</a> <a id="417" class="Pragma">--safe</a> <a id="424" class="Symbol">#-}</a>

<a id="429" class="Keyword">open</a> <a id="434" class="Keyword">import</a> <a id="441" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="462" class="Keyword">using</a> <a id="468" class="Symbol">(</a><a id="469" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="472" class="Symbol">)</a>
<a id="474" class="Keyword">open</a> <a id="479" class="Keyword">import</a> <a id="486" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="510" class="Keyword">using</a> <a id="516" class="Symbol">(</a><a id="517" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="523" class="Symbol">)</a>
<a id="525" class="Keyword">open</a> <a id="530" class="Keyword">import</a> <a id="537" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a> <a id="564" class="Keyword">using</a> <a id="570" class="Symbol">(</a><a id="571" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a><a id="584" class="Symbol">)</a>

<a id="587" class="Keyword">module</a> <a id="594" href="Algebra.Structures.html" class="Module">Algebra.Structures</a>
  <a id="615" class="Symbol">{</a><a id="616" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="618" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="619" class="Symbol">}</a> <a id="621" class="Symbol">{</a><a id="622" href="Algebra.Structures.html#622" class="Bound">A</a> <a id="624" class="Symbol">:</a> <a id="626" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="630" href="Algebra.Structures.html#616" class="Bound">a</a><a id="631" class="Symbol">}</a>  <a id="634" class="Comment">-- The underlying set</a>
  <a id="658" class="Symbol">(</a><a id="659" href="Algebra.Structures.html#659" class="Bound Operator">_≈_</a> <a id="663" class="Symbol">:</a> <a id="665" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="669" href="Algebra.Structures.html#622" class="Bound">A</a> <a id="671" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="672" class="Symbol">)</a>    <a id="677" class="Comment">-- The underlying equality relation</a>
  <a id="715" class="Keyword">where</a>

<a id="722" class="Comment">-- The file is divided into sections depending on the arities of the</a>
<a id="791" class="Comment">-- components of the algebraic structure.</a>

<a id="834" class="Keyword">open</a> <a id="839" class="Keyword">import</a> <a id="846" href="Algebra.Core.html" class="Module">Algebra.Core</a> <a id="859" class="Keyword">using</a> <a id="865" class="Symbol">(</a><a id="866" href="Algebra.Core.html#484" class="Function">Op₁</a><a id="869" class="Symbol">;</a> <a id="871" href="Algebra.Core.html#527" class="Function">Op₂</a><a id="874" class="Symbol">)</a>
<a id="876" class="Keyword">open</a> <a id="881" class="Keyword">import</a> <a id="888" href="Algebra.Definitions.html" class="Module">Algebra.Definitions</a> <a id="908" href="Algebra.Structures.html#659" class="Bound Operator">_≈_</a>
<a id="912" class="Keyword">import</a> <a id="919" href="Algebra.Consequences.Setoid.html" class="Module">Algebra.Consequences.Setoid</a> <a id="947" class="Symbol">as</a> <a id="950" class="Module">Consequences</a>
<a id="963" class="Keyword">open</a> <a id="968" class="Keyword">import</a> <a id="975" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="993" class="Keyword">using</a> <a id="999" class="Symbol">(</a><a id="1000" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="1003" class="Symbol">;</a> <a id="1005" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="1010" class="Symbol">;</a> <a id="1012" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="1017" class="Symbol">)</a>
<a id="1019" class="Keyword">open</a> <a id="1024" class="Keyword">import</a> <a id="1031" href="Level.html" class="Module">Level</a> <a id="1037" class="Keyword">using</a> <a id="1043" class="Symbol">(</a><a id="1044" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="1047" class="Symbol">)</a>
<a id="1049" class="Keyword">import</a> <a id="1056" href="Relation.Binary.Reasoning.Setoid.html" class="Module">Relation.Binary.Reasoning.Setoid</a> <a id="1089" class="Symbol">as</a> <a id="1092" class="Module">≈-Reasoning</a>

<a id="1105" class="Comment">------------------------------------------------------------------------</a>
<a id="1178" class="Comment">-- Structures with 1 unary operation &amp; 1 element</a>
<a id="1227" class="Comment">------------------------------------------------------------------------</a>

<a id="1301" class="Keyword">record</a> <a id="IsSuccessorSet"></a><a id="1308" href="Algebra.Structures.html#1308" class="Record">IsSuccessorSet</a> <a id="1323" class="Symbol">(</a><a id="1324" href="Algebra.Structures.html#1324" class="Bound">suc#</a> <a id="1329" class="Symbol">:</a> <a id="1331" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="1335" href="Algebra.Structures.html#622" class="Bound">A</a><a id="1336" class="Symbol">)</a> <a id="1338" class="Symbol">(</a><a id="1339" href="Algebra.Structures.html#1339" class="Bound">zero#</a> <a id="1345" class="Symbol">:</a> <a id="1347" href="Algebra.Structures.html#622" class="Bound">A</a><a id="1348" class="Symbol">)</a> <a id="1350" class="Symbol">:</a> <a id="1352" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1356" class="Symbol">(</a><a id="1357" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="1359" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1361" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="1362" class="Symbol">)</a> <a id="1364" class="Keyword">where</a>
  <a id="1372" class="Keyword">field</a>
    <a id="IsSuccessorSet.isEquivalence"></a><a id="1382" href="Algebra.Structures.html#1382" class="Field">isEquivalence</a> <a id="1396" class="Symbol">:</a> <a id="1398" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a> <a id="1412" href="Algebra.Structures.html#659" class="Bound Operator">_≈_</a>
    <a id="IsSuccessorSet.suc#-cong"></a><a id="1420" href="Algebra.Structures.html#1420" class="Field">suc#-cong</a>     <a id="1434" class="Symbol">:</a> <a id="1436" href="Algebra.Definitions.html#1276" class="Function">Congruent₁</a> <a id="1447" href="Algebra.Structures.html#1324" class="Bound">suc#</a>

  <a id="1455" class="Keyword">open</a> <a id="1460" href="Relation.Binary.Structures.html#1595" class="Module">IsEquivalence</a> <a id="1474" href="Algebra.Structures.html#1382" class="Field">isEquivalence</a> <a id="1488" class="Keyword">public</a>

  <a id="IsSuccessorSet.setoid"></a><a id="1498" href="Algebra.Structures.html#1498" class="Function">setoid</a> <a id="1505" class="Symbol">:</a> <a id="1507" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="1514" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="1516" href="Algebra.Structures.html#618" class="Bound">ℓ</a>
  <a id="1520" href="Algebra.Structures.html#1498" class="Function">setoid</a> <a id="1527" class="Symbol">=</a> <a id="1529" class="Keyword">record</a> <a id="1536" class="Symbol">{</a> <a id="1538" href="Relation.Binary.Bundles.html#1358" class="Field">isEquivalence</a> <a id="1552" class="Symbol">=</a> <a id="1554" href="Algebra.Structures.html#1382" class="Field">isEquivalence</a> <a id="1568" class="Symbol">}</a>

<a id="1571" class="Comment">------------------------------------------------------------------------</a>
<a id="1644" class="Comment">-- Structures with 1 binary operation</a>
<a id="1682" class="Comment">------------------------------------------------------------------------</a>

<a id="1756" class="Keyword">record</a> <a id="IsMagma"></a><a id="1763" href="Algebra.Structures.html#1763" class="Record">IsMagma</a> <a id="1771" class="Symbol">(</a><a id="1772" href="Algebra.Structures.html#1772" class="Bound">∙</a> <a id="1774" class="Symbol">:</a> <a id="1776" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="1780" href="Algebra.Structures.html#622" class="Bound">A</a><a id="1781" class="Symbol">)</a> <a id="1783" class="Symbol">:</a> <a id="1785" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1789" class="Symbol">(</a><a id="1790" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="1792" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1794" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="1795" class="Symbol">)</a> <a id="1797" class="Keyword">where</a>
  <a id="1805" class="Keyword">field</a>
    <a id="IsMagma.isEquivalence"></a><a id="1815" href="Algebra.Structures.html#1815" class="Field">isEquivalence</a> <a id="1829" class="Symbol">:</a> <a id="1831" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a> <a id="1845" href="Algebra.Structures.html#659" class="Bound Operator">_≈_</a>
    <a id="IsMagma.∙-cong"></a><a id="1853" href="Algebra.Structures.html#1853" class="Field">∙-cong</a>        <a id="1867" class="Symbol">:</a> <a id="1869" href="Algebra.Definitions.html#1336" class="Function">Congruent₂</a> <a id="1880" href="Algebra.Structures.html#1772" class="Bound">∙</a>

  <a id="1885" class="Keyword">open</a> <a id="1890" href="Relation.Binary.Structures.html#1595" class="Module">IsEquivalence</a> <a id="1904" href="Algebra.Structures.html#1815" class="Field">isEquivalence</a> <a id="1918" class="Keyword">public</a>

  <a id="IsMagma.setoid"></a><a id="1928" href="Algebra.Structures.html#1928" class="Function">setoid</a> <a id="1935" class="Symbol">:</a> <a id="1937" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="1944" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="1946" href="Algebra.Structures.html#618" class="Bound">ℓ</a>
  <a id="1950" href="Algebra.Structures.html#1928" class="Function">setoid</a> <a id="1957" class="Symbol">=</a> <a id="1959" class="Keyword">record</a> <a id="1966" class="Symbol">{</a> <a id="1968" href="Relation.Binary.Bundles.html#1358" class="Field">isEquivalence</a> <a id="1982" class="Symbol">=</a> <a id="1984" href="Algebra.Structures.html#1815" class="Field">isEquivalence</a> <a id="1998" class="Symbol">}</a>

  <a id="2003" class="Keyword">open</a> <a id="2008" href="Algebra.Consequences.Setoid.html#1290" class="Module">Consequences.Congruence</a> <a id="2032" href="Algebra.Structures.html#1928" class="Function">setoid</a> <a id="2039" href="Algebra.Structures.html#1853" class="Field">∙-cong</a> <a id="2046" class="Keyword">public</a>

<a id="2054" class="Keyword">record</a> <a id="IsCommutativeMagma"></a><a id="2061" href="Algebra.Structures.html#2061" class="Record">IsCommutativeMagma</a> <a id="2080" class="Symbol">(</a><a id="2081" href="Algebra.Structures.html#2081" class="Bound">∙</a> <a id="2083" class="Symbol">:</a> <a id="2085" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="2089" href="Algebra.Structures.html#622" class="Bound">A</a><a id="2090" class="Symbol">)</a> <a id="2092" class="Symbol">:</a> <a id="2094" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2098" class="Symbol">(</a><a id="2099" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="2101" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2103" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="2104" class="Symbol">)</a> <a id="2106" class="Keyword">where</a>
  <a id="2114" class="Keyword">field</a>
    <a id="IsCommutativeMagma.isMagma"></a><a id="2124" href="Algebra.Structures.html#2124" class="Field">isMagma</a> <a id="2132" class="Symbol">:</a> <a id="2134" href="Algebra.Structures.html#1763" class="Record">IsMagma</a> <a id="2142" href="Algebra.Structures.html#2081" class="Bound">∙</a>
    <a id="IsCommutativeMagma.comm"></a><a id="2148" href="Algebra.Structures.html#2148" class="Field">comm</a>    <a id="2156" class="Symbol">:</a> <a id="2158" href="Algebra.Definitions.html#1643" class="Function">Commutative</a> <a id="2170" href="Algebra.Structures.html#2081" class="Bound">∙</a>

  <a id="2175" class="Keyword">open</a> <a id="2180" href="Algebra.Structures.html#1763" class="Module">IsMagma</a> <a id="2188" href="Algebra.Structures.html#2124" class="Field">isMagma</a> <a id="2196" class="Keyword">public</a>

<a id="2204" class="Keyword">record</a> <a id="IsIdempotentMagma"></a><a id="2211" href="Algebra.Structures.html#2211" class="Record">IsIdempotentMagma</a> <a id="2229" class="Symbol">(</a><a id="2230" href="Algebra.Structures.html#2230" class="Bound">∙</a> <a id="2232" class="Symbol">:</a> <a id="2234" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="2238" href="Algebra.Structures.html#622" class="Bound">A</a><a id="2239" class="Symbol">)</a> <a id="2241" class="Symbol">:</a> <a id="2243" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2247" class="Symbol">(</a><a id="2248" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="2250" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2252" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="2253" class="Symbol">)</a> <a id="2255" class="Keyword">where</a>
  <a id="2263" class="Keyword">field</a>
    <a id="IsIdempotentMagma.isMagma"></a><a id="2273" href="Algebra.Structures.html#2273" class="Field">isMagma</a> <a id="2281" class="Symbol">:</a> <a id="2283" href="Algebra.Structures.html#1763" class="Record">IsMagma</a> <a id="2291" href="Algebra.Structures.html#2230" class="Bound">∙</a>
    <a id="IsIdempotentMagma.idem"></a><a id="2297" href="Algebra.Structures.html#2297" class="Field">idem</a>    <a id="2305" class="Symbol">:</a> <a id="2307" href="Algebra.Definitions.html#4003" class="Function">Idempotent</a> <a id="2318" href="Algebra.Structures.html#2230" class="Bound">∙</a>

  <a id="2323" class="Keyword">open</a> <a id="2328" href="Algebra.Structures.html#1763" class="Module">IsMagma</a> <a id="2336" href="Algebra.Structures.html#2273" class="Field">isMagma</a> <a id="2344" class="Keyword">public</a>

<a id="2352" class="Keyword">record</a> <a id="IsAlternativeMagma"></a><a id="2359" href="Algebra.Structures.html#2359" class="Record">IsAlternativeMagma</a> <a id="2378" class="Symbol">(</a><a id="2379" href="Algebra.Structures.html#2379" class="Bound">∙</a> <a id="2381" class="Symbol">:</a> <a id="2383" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="2387" href="Algebra.Structures.html#622" class="Bound">A</a><a id="2388" class="Symbol">)</a> <a id="2390" class="Symbol">:</a> <a id="2392" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2396" class="Symbol">(</a><a id="2397" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="2399" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2401" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="2402" class="Symbol">)</a> <a id="2404" class="Keyword">where</a>
  <a id="2412" class="Keyword">field</a>
    <a id="IsAlternativeMagma.isMagma"></a><a id="2422" href="Algebra.Structures.html#2422" class="Field">isMagma</a>  <a id="2431" class="Symbol">:</a> <a id="2433" href="Algebra.Structures.html#1763" class="Record">IsMagma</a> <a id="2441" href="Algebra.Structures.html#2379" class="Bound">∙</a>
    <a id="IsAlternativeMagma.alter"></a><a id="2447" href="Algebra.Structures.html#2447" class="Field">alter</a>    <a id="2456" class="Symbol">:</a> <a id="2458" href="Algebra.Definitions.html#6844" class="Function">Alternative</a> <a id="2470" href="Algebra.Structures.html#2379" class="Bound">∙</a>

  <a id="2475" class="Keyword">open</a> <a id="2480" href="Algebra.Structures.html#1763" class="Module">IsMagma</a> <a id="2488" href="Algebra.Structures.html#2422" class="Field">isMagma</a> <a id="2496" class="Keyword">public</a>

  <a id="IsAlternativeMagma.alternativeˡ"></a><a id="2506" href="Algebra.Structures.html#2506" class="Function">alternativeˡ</a> <a id="2519" class="Symbol">:</a> <a id="2521" href="Algebra.Definitions.html#6654" class="Function">LeftAlternative</a> <a id="2537" href="Algebra.Structures.html#2379" class="Bound">∙</a>
  <a id="2541" href="Algebra.Structures.html#2506" class="Function">alternativeˡ</a> <a id="2554" class="Symbol">=</a> <a id="2556" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="2562" href="Algebra.Structures.html#2447" class="Field">alter</a>

  <a id="IsAlternativeMagma.alternativeʳ"></a><a id="2571" href="Algebra.Structures.html#2571" class="Function">alternativeʳ</a> <a id="2584" class="Symbol">:</a> <a id="2586" href="Algebra.Definitions.html#6749" class="Function">RightAlternative</a> <a id="2603" href="Algebra.Structures.html#2379" class="Bound">∙</a>
  <a id="2607" href="Algebra.Structures.html#2571" class="Function">alternativeʳ</a> <a id="2620" class="Symbol">=</a> <a id="2622" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="2628" href="Algebra.Structures.html#2447" class="Field">alter</a>

<a id="2635" class="Keyword">record</a> <a id="IsFlexibleMagma"></a><a id="2642" href="Algebra.Structures.html#2642" class="Record">IsFlexibleMagma</a> <a id="2658" class="Symbol">(</a><a id="2659" href="Algebra.Structures.html#2659" class="Bound">∙</a> <a id="2661" class="Symbol">:</a> <a id="2663" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="2667" href="Algebra.Structures.html#622" class="Bound">A</a><a id="2668" class="Symbol">)</a> <a id="2670" class="Symbol">:</a> <a id="2672" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2676" class="Symbol">(</a><a id="2677" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="2679" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2681" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="2682" class="Symbol">)</a> <a id="2684" class="Keyword">where</a>
  <a id="2692" class="Keyword">field</a>
    <a id="IsFlexibleMagma.isMagma"></a><a id="2702" href="Algebra.Structures.html#2702" class="Field">isMagma</a>  <a id="2711" class="Symbol">:</a> <a id="2713" href="Algebra.Structures.html#1763" class="Record">IsMagma</a> <a id="2721" href="Algebra.Structures.html#2659" class="Bound">∙</a>
    <a id="IsFlexibleMagma.flex"></a><a id="2727" href="Algebra.Structures.html#2727" class="Field">flex</a>     <a id="2736" class="Symbol">:</a> <a id="2738" href="Algebra.Definitions.html#6939" class="Function">Flexible</a> <a id="2747" href="Algebra.Structures.html#2659" class="Bound">∙</a>

  <a id="2752" class="Keyword">open</a> <a id="2757" href="Algebra.Structures.html#1763" class="Module">IsMagma</a> <a id="2765" href="Algebra.Structures.html#2702" class="Field">isMagma</a> <a id="2773" class="Keyword">public</a>

<a id="2781" class="Keyword">record</a> <a id="IsMedialMagma"></a><a id="2788" href="Algebra.Structures.html#2788" class="Record">IsMedialMagma</a> <a id="2802" class="Symbol">(</a><a id="2803" href="Algebra.Structures.html#2803" class="Bound">∙</a> <a id="2805" class="Symbol">:</a> <a id="2807" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="2811" href="Algebra.Structures.html#622" class="Bound">A</a><a id="2812" class="Symbol">)</a> <a id="2814" class="Symbol">:</a> <a id="2816" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2820" class="Symbol">(</a><a id="2821" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="2823" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2825" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="2826" class="Symbol">)</a> <a id="2828" class="Keyword">where</a>
  <a id="2836" class="Keyword">field</a>
    <a id="IsMedialMagma.isMagma"></a><a id="2846" href="Algebra.Structures.html#2846" class="Field">isMagma</a> <a id="2854" class="Symbol">:</a> <a id="2856" href="Algebra.Structures.html#1763" class="Record">IsMagma</a> <a id="2864" href="Algebra.Structures.html#2803" class="Bound">∙</a>
    <a id="IsMedialMagma.medial"></a><a id="2870" href="Algebra.Structures.html#2870" class="Field">medial</a>  <a id="2878" class="Symbol">:</a> <a id="2880" href="Algebra.Definitions.html#7018" class="Function">Medial</a> <a id="2887" href="Algebra.Structures.html#2803" class="Bound">∙</a>

  <a id="2892" class="Keyword">open</a> <a id="2897" href="Algebra.Structures.html#1763" class="Module">IsMagma</a> <a id="2905" href="Algebra.Structures.html#2846" class="Field">isMagma</a> <a id="2913" class="Keyword">public</a>

<a id="2921" class="Keyword">record</a> <a id="IsSemimedialMagma"></a><a id="2928" href="Algebra.Structures.html#2928" class="Record">IsSemimedialMagma</a> <a id="2946" class="Symbol">(</a><a id="2947" href="Algebra.Structures.html#2947" class="Bound">∙</a> <a id="2949" class="Symbol">:</a> <a id="2951" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="2955" href="Algebra.Structures.html#622" class="Bound">A</a><a id="2956" class="Symbol">)</a> <a id="2958" class="Symbol">:</a> <a id="2960" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2964" class="Symbol">(</a><a id="2965" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="2967" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2969" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="2970" class="Symbol">)</a> <a id="2972" class="Keyword">where</a>
  <a id="2980" class="Keyword">field</a>
    <a id="IsSemimedialMagma.isMagma"></a><a id="2990" href="Algebra.Structures.html#2990" class="Field">isMagma</a>    <a id="3001" class="Symbol">:</a> <a id="3003" href="Algebra.Structures.html#1763" class="Record">IsMagma</a> <a id="3011" href="Algebra.Structures.html#2947" class="Bound">∙</a>
    <a id="IsSemimedialMagma.semiMedial"></a><a id="3017" href="Algebra.Structures.html#3017" class="Field">semiMedial</a> <a id="3028" class="Symbol">:</a> <a id="3030" href="Algebra.Definitions.html#7290" class="Function">Semimedial</a> <a id="3041" href="Algebra.Structures.html#2947" class="Bound">∙</a>

  <a id="3046" class="Keyword">open</a> <a id="3051" href="Algebra.Structures.html#1763" class="Module">IsMagma</a> <a id="3059" href="Algebra.Structures.html#2990" class="Field">isMagma</a> <a id="3067" class="Keyword">public</a>

  <a id="IsSemimedialMagma.semimedialˡ"></a><a id="3077" href="Algebra.Structures.html#3077" class="Function">semimedialˡ</a> <a id="3089" class="Symbol">:</a> <a id="3091" href="Algebra.Definitions.html#7078" class="Function">LeftSemimedial</a> <a id="3106" href="Algebra.Structures.html#2947" class="Bound">∙</a>
  <a id="3110" href="Algebra.Structures.html#3077" class="Function">semimedialˡ</a> <a id="3122" class="Symbol">=</a> <a id="3124" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="3130" href="Algebra.Structures.html#3017" class="Field">semiMedial</a>

  <a id="IsSemimedialMagma.semimedialʳ"></a><a id="3144" href="Algebra.Structures.html#3144" class="Function">semimedialʳ</a> <a id="3156" class="Symbol">:</a> <a id="3158" href="Algebra.Definitions.html#7183" class="Function">RightSemimedial</a> <a id="3174" href="Algebra.Structures.html#2947" class="Bound">∙</a>
  <a id="3178" href="Algebra.Structures.html#3144" class="Function">semimedialʳ</a> <a id="3190" class="Symbol">=</a> <a id="3192" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="3198" href="Algebra.Structures.html#3017" class="Field">semiMedial</a>

<a id="3210" class="Keyword">record</a> <a id="IsSelectiveMagma"></a><a id="3217" href="Algebra.Structures.html#3217" class="Record">IsSelectiveMagma</a> <a id="3234" class="Symbol">(</a><a id="3235" href="Algebra.Structures.html#3235" class="Bound">∙</a> <a id="3237" class="Symbol">:</a> <a id="3239" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3243" href="Algebra.Structures.html#622" class="Bound">A</a><a id="3244" class="Symbol">)</a> <a id="3246" class="Symbol">:</a> <a id="3248" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3252" class="Symbol">(</a><a id="3253" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="3255" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3257" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="3258" class="Symbol">)</a> <a id="3260" class="Keyword">where</a>
  <a id="3268" class="Keyword">field</a>
    <a id="IsSelectiveMagma.isMagma"></a><a id="3278" href="Algebra.Structures.html#3278" class="Field">isMagma</a> <a id="3286" class="Symbol">:</a> <a id="3288" href="Algebra.Structures.html#1763" class="Record">IsMagma</a> <a id="3296" href="Algebra.Structures.html#3235" class="Bound">∙</a>
    <a id="IsSelectiveMagma.sel"></a><a id="3302" href="Algebra.Structures.html#3302" class="Field">sel</a>     <a id="3310" class="Symbol">:</a> <a id="3312" href="Algebra.Definitions.html#4138" class="Function">Selective</a> <a id="3322" href="Algebra.Structures.html#3235" class="Bound">∙</a>

  <a id="3327" class="Keyword">open</a> <a id="3332" href="Algebra.Structures.html#1763" class="Module">IsMagma</a> <a id="3340" href="Algebra.Structures.html#3278" class="Field">isMagma</a> <a id="3348" class="Keyword">public</a>


<a id="3357" class="Keyword">record</a> <a id="IsSemigroup"></a><a id="3364" href="Algebra.Structures.html#3364" class="Record">IsSemigroup</a> <a id="3376" class="Symbol">(</a><a id="3377" href="Algebra.Structures.html#3377" class="Bound">∙</a> <a id="3379" class="Symbol">:</a> <a id="3381" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3385" href="Algebra.Structures.html#622" class="Bound">A</a><a id="3386" class="Symbol">)</a> <a id="3388" class="Symbol">:</a> <a id="3390" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3394" class="Symbol">(</a><a id="3395" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="3397" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3399" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="3400" class="Symbol">)</a> <a id="3402" class="Keyword">where</a>
  <a id="3410" class="Keyword">field</a>
    <a id="IsSemigroup.isMagma"></a><a id="3420" href="Algebra.Structures.html#3420" class="Field">isMagma</a> <a id="3428" class="Symbol">:</a> <a id="3430" href="Algebra.Structures.html#1763" class="Record">IsMagma</a> <a id="3438" href="Algebra.Structures.html#3377" class="Bound">∙</a>
    <a id="IsSemigroup.assoc"></a><a id="3444" href="Algebra.Structures.html#3444" class="Field">assoc</a>   <a id="3452" class="Symbol">:</a> <a id="3454" href="Algebra.Definitions.html#1556" class="Function">Associative</a> <a id="3466" href="Algebra.Structures.html#3377" class="Bound">∙</a>

  <a id="3471" class="Keyword">open</a> <a id="3476" href="Algebra.Structures.html#1763" class="Module">IsMagma</a> <a id="3484" href="Algebra.Structures.html#3420" class="Field">isMagma</a> <a id="3492" class="Keyword">public</a>


<a id="3501" class="Keyword">record</a> <a id="IsBand"></a><a id="3508" href="Algebra.Structures.html#3508" class="Record">IsBand</a> <a id="3515" class="Symbol">(</a><a id="3516" href="Algebra.Structures.html#3516" class="Bound">∙</a> <a id="3518" class="Symbol">:</a> <a id="3520" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3524" href="Algebra.Structures.html#622" class="Bound">A</a><a id="3525" class="Symbol">)</a> <a id="3527" class="Symbol">:</a> <a id="3529" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3533" class="Symbol">(</a><a id="3534" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="3536" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3538" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="3539" class="Symbol">)</a> <a id="3541" class="Keyword">where</a>
  <a id="3549" class="Keyword">field</a>
    <a id="IsBand.isSemigroup"></a><a id="3559" href="Algebra.Structures.html#3559" class="Field">isSemigroup</a> <a id="3571" class="Symbol">:</a> <a id="3573" href="Algebra.Structures.html#3364" class="Record">IsSemigroup</a> <a id="3585" href="Algebra.Structures.html#3516" class="Bound">∙</a>
    <a id="IsBand.idem"></a><a id="3591" href="Algebra.Structures.html#3591" class="Field">idem</a>        <a id="3603" class="Symbol">:</a> <a id="3605" href="Algebra.Definitions.html#4003" class="Function">Idempotent</a> <a id="3616" href="Algebra.Structures.html#3516" class="Bound">∙</a>

  <a id="3621" class="Keyword">open</a> <a id="3626" href="Algebra.Structures.html#3364" class="Module">IsSemigroup</a> <a id="3638" href="Algebra.Structures.html#3559" class="Field">isSemigroup</a> <a id="3650" class="Keyword">public</a>


<a id="3659" class="Keyword">record</a> <a id="IsCommutativeSemigroup"></a><a id="3666" href="Algebra.Structures.html#3666" class="Record">IsCommutativeSemigroup</a> <a id="3689" class="Symbol">(</a><a id="3690" href="Algebra.Structures.html#3690" class="Bound">∙</a> <a id="3692" class="Symbol">:</a> <a id="3694" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3698" href="Algebra.Structures.html#622" class="Bound">A</a><a id="3699" class="Symbol">)</a> <a id="3701" class="Symbol">:</a> <a id="3703" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3707" class="Symbol">(</a><a id="3708" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="3710" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3712" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="3713" class="Symbol">)</a> <a id="3715" class="Keyword">where</a>
  <a id="3723" class="Keyword">field</a>
    <a id="IsCommutativeSemigroup.isSemigroup"></a><a id="3733" href="Algebra.Structures.html#3733" class="Field">isSemigroup</a> <a id="3745" class="Symbol">:</a> <a id="3747" href="Algebra.Structures.html#3364" class="Record">IsSemigroup</a> <a id="3759" href="Algebra.Structures.html#3690" class="Bound">∙</a>
    <a id="IsCommutativeSemigroup.comm"></a><a id="3765" href="Algebra.Structures.html#3765" class="Field">comm</a>        <a id="3777" class="Symbol">:</a> <a id="3779" href="Algebra.Definitions.html#1643" class="Function">Commutative</a> <a id="3791" href="Algebra.Structures.html#3690" class="Bound">∙</a>

  <a id="3796" class="Keyword">open</a> <a id="3801" href="Algebra.Structures.html#3364" class="Module">IsSemigroup</a> <a id="3813" href="Algebra.Structures.html#3733" class="Field">isSemigroup</a> <a id="3825" class="Keyword">public</a>

  <a id="IsCommutativeSemigroup.isCommutativeMagma"></a><a id="3835" href="Algebra.Structures.html#3835" class="Function">isCommutativeMagma</a> <a id="3854" class="Symbol">:</a> <a id="3856" href="Algebra.Structures.html#2061" class="Record">IsCommutativeMagma</a> <a id="3875" href="Algebra.Structures.html#3690" class="Bound">∙</a>
  <a id="3879" href="Algebra.Structures.html#3835" class="Function">isCommutativeMagma</a> <a id="3898" class="Symbol">=</a> <a id="3900" class="Keyword">record</a>
    <a id="3911" class="Symbol">{</a> <a id="3913" href="Algebra.Structures.html#2124" class="Field">isMagma</a> <a id="3921" class="Symbol">=</a> <a id="3923" href="Algebra.Structures.html#3420" class="Function">isMagma</a>
    <a id="3935" class="Symbol">;</a> <a id="3937" href="Algebra.Structures.html#2148" class="Field">comm</a>    <a id="3945" class="Symbol">=</a> <a id="3947" href="Algebra.Structures.html#3765" class="Field">comm</a>
    <a id="3956" class="Symbol">}</a>


<a id="3960" class="Keyword">record</a> <a id="IsCommutativeBand"></a><a id="3967" href="Algebra.Structures.html#3967" class="Record">IsCommutativeBand</a> <a id="3985" class="Symbol">(</a><a id="3986" href="Algebra.Structures.html#3986" class="Bound">∙</a> <a id="3988" class="Symbol">:</a> <a id="3990" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3994" href="Algebra.Structures.html#622" class="Bound">A</a><a id="3995" class="Symbol">)</a> <a id="3997" class="Symbol">:</a> <a id="3999" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4003" class="Symbol">(</a><a id="4004" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="4006" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4008" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="4009" class="Symbol">)</a> <a id="4011" class="Keyword">where</a>
  <a id="4019" class="Keyword">field</a>
    <a id="IsCommutativeBand.isBand"></a><a id="4029" href="Algebra.Structures.html#4029" class="Field">isBand</a> <a id="4036" class="Symbol">:</a> <a id="4038" href="Algebra.Structures.html#3508" class="Record">IsBand</a> <a id="4045" href="Algebra.Structures.html#3986" class="Bound">∙</a>
    <a id="IsCommutativeBand.comm"></a><a id="4051" href="Algebra.Structures.html#4051" class="Field">comm</a>   <a id="4058" class="Symbol">:</a> <a id="4060" href="Algebra.Definitions.html#1643" class="Function">Commutative</a> <a id="4072" href="Algebra.Structures.html#3986" class="Bound">∙</a>

  <a id="4077" class="Keyword">open</a> <a id="4082" href="Algebra.Structures.html#3508" class="Module">IsBand</a> <a id="4089" href="Algebra.Structures.html#4029" class="Field">isBand</a> <a id="4096" class="Keyword">public</a>

  <a id="IsCommutativeBand.isCommutativeSemigroup"></a><a id="4106" href="Algebra.Structures.html#4106" class="Function">isCommutativeSemigroup</a> <a id="4129" class="Symbol">:</a> <a id="4131" href="Algebra.Structures.html#3666" class="Record">IsCommutativeSemigroup</a> <a id="4154" href="Algebra.Structures.html#3986" class="Bound">∙</a>
  <a id="4158" href="Algebra.Structures.html#4106" class="Function">isCommutativeSemigroup</a> <a id="4181" class="Symbol">=</a> <a id="4183" class="Keyword">record</a> <a id="4190" class="Symbol">{</a> <a id="4192" href="Algebra.Structures.html#3733" class="Field">isSemigroup</a> <a id="4204" class="Symbol">=</a> <a id="4206" href="Algebra.Structures.html#3559" class="Function">isSemigroup</a> <a id="4218" class="Symbol">;</a> <a id="4220" href="Algebra.Structures.html#3765" class="Field">comm</a> <a id="4225" class="Symbol">=</a> <a id="4227" href="Algebra.Structures.html#4051" class="Field">comm</a> <a id="4232" class="Symbol">}</a>

  <a id="4237" class="Keyword">open</a> <a id="4242" href="Algebra.Structures.html#3666" class="Module">IsCommutativeSemigroup</a> <a id="4265" href="Algebra.Structures.html#4106" class="Function">isCommutativeSemigroup</a> <a id="4288" class="Keyword">public</a>
    <a id="4299" class="Keyword">using</a> <a id="4305" class="Symbol">(</a><a id="4306" href="Algebra.Structures.html#3835" class="Function">isCommutativeMagma</a><a id="4324" class="Symbol">)</a>

<a id="4327" class="Comment">------------------------------------------------------------------------</a>
<a id="4400" class="Comment">-- Structures with 1 binary operation &amp; 1 element</a>
<a id="4450" class="Comment">------------------------------------------------------------------------</a>

<a id="4524" class="Keyword">record</a> <a id="IsUnitalMagma"></a><a id="4531" href="Algebra.Structures.html#4531" class="Record">IsUnitalMagma</a> <a id="4545" class="Symbol">(</a><a id="4546" href="Algebra.Structures.html#4546" class="Bound">∙</a> <a id="4548" class="Symbol">:</a> <a id="4550" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="4554" href="Algebra.Structures.html#622" class="Bound">A</a><a id="4555" class="Symbol">)</a> <a id="4557" class="Symbol">(</a><a id="4558" href="Algebra.Structures.html#4558" class="Bound">ε</a> <a id="4560" class="Symbol">:</a> <a id="4562" href="Algebra.Structures.html#622" class="Bound">A</a><a id="4563" class="Symbol">)</a> <a id="4565" class="Symbol">:</a> <a id="4567" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4571" class="Symbol">(</a><a id="4572" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="4574" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4576" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="4577" class="Symbol">)</a> <a id="4579" class="Keyword">where</a>
  <a id="4587" class="Keyword">field</a>
    <a id="IsUnitalMagma.isMagma"></a><a id="4597" href="Algebra.Structures.html#4597" class="Field">isMagma</a>  <a id="4606" class="Symbol">:</a> <a id="4608" href="Algebra.Structures.html#1763" class="Record">IsMagma</a> <a id="4616" href="Algebra.Structures.html#4546" class="Bound">∙</a>
    <a id="IsUnitalMagma.identity"></a><a id="4622" href="Algebra.Structures.html#4622" class="Field">identity</a> <a id="4631" class="Symbol">:</a> <a id="4633" href="Algebra.Definitions.html#2033" class="Function">Identity</a> <a id="4642" href="Algebra.Structures.html#4558" class="Bound">ε</a> <a id="4644" href="Algebra.Structures.html#4546" class="Bound">∙</a>

  <a id="4649" class="Keyword">open</a> <a id="4654" href="Algebra.Structures.html#1763" class="Module">IsMagma</a> <a id="4662" href="Algebra.Structures.html#4597" class="Field">isMagma</a> <a id="4670" class="Keyword">public</a>

  <a id="IsUnitalMagma.identityˡ"></a><a id="4680" href="Algebra.Structures.html#4680" class="Function">identityˡ</a> <a id="4690" class="Symbol">:</a> <a id="4692" href="Algebra.Definitions.html#1885" class="Function">LeftIdentity</a> <a id="4705" href="Algebra.Structures.html#4558" class="Bound">ε</a> <a id="4707" href="Algebra.Structures.html#4546" class="Bound">∙</a>
  <a id="4711" href="Algebra.Structures.html#4680" class="Function">identityˡ</a> <a id="4721" class="Symbol">=</a> <a id="4723" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="4729" href="Algebra.Structures.html#4622" class="Field">identity</a>

  <a id="IsUnitalMagma.identityʳ"></a><a id="4741" href="Algebra.Structures.html#4741" class="Function">identityʳ</a> <a id="4751" class="Symbol">:</a> <a id="4753" href="Algebra.Definitions.html#1958" class="Function">RightIdentity</a> <a id="4767" href="Algebra.Structures.html#4558" class="Bound">ε</a> <a id="4769" href="Algebra.Structures.html#4546" class="Bound">∙</a>
  <a id="4773" href="Algebra.Structures.html#4741" class="Function">identityʳ</a> <a id="4783" class="Symbol">=</a> <a id="4785" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="4791" href="Algebra.Structures.html#4622" class="Field">identity</a>


<a id="4802" class="Keyword">record</a> <a id="IsMonoid"></a><a id="4809" href="Algebra.Structures.html#4809" class="Record">IsMonoid</a> <a id="4818" class="Symbol">(</a><a id="4819" href="Algebra.Structures.html#4819" class="Bound">∙</a> <a id="4821" class="Symbol">:</a> <a id="4823" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="4827" href="Algebra.Structures.html#622" class="Bound">A</a><a id="4828" class="Symbol">)</a> <a id="4830" class="Symbol">(</a><a id="4831" href="Algebra.Structures.html#4831" class="Bound">ε</a> <a id="4833" class="Symbol">:</a> <a id="4835" href="Algebra.Structures.html#622" class="Bound">A</a><a id="4836" class="Symbol">)</a> <a id="4838" class="Symbol">:</a> <a id="4840" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4844" class="Symbol">(</a><a id="4845" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="4847" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4849" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="4850" class="Symbol">)</a> <a id="4852" class="Keyword">where</a>
  <a id="4860" class="Keyword">field</a>
    <a id="IsMonoid.isSemigroup"></a><a id="4870" href="Algebra.Structures.html#4870" class="Field">isSemigroup</a> <a id="4882" class="Symbol">:</a> <a id="4884" href="Algebra.Structures.html#3364" class="Record">IsSemigroup</a> <a id="4896" href="Algebra.Structures.html#4819" class="Bound">∙</a>
    <a id="IsMonoid.identity"></a><a id="4902" href="Algebra.Structures.html#4902" class="Field">identity</a>    <a id="4914" class="Symbol">:</a> <a id="4916" href="Algebra.Definitions.html#2033" class="Function">Identity</a> <a id="4925" href="Algebra.Structures.html#4831" class="Bound">ε</a> <a id="4927" href="Algebra.Structures.html#4819" class="Bound">∙</a>

  <a id="4932" class="Keyword">open</a> <a id="4937" href="Algebra.Structures.html#3364" class="Module">IsSemigroup</a> <a id="4949" href="Algebra.Structures.html#4870" class="Field">isSemigroup</a> <a id="4961" class="Keyword">public</a>

  <a id="IsMonoid.identityˡ"></a><a id="4971" href="Algebra.Structures.html#4971" class="Function">identityˡ</a> <a id="4981" class="Symbol">:</a> <a id="4983" href="Algebra.Definitions.html#1885" class="Function">LeftIdentity</a> <a id="4996" href="Algebra.Structures.html#4831" class="Bound">ε</a> <a id="4998" href="Algebra.Structures.html#4819" class="Bound">∙</a>
  <a id="5002" href="Algebra.Structures.html#4971" class="Function">identityˡ</a> <a id="5012" class="Symbol">=</a> <a id="5014" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="5020" href="Algebra.Structures.html#4902" class="Field">identity</a>

  <a id="IsMonoid.identityʳ"></a><a id="5032" href="Algebra.Structures.html#5032" class="Function">identityʳ</a> <a id="5042" class="Symbol">:</a> <a id="5044" href="Algebra.Definitions.html#1958" class="Function">RightIdentity</a> <a id="5058" href="Algebra.Structures.html#4831" class="Bound">ε</a> <a id="5060" href="Algebra.Structures.html#4819" class="Bound">∙</a>
  <a id="5064" href="Algebra.Structures.html#5032" class="Function">identityʳ</a> <a id="5074" class="Symbol">=</a> <a id="5076" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="5082" href="Algebra.Structures.html#4902" class="Field">identity</a>

  <a id="IsMonoid.isUnitalMagma"></a><a id="5094" href="Algebra.Structures.html#5094" class="Function">isUnitalMagma</a> <a id="5108" class="Symbol">:</a> <a id="5110" href="Algebra.Structures.html#4531" class="Record">IsUnitalMagma</a> <a id="5124" href="Algebra.Structures.html#4819" class="Bound">∙</a> <a id="5126" href="Algebra.Structures.html#4831" class="Bound">ε</a>
  <a id="5130" href="Algebra.Structures.html#5094" class="Function">isUnitalMagma</a> <a id="5144" class="Symbol">=</a> <a id="5146" class="Keyword">record</a>
    <a id="5157" class="Symbol">{</a> <a id="5159" href="Algebra.Structures.html#4597" class="Field">isMagma</a>  <a id="5168" class="Symbol">=</a> <a id="5170" href="Algebra.Structures.html#3420" class="Function">isMagma</a>
    <a id="5182" class="Symbol">;</a> <a id="5184" href="Algebra.Structures.html#4622" class="Field">identity</a> <a id="5193" class="Symbol">=</a> <a id="5195" href="Algebra.Structures.html#4902" class="Field">identity</a>
    <a id="5208" class="Symbol">}</a>


<a id="5212" class="Keyword">record</a> <a id="IsCommutativeMonoid"></a><a id="5219" href="Algebra.Structures.html#5219" class="Record">IsCommutativeMonoid</a> <a id="5239" class="Symbol">(</a><a id="5240" href="Algebra.Structures.html#5240" class="Bound">∙</a> <a id="5242" class="Symbol">:</a> <a id="5244" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5248" href="Algebra.Structures.html#622" class="Bound">A</a><a id="5249" class="Symbol">)</a> <a id="5251" class="Symbol">(</a><a id="5252" href="Algebra.Structures.html#5252" class="Bound">ε</a> <a id="5254" class="Symbol">:</a> <a id="5256" href="Algebra.Structures.html#622" class="Bound">A</a><a id="5257" class="Symbol">)</a> <a id="5259" class="Symbol">:</a> <a id="5261" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5265" class="Symbol">(</a><a id="5266" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="5268" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5270" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="5271" class="Symbol">)</a> <a id="5273" class="Keyword">where</a>
  <a id="5281" class="Keyword">field</a>
    <a id="IsCommutativeMonoid.isMonoid"></a><a id="5291" href="Algebra.Structures.html#5291" class="Field">isMonoid</a> <a id="5300" class="Symbol">:</a> <a id="5302" href="Algebra.Structures.html#4809" class="Record">IsMonoid</a> <a id="5311" href="Algebra.Structures.html#5240" class="Bound">∙</a> <a id="5313" href="Algebra.Structures.html#5252" class="Bound">ε</a>
    <a id="IsCommutativeMonoid.comm"></a><a id="5319" href="Algebra.Structures.html#5319" class="Field">comm</a>     <a id="5328" class="Symbol">:</a> <a id="5330" href="Algebra.Definitions.html#1643" class="Function">Commutative</a> <a id="5342" href="Algebra.Structures.html#5240" class="Bound">∙</a>

  <a id="5347" class="Keyword">open</a> <a id="5352" href="Algebra.Structures.html#4809" class="Module">IsMonoid</a> <a id="5361" href="Algebra.Structures.html#5291" class="Field">isMonoid</a> <a id="5370" class="Keyword">public</a>

  <a id="IsCommutativeMonoid.isCommutativeSemigroup"></a><a id="5380" href="Algebra.Structures.html#5380" class="Function">isCommutativeSemigroup</a> <a id="5403" class="Symbol">:</a> <a id="5405" href="Algebra.Structures.html#3666" class="Record">IsCommutativeSemigroup</a> <a id="5428" href="Algebra.Structures.html#5240" class="Bound">∙</a>
  <a id="5432" href="Algebra.Structures.html#5380" class="Function">isCommutativeSemigroup</a> <a id="5455" class="Symbol">=</a> <a id="5457" class="Keyword">record</a>
    <a id="5468" class="Symbol">{</a> <a id="5470" href="Algebra.Structures.html#3733" class="Field">isSemigroup</a> <a id="5482" class="Symbol">=</a> <a id="5484" href="Algebra.Structures.html#4870" class="Function">isSemigroup</a>
    <a id="5500" class="Symbol">;</a> <a id="5502" href="Algebra.Structures.html#3765" class="Field">comm</a>        <a id="5514" class="Symbol">=</a> <a id="5516" href="Algebra.Structures.html#5319" class="Field">comm</a>
    <a id="5525" class="Symbol">}</a>

  <a id="5530" class="Keyword">open</a> <a id="5535" href="Algebra.Structures.html#3666" class="Module">IsCommutativeSemigroup</a> <a id="5558" href="Algebra.Structures.html#5380" class="Function">isCommutativeSemigroup</a> <a id="5581" class="Keyword">public</a>
    <a id="5592" class="Keyword">using</a> <a id="5598" class="Symbol">(</a><a id="5599" href="Algebra.Structures.html#3835" class="Function">isCommutativeMagma</a><a id="5617" class="Symbol">)</a>


<a id="5621" class="Keyword">record</a> <a id="IsIdempotentMonoid"></a><a id="5628" href="Algebra.Structures.html#5628" class="Record">IsIdempotentMonoid</a> <a id="5647" class="Symbol">(</a><a id="5648" href="Algebra.Structures.html#5648" class="Bound">∙</a> <a id="5650" class="Symbol">:</a> <a id="5652" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5656" href="Algebra.Structures.html#622" class="Bound">A</a><a id="5657" class="Symbol">)</a> <a id="5659" class="Symbol">(</a><a id="5660" href="Algebra.Structures.html#5660" class="Bound">ε</a> <a id="5662" class="Symbol">:</a> <a id="5664" href="Algebra.Structures.html#622" class="Bound">A</a><a id="5665" class="Symbol">)</a> <a id="5667" class="Symbol">:</a> <a id="5669" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5673" class="Symbol">(</a><a id="5674" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="5676" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5678" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="5679" class="Symbol">)</a> <a id="5681" class="Keyword">where</a>
  <a id="5689" class="Keyword">field</a>
    <a id="IsIdempotentMonoid.isMonoid"></a><a id="5699" href="Algebra.Structures.html#5699" class="Field">isMonoid</a> <a id="5708" class="Symbol">:</a> <a id="5710" href="Algebra.Structures.html#4809" class="Record">IsMonoid</a> <a id="5719" href="Algebra.Structures.html#5648" class="Bound">∙</a> <a id="5721" href="Algebra.Structures.html#5660" class="Bound">ε</a>
    <a id="IsIdempotentMonoid.idem"></a><a id="5727" href="Algebra.Structures.html#5727" class="Field">idem</a>     <a id="5736" class="Symbol">:</a> <a id="5738" href="Algebra.Definitions.html#4003" class="Function">Idempotent</a> <a id="5749" href="Algebra.Structures.html#5648" class="Bound">∙</a>

  <a id="5754" class="Keyword">open</a> <a id="5759" href="Algebra.Structures.html#4809" class="Module">IsMonoid</a> <a id="5768" href="Algebra.Structures.html#5699" class="Field">isMonoid</a> <a id="5777" class="Keyword">public</a>

  <a id="IsIdempotentMonoid.isBand"></a><a id="5787" href="Algebra.Structures.html#5787" class="Function">isBand</a> <a id="5794" class="Symbol">:</a> <a id="5796" href="Algebra.Structures.html#3508" class="Record">IsBand</a> <a id="5803" href="Algebra.Structures.html#5648" class="Bound">∙</a>
  <a id="5807" href="Algebra.Structures.html#5787" class="Function">isBand</a> <a id="5814" class="Symbol">=</a> <a id="5816" class="Keyword">record</a> <a id="5823" class="Symbol">{</a> <a id="5825" href="Algebra.Structures.html#3559" class="Field">isSemigroup</a> <a id="5837" class="Symbol">=</a> <a id="5839" href="Algebra.Structures.html#4870" class="Function">isSemigroup</a> <a id="5851" class="Symbol">;</a> <a id="5853" href="Algebra.Structures.html#3591" class="Field">idem</a> <a id="5858" class="Symbol">=</a> <a id="5860" href="Algebra.Structures.html#5727" class="Field">idem</a> <a id="5865" class="Symbol">}</a>


<a id="5869" class="Keyword">record</a> <a id="IsIdempotentCommutativeMonoid"></a><a id="5876" href="Algebra.Structures.html#5876" class="Record">IsIdempotentCommutativeMonoid</a> <a id="5906" class="Symbol">(</a><a id="5907" href="Algebra.Structures.html#5907" class="Bound">∙</a> <a id="5909" class="Symbol">:</a> <a id="5911" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5915" href="Algebra.Structures.html#622" class="Bound">A</a><a id="5916" class="Symbol">)</a>
                                     <a id="5955" class="Symbol">(</a><a id="5956" href="Algebra.Structures.html#5956" class="Bound">ε</a> <a id="5958" class="Symbol">:</a> <a id="5960" href="Algebra.Structures.html#622" class="Bound">A</a><a id="5961" class="Symbol">)</a> <a id="5963" class="Symbol">:</a> <a id="5965" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5969" class="Symbol">(</a><a id="5970" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="5972" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5974" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="5975" class="Symbol">)</a> <a id="5977" class="Keyword">where</a>
  <a id="5985" class="Keyword">field</a>
    <a id="IsIdempotentCommutativeMonoid.isCommutativeMonoid"></a><a id="5995" href="Algebra.Structures.html#5995" class="Field">isCommutativeMonoid</a> <a id="6015" class="Symbol">:</a> <a id="6017" href="Algebra.Structures.html#5219" class="Record">IsCommutativeMonoid</a> <a id="6037" href="Algebra.Structures.html#5907" class="Bound">∙</a> <a id="6039" href="Algebra.Structures.html#5956" class="Bound">ε</a>
    <a id="IsIdempotentCommutativeMonoid.idem"></a><a id="6045" href="Algebra.Structures.html#6045" class="Field">idem</a>                <a id="6065" class="Symbol">:</a> <a id="6067" href="Algebra.Definitions.html#4003" class="Function">Idempotent</a> <a id="6078" href="Algebra.Structures.html#5907" class="Bound">∙</a>

  <a id="6083" class="Keyword">open</a> <a id="6088" href="Algebra.Structures.html#5219" class="Module">IsCommutativeMonoid</a> <a id="6108" href="Algebra.Structures.html#5995" class="Field">isCommutativeMonoid</a> <a id="6128" class="Keyword">public</a>

  <a id="IsIdempotentCommutativeMonoid.isIdempotentMonoid"></a><a id="6138" href="Algebra.Structures.html#6138" class="Function">isIdempotentMonoid</a> <a id="6157" class="Symbol">:</a> <a id="6159" href="Algebra.Structures.html#5628" class="Record">IsIdempotentMonoid</a> <a id="6178" href="Algebra.Structures.html#5907" class="Bound">∙</a> <a id="6180" href="Algebra.Structures.html#5956" class="Bound">ε</a>
  <a id="6184" href="Algebra.Structures.html#6138" class="Function">isIdempotentMonoid</a> <a id="6203" class="Symbol">=</a> <a id="6205" class="Keyword">record</a> <a id="6212" class="Symbol">{</a> <a id="6214" href="Algebra.Structures.html#5699" class="Field">isMonoid</a> <a id="6223" class="Symbol">=</a> <a id="6225" href="Algebra.Structures.html#5291" class="Function">isMonoid</a> <a id="6234" class="Symbol">;</a> <a id="6236" href="Algebra.Structures.html#5727" class="Field">idem</a> <a id="6241" class="Symbol">=</a> <a id="6243" href="Algebra.Structures.html#6045" class="Field">idem</a> <a id="6248" class="Symbol">}</a>

  <a id="6253" class="Keyword">open</a> <a id="6258" href="Algebra.Structures.html#5628" class="Module">IsIdempotentMonoid</a> <a id="6277" href="Algebra.Structures.html#6138" class="Function">isIdempotentMonoid</a> <a id="6296" class="Keyword">public</a>
    <a id="6307" class="Keyword">using</a> <a id="6313" class="Symbol">(</a><a id="6314" href="Algebra.Structures.html#5787" class="Function">isBand</a><a id="6320" class="Symbol">)</a>

  <a id="IsIdempotentCommutativeMonoid.isCommutativeBand"></a><a id="6325" href="Algebra.Structures.html#6325" class="Function">isCommutativeBand</a> <a id="6343" class="Symbol">:</a> <a id="6345" href="Algebra.Structures.html#3967" class="Record">IsCommutativeBand</a> <a id="6363" href="Algebra.Structures.html#5907" class="Bound">∙</a>
  <a id="6367" href="Algebra.Structures.html#6325" class="Function">isCommutativeBand</a> <a id="6385" class="Symbol">=</a> <a id="6387" class="Keyword">record</a> <a id="6394" class="Symbol">{</a> <a id="6396" href="Algebra.Structures.html#4029" class="Field">isBand</a> <a id="6403" class="Symbol">=</a> <a id="6405" href="Algebra.Structures.html#5787" class="Function">isBand</a> <a id="6412" class="Symbol">;</a> <a id="6414" href="Algebra.Structures.html#4051" class="Field">comm</a> <a id="6419" class="Symbol">=</a> <a id="6421" href="Algebra.Structures.html#5319" class="Function">comm</a> <a id="6426" class="Symbol">}</a>

<a id="6429" class="Comment">------------------------------------------------------------------------</a>
<a id="6502" class="Comment">-- Structures with 1 binary operation, 1 unary operation &amp; 1 element</a>
<a id="6571" class="Comment">------------------------------------------------------------------------</a>

<a id="6645" class="Keyword">record</a> <a id="IsInvertibleMagma"></a><a id="6652" href="Algebra.Structures.html#6652" class="Record">IsInvertibleMagma</a> <a id="6670" class="Symbol">(</a><a id="6671" href="Algebra.Structures.html#6671" class="Bound Operator">_∙_</a> <a id="6675" class="Symbol">:</a> <a id="6677" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="6681" href="Algebra.Structures.html#622" class="Bound">A</a><a id="6682" class="Symbol">)</a> <a id="6684" class="Symbol">(</a><a id="6685" href="Algebra.Structures.html#6685" class="Bound">ε</a> <a id="6687" class="Symbol">:</a> <a id="6689" href="Algebra.Structures.html#622" class="Bound">A</a><a id="6690" class="Symbol">)</a> <a id="6692" class="Symbol">(</a><a id="6693" href="Algebra.Structures.html#6693" class="Bound Operator">_⁻¹</a> <a id="6697" class="Symbol">:</a> <a id="6699" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="6703" href="Algebra.Structures.html#622" class="Bound">A</a><a id="6704" class="Symbol">)</a> <a id="6706" class="Symbol">:</a> <a id="6708" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6712" class="Symbol">(</a><a id="6713" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="6715" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="6717" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="6718" class="Symbol">)</a> <a id="6720" class="Keyword">where</a>
  <a id="6728" class="Keyword">field</a>
    <a id="IsInvertibleMagma.isMagma"></a><a id="6738" href="Algebra.Structures.html#6738" class="Field">isMagma</a>  <a id="6747" class="Symbol">:</a> <a id="6749" href="Algebra.Structures.html#1763" class="Record">IsMagma</a> <a id="6757" href="Algebra.Structures.html#6671" class="Bound Operator">_∙_</a>
    <a id="IsInvertibleMagma.inverse"></a><a id="6765" href="Algebra.Structures.html#6765" class="Field">inverse</a>   <a id="6775" class="Symbol">:</a> <a id="6777" href="Algebra.Definitions.html#2499" class="Function">Inverse</a> <a id="6785" href="Algebra.Structures.html#6685" class="Bound">ε</a> <a id="6787" href="Algebra.Structures.html#6693" class="Bound Operator">_⁻¹</a> <a id="6791" href="Algebra.Structures.html#6671" class="Bound Operator">_∙_</a>
    <a id="IsInvertibleMagma.⁻¹-cong"></a><a id="6799" href="Algebra.Structures.html#6799" class="Field">⁻¹-cong</a>   <a id="6809" class="Symbol">:</a> <a id="6811" href="Algebra.Definitions.html#1276" class="Function">Congruent₁</a> <a id="6822" href="Algebra.Structures.html#6693" class="Bound Operator">_⁻¹</a>

  <a id="6829" class="Keyword">open</a> <a id="6834" href="Algebra.Structures.html#1763" class="Module">IsMagma</a> <a id="6842" href="Algebra.Structures.html#6738" class="Field">isMagma</a> <a id="6850" class="Keyword">public</a>

  <a id="IsInvertibleMagma.inverseˡ"></a><a id="6860" href="Algebra.Structures.html#6860" class="Function">inverseˡ</a> <a id="6869" class="Symbol">:</a> <a id="6871" href="Algebra.Definitions.html#2321" class="Function">LeftInverse</a> <a id="6883" href="Algebra.Structures.html#6685" class="Bound">ε</a> <a id="6885" href="Algebra.Structures.html#6693" class="Bound Operator">_⁻¹</a> <a id="6889" href="Algebra.Structures.html#6671" class="Bound Operator">_∙_</a>
  <a id="6895" href="Algebra.Structures.html#6860" class="Function">inverseˡ</a> <a id="6904" class="Symbol">=</a> <a id="6906" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="6912" href="Algebra.Structures.html#6765" class="Field">inverse</a>

  <a id="IsInvertibleMagma.inverseʳ"></a><a id="6923" href="Algebra.Structures.html#6923" class="Function">inverseʳ</a> <a id="6932" class="Symbol">:</a> <a id="6934" href="Algebra.Definitions.html#2409" class="Function">RightInverse</a> <a id="6947" href="Algebra.Structures.html#6685" class="Bound">ε</a> <a id="6949" href="Algebra.Structures.html#6693" class="Bound Operator">_⁻¹</a> <a id="6953" href="Algebra.Structures.html#6671" class="Bound Operator">_∙_</a>
  <a id="6959" href="Algebra.Structures.html#6923" class="Function">inverseʳ</a> <a id="6968" class="Symbol">=</a> <a id="6970" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="6976" href="Algebra.Structures.html#6765" class="Field">inverse</a>


<a id="6986" class="Keyword">record</a> <a id="IsInvertibleUnitalMagma"></a><a id="6993" href="Algebra.Structures.html#6993" class="Record">IsInvertibleUnitalMagma</a> <a id="7017" class="Symbol">(</a><a id="7018" href="Algebra.Structures.html#7018" class="Bound Operator">_∙_</a> <a id="7022" class="Symbol">:</a> <a id="7024" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="7028" href="Algebra.Structures.html#622" class="Bound">A</a><a id="7029" class="Symbol">)</a> <a id="7031" class="Symbol">(</a><a id="7032" href="Algebra.Structures.html#7032" class="Bound">ε</a> <a id="7034" class="Symbol">:</a> <a id="7036" href="Algebra.Structures.html#622" class="Bound">A</a><a id="7037" class="Symbol">)</a> <a id="7039" class="Symbol">(</a><a id="7040" href="Algebra.Structures.html#7040" class="Bound">⁻¹</a> <a id="7043" class="Symbol">:</a> <a id="7045" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="7049" href="Algebra.Structures.html#622" class="Bound">A</a><a id="7050" class="Symbol">)</a> <a id="7052" class="Symbol">:</a> <a id="7054" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7058" class="Symbol">(</a><a id="7059" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="7061" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="7063" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="7064" class="Symbol">)</a> <a id="7066" class="Keyword">where</a>
  <a id="7074" class="Keyword">field</a>
    <a id="IsInvertibleUnitalMagma.isInvertibleMagma"></a><a id="7084" href="Algebra.Structures.html#7084" class="Field">isInvertibleMagma</a> <a id="7102" class="Symbol">:</a> <a id="7104" href="Algebra.Structures.html#6652" class="Record">IsInvertibleMagma</a> <a id="7122" href="Algebra.Structures.html#7018" class="Bound Operator">_∙_</a>  <a id="7127" href="Algebra.Structures.html#7032" class="Bound">ε</a> <a id="7129" href="Algebra.Structures.html#7040" class="Bound">⁻¹</a>
    <a id="IsInvertibleUnitalMagma.identity"></a><a id="7136" href="Algebra.Structures.html#7136" class="Field">identity</a>          <a id="7154" class="Symbol">:</a> <a id="7156" href="Algebra.Definitions.html#2033" class="Function">Identity</a> <a id="7165" href="Algebra.Structures.html#7032" class="Bound">ε</a> <a id="7167" href="Algebra.Structures.html#7018" class="Bound Operator">_∙_</a>

  <a id="7174" class="Keyword">open</a> <a id="7179" href="Algebra.Structures.html#6652" class="Module">IsInvertibleMagma</a> <a id="7197" href="Algebra.Structures.html#7084" class="Field">isInvertibleMagma</a> <a id="7215" class="Keyword">public</a>

  <a id="IsInvertibleUnitalMagma.identityˡ"></a><a id="7225" href="Algebra.Structures.html#7225" class="Function">identityˡ</a> <a id="7235" class="Symbol">:</a> <a id="7237" href="Algebra.Definitions.html#1885" class="Function">LeftIdentity</a> <a id="7250" href="Algebra.Structures.html#7032" class="Bound">ε</a> <a id="7252" href="Algebra.Structures.html#7018" class="Bound Operator">_∙_</a>
  <a id="7258" href="Algebra.Structures.html#7225" class="Function">identityˡ</a> <a id="7268" class="Symbol">=</a> <a id="7270" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="7276" href="Algebra.Structures.html#7136" class="Field">identity</a>

  <a id="IsInvertibleUnitalMagma.identityʳ"></a><a id="7288" href="Algebra.Structures.html#7288" class="Function">identityʳ</a> <a id="7298" class="Symbol">:</a> <a id="7300" href="Algebra.Definitions.html#1958" class="Function">RightIdentity</a> <a id="7314" href="Algebra.Structures.html#7032" class="Bound">ε</a> <a id="7316" href="Algebra.Structures.html#7018" class="Bound Operator">_∙_</a>
  <a id="7322" href="Algebra.Structures.html#7288" class="Function">identityʳ</a> <a id="7332" class="Symbol">=</a> <a id="7334" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="7340" href="Algebra.Structures.html#7136" class="Field">identity</a>

  <a id="IsInvertibleUnitalMagma.isUnitalMagma"></a><a id="7352" href="Algebra.Structures.html#7352" class="Function">isUnitalMagma</a> <a id="7366" class="Symbol">:</a> <a id="7368" href="Algebra.Structures.html#4531" class="Record">IsUnitalMagma</a> <a id="7382" href="Algebra.Structures.html#7018" class="Bound Operator">_∙_</a>  <a id="7387" href="Algebra.Structures.html#7032" class="Bound">ε</a>
  <a id="7391" href="Algebra.Structures.html#7352" class="Function">isUnitalMagma</a> <a id="7405" class="Symbol">=</a> <a id="7407" class="Keyword">record</a>
    <a id="7418" class="Symbol">{</a> <a id="7420" href="Algebra.Structures.html#4597" class="Field">isMagma</a>  <a id="7429" class="Symbol">=</a> <a id="7431" href="Algebra.Structures.html#6738" class="Function">isMagma</a>
    <a id="7443" class="Symbol">;</a> <a id="7445" href="Algebra.Structures.html#4622" class="Field">identity</a> <a id="7454" class="Symbol">=</a> <a id="7456" href="Algebra.Structures.html#7136" class="Field">identity</a>
    <a id="7469" class="Symbol">}</a>


<a id="7473" class="Keyword">record</a> <a id="IsGroup"></a><a id="7480" href="Algebra.Structures.html#7480" class="Record">IsGroup</a> <a id="7488" class="Symbol">(</a><a id="7489" href="Algebra.Structures.html#7489" class="Bound Operator">_∙_</a> <a id="7493" class="Symbol">:</a> <a id="7495" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="7499" href="Algebra.Structures.html#622" class="Bound">A</a><a id="7500" class="Symbol">)</a> <a id="7502" class="Symbol">(</a><a id="7503" href="Algebra.Structures.html#7503" class="Bound">ε</a> <a id="7505" class="Symbol">:</a> <a id="7507" href="Algebra.Structures.html#622" class="Bound">A</a><a id="7508" class="Symbol">)</a> <a id="7510" class="Symbol">(</a><a id="7511" href="Algebra.Structures.html#7511" class="Bound Operator">_⁻¹</a> <a id="7515" class="Symbol">:</a> <a id="7517" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="7521" href="Algebra.Structures.html#622" class="Bound">A</a><a id="7522" class="Symbol">)</a> <a id="7524" class="Symbol">:</a> <a id="7526" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7530" class="Symbol">(</a><a id="7531" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="7533" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="7535" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="7536" class="Symbol">)</a> <a id="7538" class="Keyword">where</a>
  <a id="7546" class="Keyword">field</a>
    <a id="IsGroup.isMonoid"></a><a id="7556" href="Algebra.Structures.html#7556" class="Field">isMonoid</a>  <a id="7566" class="Symbol">:</a> <a id="7568" href="Algebra.Structures.html#4809" class="Record">IsMonoid</a> <a id="7577" href="Algebra.Structures.html#7489" class="Bound Operator">_∙_</a> <a id="7581" href="Algebra.Structures.html#7503" class="Bound">ε</a>
    <a id="IsGroup.inverse"></a><a id="7587" href="Algebra.Structures.html#7587" class="Field">inverse</a>   <a id="7597" class="Symbol">:</a> <a id="7599" href="Algebra.Definitions.html#2499" class="Function">Inverse</a> <a id="7607" href="Algebra.Structures.html#7503" class="Bound">ε</a> <a id="7609" href="Algebra.Structures.html#7511" class="Bound Operator">_⁻¹</a> <a id="7613" href="Algebra.Structures.html#7489" class="Bound Operator">_∙_</a>
    <a id="IsGroup.⁻¹-cong"></a><a id="7621" href="Algebra.Structures.html#7621" class="Field">⁻¹-cong</a>   <a id="7631" class="Symbol">:</a> <a id="7633" href="Algebra.Definitions.html#1276" class="Function">Congruent₁</a> <a id="7644" href="Algebra.Structures.html#7511" class="Bound Operator">_⁻¹</a>

  <a id="7651" class="Keyword">open</a> <a id="7656" href="Algebra.Structures.html#4809" class="Module">IsMonoid</a> <a id="7665" href="Algebra.Structures.html#7556" class="Field">isMonoid</a> <a id="7674" class="Keyword">public</a>

  <a id="7684" class="Keyword">infixr</a> <a id="7691" class="Number">6</a> <a id="7693" href="Algebra.Structures.html#7700" class="Function Operator">_\\_</a>
  <a id="IsGroup._\\_"></a><a id="7700" href="Algebra.Structures.html#7700" class="Function Operator">_\\_</a> <a id="7705" class="Symbol">:</a> <a id="7707" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="7711" href="Algebra.Structures.html#622" class="Bound">A</a>
  <a id="7715" href="Algebra.Structures.html#7715" class="Bound">x</a> <a id="7717" href="Algebra.Structures.html#7700" class="Function Operator">\\</a> <a id="7720" href="Algebra.Structures.html#7720" class="Bound">y</a> <a id="7722" class="Symbol">=</a> <a id="7724" class="Symbol">(</a><a id="7725" href="Algebra.Structures.html#7715" class="Bound">x</a> <a id="7727" href="Algebra.Structures.html#7511" class="Bound Operator">⁻¹</a><a id="7729" class="Symbol">)</a> <a id="7731" href="Algebra.Structures.html#7489" class="Bound Operator">∙</a> <a id="7733" href="Algebra.Structures.html#7720" class="Bound">y</a>

  <a id="7738" class="Keyword">infixl</a> <a id="7745" class="Number">6</a> <a id="7747" href="Algebra.Structures.html#7754" class="Function Operator">_//_</a>
  <a id="IsGroup._//_"></a><a id="7754" href="Algebra.Structures.html#7754" class="Function Operator">_//_</a> <a id="7759" class="Symbol">:</a> <a id="7761" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="7765" href="Algebra.Structures.html#622" class="Bound">A</a>
  <a id="7769" href="Algebra.Structures.html#7769" class="Bound">x</a> <a id="7771" href="Algebra.Structures.html#7754" class="Function Operator">//</a> <a id="7774" href="Algebra.Structures.html#7774" class="Bound">y</a> <a id="7776" class="Symbol">=</a> <a id="7778" href="Algebra.Structures.html#7769" class="Bound">x</a> <a id="7780" href="Algebra.Structures.html#7489" class="Bound Operator">∙</a> <a id="7782" class="Symbol">(</a><a id="7783" href="Algebra.Structures.html#7774" class="Bound">y</a> <a id="7785" href="Algebra.Structures.html#7511" class="Bound Operator">⁻¹</a><a id="7787" class="Symbol">)</a>

  <a id="7792" class="Comment">-- Deprecated.</a>
  <a id="7809" class="Keyword">infixl</a> <a id="7816" class="Number">6</a> <a id="7818" href="Algebra.Structures.html#7824" class="Function Operator">_-_</a>
  <a id="IsGroup._-_"></a><a id="7824" href="Algebra.Structures.html#7824" class="Function Operator">_-_</a> <a id="7828" class="Symbol">:</a> <a id="7830" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="7834" href="Algebra.Structures.html#622" class="Bound">A</a>
  <a id="7838" href="Algebra.Structures.html#7824" class="Function Operator">_-_</a> <a id="7842" class="Symbol">=</a> <a id="7844" href="Algebra.Structures.html#7754" class="Function Operator">_//_</a>
  <a id="7851" class="Symbol">{-#</a> <a id="7855" class="Keyword">WARNING_ON_USAGE</a> <a id="7872" class="Pragma">_-_</a>
  <a id="7878" class="String">&quot;Warning: _-_ was deprecated in v2.1.
  Please use _//_ instead. &quot;</a>
  <a id="7947" class="Symbol">#-}</a>

  <a id="IsGroup.inverseˡ"></a><a id="7954" href="Algebra.Structures.html#7954" class="Function">inverseˡ</a> <a id="7963" class="Symbol">:</a> <a id="7965" href="Algebra.Definitions.html#2321" class="Function">LeftInverse</a> <a id="7977" href="Algebra.Structures.html#7503" class="Bound">ε</a> <a id="7979" href="Algebra.Structures.html#7511" class="Bound Operator">_⁻¹</a> <a id="7983" href="Algebra.Structures.html#7489" class="Bound Operator">_∙_</a>
  <a id="7989" href="Algebra.Structures.html#7954" class="Function">inverseˡ</a> <a id="7998" class="Symbol">=</a> <a id="8000" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="8006" href="Algebra.Structures.html#7587" class="Field">inverse</a>

  <a id="IsGroup.inverseʳ"></a><a id="8017" href="Algebra.Structures.html#8017" class="Function">inverseʳ</a> <a id="8026" class="Symbol">:</a> <a id="8028" href="Algebra.Definitions.html#2409" class="Function">RightInverse</a> <a id="8041" href="Algebra.Structures.html#7503" class="Bound">ε</a> <a id="8043" href="Algebra.Structures.html#7511" class="Bound Operator">_⁻¹</a> <a id="8047" href="Algebra.Structures.html#7489" class="Bound Operator">_∙_</a>
  <a id="8053" href="Algebra.Structures.html#8017" class="Function">inverseʳ</a> <a id="8062" class="Symbol">=</a> <a id="8064" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="8070" href="Algebra.Structures.html#7587" class="Field">inverse</a>

  <a id="IsGroup.uniqueˡ-⁻¹"></a><a id="8081" href="Algebra.Structures.html#8081" class="Function">uniqueˡ-⁻¹</a> <a id="8092" class="Symbol">:</a> <a id="8094" class="Symbol">∀</a> <a id="8096" href="Algebra.Structures.html#8096" class="Bound">x</a> <a id="8098" href="Algebra.Structures.html#8098" class="Bound">y</a> <a id="8100" class="Symbol">→</a> <a id="8102" class="Symbol">(</a><a id="8103" href="Algebra.Structures.html#8096" class="Bound">x</a> <a id="8105" href="Algebra.Structures.html#7489" class="Bound Operator">∙</a> <a id="8107" href="Algebra.Structures.html#8098" class="Bound">y</a><a id="8108" class="Symbol">)</a> <a id="8110" href="Algebra.Structures.html#659" class="Bound Operator">≈</a> <a id="8112" href="Algebra.Structures.html#7503" class="Bound">ε</a> <a id="8114" class="Symbol">→</a> <a id="8116" href="Algebra.Structures.html#8096" class="Bound">x</a> <a id="8118" href="Algebra.Structures.html#659" class="Bound Operator">≈</a> <a id="8120" class="Symbol">(</a><a id="8121" href="Algebra.Structures.html#8098" class="Bound">y</a> <a id="8123" href="Algebra.Structures.html#7511" class="Bound Operator">⁻¹</a><a id="8125" class="Symbol">)</a>
  <a id="8129" href="Algebra.Structures.html#8081" class="Function">uniqueˡ-⁻¹</a> <a id="8140" class="Symbol">=</a> <a id="8142" href="Algebra.Consequences.Setoid.html#7458" class="Function">Consequences.assoc∧id∧invʳ⇒invˡ-unique</a>
                <a id="8197" href="Algebra.Structures.html#1928" class="Function">setoid</a> <a id="8204" href="Algebra.Structures.html#1853" class="Function">∙-cong</a> <a id="8211" href="Algebra.Structures.html#3444" class="Function">assoc</a> <a id="8217" href="Algebra.Structures.html#4902" class="Function">identity</a> <a id="8226" href="Algebra.Structures.html#8017" class="Function">inverseʳ</a>
  <a id="8237" class="Symbol">{-#</a> <a id="8241" class="Keyword">WARNING_ON_USAGE</a> <a id="8258" class="Pragma">uniqueˡ-⁻¹</a>
  <a id="8271" class="String">&quot;Warning: uniqueˡ-⁻¹ was deprecated in v2.3.
  Please use Algebra.Properties.Group.inverseˡ-unique instead. &quot;</a>
  <a id="8383" class="Symbol">#-}</a>

  <a id="IsGroup.uniqueʳ-⁻¹"></a><a id="8390" href="Algebra.Structures.html#8390" class="Function">uniqueʳ-⁻¹</a> <a id="8401" class="Symbol">:</a> <a id="8403" class="Symbol">∀</a> <a id="8405" href="Algebra.Structures.html#8405" class="Bound">x</a> <a id="8407" href="Algebra.Structures.html#8407" class="Bound">y</a> <a id="8409" class="Symbol">→</a> <a id="8411" class="Symbol">(</a><a id="8412" href="Algebra.Structures.html#8405" class="Bound">x</a> <a id="8414" href="Algebra.Structures.html#7489" class="Bound Operator">∙</a> <a id="8416" href="Algebra.Structures.html#8407" class="Bound">y</a><a id="8417" class="Symbol">)</a> <a id="8419" href="Algebra.Structures.html#659" class="Bound Operator">≈</a> <a id="8421" href="Algebra.Structures.html#7503" class="Bound">ε</a> <a id="8423" class="Symbol">→</a> <a id="8425" href="Algebra.Structures.html#8407" class="Bound">y</a> <a id="8427" href="Algebra.Structures.html#659" class="Bound Operator">≈</a> <a id="8429" class="Symbol">(</a><a id="8430" href="Algebra.Structures.html#8405" class="Bound">x</a> <a id="8432" href="Algebra.Structures.html#7511" class="Bound Operator">⁻¹</a><a id="8434" class="Symbol">)</a>
  <a id="8438" href="Algebra.Structures.html#8390" class="Function">uniqueʳ-⁻¹</a> <a id="8449" class="Symbol">=</a> <a id="8451" href="Algebra.Consequences.Setoid.html#7923" class="Function">Consequences.assoc∧id∧invˡ⇒invʳ-unique</a>
                <a id="8506" href="Algebra.Structures.html#1928" class="Function">setoid</a> <a id="8513" href="Algebra.Structures.html#1853" class="Function">∙-cong</a> <a id="8520" href="Algebra.Structures.html#3444" class="Function">assoc</a> <a id="8526" href="Algebra.Structures.html#4902" class="Function">identity</a> <a id="8535" href="Algebra.Structures.html#7954" class="Function">inverseˡ</a>
  <a id="8546" class="Symbol">{-#</a> <a id="8550" class="Keyword">WARNING_ON_USAGE</a> <a id="8567" class="Pragma">uniqueʳ-⁻¹</a>
  <a id="8580" class="String">&quot;Warning: uniqueʳ-⁻¹ was deprecated in v2.3.
  Please use Algebra.Properties.Group.inverseʳ-unique instead. &quot;</a>
  <a id="8692" class="Symbol">#-}</a>

  <a id="IsGroup.isInvertibleMagma"></a><a id="8699" href="Algebra.Structures.html#8699" class="Function">isInvertibleMagma</a> <a id="8717" class="Symbol">:</a> <a id="8719" href="Algebra.Structures.html#6652" class="Record">IsInvertibleMagma</a> <a id="8737" href="Algebra.Structures.html#7489" class="Bound Operator">_∙_</a> <a id="8741" href="Algebra.Structures.html#7503" class="Bound">ε</a> <a id="8743" href="Algebra.Structures.html#7511" class="Bound Operator">_⁻¹</a>
  <a id="8749" href="Algebra.Structures.html#8699" class="Function">isInvertibleMagma</a> <a id="8767" class="Symbol">=</a> <a id="8769" class="Keyword">record</a>
    <a id="8780" class="Symbol">{</a> <a id="8782" href="Algebra.Structures.html#6738" class="Field">isMagma</a> <a id="8790" class="Symbol">=</a> <a id="8792" href="Algebra.Structures.html#3420" class="Function">isMagma</a>
    <a id="8804" class="Symbol">;</a> <a id="8806" href="Algebra.Structures.html#6765" class="Field">inverse</a> <a id="8814" class="Symbol">=</a> <a id="8816" href="Algebra.Structures.html#7587" class="Field">inverse</a>
    <a id="8828" class="Symbol">;</a> <a id="8830" href="Algebra.Structures.html#6799" class="Field">⁻¹-cong</a> <a id="8838" class="Symbol">=</a> <a id="8840" href="Algebra.Structures.html#7621" class="Field">⁻¹-cong</a>
    <a id="8852" class="Symbol">}</a>

  <a id="IsGroup.isInvertibleUnitalMagma"></a><a id="8857" href="Algebra.Structures.html#8857" class="Function">isInvertibleUnitalMagma</a> <a id="8881" class="Symbol">:</a> <a id="8883" href="Algebra.Structures.html#6993" class="Record">IsInvertibleUnitalMagma</a> <a id="8907" href="Algebra.Structures.html#7489" class="Bound Operator">_∙_</a> <a id="8911" href="Algebra.Structures.html#7503" class="Bound">ε</a> <a id="8913" href="Algebra.Structures.html#7511" class="Bound Operator">_⁻¹</a>
  <a id="8919" href="Algebra.Structures.html#8857" class="Function">isInvertibleUnitalMagma</a> <a id="8943" class="Symbol">=</a> <a id="8945" class="Keyword">record</a>
    <a id="8956" class="Symbol">{</a> <a id="8958" href="Algebra.Structures.html#7084" class="Field">isInvertibleMagma</a> <a id="8976" class="Symbol">=</a> <a id="8978" href="Algebra.Structures.html#8699" class="Function">isInvertibleMagma</a>
    <a id="9000" class="Symbol">;</a> <a id="9002" href="Algebra.Structures.html#7136" class="Field">identity</a> <a id="9011" class="Symbol">=</a> <a id="9013" href="Algebra.Structures.html#4902" class="Function">identity</a>
    <a id="9026" class="Symbol">}</a>


<a id="9030" class="Keyword">record</a> <a id="IsAbelianGroup"></a><a id="9037" href="Algebra.Structures.html#9037" class="Record">IsAbelianGroup</a> <a id="9052" class="Symbol">(</a><a id="9053" href="Algebra.Structures.html#9053" class="Bound">∙</a> <a id="9055" class="Symbol">:</a> <a id="9057" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="9061" href="Algebra.Structures.html#622" class="Bound">A</a><a id="9062" class="Symbol">)</a>
                      <a id="9086" class="Symbol">(</a><a id="9087" href="Algebra.Structures.html#9087" class="Bound">ε</a> <a id="9089" class="Symbol">:</a> <a id="9091" href="Algebra.Structures.html#622" class="Bound">A</a><a id="9092" class="Symbol">)</a> <a id="9094" class="Symbol">(</a><a id="9095" href="Algebra.Structures.html#9095" class="Bound">⁻¹</a> <a id="9098" class="Symbol">:</a> <a id="9100" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="9104" href="Algebra.Structures.html#622" class="Bound">A</a><a id="9105" class="Symbol">)</a> <a id="9107" class="Symbol">:</a> <a id="9109" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="9113" class="Symbol">(</a><a id="9114" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="9116" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="9118" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="9119" class="Symbol">)</a> <a id="9121" class="Keyword">where</a>
  <a id="9129" class="Keyword">field</a>
    <a id="IsAbelianGroup.isGroup"></a><a id="9139" href="Algebra.Structures.html#9139" class="Field">isGroup</a> <a id="9147" class="Symbol">:</a> <a id="9149" href="Algebra.Structures.html#7480" class="Record">IsGroup</a> <a id="9157" href="Algebra.Structures.html#9053" class="Bound">∙</a> <a id="9159" href="Algebra.Structures.html#9087" class="Bound">ε</a> <a id="9161" href="Algebra.Structures.html#9095" class="Bound">⁻¹</a>
    <a id="IsAbelianGroup.comm"></a><a id="9168" href="Algebra.Structures.html#9168" class="Field">comm</a>    <a id="9176" class="Symbol">:</a> <a id="9178" href="Algebra.Definitions.html#1643" class="Function">Commutative</a> <a id="9190" href="Algebra.Structures.html#9053" class="Bound">∙</a>

  <a id="9195" class="Keyword">open</a> <a id="9200" href="Algebra.Structures.html#7480" class="Module">IsGroup</a> <a id="9208" href="Algebra.Structures.html#9139" class="Field">isGroup</a> <a id="9216" class="Keyword">public</a> <a id="9223" class="Keyword">renaming</a> <a id="9232" class="Symbol">(</a><a id="9233" href="Algebra.Structures.html#7754" class="Function Operator">_//_</a> <a id="9238" class="Symbol">to</a> <a id="9241" class="Function Operator">_-_</a><a id="9244" class="Symbol">)</a> <a id="9246" class="Keyword">hiding</a> <a id="9253" class="Symbol">(</a><a id="9254" href="Algebra.Structures.html#7700" class="Function Operator">_\\_</a><a id="9258" class="Symbol">;</a> <a id="9260" href="Algebra.Structures.html#7824" class="Function Operator">_-_</a><a id="9263" class="Symbol">)</a>

  <a id="IsAbelianGroup.isCommutativeMonoid"></a><a id="9268" href="Algebra.Structures.html#9268" class="Function">isCommutativeMonoid</a> <a id="9288" class="Symbol">:</a> <a id="9290" href="Algebra.Structures.html#5219" class="Record">IsCommutativeMonoid</a> <a id="9310" href="Algebra.Structures.html#9053" class="Bound">∙</a> <a id="9312" href="Algebra.Structures.html#9087" class="Bound">ε</a>
  <a id="9316" href="Algebra.Structures.html#9268" class="Function">isCommutativeMonoid</a> <a id="9336" class="Symbol">=</a> <a id="9338" class="Keyword">record</a>
    <a id="9349" class="Symbol">{</a> <a id="9351" href="Algebra.Structures.html#5291" class="Field">isMonoid</a> <a id="9360" class="Symbol">=</a> <a id="9362" href="Algebra.Structures.html#7556" class="Function">isMonoid</a>
    <a id="9375" class="Symbol">;</a> <a id="9377" href="Algebra.Structures.html#5319" class="Field">comm</a>     <a id="9386" class="Symbol">=</a> <a id="9388" href="Algebra.Structures.html#9168" class="Field">comm</a>
    <a id="9397" class="Symbol">}</a>

  <a id="9402" class="Keyword">open</a> <a id="9407" href="Algebra.Structures.html#5219" class="Module">IsCommutativeMonoid</a> <a id="9427" href="Algebra.Structures.html#9268" class="Function">isCommutativeMonoid</a> <a id="9447" class="Keyword">public</a>
    <a id="9458" class="Keyword">using</a> <a id="9464" class="Symbol">(</a><a id="9465" href="Algebra.Structures.html#3835" class="Function">isCommutativeMagma</a><a id="9483" class="Symbol">;</a> <a id="9485" href="Algebra.Structures.html#5380" class="Function">isCommutativeSemigroup</a><a id="9507" class="Symbol">)</a>


<a id="9511" class="Comment">------------------------------------------------------------------------</a>
<a id="9584" class="Comment">-- Structures with 2 binary operations &amp; 1 element</a>
<a id="9635" class="Comment">------------------------------------------------------------------------</a>

<a id="9709" class="Comment">-- In what follows, for all the `IsXRing` structures, there is a</a>
<a id="9774" class="Comment">-- fundamental representation problem, namely how to associate the</a>
<a id="9841" class="Comment">-- multiplicative structure to the additive, in such a way as to avoid</a>
<a id="9912" class="Comment">-- the possibility of ambiguity as to the underlying `IsEquivalence`</a>
<a id="9981" class="Comment">-- substructure which is to be *shared* between the two operations.</a>

<a id="10050" class="Comment">-- The `stdlib` designers have chosen to privilege the underlying</a>
<a id="10116" class="Comment">-- *additive* structure over the multiplicative: thus for structure</a>
<a id="10184" class="Comment">-- `IsNearSemiring` defined here, the additive structure is declared</a>
<a id="10253" class="Comment">-- via a field `+-isMonoid : IsMonoid + 0#`, while the multiplicative</a>
<a id="10323" class="Comment">-- is given &#39;unbundled&#39; as the *components* of an `IsSemigroup *` structure,</a>
<a id="10400" class="Comment">-- namely as an operation satisfying both `*-cong : Congruent₂ *` and</a>
<a id="10470" class="Comment">-- also `*-assoc : Associative *`, from which the corresponding `IsMagma *`</a>
<a id="10546" class="Comment">-- and `IsSemigroup *` are then immediately derived.</a>

<a id="10600" class="Comment">-- Similar considerations apply to all of the `Ring`-like structures below.</a>

<a id="10677" class="Keyword">record</a> <a id="IsNearSemiring"></a><a id="10684" href="Algebra.Structures.html#10684" class="Record">IsNearSemiring</a> <a id="10699" class="Symbol">(</a><a id="10700" href="Algebra.Structures.html#10700" class="Bound">+</a> <a id="10702" href="Algebra.Structures.html#10702" class="Bound">*</a> <a id="10704" class="Symbol">:</a> <a id="10706" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="10710" href="Algebra.Structures.html#622" class="Bound">A</a><a id="10711" class="Symbol">)</a> <a id="10713" class="Symbol">(</a><a id="10714" href="Algebra.Structures.html#10714" class="Bound">0#</a> <a id="10717" class="Symbol">:</a> <a id="10719" href="Algebra.Structures.html#622" class="Bound">A</a><a id="10720" class="Symbol">)</a> <a id="10722" class="Symbol">:</a> <a id="10724" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="10728" class="Symbol">(</a><a id="10729" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="10731" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="10733" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="10734" class="Symbol">)</a> <a id="10736" class="Keyword">where</a>
  <a id="10744" class="Keyword">field</a>
    <a id="IsNearSemiring.+-isMonoid"></a><a id="10754" href="Algebra.Structures.html#10754" class="Field">+-isMonoid</a>    <a id="10768" class="Symbol">:</a> <a id="10770" href="Algebra.Structures.html#4809" class="Record">IsMonoid</a> <a id="10779" href="Algebra.Structures.html#10700" class="Bound">+</a> <a id="10781" href="Algebra.Structures.html#10714" class="Bound">0#</a>
    <a id="IsNearSemiring.*-cong"></a><a id="10788" href="Algebra.Structures.html#10788" class="Field">*-cong</a>        <a id="10802" class="Symbol">:</a> <a id="10804" href="Algebra.Definitions.html#1336" class="Function">Congruent₂</a> <a id="10815" href="Algebra.Structures.html#10702" class="Bound">*</a>
    <a id="IsNearSemiring.*-assoc"></a><a id="10821" href="Algebra.Structures.html#10821" class="Field">*-assoc</a>       <a id="10835" class="Symbol">:</a> <a id="10837" href="Algebra.Definitions.html#1556" class="Function">Associative</a> <a id="10849" href="Algebra.Structures.html#10702" class="Bound">*</a>
    <a id="IsNearSemiring.distribʳ"></a><a id="10855" href="Algebra.Structures.html#10855" class="Field">distribʳ</a>      <a id="10869" class="Symbol">:</a> <a id="10871" href="Algebra.Structures.html#10702" class="Bound">*</a> <a id="10873" href="Algebra.Definitions.html#3516" class="Function Operator">DistributesOverʳ</a> <a id="10890" href="Algebra.Structures.html#10700" class="Bound">+</a>
    <a id="IsNearSemiring.zeroˡ"></a><a id="10896" href="Algebra.Structures.html#10896" class="Field">zeroˡ</a>         <a id="10910" class="Symbol">:</a> <a id="10912" href="Algebra.Definitions.html#2119" class="Function">LeftZero</a> <a id="10921" href="Algebra.Structures.html#10714" class="Bound">0#</a> <a id="10924" href="Algebra.Structures.html#10702" class="Bound">*</a>

  <a id="10929" class="Keyword">open</a> <a id="10934" href="Algebra.Structures.html#4809" class="Module">IsMonoid</a> <a id="10943" href="Algebra.Structures.html#10754" class="Field">+-isMonoid</a> <a id="10954" class="Keyword">public</a>
    <a id="10965" class="Keyword">renaming</a>
    <a id="10978" class="Symbol">(</a> <a id="10980" href="Algebra.Structures.html#3444" class="Function">assoc</a>         <a id="10994" class="Symbol">to</a> <a id="10997" class="Function">+-assoc</a>
    <a id="11009" class="Symbol">;</a> <a id="11011" href="Algebra.Structures.html#1853" class="Function">∙-cong</a>        <a id="11025" class="Symbol">to</a> <a id="11028" class="Function">+-cong</a>
    <a id="11039" class="Symbol">;</a> <a id="11041" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a>       <a id="11055" class="Symbol">to</a> <a id="11058" class="Function">+-congˡ</a>
    <a id="11070" class="Symbol">;</a> <a id="11072" href="Algebra.Consequences.Base.html#1087" class="Function">∙-congʳ</a>       <a id="11086" class="Symbol">to</a> <a id="11089" class="Function">+-congʳ</a>
    <a id="11101" class="Symbol">;</a> <a id="11103" href="Algebra.Structures.html#4902" class="Field">identity</a>      <a id="11117" class="Symbol">to</a> <a id="11120" class="Field">+-identity</a>
    <a id="11135" class="Symbol">;</a> <a id="11137" href="Algebra.Structures.html#4971" class="Function">identityˡ</a>     <a id="11151" class="Symbol">to</a> <a id="11154" class="Function">+-identityˡ</a>
    <a id="11170" class="Symbol">;</a> <a id="11172" href="Algebra.Structures.html#5032" class="Function">identityʳ</a>     <a id="11186" class="Symbol">to</a> <a id="11189" class="Function">+-identityʳ</a>
    <a id="11205" class="Symbol">;</a> <a id="11207" href="Algebra.Structures.html#3420" class="Function">isMagma</a>       <a id="11221" class="Symbol">to</a> <a id="11224" class="Function">+-isMagma</a>
    <a id="11238" class="Symbol">;</a> <a id="11240" href="Algebra.Structures.html#5094" class="Function">isUnitalMagma</a> <a id="11254" class="Symbol">to</a> <a id="11257" class="Function">+-isUnitalMagma</a>
    <a id="11277" class="Symbol">;</a> <a id="11279" href="Algebra.Structures.html#4870" class="Field">isSemigroup</a>   <a id="11293" class="Symbol">to</a> <a id="11296" class="Field">+-isSemigroup</a>
    <a id="11314" class="Symbol">)</a>

  <a id="IsNearSemiring.*-isMagma"></a><a id="11319" href="Algebra.Structures.html#11319" class="Function">*-isMagma</a> <a id="11329" class="Symbol">:</a> <a id="11331" href="Algebra.Structures.html#1763" class="Record">IsMagma</a> <a id="11339" href="Algebra.Structures.html#10702" class="Bound">*</a>
  <a id="11343" href="Algebra.Structures.html#11319" class="Function">*-isMagma</a> <a id="11353" class="Symbol">=</a> <a id="11355" class="Keyword">record</a>
    <a id="11366" class="Symbol">{</a> <a id="11368" href="Algebra.Structures.html#1815" class="Field">isEquivalence</a> <a id="11382" class="Symbol">=</a> <a id="11384" href="Algebra.Structures.html#1815" class="Function">isEquivalence</a>
    <a id="11402" class="Symbol">;</a> <a id="11404" href="Algebra.Structures.html#1853" class="Field">∙-cong</a>        <a id="11418" class="Symbol">=</a> <a id="11420" href="Algebra.Structures.html#10788" class="Field">*-cong</a>
    <a id="11431" class="Symbol">}</a>

  <a id="IsNearSemiring.*-isSemigroup"></a><a id="11436" href="Algebra.Structures.html#11436" class="Function">*-isSemigroup</a> <a id="11450" class="Symbol">:</a> <a id="11452" href="Algebra.Structures.html#3364" class="Record">IsSemigroup</a> <a id="11464" href="Algebra.Structures.html#10702" class="Bound">*</a>
  <a id="11468" href="Algebra.Structures.html#11436" class="Function">*-isSemigroup</a> <a id="11482" class="Symbol">=</a> <a id="11484" class="Keyword">record</a>
    <a id="11495" class="Symbol">{</a> <a id="11497" href="Algebra.Structures.html#3420" class="Field">isMagma</a> <a id="11505" class="Symbol">=</a> <a id="11507" href="Algebra.Structures.html#11319" class="Function">*-isMagma</a>
    <a id="11521" class="Symbol">;</a> <a id="11523" href="Algebra.Structures.html#3444" class="Field">assoc</a>   <a id="11531" class="Symbol">=</a> <a id="11533" href="Algebra.Structures.html#10821" class="Field">*-assoc</a>
    <a id="11545" class="Symbol">}</a>

  <a id="11550" class="Keyword">open</a> <a id="11555" href="Algebra.Structures.html#1763" class="Module">IsMagma</a> <a id="11563" href="Algebra.Structures.html#11319" class="Function">*-isMagma</a> <a id="11573" class="Keyword">public</a>
    <a id="11584" class="Keyword">using</a> <a id="11590" class="Symbol">()</a>
    <a id="11597" class="Keyword">renaming</a>
    <a id="11610" class="Symbol">(</a> <a id="11612" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a>  <a id="11621" class="Symbol">to</a> <a id="11624" class="Function">*-congˡ</a>
    <a id="11636" class="Symbol">;</a> <a id="11638" href="Algebra.Consequences.Base.html#1087" class="Function">∙-congʳ</a>  <a id="11647" class="Symbol">to</a> <a id="11650" class="Function">*-congʳ</a>
    <a id="11662" class="Symbol">)</a>


<a id="11666" class="Keyword">record</a> <a id="IsSemiringWithoutOne"></a><a id="11673" href="Algebra.Structures.html#11673" class="Record">IsSemiringWithoutOne</a> <a id="11694" class="Symbol">(</a><a id="11695" href="Algebra.Structures.html#11695" class="Bound">+</a> <a id="11697" href="Algebra.Structures.html#11697" class="Bound">*</a> <a id="11699" class="Symbol">:</a> <a id="11701" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="11705" href="Algebra.Structures.html#622" class="Bound">A</a><a id="11706" class="Symbol">)</a> <a id="11708" class="Symbol">(</a><a id="11709" href="Algebra.Structures.html#11709" class="Bound">0#</a> <a id="11712" class="Symbol">:</a> <a id="11714" href="Algebra.Structures.html#622" class="Bound">A</a><a id="11715" class="Symbol">)</a> <a id="11717" class="Symbol">:</a> <a id="11719" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="11723" class="Symbol">(</a><a id="11724" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="11726" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="11728" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="11729" class="Symbol">)</a> <a id="11731" class="Keyword">where</a>
  <a id="11739" class="Keyword">field</a>
    <a id="IsSemiringWithoutOne.+-isCommutativeMonoid"></a><a id="11749" href="Algebra.Structures.html#11749" class="Field">+-isCommutativeMonoid</a> <a id="11771" class="Symbol">:</a> <a id="11773" href="Algebra.Structures.html#5219" class="Record">IsCommutativeMonoid</a> <a id="11793" href="Algebra.Structures.html#11695" class="Bound">+</a> <a id="11795" href="Algebra.Structures.html#11709" class="Bound">0#</a>
    <a id="IsSemiringWithoutOne.*-cong"></a><a id="11802" href="Algebra.Structures.html#11802" class="Field">*-cong</a>                <a id="11824" class="Symbol">:</a> <a id="11826" href="Algebra.Definitions.html#1336" class="Function">Congruent₂</a> <a id="11837" href="Algebra.Structures.html#11697" class="Bound">*</a>
    <a id="IsSemiringWithoutOne.*-assoc"></a><a id="11843" href="Algebra.Structures.html#11843" class="Field">*-assoc</a>               <a id="11865" class="Symbol">:</a> <a id="11867" href="Algebra.Definitions.html#1556" class="Function">Associative</a> <a id="11879" href="Algebra.Structures.html#11697" class="Bound">*</a>
    <a id="IsSemiringWithoutOne.distrib"></a><a id="11885" href="Algebra.Structures.html#11885" class="Field">distrib</a>               <a id="11907" class="Symbol">:</a> <a id="11909" href="Algebra.Structures.html#11697" class="Bound">*</a> <a id="11911" href="Algebra.Definitions.html#3635" class="Function Operator">DistributesOver</a> <a id="11927" href="Algebra.Structures.html#11695" class="Bound">+</a>
    <a id="IsSemiringWithoutOne.zero"></a><a id="11933" href="Algebra.Structures.html#11933" class="Field">zero</a>                  <a id="11955" class="Symbol">:</a> <a id="11957" href="Algebra.Definitions.html#2251" class="Function">Zero</a> <a id="11962" href="Algebra.Structures.html#11709" class="Bound">0#</a> <a id="11965" href="Algebra.Structures.html#11697" class="Bound">*</a>

  <a id="11970" class="Keyword">open</a> <a id="11975" href="Algebra.Structures.html#5219" class="Module">IsCommutativeMonoid</a> <a id="11995" href="Algebra.Structures.html#11749" class="Field">+-isCommutativeMonoid</a> <a id="12017" class="Keyword">public</a>
    <a id="12028" class="Keyword">using</a> <a id="12034" class="Symbol">(</a><a id="12035" href="Algebra.Structures.html#1928" class="Function">setoid</a><a id="12041" class="Symbol">;</a> <a id="12043" href="Algebra.Structures.html#1815" class="Function">isEquivalence</a><a id="12056" class="Symbol">)</a>
    <a id="12062" class="Keyword">renaming</a>
    <a id="12075" class="Symbol">(</a> <a id="12077" href="Algebra.Structures.html#1853" class="Function">∙-cong</a>                 <a id="12100" class="Symbol">to</a> <a id="12103" class="Function">+-cong</a>
    <a id="12114" class="Symbol">;</a> <a id="12116" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a>                <a id="12139" class="Symbol">to</a> <a id="12142" class="Function">+-congˡ</a>
    <a id="12154" class="Symbol">;</a> <a id="12156" href="Algebra.Consequences.Base.html#1087" class="Function">∙-congʳ</a>                <a id="12179" class="Symbol">to</a> <a id="12182" class="Function">+-congʳ</a>
    <a id="12194" class="Symbol">;</a> <a id="12196" href="Algebra.Structures.html#3444" class="Function">assoc</a>                  <a id="12219" class="Symbol">to</a> <a id="12222" class="Function">+-assoc</a>
    <a id="12234" class="Symbol">;</a> <a id="12236" href="Algebra.Structures.html#4902" class="Function">identity</a>               <a id="12259" class="Symbol">to</a> <a id="12262" class="Function">+-identity</a>
    <a id="12277" class="Symbol">;</a> <a id="12279" href="Algebra.Structures.html#4971" class="Function">identityˡ</a>              <a id="12302" class="Symbol">to</a> <a id="12305" class="Function">+-identityˡ</a>
    <a id="12321" class="Symbol">;</a> <a id="12323" href="Algebra.Structures.html#5032" class="Function">identityʳ</a>              <a id="12346" class="Symbol">to</a> <a id="12349" class="Function">+-identityʳ</a>
    <a id="12365" class="Symbol">;</a> <a id="12367" href="Algebra.Structures.html#5319" class="Field">comm</a>                   <a id="12390" class="Symbol">to</a> <a id="12393" class="Field">+-comm</a>
    <a id="12404" class="Symbol">;</a> <a id="12406" href="Algebra.Structures.html#5291" class="Field">isMonoid</a>               <a id="12429" class="Symbol">to</a> <a id="12432" class="Field">+-isMonoid</a>
    <a id="12447" class="Symbol">;</a> <a id="12449" href="Algebra.Structures.html#3835" class="Function">isCommutativeMagma</a>     <a id="12472" class="Symbol">to</a> <a id="12475" class="Function">+-isCommutativeMagma</a>
    <a id="12500" class="Symbol">;</a> <a id="12502" href="Algebra.Structures.html#5380" class="Function">isCommutativeSemigroup</a> <a id="12525" class="Symbol">to</a> <a id="12528" class="Function">+-isCommutativeSemigroup</a>
    <a id="12557" class="Symbol">)</a>

  <a id="12562" class="Keyword">open</a> <a id="12567" href="Relation.Binary.Structures.html#1595" class="Module">IsEquivalence</a> <a id="12581" href="Algebra.Structures.html#1815" class="Function">isEquivalence</a> <a id="12595" class="Keyword">public</a>

  <a id="IsSemiringWithoutOne.*-isMagma"></a><a id="12605" href="Algebra.Structures.html#12605" class="Function">*-isMagma</a> <a id="12615" class="Symbol">:</a> <a id="12617" href="Algebra.Structures.html#1763" class="Record">IsMagma</a> <a id="12625" href="Algebra.Structures.html#11697" class="Bound">*</a>
  <a id="12629" href="Algebra.Structures.html#12605" class="Function">*-isMagma</a> <a id="12639" class="Symbol">=</a> <a id="12641" class="Keyword">record</a>
    <a id="12652" class="Symbol">{</a> <a id="12654" href="Algebra.Structures.html#1815" class="Field">isEquivalence</a> <a id="12668" class="Symbol">=</a> <a id="12670" href="Algebra.Structures.html#1815" class="Function">isEquivalence</a>
    <a id="12688" class="Symbol">;</a> <a id="12690" href="Algebra.Structures.html#1853" class="Field">∙-cong</a>        <a id="12704" class="Symbol">=</a> <a id="12706" href="Algebra.Structures.html#11802" class="Field">*-cong</a>
    <a id="12717" class="Symbol">}</a>

  <a id="IsSemiringWithoutOne.*-isSemigroup"></a><a id="12722" href="Algebra.Structures.html#12722" class="Function">*-isSemigroup</a> <a id="12736" class="Symbol">:</a> <a id="12738" href="Algebra.Structures.html#3364" class="Record">IsSemigroup</a> <a id="12750" href="Algebra.Structures.html#11697" class="Bound">*</a>
  <a id="12754" href="Algebra.Structures.html#12722" class="Function">*-isSemigroup</a> <a id="12768" class="Symbol">=</a> <a id="12770" class="Keyword">record</a>
    <a id="12781" class="Symbol">{</a> <a id="12783" href="Algebra.Structures.html#3420" class="Field">isMagma</a> <a id="12791" class="Symbol">=</a> <a id="12793" href="Algebra.Structures.html#12605" class="Function">*-isMagma</a>
    <a id="12807" class="Symbol">;</a> <a id="12809" href="Algebra.Structures.html#3444" class="Field">assoc</a>   <a id="12817" class="Symbol">=</a> <a id="12819" href="Algebra.Structures.html#11843" class="Field">*-assoc</a>
    <a id="12831" class="Symbol">}</a>

  <a id="12836" class="Keyword">open</a> <a id="12841" href="Algebra.Structures.html#1763" class="Module">IsMagma</a> <a id="12849" href="Algebra.Structures.html#12605" class="Function">*-isMagma</a> <a id="12859" class="Keyword">public</a>
    <a id="12870" class="Keyword">using</a> <a id="12876" class="Symbol">()</a>
    <a id="12883" class="Keyword">renaming</a>
    <a id="12896" class="Symbol">(</a> <a id="12898" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a> <a id="12906" class="Symbol">to</a> <a id="12909" class="Function">*-congˡ</a>
    <a id="12921" class="Symbol">;</a> <a id="12923" href="Algebra.Consequences.Base.html#1087" class="Function">∙-congʳ</a> <a id="12931" class="Symbol">to</a> <a id="12934" class="Function">*-congʳ</a>
    <a id="12946" class="Symbol">)</a>

  <a id="IsSemiringWithoutOne.distribˡ"></a><a id="12951" href="Algebra.Structures.html#12951" class="Function">distribˡ</a> <a id="12960" class="Symbol">:</a> <a id="12962" href="Algebra.Structures.html#11697" class="Bound">*</a> <a id="12964" href="Algebra.Definitions.html#3397" class="Function Operator">DistributesOverˡ</a> <a id="12981" href="Algebra.Structures.html#11695" class="Bound">+</a>
  <a id="12985" href="Algebra.Structures.html#12951" class="Function">distribˡ</a> <a id="12994" class="Symbol">=</a> <a id="12996" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="13002" href="Algebra.Structures.html#11885" class="Field">distrib</a>

  <a id="IsSemiringWithoutOne.distribʳ"></a><a id="13013" href="Algebra.Structures.html#13013" class="Function">distribʳ</a> <a id="13022" class="Symbol">:</a> <a id="13024" href="Algebra.Structures.html#11697" class="Bound">*</a> <a id="13026" href="Algebra.Definitions.html#3516" class="Function Operator">DistributesOverʳ</a> <a id="13043" href="Algebra.Structures.html#11695" class="Bound">+</a>
  <a id="13047" href="Algebra.Structures.html#13013" class="Function">distribʳ</a> <a id="13056" class="Symbol">=</a> <a id="13058" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="13064" href="Algebra.Structures.html#11885" class="Field">distrib</a>

  <a id="IsSemiringWithoutOne.zeroˡ"></a><a id="13075" href="Algebra.Structures.html#13075" class="Function">zeroˡ</a> <a id="13081" class="Symbol">:</a> <a id="13083" href="Algebra.Definitions.html#2119" class="Function">LeftZero</a> <a id="13092" href="Algebra.Structures.html#11709" class="Bound">0#</a> <a id="13095" href="Algebra.Structures.html#11697" class="Bound">*</a>
  <a id="13099" href="Algebra.Structures.html#13075" class="Function">zeroˡ</a> <a id="13105" class="Symbol">=</a> <a id="13107" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="13113" href="Algebra.Structures.html#11933" class="Field">zero</a>

  <a id="IsSemiringWithoutOne.zeroʳ"></a><a id="13121" href="Algebra.Structures.html#13121" class="Function">zeroʳ</a> <a id="13127" class="Symbol">:</a> <a id="13129" href="Algebra.Definitions.html#2184" class="Function">RightZero</a> <a id="13139" href="Algebra.Structures.html#11709" class="Bound">0#</a> <a id="13142" href="Algebra.Structures.html#11697" class="Bound">*</a>
  <a id="13146" href="Algebra.Structures.html#13121" class="Function">zeroʳ</a> <a id="13152" class="Symbol">=</a> <a id="13154" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="13160" href="Algebra.Structures.html#11933" class="Field">zero</a>

  <a id="IsSemiringWithoutOne.isNearSemiring"></a><a id="13168" href="Algebra.Structures.html#13168" class="Function">isNearSemiring</a> <a id="13183" class="Symbol">:</a> <a id="13185" href="Algebra.Structures.html#10684" class="Record">IsNearSemiring</a> <a id="13200" href="Algebra.Structures.html#11695" class="Bound">+</a> <a id="13202" href="Algebra.Structures.html#11697" class="Bound">*</a> <a id="13204" href="Algebra.Structures.html#11709" class="Bound">0#</a>
  <a id="13209" href="Algebra.Structures.html#13168" class="Function">isNearSemiring</a> <a id="13224" class="Symbol">=</a> <a id="13226" class="Keyword">record</a>
    <a id="13237" class="Symbol">{</a> <a id="13239" href="Algebra.Structures.html#10754" class="Field">+-isMonoid</a>    <a id="13253" class="Symbol">=</a> <a id="13255" href="Algebra.Structures.html#12432" class="Function">+-isMonoid</a>
    <a id="13270" class="Symbol">;</a> <a id="13272" href="Algebra.Structures.html#10788" class="Field">*-cong</a>        <a id="13286" class="Symbol">=</a> <a id="13288" href="Algebra.Structures.html#11802" class="Field">*-cong</a>
    <a id="13299" class="Symbol">;</a> <a id="13301" href="Algebra.Structures.html#10821" class="Field">*-assoc</a>       <a id="13315" class="Symbol">=</a> <a id="13317" href="Algebra.Structures.html#11843" class="Field">*-assoc</a>
    <a id="13329" class="Symbol">;</a> <a id="13331" href="Algebra.Structures.html#10855" class="Field">distribʳ</a>      <a id="13345" class="Symbol">=</a> <a id="13347" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="13353" href="Algebra.Structures.html#11885" class="Field">distrib</a>
    <a id="13365" class="Symbol">;</a> <a id="13367" href="Algebra.Structures.html#10896" class="Field">zeroˡ</a>         <a id="13381" class="Symbol">=</a> <a id="13383" href="Algebra.Structures.html#13075" class="Function">zeroˡ</a>
    <a id="13393" class="Symbol">}</a>

<a id="13396" class="Keyword">record</a> <a id="IsCommutativeSemiringWithoutOne"></a><a id="13403" href="Algebra.Structures.html#13403" class="Record">IsCommutativeSemiringWithoutOne</a>
         <a id="13444" class="Symbol">(</a><a id="13445" href="Algebra.Structures.html#13445" class="Bound">+</a> <a id="13447" href="Algebra.Structures.html#13447" class="Bound">*</a> <a id="13449" class="Symbol">:</a> <a id="13451" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="13455" href="Algebra.Structures.html#622" class="Bound">A</a><a id="13456" class="Symbol">)</a> <a id="13458" class="Symbol">(</a><a id="13459" href="Algebra.Structures.html#13459" class="Bound">0#</a> <a id="13462" class="Symbol">:</a> <a id="13464" href="Algebra.Structures.html#622" class="Bound">A</a><a id="13465" class="Symbol">)</a> <a id="13467" class="Symbol">:</a> <a id="13469" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="13473" class="Symbol">(</a><a id="13474" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="13476" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="13478" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="13479" class="Symbol">)</a> <a id="13481" class="Keyword">where</a>
  <a id="13489" class="Keyword">field</a>
    <a id="IsCommutativeSemiringWithoutOne.isSemiringWithoutOne"></a><a id="13499" href="Algebra.Structures.html#13499" class="Field">isSemiringWithoutOne</a> <a id="13520" class="Symbol">:</a> <a id="13522" href="Algebra.Structures.html#11673" class="Record">IsSemiringWithoutOne</a> <a id="13543" href="Algebra.Structures.html#13445" class="Bound">+</a> <a id="13545" href="Algebra.Structures.html#13447" class="Bound">*</a> <a id="13547" href="Algebra.Structures.html#13459" class="Bound">0#</a>
    <a id="IsCommutativeSemiringWithoutOne.*-comm"></a><a id="13554" href="Algebra.Structures.html#13554" class="Field">*-comm</a>               <a id="13575" class="Symbol">:</a> <a id="13577" href="Algebra.Definitions.html#1643" class="Function">Commutative</a> <a id="13589" href="Algebra.Structures.html#13447" class="Bound">*</a>

  <a id="13594" class="Keyword">open</a> <a id="13599" href="Algebra.Structures.html#11673" class="Module">IsSemiringWithoutOne</a> <a id="13620" href="Algebra.Structures.html#13499" class="Field">isSemiringWithoutOne</a> <a id="13641" class="Keyword">public</a>

  <a id="IsCommutativeSemiringWithoutOne.*-isCommutativeSemigroup"></a><a id="13651" href="Algebra.Structures.html#13651" class="Function">*-isCommutativeSemigroup</a> <a id="13676" class="Symbol">:</a> <a id="13678" href="Algebra.Structures.html#3666" class="Record">IsCommutativeSemigroup</a> <a id="13701" href="Algebra.Structures.html#13447" class="Bound">*</a>
  <a id="13705" href="Algebra.Structures.html#13651" class="Function">*-isCommutativeSemigroup</a> <a id="13730" class="Symbol">=</a> <a id="13732" class="Keyword">record</a>
    <a id="13743" class="Symbol">{</a> <a id="13745" href="Algebra.Structures.html#3733" class="Field">isSemigroup</a> <a id="13757" class="Symbol">=</a> <a id="13759" href="Algebra.Structures.html#12722" class="Function">*-isSemigroup</a>
    <a id="13777" class="Symbol">;</a> <a id="13779" href="Algebra.Structures.html#3765" class="Field">comm</a>        <a id="13791" class="Symbol">=</a> <a id="13793" href="Algebra.Structures.html#13554" class="Field">*-comm</a>
    <a id="13804" class="Symbol">}</a>

  <a id="13809" class="Keyword">open</a> <a id="13814" href="Algebra.Structures.html#3666" class="Module">IsCommutativeSemigroup</a> <a id="13837" href="Algebra.Structures.html#13651" class="Function">*-isCommutativeSemigroup</a> <a id="13862" class="Keyword">public</a>
    <a id="13873" class="Keyword">using</a> <a id="13879" class="Symbol">()</a> <a id="13882" class="Keyword">renaming</a> <a id="13891" class="Symbol">(</a><a id="13892" href="Algebra.Structures.html#3835" class="Function">isCommutativeMagma</a> <a id="13911" class="Symbol">to</a> <a id="13914" class="Function">*-isCommutativeMagma</a><a id="13934" class="Symbol">)</a>

<a id="13937" class="Comment">------------------------------------------------------------------------</a>
<a id="14010" class="Comment">-- Structures with 2 binary operations &amp; 2 elements</a>
<a id="14062" class="Comment">------------------------------------------------------------------------</a>

<a id="14136" class="Keyword">record</a> <a id="IsSemiringWithoutAnnihilatingZero"></a><a id="14143" href="Algebra.Structures.html#14143" class="Record">IsSemiringWithoutAnnihilatingZero</a> <a id="14177" class="Symbol">(</a><a id="14178" href="Algebra.Structures.html#14178" class="Bound">+</a> <a id="14180" href="Algebra.Structures.html#14180" class="Bound">*</a> <a id="14182" class="Symbol">:</a> <a id="14184" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="14188" href="Algebra.Structures.html#622" class="Bound">A</a><a id="14189" class="Symbol">)</a>
                                         <a id="14232" class="Symbol">(</a><a id="14233" href="Algebra.Structures.html#14233" class="Bound">0#</a> <a id="14236" href="Algebra.Structures.html#14236" class="Bound">1#</a> <a id="14239" class="Symbol">:</a> <a id="14241" href="Algebra.Structures.html#622" class="Bound">A</a><a id="14242" class="Symbol">)</a> <a id="14244" class="Symbol">:</a> <a id="14246" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="14250" class="Symbol">(</a><a id="14251" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="14253" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="14255" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="14256" class="Symbol">)</a> <a id="14258" class="Keyword">where</a>
  <a id="14266" class="Keyword">field</a>
    <a id="14276" class="Comment">-- Note that these structures do have an additive unit, but this</a>
    <a id="14345" class="Comment">-- unit does not necessarily annihilate multiplication.</a>
    <a id="IsSemiringWithoutAnnihilatingZero.+-isCommutativeMonoid"></a><a id="14405" href="Algebra.Structures.html#14405" class="Field">+-isCommutativeMonoid</a> <a id="14427" class="Symbol">:</a> <a id="14429" href="Algebra.Structures.html#5219" class="Record">IsCommutativeMonoid</a> <a id="14449" href="Algebra.Structures.html#14178" class="Bound">+</a> <a id="14451" href="Algebra.Structures.html#14233" class="Bound">0#</a>
    <a id="IsSemiringWithoutAnnihilatingZero.*-cong"></a><a id="14458" href="Algebra.Structures.html#14458" class="Field">*-cong</a>                <a id="14480" class="Symbol">:</a> <a id="14482" href="Algebra.Definitions.html#1336" class="Function">Congruent₂</a> <a id="14493" href="Algebra.Structures.html#14180" class="Bound">*</a>
    <a id="IsSemiringWithoutAnnihilatingZero.*-assoc"></a><a id="14499" href="Algebra.Structures.html#14499" class="Field">*-assoc</a>               <a id="14521" class="Symbol">:</a> <a id="14523" href="Algebra.Definitions.html#1556" class="Function">Associative</a> <a id="14535" href="Algebra.Structures.html#14180" class="Bound">*</a>
    <a id="IsSemiringWithoutAnnihilatingZero.*-identity"></a><a id="14541" href="Algebra.Structures.html#14541" class="Field">*-identity</a>            <a id="14563" class="Symbol">:</a> <a id="14565" href="Algebra.Definitions.html#2033" class="Function">Identity</a> <a id="14574" href="Algebra.Structures.html#14236" class="Bound">1#</a> <a id="14577" href="Algebra.Structures.html#14180" class="Bound">*</a>
    <a id="IsSemiringWithoutAnnihilatingZero.distrib"></a><a id="14583" href="Algebra.Structures.html#14583" class="Field">distrib</a>               <a id="14605" class="Symbol">:</a> <a id="14607" href="Algebra.Structures.html#14180" class="Bound">*</a> <a id="14609" href="Algebra.Definitions.html#3635" class="Function Operator">DistributesOver</a> <a id="14625" href="Algebra.Structures.html#14178" class="Bound">+</a>

  <a id="IsSemiringWithoutAnnihilatingZero.distribˡ"></a><a id="14630" href="Algebra.Structures.html#14630" class="Function">distribˡ</a> <a id="14639" class="Symbol">:</a> <a id="14641" href="Algebra.Structures.html#14180" class="Bound">*</a> <a id="14643" href="Algebra.Definitions.html#3397" class="Function Operator">DistributesOverˡ</a> <a id="14660" href="Algebra.Structures.html#14178" class="Bound">+</a>
  <a id="14664" href="Algebra.Structures.html#14630" class="Function">distribˡ</a> <a id="14673" class="Symbol">=</a> <a id="14675" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="14681" href="Algebra.Structures.html#14583" class="Field">distrib</a>

  <a id="IsSemiringWithoutAnnihilatingZero.distribʳ"></a><a id="14692" href="Algebra.Structures.html#14692" class="Function">distribʳ</a> <a id="14701" class="Symbol">:</a> <a id="14703" href="Algebra.Structures.html#14180" class="Bound">*</a> <a id="14705" href="Algebra.Definitions.html#3516" class="Function Operator">DistributesOverʳ</a> <a id="14722" href="Algebra.Structures.html#14178" class="Bound">+</a>
  <a id="14726" href="Algebra.Structures.html#14692" class="Function">distribʳ</a> <a id="14735" class="Symbol">=</a> <a id="14737" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="14743" href="Algebra.Structures.html#14583" class="Field">distrib</a>

  <a id="14754" class="Keyword">open</a> <a id="14759" href="Algebra.Structures.html#5219" class="Module">IsCommutativeMonoid</a> <a id="14779" href="Algebra.Structures.html#14405" class="Field">+-isCommutativeMonoid</a> <a id="14801" class="Keyword">public</a>
    <a id="14812" class="Keyword">renaming</a>
    <a id="14825" class="Symbol">(</a> <a id="14827" href="Algebra.Structures.html#3444" class="Function">assoc</a>                  <a id="14850" class="Symbol">to</a> <a id="14853" class="Function">+-assoc</a>
    <a id="14865" class="Symbol">;</a> <a id="14867" href="Algebra.Structures.html#1853" class="Function">∙-cong</a>                 <a id="14890" class="Symbol">to</a> <a id="14893" class="Function">+-cong</a>
    <a id="14904" class="Symbol">;</a> <a id="14906" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a>                <a id="14929" class="Symbol">to</a> <a id="14932" class="Function">+-congˡ</a>
    <a id="14944" class="Symbol">;</a> <a id="14946" href="Algebra.Consequences.Base.html#1087" class="Function">∙-congʳ</a>                <a id="14969" class="Symbol">to</a> <a id="14972" class="Function">+-congʳ</a>
    <a id="14984" class="Symbol">;</a> <a id="14986" href="Algebra.Structures.html#4902" class="Function">identity</a>               <a id="15009" class="Symbol">to</a> <a id="15012" class="Function">+-identity</a>
    <a id="15027" class="Symbol">;</a> <a id="15029" href="Algebra.Structures.html#4971" class="Function">identityˡ</a>              <a id="15052" class="Symbol">to</a> <a id="15055" class="Function">+-identityˡ</a>
    <a id="15071" class="Symbol">;</a> <a id="15073" href="Algebra.Structures.html#5032" class="Function">identityʳ</a>              <a id="15096" class="Symbol">to</a> <a id="15099" class="Function">+-identityʳ</a>
    <a id="15115" class="Symbol">;</a> <a id="15117" href="Algebra.Structures.html#5319" class="Field">comm</a>                   <a id="15140" class="Symbol">to</a> <a id="15143" class="Field">+-comm</a>
    <a id="15154" class="Symbol">;</a> <a id="15156" href="Algebra.Structures.html#3420" class="Function">isMagma</a>                <a id="15179" class="Symbol">to</a> <a id="15182" class="Function">+-isMagma</a>
    <a id="15196" class="Symbol">;</a> <a id="15198" href="Algebra.Structures.html#4870" class="Function">isSemigroup</a>            <a id="15221" class="Symbol">to</a> <a id="15224" class="Function">+-isSemigroup</a>
    <a id="15242" class="Symbol">;</a> <a id="15244" href="Algebra.Structures.html#5291" class="Field">isMonoid</a>               <a id="15267" class="Symbol">to</a> <a id="15270" class="Field">+-isMonoid</a>
    <a id="15285" class="Symbol">;</a> <a id="15287" href="Algebra.Structures.html#5094" class="Function">isUnitalMagma</a>          <a id="15310" class="Symbol">to</a> <a id="15313" class="Function">+-isUnitalMagma</a>
    <a id="15333" class="Symbol">;</a> <a id="15335" href="Algebra.Structures.html#3835" class="Function">isCommutativeMagma</a>     <a id="15358" class="Symbol">to</a> <a id="15361" class="Function">+-isCommutativeMagma</a>
    <a id="15386" class="Symbol">;</a> <a id="15388" href="Algebra.Structures.html#5380" class="Function">isCommutativeSemigroup</a> <a id="15411" class="Symbol">to</a> <a id="15414" class="Function">+-isCommutativeSemigroup</a>
    <a id="15443" class="Symbol">)</a>

  <a id="IsSemiringWithoutAnnihilatingZero.*-isMagma"></a><a id="15448" href="Algebra.Structures.html#15448" class="Function">*-isMagma</a> <a id="15458" class="Symbol">:</a> <a id="15460" href="Algebra.Structures.html#1763" class="Record">IsMagma</a> <a id="15468" href="Algebra.Structures.html#14180" class="Bound">*</a>
  <a id="15472" href="Algebra.Structures.html#15448" class="Function">*-isMagma</a> <a id="15482" class="Symbol">=</a> <a id="15484" class="Keyword">record</a>
    <a id="15495" class="Symbol">{</a> <a id="15497" href="Algebra.Structures.html#1815" class="Field">isEquivalence</a> <a id="15511" class="Symbol">=</a> <a id="15513" href="Algebra.Structures.html#1815" class="Function">isEquivalence</a>
    <a id="15531" class="Symbol">;</a> <a id="15533" href="Algebra.Structures.html#1853" class="Field">∙-cong</a>        <a id="15547" class="Symbol">=</a> <a id="15549" href="Algebra.Structures.html#14458" class="Field">*-cong</a>
    <a id="15560" class="Symbol">}</a>

  <a id="IsSemiringWithoutAnnihilatingZero.*-isSemigroup"></a><a id="15565" href="Algebra.Structures.html#15565" class="Function">*-isSemigroup</a> <a id="15579" class="Symbol">:</a> <a id="15581" href="Algebra.Structures.html#3364" class="Record">IsSemigroup</a> <a id="15593" href="Algebra.Structures.html#14180" class="Bound">*</a>
  <a id="15597" href="Algebra.Structures.html#15565" class="Function">*-isSemigroup</a> <a id="15611" class="Symbol">=</a> <a id="15613" class="Keyword">record</a>
    <a id="15624" class="Symbol">{</a> <a id="15626" href="Algebra.Structures.html#3420" class="Field">isMagma</a> <a id="15634" class="Symbol">=</a> <a id="15636" href="Algebra.Structures.html#15448" class="Function">*-isMagma</a>
    <a id="15650" class="Symbol">;</a> <a id="15652" href="Algebra.Structures.html#3444" class="Field">assoc</a>   <a id="15660" class="Symbol">=</a> <a id="15662" href="Algebra.Structures.html#14499" class="Field">*-assoc</a>
    <a id="15674" class="Symbol">}</a>

  <a id="IsSemiringWithoutAnnihilatingZero.*-isMonoid"></a><a id="15679" href="Algebra.Structures.html#15679" class="Function">*-isMonoid</a> <a id="15690" class="Symbol">:</a> <a id="15692" href="Algebra.Structures.html#4809" class="Record">IsMonoid</a> <a id="15701" href="Algebra.Structures.html#14180" class="Bound">*</a> <a id="15703" href="Algebra.Structures.html#14236" class="Bound">1#</a>
  <a id="15708" href="Algebra.Structures.html#15679" class="Function">*-isMonoid</a> <a id="15719" class="Symbol">=</a> <a id="15721" class="Keyword">record</a>
    <a id="15732" class="Symbol">{</a> <a id="15734" href="Algebra.Structures.html#4870" class="Field">isSemigroup</a> <a id="15746" class="Symbol">=</a> <a id="15748" href="Algebra.Structures.html#15565" class="Function">*-isSemigroup</a>
    <a id="15766" class="Symbol">;</a> <a id="15768" href="Algebra.Structures.html#4902" class="Field">identity</a>    <a id="15780" class="Symbol">=</a> <a id="15782" href="Algebra.Structures.html#14541" class="Field">*-identity</a>
    <a id="15797" class="Symbol">}</a>

  <a id="15802" class="Keyword">open</a> <a id="15807" href="Algebra.Structures.html#4809" class="Module">IsMonoid</a> <a id="15816" href="Algebra.Structures.html#15679" class="Function">*-isMonoid</a> <a id="15827" class="Keyword">public</a>
    <a id="15838" class="Keyword">using</a> <a id="15844" class="Symbol">()</a>
    <a id="15851" class="Keyword">renaming</a>
    <a id="15864" class="Symbol">(</a> <a id="15866" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a>     <a id="15878" class="Symbol">to</a> <a id="15881" class="Function">*-congˡ</a>
    <a id="15893" class="Symbol">;</a> <a id="15895" href="Algebra.Consequences.Base.html#1087" class="Function">∙-congʳ</a>     <a id="15907" class="Symbol">to</a> <a id="15910" class="Function">*-congʳ</a>
    <a id="15922" class="Symbol">;</a> <a id="15924" href="Algebra.Structures.html#4971" class="Function">identityˡ</a>   <a id="15936" class="Symbol">to</a> <a id="15939" class="Function">*-identityˡ</a>
    <a id="15955" class="Symbol">;</a> <a id="15957" href="Algebra.Structures.html#5032" class="Function">identityʳ</a>   <a id="15969" class="Symbol">to</a> <a id="15972" class="Function">*-identityʳ</a>
    <a id="15988" class="Symbol">)</a>


<a id="15992" class="Keyword">record</a> <a id="IsSemiring"></a><a id="15999" href="Algebra.Structures.html#15999" class="Record">IsSemiring</a> <a id="16010" class="Symbol">(</a><a id="16011" href="Algebra.Structures.html#16011" class="Bound">+</a> <a id="16013" href="Algebra.Structures.html#16013" class="Bound">*</a> <a id="16015" class="Symbol">:</a> <a id="16017" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="16021" href="Algebra.Structures.html#622" class="Bound">A</a><a id="16022" class="Symbol">)</a> <a id="16024" class="Symbol">(</a><a id="16025" href="Algebra.Structures.html#16025" class="Bound">0#</a> <a id="16028" href="Algebra.Structures.html#16028" class="Bound">1#</a> <a id="16031" class="Symbol">:</a> <a id="16033" href="Algebra.Structures.html#622" class="Bound">A</a><a id="16034" class="Symbol">)</a> <a id="16036" class="Symbol">:</a> <a id="16038" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="16042" class="Symbol">(</a><a id="16043" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="16045" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="16047" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="16048" class="Symbol">)</a> <a id="16050" class="Keyword">where</a>
  <a id="16058" class="Keyword">field</a>
    <a id="IsSemiring.isSemiringWithoutAnnihilatingZero"></a><a id="16068" href="Algebra.Structures.html#16068" class="Field">isSemiringWithoutAnnihilatingZero</a> <a id="16102" class="Symbol">:</a>
      <a id="16110" href="Algebra.Structures.html#14143" class="Record">IsSemiringWithoutAnnihilatingZero</a> <a id="16144" href="Algebra.Structures.html#16011" class="Bound">+</a> <a id="16146" href="Algebra.Structures.html#16013" class="Bound">*</a> <a id="16148" href="Algebra.Structures.html#16025" class="Bound">0#</a> <a id="16151" href="Algebra.Structures.html#16028" class="Bound">1#</a>
    <a id="IsSemiring.zero"></a><a id="16158" href="Algebra.Structures.html#16158" class="Field">zero</a> <a id="16163" class="Symbol">:</a> <a id="16165" href="Algebra.Definitions.html#2251" class="Function">Zero</a> <a id="16170" href="Algebra.Structures.html#16025" class="Bound">0#</a> <a id="16173" href="Algebra.Structures.html#16013" class="Bound">*</a>

  <a id="16178" class="Keyword">open</a> <a id="16183" href="Algebra.Structures.html#14143" class="Module">IsSemiringWithoutAnnihilatingZero</a>
         <a id="16226" href="Algebra.Structures.html#16068" class="Field">isSemiringWithoutAnnihilatingZero</a> <a id="16260" class="Keyword">public</a>

  <a id="IsSemiring.isSemiringWithoutOne"></a><a id="16270" href="Algebra.Structures.html#16270" class="Function">isSemiringWithoutOne</a> <a id="16291" class="Symbol">:</a> <a id="16293" href="Algebra.Structures.html#11673" class="Record">IsSemiringWithoutOne</a> <a id="16314" href="Algebra.Structures.html#16011" class="Bound">+</a> <a id="16316" href="Algebra.Structures.html#16013" class="Bound">*</a> <a id="16318" href="Algebra.Structures.html#16025" class="Bound">0#</a>
  <a id="16323" href="Algebra.Structures.html#16270" class="Function">isSemiringWithoutOne</a> <a id="16344" class="Symbol">=</a> <a id="16346" class="Keyword">record</a>
    <a id="16357" class="Symbol">{</a> <a id="16359" href="Algebra.Structures.html#11749" class="Field">+-isCommutativeMonoid</a> <a id="16381" class="Symbol">=</a> <a id="16383" href="Algebra.Structures.html#14405" class="Function">+-isCommutativeMonoid</a>
    <a id="16409" class="Symbol">;</a> <a id="16411" href="Algebra.Structures.html#11802" class="Field">*-cong</a>                <a id="16433" class="Symbol">=</a> <a id="16435" href="Algebra.Structures.html#14458" class="Function">*-cong</a>
    <a id="16446" class="Symbol">;</a> <a id="16448" href="Algebra.Structures.html#11843" class="Field">*-assoc</a>               <a id="16470" class="Symbol">=</a> <a id="16472" href="Algebra.Structures.html#14499" class="Function">*-assoc</a>
    <a id="16484" class="Symbol">;</a> <a id="16486" href="Algebra.Structures.html#11885" class="Field">distrib</a>               <a id="16508" class="Symbol">=</a> <a id="16510" href="Algebra.Structures.html#14583" class="Function">distrib</a>
    <a id="16522" class="Symbol">;</a> <a id="16524" href="Algebra.Structures.html#11933" class="Field">zero</a>                  <a id="16546" class="Symbol">=</a> <a id="16548" href="Algebra.Structures.html#16158" class="Field">zero</a>
    <a id="16557" class="Symbol">}</a>

  <a id="16562" class="Keyword">open</a> <a id="16567" href="Algebra.Structures.html#11673" class="Module">IsSemiringWithoutOne</a> <a id="16588" href="Algebra.Structures.html#16270" class="Function">isSemiringWithoutOne</a> <a id="16609" class="Keyword">public</a>
    <a id="16620" class="Keyword">using</a>
    <a id="16630" class="Symbol">(</a> <a id="16632" href="Algebra.Structures.html#13168" class="Function">isNearSemiring</a>
    <a id="16651" class="Symbol">;</a> <a id="16653" href="Algebra.Structures.html#13075" class="Function">zeroˡ</a>
    <a id="16663" class="Symbol">;</a> <a id="16665" href="Algebra.Structures.html#13121" class="Function">zeroʳ</a>
    <a id="16675" class="Symbol">)</a>


<a id="16679" class="Keyword">record</a> <a id="IsCommutativeSemiring"></a><a id="16686" href="Algebra.Structures.html#16686" class="Record">IsCommutativeSemiring</a> <a id="16708" class="Symbol">(</a><a id="16709" href="Algebra.Structures.html#16709" class="Bound">+</a> <a id="16711" href="Algebra.Structures.html#16711" class="Bound">*</a> <a id="16713" class="Symbol">:</a> <a id="16715" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="16719" href="Algebra.Structures.html#622" class="Bound">A</a><a id="16720" class="Symbol">)</a> <a id="16722" class="Symbol">(</a><a id="16723" href="Algebra.Structures.html#16723" class="Bound">0#</a> <a id="16726" href="Algebra.Structures.html#16726" class="Bound">1#</a> <a id="16729" class="Symbol">:</a> <a id="16731" href="Algebra.Structures.html#622" class="Bound">A</a><a id="16732" class="Symbol">)</a> <a id="16734" class="Symbol">:</a> <a id="16736" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="16740" class="Symbol">(</a><a id="16741" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="16743" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="16745" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="16746" class="Symbol">)</a> <a id="16748" class="Keyword">where</a>
  <a id="16756" class="Keyword">field</a>
    <a id="IsCommutativeSemiring.isSemiring"></a><a id="16766" href="Algebra.Structures.html#16766" class="Field">isSemiring</a> <a id="16777" class="Symbol">:</a> <a id="16779" href="Algebra.Structures.html#15999" class="Record">IsSemiring</a> <a id="16790" href="Algebra.Structures.html#16709" class="Bound">+</a> <a id="16792" href="Algebra.Structures.html#16711" class="Bound">*</a> <a id="16794" href="Algebra.Structures.html#16723" class="Bound">0#</a> <a id="16797" href="Algebra.Structures.html#16726" class="Bound">1#</a>
    <a id="IsCommutativeSemiring.*-comm"></a><a id="16804" href="Algebra.Structures.html#16804" class="Field">*-comm</a>     <a id="16815" class="Symbol">:</a> <a id="16817" href="Algebra.Definitions.html#1643" class="Function">Commutative</a> <a id="16829" href="Algebra.Structures.html#16711" class="Bound">*</a>

  <a id="16834" class="Keyword">open</a> <a id="16839" href="Algebra.Structures.html#15999" class="Module">IsSemiring</a> <a id="16850" href="Algebra.Structures.html#16766" class="Field">isSemiring</a> <a id="16861" class="Keyword">public</a>

  <a id="IsCommutativeSemiring.isCommutativeSemiringWithoutOne"></a><a id="16871" href="Algebra.Structures.html#16871" class="Function">isCommutativeSemiringWithoutOne</a> <a id="16903" class="Symbol">:</a>
    <a id="16909" href="Algebra.Structures.html#13403" class="Record">IsCommutativeSemiringWithoutOne</a> <a id="16941" href="Algebra.Structures.html#16709" class="Bound">+</a> <a id="16943" href="Algebra.Structures.html#16711" class="Bound">*</a> <a id="16945" href="Algebra.Structures.html#16723" class="Bound">0#</a>
  <a id="16950" href="Algebra.Structures.html#16871" class="Function">isCommutativeSemiringWithoutOne</a> <a id="16982" class="Symbol">=</a> <a id="16984" class="Keyword">record</a>
    <a id="16995" class="Symbol">{</a> <a id="16997" href="Algebra.Structures.html#13499" class="Field">isSemiringWithoutOne</a> <a id="17018" class="Symbol">=</a> <a id="17020" href="Algebra.Structures.html#16270" class="Function">isSemiringWithoutOne</a>
    <a id="17045" class="Symbol">;</a> <a id="17047" href="Algebra.Structures.html#13554" class="Field">*-comm</a> <a id="17054" class="Symbol">=</a> <a id="17056" href="Algebra.Structures.html#16804" class="Field">*-comm</a>
    <a id="17067" class="Symbol">}</a>

  <a id="17072" class="Keyword">open</a> <a id="17077" href="Algebra.Structures.html#13403" class="Module">IsCommutativeSemiringWithoutOne</a> <a id="17109" href="Algebra.Structures.html#16871" class="Function">isCommutativeSemiringWithoutOne</a> <a id="17141" class="Keyword">public</a>
    <a id="17152" class="Keyword">using</a>
    <a id="17162" class="Symbol">(</a> <a id="17164" href="Algebra.Structures.html#13914" class="Function">*-isCommutativeMagma</a>
    <a id="17189" class="Symbol">;</a> <a id="17191" href="Algebra.Structures.html#13651" class="Function">*-isCommutativeSemigroup</a>
    <a id="17220" class="Symbol">)</a>

  <a id="IsCommutativeSemiring.*-isCommutativeMonoid"></a><a id="17225" href="Algebra.Structures.html#17225" class="Function">*-isCommutativeMonoid</a> <a id="17247" class="Symbol">:</a> <a id="17249" href="Algebra.Structures.html#5219" class="Record">IsCommutativeMonoid</a> <a id="17269" href="Algebra.Structures.html#16711" class="Bound">*</a> <a id="17271" href="Algebra.Structures.html#16726" class="Bound">1#</a>
  <a id="17276" href="Algebra.Structures.html#17225" class="Function">*-isCommutativeMonoid</a> <a id="17298" class="Symbol">=</a> <a id="17300" class="Keyword">record</a>
    <a id="17311" class="Symbol">{</a> <a id="17313" href="Algebra.Structures.html#5291" class="Field">isMonoid</a> <a id="17322" class="Symbol">=</a> <a id="17324" href="Algebra.Structures.html#15679" class="Function">*-isMonoid</a>
    <a id="17339" class="Symbol">;</a> <a id="17341" href="Algebra.Structures.html#5319" class="Field">comm</a>     <a id="17350" class="Symbol">=</a> <a id="17352" href="Algebra.Structures.html#16804" class="Field">*-comm</a>
    <a id="17363" class="Symbol">}</a>


<a id="17367" class="Keyword">record</a> <a id="IsCancellativeCommutativeSemiring"></a><a id="17374" href="Algebra.Structures.html#17374" class="Record">IsCancellativeCommutativeSemiring</a> <a id="17408" class="Symbol">(</a><a id="17409" href="Algebra.Structures.html#17409" class="Bound">+</a> <a id="17411" href="Algebra.Structures.html#17411" class="Bound">*</a> <a id="17413" class="Symbol">:</a> <a id="17415" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="17419" href="Algebra.Structures.html#622" class="Bound">A</a><a id="17420" class="Symbol">)</a> <a id="17422" class="Symbol">(</a><a id="17423" href="Algebra.Structures.html#17423" class="Bound">0#</a> <a id="17426" href="Algebra.Structures.html#17426" class="Bound">1#</a> <a id="17429" class="Symbol">:</a> <a id="17431" href="Algebra.Structures.html#622" class="Bound">A</a><a id="17432" class="Symbol">)</a> <a id="17434" class="Symbol">:</a> <a id="17436" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="17440" class="Symbol">(</a><a id="17441" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="17443" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="17445" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="17446" class="Symbol">)</a> <a id="17448" class="Keyword">where</a>
  <a id="17456" class="Keyword">field</a>
    <a id="IsCancellativeCommutativeSemiring.isCommutativeSemiring"></a><a id="17466" href="Algebra.Structures.html#17466" class="Field">isCommutativeSemiring</a> <a id="17488" class="Symbol">:</a> <a id="17490" href="Algebra.Structures.html#16686" class="Record">IsCommutativeSemiring</a> <a id="17512" href="Algebra.Structures.html#17409" class="Bound">+</a> <a id="17514" href="Algebra.Structures.html#17411" class="Bound">*</a> <a id="17516" href="Algebra.Structures.html#17423" class="Bound">0#</a> <a id="17519" href="Algebra.Structures.html#17426" class="Bound">1#</a>
    <a id="IsCancellativeCommutativeSemiring.*-cancelˡ-nonZero"></a><a id="17526" href="Algebra.Structures.html#17526" class="Field">*-cancelˡ-nonZero</a>     <a id="17548" class="Symbol">:</a> <a id="17550" href="Algebra.Definitions.html#4797" class="Function">AlmostLeftCancellative</a> <a id="17573" href="Algebra.Structures.html#17423" class="Bound">0#</a> <a id="17576" href="Algebra.Structures.html#17411" class="Bound">*</a>

  <a id="17581" class="Keyword">open</a> <a id="17586" href="Algebra.Structures.html#16686" class="Module">IsCommutativeSemiring</a> <a id="17608" href="Algebra.Structures.html#17466" class="Field">isCommutativeSemiring</a> <a id="17630" class="Keyword">public</a>

  <a id="IsCancellativeCommutativeSemiring.*-cancelʳ-nonZero"></a><a id="17640" href="Algebra.Structures.html#17640" class="Function">*-cancelʳ-nonZero</a> <a id="17658" class="Symbol">:</a> <a id="17660" href="Algebra.Definitions.html#4918" class="Function">AlmostRightCancellative</a> <a id="17684" href="Algebra.Structures.html#17423" class="Bound">0#</a> <a id="17687" href="Algebra.Structures.html#17411" class="Bound">*</a>
  <a id="17691" href="Algebra.Structures.html#17640" class="Function">*-cancelʳ-nonZero</a> <a id="17709" class="Symbol">=</a> <a id="17711" href="Algebra.Consequences.Setoid.html#5658" class="Function">Consequences.comm∧almostCancelˡ⇒almostCancelʳ</a> <a id="17757" href="Algebra.Structures.html#1928" class="Function">setoid</a>
      <a id="17770" href="Algebra.Structures.html#16804" class="Function">*-comm</a> <a id="17777" href="Algebra.Structures.html#17526" class="Field">*-cancelˡ-nonZero</a>

<a id="17796" class="Keyword">record</a> <a id="IsIdempotentSemiring"></a><a id="17803" href="Algebra.Structures.html#17803" class="Record">IsIdempotentSemiring</a> <a id="17824" class="Symbol">(</a><a id="17825" href="Algebra.Structures.html#17825" class="Bound">+</a> <a id="17827" href="Algebra.Structures.html#17827" class="Bound">*</a> <a id="17829" class="Symbol">:</a> <a id="17831" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="17835" href="Algebra.Structures.html#622" class="Bound">A</a><a id="17836" class="Symbol">)</a> <a id="17838" class="Symbol">(</a><a id="17839" href="Algebra.Structures.html#17839" class="Bound">0#</a> <a id="17842" href="Algebra.Structures.html#17842" class="Bound">1#</a> <a id="17845" class="Symbol">:</a> <a id="17847" href="Algebra.Structures.html#622" class="Bound">A</a><a id="17848" class="Symbol">)</a> <a id="17850" class="Symbol">:</a> <a id="17852" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="17856" class="Symbol">(</a><a id="17857" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="17859" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="17861" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="17862" class="Symbol">)</a> <a id="17864" class="Keyword">where</a>
  <a id="17872" class="Keyword">field</a>
    <a id="IsIdempotentSemiring.isSemiring"></a><a id="17882" href="Algebra.Structures.html#17882" class="Field">isSemiring</a>     <a id="17897" class="Symbol">:</a> <a id="17899" href="Algebra.Structures.html#15999" class="Record">IsSemiring</a> <a id="17910" href="Algebra.Structures.html#17825" class="Bound">+</a> <a id="17912" href="Algebra.Structures.html#17827" class="Bound">*</a> <a id="17914" href="Algebra.Structures.html#17839" class="Bound">0#</a> <a id="17917" href="Algebra.Structures.html#17842" class="Bound">1#</a>
    <a id="IsIdempotentSemiring.+-idem"></a><a id="17924" href="Algebra.Structures.html#17924" class="Field">+-idem</a>         <a id="17939" class="Symbol">:</a> <a id="17941" href="Algebra.Definitions.html#4003" class="Function">Idempotent</a> <a id="17952" href="Algebra.Structures.html#17825" class="Bound">+</a>

  <a id="17957" class="Keyword">open</a> <a id="17962" href="Algebra.Structures.html#15999" class="Module">IsSemiring</a> <a id="17973" href="Algebra.Structures.html#17882" class="Field">isSemiring</a> <a id="17984" class="Keyword">public</a>

  <a id="IsIdempotentSemiring.+-isIdempotentCommutativeMonoid"></a><a id="17994" href="Algebra.Structures.html#17994" class="Function">+-isIdempotentCommutativeMonoid</a> <a id="18026" class="Symbol">:</a> <a id="18028" href="Algebra.Structures.html#5876" class="Record">IsIdempotentCommutativeMonoid</a> <a id="18058" href="Algebra.Structures.html#17825" class="Bound">+</a> <a id="18060" href="Algebra.Structures.html#17839" class="Bound">0#</a>
  <a id="18065" href="Algebra.Structures.html#17994" class="Function">+-isIdempotentCommutativeMonoid</a> <a id="18097" class="Symbol">=</a> <a id="18099" class="Keyword">record</a>
    <a id="18110" class="Symbol">{</a> <a id="18112" href="Algebra.Structures.html#5995" class="Field">isCommutativeMonoid</a> <a id="18132" class="Symbol">=</a> <a id="18134" href="Algebra.Structures.html#14405" class="Function">+-isCommutativeMonoid</a>
    <a id="18160" class="Symbol">;</a> <a id="18162" href="Algebra.Structures.html#6045" class="Field">idem</a> <a id="18167" class="Symbol">=</a> <a id="18169" href="Algebra.Structures.html#17924" class="Field">+-idem</a>
    <a id="18180" class="Symbol">}</a>

  <a id="18185" class="Keyword">open</a> <a id="18190" href="Algebra.Structures.html#5876" class="Module">IsIdempotentCommutativeMonoid</a> <a id="18220" href="Algebra.Structures.html#17994" class="Function">+-isIdempotentCommutativeMonoid</a> <a id="18252" class="Keyword">public</a>
    <a id="18263" class="Keyword">using</a> <a id="18269" class="Symbol">()</a>
    <a id="18276" class="Keyword">renaming</a> <a id="18285" class="Symbol">(</a> <a id="18287" href="Algebra.Structures.html#6325" class="Function">isCommutativeBand</a> <a id="18305" class="Symbol">to</a> <a id="18308" class="Function">+-isCommutativeBand</a>
             <a id="18341" class="Symbol">;</a> <a id="18343" href="Algebra.Structures.html#5787" class="Function">isBand</a> <a id="18350" class="Symbol">to</a> <a id="18353" class="Function">+-isBand</a>
             <a id="18375" class="Symbol">;</a> <a id="18377" href="Algebra.Structures.html#6138" class="Function">isIdempotentMonoid</a> <a id="18396" class="Symbol">to</a> <a id="18399" class="Function">+-isIdempotentMonoid</a>
             <a id="18433" class="Symbol">)</a>


<a id="18437" class="Keyword">record</a> <a id="IsKleeneAlgebra"></a><a id="18444" href="Algebra.Structures.html#18444" class="Record">IsKleeneAlgebra</a> <a id="18460" class="Symbol">(</a><a id="18461" href="Algebra.Structures.html#18461" class="Bound">+</a> <a id="18463" href="Algebra.Structures.html#18463" class="Bound">*</a> <a id="18465" class="Symbol">:</a> <a id="18467" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="18471" href="Algebra.Structures.html#622" class="Bound">A</a><a id="18472" class="Symbol">)</a> <a id="18474" class="Symbol">(</a><a id="18475" href="Algebra.Structures.html#18475" class="Bound">⋆</a> <a id="18477" class="Symbol">:</a> <a id="18479" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="18483" href="Algebra.Structures.html#622" class="Bound">A</a><a id="18484" class="Symbol">)</a> <a id="18486" class="Symbol">(</a><a id="18487" href="Algebra.Structures.html#18487" class="Bound">0#</a> <a id="18490" href="Algebra.Structures.html#18490" class="Bound">1#</a> <a id="18493" class="Symbol">:</a> <a id="18495" href="Algebra.Structures.html#622" class="Bound">A</a><a id="18496" class="Symbol">)</a> <a id="18498" class="Symbol">:</a> <a id="18500" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="18504" class="Symbol">(</a><a id="18505" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="18507" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="18509" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="18510" class="Symbol">)</a> <a id="18512" class="Keyword">where</a>
  <a id="18520" class="Keyword">field</a>
    <a id="IsKleeneAlgebra.isIdempotentSemiring"></a><a id="18530" href="Algebra.Structures.html#18530" class="Field">isIdempotentSemiring</a>  <a id="18552" class="Symbol">:</a> <a id="18554" href="Algebra.Structures.html#17803" class="Record">IsIdempotentSemiring</a> <a id="18575" href="Algebra.Structures.html#18461" class="Bound">+</a> <a id="18577" href="Algebra.Structures.html#18463" class="Bound">*</a> <a id="18579" href="Algebra.Structures.html#18487" class="Bound">0#</a> <a id="18582" href="Algebra.Structures.html#18490" class="Bound">1#</a>
    <a id="IsKleeneAlgebra.starExpansive"></a><a id="18589" href="Algebra.Structures.html#18589" class="Field">starExpansive</a>         <a id="18611" class="Symbol">:</a> <a id="18613" href="Algebra.Definitions.html#6092" class="Function">StarExpansive</a> <a id="18627" href="Algebra.Structures.html#18490" class="Bound">1#</a> <a id="18630" href="Algebra.Structures.html#18461" class="Bound">+</a> <a id="18632" href="Algebra.Structures.html#18463" class="Bound">*</a> <a id="18634" href="Algebra.Structures.html#18475" class="Bound">⋆</a>
    <a id="IsKleeneAlgebra.starDestructive"></a><a id="18640" href="Algebra.Structures.html#18640" class="Field">starDestructive</a>       <a id="18662" class="Symbol">:</a> <a id="18664" href="Algebra.Definitions.html#6507" class="Function">StarDestructive</a> <a id="18680" href="Algebra.Structures.html#18461" class="Bound">+</a> <a id="18682" href="Algebra.Structures.html#18463" class="Bound">*</a> <a id="18684" href="Algebra.Structures.html#18475" class="Bound">⋆</a>

  <a id="18689" class="Keyword">open</a> <a id="18694" href="Algebra.Structures.html#17803" class="Module">IsIdempotentSemiring</a> <a id="18715" href="Algebra.Structures.html#18530" class="Field">isIdempotentSemiring</a> <a id="18736" class="Keyword">public</a>

  <a id="IsKleeneAlgebra.starExpansiveˡ"></a><a id="18746" href="Algebra.Structures.html#18746" class="Function">starExpansiveˡ</a> <a id="18761" class="Symbol">:</a> <a id="18763" href="Algebra.Definitions.html#5971" class="Function">StarLeftExpansive</a> <a id="18781" href="Algebra.Structures.html#18490" class="Bound">1#</a> <a id="18784" href="Algebra.Structures.html#18461" class="Bound">+</a> <a id="18786" href="Algebra.Structures.html#18463" class="Bound">*</a> <a id="18788" href="Algebra.Structures.html#18475" class="Bound">⋆</a>
  <a id="18792" href="Algebra.Structures.html#18746" class="Function">starExpansiveˡ</a> <a id="18807" class="Symbol">=</a> <a id="18809" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="18815" href="Algebra.Structures.html#18589" class="Field">starExpansive</a>

  <a id="IsKleeneAlgebra.starExpansiveʳ"></a><a id="18832" href="Algebra.Structures.html#18832" class="Function">starExpansiveʳ</a> <a id="18847" class="Symbol">:</a> <a id="18849" href="Algebra.Definitions.html#5849" class="Function">StarRightExpansive</a> <a id="18868" href="Algebra.Structures.html#18490" class="Bound">1#</a> <a id="18871" href="Algebra.Structures.html#18461" class="Bound">+</a> <a id="18873" href="Algebra.Structures.html#18463" class="Bound">*</a> <a id="18875" href="Algebra.Structures.html#18475" class="Bound">⋆</a>
  <a id="18879" href="Algebra.Structures.html#18832" class="Function">starExpansiveʳ</a> <a id="18894" class="Symbol">=</a> <a id="18896" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="18902" href="Algebra.Structures.html#18589" class="Field">starExpansive</a>

  <a id="IsKleeneAlgebra.starDestructiveˡ"></a><a id="18919" href="Algebra.Structures.html#18919" class="Function">starDestructiveˡ</a> <a id="18936" class="Symbol">:</a> <a id="18938" href="Algebra.Definitions.html#6241" class="Function">StarLeftDestructive</a> <a id="18958" href="Algebra.Structures.html#18461" class="Bound">+</a> <a id="18960" href="Algebra.Structures.html#18463" class="Bound">*</a> <a id="18962" href="Algebra.Structures.html#18475" class="Bound">⋆</a>
  <a id="18966" href="Algebra.Structures.html#18919" class="Function">starDestructiveˡ</a> <a id="18983" class="Symbol">=</a> <a id="18985" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="18991" href="Algebra.Structures.html#18640" class="Field">starDestructive</a>

  <a id="IsKleeneAlgebra.starDestructiveʳ"></a><a id="19010" href="Algebra.Structures.html#19010" class="Function">starDestructiveʳ</a> <a id="19027" class="Symbol">:</a> <a id="19029" href="Algebra.Definitions.html#6373" class="Function">StarRightDestructive</a> <a id="19050" href="Algebra.Structures.html#18461" class="Bound">+</a> <a id="19052" href="Algebra.Structures.html#18463" class="Bound">*</a> <a id="19054" href="Algebra.Structures.html#18475" class="Bound">⋆</a>
  <a id="19058" href="Algebra.Structures.html#19010" class="Function">starDestructiveʳ</a> <a id="19075" class="Symbol">=</a> <a id="19077" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="19083" href="Algebra.Structures.html#18640" class="Field">starDestructive</a>

<a id="19100" class="Keyword">record</a> <a id="IsQuasiring"></a><a id="19107" href="Algebra.Structures.html#19107" class="Record">IsQuasiring</a> <a id="19119" class="Symbol">(</a><a id="19120" href="Algebra.Structures.html#19120" class="Bound">+</a> <a id="19122" href="Algebra.Structures.html#19122" class="Bound">*</a> <a id="19124" class="Symbol">:</a> <a id="19126" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="19130" href="Algebra.Structures.html#622" class="Bound">A</a><a id="19131" class="Symbol">)</a> <a id="19133" class="Symbol">(</a><a id="19134" href="Algebra.Structures.html#19134" class="Bound">0#</a> <a id="19137" href="Algebra.Structures.html#19137" class="Bound">1#</a> <a id="19140" class="Symbol">:</a> <a id="19142" href="Algebra.Structures.html#622" class="Bound">A</a><a id="19143" class="Symbol">)</a> <a id="19145" class="Symbol">:</a> <a id="19147" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="19151" class="Symbol">(</a><a id="19152" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="19154" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="19156" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="19157" class="Symbol">)</a> <a id="19159" class="Keyword">where</a>
  <a id="19167" class="Keyword">field</a>
    <a id="IsQuasiring.+-isMonoid"></a><a id="19177" href="Algebra.Structures.html#19177" class="Field">+-isMonoid</a>    <a id="19191" class="Symbol">:</a> <a id="19193" href="Algebra.Structures.html#4809" class="Record">IsMonoid</a> <a id="19202" href="Algebra.Structures.html#19120" class="Bound">+</a> <a id="19204" href="Algebra.Structures.html#19134" class="Bound">0#</a>
    <a id="IsQuasiring.*-cong"></a><a id="19211" href="Algebra.Structures.html#19211" class="Field">*-cong</a>        <a id="19225" class="Symbol">:</a> <a id="19227" href="Algebra.Definitions.html#1336" class="Function">Congruent₂</a> <a id="19238" href="Algebra.Structures.html#19122" class="Bound">*</a>
    <a id="IsQuasiring.*-assoc"></a><a id="19244" href="Algebra.Structures.html#19244" class="Field">*-assoc</a>       <a id="19258" class="Symbol">:</a> <a id="19260" href="Algebra.Definitions.html#1556" class="Function">Associative</a> <a id="19272" href="Algebra.Structures.html#19122" class="Bound">*</a>
    <a id="IsQuasiring.*-identity"></a><a id="19278" href="Algebra.Structures.html#19278" class="Field">*-identity</a>    <a id="19292" class="Symbol">:</a> <a id="19294" href="Algebra.Definitions.html#2033" class="Function">Identity</a> <a id="19303" href="Algebra.Structures.html#19137" class="Bound">1#</a> <a id="19306" href="Algebra.Structures.html#19122" class="Bound">*</a>
    <a id="IsQuasiring.distrib"></a><a id="19312" href="Algebra.Structures.html#19312" class="Field">distrib</a>       <a id="19326" class="Symbol">:</a> <a id="19328" href="Algebra.Structures.html#19122" class="Bound">*</a> <a id="19330" href="Algebra.Definitions.html#3635" class="Function Operator">DistributesOver</a> <a id="19346" href="Algebra.Structures.html#19120" class="Bound">+</a>
    <a id="IsQuasiring.zero"></a><a id="19352" href="Algebra.Structures.html#19352" class="Field">zero</a>          <a id="19366" class="Symbol">:</a> <a id="19368" href="Algebra.Definitions.html#2251" class="Function">Zero</a> <a id="19373" href="Algebra.Structures.html#19134" class="Bound">0#</a> <a id="19376" href="Algebra.Structures.html#19122" class="Bound">*</a>

  <a id="19381" class="Keyword">open</a> <a id="19386" href="Algebra.Structures.html#4809" class="Module">IsMonoid</a> <a id="19395" href="Algebra.Structures.html#19177" class="Field">+-isMonoid</a> <a id="19406" class="Keyword">public</a>
    <a id="19417" class="Keyword">renaming</a>
    <a id="19430" class="Symbol">(</a> <a id="19432" href="Algebra.Structures.html#3444" class="Function">assoc</a>         <a id="19446" class="Symbol">to</a> <a id="19449" class="Function">+-assoc</a>
    <a id="19461" class="Symbol">;</a> <a id="19463" href="Algebra.Structures.html#1853" class="Function">∙-cong</a>        <a id="19477" class="Symbol">to</a> <a id="19480" class="Function">+-cong</a>
    <a id="19491" class="Symbol">;</a> <a id="19493" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a>       <a id="19507" class="Symbol">to</a> <a id="19510" class="Function">+-congˡ</a>
    <a id="19522" class="Symbol">;</a> <a id="19524" href="Algebra.Consequences.Base.html#1087" class="Function">∙-congʳ</a>       <a id="19538" class="Symbol">to</a> <a id="19541" class="Function">+-congʳ</a>
    <a id="19553" class="Symbol">;</a> <a id="19555" href="Algebra.Structures.html#4902" class="Field">identity</a>      <a id="19569" class="Symbol">to</a> <a id="19572" class="Field">+-identity</a>
    <a id="19587" class="Symbol">;</a> <a id="19589" href="Algebra.Structures.html#4971" class="Function">identityˡ</a>     <a id="19603" class="Symbol">to</a> <a id="19606" class="Function">+-identityˡ</a>
    <a id="19622" class="Symbol">;</a> <a id="19624" href="Algebra.Structures.html#5032" class="Function">identityʳ</a>     <a id="19638" class="Symbol">to</a> <a id="19641" class="Function">+-identityʳ</a>
    <a id="19657" class="Symbol">;</a> <a id="19659" href="Algebra.Structures.html#3420" class="Function">isMagma</a>       <a id="19673" class="Symbol">to</a> <a id="19676" class="Function">+-isMagma</a>
    <a id="19690" class="Symbol">;</a> <a id="19692" href="Algebra.Structures.html#5094" class="Function">isUnitalMagma</a> <a id="19706" class="Symbol">to</a> <a id="19709" class="Function">+-isUnitalMagma</a>
    <a id="19729" class="Symbol">;</a> <a id="19731" href="Algebra.Structures.html#4870" class="Field">isSemigroup</a>   <a id="19745" class="Symbol">to</a> <a id="19748" class="Field">+-isSemigroup</a>
    <a id="19766" class="Symbol">)</a>

  <a id="IsQuasiring.distribˡ"></a><a id="19771" href="Algebra.Structures.html#19771" class="Function">distribˡ</a> <a id="19780" class="Symbol">:</a> <a id="19782" href="Algebra.Structures.html#19122" class="Bound">*</a> <a id="19784" href="Algebra.Definitions.html#3397" class="Function Operator">DistributesOverˡ</a> <a id="19801" href="Algebra.Structures.html#19120" class="Bound">+</a>
  <a id="19805" href="Algebra.Structures.html#19771" class="Function">distribˡ</a> <a id="19814" class="Symbol">=</a> <a id="19816" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="19822" href="Algebra.Structures.html#19312" class="Field">distrib</a>

  <a id="IsQuasiring.distribʳ"></a><a id="19833" href="Algebra.Structures.html#19833" class="Function">distribʳ</a> <a id="19842" class="Symbol">:</a> <a id="19844" href="Algebra.Structures.html#19122" class="Bound">*</a> <a id="19846" href="Algebra.Definitions.html#3516" class="Function Operator">DistributesOverʳ</a> <a id="19863" href="Algebra.Structures.html#19120" class="Bound">+</a>
  <a id="19867" href="Algebra.Structures.html#19833" class="Function">distribʳ</a> <a id="19876" class="Symbol">=</a> <a id="19878" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="19884" href="Algebra.Structures.html#19312" class="Field">distrib</a>

  <a id="IsQuasiring.zeroˡ"></a><a id="19895" href="Algebra.Structures.html#19895" class="Function">zeroˡ</a> <a id="19901" class="Symbol">:</a> <a id="19903" href="Algebra.Definitions.html#2119" class="Function">LeftZero</a> <a id="19912" href="Algebra.Structures.html#19134" class="Bound">0#</a> <a id="19915" href="Algebra.Structures.html#19122" class="Bound">*</a>
  <a id="19919" href="Algebra.Structures.html#19895" class="Function">zeroˡ</a> <a id="19925" class="Symbol">=</a> <a id="19927" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="19933" href="Algebra.Structures.html#19352" class="Field">zero</a>

  <a id="IsQuasiring.zeroʳ"></a><a id="19941" href="Algebra.Structures.html#19941" class="Function">zeroʳ</a> <a id="19947" class="Symbol">:</a> <a id="19949" href="Algebra.Definitions.html#2184" class="Function">RightZero</a> <a id="19959" href="Algebra.Structures.html#19134" class="Bound">0#</a> <a id="19962" href="Algebra.Structures.html#19122" class="Bound">*</a>
  <a id="19966" href="Algebra.Structures.html#19941" class="Function">zeroʳ</a> <a id="19972" class="Symbol">=</a> <a id="19974" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="19980" href="Algebra.Structures.html#19352" class="Field">zero</a>

  <a id="IsQuasiring.identityˡ"></a><a id="19988" href="Algebra.Structures.html#19988" class="Function">identityˡ</a> <a id="19998" class="Symbol">:</a> <a id="20000" href="Algebra.Definitions.html#1885" class="Function">LeftIdentity</a> <a id="20013" href="Algebra.Structures.html#19137" class="Bound">1#</a> <a id="20016" href="Algebra.Structures.html#19122" class="Bound">*</a>
  <a id="20020" href="Algebra.Structures.html#19988" class="Function">identityˡ</a> <a id="20030" class="Symbol">=</a> <a id="20032" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="20038" href="Algebra.Structures.html#19278" class="Field">*-identity</a>

  <a id="IsQuasiring.identityʳ"></a><a id="20052" href="Algebra.Structures.html#20052" class="Function">identityʳ</a> <a id="20062" class="Symbol">:</a> <a id="20064" href="Algebra.Definitions.html#1958" class="Function">RightIdentity</a> <a id="20078" href="Algebra.Structures.html#19137" class="Bound">1#</a> <a id="20081" href="Algebra.Structures.html#19122" class="Bound">*</a>
  <a id="20085" href="Algebra.Structures.html#20052" class="Function">identityʳ</a> <a id="20095" class="Symbol">=</a> <a id="20097" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="20103" href="Algebra.Structures.html#19278" class="Field">*-identity</a>

  <a id="IsQuasiring.*-isMagma"></a><a id="20117" href="Algebra.Structures.html#20117" class="Function">*-isMagma</a> <a id="20127" class="Symbol">:</a> <a id="20129" href="Algebra.Structures.html#1763" class="Record">IsMagma</a> <a id="20137" href="Algebra.Structures.html#19122" class="Bound">*</a>
  <a id="20141" href="Algebra.Structures.html#20117" class="Function">*-isMagma</a> <a id="20151" class="Symbol">=</a> <a id="20153" class="Keyword">record</a>
    <a id="20164" class="Symbol">{</a> <a id="20166" href="Algebra.Structures.html#1815" class="Field">isEquivalence</a> <a id="20180" class="Symbol">=</a> <a id="20182" href="Algebra.Structures.html#1815" class="Function">isEquivalence</a>
    <a id="20200" class="Symbol">;</a> <a id="20202" href="Algebra.Structures.html#1853" class="Field">∙-cong</a>        <a id="20216" class="Symbol">=</a> <a id="20218" href="Algebra.Structures.html#19211" class="Field">*-cong</a>
    <a id="20229" class="Symbol">}</a>

  <a id="IsQuasiring.*-isSemigroup"></a><a id="20234" href="Algebra.Structures.html#20234" class="Function">*-isSemigroup</a> <a id="20248" class="Symbol">:</a> <a id="20250" href="Algebra.Structures.html#3364" class="Record">IsSemigroup</a> <a id="20262" href="Algebra.Structures.html#19122" class="Bound">*</a>
  <a id="20266" href="Algebra.Structures.html#20234" class="Function">*-isSemigroup</a> <a id="20280" class="Symbol">=</a> <a id="20282" class="Keyword">record</a>
    <a id="20293" class="Symbol">{</a> <a id="20295" href="Algebra.Structures.html#3420" class="Field">isMagma</a> <a id="20303" class="Symbol">=</a> <a id="20305" href="Algebra.Structures.html#20117" class="Function">*-isMagma</a>
    <a id="20319" class="Symbol">;</a> <a id="20321" href="Algebra.Structures.html#3444" class="Field">assoc</a>   <a id="20329" class="Symbol">=</a> <a id="20331" href="Algebra.Structures.html#19244" class="Field">*-assoc</a>
    <a id="20343" class="Symbol">}</a>

  <a id="IsQuasiring.*-isMonoid"></a><a id="20348" href="Algebra.Structures.html#20348" class="Function">*-isMonoid</a> <a id="20359" class="Symbol">:</a> <a id="20361" href="Algebra.Structures.html#4809" class="Record">IsMonoid</a> <a id="20370" href="Algebra.Structures.html#19122" class="Bound">*</a> <a id="20372" href="Algebra.Structures.html#19137" class="Bound">1#</a>
  <a id="20377" href="Algebra.Structures.html#20348" class="Function">*-isMonoid</a> <a id="20388" class="Symbol">=</a> <a id="20390" class="Keyword">record</a>
    <a id="20401" class="Symbol">{</a> <a id="20403" href="Algebra.Structures.html#4870" class="Field">isSemigroup</a> <a id="20415" class="Symbol">=</a> <a id="20417" href="Algebra.Structures.html#20234" class="Function">*-isSemigroup</a>
    <a id="20435" class="Symbol">;</a> <a id="20437" href="Algebra.Structures.html#4902" class="Field">identity</a>    <a id="20449" class="Symbol">=</a> <a id="20451" href="Algebra.Structures.html#19278" class="Field">*-identity</a>
    <a id="20466" class="Symbol">}</a>

  <a id="20471" class="Keyword">open</a> <a id="20476" href="Algebra.Structures.html#4809" class="Module">IsMonoid</a> <a id="20485" href="Algebra.Structures.html#20348" class="Function">*-isMonoid</a> <a id="20496" class="Keyword">public</a>
    <a id="20507" class="Keyword">using</a> <a id="20513" class="Symbol">()</a>
    <a id="20520" class="Keyword">renaming</a>
    <a id="20533" class="Symbol">(</a> <a id="20535" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a>     <a id="20547" class="Symbol">to</a> <a id="20550" class="Function">*-congˡ</a>
    <a id="20562" class="Symbol">;</a> <a id="20564" href="Algebra.Consequences.Base.html#1087" class="Function">∙-congʳ</a>     <a id="20576" class="Symbol">to</a> <a id="20579" class="Function">*-congʳ</a>
    <a id="20591" class="Symbol">;</a> <a id="20593" href="Algebra.Structures.html#4971" class="Function">identityˡ</a>   <a id="20605" class="Symbol">to</a> <a id="20608" class="Function">*-identityˡ</a>
    <a id="20624" class="Symbol">;</a> <a id="20626" href="Algebra.Structures.html#5032" class="Function">identityʳ</a>   <a id="20638" class="Symbol">to</a> <a id="20641" class="Function">*-identityʳ</a>
    <a id="20657" class="Symbol">)</a>

<a id="20660" class="Keyword">record</a> <a id="IsBooleanSemiring"></a><a id="20667" href="Algebra.Structures.html#20667" class="Record">IsBooleanSemiring</a> <a id="20685" class="Symbol">(</a><a id="20686" href="Algebra.Structures.html#20686" class="Bound">+</a> <a id="20688" href="Algebra.Structures.html#20688" class="Bound">*</a> <a id="20690" class="Symbol">:</a> <a id="20692" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="20696" href="Algebra.Structures.html#622" class="Bound">A</a><a id="20697" class="Symbol">)</a> <a id="20699" class="Symbol">(</a><a id="20700" href="Algebra.Structures.html#20700" class="Bound">0#</a> <a id="20703" href="Algebra.Structures.html#20703" class="Bound">1#</a> <a id="20706" class="Symbol">:</a> <a id="20708" href="Algebra.Structures.html#622" class="Bound">A</a><a id="20709" class="Symbol">)</a> <a id="20711" class="Symbol">:</a> <a id="20713" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="20717" class="Symbol">(</a><a id="20718" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="20720" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="20722" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="20723" class="Symbol">)</a> <a id="20725" class="Keyword">where</a>
  <a id="20733" class="Keyword">field</a>
    <a id="IsBooleanSemiring.isSemiring"></a><a id="20743" href="Algebra.Structures.html#20743" class="Field">isSemiring</a> <a id="20754" class="Symbol">:</a> <a id="20756" href="Algebra.Structures.html#15999" class="Record">IsSemiring</a> <a id="20767" href="Algebra.Structures.html#20686" class="Bound">+</a> <a id="20769" href="Algebra.Structures.html#20688" class="Bound">*</a> <a id="20771" href="Algebra.Structures.html#20700" class="Bound">0#</a> <a id="20774" href="Algebra.Structures.html#20703" class="Bound">1#</a>
    <a id="IsBooleanSemiring.+-cancel"></a><a id="20781" href="Algebra.Structures.html#20781" class="Field">+-cancel</a>   <a id="20792" class="Symbol">:</a> <a id="20794" href="Algebra.Definitions.html#4699" class="Function">Cancellative</a> <a id="20807" href="Algebra.Structures.html#20686" class="Bound">+</a>
    <a id="IsBooleanSemiring.*-idem"></a><a id="20813" href="Algebra.Structures.html#20813" class="Field">*-idem</a>     <a id="20824" class="Symbol">:</a> <a id="20826" href="Algebra.Definitions.html#4003" class="Function">Idempotent</a> <a id="20837" href="Algebra.Structures.html#20688" class="Bound">*</a>

  <a id="20842" class="Keyword">open</a> <a id="20847" href="Algebra.Structures.html#15999" class="Module">IsSemiring</a> <a id="20858" href="Algebra.Structures.html#20743" class="Field">isSemiring</a> <a id="20869" class="Keyword">public</a>

  <a id="IsBooleanSemiring.+-cancelˡ"></a><a id="20879" href="Algebra.Structures.html#20879" class="Function">+-cancelˡ</a> <a id="20889" class="Symbol">:</a> <a id="20891" href="Algebra.Definitions.html#4511" class="Function">LeftCancellative</a> <a id="20908" href="Algebra.Structures.html#20686" class="Bound">+</a>
  <a id="20912" href="Algebra.Structures.html#20879" class="Function">+-cancelˡ</a> <a id="20922" class="Symbol">=</a> <a id="20924" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="20930" href="Algebra.Structures.html#20781" class="Field">+-cancel</a>

  <a id="IsBooleanSemiring.+-cancelʳ"></a><a id="20942" href="Algebra.Structures.html#20942" class="Function">+-cancelʳ</a> <a id="20952" class="Symbol">:</a> <a id="20954" href="Algebra.Definitions.html#4604" class="Function">RightCancellative</a> <a id="20972" href="Algebra.Structures.html#20686" class="Bound">+</a>
  <a id="20976" href="Algebra.Structures.html#20942" class="Function">+-cancelʳ</a> <a id="20986" class="Symbol">=</a> <a id="20988" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="20994" href="Algebra.Structures.html#20781" class="Field">+-cancel</a>

  <a id="IsBooleanSemiring.*-isIdempotentMonoid"></a><a id="21006" href="Algebra.Structures.html#21006" class="Function">*-isIdempotentMonoid</a> <a id="21027" class="Symbol">:</a> <a id="21029" href="Algebra.Structures.html#5628" class="Record">IsIdempotentMonoid</a> <a id="21048" href="Algebra.Structures.html#20688" class="Bound">*</a> <a id="21050" href="Algebra.Structures.html#20703" class="Bound">1#</a>
  <a id="21055" href="Algebra.Structures.html#21006" class="Function">*-isIdempotentMonoid</a> <a id="21076" class="Symbol">=</a> <a id="21078" class="Keyword">record</a> <a id="21085" class="Symbol">{</a> <a id="21087" href="Algebra.Structures.html#5699" class="Field">isMonoid</a> <a id="21096" class="Symbol">=</a> <a id="21098" href="Algebra.Structures.html#15679" class="Function">*-isMonoid</a> <a id="21109" class="Symbol">;</a> <a id="21111" href="Algebra.Structures.html#5727" class="Field">idem</a> <a id="21116" class="Symbol">=</a> <a id="21118" href="Algebra.Structures.html#20813" class="Field">*-idem</a> <a id="21125" class="Symbol">}</a>

  <a id="21130" class="Keyword">open</a> <a id="21135" href="Algebra.Structures.html#5628" class="Module">IsIdempotentMonoid</a> <a id="21154" href="Algebra.Structures.html#21006" class="Function">*-isIdempotentMonoid</a> <a id="21175" class="Keyword">public</a>
    <a id="21186" class="Keyword">using</a> <a id="21192" class="Symbol">()</a> <a id="21195" class="Keyword">renaming</a> <a id="21204" class="Symbol">(</a><a id="21205" href="Algebra.Structures.html#5787" class="Function">isBand</a> <a id="21212" class="Symbol">to</a> <a id="21215" class="Function">*-isBand</a><a id="21223" class="Symbol">)</a>


<a id="21227" class="Comment">------------------------------------------------------------------------</a>
<a id="21300" class="Comment">-- Structures with 2 binary operations, 1 unary operation &amp; 1 element</a>
<a id="21370" class="Comment">------------------------------------------------------------------------</a>

<a id="21444" class="Keyword">record</a> <a id="IsRingWithoutOne"></a><a id="21451" href="Algebra.Structures.html#21451" class="Record">IsRingWithoutOne</a> <a id="21468" class="Symbol">(</a><a id="21469" href="Algebra.Structures.html#21469" class="Bound">+</a> <a id="21471" href="Algebra.Structures.html#21471" class="Bound">*</a> <a id="21473" class="Symbol">:</a> <a id="21475" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="21479" href="Algebra.Structures.html#622" class="Bound">A</a><a id="21480" class="Symbol">)</a> <a id="21482" class="Symbol">(</a><a id="21483" href="Algebra.Structures.html#21483" class="Bound Operator">-_</a> <a id="21486" class="Symbol">:</a> <a id="21488" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="21492" href="Algebra.Structures.html#622" class="Bound">A</a><a id="21493" class="Symbol">)</a> <a id="21495" class="Symbol">(</a><a id="21496" href="Algebra.Structures.html#21496" class="Bound">0#</a> <a id="21499" class="Symbol">:</a> <a id="21501" href="Algebra.Structures.html#622" class="Bound">A</a><a id="21502" class="Symbol">)</a> <a id="21504" class="Symbol">:</a> <a id="21506" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="21510" class="Symbol">(</a><a id="21511" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="21513" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="21515" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="21516" class="Symbol">)</a> <a id="21518" class="Keyword">where</a>
  <a id="21526" class="Keyword">field</a>
    <a id="IsRingWithoutOne.+-isAbelianGroup"></a><a id="21536" href="Algebra.Structures.html#21536" class="Field">+-isAbelianGroup</a> <a id="21553" class="Symbol">:</a> <a id="21555" href="Algebra.Structures.html#9037" class="Record">IsAbelianGroup</a> <a id="21570" href="Algebra.Structures.html#21469" class="Bound">+</a> <a id="21572" href="Algebra.Structures.html#21496" class="Bound">0#</a> <a id="21575" href="Algebra.Structures.html#21483" class="Bound Operator">-_</a>
    <a id="IsRingWithoutOne.*-cong"></a><a id="21582" href="Algebra.Structures.html#21582" class="Field">*-cong</a>           <a id="21599" class="Symbol">:</a> <a id="21601" href="Algebra.Definitions.html#1336" class="Function">Congruent₂</a> <a id="21612" href="Algebra.Structures.html#21471" class="Bound">*</a>
    <a id="IsRingWithoutOne.*-assoc"></a><a id="21618" href="Algebra.Structures.html#21618" class="Field">*-assoc</a>          <a id="21635" class="Symbol">:</a> <a id="21637" href="Algebra.Definitions.html#1556" class="Function">Associative</a> <a id="21649" href="Algebra.Structures.html#21471" class="Bound">*</a>
    <a id="IsRingWithoutOne.distrib"></a><a id="21655" href="Algebra.Structures.html#21655" class="Field">distrib</a>          <a id="21672" class="Symbol">:</a> <a id="21674" href="Algebra.Structures.html#21471" class="Bound">*</a> <a id="21676" href="Algebra.Definitions.html#3635" class="Function Operator">DistributesOver</a> <a id="21692" href="Algebra.Structures.html#21469" class="Bound">+</a>

  <a id="21697" class="Keyword">open</a> <a id="21702" href="Algebra.Structures.html#9037" class="Module">IsAbelianGroup</a> <a id="21717" href="Algebra.Structures.html#21536" class="Field">+-isAbelianGroup</a> <a id="21734" class="Keyword">public</a>
    <a id="21745" class="Keyword">renaming</a>
    <a id="21758" class="Symbol">(</a> <a id="21760" href="Algebra.Structures.html#3444" class="Function">assoc</a>                   <a id="21784" class="Symbol">to</a> <a id="21787" class="Function">+-assoc</a>
    <a id="21799" class="Symbol">;</a> <a id="21801" href="Algebra.Structures.html#1853" class="Function">∙-cong</a>                  <a id="21825" class="Symbol">to</a> <a id="21828" class="Function">+-cong</a>
    <a id="21839" class="Symbol">;</a> <a id="21841" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a>                 <a id="21865" class="Symbol">to</a> <a id="21868" class="Function">+-congˡ</a>
    <a id="21880" class="Symbol">;</a> <a id="21882" href="Algebra.Consequences.Base.html#1087" class="Function">∙-congʳ</a>                 <a id="21906" class="Symbol">to</a> <a id="21909" class="Function">+-congʳ</a>
    <a id="21921" class="Symbol">;</a> <a id="21923" href="Algebra.Structures.html#4902" class="Function">identity</a>                <a id="21947" class="Symbol">to</a> <a id="21950" class="Function">+-identity</a>
    <a id="21965" class="Symbol">;</a> <a id="21967" href="Algebra.Structures.html#4971" class="Function">identityˡ</a>               <a id="21991" class="Symbol">to</a> <a id="21994" class="Function">+-identityˡ</a>
    <a id="22010" class="Symbol">;</a> <a id="22012" href="Algebra.Structures.html#5032" class="Function">identityʳ</a>               <a id="22036" class="Symbol">to</a> <a id="22039" class="Function">+-identityʳ</a>
    <a id="22055" class="Symbol">;</a> <a id="22057" href="Algebra.Structures.html#7587" class="Function">inverse</a>                 <a id="22081" class="Symbol">to</a> <a id="22084" class="Function">-‿inverse</a>
    <a id="22098" class="Symbol">;</a> <a id="22100" href="Algebra.Structures.html#7954" class="Function">inverseˡ</a>                <a id="22124" class="Symbol">to</a> <a id="22127" class="Function">-‿inverseˡ</a>
    <a id="22142" class="Symbol">;</a> <a id="22144" href="Algebra.Structures.html#8017" class="Function">inverseʳ</a>                <a id="22168" class="Symbol">to</a> <a id="22171" class="Function">-‿inverseʳ</a>
    <a id="22186" class="Symbol">;</a> <a id="22188" href="Algebra.Structures.html#7621" class="Function">⁻¹-cong</a>                 <a id="22212" class="Symbol">to</a> <a id="22215" class="Function">-‿cong</a>
    <a id="22226" class="Symbol">;</a> <a id="22228" href="Algebra.Structures.html#9168" class="Field">comm</a>                    <a id="22252" class="Symbol">to</a> <a id="22255" class="Field">+-comm</a>
    <a id="22266" class="Symbol">;</a> <a id="22268" href="Algebra.Structures.html#3420" class="Function">isMagma</a>                 <a id="22292" class="Symbol">to</a> <a id="22295" class="Function">+-isMagma</a>
    <a id="22309" class="Symbol">;</a> <a id="22311" href="Algebra.Structures.html#4870" class="Function">isSemigroup</a>             <a id="22335" class="Symbol">to</a> <a id="22338" class="Function">+-isSemigroup</a>
    <a id="22356" class="Symbol">;</a> <a id="22358" href="Algebra.Structures.html#7556" class="Function">isMonoid</a>                <a id="22382" class="Symbol">to</a> <a id="22385" class="Function">+-isMonoid</a>
    <a id="22400" class="Symbol">;</a> <a id="22402" href="Algebra.Structures.html#5094" class="Function">isUnitalMagma</a>           <a id="22426" class="Symbol">to</a> <a id="22429" class="Function">+-isUnitalMagma</a>
    <a id="22449" class="Symbol">;</a> <a id="22451" href="Algebra.Structures.html#3835" class="Function">isCommutativeMagma</a>      <a id="22475" class="Symbol">to</a> <a id="22478" class="Function">+-isCommutativeMagma</a>
    <a id="22503" class="Symbol">;</a> <a id="22505" href="Algebra.Structures.html#9268" class="Function">isCommutativeMonoid</a>     <a id="22529" class="Symbol">to</a> <a id="22532" class="Function">+-isCommutativeMonoid</a>
    <a id="22558" class="Symbol">;</a> <a id="22560" href="Algebra.Structures.html#5380" class="Function">isCommutativeSemigroup</a>  <a id="22584" class="Symbol">to</a> <a id="22587" class="Function">+-isCommutativeSemigroup</a>
    <a id="22616" class="Symbol">;</a> <a id="22618" href="Algebra.Structures.html#8699" class="Function">isInvertibleMagma</a>       <a id="22642" class="Symbol">to</a> <a id="22645" class="Function">+-isInvertibleMagma</a>
    <a id="22669" class="Symbol">;</a> <a id="22671" href="Algebra.Structures.html#8857" class="Function">isInvertibleUnitalMagma</a> <a id="22695" class="Symbol">to</a> <a id="22698" class="Function">+-isInvertibleUnitalMagma</a>
    <a id="22728" class="Symbol">;</a> <a id="22730" href="Algebra.Structures.html#9139" class="Field">isGroup</a>                 <a id="22754" class="Symbol">to</a> <a id="22757" class="Field">+-isGroup</a>
    <a id="22771" class="Symbol">)</a>

  <a id="IsRingWithoutOne.distribˡ"></a><a id="22776" href="Algebra.Structures.html#22776" class="Function">distribˡ</a> <a id="22785" class="Symbol">:</a> <a id="22787" href="Algebra.Structures.html#21471" class="Bound">*</a> <a id="22789" href="Algebra.Definitions.html#3397" class="Function Operator">DistributesOverˡ</a> <a id="22806" href="Algebra.Structures.html#21469" class="Bound">+</a>
  <a id="22810" href="Algebra.Structures.html#22776" class="Function">distribˡ</a> <a id="22819" class="Symbol">=</a> <a id="22821" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="22827" href="Algebra.Structures.html#21655" class="Field">distrib</a>

  <a id="IsRingWithoutOne.distribʳ"></a><a id="22838" href="Algebra.Structures.html#22838" class="Function">distribʳ</a> <a id="22847" class="Symbol">:</a> <a id="22849" href="Algebra.Structures.html#21471" class="Bound">*</a> <a id="22851" href="Algebra.Definitions.html#3516" class="Function Operator">DistributesOverʳ</a> <a id="22868" href="Algebra.Structures.html#21469" class="Bound">+</a>
  <a id="22872" href="Algebra.Structures.html#22838" class="Function">distribʳ</a> <a id="22881" class="Symbol">=</a> <a id="22883" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="22889" href="Algebra.Structures.html#21655" class="Field">distrib</a>

  <a id="IsRingWithoutOne.zeroˡ"></a><a id="22900" href="Algebra.Structures.html#22900" class="Function">zeroˡ</a> <a id="22906" class="Symbol">:</a> <a id="22908" href="Algebra.Definitions.html#2119" class="Function">LeftZero</a> <a id="22917" href="Algebra.Structures.html#21496" class="Bound">0#</a> <a id="22920" href="Algebra.Structures.html#21471" class="Bound">*</a>
  <a id="22924" href="Algebra.Structures.html#22900" class="Function">zeroˡ</a> <a id="22930" class="Symbol">=</a> <a id="22932" href="Algebra.Consequences.Setoid.html#11700" class="Function">Consequences.assoc∧distribʳ∧idʳ∧invʳ⇒zeˡ</a> <a id="22973" href="Algebra.Structures.html#1928" class="Function">setoid</a>
    <a id="22984" href="Algebra.Structures.html#21828" class="Function">+-cong</a> <a id="22991" href="Algebra.Structures.html#21582" class="Field">*-cong</a> <a id="22998" href="Algebra.Structures.html#21787" class="Function">+-assoc</a> <a id="23006" href="Algebra.Structures.html#22838" class="Function">distribʳ</a> <a id="23015" href="Algebra.Structures.html#22039" class="Function">+-identityʳ</a> <a id="23027" href="Algebra.Structures.html#22171" class="Function">-‿inverseʳ</a>

  <a id="IsRingWithoutOne.zeroʳ"></a><a id="23041" href="Algebra.Structures.html#23041" class="Function">zeroʳ</a> <a id="23047" class="Symbol">:</a> <a id="23049" href="Algebra.Definitions.html#2184" class="Function">RightZero</a> <a id="23059" href="Algebra.Structures.html#21496" class="Bound">0#</a> <a id="23062" href="Algebra.Structures.html#21471" class="Bound">*</a>
  <a id="23066" href="Algebra.Structures.html#23041" class="Function">zeroʳ</a> <a id="23072" class="Symbol">=</a> <a id="23074" href="Algebra.Consequences.Setoid.html#12402" class="Function">Consequences.assoc∧distribˡ∧idʳ∧invʳ⇒zeʳ</a> <a id="23115" href="Algebra.Structures.html#1928" class="Function">setoid</a>
    <a id="23126" href="Algebra.Structures.html#21828" class="Function">+-cong</a> <a id="23133" href="Algebra.Structures.html#21582" class="Field">*-cong</a> <a id="23140" href="Algebra.Structures.html#21787" class="Function">+-assoc</a> <a id="23148" href="Algebra.Structures.html#22776" class="Function">distribˡ</a> <a id="23157" href="Algebra.Structures.html#22039" class="Function">+-identityʳ</a> <a id="23169" href="Algebra.Structures.html#22171" class="Function">-‿inverseʳ</a>

  <a id="IsRingWithoutOne.zero"></a><a id="23183" href="Algebra.Structures.html#23183" class="Function">zero</a> <a id="23188" class="Symbol">:</a> <a id="23190" href="Algebra.Definitions.html#2251" class="Function">Zero</a> <a id="23195" href="Algebra.Structures.html#21496" class="Bound">0#</a> <a id="23198" href="Algebra.Structures.html#21471" class="Bound">*</a>
  <a id="23202" href="Algebra.Structures.html#23183" class="Function">zero</a> <a id="23207" class="Symbol">=</a> <a id="23209" href="Algebra.Structures.html#22900" class="Function">zeroˡ</a> <a id="23215" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="23217" href="Algebra.Structures.html#23041" class="Function">zeroʳ</a>

  <a id="IsRingWithoutOne.isNearSemiring"></a><a id="23226" href="Algebra.Structures.html#23226" class="Function">isNearSemiring</a> <a id="23241" class="Symbol">:</a> <a id="23243" href="Algebra.Structures.html#10684" class="Record">IsNearSemiring</a> <a id="23258" href="Algebra.Structures.html#21469" class="Bound">+</a> <a id="23260" href="Algebra.Structures.html#21471" class="Bound">*</a> <a id="23262" href="Algebra.Structures.html#21496" class="Bound">0#</a>
  <a id="23267" href="Algebra.Structures.html#23226" class="Function">isNearSemiring</a> <a id="23282" class="Symbol">=</a> <a id="23284" class="Keyword">record</a>
    <a id="23295" class="Symbol">{</a> <a id="23297" href="Algebra.Structures.html#10754" class="Field">+-isMonoid</a> <a id="23308" class="Symbol">=</a> <a id="23310" href="Algebra.Structures.html#22385" class="Function">+-isMonoid</a>
    <a id="23325" class="Symbol">;</a> <a id="23327" href="Algebra.Structures.html#10788" class="Field">*-cong</a> <a id="23334" class="Symbol">=</a> <a id="23336" href="Algebra.Structures.html#21582" class="Field">*-cong</a>
    <a id="23347" class="Symbol">;</a> <a id="23349" href="Algebra.Structures.html#10821" class="Field">*-assoc</a> <a id="23357" class="Symbol">=</a> <a id="23359" href="Algebra.Structures.html#21618" class="Field">*-assoc</a>
    <a id="23371" class="Symbol">;</a> <a id="23373" href="Algebra.Structures.html#10855" class="Field">distribʳ</a> <a id="23382" class="Symbol">=</a> <a id="23384" href="Algebra.Structures.html#22838" class="Function">distribʳ</a>
    <a id="23397" class="Symbol">;</a> <a id="23399" href="Algebra.Structures.html#10896" class="Field">zeroˡ</a> <a id="23405" class="Symbol">=</a> <a id="23407" href="Algebra.Structures.html#22900" class="Function">zeroˡ</a>
    <a id="23417" class="Symbol">}</a>

  <a id="23422" class="Keyword">open</a> <a id="23427" href="Algebra.Structures.html#10684" class="Module">IsNearSemiring</a> <a id="23442" href="Algebra.Structures.html#23226" class="Function">isNearSemiring</a> <a id="23457" class="Keyword">public</a>
    <a id="23468" class="Keyword">using</a> <a id="23474" class="Symbol">(</a><a id="23475" href="Algebra.Structures.html#11319" class="Function">*-isMagma</a><a id="23484" class="Symbol">;</a> <a id="23486" href="Algebra.Structures.html#11436" class="Function">*-isSemigroup</a><a id="23499" class="Symbol">;</a> <a id="23501" href="Algebra.Structures.html#11624" class="Function">*-congˡ</a><a id="23508" class="Symbol">;</a> <a id="23510" href="Algebra.Structures.html#11650" class="Function">*-congʳ</a><a id="23517" class="Symbol">)</a>

<a id="23520" class="Comment">------------------------------------------------------------------------</a>
<a id="23593" class="Comment">-- Structures with 2 binary operations, 1 unary operation &amp; 2 elements</a>
<a id="23664" class="Comment">------------------------------------------------------------------------</a>

<a id="23738" class="Keyword">record</a> <a id="IsNonAssociativeRing"></a><a id="23745" href="Algebra.Structures.html#23745" class="Record">IsNonAssociativeRing</a> <a id="23766" class="Symbol">(</a><a id="23767" href="Algebra.Structures.html#23767" class="Bound">+</a> <a id="23769" href="Algebra.Structures.html#23769" class="Bound">*</a> <a id="23771" class="Symbol">:</a> <a id="23773" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="23777" href="Algebra.Structures.html#622" class="Bound">A</a><a id="23778" class="Symbol">)</a> <a id="23780" class="Symbol">(</a><a id="23781" href="Algebra.Structures.html#23781" class="Bound Operator">-_</a> <a id="23784" class="Symbol">:</a> <a id="23786" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="23790" href="Algebra.Structures.html#622" class="Bound">A</a><a id="23791" class="Symbol">)</a> <a id="23793" class="Symbol">(</a><a id="23794" href="Algebra.Structures.html#23794" class="Bound">0#</a> <a id="23797" href="Algebra.Structures.html#23797" class="Bound">1#</a> <a id="23800" class="Symbol">:</a> <a id="23802" href="Algebra.Structures.html#622" class="Bound">A</a><a id="23803" class="Symbol">)</a> <a id="23805" class="Symbol">:</a> <a id="23807" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="23811" class="Symbol">(</a><a id="23812" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="23814" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="23816" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="23817" class="Symbol">)</a> <a id="23819" class="Keyword">where</a>
  <a id="23827" class="Keyword">field</a>
    <a id="IsNonAssociativeRing.+-isAbelianGroup"></a><a id="23837" href="Algebra.Structures.html#23837" class="Field">+-isAbelianGroup</a> <a id="23854" class="Symbol">:</a> <a id="23856" href="Algebra.Structures.html#9037" class="Record">IsAbelianGroup</a> <a id="23871" href="Algebra.Structures.html#23767" class="Bound">+</a> <a id="23873" href="Algebra.Structures.html#23794" class="Bound">0#</a> <a id="23876" href="Algebra.Structures.html#23781" class="Bound Operator">-_</a>
    <a id="IsNonAssociativeRing.*-cong"></a><a id="23883" href="Algebra.Structures.html#23883" class="Field">*-cong</a>           <a id="23900" class="Symbol">:</a> <a id="23902" href="Algebra.Definitions.html#1336" class="Function">Congruent₂</a> <a id="23913" href="Algebra.Structures.html#23769" class="Bound">*</a>
    <a id="IsNonAssociativeRing.*-identity"></a><a id="23919" href="Algebra.Structures.html#23919" class="Field">*-identity</a>       <a id="23936" class="Symbol">:</a> <a id="23938" href="Algebra.Definitions.html#2033" class="Function">Identity</a> <a id="23947" href="Algebra.Structures.html#23797" class="Bound">1#</a> <a id="23950" href="Algebra.Structures.html#23769" class="Bound">*</a>
    <a id="IsNonAssociativeRing.distrib"></a><a id="23956" href="Algebra.Structures.html#23956" class="Field">distrib</a>          <a id="23973" class="Symbol">:</a> <a id="23975" href="Algebra.Structures.html#23769" class="Bound">*</a> <a id="23977" href="Algebra.Definitions.html#3635" class="Function Operator">DistributesOver</a> <a id="23993" href="Algebra.Structures.html#23767" class="Bound">+</a>
    <a id="IsNonAssociativeRing.zero"></a><a id="23999" href="Algebra.Structures.html#23999" class="Field">zero</a>             <a id="24016" class="Symbol">:</a> <a id="24018" href="Algebra.Definitions.html#2251" class="Function">Zero</a> <a id="24023" href="Algebra.Structures.html#23794" class="Bound">0#</a> <a id="24026" href="Algebra.Structures.html#23769" class="Bound">*</a>

  <a id="24031" class="Keyword">open</a> <a id="24036" href="Algebra.Structures.html#9037" class="Module">IsAbelianGroup</a> <a id="24051" href="Algebra.Structures.html#23837" class="Field">+-isAbelianGroup</a> <a id="24068" class="Keyword">public</a>
    <a id="24079" class="Keyword">renaming</a>
    <a id="24092" class="Symbol">(</a> <a id="24094" href="Algebra.Structures.html#3444" class="Function">assoc</a>                   <a id="24118" class="Symbol">to</a> <a id="24121" class="Function">+-assoc</a>
    <a id="24133" class="Symbol">;</a> <a id="24135" href="Algebra.Structures.html#1853" class="Function">∙-cong</a>                  <a id="24159" class="Symbol">to</a> <a id="24162" class="Function">+-cong</a>
    <a id="24173" class="Symbol">;</a> <a id="24175" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a>                 <a id="24199" class="Symbol">to</a> <a id="24202" class="Function">+-congˡ</a>
    <a id="24214" class="Symbol">;</a> <a id="24216" href="Algebra.Consequences.Base.html#1087" class="Function">∙-congʳ</a>                 <a id="24240" class="Symbol">to</a> <a id="24243" class="Function">+-congʳ</a>
    <a id="24255" class="Symbol">;</a> <a id="24257" href="Algebra.Structures.html#4902" class="Function">identity</a>                <a id="24281" class="Symbol">to</a> <a id="24284" class="Function">+-identity</a>
    <a id="24299" class="Symbol">;</a> <a id="24301" href="Algebra.Structures.html#4971" class="Function">identityˡ</a>               <a id="24325" class="Symbol">to</a> <a id="24328" class="Function">+-identityˡ</a>
    <a id="24344" class="Symbol">;</a> <a id="24346" href="Algebra.Structures.html#5032" class="Function">identityʳ</a>               <a id="24370" class="Symbol">to</a> <a id="24373" class="Function">+-identityʳ</a>
    <a id="24389" class="Symbol">;</a> <a id="24391" href="Algebra.Structures.html#7587" class="Function">inverse</a>                 <a id="24415" class="Symbol">to</a> <a id="24418" class="Function">-‿inverse</a>
    <a id="24432" class="Symbol">;</a> <a id="24434" href="Algebra.Structures.html#7954" class="Function">inverseˡ</a>                <a id="24458" class="Symbol">to</a> <a id="24461" class="Function">-‿inverseˡ</a>
    <a id="24476" class="Symbol">;</a> <a id="24478" href="Algebra.Structures.html#8017" class="Function">inverseʳ</a>                <a id="24502" class="Symbol">to</a> <a id="24505" class="Function">-‿inverseʳ</a>
    <a id="24520" class="Symbol">;</a> <a id="24522" href="Algebra.Structures.html#7621" class="Function">⁻¹-cong</a>                 <a id="24546" class="Symbol">to</a> <a id="24549" class="Function">-‿cong</a>
    <a id="24560" class="Symbol">;</a> <a id="24562" href="Algebra.Structures.html#9168" class="Field">comm</a>                    <a id="24586" class="Symbol">to</a> <a id="24589" class="Field">+-comm</a>
    <a id="24600" class="Symbol">;</a> <a id="24602" href="Algebra.Structures.html#3420" class="Function">isMagma</a>                 <a id="24626" class="Symbol">to</a> <a id="24629" class="Function">+-isMagma</a>
    <a id="24643" class="Symbol">;</a> <a id="24645" href="Algebra.Structures.html#4870" class="Function">isSemigroup</a>             <a id="24669" class="Symbol">to</a> <a id="24672" class="Function">+-isSemigroup</a>
    <a id="24690" class="Symbol">;</a> <a id="24692" href="Algebra.Structures.html#7556" class="Function">isMonoid</a>                <a id="24716" class="Symbol">to</a> <a id="24719" class="Function">+-isMonoid</a>
    <a id="24734" class="Symbol">;</a> <a id="24736" href="Algebra.Structures.html#5094" class="Function">isUnitalMagma</a>           <a id="24760" class="Symbol">to</a> <a id="24763" class="Function">+-isUnitalMagma</a>
    <a id="24783" class="Symbol">;</a> <a id="24785" href="Algebra.Structures.html#3835" class="Function">isCommutativeMagma</a>      <a id="24809" class="Symbol">to</a> <a id="24812" class="Function">+-isCommutativeMagma</a>
    <a id="24837" class="Symbol">;</a> <a id="24839" href="Algebra.Structures.html#9268" class="Function">isCommutativeMonoid</a>     <a id="24863" class="Symbol">to</a> <a id="24866" class="Function">+-isCommutativeMonoid</a>
    <a id="24892" class="Symbol">;</a> <a id="24894" href="Algebra.Structures.html#5380" class="Function">isCommutativeSemigroup</a>  <a id="24918" class="Symbol">to</a> <a id="24921" class="Function">+-isCommutativeSemigroup</a>
    <a id="24950" class="Symbol">;</a> <a id="24952" href="Algebra.Structures.html#8699" class="Function">isInvertibleMagma</a>       <a id="24976" class="Symbol">to</a> <a id="24979" class="Function">+-isInvertibleMagma</a>
    <a id="25003" class="Symbol">;</a> <a id="25005" href="Algebra.Structures.html#8857" class="Function">isInvertibleUnitalMagma</a> <a id="25029" class="Symbol">to</a> <a id="25032" class="Function">+-isInvertibleUnitalMagma</a>
    <a id="25062" class="Symbol">;</a> <a id="25064" href="Algebra.Structures.html#9139" class="Field">isGroup</a>                 <a id="25088" class="Symbol">to</a> <a id="25091" class="Field">+-isGroup</a>
    <a id="25105" class="Symbol">)</a>

  <a id="IsNonAssociativeRing.zeroˡ"></a><a id="25110" href="Algebra.Structures.html#25110" class="Function">zeroˡ</a> <a id="25116" class="Symbol">:</a> <a id="25118" href="Algebra.Definitions.html#2119" class="Function">LeftZero</a> <a id="25127" href="Algebra.Structures.html#23794" class="Bound">0#</a> <a id="25130" href="Algebra.Structures.html#23769" class="Bound">*</a>
  <a id="25134" href="Algebra.Structures.html#25110" class="Function">zeroˡ</a> <a id="25140" class="Symbol">=</a> <a id="25142" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="25148" href="Algebra.Structures.html#23999" class="Field">zero</a>

  <a id="IsNonAssociativeRing.zeroʳ"></a><a id="25156" href="Algebra.Structures.html#25156" class="Function">zeroʳ</a> <a id="25162" class="Symbol">:</a> <a id="25164" href="Algebra.Definitions.html#2184" class="Function">RightZero</a> <a id="25174" href="Algebra.Structures.html#23794" class="Bound">0#</a> <a id="25177" href="Algebra.Structures.html#23769" class="Bound">*</a>
  <a id="25181" href="Algebra.Structures.html#25156" class="Function">zeroʳ</a> <a id="25187" class="Symbol">=</a> <a id="25189" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="25195" href="Algebra.Structures.html#23999" class="Field">zero</a>

  <a id="IsNonAssociativeRing.distribˡ"></a><a id="25203" href="Algebra.Structures.html#25203" class="Function">distribˡ</a> <a id="25212" class="Symbol">:</a> <a id="25214" href="Algebra.Structures.html#23769" class="Bound">*</a> <a id="25216" href="Algebra.Definitions.html#3397" class="Function Operator">DistributesOverˡ</a> <a id="25233" href="Algebra.Structures.html#23767" class="Bound">+</a>
  <a id="25237" href="Algebra.Structures.html#25203" class="Function">distribˡ</a> <a id="25246" class="Symbol">=</a> <a id="25248" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="25254" href="Algebra.Structures.html#23956" class="Field">distrib</a>

  <a id="IsNonAssociativeRing.distribʳ"></a><a id="25265" href="Algebra.Structures.html#25265" class="Function">distribʳ</a> <a id="25274" class="Symbol">:</a> <a id="25276" href="Algebra.Structures.html#23769" class="Bound">*</a> <a id="25278" href="Algebra.Definitions.html#3516" class="Function Operator">DistributesOverʳ</a> <a id="25295" href="Algebra.Structures.html#23767" class="Bound">+</a>
  <a id="25299" href="Algebra.Structures.html#25265" class="Function">distribʳ</a> <a id="25308" class="Symbol">=</a> <a id="25310" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="25316" href="Algebra.Structures.html#23956" class="Field">distrib</a>

  <a id="IsNonAssociativeRing.*-isMagma"></a><a id="25327" href="Algebra.Structures.html#25327" class="Function">*-isMagma</a> <a id="25337" class="Symbol">:</a> <a id="25339" href="Algebra.Structures.html#1763" class="Record">IsMagma</a> <a id="25347" href="Algebra.Structures.html#23769" class="Bound">*</a>
  <a id="25351" href="Algebra.Structures.html#25327" class="Function">*-isMagma</a> <a id="25361" class="Symbol">=</a> <a id="25363" class="Keyword">record</a>
    <a id="25374" class="Symbol">{</a> <a id="25376" href="Algebra.Structures.html#1815" class="Field">isEquivalence</a> <a id="25390" class="Symbol">=</a> <a id="25392" href="Algebra.Structures.html#1815" class="Function">isEquivalence</a>
    <a id="25410" class="Symbol">;</a> <a id="25412" href="Algebra.Structures.html#1853" class="Field">∙-cong</a>        <a id="25426" class="Symbol">=</a> <a id="25428" href="Algebra.Structures.html#23883" class="Field">*-cong</a>
    <a id="25439" class="Symbol">}</a>

  <a id="IsNonAssociativeRing.*-identityˡ"></a><a id="25444" href="Algebra.Structures.html#25444" class="Function">*-identityˡ</a> <a id="25456" class="Symbol">:</a> <a id="25458" href="Algebra.Definitions.html#1885" class="Function">LeftIdentity</a> <a id="25471" href="Algebra.Structures.html#23797" class="Bound">1#</a> <a id="25474" href="Algebra.Structures.html#23769" class="Bound">*</a>
  <a id="25478" href="Algebra.Structures.html#25444" class="Function">*-identityˡ</a> <a id="25490" class="Symbol">=</a> <a id="25492" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="25498" href="Algebra.Structures.html#23919" class="Field">*-identity</a>

  <a id="IsNonAssociativeRing.*-identityʳ"></a><a id="25512" href="Algebra.Structures.html#25512" class="Function">*-identityʳ</a> <a id="25524" class="Symbol">:</a> <a id="25526" href="Algebra.Definitions.html#1958" class="Function">RightIdentity</a> <a id="25540" href="Algebra.Structures.html#23797" class="Bound">1#</a> <a id="25543" href="Algebra.Structures.html#23769" class="Bound">*</a>
  <a id="25547" href="Algebra.Structures.html#25512" class="Function">*-identityʳ</a> <a id="25559" class="Symbol">=</a> <a id="25561" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="25567" href="Algebra.Structures.html#23919" class="Field">*-identity</a>

  <a id="IsNonAssociativeRing.*-isUnitalMagma"></a><a id="25581" href="Algebra.Structures.html#25581" class="Function">*-isUnitalMagma</a> <a id="25597" class="Symbol">:</a> <a id="25599" href="Algebra.Structures.html#4531" class="Record">IsUnitalMagma</a> <a id="25613" href="Algebra.Structures.html#23769" class="Bound">*</a> <a id="25615" href="Algebra.Structures.html#23797" class="Bound">1#</a>
  <a id="25620" href="Algebra.Structures.html#25581" class="Function">*-isUnitalMagma</a> <a id="25636" class="Symbol">=</a> <a id="25638" class="Keyword">record</a>
    <a id="25649" class="Symbol">{</a> <a id="25651" href="Algebra.Structures.html#4597" class="Field">isMagma</a> <a id="25659" class="Symbol">=</a> <a id="25661" href="Algebra.Structures.html#25327" class="Function">*-isMagma</a>
    <a id="25675" class="Symbol">;</a> <a id="25677" href="Algebra.Structures.html#4622" class="Field">identity</a> <a id="25686" class="Symbol">=</a> <a id="25688" href="Algebra.Structures.html#23919" class="Field">*-identity</a>
    <a id="25703" class="Symbol">}</a>

  <a id="25708" class="Keyword">open</a> <a id="25713" href="Algebra.Structures.html#4531" class="Module">IsUnitalMagma</a> <a id="25727" href="Algebra.Structures.html#25581" class="Function">*-isUnitalMagma</a> <a id="25743" class="Keyword">public</a>
    <a id="25754" class="Keyword">using</a> <a id="25760" class="Symbol">()</a>
    <a id="25767" class="Keyword">renaming</a>
    <a id="25780" class="Symbol">(</a> <a id="25782" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a>   <a id="25792" class="Symbol">to</a> <a id="25795" class="Function">*-congˡ</a>
    <a id="25807" class="Symbol">;</a> <a id="25809" href="Algebra.Consequences.Base.html#1087" class="Function">∙-congʳ</a>   <a id="25819" class="Symbol">to</a> <a id="25822" class="Function">*-congʳ</a>
    <a id="25834" class="Symbol">)</a>

<a id="25837" class="Keyword">record</a> <a id="IsNearring"></a><a id="25844" href="Algebra.Structures.html#25844" class="Record">IsNearring</a> <a id="25855" class="Symbol">(</a><a id="25856" href="Algebra.Structures.html#25856" class="Bound">+</a> <a id="25858" href="Algebra.Structures.html#25858" class="Bound">*</a> <a id="25860" class="Symbol">:</a> <a id="25862" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="25866" href="Algebra.Structures.html#622" class="Bound">A</a><a id="25867" class="Symbol">)</a> <a id="25869" class="Symbol">(</a><a id="25870" href="Algebra.Structures.html#25870" class="Bound">0#</a> <a id="25873" href="Algebra.Structures.html#25873" class="Bound">1#</a> <a id="25876" class="Symbol">:</a> <a id="25878" href="Algebra.Structures.html#622" class="Bound">A</a><a id="25879" class="Symbol">)</a> <a id="25881" class="Symbol">(</a><a id="25882" href="Algebra.Structures.html#25882" class="Bound Operator">_⁻¹</a> <a id="25886" class="Symbol">:</a> <a id="25888" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="25892" href="Algebra.Structures.html#622" class="Bound">A</a><a id="25893" class="Symbol">)</a> <a id="25895" class="Symbol">:</a> <a id="25897" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="25901" class="Symbol">(</a><a id="25902" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="25904" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="25906" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="25907" class="Symbol">)</a> <a id="25909" class="Keyword">where</a>
  <a id="25917" class="Keyword">field</a>
    <a id="IsNearring.isQuasiring"></a><a id="25927" href="Algebra.Structures.html#25927" class="Field">isQuasiring</a> <a id="25939" class="Symbol">:</a> <a id="25941" href="Algebra.Structures.html#19107" class="Record">IsQuasiring</a> <a id="25953" href="Algebra.Structures.html#25856" class="Bound">+</a> <a id="25955" href="Algebra.Structures.html#25858" class="Bound">*</a> <a id="25957" href="Algebra.Structures.html#25870" class="Bound">0#</a> <a id="25960" href="Algebra.Structures.html#25873" class="Bound">1#</a>
    <a id="IsNearring.+-inverse"></a><a id="25967" href="Algebra.Structures.html#25967" class="Field">+-inverse</a>   <a id="25979" class="Symbol">:</a> <a id="25981" href="Algebra.Definitions.html#2499" class="Function">Inverse</a> <a id="25989" href="Algebra.Structures.html#25870" class="Bound">0#</a> <a id="25992" href="Algebra.Structures.html#25882" class="Bound Operator">_⁻¹</a> <a id="25996" href="Algebra.Structures.html#25856" class="Bound">+</a>
    <a id="IsNearring.⁻¹-cong"></a><a id="26002" href="Algebra.Structures.html#26002" class="Field">⁻¹-cong</a>     <a id="26014" class="Symbol">:</a> <a id="26016" href="Algebra.Definitions.html#1276" class="Function">Congruent₁</a> <a id="26027" href="Algebra.Structures.html#25882" class="Bound Operator">_⁻¹</a>

  <a id="26034" class="Keyword">open</a> <a id="26039" href="Algebra.Structures.html#19107" class="Module">IsQuasiring</a> <a id="26051" href="Algebra.Structures.html#25927" class="Field">isQuasiring</a> <a id="26063" class="Keyword">public</a>

  <a id="IsNearring.+-inverseˡ"></a><a id="26073" href="Algebra.Structures.html#26073" class="Function">+-inverseˡ</a> <a id="26084" class="Symbol">:</a> <a id="26086" href="Algebra.Definitions.html#2321" class="Function">LeftInverse</a> <a id="26098" href="Algebra.Structures.html#25870" class="Bound">0#</a> <a id="26101" href="Algebra.Structures.html#25882" class="Bound Operator">_⁻¹</a> <a id="26105" href="Algebra.Structures.html#25856" class="Bound">+</a>
  <a id="26109" href="Algebra.Structures.html#26073" class="Function">+-inverseˡ</a> <a id="26120" class="Symbol">=</a> <a id="26122" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="26128" href="Algebra.Structures.html#25967" class="Field">+-inverse</a>

  <a id="IsNearring.+-inverseʳ"></a><a id="26141" href="Algebra.Structures.html#26141" class="Function">+-inverseʳ</a> <a id="26152" class="Symbol">:</a> <a id="26154" href="Algebra.Definitions.html#2409" class="Function">RightInverse</a> <a id="26167" href="Algebra.Structures.html#25870" class="Bound">0#</a> <a id="26170" href="Algebra.Structures.html#25882" class="Bound Operator">_⁻¹</a> <a id="26174" href="Algebra.Structures.html#25856" class="Bound">+</a>
  <a id="26178" href="Algebra.Structures.html#26141" class="Function">+-inverseʳ</a> <a id="26189" class="Symbol">=</a> <a id="26191" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="26197" href="Algebra.Structures.html#25967" class="Field">+-inverse</a>

<a id="26208" class="Keyword">record</a> <a id="IsRing"></a><a id="26215" href="Algebra.Structures.html#26215" class="Record">IsRing</a> <a id="26222" class="Symbol">(</a><a id="26223" href="Algebra.Structures.html#26223" class="Bound">+</a> <a id="26225" href="Algebra.Structures.html#26225" class="Bound">*</a> <a id="26227" class="Symbol">:</a> <a id="26229" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="26233" href="Algebra.Structures.html#622" class="Bound">A</a><a id="26234" class="Symbol">)</a> <a id="26236" class="Symbol">(</a><a id="26237" href="Algebra.Structures.html#26237" class="Bound Operator">-_</a> <a id="26240" class="Symbol">:</a> <a id="26242" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="26246" href="Algebra.Structures.html#622" class="Bound">A</a><a id="26247" class="Symbol">)</a> <a id="26249" class="Symbol">(</a><a id="26250" href="Algebra.Structures.html#26250" class="Bound">0#</a> <a id="26253" href="Algebra.Structures.html#26253" class="Bound">1#</a> <a id="26256" class="Symbol">:</a> <a id="26258" href="Algebra.Structures.html#622" class="Bound">A</a><a id="26259" class="Symbol">)</a> <a id="26261" class="Symbol">:</a> <a id="26263" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="26267" class="Symbol">(</a><a id="26268" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="26270" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="26272" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="26273" class="Symbol">)</a> <a id="26275" class="Keyword">where</a>
  <a id="26283" class="Keyword">field</a>
    <a id="IsRing.+-isAbelianGroup"></a><a id="26293" href="Algebra.Structures.html#26293" class="Field">+-isAbelianGroup</a> <a id="26310" class="Symbol">:</a> <a id="26312" href="Algebra.Structures.html#9037" class="Record">IsAbelianGroup</a> <a id="26327" href="Algebra.Structures.html#26223" class="Bound">+</a> <a id="26329" href="Algebra.Structures.html#26250" class="Bound">0#</a> <a id="26332" href="Algebra.Structures.html#26237" class="Bound Operator">-_</a>
    <a id="IsRing.*-cong"></a><a id="26339" href="Algebra.Structures.html#26339" class="Field">*-cong</a>           <a id="26356" class="Symbol">:</a> <a id="26358" href="Algebra.Definitions.html#1336" class="Function">Congruent₂</a> <a id="26369" href="Algebra.Structures.html#26225" class="Bound">*</a>
    <a id="IsRing.*-assoc"></a><a id="26375" href="Algebra.Structures.html#26375" class="Field">*-assoc</a>          <a id="26392" class="Symbol">:</a> <a id="26394" href="Algebra.Definitions.html#1556" class="Function">Associative</a> <a id="26406" href="Algebra.Structures.html#26225" class="Bound">*</a>
    <a id="IsRing.*-identity"></a><a id="26412" href="Algebra.Structures.html#26412" class="Field">*-identity</a>       <a id="26429" class="Symbol">:</a> <a id="26431" href="Algebra.Definitions.html#2033" class="Function">Identity</a> <a id="26440" href="Algebra.Structures.html#26253" class="Bound">1#</a> <a id="26443" href="Algebra.Structures.html#26225" class="Bound">*</a>
    <a id="IsRing.distrib"></a><a id="26449" href="Algebra.Structures.html#26449" class="Field">distrib</a>          <a id="26466" class="Symbol">:</a> <a id="26468" href="Algebra.Structures.html#26225" class="Bound">*</a> <a id="26470" href="Algebra.Definitions.html#3635" class="Function Operator">DistributesOver</a> <a id="26486" href="Algebra.Structures.html#26223" class="Bound">+</a>

  <a id="IsRing.isRingWithoutOne"></a><a id="26491" href="Algebra.Structures.html#26491" class="Function">isRingWithoutOne</a> <a id="26508" class="Symbol">:</a> <a id="26510" href="Algebra.Structures.html#21451" class="Record">IsRingWithoutOne</a> <a id="26527" href="Algebra.Structures.html#26223" class="Bound">+</a> <a id="26529" href="Algebra.Structures.html#26225" class="Bound">*</a> <a id="26531" href="Algebra.Structures.html#26237" class="Bound Operator">-_</a> <a id="26534" href="Algebra.Structures.html#26250" class="Bound">0#</a>
  <a id="26539" href="Algebra.Structures.html#26491" class="Function">isRingWithoutOne</a> <a id="26556" class="Symbol">=</a> <a id="26558" class="Keyword">record</a>
    <a id="26569" class="Symbol">{</a> <a id="26571" href="Algebra.Structures.html#21536" class="Field">+-isAbelianGroup</a> <a id="26588" class="Symbol">=</a> <a id="26590" href="Algebra.Structures.html#26293" class="Field">+-isAbelianGroup</a>
    <a id="26611" class="Symbol">;</a> <a id="26613" href="Algebra.Structures.html#21582" class="Field">*-cong</a>  <a id="26621" class="Symbol">=</a> <a id="26623" href="Algebra.Structures.html#26339" class="Field">*-cong</a>
    <a id="26634" class="Symbol">;</a> <a id="26636" href="Algebra.Structures.html#21618" class="Field">*-assoc</a> <a id="26644" class="Symbol">=</a> <a id="26646" href="Algebra.Structures.html#26375" class="Field">*-assoc</a>
    <a id="26658" class="Symbol">;</a> <a id="26660" href="Algebra.Structures.html#21655" class="Field">distrib</a> <a id="26668" class="Symbol">=</a> <a id="26670" href="Algebra.Structures.html#26449" class="Field">distrib</a>
    <a id="26682" class="Symbol">}</a>

  <a id="26687" class="Keyword">open</a> <a id="26692" href="Algebra.Structures.html#21451" class="Module">IsRingWithoutOne</a> <a id="26709" href="Algebra.Structures.html#26491" class="Function">isRingWithoutOne</a> <a id="26726" class="Keyword">public</a>
    <a id="26737" class="Keyword">hiding</a> <a id="26744" class="Symbol">(</a><a id="26745" href="Algebra.Structures.html#21536" class="Field">+-isAbelianGroup</a><a id="26761" class="Symbol">;</a> <a id="26763" href="Algebra.Structures.html#21582" class="Field">*-cong</a><a id="26769" class="Symbol">;</a> <a id="26771" href="Algebra.Structures.html#21618" class="Field">*-assoc</a><a id="26778" class="Symbol">;</a> <a id="26780" href="Algebra.Structures.html#21655" class="Field">distrib</a><a id="26787" class="Symbol">)</a>

  <a id="IsRing.*-isMonoid"></a><a id="26792" href="Algebra.Structures.html#26792" class="Function">*-isMonoid</a> <a id="26803" class="Symbol">:</a> <a id="26805" href="Algebra.Structures.html#4809" class="Record">IsMonoid</a> <a id="26814" href="Algebra.Structures.html#26225" class="Bound">*</a> <a id="26816" href="Algebra.Structures.html#26253" class="Bound">1#</a>
  <a id="26821" href="Algebra.Structures.html#26792" class="Function">*-isMonoid</a> <a id="26832" class="Symbol">=</a> <a id="26834" class="Keyword">record</a>
    <a id="26845" class="Symbol">{</a> <a id="26847" href="Algebra.Structures.html#4870" class="Field">isSemigroup</a> <a id="26859" class="Symbol">=</a> <a id="26861" href="Algebra.Structures.html#11436" class="Function">*-isSemigroup</a>
    <a id="26879" class="Symbol">;</a> <a id="26881" href="Algebra.Structures.html#4902" class="Field">identity</a>    <a id="26893" class="Symbol">=</a> <a id="26895" href="Algebra.Structures.html#26412" class="Field">*-identity</a>
    <a id="26910" class="Symbol">}</a>

  <a id="26915" class="Keyword">open</a> <a id="26920" href="Algebra.Structures.html#4809" class="Module">IsMonoid</a> <a id="26929" href="Algebra.Structures.html#26792" class="Function">*-isMonoid</a> <a id="26940" class="Keyword">public</a>
    <a id="26951" class="Keyword">using</a> <a id="26957" class="Symbol">()</a>
    <a id="26964" class="Keyword">renaming</a>
    <a id="26977" class="Symbol">(</a> <a id="26979" href="Algebra.Structures.html#4971" class="Function">identityˡ</a>   <a id="26991" class="Symbol">to</a> <a id="26994" class="Function">*-identityˡ</a>
    <a id="27010" class="Symbol">;</a> <a id="27012" href="Algebra.Structures.html#5032" class="Function">identityʳ</a>   <a id="27024" class="Symbol">to</a> <a id="27027" class="Function">*-identityʳ</a>
    <a id="27043" class="Symbol">)</a>

  <a id="IsRing.isSemiringWithoutAnnihilatingZero"></a><a id="27048" href="Algebra.Structures.html#27048" class="Function">isSemiringWithoutAnnihilatingZero</a>
    <a id="27086" class="Symbol">:</a> <a id="27088" href="Algebra.Structures.html#14143" class="Record">IsSemiringWithoutAnnihilatingZero</a> <a id="27122" href="Algebra.Structures.html#26223" class="Bound">+</a> <a id="27124" href="Algebra.Structures.html#26225" class="Bound">*</a> <a id="27126" href="Algebra.Structures.html#26250" class="Bound">0#</a> <a id="27129" href="Algebra.Structures.html#26253" class="Bound">1#</a>
  <a id="27134" href="Algebra.Structures.html#27048" class="Function">isSemiringWithoutAnnihilatingZero</a> <a id="27168" class="Symbol">=</a> <a id="27170" class="Keyword">record</a>
    <a id="27181" class="Symbol">{</a> <a id="27183" href="Algebra.Structures.html#14405" class="Field">+-isCommutativeMonoid</a> <a id="27205" class="Symbol">=</a> <a id="27207" href="Algebra.Structures.html#22532" class="Function">+-isCommutativeMonoid</a>
    <a id="27233" class="Symbol">;</a> <a id="27235" href="Algebra.Structures.html#14458" class="Field">*-cong</a>                <a id="27257" class="Symbol">=</a> <a id="27259" href="Algebra.Structures.html#26339" class="Field">*-cong</a>
    <a id="27270" class="Symbol">;</a> <a id="27272" href="Algebra.Structures.html#14499" class="Field">*-assoc</a>               <a id="27294" class="Symbol">=</a> <a id="27296" href="Algebra.Structures.html#26375" class="Field">*-assoc</a>
    <a id="27308" class="Symbol">;</a> <a id="27310" href="Algebra.Structures.html#14541" class="Field">*-identity</a>            <a id="27332" class="Symbol">=</a> <a id="27334" href="Algebra.Structures.html#26412" class="Field">*-identity</a>
    <a id="27349" class="Symbol">;</a> <a id="27351" href="Algebra.Structures.html#14583" class="Field">distrib</a>               <a id="27373" class="Symbol">=</a> <a id="27375" href="Algebra.Structures.html#26449" class="Field">distrib</a>
    <a id="27387" class="Symbol">}</a>

  <a id="IsRing.isSemiring"></a><a id="27392" href="Algebra.Structures.html#27392" class="Function">isSemiring</a> <a id="27403" class="Symbol">:</a> <a id="27405" href="Algebra.Structures.html#15999" class="Record">IsSemiring</a> <a id="27416" href="Algebra.Structures.html#26223" class="Bound">+</a> <a id="27418" href="Algebra.Structures.html#26225" class="Bound">*</a> <a id="27420" href="Algebra.Structures.html#26250" class="Bound">0#</a> <a id="27423" href="Algebra.Structures.html#26253" class="Bound">1#</a>
  <a id="27428" href="Algebra.Structures.html#27392" class="Function">isSemiring</a> <a id="27439" class="Symbol">=</a> <a id="27441" class="Keyword">record</a>
    <a id="27452" class="Symbol">{</a> <a id="27454" href="Algebra.Structures.html#16068" class="Field">isSemiringWithoutAnnihilatingZero</a> <a id="27488" class="Symbol">=</a>
        <a id="27498" href="Algebra.Structures.html#27048" class="Function">isSemiringWithoutAnnihilatingZero</a>
    <a id="27536" class="Symbol">;</a> <a id="27538" href="Algebra.Structures.html#16158" class="Field">zero</a> <a id="27543" class="Symbol">=</a> <a id="27545" href="Algebra.Structures.html#23183" class="Function">zero</a>
    <a id="27554" class="Symbol">}</a>

  <a id="27559" class="Keyword">open</a> <a id="27564" href="Algebra.Structures.html#15999" class="Module">IsSemiring</a> <a id="27575" href="Algebra.Structures.html#27392" class="Function">isSemiring</a> <a id="27586" class="Keyword">public</a>
    <a id="27597" class="Keyword">using</a> <a id="27603" class="Symbol">(</a><a id="27604" href="Algebra.Structures.html#16270" class="Function">isSemiringWithoutOne</a><a id="27624" class="Symbol">)</a>


<a id="27628" class="Keyword">record</a> <a id="IsCommutativeRing"></a><a id="27635" href="Algebra.Structures.html#27635" class="Record">IsCommutativeRing</a>
         <a id="27662" class="Symbol">(</a><a id="27663" href="Algebra.Structures.html#27663" class="Bound">+</a> <a id="27665" href="Algebra.Structures.html#27665" class="Bound">*</a> <a id="27667" class="Symbol">:</a> <a id="27669" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="27673" href="Algebra.Structures.html#622" class="Bound">A</a><a id="27674" class="Symbol">)</a> <a id="27676" class="Symbol">(</a><a id="27677" href="Algebra.Structures.html#27677" class="Bound">-</a> <a id="27679" class="Symbol">:</a> <a id="27681" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="27685" href="Algebra.Structures.html#622" class="Bound">A</a><a id="27686" class="Symbol">)</a> <a id="27688" class="Symbol">(</a><a id="27689" href="Algebra.Structures.html#27689" class="Bound">0#</a> <a id="27692" href="Algebra.Structures.html#27692" class="Bound">1#</a> <a id="27695" class="Symbol">:</a> <a id="27697" href="Algebra.Structures.html#622" class="Bound">A</a><a id="27698" class="Symbol">)</a> <a id="27700" class="Symbol">:</a> <a id="27702" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="27706" class="Symbol">(</a><a id="27707" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="27709" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="27711" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="27712" class="Symbol">)</a> <a id="27714" class="Keyword">where</a>
  <a id="27722" class="Keyword">field</a>
    <a id="IsCommutativeRing.isRing"></a><a id="27732" href="Algebra.Structures.html#27732" class="Field">isRing</a> <a id="27739" class="Symbol">:</a> <a id="27741" href="Algebra.Structures.html#26215" class="Record">IsRing</a> <a id="27748" href="Algebra.Structures.html#27663" class="Bound">+</a> <a id="27750" href="Algebra.Structures.html#27665" class="Bound">*</a> <a id="27752" href="Algebra.Structures.html#27677" class="Bound">-</a> <a id="27754" href="Algebra.Structures.html#27689" class="Bound">0#</a> <a id="27757" href="Algebra.Structures.html#27692" class="Bound">1#</a>
    <a id="IsCommutativeRing.*-comm"></a><a id="27764" href="Algebra.Structures.html#27764" class="Field">*-comm</a> <a id="27771" class="Symbol">:</a> <a id="27773" href="Algebra.Definitions.html#1643" class="Function">Commutative</a> <a id="27785" href="Algebra.Structures.html#27665" class="Bound">*</a>

  <a id="27790" class="Keyword">open</a> <a id="27795" href="Algebra.Structures.html#26215" class="Module">IsRing</a> <a id="27802" href="Algebra.Structures.html#27732" class="Field">isRing</a> <a id="27809" class="Keyword">public</a>

  <a id="IsCommutativeRing.isCommutativeSemiring"></a><a id="27819" href="Algebra.Structures.html#27819" class="Function">isCommutativeSemiring</a> <a id="27841" class="Symbol">:</a> <a id="27843" href="Algebra.Structures.html#16686" class="Record">IsCommutativeSemiring</a> <a id="27865" href="Algebra.Structures.html#27663" class="Bound">+</a> <a id="27867" href="Algebra.Structures.html#27665" class="Bound">*</a> <a id="27869" href="Algebra.Structures.html#27689" class="Bound">0#</a> <a id="27872" href="Algebra.Structures.html#27692" class="Bound">1#</a>
  <a id="27877" href="Algebra.Structures.html#27819" class="Function">isCommutativeSemiring</a> <a id="27899" class="Symbol">=</a> <a id="27901" class="Keyword">record</a>
    <a id="27912" class="Symbol">{</a> <a id="27914" href="Algebra.Structures.html#16766" class="Field">isSemiring</a> <a id="27925" class="Symbol">=</a> <a id="27927" href="Algebra.Structures.html#27392" class="Function">isSemiring</a>
    <a id="27942" class="Symbol">;</a> <a id="27944" href="Algebra.Structures.html#16804" class="Field">*-comm</a> <a id="27951" class="Symbol">=</a> <a id="27953" href="Algebra.Structures.html#27764" class="Field">*-comm</a>
    <a id="27964" class="Symbol">}</a>

  <a id="27969" class="Keyword">open</a> <a id="27974" href="Algebra.Structures.html#16686" class="Module">IsCommutativeSemiring</a> <a id="27996" href="Algebra.Structures.html#27819" class="Function">isCommutativeSemiring</a> <a id="28018" class="Keyword">public</a>
    <a id="28029" class="Keyword">using</a>
    <a id="28039" class="Symbol">(</a> <a id="28041" href="Algebra.Structures.html#16871" class="Function">isCommutativeSemiringWithoutOne</a>
    <a id="28077" class="Symbol">;</a> <a id="28079" href="Algebra.Structures.html#13914" class="Function">*-isCommutativeMagma</a>
    <a id="28104" class="Symbol">;</a> <a id="28106" href="Algebra.Structures.html#13651" class="Function">*-isCommutativeSemigroup</a>
    <a id="28135" class="Symbol">;</a> <a id="28137" href="Algebra.Structures.html#17225" class="Function">*-isCommutativeMonoid</a>
    <a id="28163" class="Symbol">)</a>


<a id="28167" class="Keyword">record</a> <a id="IsBooleanRing"></a><a id="28174" href="Algebra.Structures.html#28174" class="Record">IsBooleanRing</a>
         <a id="28197" class="Symbol">(</a><a id="28198" href="Algebra.Structures.html#28198" class="Bound">+</a> <a id="28200" href="Algebra.Structures.html#28200" class="Bound">*</a> <a id="28202" class="Symbol">:</a> <a id="28204" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="28208" href="Algebra.Structures.html#622" class="Bound">A</a><a id="28209" class="Symbol">)</a> <a id="28211" class="Symbol">(</a><a id="28212" href="Algebra.Structures.html#28212" class="Bound">-</a> <a id="28214" class="Symbol">:</a> <a id="28216" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="28220" href="Algebra.Structures.html#622" class="Bound">A</a><a id="28221" class="Symbol">)</a> <a id="28223" class="Symbol">(</a><a id="28224" href="Algebra.Structures.html#28224" class="Bound">0#</a> <a id="28227" href="Algebra.Structures.html#28227" class="Bound">1#</a> <a id="28230" class="Symbol">:</a> <a id="28232" href="Algebra.Structures.html#622" class="Bound">A</a><a id="28233" class="Symbol">)</a> <a id="28235" class="Symbol">:</a> <a id="28237" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="28241" class="Symbol">(</a><a id="28242" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="28244" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="28246" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="28247" class="Symbol">)</a> <a id="28249" class="Keyword">where</a>
  <a id="28257" class="Keyword">field</a>
    <a id="IsBooleanRing.isCommutativeRing"></a><a id="28267" href="Algebra.Structures.html#28267" class="Field">isCommutativeRing</a> <a id="28285" class="Symbol">:</a> <a id="28287" href="Algebra.Structures.html#27635" class="Record">IsCommutativeRing</a> <a id="28305" href="Algebra.Structures.html#28198" class="Bound">+</a> <a id="28307" href="Algebra.Structures.html#28200" class="Bound">*</a> <a id="28309" href="Algebra.Structures.html#28212" class="Bound">-</a> <a id="28311" href="Algebra.Structures.html#28224" class="Bound">0#</a> <a id="28314" href="Algebra.Structures.html#28227" class="Bound">1#</a>
    <a id="IsBooleanRing.*-idem"></a><a id="28321" href="Algebra.Structures.html#28321" class="Field">*-idem</a>            <a id="28339" class="Symbol">:</a> <a id="28341" href="Algebra.Definitions.html#4003" class="Function">Idempotent</a> <a id="28352" href="Algebra.Structures.html#28200" class="Bound">*</a>

  <a id="28357" class="Keyword">open</a> <a id="28362" href="Algebra.Structures.html#27635" class="Module">IsCommutativeRing</a> <a id="28380" href="Algebra.Structures.html#28267" class="Field">isCommutativeRing</a> <a id="28398" class="Keyword">public</a>


<a id="28407" class="Comment">------------------------------------------------------------------------</a>
<a id="28480" class="Comment">-- Structures with 3 binary operations</a>
<a id="28519" class="Comment">------------------------------------------------------------------------</a>

<a id="28593" class="Keyword">record</a> <a id="IsQuasigroup"></a><a id="28600" href="Algebra.Structures.html#28600" class="Record">IsQuasigroup</a> <a id="28613" class="Symbol">(</a><a id="28614" href="Algebra.Structures.html#28614" class="Bound">∙</a> <a id="28616" href="Algebra.Structures.html#28616" class="Bound">\\</a> <a id="28619" href="Algebra.Structures.html#28619" class="Bound">//</a> <a id="28622" class="Symbol">:</a> <a id="28624" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="28628" href="Algebra.Structures.html#622" class="Bound">A</a><a id="28629" class="Symbol">)</a> <a id="28631" class="Symbol">:</a> <a id="28633" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="28637" class="Symbol">(</a><a id="28638" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="28640" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="28642" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="28643" class="Symbol">)</a> <a id="28645" class="Keyword">where</a>
  <a id="28653" class="Keyword">field</a>
    <a id="IsQuasigroup.isMagma"></a><a id="28663" href="Algebra.Structures.html#28663" class="Field">isMagma</a>       <a id="28677" class="Symbol">:</a> <a id="28679" href="Algebra.Structures.html#1763" class="Record">IsMagma</a> <a id="28687" href="Algebra.Structures.html#28614" class="Bound">∙</a>
    <a id="IsQuasigroup.\\-cong"></a><a id="28693" href="Algebra.Structures.html#28693" class="Field">\\-cong</a>       <a id="28707" class="Symbol">:</a> <a id="28709" href="Algebra.Definitions.html#1336" class="Function">Congruent₂</a> <a id="28720" href="Algebra.Structures.html#28616" class="Bound">\\</a>
    <a id="IsQuasigroup.//-cong"></a><a id="28727" href="Algebra.Structures.html#28727" class="Field">//-cong</a>       <a id="28741" class="Symbol">:</a> <a id="28743" href="Algebra.Definitions.html#1336" class="Function">Congruent₂</a> <a id="28754" href="Algebra.Structures.html#28619" class="Bound">//</a>
    <a id="IsQuasigroup.leftDivides"></a><a id="28761" href="Algebra.Structures.html#28761" class="Field">leftDivides</a>   <a id="28775" class="Symbol">:</a> <a id="28777" href="Algebra.Definitions.html#5649" class="Function">LeftDivides</a> <a id="28789" href="Algebra.Structures.html#28614" class="Bound">∙</a> <a id="28791" href="Algebra.Structures.html#28616" class="Bound">\\</a>
    <a id="IsQuasigroup.rightDivides"></a><a id="28798" href="Algebra.Structures.html#28798" class="Field">rightDivides</a>  <a id="28812" class="Symbol">:</a> <a id="28814" href="Algebra.Definitions.html#5747" class="Function">RightDivides</a> <a id="28827" href="Algebra.Structures.html#28614" class="Bound">∙</a> <a id="28829" href="Algebra.Structures.html#28619" class="Bound">//</a>

  <a id="28835" class="Keyword">open</a> <a id="28840" href="Algebra.Structures.html#1763" class="Module">IsMagma</a> <a id="28848" href="Algebra.Structures.html#28663" class="Field">isMagma</a> <a id="28856" class="Keyword">public</a>

  <a id="IsQuasigroup.\\-congˡ"></a><a id="28866" href="Algebra.Structures.html#28866" class="Function">\\-congˡ</a> <a id="28875" class="Symbol">:</a> <a id="28877" href="Algebra.Definitions.html#1400" class="Function">LeftCongruent</a> <a id="28891" href="Algebra.Structures.html#28616" class="Bound">\\</a>
  <a id="28896" href="Algebra.Structures.html#28866" class="Function">\\-congˡ</a> <a id="28905" href="Algebra.Structures.html#28905" class="Bound">y≈z</a> <a id="28909" class="Symbol">=</a> <a id="28911" href="Algebra.Structures.html#28693" class="Field">\\-cong</a> <a id="28919" href="Relation.Binary.Structures.html#1641" class="Function">refl</a> <a id="28924" href="Algebra.Structures.html#28905" class="Bound">y≈z</a>

  <a id="IsQuasigroup.\\-congʳ"></a><a id="28931" href="Algebra.Structures.html#28931" class="Function">\\-congʳ</a> <a id="28940" class="Symbol">:</a> <a id="28942" href="Algebra.Definitions.html#1477" class="Function">RightCongruent</a> <a id="28957" href="Algebra.Structures.html#28616" class="Bound">\\</a>
  <a id="28962" href="Algebra.Structures.html#28931" class="Function">\\-congʳ</a> <a id="28971" href="Algebra.Structures.html#28971" class="Bound">y≈z</a> <a id="28975" class="Symbol">=</a> <a id="28977" href="Algebra.Structures.html#28693" class="Field">\\-cong</a> <a id="28985" href="Algebra.Structures.html#28971" class="Bound">y≈z</a> <a id="28989" href="Relation.Binary.Structures.html#1641" class="Function">refl</a>

  <a id="IsQuasigroup.//-congˡ"></a><a id="28997" href="Algebra.Structures.html#28997" class="Function">//-congˡ</a> <a id="29006" class="Symbol">:</a> <a id="29008" href="Algebra.Definitions.html#1400" class="Function">LeftCongruent</a> <a id="29022" href="Algebra.Structures.html#28619" class="Bound">//</a>
  <a id="29027" href="Algebra.Structures.html#28997" class="Function">//-congˡ</a> <a id="29036" href="Algebra.Structures.html#29036" class="Bound">y≈z</a> <a id="29040" class="Symbol">=</a> <a id="29042" href="Algebra.Structures.html#28727" class="Field">//-cong</a> <a id="29050" href="Relation.Binary.Structures.html#1641" class="Function">refl</a> <a id="29055" href="Algebra.Structures.html#29036" class="Bound">y≈z</a>

  <a id="IsQuasigroup.//-congʳ"></a><a id="29062" href="Algebra.Structures.html#29062" class="Function">//-congʳ</a> <a id="29071" class="Symbol">:</a> <a id="29073" href="Algebra.Definitions.html#1477" class="Function">RightCongruent</a> <a id="29088" href="Algebra.Structures.html#28619" class="Bound">//</a>
  <a id="29093" href="Algebra.Structures.html#29062" class="Function">//-congʳ</a> <a id="29102" href="Algebra.Structures.html#29102" class="Bound">y≈z</a> <a id="29106" class="Symbol">=</a> <a id="29108" href="Algebra.Structures.html#28727" class="Field">//-cong</a> <a id="29116" href="Algebra.Structures.html#29102" class="Bound">y≈z</a> <a id="29120" href="Relation.Binary.Structures.html#1641" class="Function">refl</a>

  <a id="IsQuasigroup.leftDividesˡ"></a><a id="29128" href="Algebra.Structures.html#29128" class="Function">leftDividesˡ</a> <a id="29141" class="Symbol">:</a> <a id="29143" href="Algebra.Definitions.html#5288" class="Function">LeftDividesˡ</a> <a id="29156" href="Algebra.Structures.html#28614" class="Bound">∙</a> <a id="29158" href="Algebra.Structures.html#28616" class="Bound">\\</a>
  <a id="29163" href="Algebra.Structures.html#29128" class="Function">leftDividesˡ</a> <a id="29176" class="Symbol">=</a> <a id="29178" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="29184" href="Algebra.Structures.html#28761" class="Field">leftDivides</a>

  <a id="IsQuasigroup.leftDividesʳ"></a><a id="29199" href="Algebra.Structures.html#29199" class="Function">leftDividesʳ</a> <a id="29212" class="Symbol">:</a> <a id="29214" href="Algebra.Definitions.html#5378" class="Function">LeftDividesʳ</a> <a id="29227" href="Algebra.Structures.html#28614" class="Bound">∙</a> <a id="29229" href="Algebra.Structures.html#28616" class="Bound">\\</a>
  <a id="29234" href="Algebra.Structures.html#29199" class="Function">leftDividesʳ</a> <a id="29247" class="Symbol">=</a> <a id="29249" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="29255" href="Algebra.Structures.html#28761" class="Field">leftDivides</a>

  <a id="IsQuasigroup.rightDividesˡ"></a><a id="29270" href="Algebra.Structures.html#29270" class="Function">rightDividesˡ</a> <a id="29284" class="Symbol">:</a> <a id="29286" href="Algebra.Definitions.html#5467" class="Function">RightDividesˡ</a> <a id="29300" href="Algebra.Structures.html#28614" class="Bound">∙</a> <a id="29302" href="Algebra.Structures.html#28619" class="Bound">//</a>
  <a id="29307" href="Algebra.Structures.html#29270" class="Function">rightDividesˡ</a> <a id="29321" class="Symbol">=</a> <a id="29323" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="29329" href="Algebra.Structures.html#28798" class="Field">rightDivides</a>

  <a id="IsQuasigroup.rightDividesʳ"></a><a id="29345" href="Algebra.Structures.html#29345" class="Function">rightDividesʳ</a> <a id="29359" class="Symbol">:</a> <a id="29361" href="Algebra.Definitions.html#5558" class="Function">RightDividesʳ</a> <a id="29375" href="Algebra.Structures.html#28614" class="Bound">∙</a> <a id="29377" href="Algebra.Structures.html#28619" class="Bound">//</a>
  <a id="29382" href="Algebra.Structures.html#29345" class="Function">rightDividesʳ</a> <a id="29396" class="Symbol">=</a> <a id="29398" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="29404" href="Algebra.Structures.html#28798" class="Field">rightDivides</a>


<a id="29419" class="Keyword">record</a> <a id="IsLoop"></a><a id="29426" href="Algebra.Structures.html#29426" class="Record">IsLoop</a> <a id="29433" class="Symbol">(</a><a id="29434" href="Algebra.Structures.html#29434" class="Bound">∙</a> <a id="29436" href="Algebra.Structures.html#29436" class="Bound">\\</a> <a id="29439" href="Algebra.Structures.html#29439" class="Bound">//</a> <a id="29442" class="Symbol">:</a> <a id="29444" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="29448" href="Algebra.Structures.html#622" class="Bound">A</a><a id="29449" class="Symbol">)</a> <a id="29451" class="Symbol">(</a><a id="29452" href="Algebra.Structures.html#29452" class="Bound">ε</a> <a id="29454" class="Symbol">:</a> <a id="29456" href="Algebra.Structures.html#622" class="Bound">A</a><a id="29457" class="Symbol">)</a> <a id="29459" class="Symbol">:</a> <a id="29461" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="29465" class="Symbol">(</a><a id="29466" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="29468" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="29470" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="29471" class="Symbol">)</a> <a id="29473" class="Keyword">where</a>
  <a id="29481" class="Keyword">field</a>
    <a id="IsLoop.isQuasigroup"></a><a id="29491" href="Algebra.Structures.html#29491" class="Field">isQuasigroup</a> <a id="29504" class="Symbol">:</a> <a id="29506" href="Algebra.Structures.html#28600" class="Record">IsQuasigroup</a> <a id="29519" href="Algebra.Structures.html#29434" class="Bound">∙</a> <a id="29521" href="Algebra.Structures.html#29436" class="Bound">\\</a> <a id="29524" href="Algebra.Structures.html#29439" class="Bound">//</a>
    <a id="IsLoop.identity"></a><a id="29531" href="Algebra.Structures.html#29531" class="Field">identity</a>     <a id="29544" class="Symbol">:</a> <a id="29546" href="Algebra.Definitions.html#2033" class="Function">Identity</a> <a id="29555" href="Algebra.Structures.html#29452" class="Bound">ε</a> <a id="29557" href="Algebra.Structures.html#29434" class="Bound">∙</a>

  <a id="29562" class="Keyword">open</a> <a id="29567" href="Algebra.Structures.html#28600" class="Module">IsQuasigroup</a> <a id="29580" href="Algebra.Structures.html#29491" class="Field">isQuasigroup</a> <a id="29593" class="Keyword">public</a>

  <a id="IsLoop.identityˡ"></a><a id="29603" href="Algebra.Structures.html#29603" class="Function">identityˡ</a> <a id="29613" class="Symbol">:</a> <a id="29615" href="Algebra.Definitions.html#1885" class="Function">LeftIdentity</a> <a id="29628" href="Algebra.Structures.html#29452" class="Bound">ε</a> <a id="29630" href="Algebra.Structures.html#29434" class="Bound">∙</a>
  <a id="29634" href="Algebra.Structures.html#29603" class="Function">identityˡ</a> <a id="29644" class="Symbol">=</a> <a id="29646" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="29652" href="Algebra.Structures.html#29531" class="Field">identity</a>

  <a id="IsLoop.identityʳ"></a><a id="29664" href="Algebra.Structures.html#29664" class="Function">identityʳ</a> <a id="29674" class="Symbol">:</a> <a id="29676" href="Algebra.Definitions.html#1958" class="Function">RightIdentity</a> <a id="29690" href="Algebra.Structures.html#29452" class="Bound">ε</a> <a id="29692" href="Algebra.Structures.html#29434" class="Bound">∙</a>
  <a id="29696" href="Algebra.Structures.html#29664" class="Function">identityʳ</a> <a id="29706" class="Symbol">=</a> <a id="29708" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="29714" href="Algebra.Structures.html#29531" class="Field">identity</a>

<a id="29724" class="Keyword">record</a> <a id="IsLeftBolLoop"></a><a id="29731" href="Algebra.Structures.html#29731" class="Record">IsLeftBolLoop</a> <a id="29745" class="Symbol">(</a><a id="29746" href="Algebra.Structures.html#29746" class="Bound">∙</a> <a id="29748" href="Algebra.Structures.html#29748" class="Bound">\\</a> <a id="29751" href="Algebra.Structures.html#29751" class="Bound">//</a> <a id="29754" class="Symbol">:</a> <a id="29756" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="29760" href="Algebra.Structures.html#622" class="Bound">A</a><a id="29761" class="Symbol">)</a> <a id="29763" class="Symbol">(</a><a id="29764" href="Algebra.Structures.html#29764" class="Bound">ε</a> <a id="29766" class="Symbol">:</a> <a id="29768" href="Algebra.Structures.html#622" class="Bound">A</a><a id="29769" class="Symbol">)</a> <a id="29771" class="Symbol">:</a> <a id="29773" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="29777" class="Symbol">(</a><a id="29778" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="29780" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="29782" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="29783" class="Symbol">)</a> <a id="29785" class="Keyword">where</a>
  <a id="29793" class="Keyword">field</a>
    <a id="IsLeftBolLoop.isLoop"></a><a id="29803" href="Algebra.Structures.html#29803" class="Field">isLoop</a>  <a id="29811" class="Symbol">:</a> <a id="29813" href="Algebra.Structures.html#29426" class="Record">IsLoop</a> <a id="29820" href="Algebra.Structures.html#29746" class="Bound">∙</a> <a id="29822" href="Algebra.Structures.html#29748" class="Bound">\\</a> <a id="29825" href="Algebra.Structures.html#29751" class="Bound">//</a>  <a id="29829" href="Algebra.Structures.html#29764" class="Bound">ε</a>
    <a id="IsLeftBolLoop.leftBol"></a><a id="29835" href="Algebra.Structures.html#29835" class="Field">leftBol</a> <a id="29843" class="Symbol">:</a> <a id="29845" href="Algebra.Definitions.html#7380" class="Function">LeftBol</a> <a id="29853" href="Algebra.Structures.html#29746" class="Bound">∙</a>

  <a id="29858" class="Keyword">open</a> <a id="29863" href="Algebra.Structures.html#29426" class="Module">IsLoop</a> <a id="29870" href="Algebra.Structures.html#29803" class="Field">isLoop</a> <a id="29877" class="Keyword">public</a>

<a id="29885" class="Keyword">record</a> <a id="IsRightBolLoop"></a><a id="29892" href="Algebra.Structures.html#29892" class="Record">IsRightBolLoop</a> <a id="29907" class="Symbol">(</a><a id="29908" href="Algebra.Structures.html#29908" class="Bound">∙</a> <a id="29910" href="Algebra.Structures.html#29910" class="Bound">\\</a> <a id="29913" href="Algebra.Structures.html#29913" class="Bound">//</a> <a id="29916" class="Symbol">:</a> <a id="29918" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="29922" href="Algebra.Structures.html#622" class="Bound">A</a><a id="29923" class="Symbol">)</a> <a id="29925" class="Symbol">(</a><a id="29926" href="Algebra.Structures.html#29926" class="Bound">ε</a> <a id="29928" class="Symbol">:</a> <a id="29930" href="Algebra.Structures.html#622" class="Bound">A</a><a id="29931" class="Symbol">)</a> <a id="29933" class="Symbol">:</a> <a id="29935" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="29939" class="Symbol">(</a><a id="29940" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="29942" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="29944" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="29945" class="Symbol">)</a> <a id="29947" class="Keyword">where</a>
  <a id="29955" class="Keyword">field</a>
    <a id="IsRightBolLoop.isLoop"></a><a id="29965" href="Algebra.Structures.html#29965" class="Field">isLoop</a>   <a id="29974" class="Symbol">:</a> <a id="29976" href="Algebra.Structures.html#29426" class="Record">IsLoop</a> <a id="29983" href="Algebra.Structures.html#29908" class="Bound">∙</a> <a id="29985" href="Algebra.Structures.html#29910" class="Bound">\\</a> <a id="29988" href="Algebra.Structures.html#29913" class="Bound">//</a>  <a id="29992" href="Algebra.Structures.html#29926" class="Bound">ε</a>
    <a id="IsRightBolLoop.rightBol"></a><a id="29998" href="Algebra.Structures.html#29998" class="Field">rightBol</a> <a id="30007" class="Symbol">:</a> <a id="30009" href="Algebra.Definitions.html#7472" class="Function">RightBol</a> <a id="30018" href="Algebra.Structures.html#29908" class="Bound">∙</a>

  <a id="30023" class="Keyword">open</a> <a id="30028" href="Algebra.Structures.html#29426" class="Module">IsLoop</a> <a id="30035" href="Algebra.Structures.html#29965" class="Field">isLoop</a> <a id="30042" class="Keyword">public</a>

<a id="30050" class="Keyword">record</a> <a id="IsMoufangLoop"></a><a id="30057" href="Algebra.Structures.html#30057" class="Record">IsMoufangLoop</a> <a id="30071" class="Symbol">(</a><a id="30072" href="Algebra.Structures.html#30072" class="Bound">∙</a> <a id="30074" href="Algebra.Structures.html#30074" class="Bound">\\</a> <a id="30077" href="Algebra.Structures.html#30077" class="Bound">//</a> <a id="30080" class="Symbol">:</a> <a id="30082" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="30086" href="Algebra.Structures.html#622" class="Bound">A</a><a id="30087" class="Symbol">)</a> <a id="30089" class="Symbol">(</a><a id="30090" href="Algebra.Structures.html#30090" class="Bound">ε</a> <a id="30092" class="Symbol">:</a> <a id="30094" href="Algebra.Structures.html#622" class="Bound">A</a><a id="30095" class="Symbol">)</a> <a id="30097" class="Symbol">:</a> <a id="30099" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="30103" class="Symbol">(</a><a id="30104" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="30106" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="30108" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="30109" class="Symbol">)</a> <a id="30111" class="Keyword">where</a>
  <a id="30119" class="Keyword">field</a>
    <a id="IsMoufangLoop.isLeftBolLoop"></a><a id="30129" href="Algebra.Structures.html#30129" class="Field">isLeftBolLoop</a>  <a id="30144" class="Symbol">:</a> <a id="30146" href="Algebra.Structures.html#29731" class="Record">IsLeftBolLoop</a> <a id="30160" href="Algebra.Structures.html#30072" class="Bound">∙</a> <a id="30162" href="Algebra.Structures.html#30074" class="Bound">\\</a> <a id="30165" href="Algebra.Structures.html#30077" class="Bound">//</a>  <a id="30169" href="Algebra.Structures.html#30090" class="Bound">ε</a>
    <a id="IsMoufangLoop.rightBol"></a><a id="30175" href="Algebra.Structures.html#30175" class="Field">rightBol</a>       <a id="30190" class="Symbol">:</a> <a id="30192" href="Algebra.Definitions.html#7472" class="Function">RightBol</a> <a id="30201" href="Algebra.Structures.html#30072" class="Bound">∙</a>
    <a id="IsMoufangLoop.identical"></a><a id="30207" href="Algebra.Structures.html#30207" class="Field">identical</a>      <a id="30222" class="Symbol">:</a> <a id="30224" href="Algebra.Definitions.html#7691" class="Function">Identical</a> <a id="30234" href="Algebra.Structures.html#30072" class="Bound">∙</a>

  <a id="30239" class="Keyword">open</a> <a id="30244" href="Algebra.Structures.html#29731" class="Module">IsLeftBolLoop</a> <a id="30258" href="Algebra.Structures.html#30129" class="Field">isLeftBolLoop</a> <a id="30272" class="Keyword">public</a>

<a id="30280" class="Keyword">record</a> <a id="IsMiddleBolLoop"></a><a id="30287" href="Algebra.Structures.html#30287" class="Record">IsMiddleBolLoop</a> <a id="30303" class="Symbol">(</a><a id="30304" href="Algebra.Structures.html#30304" class="Bound">∙</a> <a id="30306" href="Algebra.Structures.html#30306" class="Bound">\\</a> <a id="30309" href="Algebra.Structures.html#30309" class="Bound">//</a> <a id="30312" class="Symbol">:</a> <a id="30314" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="30318" href="Algebra.Structures.html#622" class="Bound">A</a><a id="30319" class="Symbol">)</a> <a id="30321" class="Symbol">(</a><a id="30322" href="Algebra.Structures.html#30322" class="Bound">ε</a> <a id="30324" class="Symbol">:</a> <a id="30326" href="Algebra.Structures.html#622" class="Bound">A</a><a id="30327" class="Symbol">)</a> <a id="30329" class="Symbol">:</a> <a id="30331" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="30335" class="Symbol">(</a><a id="30336" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="30338" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="30340" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="30341" class="Symbol">)</a> <a id="30343" class="Keyword">where</a>
  <a id="30351" class="Keyword">field</a>
    <a id="IsMiddleBolLoop.isLoop"></a><a id="30361" href="Algebra.Structures.html#30361" class="Field">isLoop</a>    <a id="30371" class="Symbol">:</a> <a id="30373" href="Algebra.Structures.html#29426" class="Record">IsLoop</a> <a id="30380" href="Algebra.Structures.html#30304" class="Bound">∙</a> <a id="30382" href="Algebra.Structures.html#30306" class="Bound">\\</a> <a id="30385" href="Algebra.Structures.html#30309" class="Bound">//</a>  <a id="30389" href="Algebra.Structures.html#30322" class="Bound">ε</a>
    <a id="IsMiddleBolLoop.middleBol"></a><a id="30395" href="Algebra.Structures.html#30395" class="Field">middleBol</a> <a id="30405" class="Symbol">:</a> <a id="30407" href="Algebra.Definitions.html#7565" class="Function">MiddleBol</a> <a id="30417" href="Algebra.Structures.html#30304" class="Bound">∙</a> <a id="30419" href="Algebra.Structures.html#30306" class="Bound">\\</a> <a id="30422" href="Algebra.Structures.html#30309" class="Bound">//</a>

  <a id="30428" class="Keyword">open</a> <a id="30433" href="Algebra.Structures.html#29426" class="Module">IsLoop</a> <a id="30440" href="Algebra.Structures.html#30361" class="Field">isLoop</a> <a id="30447" class="Keyword">public</a>
</pre></body></html>

==> anc/html/Algebra.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Algebra</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Definitions of algebraic structures like monoids and rings</a>
<a id="168" class="Comment">-- (packed in records together with sets, operations, etc.)</a>
<a id="228" class="Comment">------------------------------------------------------------------------</a>

<a id="302" class="Symbol">{-#</a> <a id="306" class="Keyword">OPTIONS</a> <a id="314" class="Pragma">--cubical-compatible</a> <a id="335" class="Pragma">--safe</a> <a id="342" class="Symbol">#-}</a>

<a id="347" class="Keyword">module</a> <a id="354" href="Algebra.html" class="Module">Algebra</a> <a id="362" class="Keyword">where</a>

<a id="369" class="Keyword">open</a> <a id="374" class="Keyword">import</a> <a id="381" href="Algebra.Core.html" class="Module">Algebra.Core</a> <a id="394" class="Keyword">public</a>
<a id="401" class="Keyword">open</a> <a id="406" class="Keyword">import</a> <a id="413" href="Algebra.Definitions.html" class="Module">Algebra.Definitions</a> <a id="433" class="Keyword">public</a>
<a id="440" class="Keyword">open</a> <a id="445" class="Keyword">import</a> <a id="452" href="Algebra.Structures.html" class="Module">Algebra.Structures</a> <a id="471" class="Keyword">public</a>
<a id="478" class="Keyword">open</a> <a id="483" class="Keyword">import</a> <a id="490" href="Algebra.Structures.Biased.html" class="Module">Algebra.Structures.Biased</a> <a id="516" class="Keyword">public</a>
<a id="523" class="Keyword">open</a> <a id="528" class="Keyword">import</a> <a id="535" href="Algebra.Bundles.html" class="Module">Algebra.Bundles</a> <a id="551" class="Keyword">public</a>
</pre></body></html>

==> anc/html/Axiom.Extensionality.Propositional.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Axiom.Extensionality.Propositional</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Results concerning function extensionality for propositional equality</a>
<a id="179" class="Comment">------------------------------------------------------------------------</a>

<a id="253" class="Symbol">{-#</a> <a id="257" class="Keyword">OPTIONS</a> <a id="265" class="Pragma">--cubical-compatible</a> <a id="286" class="Pragma">--safe</a> <a id="293" class="Symbol">#-}</a>

<a id="298" class="Keyword">module</a> <a id="305" href="Axiom.Extensionality.Propositional.html" class="Module">Axiom.Extensionality.Propositional</a> <a id="340" class="Keyword">where</a>

<a id="347" class="Keyword">open</a> <a id="352" class="Keyword">import</a> <a id="359" href="Function.Base.html" class="Module">Function.Base</a>
<a id="373" class="Keyword">open</a> <a id="378" class="Keyword">import</a> <a id="385" href="Level.html" class="Module">Level</a> <a id="391" class="Keyword">using</a> <a id="397" class="Symbol">(</a><a id="398" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="403" class="Symbol">;</a> <a id="405" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="408" class="Symbol">;</a> <a id="410" href="Agda.Primitive.html#931" class="Primitive">suc</a><a id="413" class="Symbol">;</a> <a id="415" href="Level.html#466" class="InductiveConstructor">lift</a><a id="419" class="Symbol">)</a>
<a id="421" class="Keyword">open</a> <a id="426" class="Keyword">import</a> <a id="433" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="476" class="Keyword">using</a> <a id="482" class="Symbol">(</a><a id="483" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="486" class="Symbol">;</a> <a id="488" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="492" class="Symbol">;</a> <a id="494" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a><a id="498" class="Symbol">)</a>

<a id="501" class="Comment">------------------------------------------------------------------------</a>
<a id="574" class="Comment">-- Function extensionality states that if two functions are</a>
<a id="634" class="Comment">-- propositionally equal for every input, then the functions themselves</a>
<a id="706" class="Comment">-- must be propositionally equal.</a>

<a id="Extensionality"></a><a id="741" href="Axiom.Extensionality.Propositional.html#741" class="Function">Extensionality</a> <a id="756" class="Symbol">:</a> <a id="758" class="Symbol">(</a><a id="759" href="Axiom.Extensionality.Propositional.html#759" class="Bound">a</a> <a id="761" href="Axiom.Extensionality.Propositional.html#761" class="Bound">b</a> <a id="763" class="Symbol">:</a> <a id="765" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="770" class="Symbol">)</a> <a id="772" class="Symbol">→</a> <a id="774" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="778" class="Symbol">_</a>
<a id="780" href="Axiom.Extensionality.Propositional.html#741" class="Function">Extensionality</a> <a id="795" href="Axiom.Extensionality.Propositional.html#795" class="Bound">a</a> <a id="797" href="Axiom.Extensionality.Propositional.html#797" class="Bound">b</a> <a id="799" class="Symbol">=</a>
  <a id="803" class="Symbol">{</a><a id="804" href="Axiom.Extensionality.Propositional.html#804" class="Bound">A</a> <a id="806" class="Symbol">:</a> <a id="808" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="812" href="Axiom.Extensionality.Propositional.html#795" class="Bound">a</a><a id="813" class="Symbol">}</a> <a id="815" class="Symbol">{</a><a id="816" href="Axiom.Extensionality.Propositional.html#816" class="Bound">B</a> <a id="818" class="Symbol">:</a> <a id="820" href="Axiom.Extensionality.Propositional.html#804" class="Bound">A</a> <a id="822" class="Symbol">→</a> <a id="824" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="828" href="Axiom.Extensionality.Propositional.html#797" class="Bound">b</a><a id="829" class="Symbol">}</a> <a id="831" class="Symbol">{</a><a id="832" href="Axiom.Extensionality.Propositional.html#832" class="Bound">f</a> <a id="834" href="Axiom.Extensionality.Propositional.html#834" class="Bound">g</a> <a id="836" class="Symbol">:</a> <a id="838" class="Symbol">(</a><a id="839" href="Axiom.Extensionality.Propositional.html#839" class="Bound">x</a> <a id="841" class="Symbol">:</a> <a id="843" href="Axiom.Extensionality.Propositional.html#804" class="Bound">A</a><a id="844" class="Symbol">)</a> <a id="846" class="Symbol">→</a> <a id="848" href="Axiom.Extensionality.Propositional.html#816" class="Bound">B</a> <a id="850" href="Axiom.Extensionality.Propositional.html#839" class="Bound">x</a><a id="851" class="Symbol">}</a> <a id="853" class="Symbol">→</a>
  <a id="857" class="Symbol">(∀</a> <a id="860" href="Axiom.Extensionality.Propositional.html#860" class="Bound">x</a> <a id="862" class="Symbol">→</a> <a id="864" href="Axiom.Extensionality.Propositional.html#832" class="Bound">f</a> <a id="866" href="Axiom.Extensionality.Propositional.html#860" class="Bound">x</a> <a id="868" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="870" href="Axiom.Extensionality.Propositional.html#834" class="Bound">g</a> <a id="872" href="Axiom.Extensionality.Propositional.html#860" class="Bound">x</a><a id="873" class="Symbol">)</a> <a id="875" class="Symbol">→</a> <a id="877" href="Axiom.Extensionality.Propositional.html#832" class="Bound">f</a> <a id="879" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="881" href="Axiom.Extensionality.Propositional.html#834" class="Bound">g</a>

<a id="884" class="Comment">-- A variant for implicit function spaces.</a>

<a id="ExtensionalityImplicit"></a><a id="928" href="Axiom.Extensionality.Propositional.html#928" class="Function">ExtensionalityImplicit</a> <a id="951" class="Symbol">:</a> <a id="953" class="Symbol">(</a><a id="954" href="Axiom.Extensionality.Propositional.html#954" class="Bound">a</a> <a id="956" href="Axiom.Extensionality.Propositional.html#956" class="Bound">b</a> <a id="958" class="Symbol">:</a> <a id="960" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="965" class="Symbol">)</a> <a id="967" class="Symbol">→</a> <a id="969" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="973" class="Symbol">_</a>
<a id="975" href="Axiom.Extensionality.Propositional.html#928" class="Function">ExtensionalityImplicit</a> <a id="998" href="Axiom.Extensionality.Propositional.html#998" class="Bound">a</a> <a id="1000" href="Axiom.Extensionality.Propositional.html#1000" class="Bound">b</a> <a id="1002" class="Symbol">=</a>
  <a id="1006" class="Symbol">{</a><a id="1007" href="Axiom.Extensionality.Propositional.html#1007" class="Bound">A</a> <a id="1009" class="Symbol">:</a> <a id="1011" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1015" href="Axiom.Extensionality.Propositional.html#998" class="Bound">a</a><a id="1016" class="Symbol">}</a> <a id="1018" class="Symbol">{</a><a id="1019" href="Axiom.Extensionality.Propositional.html#1019" class="Bound">B</a> <a id="1021" class="Symbol">:</a> <a id="1023" href="Axiom.Extensionality.Propositional.html#1007" class="Bound">A</a> <a id="1025" class="Symbol">→</a> <a id="1027" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1031" href="Axiom.Extensionality.Propositional.html#1000" class="Bound">b</a><a id="1032" class="Symbol">}</a> <a id="1034" class="Symbol">{</a><a id="1035" href="Axiom.Extensionality.Propositional.html#1035" class="Bound">f</a> <a id="1037" href="Axiom.Extensionality.Propositional.html#1037" class="Bound">g</a> <a id="1039" class="Symbol">:</a> <a id="1041" class="Symbol">{</a><a id="1042" href="Axiom.Extensionality.Propositional.html#1042" class="Bound">x</a> <a id="1044" class="Symbol">:</a> <a id="1046" href="Axiom.Extensionality.Propositional.html#1007" class="Bound">A</a><a id="1047" class="Symbol">}</a> <a id="1049" class="Symbol">→</a> <a id="1051" href="Axiom.Extensionality.Propositional.html#1019" class="Bound">B</a> <a id="1053" href="Axiom.Extensionality.Propositional.html#1042" class="Bound">x</a><a id="1054" class="Symbol">}</a> <a id="1056" class="Symbol">→</a>
  <a id="1060" class="Symbol">(∀</a> <a id="1063" class="Symbol">{</a><a id="1064" href="Axiom.Extensionality.Propositional.html#1064" class="Bound">x</a><a id="1065" class="Symbol">}</a> <a id="1067" class="Symbol">→</a> <a id="1069" href="Axiom.Extensionality.Propositional.html#1035" class="Bound">f</a> <a id="1071" class="Symbol">{</a><a id="1072" href="Axiom.Extensionality.Propositional.html#1064" class="Bound">x</a><a id="1073" class="Symbol">}</a> <a id="1075" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1077" href="Axiom.Extensionality.Propositional.html#1037" class="Bound">g</a> <a id="1079" class="Symbol">{</a><a id="1080" href="Axiom.Extensionality.Propositional.html#1064" class="Bound">x</a><a id="1081" class="Symbol">})</a> <a id="1084" class="Symbol">→</a> <a id="1086" class="Symbol">(λ</a> <a id="1089" class="Symbol">{</a><a id="1090" href="Axiom.Extensionality.Propositional.html#1090" class="Bound">x</a><a id="1091" class="Symbol">}</a> <a id="1093" class="Symbol">→</a> <a id="1095" href="Axiom.Extensionality.Propositional.html#1035" class="Bound">f</a> <a id="1097" class="Symbol">{</a><a id="1098" href="Axiom.Extensionality.Propositional.html#1090" class="Bound">x</a><a id="1099" class="Symbol">})</a> <a id="1102" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1104" class="Symbol">(λ</a> <a id="1107" class="Symbol">{</a><a id="1108" href="Axiom.Extensionality.Propositional.html#1108" class="Bound">x</a><a id="1109" class="Symbol">}</a> <a id="1111" class="Symbol">→</a> <a id="1113" href="Axiom.Extensionality.Propositional.html#1037" class="Bound">g</a> <a id="1115" class="Symbol">{</a><a id="1116" href="Axiom.Extensionality.Propositional.html#1108" class="Bound">x</a><a id="1117" class="Symbol">})</a>


<a id="1122" class="Comment">------------------------------------------------------------------------</a>
<a id="1195" class="Comment">-- Properties</a>

<a id="1210" class="Comment">-- If extensionality holds for a given universe level, then it also</a>
<a id="1278" class="Comment">-- holds for lower ones.</a>

<a id="lower-extensionality"></a><a id="1304" href="Axiom.Extensionality.Propositional.html#1304" class="Function">lower-extensionality</a> <a id="1325" class="Symbol">:</a> <a id="1327" class="Symbol">∀</a> <a id="1329" class="Symbol">{</a><a id="1330" href="Axiom.Extensionality.Propositional.html#1330" class="Bound">a₁</a> <a id="1333" href="Axiom.Extensionality.Propositional.html#1333" class="Bound">b₁</a><a id="1335" class="Symbol">}</a> <a id="1337" href="Axiom.Extensionality.Propositional.html#1337" class="Bound">a₂</a> <a id="1340" href="Axiom.Extensionality.Propositional.html#1340" class="Bound">b₂</a> <a id="1343" class="Symbol">→</a>
                       <a id="1368" href="Axiom.Extensionality.Propositional.html#741" class="Function">Extensionality</a> <a id="1383" class="Symbol">(</a><a id="1384" href="Axiom.Extensionality.Propositional.html#1330" class="Bound">a₁</a> <a id="1387" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1389" href="Axiom.Extensionality.Propositional.html#1337" class="Bound">a₂</a><a id="1391" class="Symbol">)</a> <a id="1393" class="Symbol">(</a><a id="1394" href="Axiom.Extensionality.Propositional.html#1333" class="Bound">b₁</a> <a id="1397" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1399" href="Axiom.Extensionality.Propositional.html#1340" class="Bound">b₂</a><a id="1401" class="Symbol">)</a> <a id="1403" class="Symbol">→</a>
                       <a id="1428" href="Axiom.Extensionality.Propositional.html#741" class="Function">Extensionality</a> <a id="1443" href="Axiom.Extensionality.Propositional.html#1330" class="Bound">a₁</a> <a id="1446" href="Axiom.Extensionality.Propositional.html#1333" class="Bound">b₁</a>
<a id="1449" href="Axiom.Extensionality.Propositional.html#1304" class="Function">lower-extensionality</a> <a id="1470" href="Axiom.Extensionality.Propositional.html#1470" class="Bound">a₂</a> <a id="1473" href="Axiom.Extensionality.Propositional.html#1473" class="Bound">b₂</a> <a id="1476" href="Axiom.Extensionality.Propositional.html#1476" class="Bound">ext</a> <a id="1480" href="Axiom.Extensionality.Propositional.html#1480" class="Bound">f≡g</a> <a id="1484" class="Symbol">=</a> <a id="1486" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="1491" class="Symbol">(λ</a> <a id="1494" href="Axiom.Extensionality.Propositional.html#1494" class="Bound">h</a> <a id="1496" class="Symbol">→</a> <a id="1498" href="Level.html#479" class="Field">Level.lower</a> <a id="1510" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1512" href="Axiom.Extensionality.Propositional.html#1494" class="Bound">h</a> <a id="1514" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1516" href="Level.html#466" class="InductiveConstructor">lift</a><a id="1520" class="Symbol">)</a> <a id="1522" href="Function.Base.html#1993" class="Function Operator">$</a>
    <a id="1528" href="Axiom.Extensionality.Propositional.html#1476" class="Bound">ext</a> <a id="1532" class="Symbol">(</a><a id="1533" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="1538" class="Symbol">(</a><a id="1539" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="1544" class="Symbol">{</a><a id="1545" class="Argument">ℓ</a> <a id="1547" class="Symbol">=</a> <a id="1549" href="Axiom.Extensionality.Propositional.html#1473" class="Bound">b₂</a><a id="1551" class="Symbol">})</a> <a id="1554" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1556" href="Axiom.Extensionality.Propositional.html#1480" class="Bound">f≡g</a> <a id="1560" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1562" href="Level.html#479" class="Field">Level.lower</a> <a id="1574" class="Symbol">{</a><a id="1575" class="Argument">ℓ</a> <a id="1577" class="Symbol">=</a> <a id="1579" href="Axiom.Extensionality.Propositional.html#1470" class="Bound">a₂</a><a id="1581" class="Symbol">})</a>

<a id="1585" class="Comment">-- Functional extensionality implies a form of extensionality for</a>
<a id="1651" class="Comment">-- Π-types.</a>

<a id="∀-extensionality"></a><a id="1664" href="Axiom.Extensionality.Propositional.html#1664" class="Function">∀-extensionality</a> <a id="1681" class="Symbol">:</a> <a id="1683" class="Symbol">∀</a> <a id="1685" class="Symbol">{</a><a id="1686" href="Axiom.Extensionality.Propositional.html#1686" class="Bound">a</a> <a id="1688" href="Axiom.Extensionality.Propositional.html#1688" class="Bound">b</a><a id="1689" class="Symbol">}</a> <a id="1691" class="Symbol">→</a> <a id="1693" href="Axiom.Extensionality.Propositional.html#741" class="Function">Extensionality</a> <a id="1708" href="Axiom.Extensionality.Propositional.html#1686" class="Bound">a</a> <a id="1710" class="Symbol">(</a><a id="1711" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="1715" href="Axiom.Extensionality.Propositional.html#1688" class="Bound">b</a><a id="1716" class="Symbol">)</a> <a id="1718" class="Symbol">→</a>
                   <a id="1739" class="Symbol">{</a><a id="1740" href="Axiom.Extensionality.Propositional.html#1740" class="Bound">A</a> <a id="1742" class="Symbol">:</a> <a id="1744" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1748" href="Axiom.Extensionality.Propositional.html#1686" class="Bound">a</a><a id="1749" class="Symbol">}</a> <a id="1751" class="Symbol">(</a><a id="1752" href="Axiom.Extensionality.Propositional.html#1752" class="Bound">B₁</a> <a id="1755" href="Axiom.Extensionality.Propositional.html#1755" class="Bound">B₂</a> <a id="1758" class="Symbol">:</a> <a id="1760" href="Axiom.Extensionality.Propositional.html#1740" class="Bound">A</a> <a id="1762" class="Symbol">→</a> <a id="1764" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1768" href="Axiom.Extensionality.Propositional.html#1688" class="Bound">b</a><a id="1769" class="Symbol">)</a> <a id="1771" class="Symbol">→</a>
                   <a id="1792" class="Symbol">(∀</a> <a id="1795" href="Axiom.Extensionality.Propositional.html#1795" class="Bound">x</a> <a id="1797" class="Symbol">→</a> <a id="1799" href="Axiom.Extensionality.Propositional.html#1752" class="Bound">B₁</a> <a id="1802" href="Axiom.Extensionality.Propositional.html#1795" class="Bound">x</a> <a id="1804" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1806" href="Axiom.Extensionality.Propositional.html#1755" class="Bound">B₂</a> <a id="1809" href="Axiom.Extensionality.Propositional.html#1795" class="Bound">x</a><a id="1810" class="Symbol">)</a> <a id="1812" class="Symbol">→</a>
                   <a id="1833" class="Symbol">(∀</a> <a id="1836" href="Axiom.Extensionality.Propositional.html#1836" class="Bound">x</a> <a id="1838" class="Symbol">→</a> <a id="1840" href="Axiom.Extensionality.Propositional.html#1752" class="Bound">B₁</a> <a id="1843" href="Axiom.Extensionality.Propositional.html#1836" class="Bound">x</a><a id="1844" class="Symbol">)</a> <a id="1846" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1848" class="Symbol">(∀</a> <a id="1851" href="Axiom.Extensionality.Propositional.html#1851" class="Bound">x</a> <a id="1853" class="Symbol">→</a> <a id="1855" href="Axiom.Extensionality.Propositional.html#1755" class="Bound">B₂</a> <a id="1858" href="Axiom.Extensionality.Propositional.html#1851" class="Bound">x</a><a id="1859" class="Symbol">)</a>
<a id="1861" href="Axiom.Extensionality.Propositional.html#1664" class="Function">∀-extensionality</a> <a id="1878" href="Axiom.Extensionality.Propositional.html#1878" class="Bound">ext</a> <a id="1882" href="Axiom.Extensionality.Propositional.html#1882" class="Bound">B₁</a> <a id="1885" href="Axiom.Extensionality.Propositional.html#1885" class="Bound">B₂</a> <a id="1888" href="Axiom.Extensionality.Propositional.html#1888" class="Bound">B₁≡B₂</a> <a id="1894" class="Keyword">with</a> <a id="1899" href="Axiom.Extensionality.Propositional.html#1878" class="Bound">ext</a> <a id="1903" href="Axiom.Extensionality.Propositional.html#1888" class="Bound">B₁≡B₂</a>
<a id="1909" class="Symbol">...</a> <a id="1913" class="Symbol">|</a> <a id="1915" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1920" class="Symbol">=</a> <a id="1922" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="1928" class="Comment">-- Extensionality for explicit function spaces implies extensionality</a>
<a id="1998" class="Comment">-- for implicit function spaces.</a>

<a id="implicit-extensionality"></a><a id="2032" href="Axiom.Extensionality.Propositional.html#2032" class="Function">implicit-extensionality</a> <a id="2056" class="Symbol">:</a> <a id="2058" class="Symbol">∀</a> <a id="2060" class="Symbol">{</a><a id="2061" href="Axiom.Extensionality.Propositional.html#2061" class="Bound">a</a> <a id="2063" href="Axiom.Extensionality.Propositional.html#2063" class="Bound">b</a><a id="2064" class="Symbol">}</a> <a id="2066" class="Symbol">→</a>
                          <a id="2094" href="Axiom.Extensionality.Propositional.html#741" class="Function">Extensionality</a> <a id="2109" href="Axiom.Extensionality.Propositional.html#2061" class="Bound">a</a> <a id="2111" href="Axiom.Extensionality.Propositional.html#2063" class="Bound">b</a> <a id="2113" class="Symbol">→</a>
                          <a id="2141" href="Axiom.Extensionality.Propositional.html#928" class="Function">ExtensionalityImplicit</a> <a id="2164" href="Axiom.Extensionality.Propositional.html#2061" class="Bound">a</a> <a id="2166" href="Axiom.Extensionality.Propositional.html#2063" class="Bound">b</a>
<a id="2168" href="Axiom.Extensionality.Propositional.html#2032" class="Function">implicit-extensionality</a> <a id="2192" href="Axiom.Extensionality.Propositional.html#2192" class="Bound">ext</a> <a id="2196" href="Axiom.Extensionality.Propositional.html#2196" class="Bound">f≡g</a> <a id="2200" class="Symbol">=</a> <a id="2202" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="2207" href="Function.Base.html#2677" class="Function Operator">_$-</a> <a id="2211" class="Symbol">(</a><a id="2212" href="Axiom.Extensionality.Propositional.html#2192" class="Bound">ext</a> <a id="2216" class="Symbol">(λ</a> <a id="2219" href="Axiom.Extensionality.Propositional.html#2219" class="Bound">x</a> <a id="2221" class="Symbol">→</a> <a id="2223" href="Axiom.Extensionality.Propositional.html#2196" class="Bound">f≡g</a><a id="2226" class="Symbol">))</a>
</pre></body></html>

==> anc/html/Axiom.UniquenessOfIdentityProofs.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Axiom.UniquenessOfIdentityProofs</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Results concerning uniqueness of identity proofs</a>
<a id="158" class="Comment">------------------------------------------------------------------------</a>

<a id="232" class="Symbol">{-#</a> <a id="236" class="Keyword">OPTIONS</a> <a id="244" class="Pragma">--cubical-compatible</a> <a id="265" class="Pragma">--safe</a> <a id="272" class="Symbol">#-}</a>

<a id="277" class="Keyword">module</a> <a id="284" href="Axiom.UniquenessOfIdentityProofs.html" class="Module">Axiom.UniquenessOfIdentityProofs</a> <a id="317" class="Keyword">where</a>

<a id="324" class="Keyword">open</a> <a id="329" class="Keyword">import</a> <a id="336" href="Level.html" class="Module">Level</a> <a id="342" class="Keyword">using</a> <a id="348" class="Symbol">(</a><a id="349" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="354" class="Symbol">)</a>
<a id="356" class="Keyword">open</a> <a id="361" class="Keyword">import</a> <a id="368" href="Relation.Nullary.Decidable.Core.html" class="Module">Relation.Nullary.Decidable.Core</a>
  <a id="402" class="Keyword">using</a> <a id="408" class="Symbol">(</a><a id="409" href="Relation.Nullary.Decidable.Core.html#2686" class="Function">recompute</a><a id="418" class="Symbol">;</a> <a id="420" href="Relation.Nullary.Decidable.Core.html#2761" class="Function">recompute-constant</a><a id="438" class="Symbol">)</a>
<a id="440" class="Keyword">open</a> <a id="445" class="Keyword">import</a> <a id="452" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="473" class="Keyword">using</a> <a id="479" class="Symbol">(</a><a id="480" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="483" class="Symbol">;</a> <a id="485" href="Relation.Binary.Core.html#1268" class="Function Operator">_⇒_</a><a id="488" class="Symbol">)</a>
<a id="490" class="Keyword">open</a> <a id="495" class="Keyword">import</a> <a id="502" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a>
  <a id="532" class="Keyword">using</a> <a id="538" class="Symbol">(</a><a id="539" href="Relation.Binary.Definitions.html#1440" class="Function">Sym</a><a id="542" class="Symbol">;</a> <a id="544" href="Relation.Binary.Definitions.html#6260" class="Function">Irrelevant</a><a id="554" class="Symbol">;</a> <a id="556" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a><a id="573" class="Symbol">)</a>
<a id="575" class="Keyword">open</a> <a id="580" class="Keyword">import</a> <a id="587" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a>
  <a id="632" class="Keyword">using</a> <a id="638" class="Symbol">(</a><a id="639" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="642" class="Symbol">;</a> <a id="644" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="648" class="Symbol">;</a> <a id="650" href="Relation.Binary.PropositionalEquality.Core.html#2144" class="Function">trans</a><a id="655" class="Symbol">;</a> <a id="657" href="Relation.Binary.PropositionalEquality.Core.html#2099" class="Function">sym</a><a id="660" class="Symbol">;</a> <a id="662" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a><a id="666" class="Symbol">)</a>
<a id="668" class="Keyword">open</a> <a id="673" class="Keyword">import</a> <a id="680" href="Relation.Binary.PropositionalEquality.Properties.html" class="Module">Relation.Binary.PropositionalEquality.Properties</a>

<a id="730" class="Keyword">private</a>
  <a id="740" class="Keyword">variable</a>
    <a id="753" href="Axiom.UniquenessOfIdentityProofs.html#753" class="Generalizable">a</a> <a id="755" class="Symbol">:</a> <a id="757" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="767" href="Axiom.UniquenessOfIdentityProofs.html#767" class="Generalizable">A</a> <a id="769" class="Symbol">:</a> <a id="771" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="775" href="Axiom.UniquenessOfIdentityProofs.html#753" class="Generalizable">a</a>
    <a id="781" href="Axiom.UniquenessOfIdentityProofs.html#781" class="Generalizable">x</a> <a id="783" href="Axiom.UniquenessOfIdentityProofs.html#783" class="Generalizable">y</a> <a id="785" class="Symbol">:</a> <a id="787" href="Axiom.UniquenessOfIdentityProofs.html#767" class="Generalizable">A</a>

<a id="790" class="Comment">------------------------------------------------------------------------</a>
<a id="863" class="Comment">-- Definition</a>
<a id="877" class="Comment">--</a>
<a id="880" class="Comment">-- Uniqueness of Identity Proofs (UIP) states that all proofs of</a>
<a id="945" class="Comment">-- equality are themselves equal. In other words, the equality relation</a>
<a id="1017" class="Comment">-- is irrelevant. Here we define UIP relative to a given type.</a>

<a id="UIP"></a><a id="1081" href="Axiom.UniquenessOfIdentityProofs.html#1081" class="Function">UIP</a> <a id="1085" class="Symbol">:</a> <a id="1087" class="Symbol">(</a><a id="1088" href="Axiom.UniquenessOfIdentityProofs.html#1088" class="Bound">A</a> <a id="1090" class="Symbol">:</a> <a id="1092" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1096" href="Axiom.UniquenessOfIdentityProofs.html#753" class="Generalizable">a</a><a id="1097" class="Symbol">)</a> <a id="1099" class="Symbol">→</a> <a id="1101" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1105" href="Axiom.UniquenessOfIdentityProofs.html#753" class="Generalizable">a</a>
<a id="1107" href="Axiom.UniquenessOfIdentityProofs.html#1081" class="Function">UIP</a> <a id="1111" href="Axiom.UniquenessOfIdentityProofs.html#1111" class="Bound">A</a> <a id="1113" class="Symbol">=</a> <a id="1115" href="Relation.Binary.Definitions.html#6260" class="Function">Irrelevant</a> <a id="1126" class="Symbol">{</a><a id="1127" class="Argument">A</a> <a id="1129" class="Symbol">=</a> <a id="1131" href="Axiom.UniquenessOfIdentityProofs.html#1111" class="Bound">A</a><a id="1132" class="Symbol">}</a> <a id="1134" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>

<a id="1139" class="Comment">------------------------------------------------------------------------</a>
<a id="1212" class="Comment">-- Properties</a>

<a id="1227" class="Comment">-- UIP always holds when using axiom K</a>
<a id="1266" class="Comment">-- (see `Axiom.UniquenessOfIdentityProofs.WithK`).</a>

<a id="1318" class="Comment">-- The existence of a constant function over proofs of equality for</a>
<a id="1386" class="Comment">-- elements in A is enough to prove UIP for A. Indeed, we can relate any</a>
<a id="1459" class="Comment">-- proof to its image via this function which we then know is equal to</a>
<a id="1530" class="Comment">-- the image of any other proof.</a>

<a id="1564" class="Keyword">module</a> <a id="Constant⇒UIP"></a><a id="1571" href="Axiom.UniquenessOfIdentityProofs.html#1571" class="Module">Constant⇒UIP</a>
  <a id="1586" class="Symbol">(</a><a id="1587" href="Axiom.UniquenessOfIdentityProofs.html#1587" class="Bound">f</a> <a id="1589" class="Symbol">:</a> <a id="1591" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1595" class="Symbol">{</a><a id="1596" class="Argument">A</a> <a id="1598" class="Symbol">=</a> <a id="1600" href="Axiom.UniquenessOfIdentityProofs.html#767" class="Generalizable">A</a><a id="1601" class="Symbol">}</a> <a id="1603" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="1605" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="1608" class="Symbol">)</a>
  <a id="1612" class="Symbol">(</a><a id="1613" href="Axiom.UniquenessOfIdentityProofs.html#1613" class="Bound">f-constant</a> <a id="1624" class="Symbol">:</a> <a id="1626" class="Symbol">∀</a> <a id="1628" class="Symbol">{</a><a id="1629" href="Axiom.UniquenessOfIdentityProofs.html#1629" class="Bound">x</a> <a id="1631" href="Axiom.UniquenessOfIdentityProofs.html#1631" class="Bound">y</a><a id="1632" class="Symbol">}</a> <a id="1634" class="Symbol">(</a><a id="1635" href="Axiom.UniquenessOfIdentityProofs.html#1635" class="Bound">p</a> <a id="1637" href="Axiom.UniquenessOfIdentityProofs.html#1637" class="Bound">q</a> <a id="1639" class="Symbol">:</a> <a id="1641" href="Axiom.UniquenessOfIdentityProofs.html#1629" class="Bound">x</a> <a id="1643" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1645" href="Axiom.UniquenessOfIdentityProofs.html#1631" class="Bound">y</a><a id="1646" class="Symbol">)</a> <a id="1648" class="Symbol">→</a> <a id="1650" href="Axiom.UniquenessOfIdentityProofs.html#1587" class="Bound">f</a> <a id="1652" href="Axiom.UniquenessOfIdentityProofs.html#1635" class="Bound">p</a> <a id="1654" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1656" href="Axiom.UniquenessOfIdentityProofs.html#1587" class="Bound">f</a> <a id="1658" href="Axiom.UniquenessOfIdentityProofs.html#1637" class="Bound">q</a><a id="1659" class="Symbol">)</a>
  <a id="1663" class="Keyword">where</a>

  <a id="Constant⇒UIP.≡-canonical"></a><a id="1672" href="Axiom.UniquenessOfIdentityProofs.html#1672" class="Function">≡-canonical</a> <a id="1684" class="Symbol">:</a> <a id="1686" class="Symbol">(</a><a id="1687" href="Axiom.UniquenessOfIdentityProofs.html#1687" class="Bound">p</a> <a id="1689" class="Symbol">:</a> <a id="1691" href="Axiom.UniquenessOfIdentityProofs.html#781" class="Generalizable">x</a> <a id="1693" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1695" href="Axiom.UniquenessOfIdentityProofs.html#783" class="Generalizable">y</a><a id="1696" class="Symbol">)</a> <a id="1698" class="Symbol">→</a> <a id="1700" href="Relation.Binary.PropositionalEquality.Core.html#2144" class="Function">trans</a> <a id="1706" class="Symbol">(</a><a id="1707" href="Relation.Binary.PropositionalEquality.Core.html#2099" class="Function">sym</a> <a id="1711" class="Symbol">(</a><a id="1712" href="Axiom.UniquenessOfIdentityProofs.html#1587" class="Bound">f</a> <a id="1714" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="1718" class="Symbol">))</a> <a id="1721" class="Symbol">(</a><a id="1722" href="Axiom.UniquenessOfIdentityProofs.html#1587" class="Bound">f</a> <a id="1724" href="Axiom.UniquenessOfIdentityProofs.html#1687" class="Bound">p</a><a id="1725" class="Symbol">)</a> <a id="1727" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1729" href="Axiom.UniquenessOfIdentityProofs.html#1687" class="Bound">p</a>
  <a id="1733" href="Axiom.UniquenessOfIdentityProofs.html#1672" class="Function">≡-canonical</a> <a id="1745" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1750" class="Symbol">=</a> <a id="1752" href="Relation.Binary.PropositionalEquality.Properties.html#2672" class="Function">trans-symˡ</a> <a id="1763" class="Symbol">(</a><a id="1764" href="Axiom.UniquenessOfIdentityProofs.html#1587" class="Bound">f</a> <a id="1766" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="1770" class="Symbol">)</a>

  <a id="Constant⇒UIP.≡-irrelevant"></a><a id="1775" href="Axiom.UniquenessOfIdentityProofs.html#1775" class="Function">≡-irrelevant</a> <a id="1788" class="Symbol">:</a> <a id="1790" href="Axiom.UniquenessOfIdentityProofs.html#1081" class="Function">UIP</a> <a id="1794" href="Axiom.UniquenessOfIdentityProofs.html#1600" class="Bound">A</a>
  <a id="1798" href="Axiom.UniquenessOfIdentityProofs.html#1775" class="Function">≡-irrelevant</a> <a id="1811" href="Axiom.UniquenessOfIdentityProofs.html#1811" class="Bound">p</a> <a id="1813" href="Axiom.UniquenessOfIdentityProofs.html#1813" class="Bound">q</a> <a id="1815" class="Symbol">=</a> <a id="1817" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="1827" href="Axiom.UniquenessOfIdentityProofs.html#1811" class="Bound">p</a>                          <a id="1854" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="1857" href="Relation.Binary.PropositionalEquality.Core.html#2099" class="Function">sym</a> <a id="1861" class="Symbol">(</a><a id="1862" href="Axiom.UniquenessOfIdentityProofs.html#1672" class="Function">≡-canonical</a> <a id="1874" href="Axiom.UniquenessOfIdentityProofs.html#1811" class="Bound">p</a><a id="1875" class="Symbol">)</a> <a id="1877" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="1883" href="Relation.Binary.PropositionalEquality.Core.html#2144" class="Function">trans</a> <a id="1889" class="Symbol">(</a><a id="1890" href="Relation.Binary.PropositionalEquality.Core.html#2099" class="Function">sym</a> <a id="1894" class="Symbol">(</a><a id="1895" href="Axiom.UniquenessOfIdentityProofs.html#1587" class="Bound">f</a> <a id="1897" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="1901" class="Symbol">))</a> <a id="1904" class="Symbol">(</a><a id="1905" href="Axiom.UniquenessOfIdentityProofs.html#1587" class="Bound">f</a> <a id="1907" href="Axiom.UniquenessOfIdentityProofs.html#1811" class="Bound">p</a><a id="1908" class="Symbol">)</a> <a id="1910" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="1913" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="1918" class="Symbol">(</a><a id="1919" href="Relation.Binary.PropositionalEquality.Core.html#2144" class="Function">trans</a> <a id="1925" class="Symbol">_)</a> <a id="1928" class="Symbol">(</a><a id="1929" href="Axiom.UniquenessOfIdentityProofs.html#1613" class="Bound">f-constant</a> <a id="1940" href="Axiom.UniquenessOfIdentityProofs.html#1811" class="Bound">p</a> <a id="1942" href="Axiom.UniquenessOfIdentityProofs.html#1813" class="Bound">q</a><a id="1943" class="Symbol">)</a> <a id="1945" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="1951" href="Relation.Binary.PropositionalEquality.Core.html#2144" class="Function">trans</a> <a id="1957" class="Symbol">(</a><a id="1958" href="Relation.Binary.PropositionalEquality.Core.html#2099" class="Function">sym</a> <a id="1962" class="Symbol">(</a><a id="1963" href="Axiom.UniquenessOfIdentityProofs.html#1587" class="Bound">f</a> <a id="1965" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="1969" class="Symbol">))</a> <a id="1972" class="Symbol">(</a><a id="1973" href="Axiom.UniquenessOfIdentityProofs.html#1587" class="Bound">f</a> <a id="1975" href="Axiom.UniquenessOfIdentityProofs.html#1813" class="Bound">q</a><a id="1976" class="Symbol">)</a> <a id="1978" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="1981" href="Axiom.UniquenessOfIdentityProofs.html#1672" class="Function">≡-canonical</a> <a id="1993" href="Axiom.UniquenessOfIdentityProofs.html#1813" class="Bound">q</a> <a id="1995" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="2001" href="Axiom.UniquenessOfIdentityProofs.html#1813" class="Bound">q</a>                          <a id="2028" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
    <a id="2034" class="Keyword">where</a> <a id="2040" class="Keyword">open</a> <a id="2045" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a>

<a id="2058" class="Comment">-- If equality is decidable for a given type, then we can prove UIP for</a>
<a id="2130" class="Comment">-- that type. Indeed, the decision procedure allows us to define a</a>
<a id="2197" class="Comment">-- function over proofs of equality which is constant: it returns the</a>
<a id="2267" class="Comment">-- proof produced by the decision procedure.</a>

<a id="2313" class="Keyword">module</a> <a id="Decidable⇒UIP"></a><a id="2320" href="Axiom.UniquenessOfIdentityProofs.html#2320" class="Module">Decidable⇒UIP</a> <a id="2334" class="Symbol">(</a><a id="2335" href="Axiom.UniquenessOfIdentityProofs.html#2335" class="Bound Operator">_≟_</a> <a id="2339" class="Symbol">:</a> <a id="2341" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="2359" href="Axiom.UniquenessOfIdentityProofs.html#767" class="Generalizable">A</a><a id="2360" class="Symbol">)</a>
  <a id="2364" class="Keyword">where</a>

  <a id="Decidable⇒UIP.≡-normalise"></a><a id="2373" href="Axiom.UniquenessOfIdentityProofs.html#2373" class="Function">≡-normalise</a> <a id="2385" class="Symbol">:</a> <a id="2387" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="2391" class="Symbol">{</a><a id="2392" class="Argument">A</a> <a id="2394" class="Symbol">=</a> <a id="2396" href="Axiom.UniquenessOfIdentityProofs.html#2359" class="Bound">A</a><a id="2397" class="Symbol">}</a> <a id="2399" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="2401" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
  <a id="2407" href="Axiom.UniquenessOfIdentityProofs.html#2373" class="Function">≡-normalise</a> <a id="2419" class="Symbol">{</a><a id="2420" href="Axiom.UniquenessOfIdentityProofs.html#2420" class="Bound">x</a><a id="2421" class="Symbol">}</a> <a id="2423" class="Symbol">{</a><a id="2424" href="Axiom.UniquenessOfIdentityProofs.html#2424" class="Bound">y</a><a id="2425" class="Symbol">}</a> <a id="2427" href="Axiom.UniquenessOfIdentityProofs.html#2427" class="Bound">x≡y</a> <a id="2431" class="Symbol">=</a> <a id="2433" href="Relation.Nullary.Decidable.Core.html#2686" class="Function">recompute</a> <a id="2443" class="Symbol">(</a><a id="2444" href="Axiom.UniquenessOfIdentityProofs.html#2420" class="Bound">x</a> <a id="2446" href="Axiom.UniquenessOfIdentityProofs.html#2335" class="Bound Operator">≟</a> <a id="2448" href="Axiom.UniquenessOfIdentityProofs.html#2424" class="Bound">y</a><a id="2449" class="Symbol">)</a> <a id="2451" href="Axiom.UniquenessOfIdentityProofs.html#2427" class="Bound">x≡y</a>

  <a id="Decidable⇒UIP.≡-normalise-constant"></a><a id="2458" href="Axiom.UniquenessOfIdentityProofs.html#2458" class="Function">≡-normalise-constant</a> <a id="2479" class="Symbol">:</a> <a id="2481" class="Symbol">(</a><a id="2482" href="Axiom.UniquenessOfIdentityProofs.html#2482" class="Bound">p</a> <a id="2484" href="Axiom.UniquenessOfIdentityProofs.html#2484" class="Bound">q</a> <a id="2486" class="Symbol">:</a> <a id="2488" href="Axiom.UniquenessOfIdentityProofs.html#781" class="Generalizable">x</a> <a id="2490" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2492" href="Axiom.UniquenessOfIdentityProofs.html#783" class="Generalizable">y</a><a id="2493" class="Symbol">)</a> <a id="2495" class="Symbol">→</a> <a id="2497" href="Axiom.UniquenessOfIdentityProofs.html#2373" class="Function">≡-normalise</a> <a id="2509" href="Axiom.UniquenessOfIdentityProofs.html#2482" class="Bound">p</a> <a id="2511" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2513" href="Axiom.UniquenessOfIdentityProofs.html#2373" class="Function">≡-normalise</a> <a id="2525" href="Axiom.UniquenessOfIdentityProofs.html#2484" class="Bound">q</a>
  <a id="2529" href="Axiom.UniquenessOfIdentityProofs.html#2458" class="Function">≡-normalise-constant</a> <a id="2550" class="Symbol">{</a><a id="2551" class="Argument">x</a> <a id="2553" class="Symbol">=</a> <a id="2555" href="Axiom.UniquenessOfIdentityProofs.html#2555" class="Bound">x</a><a id="2556" class="Symbol">}</a> <a id="2558" class="Symbol">{</a><a id="2559" class="Argument">y</a> <a id="2561" class="Symbol">=</a> <a id="2563" href="Axiom.UniquenessOfIdentityProofs.html#2563" class="Bound">y</a><a id="2564" class="Symbol">}</a> <a id="2566" class="Symbol">=</a> <a id="2568" href="Relation.Nullary.Decidable.Core.html#2761" class="Function">recompute-constant</a> <a id="2587" class="Symbol">(</a><a id="2588" href="Axiom.UniquenessOfIdentityProofs.html#2555" class="Bound">x</a> <a id="2590" href="Axiom.UniquenessOfIdentityProofs.html#2335" class="Bound Operator">≟</a> <a id="2592" href="Axiom.UniquenessOfIdentityProofs.html#2563" class="Bound">y</a><a id="2593" class="Symbol">)</a>

  <a id="Decidable⇒UIP.≡-irrelevant"></a><a id="2598" href="Axiom.UniquenessOfIdentityProofs.html#2598" class="Function">≡-irrelevant</a> <a id="2611" class="Symbol">:</a> <a id="2613" href="Axiom.UniquenessOfIdentityProofs.html#1081" class="Function">UIP</a> <a id="2617" href="Axiom.UniquenessOfIdentityProofs.html#2359" class="Bound">A</a>
  <a id="2621" href="Axiom.UniquenessOfIdentityProofs.html#2598" class="Function">≡-irrelevant</a> <a id="2634" class="Symbol">=</a> <a id="2636" href="Axiom.UniquenessOfIdentityProofs.html#1775" class="Function">Constant⇒UIP.≡-irrelevant</a> <a id="2662" href="Axiom.UniquenessOfIdentityProofs.html#2373" class="Function">≡-normalise</a> <a id="2674" href="Axiom.UniquenessOfIdentityProofs.html#2458" class="Function">≡-normalise-constant</a>
</pre></body></html>

==> anc/html/Batteries.Category.Accessible.Finitely.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Batteries.Category.Accessible.Finitely</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>
<a id="36" class="Keyword">open</a> <a id="41" class="Keyword">import</a> <a id="48" href="Level.html" class="Module">Level</a>
<a id="54" class="Keyword">open</a> <a id="59" class="Keyword">import</a> <a id="66" href="Categories.Category.html" class="Module">Categories.Category</a>
<a id="86" class="Keyword">open</a> <a id="91" class="Keyword">import</a> <a id="98" href="Batteries.Category.Accessible.html" class="Module">Batteries.Category.Accessible</a>
<a id="128" class="Keyword">open</a> <a id="133" class="Keyword">import</a> <a id="140" href="Batteries.Diagram.Filtered.html" class="Module">Batteries.Diagram.Filtered</a> <a id="167" class="Keyword">using</a> <a id="173" class="Symbol">(</a><a id="174" href="Batteries.Diagram.Filtered.html#2825" class="Record">filtered</a><a id="182" class="Symbol">)</a>

<a id="185" class="Keyword">module</a> <a id="192" href="Batteries.Category.Accessible.Finitely.html" class="Module">Batteries.Category.Accessible.Finitely</a> <a id="231" class="Keyword">where</a>

<a id="Finitely-Accessible"></a><a id="238" href="Batteries.Category.Accessible.Finitely.html#238" class="Function">Finitely-Accessible</a> <a id="258" class="Symbol">:</a> <a id="260" class="Symbol">{</a><a id="261" href="Batteries.Category.Accessible.Finitely.html#261" class="Bound">o</a> <a id="263" href="Batteries.Category.Accessible.Finitely.html#263" class="Bound">ℓ</a> <a id="265" class="Symbol">:</a> <a id="267" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="272" class="Symbol">}</a> <a id="274" class="Symbol">(</a><a id="275" href="Batteries.Category.Accessible.Finitely.html#275" class="Bound">𝒞</a> <a id="277" class="Symbol">:</a> <a id="279" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="288" href="Batteries.Category.Accessible.Finitely.html#261" class="Bound">o</a> <a id="290" href="Batteries.Category.Accessible.Finitely.html#263" class="Bound">ℓ</a> <a id="292" href="Batteries.Category.Accessible.Finitely.html#263" class="Bound">ℓ</a><a id="293" class="Symbol">)</a> <a id="295" class="Symbol">→</a> <a id="297" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="301" class="Symbol">_</a>
<a id="303" href="Batteries.Category.Accessible.Finitely.html#238" class="Function">Finitely-Accessible</a> <a id="323" href="Batteries.Category.Accessible.Finitely.html#323" class="Bound">𝒞</a> <a id="325" class="Symbol">=</a> <a id="327" href="Batteries.Category.Accessible.html#2202" class="Record">Accessible</a> <a id="338" href="Batteries.Category.Accessible.Finitely.html#323" class="Bound">𝒞</a> <a id="340" href="Batteries.Diagram.Filtered.html#2825" class="Record">filtered</a> <a id="349" class="Symbol">λ</a> <a id="351" href="Batteries.Category.Accessible.Finitely.html#351" class="Bound">x</a> <a id="353" class="Symbol">→</a> <a id="355" href="Batteries.Category.Accessible.Finitely.html#351" class="Bound">x</a>
</pre></body></html>

==> anc/html/Batteries.Category.Accessible.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Batteries.Category.Accessible</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>
<a id="36" class="Keyword">open</a> <a id="41" class="Keyword">import</a> <a id="48" href="Level.html" class="Module">Level</a>

<a id="55" class="Keyword">open</a> <a id="60" class="Keyword">import</a> <a id="67" href="Categories.Category.html" class="Module">Categories.Category</a>
<a id="87" class="Keyword">open</a> <a id="92" class="Keyword">import</a> <a id="99" href="Categories.Functor.html" class="Module">Categories.Functor</a> <a id="118" class="Keyword">using</a> <a id="124" class="Symbol">(</a><a id="125" href="Categories.Functor.Core.html#248" class="Record">Functor</a><a id="132" class="Symbol">)</a>
<a id="134" class="Keyword">open</a> <a id="139" class="Keyword">import</a> <a id="146" href="Categories.Diagram.Colimit.html" class="Module">Categories.Diagram.Colimit</a>
<a id="173" class="Keyword">open</a> <a id="178" class="Keyword">import</a> <a id="185" href="Categories.Diagram.Cocone.html" class="Module">Categories.Diagram.Cocone</a>
<a id="211" class="Keyword">open</a> <a id="216" class="Keyword">import</a> <a id="223" href="Categories.Diagram.Cocone.Properties.html" class="Module">Categories.Diagram.Cocone.Properties</a>
<a id="260" class="Keyword">open</a> <a id="265" class="Keyword">import</a> <a id="272" href="Categories.Category.SubCategory.html" class="Module">Categories.Category.SubCategory</a>
<a id="304" class="Keyword">open</a> <a id="309" class="Keyword">import</a> <a id="316" href="Categories.Functor.Construction.SubCategory.html" class="Module">Categories.Functor.Construction.SubCategory</a>
<a id="360" class="Keyword">open</a> <a id="365" class="Keyword">import</a> <a id="372" href="Categories.Object.Initial.html" class="Module">Categories.Object.Initial</a>
<a id="398" class="Keyword">open</a> <a id="403" class="Keyword">import</a> <a id="410" href="Categories.Category.Construction.Thin.html" class="Module">Categories.Category.Construction.Thin</a>
<a id="448" class="Keyword">open</a> <a id="453" class="Keyword">import</a> <a id="460" href="Categories.Category.Cocomplete.html" class="Module">Categories.Category.Cocomplete</a>
<a id="491" class="Keyword">open</a> <a id="496" class="Keyword">import</a> <a id="503" href="Categories.Category.Slice.html" class="Module">Categories.Category.Slice</a>
<a id="529" class="Keyword">open</a> <a id="534" class="Keyword">import</a> <a id="541" href="Categories.Category.Instance.Setoids.html" class="Module">Categories.Category.Instance.Setoids</a>
<a id="578" class="Keyword">open</a> <a id="583" class="Keyword">import</a> <a id="590" href="Data.Product.html" class="Module">Data.Product</a>

<a id="604" class="Keyword">open</a> <a id="609" class="Keyword">import</a> <a id="616" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html" class="Module">Batteries.Diagram.Colimit.Colimit-Lemmas</a>
<a id="657" class="Keyword">open</a> <a id="662" class="Keyword">import</a> <a id="669" href="Batteries.Diagram.Filtered.html" class="Module">Batteries.Diagram.Filtered</a>

<a id="697" class="Keyword">open</a> <a id="702" class="Keyword">import</a> <a id="709" href="Relation.Binary.html" class="Module">Relation.Binary</a> <a id="725" class="Keyword">using</a> <a id="731" class="Symbol">(</a><a id="732" href="Relation.Binary.Bundles.html#4449" class="Record">Poset</a><a id="737" class="Symbol">)</a>

<a id="740" class="Comment">-- In usual L(F)P-Categories, one considers a (regular) cardinal λ and</a>
<a id="811" class="Comment">-- then defines λ-presentable objects as those whose hom-set preserves</a>
<a id="882" class="Comment">-- colimits of λ-filtered diagrams. The notion &#39;λ-filtered&#39; entails that</a>
<a id="955" class="Comment">-- the diagram has upper bounds for any set of elements of size smaller than λ.</a>
<a id="1035" class="Comment">-- Since this is inherently ordinal-based, we change the definition for the</a>
<a id="1111" class="Comment">-- formalization in agda: Instead of explicitly mentioning ordinals, we consider</a>
<a id="1192" class="Comment">-- a property/predicate &#39;Fil&#39; on diagrams which is assumed to imply filteredness.</a>
<a id="1274" class="Comment">-- This subsumes stricter filteredness-notions such as countable-filteredness.</a>
<a id="1353" class="Keyword">module</a> <a id="1360" href="Batteries.Category.Accessible.html" class="Module">Batteries.Category.Accessible</a>
                 <a id="1407" class="Symbol">{</a><a id="1408" href="Batteries.Category.Accessible.html#1408" class="Bound">o</a> <a id="1410" href="Batteries.Category.Accessible.html#1410" class="Bound">ℓ</a> <a id="1412" href="Batteries.Category.Accessible.html#1412" class="Bound">prop-level</a><a id="1422" class="Symbol">}</a> <a id="1424" class="Symbol">(</a><a id="1425" href="Batteries.Category.Accessible.html#1425" class="Bound">𝒞</a> <a id="1427" class="Symbol">:</a> <a id="1429" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="1438" href="Batteries.Category.Accessible.html#1408" class="Bound">o</a> <a id="1440" href="Batteries.Category.Accessible.html#1410" class="Bound">ℓ</a> <a id="1442" href="Batteries.Category.Accessible.html#1410" class="Bound">ℓ</a><a id="1443" class="Symbol">)</a>
                 <a id="1462" class="Symbol">(</a><a id="1463" href="Batteries.Category.Accessible.html#1463" class="Bound">Fil</a> <a id="1467" class="Symbol">:</a> <a id="1469" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="1478" href="Batteries.Category.Accessible.html#1410" class="Bound">ℓ</a> <a id="1480" href="Batteries.Category.Accessible.html#1410" class="Bound">ℓ</a> <a id="1482" href="Batteries.Category.Accessible.html#1410" class="Bound">ℓ</a> <a id="1484" class="Symbol">→</a> <a id="1486" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1490" href="Batteries.Category.Accessible.html#1412" class="Bound">prop-level</a><a id="1500" class="Symbol">)</a>
                 <a id="1519" class="Symbol">(</a><a id="1520" href="Batteries.Category.Accessible.html#1520" class="Bound">Fil⇒filtered</a> <a id="1533" class="Symbol">:</a> <a id="1535" class="Symbol">∀</a> <a id="1537" class="Symbol">{</a><a id="1538" href="Batteries.Category.Accessible.html#1538" class="Bound">𝒟</a><a id="1539" class="Symbol">}</a> <a id="1541" class="Symbol">→</a> <a id="1543" href="Batteries.Category.Accessible.html#1463" class="Bound">Fil</a> <a id="1547" href="Batteries.Category.Accessible.html#1538" class="Bound">𝒟</a> <a id="1549" class="Symbol">→</a> <a id="1551" href="Batteries.Diagram.Filtered.html#2825" class="Record">filtered</a> <a id="1560" href="Batteries.Category.Accessible.html#1538" class="Bound">𝒟</a><a id="1561" class="Symbol">)</a>
                 <a id="1580" class="Keyword">where</a>

<a id="1587" class="Keyword">private</a>
  <a id="1597" class="Keyword">module</a> <a id="𝒞"></a><a id="1604" href="Batteries.Category.Accessible.html#1604" class="Module">𝒞</a> <a id="1606" class="Symbol">=</a> <a id="1608" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="1617" href="Batteries.Category.Accessible.html#1425" class="Bound">𝒞</a>

<a id="1620" class="Keyword">open</a> <a id="1625" class="Keyword">import</a> <a id="1632" href="Batteries.Diagram.Canonical-Cocone.html" class="Module">Batteries.Diagram.Canonical-Cocone</a> <a id="1667" class="Symbol">(</a><a id="1668" href="Batteries.Category.Accessible.html#1425" class="Bound">𝒞</a><a id="1669" class="Symbol">)</a>
<a id="1671" class="Keyword">open</a> <a id="1676" class="Keyword">import</a> <a id="1683" href="Categories.Functor.Hom.html" class="Module">Categories.Functor.Hom</a>
<a id="1706" class="Keyword">open</a> <a id="1711" class="Keyword">import</a> <a id="1718" href="Categories.Object.Coproduct.html" class="Module">Categories.Object.Coproduct</a> <a id="1746" class="Symbol">(</a><a id="1747" href="Batteries.Category.Accessible.html#1425" class="Bound">𝒞</a><a id="1748" class="Symbol">)</a>
<a id="1750" class="Keyword">open</a> <a id="1755" class="Keyword">import</a> <a id="1762" href="Categories.Morphism.html" class="Module">Categories.Morphism</a> <a id="1782" class="Symbol">(</a><a id="1783" href="Batteries.Category.Accessible.html#1425" class="Bound">𝒞</a><a id="1784" class="Symbol">)</a>
<a id="1786" class="Keyword">open</a> <a id="1791" class="Keyword">import</a> <a id="1798" href="Categories.Morphism.Reasoning.Core.html" class="Module">Categories.Morphism.Reasoning.Core</a> <a id="1833" href="Batteries.Category.Accessible.html#1425" class="Bound">𝒞</a>
<a id="1835" class="Keyword">open</a> <a id="1840" class="Keyword">import</a> <a id="1847" href="Categories.Diagram.Coequalizer.html" class="Module">Categories.Diagram.Coequalizer</a> <a id="1878" class="Symbol">(</a><a id="1879" href="Batteries.Category.Accessible.html#1425" class="Bound">𝒞</a><a id="1880" class="Symbol">)</a>
<a id="1882" class="Keyword">open</a> <a id="1887" class="Keyword">import</a> <a id="1894" href="Categories.Diagram.Pushout.html" class="Module">Categories.Diagram.Pushout</a> <a id="1921" class="Symbol">(</a><a id="1922" href="Batteries.Category.Accessible.html#1425" class="Bound">𝒞</a><a id="1923" class="Symbol">)</a>
<a id="1925" class="Keyword">open</a> <a id="1930" class="Keyword">import</a> <a id="1937" href="Categories.Diagram.Pushout.Properties.html" class="Module">Categories.Diagram.Pushout.Properties</a> <a id="1975" class="Symbol">(</a><a id="1976" href="Batteries.Category.Accessible.html#1425" class="Bound">𝒞</a><a id="1977" class="Symbol">)</a>
<a id="1979" class="Keyword">open</a> <a id="1984" class="Keyword">import</a> <a id="1991" href="Batteries.Object.Presentable.html" class="Module">Batteries.Object.Presentable</a> <a id="2020" href="Batteries.Category.Accessible.html#1425" class="Bound">𝒞</a> <a id="2022" href="Batteries.Category.Accessible.html#1463" class="Bound">Fil</a>
<a id="2026" class="Keyword">import</a> <a id="2033" href="Batteries.Diagram.Colimit.Setoids-Colimit.html" class="Module">Batteries.Diagram.Colimit.Setoids-Colimit</a>

<a id="2076" class="Keyword">open</a> <a id="2081" href="Categories.Functor.Hom.html#625" class="Module">Hom</a>

<a id="2086" class="Keyword">open</a> <a id="2091" class="Keyword">import</a> <a id="2098" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html" class="Module">Batteries.Diagram.Colimit.Hom-Colimit-Choice</a> <a id="2143" href="Batteries.Category.Accessible.html#1425" class="Bound">𝒞</a>
<a id="2145" class="Keyword">open</a> <a id="2150" class="Keyword">import</a> <a id="2157" href="Batteries.Diagram.Hom-Factorization.html" class="Module">Batteries.Diagram.Hom-Factorization</a>


<a id="2195" class="Keyword">record</a> <a id="Accessible"></a><a id="2202" href="Batteries.Category.Accessible.html#2202" class="Record">Accessible</a> <a id="2213" class="Symbol">:</a> <a id="2215" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2219" class="Symbol">(</a><a id="2220" href="Batteries.Category.Accessible.html#1408" class="Bound">o</a> <a id="2222" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2224" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="2228" href="Batteries.Category.Accessible.html#1410" class="Bound">ℓ</a> <a id="2230" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2232" href="Batteries.Category.Accessible.html#1412" class="Bound">prop-level</a><a id="2242" class="Symbol">)</a> <a id="2244" class="Keyword">where</a>
  <a id="2252" class="Keyword">field</a>
    <a id="2262" class="Comment">-- a (small)family (resp. &#39;set&#39;) of objects, called 𝒞_p in the paper ...</a>
    <a id="Accessible.Idx"></a><a id="2339" href="Batteries.Category.Accessible.html#2339" class="Field">Idx</a> <a id="2343" class="Symbol">:</a> <a id="2345" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2349" href="Batteries.Category.Accessible.html#1410" class="Bound">ℓ</a>
    <a id="Accessible.fin"></a><a id="2355" href="Batteries.Category.Accessible.html#2355" class="Field">fin</a> <a id="2359" class="Symbol">:</a> <a id="2361" href="Batteries.Category.Accessible.html#2339" class="Field">Idx</a> <a id="2365" class="Symbol">→</a> <a id="2367" href="Categories.Category.Core.html#559" class="Function">𝒞.Obj</a>
    <a id="2377" class="Comment">-- ... of which every element is presentable</a>
    <a id="Accessible.fin-presentable"></a><a id="2426" href="Batteries.Category.Accessible.html#2426" class="Field">fin-presentable</a> <a id="2442" class="Symbol">:</a> <a id="2444" class="Symbol">∀</a> <a id="2446" class="Symbol">(</a><a id="2447" href="Batteries.Category.Accessible.html#2447" class="Bound">i</a> <a id="2449" class="Symbol">:</a> <a id="2451" href="Batteries.Category.Accessible.html#2339" class="Field">Idx</a><a id="2454" class="Symbol">)</a> <a id="2456" class="Symbol">→</a> <a id="2458" href="Batteries.Object.Presentable.html#1184" class="Function">presentable</a> <a id="2470" class="Symbol">(</a><a id="2471" href="Batteries.Category.Accessible.html#2355" class="Field">fin</a> <a id="2475" href="Batteries.Category.Accessible.html#2447" class="Bound">i</a><a id="2476" class="Symbol">)</a>
    <a id="2482" class="Comment">-- All other objects are built from those fp objects:</a>
    <a id="Accessible.build-from-fin"></a><a id="2540" href="Batteries.Category.Accessible.html#2540" class="Field">build-from-fin</a> <a id="2555" class="Symbol">:</a> <a id="2557" class="Symbol">∀</a> <a id="2559" class="Symbol">(</a><a id="2560" href="Batteries.Category.Accessible.html#2560" class="Bound">X</a> <a id="2562" class="Symbol">:</a> <a id="2564" href="Categories.Category.Core.html#559" class="Function">𝒞.Obj</a><a id="2569" class="Symbol">)</a> <a id="2571" class="Symbol">→</a> <a id="2573" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#1340" class="Function">IsLimitting</a> <a id="2585" class="Symbol">(</a><a id="2586" href="Batteries.Diagram.Canonical-Cocone.html#1519" class="Function Operator">Cocone[</a> <a id="2594" href="Batteries.Category.Accessible.html#2355" class="Field">fin</a> <a id="2598" href="Batteries.Diagram.Canonical-Cocone.html#1519" class="Function Operator">↓</a> <a id="2600" href="Batteries.Category.Accessible.html#2560" class="Bound">X</a> <a id="2602" href="Batteries.Diagram.Canonical-Cocone.html#1519" class="Function Operator">]</a><a id="2603" class="Symbol">)</a>
    <a id="2609" class="Comment">-- and moreover every canonical diagram is filtered</a>
    <a id="Accessible.canonical-has-prop"></a><a id="2665" href="Batteries.Category.Accessible.html#2665" class="Field">canonical-has-prop</a> <a id="2684" class="Symbol">:</a> <a id="2686" class="Symbol">∀</a> <a id="2688" class="Symbol">(</a><a id="2689" href="Batteries.Category.Accessible.html#2689" class="Bound">X</a> <a id="2691" class="Symbol">:</a> <a id="2693" href="Categories.Category.Core.html#559" class="Function">𝒞.Obj</a><a id="2698" class="Symbol">)</a> <a id="2700" class="Symbol">→</a> <a id="2702" href="Batteries.Category.Accessible.html#1463" class="Bound">Fil</a> <a id="2706" class="Symbol">(</a><a id="2707" href="Batteries.Diagram.Canonical-Cocone.html#975" class="Function Operator">Cat[</a> <a id="2712" href="Batteries.Category.Accessible.html#2355" class="Field">fin</a> <a id="2716" href="Batteries.Diagram.Canonical-Cocone.html#975" class="Function Operator">↓</a> <a id="2718" href="Batteries.Category.Accessible.html#2689" class="Bound">X</a> <a id="2720" href="Batteries.Diagram.Canonical-Cocone.html#975" class="Function Operator">]</a><a id="2721" class="Symbol">)</a>

    <a id="2728" class="Comment">-- also, we need finite coproducts of presentable objects:</a>
    <a id="Accessible.coproduct"></a><a id="2791" href="Batteries.Category.Accessible.html#2791" class="Field">coproduct</a> <a id="2801" class="Symbol">:</a> <a id="2803" class="Symbol">∀</a> <a id="2805" class="Symbol">(</a><a id="2806" href="Batteries.Category.Accessible.html#2806" class="Bound">A</a> <a id="2808" href="Batteries.Category.Accessible.html#2808" class="Bound">B</a> <a id="2810" class="Symbol">:</a> <a id="2812" href="Categories.Category.Core.html#559" class="Function">𝒞.Obj</a><a id="2817" class="Symbol">)</a> <a id="2819" class="Symbol">→</a> <a id="2821" href="Batteries.Object.Presentable.html#1184" class="Function">presentable</a> <a id="2833" href="Batteries.Category.Accessible.html#2806" class="Bound">A</a> <a id="2835" class="Symbol">→</a> <a id="2837" href="Batteries.Object.Presentable.html#1184" class="Function">presentable</a> <a id="2849" href="Batteries.Category.Accessible.html#2808" class="Bound">B</a> <a id="2851" class="Symbol">→</a> <a id="2853" href="Categories.Object.Coproduct.html#398" class="Record">Coproduct</a> <a id="2863" href="Batteries.Category.Accessible.html#2806" class="Bound">A</a> <a id="2865" href="Batteries.Category.Accessible.html#2808" class="Bound">B</a>

  <a id="Accessible.canonical-diagram-scheme"></a><a id="2870" href="Batteries.Category.Accessible.html#2870" class="Function">canonical-diagram-scheme</a> <a id="2895" class="Symbol">:</a> <a id="2897" class="Symbol">∀</a> <a id="2899" class="Symbol">(</a><a id="2900" href="Batteries.Category.Accessible.html#2900" class="Bound">X</a> <a id="2902" class="Symbol">:</a> <a id="2904" href="Categories.Category.Core.html#559" class="Function">𝒞.Obj</a><a id="2909" class="Symbol">)</a> <a id="2911" class="Symbol">→</a> <a id="2913" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="2922" href="Batteries.Category.Accessible.html#1410" class="Bound">ℓ</a> <a id="2924" href="Batteries.Category.Accessible.html#1410" class="Bound">ℓ</a> <a id="2926" href="Batteries.Category.Accessible.html#1410" class="Bound">ℓ</a>
  <a id="2930" href="Batteries.Category.Accessible.html#2870" class="Function">canonical-diagram-scheme</a> <a id="2955" href="Batteries.Category.Accessible.html#2955" class="Bound">X</a> <a id="2957" class="Symbol">=</a> <a id="2959" href="Batteries.Diagram.Canonical-Cocone.html#975" class="Function Operator">Cat[</a> <a id="2964" href="Batteries.Category.Accessible.html#2355" class="Field">fin</a> <a id="2968" href="Batteries.Diagram.Canonical-Cocone.html#975" class="Function Operator">↓</a> <a id="2970" href="Batteries.Category.Accessible.html#2955" class="Bound">X</a> <a id="2972" href="Batteries.Diagram.Canonical-Cocone.html#975" class="Function Operator">]</a>

  <a id="Accessible.canonical-diagram"></a><a id="2977" href="Batteries.Category.Accessible.html#2977" class="Function">canonical-diagram</a> <a id="2995" class="Symbol">:</a> <a id="2997" class="Symbol">∀</a> <a id="2999" class="Symbol">(</a><a id="3000" href="Batteries.Category.Accessible.html#3000" class="Bound">X</a> <a id="3002" class="Symbol">:</a> <a id="3004" href="Categories.Category.Core.html#559" class="Function">𝒞.Obj</a><a id="3009" class="Symbol">)</a> <a id="3011" class="Symbol">→</a> <a id="3013" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="3021" class="Symbol">(</a><a id="3022" href="Batteries.Category.Accessible.html#2870" class="Function">canonical-diagram-scheme</a> <a id="3047" href="Batteries.Category.Accessible.html#3000" class="Bound">X</a><a id="3048" class="Symbol">)</a> <a id="3050" href="Batteries.Category.Accessible.html#1425" class="Bound">𝒞</a>
  <a id="3054" href="Batteries.Category.Accessible.html#2977" class="Function">canonical-diagram</a> <a id="3072" href="Batteries.Category.Accessible.html#3072" class="Bound">X</a> <a id="3074" class="Symbol">=</a> <a id="3076" href="Batteries.Diagram.Canonical-Cocone.html#1320" class="Function Operator">Functor[</a> <a id="3085" href="Batteries.Category.Accessible.html#2355" class="Field">fin</a> <a id="3089" href="Batteries.Diagram.Canonical-Cocone.html#1320" class="Function Operator">↓</a> <a id="3091" href="Batteries.Category.Accessible.html#3072" class="Bound">X</a> <a id="3093" href="Batteries.Diagram.Canonical-Cocone.html#1320" class="Function Operator">]</a>

  <a id="Accessible.canonical-colimit"></a><a id="3098" href="Batteries.Category.Accessible.html#3098" class="Function">canonical-colimit</a> <a id="3116" class="Symbol">:</a> <a id="3118" class="Symbol">∀</a> <a id="3120" class="Symbol">(</a><a id="3121" href="Batteries.Category.Accessible.html#3121" class="Bound">X</a> <a id="3123" class="Symbol">:</a> <a id="3125" href="Categories.Category.Core.html#559" class="Function">𝒞.Obj</a><a id="3130" class="Symbol">)</a> <a id="3132" class="Symbol">→</a> <a id="3134" href="Categories.Diagram.Colimit.html#961" class="Record">Colimit</a> <a id="3142" class="Symbol">(</a><a id="3143" href="Batteries.Category.Accessible.html#2977" class="Function">canonical-diagram</a> <a id="3161" href="Batteries.Category.Accessible.html#3121" class="Bound">X</a><a id="3162" class="Symbol">)</a>
  <a id="3166" href="Batteries.Category.Accessible.html#3098" class="Function">canonical-colimit</a> <a id="3184" href="Batteries.Category.Accessible.html#3184" class="Bound">X</a> <a id="3186" class="Symbol">=</a> <a id="3188" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#1493" class="Function">Colimit-from-prop</a> <a id="3206" class="Symbol">(</a><a id="3207" href="Batteries.Category.Accessible.html#2540" class="Field">build-from-fin</a> <a id="3222" href="Batteries.Category.Accessible.html#3184" class="Bound">X</a><a id="3223" class="Symbol">)</a>

  <a id="3228" class="Comment">-- the family &#39;fin&#39; forms a generator. This means that for every X,</a>
  <a id="3298" class="Comment">-- the morphisms &#39;fin k ⇒ X&#39; are jointly epic</a>
  <a id="Accessible.fin-generator"></a><a id="3346" href="Batteries.Category.Accessible.html#3346" class="Function">fin-generator</a> <a id="3360" class="Symbol">:</a> <a id="3362" class="Symbol">∀</a> <a id="3364" class="Symbol">(</a><a id="3365" href="Batteries.Category.Accessible.html#3365" class="Bound">X</a> <a id="3367" class="Symbol">:</a> <a id="3369" href="Categories.Category.Core.html#559" class="Function">𝒞.Obj</a><a id="3374" class="Symbol">)</a> <a id="3376" class="Symbol">→</a>
    <a id="3382" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#3686" class="Function">jointly-epic</a>
      <a id="3401" class="Symbol">{</a><a id="3402" class="Argument">𝒞</a> <a id="3404" class="Symbol">=</a> <a id="3406" href="Batteries.Category.Accessible.html#1425" class="Bound">𝒞</a><a id="3407" class="Symbol">}</a>
      <a id="3415" class="Symbol">{</a><a id="3416" class="Argument">codom</a> <a id="3422" class="Symbol">=</a> <a id="3424" href="Batteries.Category.Accessible.html#3365" class="Bound">X</a><a id="3425" class="Symbol">}</a>
      <a id="3433" class="Symbol">(</a><a id="3434" href="Categories.Diagram.Cocone.html#425" class="Function">Cocone.ψ</a> <a id="3443" href="Batteries.Diagram.Canonical-Cocone.html#1519" class="Function Operator">Cocone[</a> <a id="3451" href="Batteries.Category.Accessible.html#2355" class="Field">fin</a> <a id="3455" href="Batteries.Diagram.Canonical-Cocone.html#1519" class="Function Operator">↓</a> <a id="3457" href="Batteries.Category.Accessible.html#3365" class="Bound">X</a> <a id="3459" href="Batteries.Diagram.Canonical-Cocone.html#1519" class="Function Operator">]</a><a id="3460" class="Symbol">)</a>
  <a id="3464" href="Batteries.Category.Accessible.html#3346" class="Function">fin-generator</a> <a id="3478" href="Batteries.Category.Accessible.html#3478" class="Bound">X</a> <a id="3480" class="Symbol">=</a> <a id="3482" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#5295" class="Function">colimit-is-jointly-epic</a> <a id="3506" class="Symbol">(</a><a id="3507" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#1493" class="Function">Colimit-from-prop</a> <a id="3525" class="Symbol">(</a><a id="3526" href="Batteries.Category.Accessible.html#2540" class="Field">build-from-fin</a> <a id="3541" href="Batteries.Category.Accessible.html#3478" class="Bound">X</a><a id="3542" class="Symbol">))</a>

  <a id="3548" class="Comment">-- every presentable object is the split-quotient of some object from</a>
  <a id="3620" class="Comment">-- the generating family 𝒞_p:</a>
  <a id="Accessible.presentable-split-in-fin"></a><a id="3652" href="Batteries.Category.Accessible.html#3652" class="Function">presentable-split-in-fin</a> <a id="3677" class="Symbol">:</a> <a id="3679" class="Symbol">∀</a> <a id="3681" class="Symbol">(</a><a id="3682" href="Batteries.Category.Accessible.html#3682" class="Bound">X</a> <a id="3684" class="Symbol">:</a> <a id="3686" href="Categories.Category.Core.html#559" class="Function">𝒞.Obj</a><a id="3691" class="Symbol">)</a> <a id="3693" class="Symbol">→</a> <a id="3695" href="Batteries.Object.Presentable.html#1184" class="Function">presentable</a> <a id="3707" href="Batteries.Category.Accessible.html#3682" class="Bound">X</a> <a id="3709" class="Symbol">→</a> <a id="3711" href="Data.Product.Base.html#1378" class="Function">Σ[</a> <a id="3714" href="Batteries.Category.Accessible.html#3714" class="Bound">i</a> <a id="3716" href="Data.Product.Base.html#1378" class="Function">∈</a> <a id="3718" href="Batteries.Category.Accessible.html#2339" class="Field">Idx</a> <a id="3722" href="Data.Product.Base.html#1378" class="Function">]</a> <a id="3724" class="Symbol">(</a><a id="3725" href="Categories.Morphism.html#1770" class="Record">Retract</a> <a id="3733" href="Batteries.Category.Accessible.html#3682" class="Bound">X</a> <a id="3735" class="Symbol">(</a><a id="3736" href="Batteries.Category.Accessible.html#2355" class="Field">fin</a> <a id="3740" href="Batteries.Category.Accessible.html#3714" class="Bound">i</a><a id="3741" class="Symbol">))</a>
  <a id="3746" href="Batteries.Category.Accessible.html#3652" class="Function">presentable-split-in-fin</a> <a id="3771" href="Batteries.Category.Accessible.html#3771" class="Bound">X</a> <a id="3773" href="Batteries.Category.Accessible.html#3773" class="Bound">X-pres</a> <a id="3780" class="Symbol">=</a>
    <a id="3786" class="Symbol">(</a><a id="3787" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="3793" class="Symbol">(</a><a id="3794" href="Batteries.Diagram.Hom-Factorization.html#845" class="Field">Triangle.x</a> <a id="3805" href="Batteries.Category.Accessible.html#4057" class="Function">t</a><a id="3806" class="Symbol">))</a> <a id="3809" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
    <a id="3815" class="Symbol">(</a><a id="3816" class="Keyword">record</a> <a id="3823" class="Symbol">{</a>
      <a id="3831" href="Categories.Morphism.html#1822" class="Field">section</a> <a id="3839" class="Symbol">=</a> <a id="3841" href="Batteries.Diagram.Hom-Factorization.html#859" class="Field">Triangle.p&#39;</a> <a id="3853" href="Batteries.Category.Accessible.html#4057" class="Function">t</a> <a id="3855" class="Symbol">;</a>
      <a id="3863" href="Categories.Morphism.html#1842" class="Field">retract</a> <a id="3871" class="Symbol">=</a> <a id="3873" class="Symbol">(</a><a id="3874" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="3880" class="Symbol">(</a><a id="3881" href="Batteries.Diagram.Hom-Factorization.html#845" class="Field">Triangle.x</a> <a id="3892" href="Batteries.Category.Accessible.html#4057" class="Function">t</a><a id="3893" class="Symbol">))</a> <a id="3896" class="Symbol">;</a>
      <a id="3904" href="Categories.Morphism.html#1862" class="Field">is-retract</a> <a id="3915" class="Symbol">=</a> <a id="3917" href="Relation.Binary.Structures.html#1667" class="Function">𝒞.Equiv.sym</a> <a id="3929" class="Symbol">(</a><a id="3930" href="Batteries.Diagram.Hom-Factorization.html#878" class="Field">Triangle.commutes</a> <a id="3948" href="Batteries.Category.Accessible.html#4057" class="Function">t</a><a id="3949" class="Symbol">)</a> <a id="3951" class="Symbol">})</a>
    <a id="3958" class="Keyword">where</a>
      <a id="3970" class="Comment">-- we let the identity on X factor through the canonical</a>
      <a id="4033" class="Comment">-- diagram for X:</a>
      <a id="4057" href="Batteries.Category.Accessible.html#4057" class="Function">t</a> <a id="4059" class="Symbol">:</a> <a id="4061" href="Batteries.Diagram.Hom-Factorization.html#678" class="Record">Triangle</a> <a id="4070" class="Symbol">(</a><a id="4071" href="Categories.Diagram.Colimit.html#1122" class="Function">Colimit.colimit</a> <a id="4087" class="Symbol">(</a><a id="4088" href="Batteries.Category.Accessible.html#3098" class="Function">canonical-colimit</a> <a id="4106" href="Batteries.Category.Accessible.html#3771" class="Bound">X</a><a id="4107" class="Symbol">))</a> <a id="4110" class="Symbol">(</a><a id="4111" href="Categories.Category.Core.html#630" class="Function">𝒞.id</a><a id="4115" class="Symbol">{</a><a id="4116" href="Batteries.Category.Accessible.html#3771" class="Bound">X</a><a id="4117" class="Symbol">})</a>
      <a id="4126" href="Batteries.Category.Accessible.html#4057" class="Function">t</a> <a id="4128" class="Symbol">=</a> <a id="4130" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#1953" class="Function">hom-colim-choice</a>
            <a id="4159" class="Symbol">(</a><a id="4160" href="Batteries.Category.Accessible.html#3098" class="Function">canonical-colimit</a> <a id="4178" href="Batteries.Category.Accessible.html#3771" class="Bound">X</a><a id="4179" class="Symbol">)</a>
            <a id="4193" href="Batteries.Category.Accessible.html#3771" class="Bound">X</a>
            <a id="4207" class="Symbol">(</a><a id="4208" href="Batteries.Category.Accessible.html#3773" class="Bound">X-pres</a>
              <a id="4229" class="Symbol">(</a><a id="4230" href="Batteries.Category.Accessible.html#2870" class="Function">canonical-diagram-scheme</a> <a id="4255" href="Batteries.Category.Accessible.html#3771" class="Bound">X</a><a id="4256" class="Symbol">)</a>
              <a id="4272" class="Symbol">(</a><a id="4273" href="Batteries.Category.Accessible.html#2665" class="Field">canonical-has-prop</a> <a id="4292" href="Batteries.Category.Accessible.html#3771" class="Bound">X</a><a id="4293" class="Symbol">)</a>
              <a id="4309" class="Symbol">(</a><a id="4310" href="Batteries.Category.Accessible.html#2977" class="Function">canonical-diagram</a> <a id="4328" href="Batteries.Category.Accessible.html#3771" class="Bound">X</a><a id="4329" class="Symbol">))</a>
            <a id="4344" class="Symbol">(</a><a id="4345" href="Categories.Category.Core.html#630" class="Function">𝒞.id</a><a id="4349" class="Symbol">{</a><a id="4350" href="Batteries.Category.Accessible.html#3771" class="Bound">X</a><a id="4351" class="Symbol">})</a>



  <a id="4359" class="Comment">-- the family of all presentable objects</a>
  <a id="Accessible.presentable-obj"></a><a id="4402" href="Batteries.Category.Accessible.html#4402" class="Function">presentable-obj</a> <a id="4418" class="Symbol">:</a> <a id="4420" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="4422" href="Categories.Category.Core.html#559" class="Function">𝒞.Obj</a> <a id="4428" href="Batteries.Object.Presentable.html#1184" class="Function">presentable</a> <a id="4440" class="Symbol">→</a> <a id="4442" href="Categories.Category.Core.html#559" class="Function">𝒞.Obj</a>
  <a id="4450" href="Batteries.Category.Accessible.html#4402" class="Function">presentable-obj</a> <a id="4466" class="Symbol">=</a> <a id="4468" href="Data.Product.Base.html#636" class="Field">proj₁</a>

  <a id="4477" class="Comment">-- the big canonical cocone with all presentable objects is also (co-)limitting:</a>
  <a id="Accessible.presentable-colimit"></a><a id="4560" href="Batteries.Category.Accessible.html#4560" class="Function">presentable-colimit</a> <a id="4580" class="Symbol">:</a> <a id="4582" class="Symbol">∀</a> <a id="4584" class="Symbol">(</a><a id="4585" href="Batteries.Category.Accessible.html#4585" class="Bound">X</a> <a id="4587" class="Symbol">:</a> <a id="4589" href="Categories.Category.Core.html#559" class="Function">𝒞.Obj</a><a id="4594" class="Symbol">)</a> <a id="4596" class="Symbol">→</a> <a id="4598" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#1340" class="Function">IsLimitting</a> <a id="4610" class="Symbol">(</a><a id="4611" href="Batteries.Diagram.Canonical-Cocone.html#1519" class="Function Operator">Cocone[</a> <a id="4619" href="Batteries.Category.Accessible.html#4402" class="Function">presentable-obj</a> <a id="4635" href="Batteries.Diagram.Canonical-Cocone.html#1519" class="Function Operator">↓</a> <a id="4637" href="Batteries.Category.Accessible.html#4585" class="Bound">X</a> <a id="4639" href="Batteries.Diagram.Canonical-Cocone.html#1519" class="Function Operator">]</a><a id="4640" class="Symbol">)</a>
  <a id="4644" href="Batteries.Category.Accessible.html#4560" class="Function">presentable-colimit</a> <a id="4664" href="Batteries.Category.Accessible.html#4664" class="Bound">X</a> <a id="4666" class="Symbol">=</a> <a id="4668" class="Keyword">record</a> <a id="4675" class="Symbol">{</a>
      <a id="4683" href="Categories.Object.Initial.html#478" class="Field">¡</a> <a id="4685" class="Symbol">=</a> <a id="4687" class="Symbol">λ</a> <a id="4689" class="Symbol">{</a><a id="4690" href="Batteries.Category.Accessible.html#4690" class="Bound">K</a><a id="4691" class="Symbol">}</a> <a id="4693" class="Symbol">→</a> <a id="4695" class="Keyword">record</a> <a id="4702" class="Symbol">{</a>
        <a id="4712" href="Categories.Diagram.Cocone.html#745" class="Field">arr</a> <a id="4716" class="Symbol">=</a> <a id="4718" href="Categories.Diagram.Colimit.html#1313" class="Function">fin-colimit.rep</a> <a id="4734" class="Symbol">(</a><a id="4735" href="Batteries.Category.Accessible.html#6303" class="Function">pres-cocone-to-fin</a> <a id="4754" href="Batteries.Category.Accessible.html#4690" class="Bound">K</a><a id="4755" class="Symbol">)</a> <a id="4757" class="Symbol">;</a>
        <a id="4767" href="Categories.Diagram.Cocone.html#770" class="Field">commute</a> <a id="4775" class="Symbol">=</a> <a id="4777" class="Symbol">λ{</a> <a id="4780" class="Symbol">{(</a><a id="4782" href="Batteries.Category.Accessible.html#4782" class="Bound">A</a> <a id="4784" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4786" href="Batteries.Category.Accessible.html#4786" class="Bound">A-pres</a><a id="4792" class="Symbol">)</a><a id="4793" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4795" href="Batteries.Category.Accessible.html#4795" class="Bound">f</a><a id="4796" class="Symbol">}</a> <a id="4798" class="Symbol">→</a>
          <a id="4810" class="Keyword">let</a>
            <a id="4826" href="Batteries.Category.Accessible.html#4826" class="Bound">k</a> <a id="4828" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4830" href="Batteries.Category.Accessible.html#4830" class="Bound">g</a> <a id="4832" class="Symbol">=</a> <a id="4834" href="Batteries.Category.Accessible.html#3652" class="Function">presentable-split-in-fin</a> <a id="4859" href="Batteries.Category.Accessible.html#4782" class="Bound">A</a> <a id="4861" href="Batteries.Category.Accessible.html#4786" class="Bound">A-pres</a>
            <a id="4880" class="Keyword">module</a> <a id="4887" href="Batteries.Category.Accessible.html#4887" class="Module">g</a> <a id="4889" class="Symbol">=</a> <a id="4891" href="Categories.Morphism.html#1770" class="Module">Retract</a> <a id="4899" href="Batteries.Category.Accessible.html#4830" class="Bound">g</a>
            <a id="4913" class="Keyword">module</a> <a id="4920" href="Batteries.Category.Accessible.html#4920" class="Module">K</a> <a id="4922" class="Symbol">=</a> <a id="4924" href="Categories.Diagram.Cocone.html#534" class="Module">Cocone</a> <a id="4931" href="Batteries.Category.Accessible.html#4690" class="Bound">K</a>
            <a id="4945" href="Batteries.Category.Accessible.html#4945" class="Bound">k-obj</a> <a id="4951" class="Symbol">:</a> <a id="4953" href="Categories.Category.Core.html#559" class="Field">Category.Obj</a> <a id="4966" class="Symbol">(</a><a id="4967" href="Batteries.Diagram.Canonical-Cocone.html#975" class="Function Operator">Cat[</a> <a id="4972" href="Batteries.Category.Accessible.html#2355" class="Field">fin</a> <a id="4976" href="Batteries.Diagram.Canonical-Cocone.html#975" class="Function Operator">↓</a> <a id="4978" href="Batteries.Category.Accessible.html#4664" class="Bound">X</a> <a id="4980" href="Batteries.Diagram.Canonical-Cocone.html#975" class="Function Operator">]</a><a id="4981" class="Symbol">)</a>
            <a id="4995" href="Batteries.Category.Accessible.html#4945" class="Bound">k-obj</a> <a id="5001" class="Symbol">=</a> <a id="5003" href="Batteries.Category.Accessible.html#4826" class="Bound">k</a> <a id="5005" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5007" class="Symbol">(</a><a id="5008" href="Batteries.Category.Accessible.html#4795" class="Bound">f</a> <a id="5010" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5012" href="Categories.Morphism.html#1842" class="Function">g.retract</a><a id="5021" class="Symbol">)</a>
            <a id="5035" href="Batteries.Category.Accessible.html#5035" class="Bound">sliceident</a> <a id="5046" class="Symbol">=</a>
              <a id="5062" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
              <a id="5082" class="Symbol">(</a><a id="5083" href="Batteries.Category.Accessible.html#4795" class="Bound">f</a> <a id="5085" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5087" href="Categories.Morphism.html#1842" class="Function">g.retract</a><a id="5096" class="Symbol">)</a> <a id="5098" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5100" href="Categories.Morphism.html#1822" class="Function">g.section</a>
              <a id="5124" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5127" href="Categories.Category.Core.html#715" class="Function">assoc</a> <a id="5133" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
              <a id="5149" href="Batteries.Category.Accessible.html#4795" class="Bound">f</a> <a id="5151" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5153" href="Categories.Morphism.html#1842" class="Function">g.retract</a> <a id="5163" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5165" href="Categories.Morphism.html#1822" class="Function">g.section</a>
              <a id="5189" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5192" href="Categories.Morphism.Reasoning.Core.html#4341" class="Function">elimʳ</a> <a id="5198" href="Categories.Morphism.html#1862" class="Function">g.is-retract</a> <a id="5211" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
              <a id="5227" href="Batteries.Category.Accessible.html#4795" class="Bound">f</a>
              <a id="5243" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
          <a id="5255" class="Keyword">in</a>
          <a id="5268" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
          <a id="5284" href="Categories.Diagram.Colimit.html#1313" class="Function">fin-colimit.rep</a> <a id="5300" class="Symbol">(</a><a id="5301" href="Batteries.Category.Accessible.html#6303" class="Function">pres-cocone-to-fin</a> <a id="5320" href="Batteries.Category.Accessible.html#4690" class="Bound">K</a><a id="5321" class="Symbol">)</a> <a id="5323" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5325" href="Batteries.Category.Accessible.html#4795" class="Bound">f</a>
            <a id="5339" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">≈˘⟨</a> <a id="5343" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="5351" href="Categories.Morphism.Reasoning.Core.html#4341" class="Function">elimʳ</a> <a id="5357" href="Categories.Morphism.html#1862" class="Function">g.is-retract</a> <a id="5370" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">⟩</a>
          <a id="5382" href="Categories.Diagram.Colimit.html#1313" class="Function">fin-colimit.rep</a> <a id="5398" class="Symbol">(</a><a id="5399" href="Batteries.Category.Accessible.html#6303" class="Function">pres-cocone-to-fin</a> <a id="5418" href="Batteries.Category.Accessible.html#4690" class="Bound">K</a><a id="5419" class="Symbol">)</a> <a id="5421" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5423" href="Batteries.Category.Accessible.html#4795" class="Bound">f</a> <a id="5425" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5427" href="Categories.Morphism.html#1842" class="Function">g.retract</a> <a id="5437" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5439" href="Categories.Morphism.html#1822" class="Function">g.section</a>
            <a id="5461" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">≈˘⟨</a> <a id="5465" href="Categories.Morphism.Reasoning.Core.html#2226" class="Function">assoc²βε</a> <a id="5474" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">⟩</a>
          <a id="5486" class="Symbol">(</a><a id="5487" href="Categories.Diagram.Colimit.html#1313" class="Function">fin-colimit.rep</a> <a id="5503" class="Symbol">(</a><a id="5504" href="Batteries.Category.Accessible.html#6303" class="Function">pres-cocone-to-fin</a> <a id="5523" href="Batteries.Category.Accessible.html#4690" class="Bound">K</a><a id="5524" class="Symbol">)</a> <a id="5526" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5528" href="Batteries.Category.Accessible.html#4795" class="Bound">f</a> <a id="5530" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5532" href="Categories.Morphism.html#1842" class="Function">g.retract</a><a id="5541" class="Symbol">)</a> <a id="5543" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5545" href="Categories.Morphism.html#1822" class="Function">g.section</a>
            <a id="5567" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5570" href="Categories.Diagram.Colimit.html#1692" class="Function">fin-colimit.commute</a> <a id="5590" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="5598" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
          <a id="5610" href="Categories.Diagram.Cocone.html#425" class="Function">Cocone.ψ</a> <a id="5619" class="Symbol">(</a><a id="5620" href="Batteries.Category.Accessible.html#6303" class="Function">pres-cocone-to-fin</a> <a id="5639" href="Batteries.Category.Accessible.html#4690" class="Bound">K</a><a id="5640" class="Symbol">)</a> <a id="5642" href="Batteries.Category.Accessible.html#4945" class="Bound">k-obj</a> <a id="5648" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5650" href="Categories.Morphism.html#1822" class="Function">g.section</a>
            <a id="5672" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
          <a id="5686" href="Categories.Diagram.Cocone.html#425" class="Function">K.ψ</a> <a id="5690" class="Symbol">(((</a><a id="5693" href="Batteries.Category.Accessible.html#2355" class="Field">fin</a> <a id="5697" href="Batteries.Category.Accessible.html#4826" class="Bound">k</a><a id="5698" class="Symbol">)</a> <a id="5700" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5702" class="Symbol">(</a><a id="5703" href="Batteries.Category.Accessible.html#2426" class="Field">fin-presentable</a> <a id="5719" href="Batteries.Category.Accessible.html#4826" class="Bound">k</a><a id="5720" class="Symbol">))</a> <a id="5723" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5725" href="Batteries.Category.Accessible.html#4795" class="Bound">f</a> <a id="5727" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5729" href="Categories.Morphism.html#1842" class="Function">g.retract</a><a id="5738" class="Symbol">)</a> <a id="5740" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5742" href="Categories.Morphism.html#1822" class="Function">g.section</a>
            <a id="5764" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5767" href="Categories.Diagram.Cocone.html#471" class="Function">K.commute</a> <a id="5777" class="Symbol">(</a><a id="5778" href="Categories.Category.Slice.html#645" class="InductiveConstructor">slicearr</a> <a id="5787" href="Batteries.Category.Accessible.html#5035" class="Bound">sliceident</a><a id="5797" class="Symbol">)</a> <a id="5799" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
          <a id="5811" href="Categories.Diagram.Cocone.html#425" class="Function">K.ψ</a> <a id="5815" class="Symbol">((</a><a id="5817" href="Batteries.Category.Accessible.html#4782" class="Bound">A</a> <a id="5819" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5821" href="Batteries.Category.Accessible.html#4786" class="Bound">A-pres</a><a id="5827" class="Symbol">)</a><a id="5828" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5830" href="Batteries.Category.Accessible.html#4795" class="Bound">f</a><a id="5831" class="Symbol">)</a>
          <a id="5843" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
          <a id="5855" class="Symbol">}};</a>
      <a id="5865" href="Categories.Object.Initial.html#506" class="Field">¡-unique</a> <a id="5874" class="Symbol">=</a> <a id="5876" class="Symbol">λ</a> <a id="5878" class="Symbol">{</a><a id="5879" href="Batteries.Category.Accessible.html#5879" class="Bound">K</a><a id="5880" class="Symbol">}</a> <a id="5882" href="Batteries.Category.Accessible.html#5882" class="Bound">f</a> <a id="5884" class="Symbol">→</a>
        <a id="5894" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
        <a id="5908" href="Categories.Diagram.Colimit.html#1313" class="Function">fin-colimit.rep</a> <a id="5924" class="Symbol">(</a><a id="5925" href="Batteries.Category.Accessible.html#6303" class="Function">pres-cocone-to-fin</a> <a id="5944" href="Batteries.Category.Accessible.html#5879" class="Bound">K</a><a id="5945" class="Symbol">)</a>
            <a id="5959" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5962" href="Categories.Object.Initial.html#506" class="Function">fin-colimit.initial.¡-unique</a> <a id="5991" class="Symbol">(</a><a id="5992" href="Batteries.Category.Accessible.html#6628" class="Function">transform-cocone⇒</a> <a id="6010" href="Batteries.Category.Accessible.html#5882" class="Bound">f</a><a id="6011" class="Symbol">)</a> <a id="6013" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
        <a id="6023" href="Categories.Diagram.Cocone.html#745" class="Field">Cocone⇒.arr</a> <a id="6035" href="Batteries.Category.Accessible.html#5882" class="Bound">f</a>
        <a id="6045" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
        <a id="6055" class="Symbol">}</a>
    <a id="6061" class="Keyword">where</a>
      <a id="6073" class="Keyword">open</a> <a id="6078" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="6087" href="Batteries.Category.Accessible.html#1425" class="Bound">𝒞</a>
      <a id="6095" class="Keyword">open</a> <a id="6100" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>

      <a id="6120" href="Batteries.Category.Accessible.html#6120" class="Function">pres</a> <a id="6125" class="Symbol">=</a> <a id="6127" href="Batteries.Category.Accessible.html#4402" class="Function">presentable-obj</a>
      <a id="6149" href="Batteries.Category.Accessible.html#6149" class="Function">fin-colimit</a> <a id="6161" class="Symbol">:</a> <a id="6163" href="Categories.Diagram.Colimit.html#961" class="Record">Colimit</a> <a id="6171" class="Symbol">(</a><a id="6172" href="Batteries.Diagram.Canonical-Cocone.html#1320" class="Function Operator">Functor[</a> <a id="6181" href="Batteries.Category.Accessible.html#2355" class="Field">fin</a> <a id="6185" href="Batteries.Diagram.Canonical-Cocone.html#1320" class="Function Operator">↓</a> <a id="6187" href="Batteries.Category.Accessible.html#4664" class="Bound">X</a> <a id="6189" href="Batteries.Diagram.Canonical-Cocone.html#1320" class="Function Operator">]</a><a id="6190" class="Symbol">)</a>
      <a id="6198" href="Batteries.Category.Accessible.html#6149" class="Function">fin-colimit</a> <a id="6210" class="Symbol">=</a> <a id="6212" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#1493" class="Function">Colimit-from-prop</a> <a id="6230" class="Symbol">(</a><a id="6231" href="Batteries.Category.Accessible.html#2540" class="Field">build-from-fin</a> <a id="6246" href="Batteries.Category.Accessible.html#4664" class="Bound">X</a><a id="6247" class="Symbol">)</a>
      <a id="6255" class="Keyword">module</a> <a id="6262" href="Batteries.Category.Accessible.html#6262" class="Module">fin-colimit</a> <a id="6274" class="Symbol">=</a> <a id="6276" href="Categories.Diagram.Colimit.html#961" class="Module">Colimit</a> <a id="6284" href="Batteries.Category.Accessible.html#6149" class="Function">fin-colimit</a>

      <a id="6303" href="Batteries.Category.Accessible.html#6303" class="Function">pres-cocone-to-fin</a> <a id="6322" class="Symbol">:</a> <a id="6324" href="Categories.Diagram.Cocone.html#534" class="Record">Cocone</a> <a id="6331" class="Symbol">(</a><a id="6332" href="Batteries.Diagram.Canonical-Cocone.html#1320" class="Function Operator">Functor[</a> <a id="6341" href="Batteries.Category.Accessible.html#6120" class="Function">pres</a> <a id="6346" href="Batteries.Diagram.Canonical-Cocone.html#1320" class="Function Operator">↓</a> <a id="6348" href="Batteries.Category.Accessible.html#4664" class="Bound">X</a> <a id="6350" href="Batteries.Diagram.Canonical-Cocone.html#1320" class="Function Operator">]</a><a id="6351" class="Symbol">)</a> <a id="6353" class="Symbol">→</a> <a id="6355" href="Categories.Diagram.Cocone.html#534" class="Record">Cocone</a> <a id="6362" class="Symbol">(</a><a id="6363" href="Batteries.Diagram.Canonical-Cocone.html#1320" class="Function Operator">Functor[</a> <a id="6372" href="Batteries.Category.Accessible.html#2355" class="Field">fin</a> <a id="6376" href="Batteries.Diagram.Canonical-Cocone.html#1320" class="Function Operator">↓</a> <a id="6378" href="Batteries.Category.Accessible.html#4664" class="Bound">X</a> <a id="6380" href="Batteries.Diagram.Canonical-Cocone.html#1320" class="Function Operator">]</a><a id="6381" class="Symbol">)</a>
      <a id="6389" href="Batteries.Category.Accessible.html#6303" class="Function">pres-cocone-to-fin</a> <a id="6408" href="Batteries.Category.Accessible.html#6408" class="Bound">K</a> <a id="6410" class="Symbol">=</a>
        <a id="6420" class="Keyword">record</a> <a id="6427" class="Symbol">{</a> <a id="6429" href="Categories.Diagram.Cocone.html#604" class="Field">coapex</a> <a id="6436" class="Symbol">=</a>
          <a id="6448" class="Keyword">record</a> <a id="6455" class="Symbol">{</a>
            <a id="6469" href="Categories.Diagram.Cocone.html#425" class="Field">ψ</a> <a id="6471" class="Symbol">=</a> <a id="6473" class="Symbol">λ</a> <a id="6475" class="Symbol">{(</a><a id="6477" href="Batteries.Category.Accessible.html#6477" class="Bound">k</a> <a id="6479" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6481" href="Batteries.Category.Accessible.html#6481" class="Bound">f</a><a id="6482" class="Symbol">)</a> <a id="6484" class="Symbol">→</a> <a id="6486" href="Categories.Diagram.Cocone.html#425" class="Function">K.ψ</a> <a id="6490" class="Symbol">(((</a><a id="6493" href="Batteries.Category.Accessible.html#2355" class="Field">fin</a> <a id="6497" href="Batteries.Category.Accessible.html#6477" class="Bound">k</a><a id="6498" class="Symbol">)</a> <a id="6500" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6502" class="Symbol">(</a><a id="6503" href="Batteries.Category.Accessible.html#2426" class="Field">fin-presentable</a> <a id="6519" href="Batteries.Category.Accessible.html#6477" class="Bound">k</a><a id="6520" class="Symbol">))</a> <a id="6523" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6525" href="Batteries.Category.Accessible.html#6481" class="Bound">f</a><a id="6526" class="Symbol">)}</a> <a id="6529" class="Symbol">;</a>
            <a id="6543" href="Categories.Diagram.Cocone.html#471" class="Field">commute</a> <a id="6551" class="Symbol">=</a> <a id="6553" href="Categories.Diagram.Cocone.html#471" class="Function">K.commute</a>
          <a id="6573" class="Symbol">}</a> <a id="6575" class="Symbol">}</a>
        <a id="6585" class="Keyword">where</a>
          <a id="6601" class="Keyword">module</a> <a id="6608" href="Batteries.Category.Accessible.html#6608" class="Module">K</a> <a id="6610" class="Symbol">=</a> <a id="6612" href="Categories.Diagram.Cocone.html#534" class="Module">Cocone</a> <a id="6619" href="Batteries.Category.Accessible.html#6408" class="Bound">K</a>

      <a id="6628" href="Batteries.Category.Accessible.html#6628" class="Function">transform-cocone⇒</a> <a id="6646" class="Symbol">:</a> <a id="6648" class="Symbol">∀</a> <a id="6650" class="Symbol">{</a><a id="6651" href="Batteries.Category.Accessible.html#6651" class="Bound">K</a> <a id="6653" class="Symbol">:</a> <a id="6655" href="Categories.Diagram.Cocone.html#534" class="Record">Cocone</a> <a id="6662" class="Symbol">_}</a> <a id="6665" class="Symbol">→</a>
                          <a id="6693" href="Categories.Diagram.Cocone.html#684" class="Record">Cocone⇒</a> <a id="6701" class="Symbol">_</a> <a id="6703" class="Symbol">(</a><a id="6704" href="Batteries.Diagram.Canonical-Cocone.html#1519" class="Function Operator">Cocone[</a> <a id="6712" href="Batteries.Category.Accessible.html#4402" class="Function">presentable-obj</a> <a id="6728" href="Batteries.Diagram.Canonical-Cocone.html#1519" class="Function Operator">↓</a> <a id="6730" href="Batteries.Category.Accessible.html#4664" class="Bound">X</a> <a id="6732" href="Batteries.Diagram.Canonical-Cocone.html#1519" class="Function Operator">]</a><a id="6733" class="Symbol">)</a> <a id="6735" href="Batteries.Category.Accessible.html#6651" class="Bound">K</a> <a id="6737" class="Symbol">→</a>
                          <a id="6765" href="Categories.Diagram.Cocone.html#684" class="Record">Cocone⇒</a> <a id="6773" class="Symbol">_</a> <a id="6775" class="Symbol">(</a><a id="6776" href="Categories.Diagram.Colimit.html#1122" class="Function">fin-colimit.colimit</a><a id="6795" class="Symbol">)</a> <a id="6797" class="Symbol">(</a><a id="6798" href="Batteries.Category.Accessible.html#6303" class="Function">pres-cocone-to-fin</a> <a id="6817" href="Batteries.Category.Accessible.html#6651" class="Bound">K</a><a id="6818" class="Symbol">)</a>
      <a id="6826" href="Batteries.Category.Accessible.html#6628" class="Function">transform-cocone⇒</a> <a id="6844" class="Symbol">{</a><a id="6845" href="Batteries.Category.Accessible.html#6845" class="Bound">K</a><a id="6846" class="Symbol">}</a> <a id="6848" href="Batteries.Category.Accessible.html#6848" class="Bound">mor</a> <a id="6852" class="Symbol">=</a>
        <a id="6862" class="Keyword">record</a> <a id="6869" class="Symbol">{</a>
          <a id="6881" href="Categories.Diagram.Cocone.html#745" class="Field">arr</a> <a id="6885" class="Symbol">=</a> <a id="6887" href="Categories.Diagram.Cocone.html#745" class="Field">Cocone⇒.arr</a> <a id="6899" href="Batteries.Category.Accessible.html#6848" class="Bound">mor</a> <a id="6903" class="Symbol">;</a>
          <a id="6915" href="Categories.Diagram.Cocone.html#770" class="Field">commute</a> <a id="6923" class="Symbol">=</a> <a id="6925" class="Symbol">λ</a> <a id="6927" class="Symbol">{</a> <a id="6929" class="Symbol">{(</a><a id="6931" href="Batteries.Category.Accessible.html#6931" class="Bound">k</a> <a id="6933" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6935" href="Batteries.Category.Accessible.html#6935" class="Bound">f</a><a id="6936" class="Symbol">)}</a> <a id="6939" class="Symbol">→</a> <a id="6941" href="Categories.Diagram.Cocone.html#770" class="Field">Cocone⇒.commute</a> <a id="6957" href="Batteries.Category.Accessible.html#6848" class="Bound">mor</a> <a id="6961" class="Symbol">}</a>
        <a id="6971" class="Symbol">}</a>

</pre></body></html>

==> anc/html/Batteries.Diagram.Canonical-Cocone.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Batteries.Diagram.Canonical-Cocone</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>
<a id="36" class="Keyword">open</a> <a id="41" class="Keyword">import</a> <a id="48" href="Level.html" class="Module">Level</a>

<a id="55" class="Keyword">open</a> <a id="60" class="Keyword">import</a> <a id="67" href="Data.Product.html" class="Module">Data.Product</a>
<a id="80" class="Keyword">open</a> <a id="85" class="Keyword">import</a> <a id="92" href="Categories.Category.html" class="Module">Categories.Category</a>
<a id="112" class="Keyword">open</a> <a id="117" class="Keyword">import</a> <a id="124" href="Categories.Category.Slice.html" class="Module">Categories.Category.Slice</a>
<a id="150" class="Keyword">open</a> <a id="155" class="Keyword">import</a> <a id="162" href="Categories.Functor.html" class="Module">Categories.Functor</a>
<a id="181" class="Keyword">open</a> <a id="186" class="Keyword">import</a> <a id="193" href="Categories.Category.SubCategory.html" class="Module">Categories.Category.SubCategory</a>
<a id="225" class="Keyword">open</a> <a id="230" class="Keyword">import</a> <a id="237" href="Categories.Diagram.Cocone.html" class="Module">Categories.Diagram.Cocone</a>
<a id="263" class="Keyword">open</a> <a id="268" class="Keyword">import</a> <a id="275" href="Categories.Functor.Construction.SubCategory.html" class="Module">Categories.Functor.Construction.SubCategory</a>

<a id="320" class="Keyword">module</a> <a id="327" href="Batteries.Diagram.Canonical-Cocone.html" class="Module">Batteries.Diagram.Canonical-Cocone</a> <a id="362" class="Symbol">{</a><a id="363" href="Batteries.Diagram.Canonical-Cocone.html#363" class="Bound">o</a> <a id="365" href="Batteries.Diagram.Canonical-Cocone.html#365" class="Bound">ℓ</a> <a id="367" href="Batteries.Diagram.Canonical-Cocone.html#367" class="Bound">e</a><a id="368" class="Symbol">}</a> <a id="370" class="Symbol">(</a><a id="371" href="Batteries.Diagram.Canonical-Cocone.html#371" class="Bound">𝒞</a> <a id="373" class="Symbol">:</a> <a id="375" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="384" href="Batteries.Diagram.Canonical-Cocone.html#363" class="Bound">o</a> <a id="386" href="Batteries.Diagram.Canonical-Cocone.html#365" class="Bound">ℓ</a> <a id="388" href="Batteries.Diagram.Canonical-Cocone.html#367" class="Bound">e</a><a id="389" class="Symbol">)</a> <a id="391" class="Keyword">where</a>

<a id="398" class="Keyword">private</a>
  <a id="408" class="Keyword">module</a> <a id="𝒞"></a><a id="415" href="Batteries.Diagram.Canonical-Cocone.html#415" class="Module">𝒞</a> <a id="417" class="Symbol">=</a> <a id="419" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="428" href="Batteries.Diagram.Canonical-Cocone.html#371" class="Bound">𝒞</a>

<a id="431" class="Comment">-- The following functor disappeared from:</a>
<a id="474" class="Comment">-- open import Categories.Functor.Slice (𝒞) using (Forgetful)</a>

<a id="Forgetful"></a><a id="537" href="Batteries.Diagram.Canonical-Cocone.html#537" class="Function">Forgetful</a> <a id="547" class="Symbol">:</a> <a id="549" class="Symbol">∀{</a><a id="551" href="Batteries.Diagram.Canonical-Cocone.html#551" class="Bound">X</a><a id="552" class="Symbol">}</a> <a id="554" class="Symbol">→</a> <a id="556" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="564" class="Symbol">(</a><a id="565" href="Categories.Category.Slice.html#773" class="Function">Slice</a> <a id="571" href="Batteries.Diagram.Canonical-Cocone.html#371" class="Bound">𝒞</a> <a id="573" href="Batteries.Diagram.Canonical-Cocone.html#551" class="Bound">X</a><a id="574" class="Symbol">)</a> <a id="576" href="Batteries.Diagram.Canonical-Cocone.html#371" class="Bound">𝒞</a>
<a id="578" href="Batteries.Diagram.Canonical-Cocone.html#537" class="Function">Forgetful</a> <a id="588" class="Symbol">{</a><a id="589" href="Batteries.Diagram.Canonical-Cocone.html#589" class="Bound">X</a><a id="590" class="Symbol">}</a> <a id="592" class="Symbol">=</a> <a id="594" class="Keyword">record</a>
                 <a id="618" class="Symbol">{</a> <a id="620" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="623" class="Symbol">=</a> <a id="625" class="Symbol">λ</a> <a id="627" href="Batteries.Diagram.Canonical-Cocone.html#627" class="Bound">z</a> <a id="629" class="Symbol">→</a> <a id="631" href="Categories.Category.Slice.html#487" class="Field">SliceObj.Y</a> <a id="642" href="Batteries.Diagram.Canonical-Cocone.html#627" class="Bound">z</a>
                 <a id="661" class="Symbol">;</a> <a id="663" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="666" class="Symbol">=</a> <a id="668" class="Symbol">λ</a> <a id="670" class="Symbol">{</a><a id="671" href="Batteries.Diagram.Canonical-Cocone.html#671" class="Bound">A</a><a id="672" class="Symbol">}</a> <a id="674" class="Symbol">{</a><a id="675" href="Batteries.Diagram.Canonical-Cocone.html#675" class="Bound">B</a><a id="676" class="Symbol">}</a> <a id="678" href="Batteries.Diagram.Canonical-Cocone.html#678" class="Bound">f</a> <a id="680" class="Symbol">→</a> <a id="682" href="Batteries.Diagram.Canonical-Cocone.html#678" class="Bound">f</a> <a id="684" class="Symbol">.</a><a id="685" href="Categories.Category.Slice.html#729" class="Field">Slice⇒.h</a>
                 <a id="711" class="Symbol">;</a> <a id="713" href="Categories.Functor.Core.html#511" class="Field">identity</a> <a id="722" class="Symbol">=</a> <a id="724" class="Symbol">λ</a> <a id="726" class="Symbol">{</a><a id="727" href="Batteries.Diagram.Canonical-Cocone.html#727" class="Bound">A</a><a id="728" class="Symbol">}</a> <a id="730" class="Symbol">→</a> <a id="732" href="Relation.Binary.Structures.html#1641" class="Function">𝒞.Equiv.refl</a>
                 <a id="762" class="Symbol">;</a> <a id="764" href="Categories.Functor.Core.html#565" class="Field">homomorphism</a> <a id="777" class="Symbol">=</a> <a id="779" class="Symbol">λ</a> <a id="781" class="Symbol">{</a><a id="782" class="Argument">X</a> <a id="784" class="Symbol">=</a> <a id="786" href="Batteries.Diagram.Canonical-Cocone.html#786" class="Bound">X₁</a><a id="788" class="Symbol">}</a> <a id="790" class="Symbol">{</a><a id="791" href="Batteries.Diagram.Canonical-Cocone.html#791" class="Bound">Y</a><a id="792" class="Symbol">}</a> <a id="794" class="Symbol">{</a><a id="795" href="Batteries.Diagram.Canonical-Cocone.html#795" class="Bound">Z</a><a id="796" class="Symbol">}</a> <a id="798" class="Symbol">{</a><a id="799" href="Batteries.Diagram.Canonical-Cocone.html#799" class="Bound">f</a><a id="800" class="Symbol">}</a> <a id="802" class="Symbol">{</a><a id="803" href="Batteries.Diagram.Canonical-Cocone.html#803" class="Bound">g</a><a id="804" class="Symbol">}</a> <a id="806" class="Symbol">→</a> <a id="808" href="Relation.Binary.Structures.html#1641" class="Function">𝒞.Equiv.refl</a>
                 <a id="838" class="Symbol">;</a> <a id="840" href="Categories.Functor.Core.html#696" class="Field">F-resp-≈</a> <a id="849" class="Symbol">=</a> <a id="851" class="Symbol">λ</a> <a id="853" class="Symbol">{</a><a id="854" href="Batteries.Diagram.Canonical-Cocone.html#854" class="Bound">A</a><a id="855" class="Symbol">}</a> <a id="857" class="Symbol">{</a><a id="858" href="Batteries.Diagram.Canonical-Cocone.html#858" class="Bound">B</a><a id="859" class="Symbol">}</a> <a id="861" class="Symbol">{</a><a id="862" href="Batteries.Diagram.Canonical-Cocone.html#862" class="Bound">f</a><a id="863" class="Symbol">}</a> <a id="865" class="Symbol">{</a><a id="866" href="Batteries.Diagram.Canonical-Cocone.html#866" class="Bound">g</a><a id="867" class="Symbol">}</a> <a id="869" href="Batteries.Diagram.Canonical-Cocone.html#869" class="Bound">z</a> <a id="871" class="Symbol">→</a> <a id="873" href="Batteries.Diagram.Canonical-Cocone.html#869" class="Bound">z</a>
                 <a id="892" class="Symbol">}</a>

<a id="895" class="Comment">-- For each family of fp objects and another objects, we have a slice category:</a>
<a id="Cat[_↓_]"></a><a id="975" href="Batteries.Diagram.Canonical-Cocone.html#975" class="Function Operator">Cat[_↓_]</a> <a id="984" class="Symbol">:</a> <a id="986" class="Symbol">{</a><a id="987" href="Batteries.Diagram.Canonical-Cocone.html#987" class="Bound">ℓ-I</a> <a id="991" class="Symbol">:</a> <a id="993" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="998" class="Symbol">}</a> <a id="1000" class="Symbol">{</a><a id="1001" href="Batteries.Diagram.Canonical-Cocone.html#1001" class="Bound">I</a> <a id="1003" class="Symbol">:</a> <a id="1005" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1009" href="Batteries.Diagram.Canonical-Cocone.html#987" class="Bound">ℓ-I</a><a id="1012" class="Symbol">}</a> <a id="1014" class="Symbol">→</a> <a id="1016" class="Symbol">(</a><a id="1017" href="Batteries.Diagram.Canonical-Cocone.html#1017" class="Bound">𝒞-fp</a> <a id="1022" class="Symbol">:</a> <a id="1024" href="Batteries.Diagram.Canonical-Cocone.html#1001" class="Bound">I</a> <a id="1026" class="Symbol">→</a> <a id="1028" href="Categories.Category.Core.html#559" class="Field">𝒞.Obj</a><a id="1033" class="Symbol">)</a> <a id="1035" class="Symbol">→</a> <a id="1037" href="Categories.Category.Core.html#559" class="Field">𝒞.Obj</a> <a id="1043" class="Symbol">→</a> <a id="1045" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="1054" class="Symbol">(</a><a id="1055" href="Batteries.Diagram.Canonical-Cocone.html#987" class="Bound">ℓ-I</a> <a id="1059" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1061" href="Batteries.Diagram.Canonical-Cocone.html#365" class="Bound">ℓ</a><a id="1062" class="Symbol">)</a> <a id="1064" class="Symbol">(</a><a id="1065" href="Batteries.Diagram.Canonical-Cocone.html#365" class="Bound">ℓ</a> <a id="1067" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1069" href="Batteries.Diagram.Canonical-Cocone.html#367" class="Bound">e</a><a id="1070" class="Symbol">)</a> <a id="1072" href="Batteries.Diagram.Canonical-Cocone.html#367" class="Bound">e</a>
<a id="1074" href="Batteries.Diagram.Canonical-Cocone.html#975" class="Function Operator">Cat[_↓_]</a>  <a id="1084" class="Symbol">{</a><a id="1085" class="Argument">I</a> <a id="1087" class="Symbol">=</a> <a id="1089" href="Batteries.Diagram.Canonical-Cocone.html#1089" class="Bound">I</a><a id="1090" class="Symbol">}</a> <a id="1092" href="Batteries.Diagram.Canonical-Cocone.html#1092" class="Bound">𝒞-fp</a> <a id="1097" href="Batteries.Diagram.Canonical-Cocone.html#1097" class="Bound">X</a> <a id="1099" class="Symbol">=</a> <a id="1101" href="Categories.Category.SubCategory.html#1789" class="Function">FullSubCategory</a> <a id="1117" class="Symbol">(</a><a id="1118" href="Categories.Category.Slice.html#773" class="Function">Slice</a> <a id="1124" href="Batteries.Diagram.Canonical-Cocone.html#371" class="Bound">𝒞</a> <a id="1126" href="Batteries.Diagram.Canonical-Cocone.html#1097" class="Bound">X</a><a id="1127" class="Symbol">)</a> <a id="1129" href="Batteries.Diagram.Canonical-Cocone.html#1169" class="Function">objects</a>
  <a id="1139" class="Keyword">where</a>
    <a id="1149" class="Keyword">open</a> <a id="1154" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="1163" href="Batteries.Diagram.Canonical-Cocone.html#371" class="Bound">𝒞</a>
    <a id="1169" href="Batteries.Diagram.Canonical-Cocone.html#1169" class="Function">objects</a> <a id="1177" class="Symbol">:</a> <a id="1179" href="Data.Product.Base.html#1378" class="Function">Σ[</a> <a id="1182" href="Batteries.Diagram.Canonical-Cocone.html#1182" class="Bound">i</a> <a id="1184" href="Data.Product.Base.html#1378" class="Function">∈</a> <a id="1186" href="Batteries.Diagram.Canonical-Cocone.html#1089" class="Bound">I</a> <a id="1188" href="Data.Product.Base.html#1378" class="Function">]</a> <a id="1190" class="Symbol">(</a><a id="1191" href="Batteries.Diagram.Canonical-Cocone.html#1092" class="Bound">𝒞-fp</a> <a id="1196" href="Batteries.Diagram.Canonical-Cocone.html#1182" class="Bound">i</a> <a id="1198" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="1200" href="Batteries.Diagram.Canonical-Cocone.html#1097" class="Bound">X</a><a id="1201" class="Symbol">)</a> <a id="1203" class="Symbol">→</a> <a id="1205" href="Categories.Category.Core.html#559" class="Field">Category.Obj</a> <a id="1218" class="Symbol">(</a><a id="1219" href="Categories.Category.Slice.html#773" class="Function">Slice</a> <a id="1225" href="Batteries.Diagram.Canonical-Cocone.html#371" class="Bound">𝒞</a> <a id="1227" href="Batteries.Diagram.Canonical-Cocone.html#1097" class="Bound">X</a><a id="1228" class="Symbol">)</a>
    <a id="1234" href="Batteries.Diagram.Canonical-Cocone.html#1169" class="Function">objects</a> <a id="1242" class="Symbol">(</a><a id="1243" href="Batteries.Diagram.Canonical-Cocone.html#1243" class="Bound">i</a> <a id="1245" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1247" href="Batteries.Diagram.Canonical-Cocone.html#1247" class="Bound">i⇒X</a><a id="1250" class="Symbol">)</a> <a id="1252" class="Symbol">=</a> <a id="1254" href="Categories.Category.Slice.html#465" class="InductiveConstructor">sliceobj</a> <a id="1263" href="Batteries.Diagram.Canonical-Cocone.html#1247" class="Bound">i⇒X</a>

<a id="1268" class="Comment">-- and an obvious forgetful functor (resp. diagram)</a>
<a id="Functor[_↓_]"></a><a id="1320" href="Batteries.Diagram.Canonical-Cocone.html#1320" class="Function Operator">Functor[_↓_]</a> <a id="1333" class="Symbol">:</a> <a id="1335" class="Symbol">{</a><a id="1336" href="Batteries.Diagram.Canonical-Cocone.html#1336" class="Bound">ℓ-I</a> <a id="1340" class="Symbol">:</a> <a id="1342" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1347" class="Symbol">}</a> <a id="1349" class="Symbol">{</a><a id="1350" href="Batteries.Diagram.Canonical-Cocone.html#1350" class="Bound">I</a> <a id="1352" class="Symbol">:</a> <a id="1354" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1358" href="Batteries.Diagram.Canonical-Cocone.html#1336" class="Bound">ℓ-I</a><a id="1361" class="Symbol">}</a> <a id="1363" class="Symbol">→</a> <a id="1365" class="Symbol">(</a><a id="1366" href="Batteries.Diagram.Canonical-Cocone.html#1366" class="Bound">𝒞-fp</a> <a id="1371" class="Symbol">:</a> <a id="1373" href="Batteries.Diagram.Canonical-Cocone.html#1350" class="Bound">I</a> <a id="1375" class="Symbol">→</a> <a id="1377" href="Categories.Category.Core.html#559" class="Field">𝒞.Obj</a><a id="1382" class="Symbol">)</a> <a id="1384" class="Symbol">→</a> <a id="1386" class="Symbol">(</a><a id="1387" href="Batteries.Diagram.Canonical-Cocone.html#1387" class="Bound">X</a> <a id="1389" class="Symbol">:</a> <a id="1391" href="Categories.Category.Core.html#559" class="Field">𝒞.Obj</a><a id="1396" class="Symbol">)</a> <a id="1398" class="Symbol">→</a> <a id="1400" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="1408" class="Symbol">(</a><a id="1409" href="Batteries.Diagram.Canonical-Cocone.html#975" class="Function Operator">Cat[</a> <a id="1414" href="Batteries.Diagram.Canonical-Cocone.html#1366" class="Bound">𝒞-fp</a> <a id="1419" href="Batteries.Diagram.Canonical-Cocone.html#975" class="Function Operator">↓</a> <a id="1421" href="Batteries.Diagram.Canonical-Cocone.html#1387" class="Bound">X</a> <a id="1423" href="Batteries.Diagram.Canonical-Cocone.html#975" class="Function Operator">]</a><a id="1424" class="Symbol">)</a> <a id="1426" href="Batteries.Diagram.Canonical-Cocone.html#371" class="Bound">𝒞</a>
<a id="1428" href="Batteries.Diagram.Canonical-Cocone.html#1320" class="Function Operator">Functor[_↓_]</a>  <a id="1442" href="Batteries.Diagram.Canonical-Cocone.html#1442" class="Bound">𝒞-fp</a> <a id="1447" href="Batteries.Diagram.Canonical-Cocone.html#1447" class="Bound">X</a> <a id="1449" class="Symbol">=</a> <a id="1451" href="Batteries.Diagram.Canonical-Cocone.html#537" class="Function">Forgetful</a> <a id="1461" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="1464" class="Symbol">(</a><a id="1465" href="Categories.Functor.Construction.SubCategory.html#635" class="Function">FullSub</a> <a id="1473" class="Symbol">_)</a>

<a id="1477" class="Comment">-- which has a canonical Cocone: X itself</a>
<a id="Cocone[_↓_]"></a><a id="1519" href="Batteries.Diagram.Canonical-Cocone.html#1519" class="Function Operator">Cocone[_↓_]</a> <a id="1531" class="Symbol">:</a> <a id="1533" class="Symbol">{</a><a id="1534" href="Batteries.Diagram.Canonical-Cocone.html#1534" class="Bound">ℓ-I</a> <a id="1538" class="Symbol">:</a> <a id="1540" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1545" class="Symbol">}</a> <a id="1547" class="Symbol">{</a><a id="1548" href="Batteries.Diagram.Canonical-Cocone.html#1548" class="Bound">I</a> <a id="1550" class="Symbol">:</a> <a id="1552" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1556" href="Batteries.Diagram.Canonical-Cocone.html#1534" class="Bound">ℓ-I</a><a id="1559" class="Symbol">}</a> <a id="1561" class="Symbol">→</a> <a id="1563" class="Symbol">(</a><a id="1564" href="Batteries.Diagram.Canonical-Cocone.html#1564" class="Bound">𝒞-fp</a> <a id="1569" class="Symbol">:</a> <a id="1571" href="Batteries.Diagram.Canonical-Cocone.html#1548" class="Bound">I</a> <a id="1573" class="Symbol">→</a> <a id="1575" href="Categories.Category.Core.html#559" class="Field">𝒞.Obj</a><a id="1580" class="Symbol">)</a> <a id="1582" class="Symbol">→</a> <a id="1584" class="Symbol">(</a><a id="1585" href="Batteries.Diagram.Canonical-Cocone.html#1585" class="Bound">X</a> <a id="1587" class="Symbol">:</a> <a id="1589" href="Categories.Category.Core.html#559" class="Field">𝒞.Obj</a><a id="1594" class="Symbol">)</a> <a id="1596" class="Symbol">→</a> <a id="1598" href="Categories.Diagram.Cocone.html#534" class="Record">Cocone</a> <a id="1605" class="Symbol">(</a><a id="1606" href="Batteries.Diagram.Canonical-Cocone.html#1320" class="Function Operator">Functor[</a> <a id="1615" href="Batteries.Diagram.Canonical-Cocone.html#1564" class="Bound">𝒞-fp</a> <a id="1620" href="Batteries.Diagram.Canonical-Cocone.html#1320" class="Function Operator">↓</a> <a id="1622" href="Batteries.Diagram.Canonical-Cocone.html#1585" class="Bound">X</a> <a id="1624" href="Batteries.Diagram.Canonical-Cocone.html#1320" class="Function Operator">]</a><a id="1625" class="Symbol">)</a>
<a id="1627" href="Batteries.Diagram.Canonical-Cocone.html#1519" class="Function Operator">Cocone[_↓_]</a>  <a id="1640" href="Batteries.Diagram.Canonical-Cocone.html#1640" class="Bound">𝒞-fp</a> <a id="1645" href="Batteries.Diagram.Canonical-Cocone.html#1645" class="Bound">X</a> <a id="1647" class="Symbol">=</a> <a id="1649" class="Keyword">record</a> <a id="1656" class="Symbol">{</a> <a id="1658" href="Categories.Diagram.Cocone.html#604" class="Field">coapex</a> <a id="1665" class="Symbol">=</a> <a id="1667" class="Keyword">record</a> <a id="1674" class="Symbol">{</a>
    <a id="1680" href="Categories.Diagram.Cocone.html#425" class="Field">ψ</a> <a id="1682" class="Symbol">=</a> <a id="1684" class="Symbol">λ</a> <a id="1686" class="Symbol">(</a><a id="1687" href="Batteries.Diagram.Canonical-Cocone.html#1687" class="Bound">i</a> <a id="1689" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1691" href="Batteries.Diagram.Canonical-Cocone.html#1691" class="Bound">i⇒X</a><a id="1694" class="Symbol">)</a> <a id="1696" class="Symbol">→</a> <a id="1698" href="Batteries.Diagram.Canonical-Cocone.html#1691" class="Bound">i⇒X</a> <a id="1702" class="Symbol">;</a>
    <a id="1708" href="Categories.Diagram.Cocone.html#471" class="Field">commute</a> <a id="1716" class="Symbol">=</a> <a id="1718" href="Categories.Category.Slice.html#748" class="Field">Slice⇒.△</a>
  <a id="1729" class="Symbol">}</a> <a id="1731" class="Symbol">}</a>
</pre></body></html>

==> anc/html/Batteries.Diagram.Colimit.Colimit-Lemmas.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Batteries.Diagram.Colimit.Colimit-Lemmas</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>
<a id="36" class="Keyword">open</a> <a id="41" class="Keyword">import</a> <a id="48" href="Categories.Category.html" class="Module">Categories.Category</a>
<a id="68" class="Keyword">open</a> <a id="73" class="Keyword">import</a> <a id="80" href="Categories.Functor.html" class="Module">Categories.Functor</a> <a id="99" class="Keyword">using</a> <a id="105" class="Symbol">(</a><a id="106" href="Categories.Functor.Core.html#248" class="Record">Functor</a><a id="113" class="Symbol">)</a>

<a id="116" class="Keyword">module</a> <a id="123" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html" class="Module">Batteries.Diagram.Colimit.Colimit-Lemmas</a> <a id="164" class="Symbol">{</a><a id="165" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#165" class="Bound">o</a> <a id="167" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#167" class="Bound">ℓ</a> <a id="169" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#169" class="Bound">e</a><a id="170" class="Symbol">}</a> <a id="172" class="Symbol">{</a><a id="173" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#173" class="Bound">𝒞</a> <a id="175" class="Symbol">:</a> <a id="177" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="186" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#165" class="Bound">o</a> <a id="188" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#167" class="Bound">ℓ</a> <a id="190" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#169" class="Bound">e</a><a id="191" class="Symbol">}</a> <a id="193" class="Keyword">where</a>

<a id="200" class="Keyword">open</a> <a id="205" class="Keyword">import</a> <a id="212" href="Level.html" class="Module">Level</a>
<a id="218" class="Keyword">open</a> <a id="223" class="Keyword">import</a> <a id="230" href="Agda.Builtin.Sigma.html" class="Module">Agda.Builtin.Sigma</a>

<a id="250" class="Keyword">open</a> <a id="255" class="Keyword">import</a> <a id="262" href="Categories.Category.Construction.F-Coalgebras.html" class="Module">Categories.Category.Construction.F-Coalgebras</a>
<a id="308" class="Keyword">open</a> <a id="313" class="Keyword">import</a> <a id="320" href="Categories.Category.Construction.Cocones.html" class="Module">Categories.Category.Construction.Cocones</a> <a id="361" class="Keyword">using</a> <a id="367" class="Symbol">(</a><a id="368" href="Categories.Category.Construction.Cocones.html#731" class="Function">Cocones</a><a id="375" class="Symbol">)</a>
<a id="377" class="Keyword">open</a> <a id="382" class="Keyword">import</a> <a id="389" href="Categories.Functor.Coalgebra.html" class="Module">Categories.Functor.Coalgebra</a>
<a id="418" class="Keyword">open</a> <a id="423" class="Keyword">import</a> <a id="430" href="Categories.Morphism.html" class="Module">Categories.Morphism</a> <a id="450" class="Comment">-- open the module with the category 𝒞 fixed.</a>
<a id="496" class="Keyword">open</a> <a id="501" class="Keyword">import</a> <a id="508" href="Categories.Object.Initial.html" class="Module">Categories.Object.Initial</a> <a id="534" class="Keyword">using</a> <a id="540" class="Symbol">(</a><a id="541" href="Categories.Object.Initial.html#422" class="Record">IsInitial</a><a id="550" class="Symbol">;</a> <a id="552" href="Categories.Object.Initial.html#760" class="Record">Initial</a><a id="559" class="Symbol">)</a>
<a id="561" class="Keyword">import</a> <a id="568" href="Categories.Object.Initial.html" class="Module">Categories.Object.Initial</a> <a id="594" class="Symbol">as</a> <a id="597" class="Module">initial</a>

<a id="606" class="Keyword">open</a> <a id="611" class="Keyword">import</a> <a id="618" href="Categories.Category.html" class="Module">Categories.Category</a>
<a id="638" class="Keyword">open</a> <a id="643" class="Keyword">import</a> <a id="650" href="Categories.Object.Coproduct.html" class="Module">Categories.Object.Coproduct</a> <a id="678" class="Keyword">using</a> <a id="684" class="Symbol">(</a><a id="685" href="Categories.Object.Coproduct.html#398" class="Record">Coproduct</a><a id="694" class="Symbol">)</a>

<a id="697" class="Keyword">open</a> <a id="702" class="Keyword">import</a> <a id="709" href="Categories.Diagram.Colimit.html" class="Module">Categories.Diagram.Colimit</a> <a id="736" class="Keyword">using</a> <a id="742" class="Symbol">(</a><a id="743" href="Categories.Diagram.Colimit.html#961" class="Record">Colimit</a><a id="750" class="Symbol">;</a> <a id="752" href="Categories.Diagram.Colimit.html#2979" class="Function">transport-by-iso</a><a id="768" class="Symbol">;</a> <a id="770" href="Categories.Diagram.Colimit.html#2560" class="Function">up-to-iso-cone</a><a id="784" class="Symbol">)</a>
<a id="786" class="Keyword">open</a> <a id="791" class="Keyword">import</a> <a id="798" href="Categories.Diagram.Cocone.html" class="Module">Categories.Diagram.Cocone</a>
<a id="824" class="Keyword">open</a> <a id="829" class="Keyword">import</a> <a id="836" href="Categories.Diagram.Cocone.Properties.html" class="Module">Categories.Diagram.Cocone.Properties</a>
<a id="873" class="Keyword">open</a> <a id="878" class="Keyword">import</a> <a id="885" href="Categories.Functor.html" class="Module">Categories.Functor</a> <a id="904" class="Keyword">using</a> <a id="910" class="Symbol">(</a><a id="911" href="Categories.Functor.html#747" class="Function Operator">_∘F_</a><a id="915" class="Symbol">)</a>
<a id="917" class="Keyword">open</a> <a id="922" class="Keyword">import</a> <a id="929" href="Categories.Functor.Properties.html" class="Module">Categories.Functor.Properties</a> <a id="959" class="Keyword">using</a> <a id="965" class="Symbol">(</a><a id="966" href="Categories.Functor.Properties.html#3618" class="Function Operator">[_]-resp-≅</a><a id="976" class="Symbol">)</a>
<a id="978" class="Keyword">open</a> <a id="983" class="Keyword">import</a> <a id="990" href="Agda.Builtin.Equality.html" class="Module">Agda.Builtin.Equality</a>
<a id="1012" class="Keyword">open</a> <a id="1017" class="Keyword">import</a> <a id="1024" href="Categories.Morphism.Reasoning.html" class="Module">Categories.Morphism.Reasoning</a>
<a id="1054" class="Keyword">open</a> <a id="1059" class="Keyword">import</a> <a id="1066" href="Categories.Morphism.Reasoning.Core.html" class="Module">Categories.Morphism.Reasoning.Core</a>


<a id="1103" class="Keyword">open</a> <a id="1108" class="Keyword">import</a> <a id="1115" href="Categories.Category.SubCategory.html" class="Module">Categories.Category.SubCategory</a>
<a id="1147" class="Keyword">open</a> <a id="1152" class="Keyword">import</a> <a id="1159" href="Categories.Functor.Construction.SubCategory.html" class="Module">Categories.Functor.Construction.SubCategory</a> <a id="1203" class="Keyword">using</a> <a id="1209" class="Symbol">(</a><a id="1210" href="Categories.Functor.Construction.SubCategory.html#635" class="Function">FullSub</a><a id="1217" class="Symbol">)</a>
<a id="1219" class="Keyword">open</a> <a id="1224" class="Keyword">import</a> <a id="1231" href="Helper-Definitions.html" class="Module">Helper-Definitions</a>

<a id="1251" class="Keyword">private</a>
  <a id="1261" class="Keyword">module</a> <a id="𝒞"></a><a id="1268" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#1268" class="Module">𝒞</a> <a id="1270" class="Symbol">=</a> <a id="1272" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="1281" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#173" class="Bound">𝒞</a>

<a id="1284" class="Comment">-- The property that a cocone is Colimitting/Limitting:</a>
<a id="IsLimitting"></a><a id="1340" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#1340" class="Function">IsLimitting</a> <a id="1352" class="Symbol">:</a> <a id="1354" class="Symbol">{</a><a id="1355" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#1355" class="Bound">o&#39;</a> <a id="1358" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#1358" class="Bound">ℓ&#39;</a> <a id="1361" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#1361" class="Bound">e&#39;</a> <a id="1364" class="Symbol">:</a> <a id="1366" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1371" class="Symbol">}</a> <a id="1373" class="Symbol">{</a><a id="1374" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#1374" class="Bound">D</a> <a id="1376" class="Symbol">:</a> <a id="1378" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="1387" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#1355" class="Bound">o&#39;</a> <a id="1390" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#1358" class="Bound">ℓ&#39;</a> <a id="1393" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#1361" class="Bound">e&#39;</a><a id="1395" class="Symbol">}</a> <a id="1397" class="Symbol">{</a><a id="1398" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#1398" class="Bound">J</a> <a id="1400" class="Symbol">:</a> <a id="1402" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="1410" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#1374" class="Bound">D</a> <a id="1412" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#173" class="Bound">𝒞</a><a id="1413" class="Symbol">}</a> <a id="1415" class="Symbol">→</a> <a id="1417" href="Categories.Diagram.Cocone.html#534" class="Record">Cocone</a> <a id="1424" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#1398" class="Bound">J</a> <a id="1426" class="Symbol">→</a> <a id="1428" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1432" class="Symbol">_</a>
<a id="1434" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#1340" class="Function">IsLimitting</a> <a id="1446" class="Symbol">{</a><a id="1447" class="Argument">J</a> <a id="1449" class="Symbol">=</a> <a id="1451" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#1451" class="Bound">J</a><a id="1452" class="Symbol">}</a> <a id="1454" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#1454" class="Bound">cocone</a> <a id="1461" class="Symbol">=</a> <a id="1463" href="Categories.Object.Initial.html#422" class="Record">IsInitial</a> <a id="1473" class="Symbol">(</a><a id="1474" href="Categories.Category.Construction.Cocones.html#731" class="Function">Cocones</a> <a id="1482" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#1451" class="Bound">J</a><a id="1483" class="Symbol">)</a> <a id="1485" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#1454" class="Bound">cocone</a>

<a id="Colimit-from-prop"></a><a id="1493" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#1493" class="Function">Colimit-from-prop</a> <a id="1511" class="Symbol">:</a> <a id="1513" class="Symbol">{</a><a id="1514" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#1514" class="Bound">o&#39;</a> <a id="1517" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#1517" class="Bound">ℓ&#39;</a> <a id="1520" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#1520" class="Bound">e&#39;</a> <a id="1523" class="Symbol">:</a> <a id="1525" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1530" class="Symbol">}</a> <a id="1532" class="Symbol">{</a><a id="1533" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#1533" class="Bound">D</a> <a id="1535" class="Symbol">:</a> <a id="1537" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="1546" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#1514" class="Bound">o&#39;</a> <a id="1549" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#1517" class="Bound">ℓ&#39;</a> <a id="1552" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#1520" class="Bound">e&#39;</a><a id="1554" class="Symbol">}</a> <a id="1556" class="Symbol">{</a><a id="1557" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#1557" class="Bound">J</a> <a id="1559" class="Symbol">:</a> <a id="1561" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="1569" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#1533" class="Bound">D</a> <a id="1571" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#173" class="Bound">𝒞</a><a id="1572" class="Symbol">}</a>
                      <a id="1596" class="Symbol">→</a> <a id="1598" class="Symbol">{</a><a id="1599" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#1599" class="Bound">cocone</a> <a id="1606" class="Symbol">:</a> <a id="1608" href="Categories.Diagram.Cocone.html#534" class="Record">Cocone</a> <a id="1615" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#1557" class="Bound">J</a><a id="1616" class="Symbol">}</a> <a id="1618" class="Symbol">→</a> <a id="1620" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#1340" class="Function">IsLimitting</a> <a id="1632" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#1599" class="Bound">cocone</a> <a id="1639" class="Symbol">→</a> <a id="1641" href="Categories.Diagram.Colimit.html#961" class="Record">Colimit</a> <a id="1649" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#1557" class="Bound">J</a>
<a id="1651" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#1493" class="Function">Colimit-from-prop</a> <a id="1669" class="Symbol">{</a><a id="1670" class="Argument">cocone</a> <a id="1677" class="Symbol">=</a> <a id="1679" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#1679" class="Bound">cocone</a><a id="1685" class="Symbol">}</a> <a id="1687" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#1687" class="Bound">limitting</a> <a id="1697" class="Symbol">=</a>
  <a id="1701" class="Keyword">record</a> <a id="1708" class="Symbol">{</a> <a id="1710" href="Categories.Diagram.Colimit.html#1020" class="Field">initial</a> <a id="1718" class="Symbol">=</a> <a id="1720" class="Keyword">record</a> <a id="1727" class="Symbol">{</a> <a id="1729" href="Categories.Object.Initial.html#804" class="Field">⊥</a> <a id="1731" class="Symbol">=</a> <a id="1733" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#1679" class="Bound">cocone</a> <a id="1740" class="Symbol">;</a> <a id="1742" href="Categories.Object.Initial.html#816" class="Field">⊥-is-initial</a> <a id="1755" class="Symbol">=</a> <a id="1757" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#1687" class="Bound">limitting</a> <a id="1767" class="Symbol">}</a> <a id="1769" class="Symbol">}</a>

<a id="1772" class="Comment">-- The property that a functor F preserves a concrete colimit of diagram J:</a>
<a id="_preserves-the-colimit_"></a><a id="1848" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#1848" class="Function Operator">_preserves-the-colimit_</a> <a id="1872" class="Symbol">:</a> <a id="1874" class="Symbol">{</a><a id="1875" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#1875" class="Bound">o&#39;</a> <a id="1878" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#1878" class="Bound">o&#39;&#39;</a> <a id="1882" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#1882" class="Bound">ℓ&#39;</a> <a id="1885" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#1885" class="Bound">ℓ&#39;&#39;</a> <a id="1889" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#1889" class="Bound">e&#39;</a> <a id="1892" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#1892" class="Bound">e&#39;&#39;</a> <a id="1896" class="Symbol">:</a> <a id="1898" class="Symbol">_}</a> <a id="1901" class="Symbol">→</a>
  <a id="1905" class="Symbol">{</a><a id="1906" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#1906" class="Bound">𝒟</a> <a id="1908" class="Symbol">:</a> <a id="1910" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="1919" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#1875" class="Bound">o&#39;</a> <a id="1922" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#1882" class="Bound">ℓ&#39;</a> <a id="1925" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#1889" class="Bound">e&#39;</a><a id="1927" class="Symbol">}</a> <a id="1929" class="Symbol">→</a>
  <a id="1933" class="Symbol">{</a><a id="1934" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#1934" class="Bound">ℰ</a> <a id="1936" class="Symbol">:</a> <a id="1938" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="1947" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#1878" class="Bound">o&#39;&#39;</a> <a id="1951" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#1885" class="Bound">ℓ&#39;&#39;</a> <a id="1955" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#1892" class="Bound">e&#39;&#39;</a><a id="1958" class="Symbol">}</a> <a id="1960" class="Symbol">→</a>
  <a id="1964" class="Symbol">{</a><a id="1965" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#1965" class="Bound">J</a> <a id="1967" class="Symbol">:</a> <a id="1969" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="1977" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#1906" class="Bound">𝒟</a> <a id="1979" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#173" class="Bound">𝒞</a><a id="1980" class="Symbol">}</a> <a id="1982" class="Symbol">→</a> <a id="1984" class="Symbol">(</a><a id="1985" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#1985" class="Bound">F</a> <a id="1987" class="Symbol">:</a> <a id="1989" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="1997" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#173" class="Bound">𝒞</a> <a id="1999" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#1934" class="Bound">ℰ</a><a id="2000" class="Symbol">)</a> <a id="2002" class="Symbol">→</a>
  <a id="2006" href="Categories.Diagram.Colimit.html#961" class="Record">Colimit</a> <a id="2014" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#1965" class="Bound">J</a> <a id="2016" class="Symbol">→</a> <a id="2018" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2022" class="Symbol">_</a>
<a id="2024" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#1848" class="Function Operator">_preserves-the-colimit_</a> <a id="2048" class="Symbol">{</a><a id="2049" class="Argument">J</a> <a id="2051" class="Symbol">=</a> <a id="2053" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#2053" class="Bound">J</a><a id="2054" class="Symbol">}</a> <a id="2056" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#2056" class="Bound">F</a> <a id="2058" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#2058" class="Bound">colim</a> <a id="2064" class="Symbol">=</a>
  <a id="2068" href="Categories.Object.Initial.html#422" class="Record">IsInitial</a> <a id="2078" class="Symbol">(</a><a id="2079" href="Categories.Category.Construction.Cocones.html#731" class="Function">Cocones</a> <a id="2087" class="Symbol">(</a><a id="2088" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#2056" class="Bound">F</a> <a id="2090" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="2093" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#2053" class="Bound">J</a><a id="2094" class="Symbol">))</a> <a id="2097" class="Symbol">(</a><a id="2098" href="Categories.Diagram.Cocone.Properties.html#856" class="Function">F-map-Coconeˡ</a> <a id="2112" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#2056" class="Bound">F</a> <a id="2114" class="Symbol">(</a><a id="2115" href="Categories.Diagram.Colimit.html#1122" class="Function">Colimit.colimit</a> <a id="2131" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#2058" class="Bound">colim</a><a id="2136" class="Symbol">))</a>

<a id="2140" class="Comment">-- The property that a functor preserves every colimitting cone for a diagram J:</a>
<a id="preserves-colimit"></a><a id="2221" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#2221" class="Function">preserves-colimit</a> <a id="2239" class="Symbol">:</a> <a id="2241" class="Symbol">{</a><a id="2242" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#2242" class="Bound">o&#39;</a> <a id="2245" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#2245" class="Bound">o&#39;&#39;</a> <a id="2249" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#2249" class="Bound">ℓ&#39;</a> <a id="2252" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#2252" class="Bound">ℓ&#39;&#39;</a> <a id="2256" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#2256" class="Bound">e&#39;</a> <a id="2259" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#2259" class="Bound">e&#39;&#39;</a> <a id="2263" class="Symbol">:</a> <a id="2265" class="Symbol">_}</a> <a id="2268" class="Symbol">→</a>
  <a id="2272" class="Symbol">{</a><a id="2273" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#2273" class="Bound">𝒟</a> <a id="2275" class="Symbol">:</a> <a id="2277" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="2286" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#2242" class="Bound">o&#39;</a> <a id="2289" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#2249" class="Bound">ℓ&#39;</a> <a id="2292" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#2256" class="Bound">e&#39;</a><a id="2294" class="Symbol">}</a> <a id="2296" class="Symbol">→</a>
  <a id="2300" class="Symbol">{</a><a id="2301" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#2301" class="Bound">ℰ</a> <a id="2303" class="Symbol">:</a> <a id="2305" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="2314" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#2245" class="Bound">o&#39;&#39;</a> <a id="2318" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#2252" class="Bound">ℓ&#39;&#39;</a> <a id="2322" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#2259" class="Bound">e&#39;&#39;</a><a id="2325" class="Symbol">}</a> <a id="2327" class="Symbol">→</a>
  <a id="2331" class="Symbol">(</a><a id="2332" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#2332" class="Bound">J</a> <a id="2334" class="Symbol">:</a> <a id="2336" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="2344" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#2273" class="Bound">𝒟</a> <a id="2346" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#173" class="Bound">𝒞</a><a id="2347" class="Symbol">)</a> <a id="2349" class="Symbol">→</a> <a id="2351" class="Symbol">(</a><a id="2352" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#2352" class="Bound">F</a> <a id="2354" class="Symbol">:</a> <a id="2356" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="2364" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#173" class="Bound">𝒞</a> <a id="2366" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#2301" class="Bound">ℰ</a><a id="2367" class="Symbol">)</a> <a id="2369" class="Symbol">→</a> <a id="2371" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2375" class="Symbol">_</a>
<a id="2377" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#2221" class="Function">preserves-colimit</a> <a id="2395" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#2395" class="Bound">J</a> <a id="2397" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#2397" class="Bound">F</a> <a id="2399" class="Symbol">=</a>
  <a id="2403" class="Symbol">∀</a> <a id="2405" class="Symbol">(</a><a id="2406" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#2406" class="Bound">colim</a> <a id="2412" class="Symbol">:</a> <a id="2414" href="Categories.Diagram.Colimit.html#961" class="Record">Colimit</a> <a id="2422" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#2395" class="Bound">J</a><a id="2423" class="Symbol">)</a> <a id="2425" class="Symbol">→</a> <a id="2427" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#2397" class="Bound">F</a> <a id="2429" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#1848" class="Function Operator">preserves-the-colimit</a> <a id="2451" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#2406" class="Bound">colim</a>

<a id="2458" class="Comment">-- The above two notions are equivalent, because colimits unique up to isomorphism,</a>
<a id="2542" class="Comment">-- so if a functor F preserves a particular colimitting cocone C₁ for a given diagram J,</a>
<a id="2631" class="Comment">-- then F preserves every colimit of the diagram J:</a>
<a id="preserves-all-colimits"></a><a id="2683" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#2683" class="Function">preserves-all-colimits</a> <a id="2706" class="Symbol">:</a> <a id="2708" class="Symbol">{</a><a id="2709" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#2709" class="Bound">o&#39;</a> <a id="2712" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#2712" class="Bound">o&#39;&#39;</a> <a id="2716" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#2716" class="Bound">ℓ&#39;</a> <a id="2719" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#2719" class="Bound">ℓ&#39;&#39;</a> <a id="2723" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#2723" class="Bound">e&#39;</a> <a id="2726" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#2726" class="Bound">e&#39;&#39;</a> <a id="2730" class="Symbol">:</a> <a id="2732" class="Symbol">_}</a> <a id="2735" class="Symbol">→</a>
  <a id="2739" class="Symbol">{</a><a id="2740" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#2740" class="Bound">𝒟</a> <a id="2742" class="Symbol">:</a> <a id="2744" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="2753" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#2709" class="Bound">o&#39;</a> <a id="2756" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#2716" class="Bound">ℓ&#39;</a> <a id="2759" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#2723" class="Bound">e&#39;</a><a id="2761" class="Symbol">}</a> <a id="2763" class="Symbol">→</a>
  <a id="2767" class="Symbol">{</a><a id="2768" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#2768" class="Bound">ℰ</a> <a id="2770" class="Symbol">:</a> <a id="2772" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="2781" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#2712" class="Bound">o&#39;&#39;</a> <a id="2785" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#2719" class="Bound">ℓ&#39;&#39;</a> <a id="2789" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#2726" class="Bound">e&#39;&#39;</a><a id="2792" class="Symbol">}</a> <a id="2794" class="Symbol">→</a>
  <a id="2798" class="Symbol">{</a><a id="2799" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#2799" class="Bound">J</a> <a id="2801" class="Symbol">:</a> <a id="2803" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="2811" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#2740" class="Bound">𝒟</a> <a id="2813" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#173" class="Bound">𝒞</a><a id="2814" class="Symbol">}</a> <a id="2816" class="Symbol">→</a> <a id="2818" class="Symbol">(</a><a id="2819" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#2819" class="Bound">F</a> <a id="2821" class="Symbol">:</a> <a id="2823" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="2831" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#173" class="Bound">𝒞</a> <a id="2833" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#2768" class="Bound">ℰ</a><a id="2834" class="Symbol">)</a> <a id="2836" class="Symbol">→</a>
  <a id="2840" class="Symbol">(</a><a id="2841" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#2841" class="Bound">C₁</a> <a id="2844" class="Symbol">:</a> <a id="2846" href="Categories.Diagram.Colimit.html#961" class="Record">Colimit</a> <a id="2854" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#2799" class="Bound">J</a><a id="2855" class="Symbol">)</a> <a id="2857" class="Symbol">→</a>
  <a id="2861" class="Symbol">(</a><a id="2862" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#2819" class="Bound">F</a> <a id="2864" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#1848" class="Function Operator">preserves-the-colimit</a> <a id="2886" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#2841" class="Bound">C₁</a><a id="2888" class="Symbol">)</a> <a id="2890" class="Symbol">→</a>
  <a id="2894" class="Symbol">(</a><a id="2895" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#2221" class="Function">preserves-colimit</a> <a id="2913" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#2799" class="Bound">J</a> <a id="2915" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#2819" class="Bound">F</a><a id="2916" class="Symbol">)</a>
<a id="2918" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#2683" class="Function">preserves-all-colimits</a> <a id="2941" class="Symbol">{</a><a id="2942" class="Argument">J</a> <a id="2944" class="Symbol">=</a> <a id="2946" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#2946" class="Bound">J</a><a id="2947" class="Symbol">}</a> <a id="2949" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#2949" class="Bound">F</a> <a id="2951" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#2951" class="Bound">C₁</a> <a id="2954" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#2954" class="Bound">F-preserves-C₁</a> <a id="2969" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#2969" class="Bound">C₂</a> <a id="2972" class="Symbol">=</a> <a id="2974" href="Categories.Object.Initial.html#816" class="Field">Initial.⊥-is-initial</a> <a id="2995" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#3528" class="Function">FC₂-colimit</a>
  <a id="3009" class="Keyword">where</a>
    <a id="3019" class="Keyword">module</a> <a id="3026" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#3026" class="Module">C₁</a> <a id="3029" class="Symbol">=</a> <a id="3031" href="Categories.Diagram.Colimit.html#961" class="Module">Colimit</a> <a id="3039" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#2951" class="Bound">C₁</a>
    <a id="3046" class="Keyword">module</a> <a id="3053" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#3053" class="Module">C₂</a> <a id="3056" class="Symbol">=</a> <a id="3058" href="Categories.Diagram.Colimit.html#961" class="Module">Colimit</a> <a id="3066" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#2969" class="Bound">C₂</a>
    <a id="3073" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#3073" class="Function">FC₁</a> <a id="3077" class="Symbol">:</a> <a id="3079" href="Categories.Diagram.Cocone.html#534" class="Record">Cocone</a> <a id="3086" class="Symbol">(</a><a id="3087" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#2949" class="Bound">F</a> <a id="3089" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="3092" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#2946" class="Bound">J</a><a id="3093" class="Symbol">)</a>
    <a id="3099" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#3073" class="Function">FC₁</a> <a id="3103" class="Symbol">=</a> <a id="3105" href="Categories.Diagram.Cocone.Properties.html#856" class="Function">F-map-Coconeˡ</a> <a id="3119" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#2949" class="Bound">F</a> <a id="3121" href="Categories.Diagram.Colimit.html#1122" class="Function">C₁.colimit</a>
    <a id="3136" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#3136" class="Function">FC₂</a> <a id="3140" class="Symbol">:</a> <a id="3142" href="Categories.Diagram.Cocone.html#534" class="Record">Cocone</a> <a id="3149" class="Symbol">(</a><a id="3150" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#2949" class="Bound">F</a> <a id="3152" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="3155" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#2946" class="Bound">J</a><a id="3156" class="Symbol">)</a>
    <a id="3162" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#3136" class="Function">FC₂</a> <a id="3166" class="Symbol">=</a> <a id="3168" href="Categories.Diagram.Cocone.Properties.html#856" class="Function">F-map-Coconeˡ</a> <a id="3182" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#2949" class="Bound">F</a> <a id="3184" href="Categories.Diagram.Colimit.html#1122" class="Function">C₂.colimit</a>
    <a id="3199" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#3199" class="Function">FC₁-initial</a> <a id="3211" class="Symbol">:</a> <a id="3213" href="Categories.Object.Initial.html#760" class="Record">Initial</a> <a id="3221" class="Symbol">(</a><a id="3222" href="Categories.Category.Construction.Cocones.html#731" class="Function">Cocones</a> <a id="3230" class="Symbol">(</a><a id="3231" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#2949" class="Bound">F</a> <a id="3233" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="3236" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#2946" class="Bound">J</a><a id="3237" class="Symbol">))</a>
    <a id="3244" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#3199" class="Function">FC₁-initial</a> <a id="3256" class="Symbol">=</a> <a id="3258" class="Keyword">record</a> <a id="3265" class="Symbol">{</a> <a id="3267" href="Categories.Object.Initial.html#804" class="Field">⊥</a> <a id="3269" class="Symbol">=</a> <a id="3271" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#3073" class="Function">FC₁</a> <a id="3275" class="Symbol">;</a> <a id="3277" href="Categories.Object.Initial.html#816" class="Field">⊥-is-initial</a> <a id="3290" class="Symbol">=</a> <a id="3292" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#2954" class="Bound">F-preserves-C₁</a> <a id="3307" class="Symbol">}</a>
    <a id="3313" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#3313" class="Function">C₁≅C₂</a> <a id="3319" class="Symbol">:</a> <a id="3321" href="Categories.Category.Construction.Cocones.html#731" class="Function">Cocones</a> <a id="3329" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#2946" class="Bound">J</a> <a id="3331" href="Helper-Definitions.html#310" class="Function Operator">[</a> <a id="3333" href="Categories.Diagram.Colimit.html#1122" class="Function">C₁.colimit</a> <a id="3344" href="Helper-Definitions.html#310" class="Function Operator">≅</a> <a id="3346" href="Categories.Diagram.Colimit.html#1122" class="Function">C₂.colimit</a> <a id="3357" href="Helper-Definitions.html#310" class="Function Operator">]</a>
    <a id="3363" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#3313" class="Function">C₁≅C₂</a> <a id="3369" class="Symbol">=</a> <a id="3371" href="Categories.Diagram.Colimit.html#2560" class="Function">up-to-iso-cone</a> <a id="3386" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#2946" class="Bound">J</a> <a id="3388" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#2951" class="Bound">C₁</a> <a id="3391" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#2969" class="Bound">C₂</a>
    <a id="3398" class="Keyword">module</a> <a id="3405" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#3405" class="Module">C₁≅C₂</a> <a id="3411" class="Symbol">=</a> <a id="3413" href="Categories.Morphism.html#2335" class="Module Operator">_≅_</a> <a id="3417" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#3313" class="Function">C₁≅C₂</a>
    <a id="3427" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#3427" class="Function">FC₁≅FC₂</a> <a id="3435" class="Symbol">:</a> <a id="3437" href="Categories.Category.Construction.Cocones.html#731" class="Function">Cocones</a> <a id="3445" class="Symbol">(</a><a id="3446" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#2949" class="Bound">F</a> <a id="3448" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="3451" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#2946" class="Bound">J</a><a id="3452" class="Symbol">)</a> <a id="3454" href="Helper-Definitions.html#310" class="Function Operator">[</a> <a id="3456" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#3073" class="Function">FC₁</a> <a id="3460" href="Helper-Definitions.html#310" class="Function Operator">≅</a> <a id="3462" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#3136" class="Function">FC₂</a> <a id="3466" href="Helper-Definitions.html#310" class="Function Operator">]</a>
    <a id="3472" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#3427" class="Function">FC₁≅FC₂</a> <a id="3480" class="Symbol">=</a> <a id="3482" href="Categories.Functor.Properties.html#3618" class="Function Operator">[</a> <a id="3484" class="Symbol">(</a><a id="3485" href="Helper-Definitions.html#1787" class="Function">F-map-Cocone-Functor</a> <a id="3506" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#2949" class="Bound">F</a><a id="3507" class="Symbol">)</a> <a id="3509" href="Categories.Functor.Properties.html#3618" class="Function Operator">]-resp-≅</a> <a id="3518" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#3313" class="Function">C₁≅C₂</a>
    <a id="3528" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#3528" class="Function">FC₂-colimit</a> <a id="3540" class="Symbol">:</a> <a id="3542" href="Categories.Object.Initial.html#760" class="Record">Initial</a> <a id="3550" class="Symbol">(</a><a id="3551" href="Categories.Category.Construction.Cocones.html#731" class="Function">Cocones</a> <a id="3559" class="Symbol">(</a><a id="3560" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#2949" class="Bound">F</a> <a id="3562" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="3565" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#2946" class="Bound">J</a><a id="3566" class="Symbol">))</a>
    <a id="3573" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#3528" class="Function">FC₂-colimit</a> <a id="3585" class="Symbol">=</a> <a id="3587" class="Symbol">(</a><a id="3588" href="Categories.Object.Initial.html#1174" class="Function">initial.transport-by-iso</a> <a id="3613" class="Symbol">_</a> <a id="3615" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#3199" class="Function">FC₁-initial</a> <a id="3627" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#3427" class="Function">FC₁≅FC₂</a><a id="3634" class="Symbol">)</a>


<a id="3638" class="Comment">-- the property whether a Sink is jointly epic:</a>
<a id="jointly-epic"></a><a id="3686" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#3686" class="Function">jointly-epic</a> <a id="3699" class="Symbol">:</a> <a id="3701" class="Symbol">∀</a> <a id="3703" class="Symbol">{</a><a id="3704" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#3704" class="Bound">i</a> <a id="3706" class="Symbol">:</a> <a id="3708" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="3713" class="Symbol">}</a> <a id="3715" class="Symbol">{</a><a id="3716" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#3716" class="Bound">I</a> <a id="3718" class="Symbol">:</a> <a id="3720" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3724" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#3704" class="Bound">i</a><a id="3725" class="Symbol">}</a> <a id="3727" class="Symbol">{</a><a id="3728" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#3728" class="Bound">dom</a> <a id="3732" class="Symbol">:</a> <a id="3734" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#3716" class="Bound">I</a> <a id="3736" class="Symbol">→</a> <a id="3738" href="Categories.Category.Core.html#559" class="Field">Category.Obj</a> <a id="3751" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#173" class="Bound">𝒞</a><a id="3752" class="Symbol">}</a> <a id="3754" class="Symbol">{</a><a id="3755" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#3755" class="Bound">codom</a> <a id="3761" class="Symbol">:</a> <a id="3763" href="Categories.Category.Core.html#559" class="Field">Category.Obj</a> <a id="3776" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#173" class="Bound">𝒞</a><a id="3777" class="Symbol">}</a>
               <a id="3794" class="Symbol">(</a><a id="3795" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#3795" class="Bound">sink</a> <a id="3800" class="Symbol">:</a> <a id="3802" class="Symbol">(</a><a id="3803" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#3803" class="Bound">x</a> <a id="3805" class="Symbol">:</a> <a id="3807" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#3716" class="Bound">I</a><a id="3808" class="Symbol">)</a> <a id="3810" class="Symbol">→</a> <a id="3812" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#173" class="Bound">𝒞</a> <a id="3814" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="3816" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#3728" class="Bound">dom</a> <a id="3820" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#3803" class="Bound">x</a> <a id="3822" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="3824" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#3755" class="Bound">codom</a> <a id="3830" href="Categories.Category.html#502" class="Function Operator">]</a><a id="3831" class="Symbol">)</a> <a id="3833" class="Symbol">→</a> <a id="3835" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3839" class="Symbol">_</a>
<a id="3841" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#3686" class="Function">jointly-epic</a> <a id="3854" class="Symbol">{</a><a id="3855" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#3855" class="Bound">i</a><a id="3856" class="Symbol">}</a> <a id="3858" class="Symbol">{</a><a id="3859" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#3859" class="Bound">I</a><a id="3860" class="Symbol">}</a> <a id="3862" class="Symbol">{</a><a id="3863" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#3863" class="Bound">dom</a><a id="3866" class="Symbol">}</a> <a id="3868" class="Symbol">{</a><a id="3869" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#3869" class="Bound">codom</a><a id="3874" class="Symbol">}</a> <a id="3876" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#3876" class="Bound">sink</a> <a id="3881" class="Symbol">=</a>
  <a id="3885" class="Symbol">∀</a> <a id="3887" class="Symbol">{</a><a id="3888" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#3888" class="Bound">Z</a> <a id="3890" class="Symbol">:</a> <a id="3892" href="Categories.Category.Core.html#559" class="Field">Category.Obj</a> <a id="3905" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#173" class="Bound">𝒞</a><a id="3906" class="Symbol">}</a> <a id="3908" class="Symbol">{</a><a id="3909" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#3909" class="Bound">g</a> <a id="3911" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#3911" class="Bound">h</a> <a id="3913" class="Symbol">:</a> <a id="3915" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#173" class="Bound">𝒞</a> <a id="3917" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="3919" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#3869" class="Bound">codom</a> <a id="3925" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="3927" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#3888" class="Bound">Z</a> <a id="3929" href="Categories.Category.html#502" class="Function Operator">]</a><a id="3930" class="Symbol">}</a> <a id="3932" class="Symbol">→</a>
    <a id="3938" class="Symbol">(∀</a> <a id="3941" class="Symbol">(</a><a id="3942" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#3942" class="Bound">x</a> <a id="3944" class="Symbol">:</a> <a id="3946" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#3859" class="Bound">I</a><a id="3947" class="Symbol">)</a> <a id="3949" class="Symbol">→</a> <a id="3951" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#173" class="Bound">𝒞</a> <a id="3953" href="Categories.Category.html#609" class="Function Operator">[</a> <a id="3955" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#173" class="Bound">𝒞</a> <a id="3957" href="Categories.Category.html#700" class="Function Operator">[</a> <a id="3959" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#3909" class="Bound">g</a> <a id="3961" href="Categories.Category.html#700" class="Function Operator">∘</a> <a id="3963" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#3876" class="Bound">sink</a> <a id="3968" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#3942" class="Bound">x</a> <a id="3970" href="Categories.Category.html#700" class="Function Operator">]</a> <a id="3972" href="Categories.Category.html#609" class="Function Operator">≈</a> <a id="3974" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#173" class="Bound">𝒞</a> <a id="3976" href="Categories.Category.html#700" class="Function Operator">[</a> <a id="3978" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#3911" class="Bound">h</a> <a id="3980" href="Categories.Category.html#700" class="Function Operator">∘</a> <a id="3982" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#3876" class="Bound">sink</a> <a id="3987" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#3942" class="Bound">x</a> <a id="3989" href="Categories.Category.html#700" class="Function Operator">]</a> <a id="3991" href="Categories.Category.html#609" class="Function Operator">]</a><a id="3992" class="Symbol">)</a> <a id="3994" class="Symbol">→</a>
    <a id="4000" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#173" class="Bound">𝒞</a> <a id="4002" href="Categories.Category.html#609" class="Function Operator">[</a> <a id="4004" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#3909" class="Bound">g</a> <a id="4006" href="Categories.Category.html#609" class="Function Operator">≈</a> <a id="4008" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#3911" class="Bound">h</a> <a id="4010" href="Categories.Category.html#609" class="Function Operator">]</a>

<a id="4013" class="Comment">-- If a cocone is limitting, then it is necessarily jointly epic:</a>
<a id="limitting-cocone-is-jointly-epic"></a><a id="4079" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#4079" class="Function">limitting-cocone-is-jointly-epic</a> <a id="4112" class="Symbol">:</a> <a id="4114" class="Symbol">∀</a> <a id="4116" class="Symbol">{</a><a id="4117" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#4117" class="Bound">o′</a> <a id="4120" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#4120" class="Bound">ℓ′</a> <a id="4123" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#4123" class="Bound">e′</a><a id="4125" class="Symbol">}</a> <a id="4127" class="Symbol">{</a><a id="4128" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#4128" class="Bound">J</a> <a id="4130" class="Symbol">:</a> <a id="4132" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="4141" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#4117" class="Bound">o′</a> <a id="4144" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#4120" class="Bound">ℓ′</a> <a id="4147" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#4123" class="Bound">e′</a><a id="4149" class="Symbol">}</a> <a id="4151" class="Symbol">{</a><a id="4152" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#4152" class="Bound">G</a> <a id="4154" class="Symbol">:</a> <a id="4156" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="4164" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#4128" class="Bound">J</a> <a id="4166" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#173" class="Bound">𝒞</a><a id="4167" class="Symbol">}</a>
                                 <a id="4202" class="Symbol">→</a> <a id="4204" class="Symbol">(</a><a id="4205" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#4205" class="Bound">cocone</a> <a id="4212" class="Symbol">:</a> <a id="4214" href="Categories.Diagram.Cocone.html#534" class="Record">Cocone</a> <a id="4221" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#4152" class="Bound">G</a><a id="4222" class="Symbol">)</a>
                                 <a id="4257" class="Symbol">→</a> <a id="4259" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#1340" class="Function">IsLimitting</a> <a id="4271" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#4205" class="Bound">cocone</a>
                                 <a id="4311" class="Symbol">→</a> <a id="4313" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#3686" class="Function">jointly-epic</a> <a id="4326" class="Symbol">(</a><a id="4327" href="Categories.Diagram.Cocone.html#425" class="Function">Cocone.ψ</a> <a id="4336" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#4205" class="Bound">cocone</a><a id="4342" class="Symbol">)</a>
<a id="4344" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#4079" class="Function">limitting-cocone-is-jointly-epic</a> <a id="4377" class="Symbol">{</a><a id="4378" class="Argument">G</a> <a id="4380" class="Symbol">=</a> <a id="4382" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#4382" class="Bound">G</a><a id="4383" class="Symbol">}</a> <a id="4385" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#4385" class="Bound">cocone</a> <a id="4392" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#4392" class="Bound">limitting</a> <a id="4402" class="Symbol">{</a><a id="4403" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#4403" class="Bound">Z</a><a id="4404" class="Symbol">}</a> <a id="4406" class="Symbol">{</a><a id="4407" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#4407" class="Bound">g</a><a id="4408" class="Symbol">}</a> <a id="4410" class="Symbol">{</a><a id="4411" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#4411" class="Bound">h</a><a id="4412" class="Symbol">}</a> <a id="4414" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#4414" class="Bound">equalize-g-h</a> <a id="4427" class="Symbol">=</a>
  <a id="4431" href="Categories.Object.Initial.html#548" class="Function">IsInitial.¡-unique₂</a> <a id="4451" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#4392" class="Bound">limitting</a> <a id="4461" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#5135" class="Function">g-morph</a> <a id="4469" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#5019" class="Function">h-morph</a> <a id="4477" class="Comment">-- g-morph h-morph</a>
  <a id="4498" class="Keyword">where</a>
    <a id="4508" class="Keyword">open</a> <a id="4513" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="4522" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#173" class="Bound">𝒞</a>
    <a id="4528" class="Keyword">open</a> <a id="4533" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
    <a id="4550" class="Keyword">module</a> <a id="4557" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#4557" class="Module">cocone</a> <a id="4564" class="Symbol">=</a> <a id="4566" href="Categories.Diagram.Cocone.html#534" class="Module">Cocone</a> <a id="4573" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#4385" class="Bound">cocone</a>
    <a id="4584" class="Comment">-- first, define a cocone on Z via h:</a>
    <a id="4626" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#4626" class="Function">Z-cocone</a> <a id="4635" class="Symbol">:</a> <a id="4637" href="Categories.Diagram.Cocone.html#534" class="Record">Cocone</a> <a id="4644" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#4382" class="Bound">G</a>
    <a id="4650" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#4626" class="Function">Z-cocone</a> <a id="4659" class="Symbol">=</a> <a id="4661" class="Keyword">record</a> <a id="4668" class="Symbol">{</a>
      <a id="4676" href="Categories.Diagram.Cocone.html#588" class="Field">N</a> <a id="4678" class="Symbol">=</a> <a id="4680" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#4403" class="Bound">Z</a> <a id="4682" class="Symbol">;</a>
        <a id="4692" href="Categories.Diagram.Cocone.html#604" class="Field">coapex</a> <a id="4699" class="Symbol">=</a> <a id="4701" class="Keyword">record</a> <a id="4708" class="Symbol">{</a>
        <a id="4718" href="Categories.Diagram.Cocone.html#425" class="Field">ψ</a> <a id="4720" class="Symbol">=</a> <a id="4722" class="Symbol">λ</a> <a id="4724" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#4724" class="Bound">X</a> <a id="4726" class="Symbol">→</a> <a id="4728" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#4411" class="Bound">h</a> <a id="4730" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4732" href="Categories.Diagram.Cocone.html#425" class="Function">cocone.ψ</a> <a id="4741" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#4724" class="Bound">X</a><a id="4742" class="Symbol">;</a>
        <a id="4752" href="Categories.Diagram.Cocone.html#471" class="Field">commute</a> <a id="4760" class="Symbol">=</a> <a id="4762" class="Symbol">λ</a> <a id="4764" class="Symbol">{</a><a id="4765" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#4765" class="Bound">X</a><a id="4766" class="Symbol">}</a> <a id="4768" class="Symbol">{</a><a id="4769" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#4769" class="Bound">X&#39;</a><a id="4771" class="Symbol">}</a> <a id="4773" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#4773" class="Bound">f</a> <a id="4775" class="Symbol">→</a>
          <a id="4787" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
          <a id="4803" class="Symbol">(</a><a id="4804" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#4411" class="Bound">h</a> <a id="4806" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4808" href="Categories.Diagram.Cocone.html#425" class="Function">cocone.ψ</a> <a id="4817" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#4769" class="Bound">X&#39;</a><a id="4819" class="Symbol">)</a> <a id="4821" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4823" href="Categories.Functor.Core.html#455" class="Field">Functor.F₁</a> <a id="4834" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#4382" class="Bound">G</a> <a id="4836" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#4773" class="Bound">f</a> <a id="4838" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4841" href="Categories.Category.Core.html#715" class="Function">assoc</a> <a id="4847" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
          <a id="4859" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#4411" class="Bound">h</a> <a id="4861" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4863" class="Symbol">(</a><a id="4864" href="Categories.Diagram.Cocone.html#425" class="Function">cocone.ψ</a> <a id="4873" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#4769" class="Bound">X&#39;</a> <a id="4876" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4878" href="Categories.Functor.Core.html#455" class="Field">Functor.F₁</a> <a id="4889" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#4382" class="Bound">G</a> <a id="4891" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#4773" class="Bound">f</a><a id="4892" class="Symbol">)</a> <a id="4894" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4897" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="4905" href="Categories.Diagram.Cocone.html#471" class="Function">cocone.commute</a> <a id="4920" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#4773" class="Bound">f</a> <a id="4922" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
          <a id="4934" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#4411" class="Bound">h</a> <a id="4936" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4938" href="Categories.Diagram.Cocone.html#425" class="Function">cocone.ψ</a> <a id="4947" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#4765" class="Bound">X</a>
          <a id="4959" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
          <a id="4971" class="Symbol">}</a> <a id="4973" class="Symbol">}</a>
    <a id="4979" class="Comment">-- g and h induce cocone morphisms:</a>
    <a id="5019" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#5019" class="Function">h-morph</a> <a id="5027" class="Symbol">:</a> <a id="5029" href="Categories.Diagram.Cocone.html#684" class="Record">Cocone⇒</a> <a id="5037" class="Symbol">_</a> <a id="5039" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#4385" class="Bound">cocone</a> <a id="5046" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#4626" class="Function">Z-cocone</a>
    <a id="5059" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#5019" class="Function">h-morph</a> <a id="5067" class="Symbol">=</a> <a id="5069" class="Keyword">record</a>
      <a id="5082" class="Symbol">{</a> <a id="5084" href="Categories.Diagram.Cocone.html#745" class="Field">arr</a> <a id="5088" class="Symbol">=</a> <a id="5090" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#4411" class="Bound">h</a> <a id="5092" class="Symbol">;</a>
      <a id="5100" href="Categories.Diagram.Cocone.html#770" class="Field">commute</a> <a id="5108" class="Symbol">=</a> <a id="5110" class="Symbol">λ</a> <a id="5112" class="Symbol">{</a><a id="5113" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#5113" class="Bound">X</a><a id="5114" class="Symbol">}</a> <a id="5116" class="Symbol">→</a> <a id="5118" href="Relation.Binary.Structures.html#1641" class="Function">Equiv.refl</a> <a id="5129" class="Symbol">}</a>
    <a id="5135" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#5135" class="Function">g-morph</a> <a id="5143" class="Symbol">:</a> <a id="5145" href="Categories.Diagram.Cocone.html#684" class="Record">Cocone⇒</a> <a id="5153" class="Symbol">_</a> <a id="5155" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#4385" class="Bound">cocone</a> <a id="5162" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#4626" class="Function">Z-cocone</a>
    <a id="5175" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#5135" class="Function">g-morph</a> <a id="5183" class="Symbol">=</a> <a id="5185" class="Keyword">record</a>
      <a id="5198" class="Symbol">{</a> <a id="5200" href="Categories.Diagram.Cocone.html#745" class="Field">arr</a> <a id="5204" class="Symbol">=</a> <a id="5206" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#4407" class="Bound">g</a> <a id="5208" class="Symbol">;</a>
      <a id="5216" href="Categories.Diagram.Cocone.html#770" class="Field">commute</a> <a id="5224" class="Symbol">=</a> <a id="5226" class="Symbol">λ</a> <a id="5228" class="Symbol">{</a><a id="5229" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#5229" class="Bound">X</a><a id="5230" class="Symbol">}</a> <a id="5232" class="Symbol">→</a> <a id="5234" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#4414" class="Bound">equalize-g-h</a> <a id="5247" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#5229" class="Bound">X</a> <a id="5249" class="Symbol">}</a>

<a id="5252" class="Comment">-- Same property with the colimit bundled:</a>
<a id="colimit-is-jointly-epic"></a><a id="5295" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#5295" class="Function">colimit-is-jointly-epic</a> <a id="5319" class="Symbol">:</a> <a id="5321" class="Symbol">∀</a> <a id="5323" class="Symbol">{</a><a id="5324" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#5324" class="Bound">o′</a> <a id="5327" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#5327" class="Bound">ℓ′</a> <a id="5330" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#5330" class="Bound">e′</a><a id="5332" class="Symbol">}</a> <a id="5334" class="Symbol">{</a><a id="5335" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#5335" class="Bound">J</a> <a id="5337" class="Symbol">:</a> <a id="5339" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="5348" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#5324" class="Bound">o′</a> <a id="5351" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#5327" class="Bound">ℓ′</a> <a id="5354" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#5330" class="Bound">e′</a><a id="5356" class="Symbol">}</a> <a id="5358" class="Symbol">{</a><a id="5359" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#5359" class="Bound">G</a> <a id="5361" class="Symbol">:</a> <a id="5363" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="5371" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#5335" class="Bound">J</a> <a id="5373" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#173" class="Bound">𝒞</a><a id="5374" class="Symbol">}</a> <a id="5376" class="Symbol">→</a>
                          <a id="5404" class="Symbol">(</a><a id="5405" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#5405" class="Bound">colim</a> <a id="5411" class="Symbol">:</a> <a id="5413" href="Categories.Diagram.Colimit.html#961" class="Record">Colimit</a> <a id="5421" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#5359" class="Bound">G</a><a id="5422" class="Symbol">)</a> <a id="5424" class="Symbol">→</a> <a id="5426" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#3686" class="Function">jointly-epic</a> <a id="5439" class="Symbol">(</a><a id="5440" href="Categories.Diagram.Colimit.html#1204" class="Function">Colimit.proj</a> <a id="5453" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#5405" class="Bound">colim</a><a id="5458" class="Symbol">)</a>
<a id="5460" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#5295" class="Function">colimit-is-jointly-epic</a> <a id="5484" class="Symbol">{</a><a id="5485" class="Argument">G</a> <a id="5487" class="Symbol">=</a> <a id="5489" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#5489" class="Bound">G</a><a id="5490" class="Symbol">}</a> <a id="5492" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#5492" class="Bound">colim</a> <a id="5498" class="Symbol">{</a><a id="5499" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#5499" class="Bound">Z</a><a id="5500" class="Symbol">}</a> <a id="5502" class="Symbol">=</a>
  <a id="5506" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#4079" class="Function">limitting-cocone-is-jointly-epic</a>
    <a id="5543" class="Symbol">(</a><a id="5544" href="Categories.Diagram.Colimit.html#1122" class="Function">Colimit.colimit</a> <a id="5560" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#5492" class="Bound">colim</a><a id="5565" class="Symbol">)</a> <a id="5567" class="Symbol">(</a><a id="5568" href="Categories.Object.Initial.html#816" class="Function">Colimit.initial.⊥-is-initial</a> <a id="5597" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#5492" class="Bound">colim</a><a id="5602" class="Symbol">)</a>

<a id="5605" class="Keyword">module</a> <a id="5612" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#5612" class="Module">_</a> <a id="5614" class="Symbol">{</a><a id="5615" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#5615" class="Bound">o&#39;</a> <a id="5618" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#5618" class="Bound">ℓ&#39;</a> <a id="5621" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#5621" class="Bound">e&#39;</a> <a id="5624" class="Symbol">:</a> <a id="5626" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="5631" class="Symbol">}</a> <a id="5633" class="Symbol">(</a><a id="5634" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#5634" class="Bound">𝒟</a> <a id="5636" class="Symbol">:</a> <a id="5638" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="5647" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#5615" class="Bound">o&#39;</a> <a id="5650" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#5618" class="Bound">ℓ&#39;</a> <a id="5653" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#5621" class="Bound">e&#39;</a><a id="5655" class="Symbol">)</a> <a id="5657" class="Symbol">(</a><a id="5658" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#5658" class="Bound">D</a> <a id="5660" class="Symbol">:</a> <a id="5662" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="5670" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#5634" class="Bound">𝒟</a> <a id="5672" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#173" class="Bound">𝒞</a><a id="5673" class="Symbol">)</a> <a id="5675" class="Symbol">(</a><a id="5676" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#5676" class="Bound">colim</a> <a id="5682" class="Symbol">:</a> <a id="5684" href="Categories.Diagram.Colimit.html#961" class="Record">Colimit</a> <a id="5692" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#5658" class="Bound">D</a><a id="5693" class="Symbol">)</a> <a id="5695" class="Keyword">where</a>
  <a id="5703" class="Keyword">private</a>
    <a id="5715" class="Keyword">module</a> <a id="5722" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#5722" class="Module">𝒟</a> <a id="5724" class="Symbol">=</a> <a id="5726" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="5735" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#5634" class="Bound">𝒟</a>
    <a id="5741" class="Keyword">module</a> <a id="5748" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#5748" class="Module">D</a> <a id="5750" class="Symbol">=</a> <a id="5752" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="5760" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#5658" class="Bound">D</a>
    <a id="5766" class="Keyword">module</a> <a id="5773" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#5773" class="Module">colim</a> <a id="5779" class="Symbol">=</a> <a id="5781" href="Categories.Diagram.Colimit.html#961" class="Module">Colimit</a> <a id="5789" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#5676" class="Bound">colim</a>

  <a id="5798" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#5798" class="Function">colimit-unique-rep</a> <a id="5817" class="Symbol">:</a> <a id="5819" class="Symbol">(</a><a id="5820" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#5820" class="Bound">B</a> <a id="5822" class="Symbol">:</a> <a id="5824" href="Categories.Category.Core.html#559" class="Field">𝒞.Obj</a><a id="5829" class="Symbol">)</a> <a id="5831" class="Symbol">→</a>
      <a id="5839" class="Comment">-- if everything in the diagram has a unique morphism to B</a>
      <a id="5904" class="Symbol">(∀</a> <a id="5907" class="Symbol">(</a><a id="5908" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#5908" class="Bound">i</a> <a id="5910" class="Symbol">:</a> <a id="5912" href="Categories.Category.Core.html#559" class="Function">𝒟.Obj</a><a id="5917" class="Symbol">)</a> <a id="5919" class="Symbol">→</a> <a id="5921" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#173" class="Bound">𝒞</a> <a id="5923" href="Helper-Definitions.html#1267" class="Function Operator">[</a> <a id="5925" href="Categories.Functor.Core.html#797" class="Function">D.₀</a> <a id="5929" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#5908" class="Bound">i</a> <a id="5931" href="Helper-Definitions.html#1267" class="Function Operator">=∃!=&gt;</a> <a id="5937" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#5820" class="Bound">B</a> <a id="5939" href="Helper-Definitions.html#1267" class="Function Operator">]</a><a id="5940" class="Symbol">)</a> <a id="5942" class="Symbol">→</a>
      <a id="5950" class="Comment">-- then the colimit does so as well</a>
      <a id="5992" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#173" class="Bound">𝒞</a> <a id="5994" href="Helper-Definitions.html#1267" class="Function Operator">[</a> <a id="5996" href="Categories.Diagram.Colimit.html#1191" class="Function">colim.coapex</a> <a id="6009" href="Helper-Definitions.html#1267" class="Function Operator">=∃!=&gt;</a> <a id="6015" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#5820" class="Bound">B</a> <a id="6017" href="Helper-Definitions.html#1267" class="Function Operator">]</a>
  <a id="6021" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#5798" class="Function">colimit-unique-rep</a> <a id="6040" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#6040" class="Bound">B</a> <a id="6042" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#6042" class="Bound">uniq</a> <a id="6047" class="Symbol">=</a>
    <a id="6053" class="Keyword">record</a> <a id="6060" class="Symbol">{</a>
      <a id="6068" href="Helper-Definitions.html#1057" class="Field">arr</a> <a id="6072" class="Symbol">=</a> <a id="6074" href="Categories.Diagram.Cocone.html#745" class="Function">cocone-mor.arr</a> <a id="6089" class="Symbol">;</a>
      <a id="6097" href="Helper-Definitions.html#1079" class="Field">unique</a> <a id="6104" class="Symbol">=</a> <a id="6106" class="Symbol">λ</a> <a id="6108" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#6108" class="Bound">other</a> <a id="6114" class="Symbol">→</a>
        <a id="6124" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#5295" class="Function">colimit-is-jointly-epic</a> <a id="6148" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#5676" class="Bound">colim</a> <a id="6154" class="Symbol">λ</a> <a id="6156" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#6156" class="Bound">i</a> <a id="6158" class="Symbol">→</a>
          <a id="6170" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
          <a id="6186" href="Categories.Diagram.Cocone.html#745" class="Function">cocone-mor.arr</a> <a id="6201" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6203" href="Categories.Diagram.Colimit.html#1204" class="Function">colim.proj</a> <a id="6214" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#6156" class="Bound">i</a> <a id="6216" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="6219" href="Categories.Diagram.Cocone.html#770" class="Function">cocone-mor.commute</a> <a id="6238" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
          <a id="6250" href="Categories.Diagram.Cocone.html#425" class="Function">B-cocone.ψ</a> <a id="6261" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#6156" class="Bound">i</a> <a id="6263" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
          <a id="6277" href="Helper-Definitions.html#1057" class="Field">singleton-hom.arr</a> <a id="6295" class="Symbol">(</a><a id="6296" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#6042" class="Bound">uniq</a> <a id="6301" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#6156" class="Bound">i</a><a id="6302" class="Symbol">)</a> <a id="6304" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="6307" href="Helper-Definitions.html#1079" class="Field">singleton-hom.unique</a> <a id="6328" class="Symbol">(</a><a id="6329" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#6042" class="Bound">uniq</a> <a id="6334" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#6156" class="Bound">i</a><a id="6335" class="Symbol">)</a> <a id="6337" class="Symbol">_</a> <a id="6339" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
          <a id="6351" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#6108" class="Bound">other</a> <a id="6357" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6359" href="Categories.Diagram.Colimit.html#1204" class="Function">colim.proj</a> <a id="6370" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#6156" class="Bound">i</a>
          <a id="6382" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
    <a id="6388" class="Symbol">}</a>
    <a id="6394" class="Keyword">where</a>
      <a id="6406" class="Keyword">open</a> <a id="6411" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="6420" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#173" class="Bound">𝒞</a>
      <a id="6428" class="Keyword">open</a> <a id="6433" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
      <a id="6452" class="Comment">-- we first need to prove existence:</a>
      <a id="6495" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#6495" class="Function">B-cocone</a> <a id="6504" class="Symbol">:</a> <a id="6506" href="Categories.Diagram.Cocone.html#534" class="Record">Cocone</a> <a id="6513" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#5658" class="Bound">D</a>
      <a id="6521" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#6495" class="Function">B-cocone</a> <a id="6530" class="Symbol">=</a> <a id="6532" class="Keyword">record</a> <a id="6539" class="Symbol">{</a><a id="6540" href="Categories.Diagram.Cocone.html#604" class="Field">coapex</a> <a id="6547" class="Symbol">=</a> <a id="6549" class="Keyword">record</a>
        <a id="6564" class="Symbol">{</a> <a id="6566" href="Categories.Diagram.Cocone.html#425" class="Field">ψ</a> <a id="6568" class="Symbol">=</a> <a id="6570" class="Symbol">λ</a> <a id="6572" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#6572" class="Bound">i</a> <a id="6574" class="Symbol">→</a> <a id="6576" href="Helper-Definitions.html#1057" class="Field">singleton-hom.arr</a> <a id="6594" class="Symbol">(</a><a id="6595" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#6042" class="Bound">uniq</a> <a id="6600" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#6572" class="Bound">i</a><a id="6601" class="Symbol">)</a>
        <a id="6611" class="Symbol">;</a> <a id="6613" href="Categories.Diagram.Cocone.html#471" class="Field">commute</a> <a id="6621" class="Symbol">=</a> <a id="6623" class="Symbol">λ</a> <a id="6625" class="Symbol">{</a><a id="6626" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#6626" class="Bound">i</a><a id="6627" class="Symbol">}</a> <a id="6629" class="Symbol">{</a><a id="6630" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#6630" class="Bound">j</a><a id="6631" class="Symbol">}</a> <a id="6633" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#6633" class="Bound">f</a> <a id="6635" class="Symbol">→</a> <a id="6637" href="Relation.Binary.Structures.html#1667" class="Function">Equiv.sym</a>
                    <a id="6667" class="Symbol">(</a><a id="6668" href="Helper-Definitions.html#1079" class="Field">singleton-hom.unique</a>
                      <a id="6711" class="Symbol">(</a><a id="6712" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#6042" class="Bound">uniq</a> <a id="6717" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#6626" class="Bound">i</a><a id="6718" class="Symbol">)</a>
                      <a id="6742" class="Symbol">(</a><a id="6743" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#173" class="Bound">𝒞</a> <a id="6745" href="Categories.Category.html#700" class="Function Operator">[</a> <a id="6747" href="Helper-Definitions.html#1057" class="Field">singleton-hom.arr</a> <a id="6765" class="Symbol">(</a><a id="6766" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#6042" class="Bound">uniq</a> <a id="6771" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#6630" class="Bound">j</a><a id="6772" class="Symbol">)</a> <a id="6774" href="Categories.Category.html#700" class="Function Operator">∘</a> <a id="6776" href="Categories.Functor.Core.html#806" class="Function">D.₁</a> <a id="6780" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#6633" class="Bound">f</a> <a id="6782" href="Categories.Category.html#700" class="Function Operator">]</a><a id="6783" class="Symbol">))</a> <a id="6786" class="Symbol">}</a>
        <a id="6796" class="Symbol">}</a>
      <a id="6804" class="Keyword">module</a> <a id="6811" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#6811" class="Module">B-cocone</a> <a id="6820" class="Symbol">=</a> <a id="6822" href="Categories.Diagram.Cocone.html#534" class="Module">Cocone</a> <a id="6829" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#6495" class="Function">B-cocone</a>
      <a id="6844" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#6844" class="Function">cocone-mor</a> <a id="6855" class="Symbol">:</a> <a id="6857" href="Categories.Diagram.Cocone.html#684" class="Record">Cocone⇒</a> <a id="6865" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#5658" class="Bound">D</a> <a id="6867" href="Categories.Diagram.Colimit.html#1122" class="Function">colim.colimit</a> <a id="6881" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#6495" class="Function">B-cocone</a>
      <a id="6896" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#6844" class="Function">cocone-mor</a> <a id="6907" class="Symbol">=</a> <a id="6909" href="Categories.Diagram.Colimit.html#1248" class="Function">colim.rep-cocone</a> <a id="6926" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#6495" class="Function">B-cocone</a>
      <a id="6941" class="Keyword">module</a> <a id="6948" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#6948" class="Module">cocone-mor</a> <a id="6959" class="Symbol">=</a> <a id="6961" href="Categories.Diagram.Cocone.html#684" class="Module">Cocone⇒</a> <a id="6969" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#6844" class="Function">cocone-mor</a>


<a id="6982" class="Comment">-- Lemma:</a>
<a id="6992" class="Comment">-- Consider a diagram J in a full subcategory of 𝒞 with a colimit in 𝒞.</a>
<a id="7064" class="Comment">-- If there is an object in the subcategory isomorphic to the C-colimit</a>
<a id="7136" class="Comment">-- then this gives rise to a colimit of J in the subcategory</a>
<a id="FullSub-Colimit"></a><a id="7197" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#7197" class="Function">FullSub-Colimit</a> <a id="7213" class="Symbol">:</a> <a id="7215" class="Symbol">{</a><a id="7216" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#7216" class="Bound">o&#39;</a> <a id="7219" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#7219" class="Bound">ℓ&#39;</a> <a id="7222" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#7222" class="Bound">e&#39;</a> <a id="7225" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#7225" class="Bound">i</a> <a id="7227" class="Symbol">:</a> <a id="7229" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="7234" class="Symbol">}</a>
                <a id="7252" class="Symbol">→</a> <a id="7254" class="Symbol">{</a><a id="7255" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#7255" class="Bound">D</a> <a id="7257" class="Symbol">:</a> <a id="7259" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="7268" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#7216" class="Bound">o&#39;</a> <a id="7271" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#7219" class="Bound">ℓ&#39;</a> <a id="7274" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#7222" class="Bound">e&#39;</a><a id="7276" class="Symbol">}</a>
                <a id="7294" class="Symbol">→</a> <a id="7296" class="Symbol">{</a><a id="7297" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#7297" class="Bound">I</a> <a id="7299" class="Symbol">:</a> <a id="7301" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7305" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#7225" class="Bound">i</a><a id="7306" class="Symbol">}</a>
                <a id="7324" class="Symbol">→</a> <a id="7326" class="Symbol">(</a><a id="7327" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#7327" class="Bound">U</a> <a id="7329" class="Symbol">:</a> <a id="7331" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#7297" class="Bound">I</a> <a id="7333" class="Symbol">→</a> <a id="7335" href="Categories.Category.Core.html#559" class="Field">Category.Obj</a> <a id="7348" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#173" class="Bound">𝒞</a><a id="7349" class="Symbol">)</a>
                <a id="7367" class="Symbol">→</a> <a id="7369" class="Symbol">(</a><a id="7370" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#7370" class="Bound">J</a> <a id="7372" class="Symbol">:</a> <a id="7374" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="7382" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#7255" class="Bound">D</a> <a id="7384" class="Symbol">(</a><a id="7385" href="Categories.Category.SubCategory.html#1789" class="Function">FullSubCategory</a> <a id="7401" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#173" class="Bound">𝒞</a> <a id="7403" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#7327" class="Bound">U</a><a id="7404" class="Symbol">))</a>
                <a id="7423" class="Symbol">→</a> <a id="7425" class="Symbol">(</a><a id="7426" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#7426" class="Bound">C-colim</a> <a id="7434" class="Symbol">:</a> <a id="7436" href="Categories.Diagram.Colimit.html#961" class="Record">Colimit</a> <a id="7444" class="Symbol">(</a><a id="7445" href="Categories.Functor.Construction.SubCategory.html#635" class="Function">FullSub</a> <a id="7453" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#173" class="Bound">𝒞</a> <a id="7455" href="Categories.Functor.html#747" class="Function Operator">∘F</a>  <a id="7459" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#7370" class="Bound">J</a><a id="7460" class="Symbol">))</a>
                <a id="7479" class="Symbol">→</a> <a id="7481" class="Symbol">(</a><a id="7482" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#7482" class="Bound">lifted-colim-obj</a> <a id="7499" class="Symbol">:</a> <a id="7501" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#7297" class="Bound">I</a><a id="7502" class="Symbol">)</a>
                <a id="7520" class="Symbol">→</a> <a id="7522" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#173" class="Bound">𝒞</a> <a id="7524" href="Helper-Definitions.html#310" class="Function Operator">[</a> <a id="7526" href="Categories.Diagram.Colimit.html#1191" class="Function">Colimit.coapex</a> <a id="7541" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#7426" class="Bound">C-colim</a> <a id="7549" href="Helper-Definitions.html#310" class="Function Operator">≅</a> <a id="7551" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#7327" class="Bound">U</a> <a id="7553" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#7482" class="Bound">lifted-colim-obj</a> <a id="7570" href="Helper-Definitions.html#310" class="Function Operator">]</a>
                <a id="7588" class="Symbol">→</a> <a id="7590" href="Categories.Diagram.Colimit.html#961" class="Record">Colimit</a> <a id="7598" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#7370" class="Bound">J</a>
<a id="7600" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#7197" class="Function">FullSub-Colimit</a> <a id="7616" class="Symbol">{</a><a id="7617" class="Argument">D</a> <a id="7619" class="Symbol">=</a> <a id="7621" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#7621" class="Bound">D</a><a id="7622" class="Symbol">}</a> <a id="7624" class="Symbol">{</a><a id="7625" class="Argument">I</a> <a id="7627" class="Symbol">=</a> <a id="7629" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#7629" class="Bound">I</a><a id="7630" class="Symbol">}</a> <a id="7632" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#7632" class="Bound">U</a> <a id="7634" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#7634" class="Bound">J</a> <a id="7636" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#7636" class="Bound">plain-C-colim</a> <a id="7650" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#7650" class="Bound">lifted-colim-obj</a> <a id="7667" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#7667" class="Bound">iso</a> <a id="7671" class="Symbol">=</a>
  <a id="7675" class="Keyword">record</a> <a id="7682" class="Symbol">{</a> <a id="7684" href="Categories.Diagram.Colimit.html#1020" class="Field">initial</a> <a id="7692" class="Symbol">=</a> <a id="7694" class="Keyword">record</a> <a id="7701" class="Symbol">{</a> <a id="7703" href="Categories.Object.Initial.html#804" class="Field">⊥</a> <a id="7705" class="Symbol">=</a> <a id="7707" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#8169" class="Function">Sub-Cocone</a> <a id="7718" class="Symbol">;</a> <a id="7720" href="Categories.Object.Initial.html#816" class="Field">⊥-is-initial</a> <a id="7733" class="Symbol">=</a> <a id="7735" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#8817" class="Function">Sub-Cocone-initial</a> <a id="7754" class="Symbol">}</a> <a id="7756" class="Symbol">}</a>
  <a id="7760" class="Keyword">where</a>
    <a id="7770" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#7770" class="Function">C-colim</a> <a id="7778" class="Symbol">=</a> <a id="7780" class="Symbol">(</a><a id="7781" href="Categories.Diagram.Colimit.html#2979" class="Function">transport-by-iso</a> <a id="7798" class="Symbol">(</a><a id="7799" href="Categories.Functor.Construction.SubCategory.html#635" class="Function">FullSub</a> <a id="7807" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#173" class="Bound">𝒞</a> <a id="7809" href="Categories.Functor.html#747" class="Function Operator">∘F</a>  <a id="7813" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#7634" class="Bound">J</a><a id="7814" class="Symbol">)</a> <a id="7816" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#7636" class="Bound">plain-C-colim</a> <a id="7830" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#7667" class="Bound">iso</a><a id="7833" class="Symbol">)</a>
    <a id="7839" class="Keyword">module</a> <a id="7846" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#7846" class="Module">C-colim</a> <a id="7854" class="Symbol">=</a> <a id="7856" href="Categories.Diagram.Colimit.html#961" class="Module">Colimit</a> <a id="7864" class="Symbol">(</a><a id="7865" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#7770" class="Function">C-colim</a><a id="7872" class="Symbol">)</a>
    <a id="7878" class="Keyword">open</a> <a id="7883" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="7892" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#173" class="Bound">𝒞</a>
    <a id="7898" class="Keyword">open</a> <a id="7903" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
    <a id="7920" class="Keyword">module</a> <a id="7927" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#7927" class="Module">J</a> <a id="7929" class="Symbol">=</a> <a id="7931" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="7939" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#7634" class="Bound">J</a>
    <a id="7945" class="Keyword">module</a> <a id="7952" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#7952" class="Module">iso</a> <a id="7956" class="Symbol">=</a> <a id="7958" href="Categories.Morphism.html#2335" class="Module Operator">_≅_</a> <a id="7962" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#7667" class="Bound">iso</a>

    <a id="7971" class="Comment">-- by the transport, we have a colimit on an object in the subcategory:</a>
    <a id="8047" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#8047" class="Function">test</a> <a id="8052" class="Symbol">:</a> <a id="8054" href="Categories.Diagram.Colimit.html#1191" class="Function">C-colim.coapex</a> <a id="8069" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="8071" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#7632" class="Bound">U</a> <a id="8073" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#7650" class="Bound">lifted-colim-obj</a>
    <a id="8094" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#8047" class="Function">test</a> <a id="8099" class="Symbol">=</a> <a id="8101" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
    <a id="8110" class="Comment">-- so, we now only need to lift the colimit along &#39;U&#39;</a>

    <a id="8169" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#8169" class="Function">Sub-Cocone</a> <a id="8180" class="Symbol">:</a> <a id="8182" href="Categories.Diagram.Cocone.html#534" class="Record">Cocone</a> <a id="8189" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#7634" class="Bound">J</a>
    <a id="8195" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#8169" class="Function">Sub-Cocone</a> <a id="8206" class="Symbol">=</a> <a id="8208" class="Keyword">record</a> <a id="8215" class="Symbol">{</a>
      <a id="8223" href="Categories.Diagram.Cocone.html#588" class="Field">N</a> <a id="8225" class="Symbol">=</a> <a id="8227" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#7650" class="Bound">lifted-colim-obj</a> <a id="8244" class="Symbol">;</a>
      <a id="8252" href="Categories.Diagram.Cocone.html#604" class="Field">coapex</a> <a id="8259" class="Symbol">=</a> <a id="8261" class="Keyword">record</a> <a id="8268" class="Symbol">{</a> <a id="8270" href="Categories.Diagram.Cocone.html#425" class="Field">ψ</a> <a id="8272" class="Symbol">=</a> <a id="8274" href="Categories.Diagram.Colimit.html#1204" class="Function">C-colim.proj</a> <a id="8287" class="Symbol">;</a> <a id="8289" href="Categories.Diagram.Cocone.html#471" class="Field">commute</a> <a id="8297" class="Symbol">=</a> <a id="8299" href="Categories.Diagram.Colimit.html#1221" class="Function">C-colim.colimit-commute</a> <a id="8323" class="Symbol">}</a> <a id="8325" class="Symbol">}</a>

    <a id="8332" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#8332" class="Function">Sub-Cocone-ump</a> <a id="8347" class="Symbol">:</a> <a id="8349" class="Symbol">{</a><a id="8350" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#8350" class="Bound">other</a> <a id="8356" class="Symbol">:</a> <a id="8358" href="Categories.Diagram.Cocone.html#534" class="Record">Cocone</a> <a id="8365" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#7634" class="Bound">J</a><a id="8366" class="Symbol">}</a> <a id="8368" class="Symbol">→</a> <a id="8370" href="Categories.Diagram.Cocone.html#684" class="Record">Cocone⇒</a> <a id="8378" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#7634" class="Bound">J</a> <a id="8380" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#8169" class="Function">Sub-Cocone</a> <a id="8391" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#8350" class="Bound">other</a>
    <a id="8401" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#8332" class="Function">Sub-Cocone-ump</a> <a id="8416" class="Symbol">{</a><a id="8417" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#8417" class="Bound">other</a><a id="8422" class="Symbol">}</a> <a id="8424" class="Symbol">=</a>
      <a id="8432" class="Keyword">record</a> <a id="8439" class="Symbol">{</a>
        <a id="8449" href="Categories.Diagram.Cocone.html#745" class="Field">arr</a> <a id="8453" class="Symbol">=</a> <a id="8455" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#8709" class="Function">morph</a> <a id="8461" class="Symbol">;</a>
        <a id="8471" href="Categories.Diagram.Cocone.html#770" class="Field">commute</a> <a id="8479" class="Symbol">=</a> <a id="8481" class="Symbol">λ</a> <a id="8483" class="Symbol">{</a><a id="8484" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#8484" class="Bound">X</a><a id="8485" class="Symbol">}</a> <a id="8487" class="Symbol">→</a>
          <a id="8499" href="Categories.Diagram.Cocone.html#770" class="Field">Cocone⇒.commute</a> <a id="8515" class="Symbol">(</a><a id="8516" href="Categories.Object.Initial.html#478" class="Function">C-colim.initial.¡</a> <a id="8534" class="Symbol">{</a><a id="8535" class="Argument">A</a> <a id="8537" class="Symbol">=</a> <a id="8539" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#8615" class="Function">C-other</a><a id="8546" class="Symbol">})</a>
        <a id="8557" class="Symbol">}</a>
      <a id="8565" class="Keyword">where</a>
        <a id="8579" class="Keyword">module</a> <a id="8586" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#8586" class="Module">other</a> <a id="8592" class="Symbol">=</a> <a id="8594" href="Categories.Diagram.Cocone.html#534" class="Module">Cocone</a> <a id="8601" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#8417" class="Bound">other</a>
        <a id="8615" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#8615" class="Function">C-other</a> <a id="8623" class="Symbol">:</a> <a id="8625" href="Categories.Diagram.Cocone.html#534" class="Record">Cocone</a> <a id="8632" class="Symbol">(</a><a id="8633" href="Categories.Functor.Construction.SubCategory.html#635" class="Function">FullSub</a> <a id="8641" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#173" class="Bound">𝒞</a> <a id="8643" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="8646" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#7634" class="Bound">J</a><a id="8647" class="Symbol">)</a>
        <a id="8657" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#8615" class="Function">C-other</a> <a id="8665" class="Symbol">=</a> <a id="8667" class="Symbol">(</a><a id="8668" href="Categories.Diagram.Cocone.Properties.html#856" class="Function">F-map-Coconeˡ</a> <a id="8682" class="Symbol">(</a><a id="8683" href="Categories.Functor.Construction.SubCategory.html#635" class="Function">FullSub</a> <a id="8691" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#173" class="Bound">𝒞</a><a id="8692" class="Symbol">)</a> <a id="8694" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#8417" class="Bound">other</a><a id="8699" class="Symbol">)</a>
        <a id="8709" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#8709" class="Function">morph</a> <a id="8715" class="Symbol">:</a> <a id="8717" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#173" class="Bound">𝒞</a> <a id="8719" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="8721" href="Categories.Diagram.Colimit.html#1191" class="Function">C-colim.coapex</a> <a id="8736" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="8738" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#7632" class="Bound">U</a> <a id="8740" href="Categories.Diagram.Cocone.html#588" class="Field">other.N</a> <a id="8748" href="Categories.Category.html#502" class="Function Operator">]</a>
        <a id="8758" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#8709" class="Function">morph</a> <a id="8764" class="Symbol">=</a> <a id="8766" href="Categories.Diagram.Cocone.html#745" class="Field">Cocone⇒.arr</a> <a id="8778" class="Symbol">(</a><a id="8779" href="Categories.Object.Initial.html#478" class="Function">C-colim.initial.¡</a> <a id="8797" class="Symbol">{</a><a id="8798" class="Argument">A</a> <a id="8800" class="Symbol">=</a> <a id="8802" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#8615" class="Function">C-other</a><a id="8809" class="Symbol">})</a>

    <a id="8817" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#8817" class="Function">Sub-Cocone-initial</a> <a id="8836" class="Symbol">:</a> <a id="8838" href="Categories.Object.Initial.html#422" class="Record">IsInitial</a> <a id="8848" class="Symbol">(</a><a id="8849" href="Categories.Category.Construction.Cocones.html#731" class="Function">Cocones</a> <a id="8857" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#7634" class="Bound">J</a><a id="8858" class="Symbol">)</a> <a id="8860" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#8169" class="Function">Sub-Cocone</a>
    <a id="8875" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#8817" class="Function">Sub-Cocone-initial</a> <a id="8894" class="Symbol">=</a> <a id="8896" class="Keyword">record</a> <a id="8903" class="Symbol">{</a>
      <a id="8911" href="Categories.Object.Initial.html#478" class="Field">¡</a> <a id="8913" class="Symbol">=</a> <a id="8915" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#8332" class="Function">Sub-Cocone-ump</a> <a id="8930" class="Symbol">;</a>
      <a id="8938" href="Categories.Object.Initial.html#506" class="Field">¡-unique</a> <a id="8947" class="Symbol">=</a> <a id="8949" class="Symbol">λ</a> <a id="8951" class="Symbol">{</a><a id="8952" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#8952" class="Bound">other</a> <a id="8958" class="Symbol">:</a> <a id="8960" href="Categories.Diagram.Cocone.html#534" class="Record">Cocone</a> <a id="8967" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#7634" class="Bound">J</a><a id="8968" class="Symbol">}</a> <a id="8970" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#8970" class="Bound">cocone-morph</a> <a id="8983" class="Symbol">→</a>
        <a id="8993" class="Keyword">let</a>
          <a id="9007" class="Keyword">module</a> <a id="9014" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#9014" class="Module">other</a> <a id="9020" class="Symbol">=</a> <a id="9022" href="Categories.Diagram.Cocone.html#534" class="Module">Cocone</a> <a id="9029" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#8952" class="Bound">other</a>
          <a id="9045" class="Keyword">module</a> <a id="9052" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#9052" class="Module">cocone-morph</a> <a id="9065" class="Symbol">=</a> <a id="9067" href="Categories.Diagram.Cocone.html#684" class="Module">Cocone⇒</a> <a id="9075" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#8970" class="Bound">cocone-morph</a>
          <a id="9098" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#9098" class="Bound">C-other</a> <a id="9106" class="Symbol">:</a> <a id="9108" href="Categories.Diagram.Cocone.html#534" class="Record">Cocone</a> <a id="9115" class="Symbol">(</a><a id="9116" href="Categories.Functor.Construction.SubCategory.html#635" class="Function">FullSub</a> <a id="9124" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#173" class="Bound">𝒞</a> <a id="9126" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="9129" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#7634" class="Bound">J</a><a id="9130" class="Symbol">)</a>
          <a id="9142" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#9098" class="Bound">C-other</a> <a id="9150" class="Symbol">=</a> <a id="9152" class="Symbol">(</a><a id="9153" href="Categories.Diagram.Cocone.Properties.html#856" class="Function">F-map-Coconeˡ</a> <a id="9167" class="Symbol">(</a><a id="9168" href="Categories.Functor.Construction.SubCategory.html#635" class="Function">FullSub</a> <a id="9176" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#173" class="Bound">𝒞</a><a id="9177" class="Symbol">)</a> <a id="9179" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#8952" class="Bound">other</a><a id="9184" class="Symbol">)</a>

          <a id="9197" class="Comment">-- send the cocone &#39;other&#39; down to C:</a>
          <a id="9245" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#9245" class="Bound">C-cocone-morph</a> <a id="9260" class="Symbol">:</a> <a id="9262" href="Categories.Diagram.Cocone.html#684" class="Record">Cocone⇒</a> <a id="9270" class="Symbol">(</a><a id="9271" href="Categories.Functor.Construction.SubCategory.html#635" class="Function">FullSub</a> <a id="9279" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#173" class="Bound">𝒞</a> <a id="9281" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="9284" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#7634" class="Bound">J</a><a id="9285" class="Symbol">)</a> <a id="9287" href="Categories.Diagram.Colimit.html#1122" class="Function">C-colim.colimit</a> <a id="9303" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#9098" class="Bound">C-other</a>
          <a id="9321" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#9245" class="Bound">C-cocone-morph</a> <a id="9336" class="Symbol">=</a> <a id="9338" class="Keyword">record</a> <a id="9345" class="Symbol">{</a>
            <a id="9359" href="Categories.Diagram.Cocone.html#745" class="Field">arr</a> <a id="9363" class="Symbol">=</a> <a id="9365" href="Categories.Diagram.Cocone.html#745" class="Field">cocone-morph.arr</a> <a id="9382" class="Symbol">;</a>
            <a id="9396" href="Categories.Diagram.Cocone.html#770" class="Field">commute</a> <a id="9404" class="Symbol">=</a> <a id="9406" class="Symbol">λ</a> <a id="9408" class="Symbol">{</a><a id="9409" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#9409" class="Bound">X</a><a id="9410" class="Symbol">}</a> <a id="9412" class="Symbol">→</a> <a id="9414" href="Categories.Diagram.Cocone.html#770" class="Field">cocone-morph.commute</a> <a id="9435" class="Symbol">}</a>
        <a id="9445" class="Keyword">in</a>
        <a id="9456" href="Categories.Object.Initial.html#506" class="Field">IsInitial.¡-unique</a> <a id="9475" href="Categories.Object.Initial.html#816" class="Function">C-colim.initial.⊥-is-initial</a> <a id="9504" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#9245" class="Bound">C-cocone-morph</a>
      <a id="9525" class="Symbol">}</a>

<a id="HasCoproducts"></a><a id="9528" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#9528" class="Function">HasCoproducts</a> <a id="9542" class="Symbol">:</a> <a id="9544" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="9548" class="Symbol">_</a>
<a id="9550" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#9528" class="Function">HasCoproducts</a> <a id="9564" class="Symbol">=</a> <a id="9566" class="Symbol">∀</a> <a id="9568" class="Symbol">(</a><a id="9569" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#9569" class="Bound">A</a> <a id="9571" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#9571" class="Bound">B</a> <a id="9573" class="Symbol">:</a> <a id="9575" href="Categories.Category.Core.html#559" class="Field">𝒞.Obj</a><a id="9580" class="Symbol">)</a> <a id="9582" class="Symbol">→</a> <a id="9584" href="Categories.Object.Coproduct.html#398" class="Record">Coproduct</a> <a id="9594" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#173" class="Bound">𝒞</a> <a id="9596" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#9569" class="Bound">A</a> <a id="9598" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#9571" class="Bound">B</a>

<a id="9601" class="Keyword">module</a> <a id="9608" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#9608" class="Module">_</a> <a id="9610" class="Symbol">{</a><a id="9611" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#9611" class="Bound">A</a> <a id="9613" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#9613" class="Bound">B</a> <a id="9615" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#9615" class="Bound">C</a> <a id="9617" class="Symbol">:</a> <a id="9619" href="Categories.Category.Core.html#559" class="Field">𝒞.Obj</a><a id="9624" class="Symbol">}</a> <a id="9626" class="Symbol">(</a><a id="9627" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#9627" class="Bound">p</a> <a id="9629" class="Symbol">:</a> <a id="9631" href="Categories.Object.Coproduct.html#398" class="Record">Coproduct</a> <a id="9641" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#173" class="Bound">𝒞</a> <a id="9643" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#9611" class="Bound">A</a> <a id="9645" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#9613" class="Bound">B</a><a id="9646" class="Symbol">)</a> <a id="9648" class="Keyword">where</a>
  <a id="9656" class="Keyword">open</a> <a id="9661" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="9670" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#173" class="Bound">𝒞</a>
  <a id="9674" class="Keyword">module</a> <a id="9681" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#9681" class="Module">p</a> <a id="9683" class="Symbol">=</a> <a id="9685" href="Categories.Object.Coproduct.html#398" class="Module">Coproduct</a> <a id="9695" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#9627" class="Bound">p</a>
  <a id="9699" class="Keyword">record</a> <a id="9706" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#9706" class="Record">CoproductCases</a> <a id="9721" class="Symbol">(</a><a id="9722" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#9722" class="Bound">f</a> <a id="9724" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#9724" class="Bound">g</a> <a id="9726" class="Symbol">:</a> <a id="9728" href="Categories.Object.Coproduct.html#457" class="Field">p.A+B</a> <a id="9734" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="9736" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#9615" class="Bound">C</a><a id="9737" class="Symbol">)</a> <a id="9739" class="Symbol">:</a> <a id="9741" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="9745" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#169" class="Bound">e</a> <a id="9747" class="Keyword">where</a>
    <a id="9757" class="Keyword">field</a>
      <a id="9769" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#9769" class="Field">case-precompose-i₁</a> <a id="9788" class="Symbol">:</a> <a id="9790" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#9722" class="Bound">f</a> <a id="9792" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="9794" href="Categories.Object.Coproduct.html#473" class="Field">p.i₁</a> <a id="9799" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="9801" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#9724" class="Bound">g</a> <a id="9803" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="9805" href="Categories.Object.Coproduct.html#473" class="Field">p.i₁</a>
      <a id="9816" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#9816" class="Field">case-precompose-i₂</a> <a id="9835" class="Symbol">:</a> <a id="9837" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#9722" class="Bound">f</a> <a id="9839" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="9841" href="Categories.Object.Coproduct.html#493" class="Field">p.i₂</a> <a id="9846" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="9848" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#9724" class="Bound">g</a> <a id="9850" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="9852" href="Categories.Object.Coproduct.html#493" class="Field">p.i₂</a>

  <a id="9860" class="Comment">-- The injections of a coproduct are jointly epic:</a>
  <a id="9913" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#9913" class="Function">coproduct-jointly-epic</a> <a id="9936" class="Symbol">:</a>
    <a id="9942" class="Symbol">∀</a> <a id="9944" class="Symbol">{</a><a id="9945" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#9945" class="Bound">f</a> <a id="9947" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#9947" class="Bound">g</a> <a id="9949" class="Symbol">:</a> <a id="9951" href="Categories.Object.Coproduct.html#457" class="Field">p.A+B</a> <a id="9957" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="9959" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#9615" class="Bound">C</a><a id="9960" class="Symbol">}</a> <a id="9962" class="Symbol">→</a> <a id="9964" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#9706" class="Record">CoproductCases</a> <a id="9979" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#9945" class="Bound">f</a> <a id="9981" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#9947" class="Bound">g</a> <a id="9983" class="Symbol">→</a> <a id="9985" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#9945" class="Bound">f</a> <a id="9987" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="9989" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#9947" class="Bound">g</a>
  <a id="9993" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#9913" class="Function">coproduct-jointly-epic</a> <a id="10016" class="Symbol">{</a><a id="10017" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#10017" class="Bound">f</a><a id="10018" class="Symbol">}</a> <a id="10020" class="Symbol">{</a><a id="10021" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#10021" class="Bound">g</a><a id="10022" class="Symbol">}</a> <a id="10024" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#10024" class="Bound">cases</a> <a id="10030" class="Symbol">=</a>
    <a id="10036" class="Keyword">let</a>
      <a id="10046" class="Keyword">open</a> <a id="10051" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
      <a id="10070" class="Keyword">open</a> <a id="10075" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#9706" class="Module">CoproductCases</a> <a id="10090" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#10024" class="Bound">cases</a>
    <a id="10100" class="Keyword">in</a>
    <a id="10107" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="10117" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#10017" class="Bound">f</a> <a id="10119" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">≈˘⟨</a> <a id="10123" href="Categories.Object.Coproduct.html#670" class="Function">p.g-η</a> <a id="10129" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">⟩</a>
    <a id="10135" href="Categories.Object.Coproduct.html#513" class="Field Operator">p.[</a> <a id="10139" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#10017" class="Bound">f</a> <a id="10141" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="10143" href="Categories.Object.Coproduct.html#473" class="Field">p.i₁</a> <a id="10148" href="Categories.Object.Coproduct.html#513" class="Field Operator">,</a> <a id="10150" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#10017" class="Bound">f</a> <a id="10152" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="10154" href="Categories.Object.Coproduct.html#493" class="Field">p.i₂</a> <a id="10159" href="Categories.Object.Coproduct.html#513" class="Field Operator">]</a> <a id="10161" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="10164" href="Categories.Object.Coproduct.html#797" class="Function">p.[]-cong₂</a> <a id="10175" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#9769" class="Field">case-precompose-i₁</a> <a id="10194" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#9816" class="Field">case-precompose-i₂</a> <a id="10213" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="10219" href="Categories.Object.Coproduct.html#513" class="Field Operator">p.[</a> <a id="10223" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#10021" class="Bound">g</a> <a id="10225" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="10227" href="Categories.Object.Coproduct.html#473" class="Field">p.i₁</a> <a id="10232" href="Categories.Object.Coproduct.html#513" class="Field Operator">,</a> <a id="10234" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#10021" class="Bound">g</a> <a id="10236" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="10238" href="Categories.Object.Coproduct.html#493" class="Field">p.i₂</a> <a id="10243" href="Categories.Object.Coproduct.html#513" class="Field Operator">]</a> <a id="10245" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="10248" href="Categories.Object.Coproduct.html#670" class="Function">p.g-η</a> <a id="10254" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="10260" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#10021" class="Bound">g</a>
    <a id="10266" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
</pre></body></html>

==> anc/html/Batteries.Diagram.Colimit.Hom-Colimit-Choice.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Batteries.Diagram.Colimit.Hom-Colimit-Choice</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>
<a id="36" class="Keyword">open</a> <a id="41" class="Keyword">import</a> <a id="48" href="Level.html" class="Module">Level</a>

<a id="55" class="Keyword">open</a> <a id="60" class="Keyword">import</a> <a id="67" href="Categories.Category.html" class="Module">Categories.Category</a>
<a id="87" class="Keyword">open</a> <a id="92" class="Keyword">import</a> <a id="99" href="Categories.Category.Instance.Setoids.html" class="Module">Categories.Category.Instance.Setoids</a>
<a id="136" class="Keyword">open</a> <a id="141" class="Keyword">import</a> <a id="148" href="Categories.Functor.html" class="Module">Categories.Functor</a> <a id="167" class="Keyword">using</a> <a id="173" class="Symbol">(</a><a id="174" href="Categories.Functor.Core.html#248" class="Record">Functor</a><a id="181" class="Symbol">;</a> <a id="183" href="Categories.Functor.html#747" class="Function Operator">_∘F_</a><a id="187" class="Symbol">)</a>
<a id="189" class="Keyword">open</a> <a id="194" class="Keyword">import</a> <a id="201" href="Categories.Functor.Hom.html" class="Module">Categories.Functor.Hom</a>
<a id="224" class="Keyword">open</a> <a id="229" class="Keyword">import</a> <a id="236" href="Data.Product.html" class="Module">Data.Product</a>

<a id="250" class="Keyword">open</a> <a id="255" class="Keyword">import</a> <a id="262" href="Function.Bundles.html" class="Module">Function.Bundles</a> <a id="279" class="Keyword">using</a> <a id="285" class="Symbol">(</a><a id="286" href="Function.Bundles.html#15492" class="Function Operator">_⟨$⟩_</a><a id="291" class="Symbol">)</a>
<a id="293" class="Keyword">open</a> <a id="298" class="Keyword">import</a> <a id="305" href="Relation.Binary.html" class="Module">Relation.Binary</a> <a id="321" class="Keyword">using</a> <a id="327" class="Symbol">(</a><a id="328" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="334" class="Symbol">)</a>

<a id="337" class="Keyword">open</a> <a id="342" class="Keyword">import</a> <a id="349" href="Categories.Diagram.Colimit.html" class="Module">Categories.Diagram.Colimit</a>
<a id="376" class="Keyword">open</a> <a id="381" class="Keyword">import</a> <a id="388" href="Categories.Diagram.Cocone.html" class="Module">Categories.Diagram.Cocone</a>
<a id="414" class="Keyword">open</a> <a id="419" class="Keyword">import</a> <a id="426" href="Categories.Diagram.Cocone.Properties.html" class="Module">Categories.Diagram.Cocone.Properties</a>

<a id="464" class="Keyword">import</a> <a id="471" href="Batteries.Diagram.Colimit.Setoids-Choice.html" class="Module">Batteries.Diagram.Colimit.Setoids-Choice</a> <a id="512" class="Symbol">as</a> <a id="515" class="Module">Setoids</a>
<a id="523" class="Keyword">import</a> <a id="530" href="Batteries.Diagram.Colimit.Setoids-Colimit.html" class="Module">Batteries.Diagram.Colimit.Setoids-Colimit</a> <a id="572" class="Symbol">as</a> <a id="575" class="Module">Setoids-Colimit</a>
<a id="591" class="Keyword">open</a> <a id="596" class="Keyword">import</a> <a id="603" href="Helper-Definitions.html" class="Module">Helper-Definitions</a>
<a id="622" class="Keyword">open</a> <a id="627" class="Keyword">import</a> <a id="634" href="Batteries.Diagram.Colimit.Setoids-Colimit.html" class="Module">Batteries.Diagram.Colimit.Setoids-Colimit</a> <a id="676" class="Keyword">using</a> <a id="682" class="Symbol">(</a><a id="683" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#6148" class="Record">KernelPairs</a><a id="694" class="Symbol">)</a>
<a id="696" class="Keyword">open</a> <a id="701" class="Keyword">import</a> <a id="708" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html" class="Module">Batteries.Diagram.Colimit.Colimit-Lemmas</a>
<a id="749" class="Keyword">open</a> <a id="754" class="Keyword">import</a> <a id="761" href="Batteries.Diagram.Filtered.html" class="Module">Batteries.Diagram.Filtered</a>

<a id="789" class="Keyword">import</a> <a id="796" href="Batteries.Diagram.Hom-Factorization.html" class="Module">Batteries.Diagram.Hom-Factorization</a>

<a id="833" class="Keyword">module</a> <a id="840" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html" class="Module">Batteries.Diagram.Colimit.Hom-Colimit-Choice</a>
  <a id="887" class="Symbol">{</a><a id="888" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#888" class="Bound">o</a> <a id="890" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#890" class="Bound">ℓ</a><a id="891" class="Symbol">}</a> <a id="893" class="Symbol">(</a><a id="894" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#894" class="Bound">𝒞</a> <a id="896" class="Symbol">:</a> <a id="898" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="907" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#888" class="Bound">o</a> <a id="909" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#890" class="Bound">ℓ</a> <a id="911" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#890" class="Bound">ℓ</a><a id="912" class="Symbol">)</a>
  <a id="916" class="Keyword">where</a>

<a id="923" class="Keyword">private</a>
    <a id="935" class="Keyword">module</a> <a id="𝒞"></a><a id="942" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#942" class="Module">𝒞</a> <a id="944" class="Symbol">=</a> <a id="946" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="955" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#894" class="Bound">𝒞</a>

<a id="958" class="Keyword">open</a> <a id="963" class="Keyword">import</a> <a id="970" href="Categories.Morphism.Reasoning.Core.html" class="Module">Categories.Morphism.Reasoning.Core</a> <a id="1005" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#894" class="Bound">𝒞</a>

<a id="1008" class="Comment">-- We only consider &#39;small&#39; diagram schemes, i.e. those whose levels are bounded</a>
<a id="1089" class="Comment">-- by the hom-level ℓ of 𝒞. Then the hom-functors Hom[ 𝒞 ][ P ,-] land in</a>
<a id="1163" class="Comment">-- Setoids ℓ ℓ, which is already cocomplete for such schemes, so no level lifting</a>
<a id="1245" class="Comment">-- (LiftSetoids) is needed.</a>
<a id="1273" class="Keyword">module</a> <a id="1280" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#1280" class="Module">_</a>
  <a id="1284" class="Symbol">{</a><a id="1285" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#1285" class="Bound">𝒟</a> <a id="1287" class="Symbol">:</a> <a id="1289" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="1298" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#890" class="Bound">ℓ</a> <a id="1300" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#890" class="Bound">ℓ</a> <a id="1302" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#890" class="Bound">ℓ</a><a id="1303" class="Symbol">}</a>
  <a id="1307" class="Symbol">{</a><a id="1308" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#1308" class="Bound">D</a> <a id="1310" class="Symbol">:</a> <a id="1312" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="1320" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#1285" class="Bound">𝒟</a> <a id="1322" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#894" class="Bound">𝒞</a><a id="1323" class="Symbol">}</a>
  <a id="1327" class="Symbol">(</a><a id="1328" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#1328" class="Bound">colim</a> <a id="1334" class="Symbol">:</a> <a id="1336" href="Categories.Diagram.Colimit.html#961" class="Record">Colimit</a> <a id="1344" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#1308" class="Bound">D</a><a id="1345" class="Symbol">)</a>
  <a id="1349" class="Keyword">where</a>

  <a id="1358" class="Keyword">open</a> <a id="1363" href="Categories.Functor.Hom.html#625" class="Module">Hom</a> <a id="1367" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#894" class="Bound">𝒞</a>
  <a id="1371" class="Keyword">open</a> <a id="1376" href="Batteries.Diagram.Hom-Factorization.html" class="Module">Batteries.Diagram.Hom-Factorization</a> <a id="1412" class="Symbol">(</a><a id="1413" href="Categories.Diagram.Colimit.html#1122" class="Function">Colimit.colimit</a> <a id="1429" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#1328" class="Bound">colim</a><a id="1434" class="Symbol">)</a>

  <a id="1439" class="Keyword">private</a>
      <a id="1453" class="Keyword">module</a> <a id="1460" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#1460" class="Module">colim</a> <a id="1466" class="Symbol">=</a> <a id="1468" href="Categories.Diagram.Colimit.html#961" class="Module">Colimit</a> <a id="1476" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#1328" class="Bound">colim</a>
      <a id="1488" class="Keyword">module</a> <a id="1495" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#1495" class="Module">𝒟</a> <a id="1497" class="Symbol">=</a> <a id="1499" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="1508" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#1285" class="Bound">𝒟</a>
      <a id="1516" class="Keyword">module</a> <a id="1523" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#1523" class="Module">D</a> <a id="1525" class="Symbol">=</a> <a id="1527" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="1535" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#1308" class="Bound">D</a>

      <a id="1544" class="Keyword">open</a> <a id="1549" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="1558" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#894" class="Bound">𝒞</a>

  <a id="1563" class="Comment">-- record Triangle {P : 𝒞.Obj} (p : P ⇒ colim.coapex) : Set ℓ where</a>
  <a id="1633" class="Comment">--   -- a factorization of a morphism through the diagram.</a>
  <a id="1694" class="Comment">--   constructor triangle</a>
  <a id="1722" class="Comment">--   field</a>
  <a id="1735" class="Comment">--     x : 𝒟.Obj</a>
  <a id="1754" class="Comment">--     p&#39; : P ⇒ D.₀ x</a>
  <a id="1778" class="Comment">--     commutes : p ≈ colim.proj x ∘ p&#39;</a>

  <a id="1821" class="Comment">-- If a hom-functor 𝒞(P,-) preserves a colimit C, this gives rise to a</a>
  <a id="1894" class="Comment">-- factorization of morphisms P ⇒ C through the diagram:</a>
  <a id="1953" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#1953" class="Function">hom-colim-choice</a> <a id="1970" class="Symbol">:</a> <a id="1972" class="Symbol">(</a><a id="1973" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#1973" class="Bound">P</a> <a id="1975" class="Symbol">:</a> <a id="1977" href="Categories.Category.Core.html#559" class="Field">𝒞.Obj</a><a id="1982" class="Symbol">)</a> <a id="1984" class="Symbol">→</a>
      <a id="1992" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#2221" class="Function">preserves-colimit</a> <a id="2010" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#1308" class="Bound">D</a> <a id="2012" class="Symbol">(</a><a id="2013" href="Categories.Functor.Hom.html#1662" class="Function Operator">Hom[</a> <a id="2018" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#894" class="Bound">𝒞</a> <a id="2020" href="Categories.Functor.Hom.html#1662" class="Function Operator">][</a> <a id="2023" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#1973" class="Bound">P</a> <a id="2025" href="Categories.Functor.Hom.html#1662" class="Function Operator">,-]</a><a id="2028" class="Symbol">)</a> <a id="2030" class="Symbol">→</a>
      <a id="2038" class="Symbol">(</a><a id="2039" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#2039" class="Bound">p</a> <a id="2041" class="Symbol">:</a> <a id="2043" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#1973" class="Bound">P</a> <a id="2045" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="2047" href="Categories.Diagram.Colimit.html#1191" class="Function">colim.coapex</a><a id="2059" class="Symbol">)</a> <a id="2061" class="Symbol">→</a>
      <a id="2069" href="Batteries.Diagram.Hom-Factorization.html#678" class="Record">Triangle</a> <a id="2078" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#2039" class="Bound">p</a>
  <a id="2082" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#1953" class="Function">hom-colim-choice</a> <a id="2099" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#2099" class="Bound">P</a> <a id="2101" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#2101" class="Bound">hom-preserves-colim</a> <a id="2121" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#2121" class="Bound">p</a> <a id="2123" class="Symbol">=</a>
    <a id="2129" class="Keyword">record</a> <a id="2136" class="Symbol">{</a> <a id="2138" href="Batteries.Diagram.Hom-Factorization.html#845" class="Field">x</a> <a id="2140" class="Symbol">=</a> <a id="2142" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#2598" class="Function">x</a> <a id="2144" class="Symbol">;</a> <a id="2146" href="Batteries.Diagram.Hom-Factorization.html#859" class="Field">p&#39;</a> <a id="2149" class="Symbol">=</a> <a id="2151" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#2619" class="Function">p&#39;</a> <a id="2154" class="Symbol">;</a>
      <a id="2162" href="Batteries.Diagram.Hom-Factorization.html#878" class="Field">commutes</a> <a id="2171" class="Symbol">=</a>
        <a id="2181" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
        <a id="2195" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#2121" class="Bound">p</a>                            <a id="2224" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2227" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#2899" class="Function">commutes-in-𝒞</a> <a id="2241" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
        <a id="2251" href="Categories.Diagram.Colimit.html#1204" class="Function">colim.proj</a> <a id="2262" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#2598" class="Function">x</a> <a id="2264" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2266" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#2619" class="Function">p&#39;</a> <a id="2269" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2271" href="Categories.Category.Core.html#630" class="Function">id</a>   <a id="2276" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2279" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="2287" href="Categories.Category.Core.html#1145" class="Function">identityʳ</a> <a id="2297" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
        <a id="2307" href="Categories.Diagram.Colimit.html#1204" class="Function">colim.proj</a> <a id="2318" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#2598" class="Function">x</a> <a id="2320" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2322" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#2619" class="Function">p&#39;</a>
        <a id="2333" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
      <a id="2341" class="Symbol">}</a>
    <a id="2347" class="Keyword">where</a>
      <a id="2359" class="Keyword">open</a> <a id="2364" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="2371" class="Keyword">renaming</a> <a id="2380" class="Symbol">(</a><a id="2381" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="2385" class="Symbol">to</a> <a id="2388" class="Field Operator">_[[_≈_]]</a><a id="2396" class="Symbol">)</a>
      <a id="2404" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#2404" class="Function">homset-colimit</a> <a id="2419" class="Symbol">=</a> <a id="2421" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#1493" class="Function">Colimit-from-prop</a> <a id="2439" class="Symbol">(</a><a id="2440" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#2101" class="Bound">hom-preserves-colim</a> <a id="2460" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#1328" class="Bound">colim</a><a id="2465" class="Symbol">)</a>
      <a id="2473" class="Keyword">module</a> <a id="2480" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#2480" class="Module">homset-colimit</a> <a id="2495" class="Symbol">=</a> <a id="2497" href="Categories.Diagram.Colimit.html#961" class="Module">Colimit</a> <a id="2505" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#2404" class="Function">homset-colimit</a>

      <a id="2527" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#2527" class="Function">x,p&#39;</a> <a id="2532" class="Symbol">=</a> <a id="2534" href="Batteries.Diagram.Colimit.Setoids-Choice.html#1792" class="Function">Setoids.colimit-choice</a> <a id="2557" class="Symbol">{</a><a id="2558" class="Argument">c</a> <a id="2560" class="Symbol">=</a> <a id="2562" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#890" class="Bound">ℓ</a><a id="2563" class="Symbol">}</a> <a id="2565" class="Symbol">{</a><a id="2566" class="Argument">ℓ&#39;</a> <a id="2569" class="Symbol">=</a> <a id="2571" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#890" class="Bound">ℓ</a><a id="2572" class="Symbol">}</a> <a id="2574" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#2404" class="Function">homset-colimit</a> <a id="2589" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#2121" class="Bound">p</a>

      <a id="2598" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#2598" class="Function">x</a> <a id="2600" class="Symbol">=</a> <a id="2602" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="2608" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#2527" class="Function">x,p&#39;</a>
      <a id="2619" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#2619" class="Function">p&#39;</a> <a id="2622" class="Symbol">=</a> <a id="2624" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="2630" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#2527" class="Function">x,p&#39;</a>

      <a id="2642" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#2642" class="Function">commutes</a> <a id="2651" class="Symbol">:</a> <a id="2653" href="Categories.Diagram.Colimit.html#1191" class="Function">homset-colimit.coapex</a> <a id="2675" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#2388" class="Field Operator">[[</a> <a id="2678" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#2121" class="Bound">p</a> <a id="2680" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#2388" class="Field Operator">≈</a> <a id="2682" href="Categories.Diagram.Colimit.html#1204" class="Function">homset-colimit.proj</a> <a id="2702" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#2598" class="Function">x</a> <a id="2704" href="Function.Bundles.html#15492" class="Function Operator">⟨$⟩</a> <a id="2708" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#2619" class="Function">p&#39;</a> <a id="2711" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#2388" class="Field Operator">]]</a>
      <a id="2720" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#2642" class="Function">commutes</a> <a id="2729" class="Symbol">=</a>
        <a id="2739" class="Symbol">(</a><a id="2740" href="Batteries.Diagram.Colimit.Setoids-Choice.html#2668" class="Function">Setoids.colimit-choice-correct</a> <a id="2771" class="Symbol">{</a><a id="2772" class="Argument">c</a> <a id="2774" class="Symbol">=</a> <a id="2776" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#890" class="Bound">ℓ</a><a id="2777" class="Symbol">}</a> <a id="2779" class="Symbol">{</a><a id="2780" class="Argument">ℓ&#39;</a> <a id="2783" class="Symbol">=</a> <a id="2785" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#890" class="Bound">ℓ</a><a id="2786" class="Symbol">}</a> <a id="2788" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#2404" class="Function">homset-colimit</a> <a id="2803" class="Symbol">{</a><a id="2804" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#2121" class="Bound">p</a><a id="2805" class="Symbol">})</a>

      <a id="2815" class="Comment">-- since hom functors are defined as bi-functor, we have an ∘id on the right:</a>
      <a id="2899" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#2899" class="Function">commutes-in-𝒞</a> <a id="2913" class="Symbol">:</a> <a id="2915" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#2121" class="Bound">p</a> <a id="2917" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="2919" href="Categories.Diagram.Colimit.html#1204" class="Function">colim.proj</a> <a id="2930" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#2598" class="Function">x</a> <a id="2932" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2934" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#2619" class="Function">p&#39;</a> <a id="2937" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2939" href="Categories.Category.Core.html#630" class="Function">id</a>
      <a id="2948" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#2899" class="Function">commutes-in-𝒞</a> <a id="2962" class="Symbol">=</a> <a id="2964" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#2642" class="Function">commutes</a>

      <a id="2980" class="Keyword">open</a> <a id="2985" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>

      

  <a id="3009" class="Comment">-- The property that morphisms from a given object factorize (at most) uniquely</a>
  <a id="3091" class="Comment">-- through the diagram D:</a>
  <a id="3119" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#3119" class="Function">UniqueColimitFactorization</a> <a id="3146" class="Symbol">:</a> <a id="3148" href="Categories.Category.Core.html#559" class="Field">𝒞.Obj</a> <a id="3154" class="Symbol">→</a> <a id="3156" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3160" class="Symbol">_</a>
  <a id="3164" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#3119" class="Function">UniqueColimitFactorization</a> <a id="3191" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#3191" class="Bound">P</a> <a id="3193" class="Symbol">=</a>
      <a id="3201" class="Symbol">∀</a> <a id="3203" class="Symbol">{</a><a id="3204" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#3204" class="Bound">i</a> <a id="3206" class="Symbol">:</a> <a id="3208" href="Categories.Category.Core.html#559" class="Function">𝒟.Obj</a><a id="3213" class="Symbol">}</a> <a id="3215" class="Symbol">(</a><a id="3216" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#3216" class="Bound">f</a> <a id="3218" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#3218" class="Bound">g</a> <a id="3220" class="Symbol">:</a> <a id="3222" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#3191" class="Bound">P</a> <a id="3224" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="3226" href="Categories.Functor.Core.html#797" class="Function">D.₀</a> <a id="3230" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#3204" class="Bound">i</a><a id="3231" class="Symbol">)</a> <a id="3233" class="Symbol">→</a> <a id="3235" href="Categories.Diagram.Colimit.html#1204" class="Function">colim.proj</a> <a id="3246" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#3204" class="Bound">i</a> <a id="3248" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3250" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#3216" class="Bound">f</a> <a id="3252" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="3254" href="Categories.Diagram.Colimit.html#1204" class="Function">colim.proj</a> <a id="3265" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#3204" class="Bound">i</a> <a id="3267" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3269" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#3218" class="Bound">g</a> <a id="3271" class="Symbol">→</a>
        <a id="3281" href="Data.Product.Base.html#1378" class="Function">Σ[</a> <a id="3284" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#3284" class="Bound">i&#39;</a> <a id="3287" href="Data.Product.Base.html#1378" class="Function">∈</a> <a id="3289" href="Categories.Category.Core.html#559" class="Function">𝒟.Obj</a> <a id="3295" href="Data.Product.Base.html#1378" class="Function">]</a>
          <a id="3307" href="Data.Product.Base.html#1378" class="Function">Σ[</a> <a id="3310" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#3310" class="Bound">f&#39;</a> <a id="3313" href="Data.Product.Base.html#1378" class="Function">∈</a> <a id="3315" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#3204" class="Bound">i</a> <a id="3317" href="Categories.Category.Core.html#575" class="Function Operator">𝒟.⇒</a> <a id="3321" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#3284" class="Bound">i&#39;</a> <a id="3324" href="Data.Product.Base.html#1378" class="Function">]</a>
          <a id="3336" href="Data.Product.Base.html#1378" class="Function">Σ[</a> <a id="3339" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#3339" class="Bound">g&#39;</a> <a id="3342" href="Data.Product.Base.html#1378" class="Function">∈</a> <a id="3344" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#3204" class="Bound">i</a> <a id="3346" href="Categories.Category.Core.html#575" class="Function Operator">𝒟.⇒</a> <a id="3350" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#3284" class="Bound">i&#39;</a> <a id="3353" href="Data.Product.Base.html#1378" class="Function">]</a>
          <a id="3365" class="Symbol">(</a><a id="3366" href="Categories.Functor.Core.html#806" class="Function">D.₁</a> <a id="3370" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#3310" class="Bound">f&#39;</a> <a id="3373" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3375" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#3216" class="Bound">f</a> <a id="3377" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="3379" href="Categories.Functor.Core.html#806" class="Function">D.₁</a> <a id="3383" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#3339" class="Bound">g&#39;</a> <a id="3386" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3388" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#3218" class="Bound">g</a><a id="3389" class="Symbol">)</a>

  <a id="3394" class="Comment">-- The same property, but with a single identifying morphism:</a>
  <a id="3458" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#3458" class="Function">UniqueColimitFactorization₁</a> <a id="3486" class="Symbol">:</a> <a id="3488" href="Categories.Category.Core.html#559" class="Field">𝒞.Obj</a> <a id="3494" class="Symbol">→</a> <a id="3496" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3500" class="Symbol">_</a>
  <a id="3504" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#3458" class="Function">UniqueColimitFactorization₁</a> <a id="3532" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#3532" class="Bound">P</a> <a id="3534" class="Symbol">=</a>
      <a id="3542" class="Symbol">∀</a> <a id="3544" class="Symbol">{</a><a id="3545" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#3545" class="Bound">i</a> <a id="3547" class="Symbol">:</a> <a id="3549" href="Categories.Category.Core.html#559" class="Function">𝒟.Obj</a><a id="3554" class="Symbol">}</a> <a id="3556" class="Symbol">(</a><a id="3557" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#3557" class="Bound">f</a> <a id="3559" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#3559" class="Bound">g</a> <a id="3561" class="Symbol">:</a> <a id="3563" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#3532" class="Bound">P</a> <a id="3565" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="3567" href="Categories.Functor.Core.html#797" class="Function">D.₀</a> <a id="3571" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#3545" class="Bound">i</a><a id="3572" class="Symbol">)</a> <a id="3574" class="Symbol">→</a> <a id="3576" href="Categories.Diagram.Colimit.html#1204" class="Function">colim.proj</a> <a id="3587" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#3545" class="Bound">i</a> <a id="3589" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3591" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#3557" class="Bound">f</a> <a id="3593" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="3595" href="Categories.Diagram.Colimit.html#1204" class="Function">colim.proj</a> <a id="3606" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#3545" class="Bound">i</a> <a id="3608" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3610" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#3559" class="Bound">g</a> <a id="3612" class="Symbol">→</a>
        <a id="3622" href="Data.Product.Base.html#1378" class="Function">Σ[</a> <a id="3625" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#3625" class="Bound">i&#39;</a> <a id="3628" href="Data.Product.Base.html#1378" class="Function">∈</a> <a id="3630" href="Categories.Category.Core.html#559" class="Function">𝒟.Obj</a> <a id="3636" href="Data.Product.Base.html#1378" class="Function">]</a> <a id="3638" href="Data.Product.Base.html#1378" class="Function">Σ[</a> <a id="3641" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#3641" class="Bound">h</a> <a id="3643" href="Data.Product.Base.html#1378" class="Function">∈</a> <a id="3645" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#3545" class="Bound">i</a> <a id="3647" href="Categories.Category.Core.html#575" class="Function Operator">𝒟.⇒</a> <a id="3651" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#3625" class="Bound">i&#39;</a> <a id="3654" href="Data.Product.Base.html#1378" class="Function">]</a> <a id="3656" class="Symbol">(</a><a id="3657" href="Categories.Functor.Core.html#806" class="Function">D.₁</a> <a id="3661" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#3641" class="Bound">h</a> <a id="3663" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3665" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#3557" class="Bound">f</a> <a id="3667" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="3669" href="Categories.Functor.Core.html#806" class="Function">D.₁</a> <a id="3673" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#3641" class="Bound">h</a> <a id="3675" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3677" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#3559" class="Bound">g</a><a id="3678" class="Symbol">)</a>

  <a id="3683" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#3683" class="Function">include-UniqueColimitFactorization₁</a> <a id="3719" class="Symbol">:</a> <a id="3721" class="Symbol">(</a><a id="3722" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#3722" class="Bound">P</a> <a id="3724" class="Symbol">:</a> <a id="3726" href="Categories.Category.Core.html#559" class="Field">𝒞.Obj</a><a id="3731" class="Symbol">)</a> <a id="3733" class="Symbol">→</a>
    <a id="3739" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#3458" class="Function">UniqueColimitFactorization₁</a> <a id="3767" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#3722" class="Bound">P</a> <a id="3769" class="Symbol">→</a>
    <a id="3775" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#3119" class="Function">UniqueColimitFactorization</a> <a id="3802" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#3722" class="Bound">P</a>
  <a id="3806" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#3683" class="Function">include-UniqueColimitFactorization₁</a> <a id="3842" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#3842" class="Bound">P</a> <a id="3844" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#3844" class="Bound">uniq1</a> <a id="3850" class="Symbol">{</a><a id="3851" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#3851" class="Bound">i</a><a id="3852" class="Symbol">}</a> <a id="3854" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#3854" class="Bound">f</a> <a id="3856" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#3856" class="Bound">g</a> <a id="3858" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#3858" class="Bound">eq</a> <a id="3861" class="Symbol">=</a>
    <a id="3867" class="Keyword">let</a>
      <a id="3877" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#3877" class="Bound">i&#39;</a> <a id="3880" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3882" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#3882" class="Bound">h</a> <a id="3884" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3886" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#3886" class="Bound">eq</a> <a id="3889" class="Symbol">=</a> <a id="3891" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#3844" class="Bound">uniq1</a> <a id="3897" class="Symbol">{</a><a id="3898" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#3851" class="Bound">i</a><a id="3899" class="Symbol">}</a> <a id="3901" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#3854" class="Bound">f</a> <a id="3903" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#3856" class="Bound">g</a> <a id="3905" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#3858" class="Bound">eq</a>
    <a id="3912" class="Keyword">in</a>
    <a id="3919" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#3877" class="Bound">i&#39;</a> <a id="3922" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3924" class="Symbol">(</a><a id="3925" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#3882" class="Bound">h</a> <a id="3927" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3929" class="Symbol">(</a><a id="3930" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#3882" class="Bound">h</a> <a id="3932" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3934" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#3886" class="Bound">eq</a><a id="3936" class="Symbol">))</a>

  <a id="3942" class="Comment">-- If the diagram is filtered, then the above two properties are equivalent:</a>
  <a id="4021" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#4021" class="Function">coequalize-colimit-factorization</a> <a id="4054" class="Symbol">:</a> <a id="4056" class="Symbol">(</a><a id="4057" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#4057" class="Bound">P</a> <a id="4059" class="Symbol">:</a> <a id="4061" href="Categories.Category.Core.html#559" class="Field">𝒞.Obj</a><a id="4066" class="Symbol">)</a> <a id="4068" class="Symbol">→</a> <a id="4070" href="Batteries.Diagram.Filtered.html#2825" class="Record">filtered</a> <a id="4079" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#1285" class="Bound">𝒟</a> <a id="4081" class="Symbol">→</a>
    <a id="4087" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#3119" class="Function">UniqueColimitFactorization</a> <a id="4114" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#4057" class="Bound">P</a> <a id="4116" class="Symbol">→</a>
    <a id="4122" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#3458" class="Function">UniqueColimitFactorization₁</a> <a id="4150" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#4057" class="Bound">P</a>
  <a id="4154" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#4021" class="Function">coequalize-colimit-factorization</a> <a id="4187" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#4187" class="Bound">P</a> <a id="4189" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#4189" class="Bound">fil</a> <a id="4193" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#4193" class="Bound">factor2</a> <a id="4201" class="Symbol">{</a><a id="4202" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#4202" class="Bound">i</a><a id="4203" class="Symbol">}</a> <a id="4205" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#4205" class="Bound">f</a> <a id="4207" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#4207" class="Bound">g</a> <a id="4209" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#4209" class="Bound">eq-proj</a>
      <a id="4223" class="Keyword">with</a> <a id="4228" class="Symbol">(</a><a id="4229" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#4193" class="Bound">factor2</a> <a id="4237" class="Symbol">{</a><a id="4238" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#4202" class="Bound">i</a><a id="4239" class="Symbol">}</a> <a id="4241" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#4205" class="Bound">f</a> <a id="4243" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#4207" class="Bound">g</a> <a id="4245" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#4209" class="Bound">eq-proj</a><a id="4252" class="Symbol">)</a>
      <a id="4260" class="Comment">-- We take the factorization with the two injections:</a>
  <a id="4316" class="Symbol">...</a> <a id="4320" class="Symbol">|</a> <a id="4322" class="Symbol">(</a><a id="4323" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#4323" class="Bound">j</a> <a id="4325" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4327" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#4327" class="Bound">f&#39;</a> <a id="4330" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4332" class="Symbol">(</a><a id="4333" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#4333" class="Bound">g&#39;</a> <a id="4336" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4338" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#4338" class="Bound">binary-prop</a><a id="4349" class="Symbol">))</a> <a id="4352" class="Symbol">=</a> 
    <a id="4359" href="Batteries.Diagram.Filtered.html#2175" class="Function">M.tip</a> <a id="4365" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4367" class="Symbol">((</a><a id="4369" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#4951" class="Function">k</a> <a id="4371" href="Categories.Category.Core.html#656" class="Function Operator">𝒟.∘</a> <a id="4375" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#4327" class="Bound">f&#39;</a><a id="4377" class="Symbol">)</a> <a id="4379" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4381" class="Symbol">(</a><a id="4382" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
      <a id="4394" href="Categories.Functor.Core.html#806" class="Function">D.₁</a> <a id="4398" class="Symbol">(</a><a id="4399" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#4951" class="Function">k</a> <a id="4401" href="Categories.Category.Core.html#656" class="Function Operator">𝒟.∘</a> <a id="4405" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#4327" class="Bound">f&#39;</a><a id="4407" class="Symbol">)</a> <a id="4409" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4411" class="Bound">f</a> <a id="4413" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4416" href="Categories.Functor.Core.html#565" class="Function">D.homomorphism</a> <a id="4431" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="4439" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="4447" class="Symbol">(</a><a id="4448" href="Categories.Functor.Core.html#806" class="Function">D.₁</a> <a id="4452" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#4951" class="Function">k</a> <a id="4454" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4456" href="Categories.Functor.Core.html#806" class="Function">D.₁</a> <a id="4460" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#4327" class="Bound">f&#39;</a><a id="4462" class="Symbol">)</a> <a id="4464" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4466" class="Bound">f</a> <a id="4468" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4471" href="Categories.Category.Core.html#715" class="Function">assoc</a> <a id="4477" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="4485" href="Categories.Functor.Core.html#806" class="Function">D.₁</a> <a id="4489" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#4951" class="Function">k</a> <a id="4491" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4493" class="Symbol">(</a><a id="4494" href="Categories.Functor.Core.html#806" class="Function">D.₁</a> <a id="4498" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#4327" class="Bound">f&#39;</a> <a id="4501" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4503" class="Bound">f</a><a id="4504" class="Symbol">)</a> <a id="4506" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4509" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="4517" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#4338" class="Bound">binary-prop</a> <a id="4529" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="4537" href="Categories.Functor.Core.html#806" class="Function">D.₁</a> <a id="4541" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#4951" class="Function">k</a> <a id="4543" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4545" class="Symbol">(</a><a id="4546" href="Categories.Functor.Core.html#806" class="Function">D.₁</a> <a id="4550" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#4333" class="Bound">g&#39;</a> <a id="4553" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4555" class="Bound">g</a><a id="4556" class="Symbol">)</a> <a id="4558" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4561" href="Categories.Category.Core.html#1004" class="Function">sym-assoc</a> <a id="4571" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="4579" class="Symbol">(</a><a id="4580" href="Categories.Functor.Core.html#806" class="Function">D.₁</a> <a id="4584" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#4951" class="Function">k</a> <a id="4586" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4588" href="Categories.Functor.Core.html#806" class="Function">D.₁</a> <a id="4592" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#4333" class="Bound">g&#39;</a><a id="4594" class="Symbol">)</a> <a id="4596" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4598" class="Bound">g</a> <a id="4600" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">≈˘⟨</a> <a id="4604" href="Categories.Functor.Core.html#565" class="Function">D.homomorphism</a> <a id="4619" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="4627" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">⟩</a>
      <a id="4635" href="Categories.Functor.Core.html#806" class="Function">D.₁</a> <a id="4639" class="Symbol">(</a><a id="4640" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#4951" class="Function">k</a> <a id="4642" href="Categories.Category.Core.html#656" class="Function Operator">𝒟.∘</a> <a id="4646" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#4333" class="Bound">g&#39;</a><a id="4648" class="Symbol">)</a> <a id="4650" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4652" class="Bound">g</a> <a id="4654" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">≈˘⟨</a> <a id="4658" href="Categories.Functor.Core.html#696" class="Function">D.F-resp-≈</a> <a id="4669" href="Batteries.Diagram.Filtered.html#2305" class="Function">M.prop</a> <a id="4676" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="4684" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">⟩</a>
      <a id="4692" href="Categories.Functor.Core.html#806" class="Function">D.₁</a> <a id="4696" class="Symbol">(</a><a id="4697" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#4951" class="Function">k</a> <a id="4699" href="Categories.Category.Core.html#656" class="Function Operator">𝒟.∘</a> <a id="4703" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#4327" class="Bound">f&#39;</a><a id="4705" class="Symbol">)</a> <a id="4707" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4709" class="Bound">g</a>
    <a id="4715" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a><a id="4716" class="Symbol">))</a>
    <a id="4723" class="Keyword">where</a>
      <a id="4735" class="Comment">-- and the merge f&#39; and g&#39;</a>
      <a id="4768" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#4768" class="Function">M</a> <a id="4770" class="Symbol">:</a> <a id="4772" href="Batteries.Diagram.Filtered.html#1946" class="Record">MergedMorphisms</a> <a id="4788" class="Symbol">_</a> <a id="4790" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#4327" class="Bound">f&#39;</a> <a id="4793" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#4333" class="Bound">g&#39;</a>
      <a id="4802" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#4768" class="Function">M</a> <a id="4804" class="Symbol">=</a> <a id="4806" href="Batteries.Diagram.Filtered.html#2422" class="Function">filtered.merge-all</a> <a id="4825" class="Bound">fil</a> <a id="4829" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#4327" class="Bound">f&#39;</a> <a id="4832" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#4333" class="Bound">g&#39;</a>
      <a id="4841" class="Keyword">module</a> <a id="4848" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#4848" class="Module">M</a> <a id="4850" class="Symbol">=</a> <a id="4852" href="Batteries.Diagram.Filtered.html#1946" class="Module">MergedMorphisms</a> <a id="4868" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#4768" class="Function">M</a>
      <a id="4876" class="Comment">-- module fil = fuse-parallel-morphisms (filtered.fuse-parallel fil)</a>
      <a id="4951" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#4951" class="Function">k</a> <a id="4953" class="Symbol">=</a> <a id="4955" href="Batteries.Diagram.Filtered.html#2229" class="Function">M.merge</a>
      <a id="4969" class="Keyword">open</a> <a id="4974" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>

  <a id="4990" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#4990" class="Function">hom-colim-unique-factor</a> <a id="5014" class="Symbol">:</a>
      <a id="5022" href="Batteries.Diagram.Filtered.html#2825" class="Record">filtered</a> <a id="5031" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#1285" class="Bound">𝒟</a> <a id="5033" class="Symbol">→</a>
      <a id="5041" class="Symbol">(</a><a id="5042" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#5042" class="Bound">P</a> <a id="5044" class="Symbol">:</a> <a id="5046" href="Categories.Category.Core.html#559" class="Field">𝒞.Obj</a><a id="5051" class="Symbol">)</a> <a id="5053" class="Symbol">→</a>
      <a id="5061" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#1340" class="Function">IsLimitting</a> <a id="5073" class="Symbol">(</a><a id="5074" href="Categories.Diagram.Cocone.Properties.html#856" class="Function">F-map-Coconeˡ</a> <a id="5088" class="Symbol">(</a><a id="5089" href="Categories.Functor.Hom.html#1662" class="Function Operator">Hom[</a> <a id="5094" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#894" class="Bound">𝒞</a> <a id="5096" href="Categories.Functor.Hom.html#1662" class="Function Operator">][</a> <a id="5099" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#5042" class="Bound">P</a> <a id="5101" href="Categories.Functor.Hom.html#1662" class="Function Operator">,-]</a><a id="5104" class="Symbol">)</a> <a id="5106" class="Symbol">(</a><a id="5107" href="Categories.Diagram.Colimit.html#1122" class="Function">Colimit.colimit</a> <a id="5123" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#1328" class="Bound">colim</a><a id="5128" class="Symbol">))</a> <a id="5131" class="Symbol">→</a>
      <a id="5139" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#3119" class="Function">UniqueColimitFactorization</a> <a id="5166" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#5042" class="Bound">P</a>
  <a id="5170" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#4990" class="Function">hom-colim-unique-factor</a> <a id="5194" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#5194" class="Bound">fil</a> <a id="5198" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#5198" class="Bound">P</a> <a id="5200" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#5200" class="Bound">is-colim</a> <a id="5209" class="Symbol">{</a><a id="5210" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#5210" class="Bound">i</a><a id="5211" class="Symbol">}</a> <a id="5213" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#5213" class="Bound">f</a> <a id="5215" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#5215" class="Bound">g</a> <a id="5217" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#5217" class="Bound">pr∘f≈pr∘g</a> <a id="5227" class="Symbol">=</a>
    <a id="5233" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1797" class="Function">I.B</a> <a id="5237" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5239" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1852" class="Function">I.inj₁</a> <a id="5246" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5248" class="Symbol">(</a><a id="5249" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1879" class="Function">I.inj₂</a> <a id="5256" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5258" class="Symbol">(</a><a id="5259" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
      <a id="5271" href="Categories.Functor.Core.html#806" class="Function">D.₁</a> <a id="5275" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1852" class="Function">I.inj₁</a> <a id="5282" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5284" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#5213" class="Bound">f</a> <a id="5286" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">≈˘⟨</a> <a id="5290" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="5298" href="Categories.Category.Core.html#1145" class="Function">identityʳ</a> <a id="5308" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">⟩</a>
      <a id="5316" href="Categories.Functor.Core.html#806" class="Function">D.₁</a> <a id="5320" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1852" class="Function">I.inj₁</a> <a id="5327" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5329" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#5213" class="Bound">f</a> <a id="5331" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5333" href="Categories.Category.Core.html#630" class="Function">id</a> <a id="5336" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5339" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1977" class="Function">I.identifies</a> <a id="5352" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="5360" href="Categories.Functor.Core.html#806" class="Function">D.₁</a> <a id="5364" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1879" class="Function">I.inj₂</a> <a id="5371" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5373" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#5215" class="Bound">g</a> <a id="5375" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5377" href="Categories.Category.Core.html#630" class="Function">id</a> <a id="5380" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5383" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="5391" href="Categories.Category.Core.html#1145" class="Function">identityʳ</a> <a id="5401" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="5409" href="Categories.Functor.Core.html#806" class="Function">D.₁</a> <a id="5413" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1879" class="Function">I.inj₂</a> <a id="5420" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5422" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#5215" class="Bound">g</a>
      <a id="5430" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a><a id="5431" class="Symbol">))</a>
    <a id="5438" class="Keyword">where</a>
      <a id="5450" class="Keyword">open</a> <a id="5455" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>

      <a id="5475" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#5475" class="Function">ident-f-g</a> <a id="5485" class="Symbol">:</a> <a id="5487" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1562" class="Record">Setoids-Colimit.identified-in-diagram</a> <a id="5525" class="Symbol">{</a><a id="5526" class="Argument">c</a> <a id="5528" class="Symbol">=</a> <a id="5530" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#890" class="Bound">ℓ</a><a id="5531" class="Symbol">}</a> <a id="5533" class="Symbol">{</a><a id="5534" class="Argument">ℓ&#39;</a> <a id="5537" class="Symbol">=</a> <a id="5539" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#890" class="Bound">ℓ</a><a id="5540" class="Symbol">}</a> <a id="5542" class="Symbol">(</a><a id="5543" href="Categories.Functor.Hom.html#1662" class="Function Operator">Hom[</a> <a id="5548" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#894" class="Bound">𝒞</a> <a id="5550" href="Categories.Functor.Hom.html#1662" class="Function Operator">][</a> <a id="5553" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#5198" class="Bound">P</a> <a id="5555" href="Categories.Functor.Hom.html#1662" class="Function Operator">,-]</a> <a id="5559" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="5562" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#1308" class="Bound">D</a><a id="5563" class="Symbol">)</a> <a id="5565" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#5213" class="Bound">f</a> <a id="5567" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#5215" class="Bound">g</a>
      <a id="5575" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#5475" class="Function">ident-f-g</a> <a id="5585" class="Symbol">=</a>
        <a id="5595" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#5323" class="Function">Setoids-Colimit.filtered-identification-colim</a>
          <a id="5651" class="Symbol">{</a><a id="5652" class="Argument">c</a> <a id="5654" class="Symbol">=</a> <a id="5656" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#890" class="Bound">ℓ</a><a id="5657" class="Symbol">}</a> <a id="5659" class="Symbol">{</a><a id="5660" class="Argument">ℓ&#39;</a> <a id="5663" class="Symbol">=</a> <a id="5665" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#890" class="Bound">ℓ</a><a id="5666" class="Symbol">}</a>
          <a id="5678" class="Symbol">(</a><a id="5679" href="Categories.Functor.Hom.html#1662" class="Function Operator">Hom[</a> <a id="5684" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#894" class="Bound">𝒞</a> <a id="5686" href="Categories.Functor.Hom.html#1662" class="Function Operator">][</a> <a id="5689" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#5198" class="Bound">P</a> <a id="5691" href="Categories.Functor.Hom.html#1662" class="Function Operator">,-]</a> <a id="5695" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="5698" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#1308" class="Bound">D</a><a id="5699" class="Symbol">)</a>
          <a id="5711" class="Symbol">(</a><a id="5712" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#1493" class="Function">Colimit-from-prop</a> <a id="5730" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#5200" class="Bound">is-colim</a><a id="5738" class="Symbol">)</a>
          <a id="5750" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#5194" class="Bound">fil</a>
          <a id="5764" class="Symbol">(</a><a id="5765" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
           <a id="5782" href="Categories.Diagram.Colimit.html#1204" class="Function">colim.proj</a> <a id="5793" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#5210" class="Bound">i</a> <a id="5795" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5797" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#5213" class="Bound">f</a> <a id="5799" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5801" href="Categories.Category.Core.html#630" class="Function">id</a>  <a id="5805" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5808" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="5816" href="Categories.Category.Core.html#1145" class="Function">identityʳ</a> <a id="5826" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
           <a id="5839" href="Categories.Diagram.Colimit.html#1204" class="Function">colim.proj</a> <a id="5850" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#5210" class="Bound">i</a> <a id="5852" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5854" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#5213" class="Bound">f</a>  <a id="5857" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5860" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#5217" class="Bound">pr∘f≈pr∘g</a> <a id="5870" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
           <a id="5883" href="Categories.Diagram.Colimit.html#1204" class="Function">colim.proj</a> <a id="5894" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#5210" class="Bound">i</a> <a id="5896" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5898" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#5215" class="Bound">g</a>  <a id="5901" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">≈˘⟨</a> <a id="5905" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="5913" href="Categories.Category.Core.html#1145" class="Function">identityʳ</a> <a id="5923" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">⟩</a>
           <a id="5936" href="Categories.Diagram.Colimit.html#1204" class="Function">colim.proj</a> <a id="5947" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#5210" class="Bound">i</a> <a id="5949" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5951" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#5215" class="Bound">g</a> <a id="5953" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5955" href="Categories.Category.Core.html#630" class="Function">id</a>
           <a id="5969" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a><a id="5970" class="Symbol">)</a>

      <a id="5979" class="Keyword">module</a> <a id="5986" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#5986" class="Module">I</a> <a id="5988" class="Symbol">=</a> <a id="5990" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1562" class="Module">Setoids-Colimit.identified-in-diagram</a> <a id="6028" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#5475" class="Function">ident-f-g</a>

  <a id="6041" class="Comment">-- a variant of hom-colim-unique-factor with only one</a>
  <a id="6097" class="Comment">-- connecting morphism within the diagram:</a>
  <a id="6142" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#6142" class="Function">hom-colim-unique-factor₁</a> <a id="6167" class="Symbol">:</a>
      <a id="6175" href="Batteries.Diagram.Filtered.html#2825" class="Record">filtered</a> <a id="6184" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#1285" class="Bound">𝒟</a> <a id="6186" class="Symbol">→</a>
      <a id="6194" class="Symbol">(</a><a id="6195" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#6195" class="Bound">P</a> <a id="6197" class="Symbol">:</a> <a id="6199" href="Categories.Category.Core.html#559" class="Field">𝒞.Obj</a><a id="6204" class="Symbol">)</a> <a id="6206" class="Symbol">→</a>
      <a id="6214" href="Categories.Functor.Hom.html#1662" class="Function Operator">Hom[</a> <a id="6219" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#894" class="Bound">𝒞</a> <a id="6221" href="Categories.Functor.Hom.html#1662" class="Function Operator">][</a> <a id="6224" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#6195" class="Bound">P</a> <a id="6226" href="Categories.Functor.Hom.html#1662" class="Function Operator">,-]</a> <a id="6230" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#1848" class="Function Operator">preserves-the-colimit</a> <a id="6252" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#1328" class="Bound">colim</a> <a id="6258" class="Symbol">→</a>
      <a id="6266" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#3458" class="Function">UniqueColimitFactorization₁</a> <a id="6294" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#6195" class="Bound">P</a>
  <a id="6298" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#6142" class="Function">hom-colim-unique-factor₁</a> <a id="6323" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#6323" class="Bound">fil</a> <a id="6327" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#6327" class="Bound">P</a> <a id="6329" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#6329" class="Bound">is-colim</a> <a id="6338" class="Symbol">=</a>
    <a id="6344" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#4021" class="Function">coequalize-colimit-factorization</a> <a id="6377" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#6327" class="Bound">P</a> <a id="6379" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#6323" class="Bound">fil</a>
      <a id="6389" class="Symbol">(</a><a id="6390" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#4990" class="Function">hom-colim-unique-factor</a> <a id="6414" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#6323" class="Bound">fil</a> <a id="6418" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#6327" class="Bound">P</a> <a id="6420" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#6329" class="Bound">is-colim</a><a id="6428" class="Symbol">)</a>


  <a id="6434" class="Comment">-- A hom-functor 𝒞(P,-) preserves a colimit C given that</a>
  <a id="6493" class="Comment">-- 1. all morphisms P ⇒ C factor through the diagram.</a>
  <a id="6549" class="Comment">-- 2. the factorization is unique in the sense that</a>
  <a id="6603" class="Comment">--    if there are f g : P ⇒ D.₀ i which are identified in the colimit,</a>
  <a id="6677" class="Comment">--    then there is some morphism in the diagram which identifies f and g</a>
  <a id="6753" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#6753" class="Function">hom-colim-construct</a> <a id="6773" class="Symbol">:</a>
      <a id="6781" href="Batteries.Diagram.Filtered.html#571" class="Record">has-upper-bounds</a> <a id="6798" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#1285" class="Bound">𝒟</a> <a id="6800" class="Symbol">→</a>
      <a id="6808" class="Symbol">(</a><a id="6809" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#6809" class="Bound">P</a> <a id="6811" class="Symbol">:</a> <a id="6813" href="Categories.Category.Core.html#559" class="Field">𝒞.Obj</a><a id="6818" class="Symbol">)</a> <a id="6820" class="Symbol">→</a>
      <a id="6828" class="Symbol">(∀</a> <a id="6831" class="Symbol">(</a><a id="6832" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#6832" class="Bound">f</a> <a id="6834" class="Symbol">:</a> <a id="6836" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#6809" class="Bound">P</a> <a id="6838" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="6840" href="Categories.Diagram.Colimit.html#1191" class="Function">colim.coapex</a><a id="6852" class="Symbol">)</a> <a id="6854" class="Symbol">→</a> <a id="6856" href="Batteries.Diagram.Hom-Factorization.html#678" class="Record">Triangle</a> <a id="6865" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#6832" class="Bound">f</a><a id="6866" class="Symbol">)</a> <a id="6868" class="Symbol">→</a>
      <a id="6876" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#3119" class="Function">UniqueColimitFactorization</a> <a id="6903" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#6809" class="Bound">P</a> <a id="6905" class="Symbol">→</a>
      <a id="6913" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#1340" class="Function">IsLimitting</a> <a id="6925" class="Symbol">(</a><a id="6926" href="Categories.Diagram.Cocone.Properties.html#856" class="Function">F-map-Coconeˡ</a> <a id="6940" class="Symbol">(</a><a id="6941" href="Categories.Functor.Hom.html#1662" class="Function Operator">Hom[</a> <a id="6946" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#894" class="Bound">𝒞</a> <a id="6948" href="Categories.Functor.Hom.html#1662" class="Function Operator">][</a> <a id="6951" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#6809" class="Bound">P</a> <a id="6953" href="Categories.Functor.Hom.html#1662" class="Function Operator">,-]</a><a id="6956" class="Symbol">)</a> <a id="6958" class="Symbol">(</a><a id="6959" href="Categories.Diagram.Colimit.html#1122" class="Function">Colimit.colimit</a> <a id="6975" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#1328" class="Bound">colim</a><a id="6980" class="Symbol">))</a>
  <a id="6985" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#6753" class="Function">hom-colim-construct</a> <a id="7005" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#7005" class="Bound">bounds</a> <a id="7012" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#7012" class="Bound">P</a> <a id="7014" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#7014" class="Bound">all-factor</a> <a id="7025" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#7025" class="Bound">uniq-factor</a> <a id="7037" class="Symbol">=</a>
    <a id="7043" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#7028" class="Function">Setoids-Colimit.bounded-colimiting</a>
      <a id="7084" class="Symbol">{</a><a id="7085" class="Argument">c</a> <a id="7087" class="Symbol">=</a> <a id="7089" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#890" class="Bound">ℓ</a><a id="7090" class="Symbol">}</a> <a id="7092" class="Symbol">{</a><a id="7093" class="Argument">ℓ&#39;</a> <a id="7096" class="Symbol">=</a> <a id="7098" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#890" class="Bound">ℓ</a><a id="7099" class="Symbol">}</a>
      <a id="7107" class="Symbol">(</a><a id="7108" href="Categories.Functor.Hom.html#1662" class="Function Operator">Hom[</a> <a id="7113" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#894" class="Bound">𝒞</a> <a id="7115" href="Categories.Functor.Hom.html#1662" class="Function Operator">][</a> <a id="7118" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#7012" class="Bound">P</a> <a id="7120" href="Categories.Functor.Hom.html#1662" class="Function Operator">,-]</a> <a id="7124" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="7127" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#1308" class="Bound">D</a><a id="7128" class="Symbol">)</a>
      <a id="7136" class="Symbol">(</a><a id="7137" href="Categories.Diagram.Cocone.Properties.html#856" class="Function">F-map-Coconeˡ</a> <a id="7151" class="Symbol">(</a><a id="7152" href="Categories.Functor.Hom.html#1662" class="Function Operator">Hom[</a> <a id="7157" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#894" class="Bound">𝒞</a> <a id="7159" href="Categories.Functor.Hom.html#1662" class="Function Operator">][</a> <a id="7162" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#7012" class="Bound">P</a> <a id="7164" href="Categories.Functor.Hom.html#1662" class="Function Operator">,-]</a><a id="7167" class="Symbol">)</a> <a id="7169" class="Symbol">(</a><a id="7170" href="Categories.Diagram.Colimit.html#1122" class="Function">Colimit.colimit</a> <a id="7186" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#1328" class="Bound">colim</a><a id="7191" class="Symbol">))</a>
      <a id="7200" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#7005" class="Bound">bounds</a>
      <a id="7213" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#7348" class="Function">part1</a>
      <a id="7225" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#8109" class="Function">part2</a>
    <a id="7235" class="Keyword">where</a>
      <a id="7247" class="Comment">-- Part 1: show that every element in the colimit comes from</a>
      <a id="7314" class="Comment">-- somewhere in the diagram</a>
      <a id="7348" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#7348" class="Function">part1</a> <a id="7354" class="Symbol">:</a>  <a id="7357" class="Symbol">∀</a> <a id="7359" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#7359" class="Bound">x</a> <a id="7361" class="Symbol">→</a> <a id="7363" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#6446" class="Record">Setoids-Colimit.comes-from-diagram</a> <a id="7398" class="Symbol">{</a><a id="7399" class="Argument">c</a> <a id="7401" class="Symbol">=</a> <a id="7403" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#890" class="Bound">ℓ</a><a id="7404" class="Symbol">}</a> <a id="7406" class="Symbol">{</a><a id="7407" class="Argument">ℓ&#39;</a> <a id="7410" class="Symbol">=</a> <a id="7412" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#890" class="Bound">ℓ</a><a id="7413" class="Symbol">}</a> <a id="7415" class="Symbol">(</a><a id="7416" href="Categories.Functor.Hom.html#1662" class="Function Operator">Hom[</a> <a id="7421" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#894" class="Bound">𝒞</a> <a id="7423" href="Categories.Functor.Hom.html#1662" class="Function Operator">][</a> <a id="7426" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#7012" class="Bound">P</a> <a id="7428" href="Categories.Functor.Hom.html#1662" class="Function Operator">,-]</a> <a id="7432" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="7435" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#1308" class="Bound">D</a><a id="7436" class="Symbol">)</a>
               <a id="7453" class="Symbol">(</a><a id="7454" href="Categories.Diagram.Cocone.Properties.html#856" class="Function">F-map-Coconeˡ</a> <a id="7468" href="Categories.Functor.Hom.html#1662" class="Function Operator">Hom[</a> <a id="7473" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#894" class="Bound">𝒞</a> <a id="7475" href="Categories.Functor.Hom.html#1662" class="Function Operator">][</a> <a id="7478" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#7012" class="Bound">P</a> <a id="7480" href="Categories.Functor.Hom.html#1662" class="Function Operator">,-]</a> <a id="7484" href="Categories.Diagram.Colimit.html#1122" class="Function">colim.colimit</a><a id="7497" class="Symbol">)</a> <a id="7499" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#7359" class="Bound">x</a>
      <a id="7507" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#7348" class="Function">part1</a> <a id="7513" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#7513" class="Bound">f</a> <a id="7515" class="Symbol">=</a>
        <a id="7525" class="Keyword">record</a> <a id="7532" class="Symbol">{</a>
          <a id="7544" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#6539" class="Field">i</a> <a id="7546" class="Symbol">=</a> <a id="7548" href="Batteries.Diagram.Hom-Factorization.html#845" class="Function">T.x</a> <a id="7552" class="Symbol">;</a>
          <a id="7564" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#6557" class="Field">preimage</a> <a id="7573" class="Symbol">=</a> <a id="7575" href="Batteries.Diagram.Hom-Factorization.html#859" class="Function">T.p&#39;</a> <a id="7580" class="Symbol">;</a>
          <a id="7592" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#6600" class="Field">x-sent-to-c</a> <a id="7604" class="Symbol">=</a> <a id="7606" class="Symbol">(</a><a id="7607" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
            <a id="7625" href="Categories.Diagram.Colimit.html#1204" class="Function">colim.proj</a> <a id="7636" href="Batteries.Diagram.Hom-Factorization.html#845" class="Function">T.x</a> <a id="7640" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7642" href="Batteries.Diagram.Hom-Factorization.html#859" class="Function">T.p&#39;</a> <a id="7647" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7649" href="Categories.Category.Core.html#630" class="Function">id</a>
              <a id="7666" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="7669" href="Categories.Category.Core.html#1004" class="Function">sym-assoc</a> <a id="7679" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
            <a id="7693" class="Symbol">(</a><a id="7694" href="Categories.Diagram.Colimit.html#1204" class="Function">colim.proj</a> <a id="7705" href="Batteries.Diagram.Hom-Factorization.html#845" class="Function">T.x</a> <a id="7709" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7711" href="Batteries.Diagram.Hom-Factorization.html#859" class="Function">T.p&#39;</a><a id="7715" class="Symbol">)</a> <a id="7717" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7719" href="Categories.Category.Core.html#630" class="Function">id</a>
              <a id="7736" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="7739" href="Categories.Category.Core.html#1145" class="Function">identityʳ</a>  <a id="7750" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
            <a id="7764" href="Categories.Diagram.Colimit.html#1204" class="Function">colim.proj</a> <a id="7775" href="Batteries.Diagram.Hom-Factorization.html#845" class="Function">T.x</a> <a id="7779" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7781" href="Batteries.Diagram.Hom-Factorization.html#859" class="Function">T.p&#39;</a>
              <a id="7800" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">≈˘⟨</a> <a id="7804" href="Batteries.Diagram.Hom-Factorization.html#878" class="Function">T.commutes</a>  <a id="7816" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">⟩</a>
            <a id="7830" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#7513" class="Bound">f</a>
            <a id="7844" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a><a id="7845" class="Symbol">)</a>
          <a id="7857" class="Symbol">}</a>
        <a id="7867" class="Keyword">where</a>
          <a id="7883" class="Keyword">module</a> <a id="7890" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#7890" class="Module">T</a> <a id="7892" class="Symbol">=</a> <a id="7894" href="Batteries.Diagram.Hom-Factorization.html#678" class="Module">Triangle</a> <a id="7903" class="Symbol">(</a><a id="7904" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#7014" class="Bound">all-factor</a> <a id="7915" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#7513" class="Bound">f</a><a id="7916" class="Symbol">)</a>
          <a id="7928" class="Keyword">open</a> <a id="7933" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
      <a id="7952" class="Comment">-- Part 2: if two elements from the diagram are identified</a>
      <a id="8017" class="Comment">-- in the colimit, then they are identified already</a>
      <a id="8075" class="Comment">-- somewhere in the diagram</a>
      <a id="8109" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#8109" class="Function">part2</a> <a id="8115" class="Symbol">:</a> <a id="8117" class="Symbol">∀</a> <a id="8119" class="Symbol">{</a><a id="8120" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#8120" class="Bound">i</a> <a id="8122" class="Symbol">:</a> <a id="8124" href="Categories.Category.Core.html#559" class="Function">𝒟.Obj</a><a id="8129" class="Symbol">}</a> <a id="8131" class="Symbol">(</a><a id="8132" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#8132" class="Bound">k</a> <a id="8134" class="Symbol">:</a> <a id="8136" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#6148" class="Record">KernelPairs</a> <a id="8148" class="Symbol">{</a><a id="8149" class="Argument">c</a> <a id="8151" class="Symbol">=</a> <a id="8153" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#890" class="Bound">ℓ</a><a id="8154" class="Symbol">}</a> <a id="8156" class="Symbol">{</a><a id="8157" class="Argument">ℓ&#39;</a> <a id="8160" class="Symbol">=</a> <a id="8162" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#890" class="Bound">ℓ</a><a id="8163" class="Symbol">}</a> <a id="8165" class="Symbol">(</a><a id="8166" href="Categories.Functor.Hom.html#1662" class="Function Operator">Hom[</a> <a id="8171" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#894" class="Bound">𝒞</a> <a id="8173" href="Categories.Functor.Hom.html#1662" class="Function Operator">][</a> <a id="8176" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#7012" class="Bound">P</a> <a id="8178" href="Categories.Functor.Hom.html#1662" class="Function Operator">,-]</a> <a id="8182" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="8185" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#1308" class="Bound">D</a><a id="8186" class="Symbol">)</a> <a id="8188" class="Symbol">(</a><a id="8189" href="Categories.Diagram.Cocone.html#425" class="Function">Cocone.ψ</a> <a id="8198" class="Symbol">(</a><a id="8199" href="Categories.Diagram.Cocone.Properties.html#856" class="Function">F-map-Coconeˡ</a> <a id="8213" href="Categories.Functor.Hom.html#1662" class="Function Operator">Hom[</a> <a id="8218" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#894" class="Bound">𝒞</a> <a id="8220" href="Categories.Functor.Hom.html#1662" class="Function Operator">][</a> <a id="8223" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#7012" class="Bound">P</a> <a id="8225" href="Categories.Functor.Hom.html#1662" class="Function Operator">,-]</a> <a id="8229" href="Categories.Diagram.Colimit.html#1122" class="Function">colim.colimit</a><a id="8242" class="Symbol">)</a> <a id="8244" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#8120" class="Bound">i</a><a id="8245" class="Symbol">))</a> <a id="8248" class="Symbol">→</a> <a id="8250" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1562" class="Record">Setoids-Colimit.identified-in-diagram</a> <a id="8288" class="Symbol">{</a><a id="8289" class="Argument">c</a> <a id="8291" class="Symbol">=</a> <a id="8293" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#890" class="Bound">ℓ</a><a id="8294" class="Symbol">}</a> <a id="8296" class="Symbol">{</a><a id="8297" class="Argument">ℓ&#39;</a> <a id="8300" class="Symbol">=</a> <a id="8302" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#890" class="Bound">ℓ</a><a id="8303" class="Symbol">}</a> <a id="8305" class="Symbol">(</a><a id="8306" href="Categories.Functor.Hom.html#1662" class="Function Operator">Hom[</a> <a id="8311" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#894" class="Bound">𝒞</a> <a id="8313" href="Categories.Functor.Hom.html#1662" class="Function Operator">][</a> <a id="8316" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#7012" class="Bound">P</a> <a id="8318" href="Categories.Functor.Hom.html#1662" class="Function Operator">,-]</a> <a id="8322" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="8325" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#1308" class="Bound">D</a><a id="8326" class="Symbol">)</a> <a id="8328" class="Symbol">(</a><a id="8329" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#6258" class="Field">KernelPairs.pr₁</a> <a id="8345" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#8132" class="Bound">k</a><a id="8346" class="Symbol">)</a> <a id="8348" class="Symbol">(</a><a id="8349" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#6289" class="Field">KernelPairs.pr₂</a> <a id="8365" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#8132" class="Bound">k</a><a id="8366" class="Symbol">)</a>
      <a id="8374" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#8109" class="Function">part2</a> <a id="8380" class="Symbol">{</a><a id="8381" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#8381" class="Bound">i</a><a id="8382" class="Symbol">}</a> <a id="8384" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#8384" class="Bound">kp</a> <a id="8387" class="Symbol">=</a>
        <a id="8397" class="Keyword">let</a>
          <a id="8411" class="Keyword">module</a> <a id="8418" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#8418" class="Module">kp</a> <a id="8421" class="Symbol">=</a> <a id="8423" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#6148" class="Module">KernelPairs</a> <a id="8435" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#8384" class="Bound">kp</a>
          <a id="8448" class="Keyword">open</a> <a id="8453" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
          <a id="8476" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#8476" class="Bound">f</a> <a id="8478" class="Symbol">=</a> <a id="8480" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#6258" class="Field">kp.pr₁</a>
          <a id="8497" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#8497" class="Bound">g</a> <a id="8499" class="Symbol">=</a> <a id="8501" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#6289" class="Field">kp.pr₂</a>
          <a id="8518" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#8518" class="Bound">f-g-ident</a> <a id="8528" class="Symbol">:</a> <a id="8530" href="Categories.Diagram.Colimit.html#1204" class="Function">colim.proj</a> <a id="8541" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#8381" class="Bound">i</a> <a id="8543" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="8545" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#8476" class="Bound">f</a> <a id="8547" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="8549" href="Categories.Diagram.Colimit.html#1204" class="Function">colim.proj</a> <a id="8560" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#8381" class="Bound">i</a> <a id="8562" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="8564" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#8497" class="Bound">g</a>
          <a id="8576" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#8518" class="Bound">f-g-ident</a> <a id="8586" class="Symbol">=</a> <a id="8588" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
            <a id="8606" class="Symbol">(</a><a id="8607" href="Categories.Diagram.Colimit.html#1204" class="Function">colim.proj</a> <a id="8618" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#8381" class="Bound">i</a> <a id="8620" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="8622" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#8476" class="Bound">f</a><a id="8623" class="Symbol">)</a>           <a id="8635" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">≈˘⟨</a> <a id="8639" class="Symbol">(</a><a id="8640" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="8648" href="Categories.Category.Core.html#1145" class="Function">identityʳ</a><a id="8657" class="Symbol">)</a> <a id="8659" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">⟩</a>
            <a id="8673" class="Symbol">(</a><a id="8674" href="Categories.Diagram.Colimit.html#1204" class="Function">colim.proj</a> <a id="8685" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#8381" class="Bound">i</a> <a id="8687" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="8689" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#8476" class="Bound">f</a> <a id="8691" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="8693" href="Categories.Category.Core.html#630" class="Function">id</a><a id="8695" class="Symbol">)</a>      <a id="8702" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="8705" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#6320" class="Field">kp.identified</a> <a id="8719" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
            <a id="8733" class="Symbol">(</a><a id="8734" href="Categories.Diagram.Colimit.html#1204" class="Function">colim.proj</a> <a id="8745" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#8381" class="Bound">i</a> <a id="8747" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="8749" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#8497" class="Bound">g</a> <a id="8751" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="8753" href="Categories.Category.Core.html#630" class="Function">id</a><a id="8755" class="Symbol">)</a>      <a id="8762" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="8765" class="Symbol">(</a><a id="8766" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="8774" href="Categories.Category.Core.html#1145" class="Function">identityʳ</a><a id="8783" class="Symbol">)</a> <a id="8785" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
            <a id="8799" class="Symbol">(</a><a id="8800" href="Categories.Diagram.Colimit.html#1204" class="Function">colim.proj</a> <a id="8811" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#8381" class="Bound">i</a> <a id="8813" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="8815" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#8497" class="Bound">g</a><a id="8816" class="Symbol">)</a>
            <a id="8830" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
          <a id="8842" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#8842" class="Bound">i&#39;</a> <a id="8845" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8847" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#8847" class="Bound">f&#39;</a> <a id="8850" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8852" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#8852" class="Bound">g&#39;</a> <a id="8855" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8857" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#8857" class="Bound">Df&#39;∘f≈Dg&#39;∘g</a> <a id="8869" class="Symbol">=</a> <a id="8871" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#7025" class="Bound">uniq-factor</a> <a id="8883" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#8476" class="Bound">f</a> <a id="8885" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#8497" class="Bound">g</a> <a id="8887" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#8518" class="Bound">f-g-ident</a>
        <a id="8905" class="Keyword">in</a>
        <a id="8916" class="Keyword">record</a> <a id="8923" class="Symbol">{</a>
          <a id="8935" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1797" class="Field">B</a> <a id="8937" class="Symbol">=</a> <a id="8939" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#8842" class="Bound">i&#39;</a> <a id="8942" class="Symbol">;</a> <a id="8944" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1852" class="Field">inj₁</a> <a id="8949" class="Symbol">=</a> <a id="8951" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#8847" class="Bound">f&#39;</a> <a id="8954" class="Symbol">;</a> <a id="8956" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1879" class="Field">inj₂</a> <a id="8961" class="Symbol">=</a> <a id="8963" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#8852" class="Bound">g&#39;</a> <a id="8966" class="Symbol">;</a> <a id="8968" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1977" class="Field">identifies</a> <a id="8979" class="Symbol">=</a>
            <a id="8993" class="Symbol">(</a><a id="8994" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
              <a id="9014" href="Categories.Functor.Core.html#806" class="Function">D.₁</a> <a id="9018" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#8847" class="Bound">f&#39;</a> <a id="9021" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="9023" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#8476" class="Bound">f</a> <a id="9025" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="9027" href="Categories.Category.Core.html#630" class="Function">id</a>        <a id="9037" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="9040" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="9048" href="Categories.Category.Core.html#1145" class="Function">identityʳ</a> <a id="9058" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
              <a id="9074" href="Categories.Functor.Core.html#806" class="Function">D.₁</a> <a id="9078" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#8847" class="Bound">f&#39;</a> <a id="9081" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="9083" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#8476" class="Bound">f</a>             <a id="9097" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="9100" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#8857" class="Bound">Df&#39;∘f≈Dg&#39;∘g</a> <a id="9112" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
              <a id="9128" href="Categories.Functor.Core.html#806" class="Function">D.₁</a> <a id="9132" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#8852" class="Bound">g&#39;</a> <a id="9135" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="9137" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#8497" class="Bound">g</a>             <a id="9151" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">≈˘⟨</a> <a id="9155" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="9163" href="Categories.Category.Core.html#1145" class="Function">identityʳ</a> <a id="9173" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">⟩</a>
              <a id="9189" href="Categories.Functor.Core.html#806" class="Function">D.₁</a> <a id="9193" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#8852" class="Bound">g&#39;</a> <a id="9196" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="9198" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#8497" class="Bound">g</a> <a id="9200" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="9202" href="Categories.Category.Core.html#630" class="Function">id</a>
            <a id="9217" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a><a id="9218" class="Symbol">)</a>
          <a id="9230" class="Symbol">}</a>

  <a id="9235" class="Comment">-- a hom functor of P preserves a given colimit &#39;colim&#39; iff</a>
  <a id="9297" class="Comment">-- (a) every morphism from P to colim factors through the diagram, and</a>
  <a id="9370" class="Comment">-- (b) this factorization is essentially unique</a>
  <a id="9420" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#9420" class="Function">hom-filtered-colimit-characterization</a> <a id="9458" class="Symbol">:</a> <a id="9460" href="Batteries.Diagram.Filtered.html#2825" class="Record">filtered</a> <a id="9469" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#1285" class="Bound">𝒟</a> <a id="9471" class="Symbol">→</a> <a id="9473" class="Symbol">(</a><a id="9474" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#9474" class="Bound">P</a> <a id="9476" class="Symbol">:</a> <a id="9478" href="Categories.Category.Core.html#559" class="Field">𝒞.Obj</a><a id="9483" class="Symbol">)</a> <a id="9485" class="Symbol">→</a>
      <a id="9493" href="Categories.Functor.Hom.html#1662" class="Function Operator">Hom[</a> <a id="9498" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#894" class="Bound">𝒞</a> <a id="9500" href="Categories.Functor.Hom.html#1662" class="Function Operator">][</a> <a id="9503" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#9474" class="Bound">P</a> <a id="9505" href="Categories.Functor.Hom.html#1662" class="Function Operator">,-]</a> <a id="9509" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#1848" class="Function Operator">preserves-the-colimit</a> <a id="9531" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#1328" class="Bound">colim</a>
                    <a id="9557" href="Helper-Definitions.html#1379" class="Function Operator">&lt;===&gt;</a>
      <a id="9569" class="Symbol">(∀</a> <a id="9572" class="Symbol">(</a><a id="9573" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#9573" class="Bound">p</a> <a id="9575" class="Symbol">:</a> <a id="9577" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#9474" class="Bound">P</a> <a id="9579" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="9581" href="Categories.Diagram.Colimit.html#1191" class="Function">colim.coapex</a><a id="9593" class="Symbol">)</a> <a id="9595" class="Symbol">→</a> <a id="9597" href="Batteries.Diagram.Hom-Factorization.html#678" class="Record">Triangle</a> <a id="9606" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#9573" class="Bound">p</a><a id="9607" class="Symbol">)</a> <a id="9609" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="9611" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#3458" class="Function">UniqueColimitFactorization₁</a> <a id="9639" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#9474" class="Bound">P</a>

  <a id="9644" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#9420" class="Function">hom-filtered-colimit-characterization</a> <a id="9682" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#9682" class="Bound">fil-𝒟</a> <a id="9688" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#9688" class="Bound">P</a> <a id="9690" class="Symbol">=</a> <a id="9692" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#9720" class="Function">===&gt;</a> <a id="9697" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9699" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#9922" class="Function">&lt;===</a>
    <a id="9708" class="Keyword">where</a>
      <a id="9720" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#9720" class="Function">===&gt;</a> <a id="9725" class="Symbol">=</a> <a id="9727" class="Symbol">λ</a> <a id="9729" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#9729" class="Bound">is-limitting</a> <a id="9742" class="Symbol">→</a>
        <a id="9752" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#1953" class="Function">hom-colim-choice</a> <a id="9769" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#9688" class="Bound">P</a> <a id="9771" class="Symbol">(</a><a id="9772" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#2683" class="Function">preserves-all-colimits</a> <a id="9795" class="Symbol">(</a><a id="9796" href="Categories.Functor.Hom.html#1662" class="Function Operator">Hom[</a> <a id="9801" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#894" class="Bound">𝒞</a> <a id="9803" href="Categories.Functor.Hom.html#1662" class="Function Operator">][</a> <a id="9806" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#9688" class="Bound">P</a> <a id="9808" href="Categories.Functor.Hom.html#1662" class="Function Operator">,-]</a><a id="9811" class="Symbol">)</a> <a id="9813" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#1328" class="Bound">colim</a> <a id="9819" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#9729" class="Bound">is-limitting</a><a id="9831" class="Symbol">)</a>
        <a id="9841" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
        <a id="9851" class="Symbol">λ</a> <a id="9853" class="Symbol">{</a><a id="9854" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#9854" class="Bound">i</a><a id="9855" class="Symbol">}</a> <a id="9857" class="Symbol">→</a> <a id="9859" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#6142" class="Function">hom-colim-unique-factor₁</a> <a id="9884" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#9682" class="Bound">fil-𝒟</a> <a id="9890" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#9688" class="Bound">P</a> <a id="9892" class="Symbol">(</a><a id="9893" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#9729" class="Bound">is-limitting</a><a id="9905" class="Symbol">)</a> <a id="9907" class="Symbol">{</a><a id="9908" class="Argument">i</a> <a id="9910" class="Symbol">=</a> <a id="9912" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#9854" class="Bound">i</a><a id="9913" class="Symbol">}</a>

      <a id="9922" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#9922" class="Function">&lt;===</a>  <a id="9928" class="Symbol">=</a>
        <a id="9938" class="Symbol">λ</a> <a id="9940" class="Symbol">{</a> <a id="9942" class="Symbol">(</a><a id="9943" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#9943" class="Bound">exist-factor</a> <a id="9956" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9958" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#9958" class="Bound">uniq-factor</a><a id="9969" class="Symbol">)</a> <a id="9971" class="Symbol">→</a>
          <a id="9983" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#6753" class="Function">hom-colim-construct</a>
            <a id="10015" class="Symbol">(</a><a id="10016" href="Batteries.Diagram.Filtered.html#2870" class="Field">filtered.bounds</a> <a id="10032" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#9682" class="Bound">fil-𝒟</a><a id="10037" class="Symbol">)</a> <a id="10039" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#9688" class="Bound">P</a> <a id="10041" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#9943" class="Bound">exist-factor</a>
            <a id="10066" class="Symbol">(</a><a id="10067" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#3683" class="Function">include-UniqueColimitFactorization₁</a> <a id="10103" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#9688" class="Bound">P</a> <a id="10105" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#9958" class="Bound">uniq-factor</a><a id="10116" class="Symbol">)</a> <a id="10118" class="Symbol">}</a>
</pre></body></html>

==> anc/html/Batteries.Diagram.Colimit.Instance.F-Coalgebras.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Batteries.Diagram.Colimit.Instance.F-Coalgebras</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>
<a id="36" class="Keyword">open</a> <a id="41" class="Keyword">import</a> <a id="48" href="Categories.Category.html" class="Module">Categories.Category</a>
<a id="68" class="Keyword">open</a> <a id="73" class="Keyword">import</a> <a id="80" href="Categories.Functor.html" class="Module">Categories.Functor</a> <a id="99" class="Keyword">using</a> <a id="105" class="Symbol">(</a><a id="106" href="Categories.Functor.Core.html#248" class="Record">Functor</a><a id="113" class="Symbol">;</a> <a id="115" href="Categories.Functor.html#283" class="Function">Endofunctor</a><a id="126" class="Symbol">)</a>
<a id="128" class="Keyword">open</a> <a id="133" class="Keyword">import</a> <a id="140" href="Agda.Builtin.Equality.html" class="Module">Agda.Builtin.Equality</a> <a id="162" class="Keyword">renaming</a> <a id="171" class="Symbol">(</a><a id="172" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="177" class="Symbol">to</a> <a id="180" class="InductiveConstructor">≡-refl</a><a id="186" class="Symbol">)</a>
<a id="188" class="Keyword">open</a> <a id="193" class="Keyword">import</a> <a id="200" href="Categories.Diagram.Cocone.Properties.html" class="Module">Categories.Diagram.Cocone.Properties</a> <a id="237" class="Keyword">using</a> <a id="243" class="Symbol">(</a><a id="244" href="Categories.Diagram.Cocone.Properties.html#856" class="Function">F-map-Coconeˡ</a><a id="257" class="Symbol">;</a> <a id="259" href="Categories.Diagram.Cocone.Properties.html#1072" class="Function">F-map-Cocone⇒ˡ</a><a id="273" class="Symbol">)</a>

<a id="276" class="Keyword">module</a> <a id="283" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html" class="Module">Batteries.Diagram.Colimit.Instance.F-Coalgebras</a>
       <a id="338" class="Symbol">{</a><a id="339" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#339" class="Bound">o</a> <a id="341" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#341" class="Bound">ℓ</a> <a id="343" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#343" class="Bound">e</a><a id="344" class="Symbol">}</a>
       <a id="353" class="Symbol">{</a><a id="354" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#354" class="Bound">𝒞</a> <a id="356" class="Symbol">:</a> <a id="358" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="367" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#339" class="Bound">o</a> <a id="369" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#341" class="Bound">ℓ</a> <a id="371" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#343" class="Bound">e</a><a id="372" class="Symbol">}</a>
       <a id="381" class="Symbol">{</a><a id="382" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#382" class="Bound">F</a> <a id="384" class="Symbol">:</a> <a id="386" href="Categories.Functor.html#283" class="Function">Endofunctor</a> <a id="398" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#354" class="Bound">𝒞</a><a id="399" class="Symbol">}</a> <a id="401" class="Keyword">where</a>

<a id="408" class="Keyword">private</a>
  <a id="418" class="Keyword">module</a> <a id="𝒞"></a><a id="425" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#425" class="Module">𝒞</a> <a id="427" class="Symbol">=</a> <a id="429" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="438" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#354" class="Bound">𝒞</a>
  <a id="442" class="Keyword">module</a> <a id="F"></a><a id="449" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#449" class="Module">F</a> <a id="451" class="Symbol">=</a> <a id="453" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="461" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#382" class="Bound">F</a>

<a id="464" class="Keyword">open</a> <a id="469" class="Keyword">import</a> <a id="476" href="Level.html" class="Module">Level</a>

<a id="483" class="Keyword">open</a> <a id="488" class="Keyword">import</a> <a id="495" href="Categories.Morphism.Reasoning.html" class="Module">Categories.Morphism.Reasoning</a> <a id="525" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#354" class="Bound">𝒞</a>
<a id="527" class="Keyword">open</a> <a id="532" class="Keyword">import</a> <a id="539" href="Categories.Category.Construction.F-Coalgebras.html" class="Module">Categories.Category.Construction.F-Coalgebras</a>
<a id="585" class="Keyword">open</a> <a id="590" class="Keyword">import</a> <a id="597" href="Categories.Functor.Coalgebra.html" class="Module">Categories.Functor.Coalgebra</a>
<a id="626" class="Keyword">open</a> <a id="631" class="Keyword">import</a> <a id="638" href="Categories.Object.Initial.html" class="Module">Categories.Object.Initial</a> <a id="664" class="Keyword">using</a> <a id="670" class="Symbol">(</a><a id="671" href="Categories.Object.Initial.html#422" class="Record">IsInitial</a><a id="680" class="Symbol">)</a>
<a id="682" class="Keyword">open</a> <a id="687" class="Keyword">import</a> <a id="694" href="Categories.Category.Construction.Cocones.html" class="Module">Categories.Category.Construction.Cocones</a> <a id="735" class="Keyword">using</a> <a id="741" class="Symbol">(</a><a id="742" href="Categories.Category.Construction.Cocones.html#731" class="Function">Cocones</a><a id="749" class="Symbol">)</a>

<a id="752" class="Keyword">open</a> <a id="757" class="Keyword">import</a> <a id="764" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html" class="Module">Batteries.Diagram.Colimit.Colimit-Lemmas</a>

<a id="806" class="Keyword">open</a> <a id="811" class="Keyword">import</a> <a id="818" href="Categories.Diagram.Colimit.html" class="Module">Categories.Diagram.Colimit</a>
<a id="845" class="Keyword">open</a> <a id="850" class="Keyword">import</a> <a id="857" href="Categories.Diagram.Cocone.html" class="Module">Categories.Diagram.Cocone</a>

<a id="884" class="Comment">-- The forgetful functor from coalgebras to the base category:</a>
<a id="forget-Coalgebra"></a><a id="947" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#947" class="Function">forget-Coalgebra</a> <a id="964" class="Symbol">:</a> <a id="966" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="974" class="Symbol">(</a><a id="975" href="Categories.Category.Construction.F-Coalgebras.html#598" class="Function">F-Coalgebras</a> <a id="988" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#382" class="Bound">F</a><a id="989" class="Symbol">)</a> <a id="991" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#354" class="Bound">𝒞</a>
<a id="993" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#947" class="Function">forget-Coalgebra</a> <a id="1010" class="Symbol">=</a>
    <a id="1016" class="Keyword">let</a>
      <a id="1026" class="Comment">-- open Category (F-Coalgebras F)</a>
      <a id="1066" class="Keyword">open</a> <a id="1071" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="1080" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#354" class="Bound">𝒞</a>
      <a id="1088" class="Keyword">open</a> <a id="1093" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
      <a id="1112" class="Keyword">open</a> <a id="1117" href="Categories.Category.Core.html#1530" class="Module">Equiv</a>
    <a id="1127" class="Keyword">in</a>
    <a id="1134" class="Keyword">record</a>
      <a id="1147" class="Symbol">{</a> <a id="1149" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="1152" class="Symbol">=</a> <a id="1154" href="Categories.Functor.Coalgebra.html#571" class="Field">F-Coalgebra.A</a>
      <a id="1174" class="Symbol">;</a> <a id="1176" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="1179" class="Symbol">=</a> <a id="1181" href="Categories.Functor.Coalgebra.html#1411" class="Field">F-Coalgebra-Morphism.f</a>
      <a id="1210" class="Symbol">;</a> <a id="1212" href="Categories.Functor.Core.html#511" class="Field">identity</a> <a id="1221" class="Symbol">=</a> <a id="1223" href="Relation.Binary.Structures.html#1641" class="Function">refl</a>
      <a id="1234" class="Symbol">;</a> <a id="1236" href="Categories.Functor.Core.html#565" class="Field">homomorphism</a> <a id="1249" class="Symbol">=</a> <a id="1251" href="Relation.Binary.Structures.html#1641" class="Function">refl</a>
      <a id="1262" class="Symbol">;</a> <a id="1264" href="Categories.Functor.Core.html#696" class="Field">F-resp-≈</a> <a id="1273" class="Symbol">=</a> <a id="1275" class="Symbol">λ</a> <a id="1277" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#1277" class="Bound">equal</a> <a id="1283" class="Symbol">→</a> <a id="1285" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#1277" class="Bound">equal</a>
      <a id="1297" class="Symbol">}</a>


<a id="1301" class="Keyword">open</a> <a id="1306" class="Keyword">import</a> <a id="1313" href="Categories.Category.Cocomplete.html" class="Module">Categories.Category.Cocomplete</a>
<a id="1344" class="Keyword">open</a> <a id="1349" class="Keyword">import</a> <a id="1356" href="Categories.Functor.html" class="Module">Categories.Functor</a> <a id="1375" class="Keyword">using</a> <a id="1381" class="Symbol">(</a><a id="1382" href="Categories.Functor.html#747" class="Function Operator">_∘F_</a><a id="1386" class="Symbol">)</a>
<a id="1388" class="Keyword">open</a> <a id="1393" class="Keyword">import</a> <a id="1400" href="Categories.Diagram.Colimit.html" class="Module">Categories.Diagram.Colimit</a> <a id="1427" class="Keyword">using</a> <a id="1433" class="Symbol">(</a><a id="1434" href="Categories.Diagram.Colimit.html#961" class="Record">Colimit</a><a id="1441" class="Symbol">)</a>
<a id="1443" class="Keyword">open</a> <a id="1448" class="Keyword">import</a> <a id="1455" href="Categories.Diagram.Cocone.html" class="Module">Categories.Diagram.Cocone</a>

<a id="1482" class="Comment">-- For every cocone of a diagram, of coalgebras, we can apply the functor F to the cocone tip</a>
<a id="apply-F-to-Coapex"></a><a id="1576" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#1576" class="Function">apply-F-to-Coapex</a> <a id="1594" class="Symbol">:</a> <a id="1596" class="Symbol">{</a><a id="1597" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#1597" class="Bound">o&#39;</a> <a id="1600" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#1600" class="Bound">ℓ&#39;</a> <a id="1603" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#1603" class="Bound">e&#39;</a> <a id="1606" class="Symbol">:</a> <a id="1608" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1613" class="Symbol">}</a>
    <a id="1619" class="Symbol">→</a> <a id="1621" class="Symbol">{</a><a id="1622" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#1622" class="Bound">D</a> <a id="1624" class="Symbol">:</a> <a id="1626" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="1635" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#1597" class="Bound">o&#39;</a> <a id="1638" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#1600" class="Bound">ℓ&#39;</a> <a id="1641" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#1603" class="Bound">e&#39;</a><a id="1643" class="Symbol">}</a>
    <a id="1649" class="Symbol">→</a> <a id="1651" class="Symbol">(</a><a id="1652" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#1652" class="Bound">J</a> <a id="1654" class="Symbol">:</a> <a id="1656" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="1664" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#1622" class="Bound">D</a> <a id="1666" class="Symbol">(</a><a id="1667" href="Categories.Category.Construction.F-Coalgebras.html#598" class="Function">F-Coalgebras</a> <a id="1680" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#382" class="Bound">F</a><a id="1681" class="Symbol">))</a>
    <a id="1688" class="Symbol">→</a> <a id="1690" class="Symbol">{</a><a id="1691" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#1691" class="Bound">N</a> <a id="1693" class="Symbol">:</a> <a id="1695" href="Categories.Category.Core.html#559" class="Function">𝒞.Obj</a><a id="1700" class="Symbol">}</a>
    <a id="1706" class="Symbol">→</a> <a id="1708" href="Categories.Diagram.Cocone.html#362" class="Record">Coapex</a> <a id="1715" class="Symbol">(</a><a id="1716" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#947" class="Function">forget-Coalgebra</a> <a id="1733" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="1736" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#1652" class="Bound">J</a><a id="1737" class="Symbol">)</a> <a id="1739" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#1691" class="Bound">N</a>
    <a id="1745" class="Symbol">→</a> <a id="1747" href="Categories.Diagram.Cocone.html#362" class="Record">Coapex</a> <a id="1754" class="Symbol">(</a><a id="1755" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#947" class="Function">forget-Coalgebra</a> <a id="1772" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="1775" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#1652" class="Bound">J</a><a id="1776" class="Symbol">)</a> <a id="1778" class="Symbol">(</a><a id="1779" href="Categories.Functor.Core.html#797" class="Function">F.₀</a> <a id="1783" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#1691" class="Bound">N</a><a id="1784" class="Symbol">)</a>
<a id="1786" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#1576" class="Function">apply-F-to-Coapex</a> <a id="1804" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#1804" class="Bound">J</a> <a id="1806" class="Symbol">{</a><a id="1807" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#1807" class="Bound">N</a><a id="1808" class="Symbol">}</a> <a id="1810" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#1810" class="Bound">coapex</a> <a id="1817" class="Symbol">=</a> <a id="1819" class="Keyword">record</a>
  <a id="1828" class="Symbol">{</a> <a id="1830" href="Categories.Diagram.Cocone.html#425" class="Field">ψ</a> <a id="1832" class="Symbol">=</a> <a id="1834" class="Symbol">λ</a> <a id="1836" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#1836" class="Bound">X</a> <a id="1838" class="Symbol">→</a> <a id="1840" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="1844" class="Symbol">(</a><a id="1845" href="Categories.Diagram.Cocone.html#425" class="Field">coapex.ψ</a> <a id="1854" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#1836" class="Bound">X</a><a id="1855" class="Symbol">)</a> <a id="1857" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1859" href="Categories.Functor.Coalgebra.html#585" class="Field">F-Coalgebra.α</a> <a id="1873" class="Symbol">(</a><a id="1874" href="Categories.Functor.Core.html#797" class="Function">J.₀</a> <a id="1878" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#1836" class="Bound">X</a><a id="1879" class="Symbol">)</a>
  <a id="1883" class="Symbol">;</a> <a id="1885" href="Categories.Diagram.Cocone.html#471" class="Field">commute</a> <a id="1893" class="Symbol">=</a> <a id="1895" class="Symbol">λ</a> <a id="1897" class="Symbol">{</a><a id="1898" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#1898" class="Bound">X</a><a id="1899" class="Symbol">}</a> <a id="1901" class="Symbol">{</a><a id="1902" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#1902" class="Bound">Y</a><a id="1903" class="Symbol">}</a> <a id="1905" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#1905" class="Bound">h</a> <a id="1907" class="Symbol">→</a>
      <a id="1915" class="Keyword">let</a> <a id="1919" class="Keyword">module</a> <a id="1926" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#1926" class="Module">h</a> <a id="1928" class="Symbol">=</a> <a id="1930" href="Categories.Functor.Coalgebra.html#1350" class="Module">F-Coalgebra-Morphism</a> <a id="1951" class="Symbol">(</a><a id="1952" href="Categories.Functor.Core.html#455" class="Function">J.F₁</a> <a id="1957" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#1905" class="Bound">h</a><a id="1958" class="Symbol">)</a> <a id="1960" class="Keyword">in</a>
      <a id="1969" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
      <a id="1981" class="Symbol">(</a><a id="1982" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="1986" class="Symbol">(</a><a id="1987" href="Categories.Diagram.Cocone.html#425" class="Field">coapex.ψ</a> <a id="1996" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#1902" class="Bound">Y</a><a id="1997" class="Symbol">)</a> <a id="1999" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2001" href="Categories.Functor.Coalgebra.html#585" class="Field">F-Coalgebra.α</a> <a id="2015" class="Symbol">(</a><a id="2016" href="Categories.Functor.Core.html#797" class="Function">J.₀</a> <a id="2020" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#1902" class="Bound">Y</a><a id="2021" class="Symbol">))</a> <a id="2024" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2026" href="Categories.Functor.Coalgebra.html#1411" class="Function">h.f</a>   <a id="2032" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2035" href="Categories.Category.Core.html#715" class="Function">assoc</a> <a id="2041" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="2049" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="2053" class="Symbol">(</a><a id="2054" href="Categories.Diagram.Cocone.html#425" class="Field">coapex.ψ</a> <a id="2063" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#1902" class="Bound">Y</a><a id="2064" class="Symbol">)</a> <a id="2066" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2068" href="Categories.Functor.Coalgebra.html#585" class="Field">F-Coalgebra.α</a> <a id="2082" class="Symbol">(</a><a id="2083" href="Categories.Functor.Core.html#797" class="Function">J.₀</a> <a id="2087" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#1902" class="Bound">Y</a><a id="2088" class="Symbol">)</a> <a id="2090" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2092" href="Categories.Functor.Coalgebra.html#1411" class="Function">h.f</a>     <a id="2100" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2103" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="2111" href="Categories.Functor.Coalgebra.html#1433" class="Function">h.commutes</a> <a id="2122" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="2130" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="2134" class="Symbol">(</a><a id="2135" href="Categories.Diagram.Cocone.html#425" class="Field">coapex.ψ</a> <a id="2144" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#1902" class="Bound">Y</a><a id="2145" class="Symbol">)</a> <a id="2147" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2149" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="2153" href="Categories.Functor.Coalgebra.html#1411" class="Function">h.f</a> <a id="2157" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2159" href="Categories.Functor.Coalgebra.html#585" class="Field">F-Coalgebra.α</a> <a id="2173" class="Symbol">(</a><a id="2174" href="Categories.Functor.Core.html#797" class="Function">J.₀</a> <a id="2178" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#1898" class="Bound">X</a><a id="2179" class="Symbol">)</a> <a id="2181" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="2184" href="Categories.Morphism.Reasoning.Core.html#3605" class="Function">pushˡ</a> <a id="2190" href="Categories.Functor.Core.html#565" class="Field">F.homomorphism</a> <a id="2205" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
      <a id="2213" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="2217" class="Symbol">(</a><a id="2218" href="Categories.Diagram.Cocone.html#425" class="Field">coapex.ψ</a> <a id="2227" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#1902" class="Bound">Y</a> <a id="2229" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2231" href="Categories.Functor.Coalgebra.html#1411" class="Function">h.f</a><a id="2234" class="Symbol">)</a> <a id="2236" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2238" href="Categories.Functor.Coalgebra.html#585" class="Field">F-Coalgebra.α</a> <a id="2252" class="Symbol">(</a><a id="2253" href="Categories.Functor.Core.html#797" class="Function">J.₀</a> <a id="2257" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#1898" class="Bound">X</a><a id="2258" class="Symbol">)</a>     <a id="2264" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2267" href="Categories.Functor.Core.html#696" class="Field">F.F-resp-≈</a> <a id="2278" class="Symbol">(</a><a id="2279" href="Categories.Diagram.Cocone.html#471" class="Field">coapex.commute</a> <a id="2294" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#1905" class="Bound">h</a><a id="2295" class="Symbol">)</a> <a id="2297" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="2305" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="2313" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="2317" class="Symbol">(</a><a id="2318" href="Categories.Diagram.Cocone.html#425" class="Field">coapex.ψ</a> <a id="2327" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#1898" class="Bound">X</a><a id="2328" class="Symbol">)</a> <a id="2330" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2332" href="Categories.Functor.Coalgebra.html#585" class="Field">F-Coalgebra.α</a> <a id="2346" class="Symbol">(</a><a id="2347" href="Categories.Functor.Core.html#797" class="Function">J.₀</a> <a id="2351" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#1898" class="Bound">X</a><a id="2352" class="Symbol">)</a>           <a id="2364" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="2368" class="Symbol">}</a>
  <a id="2372" class="Keyword">where</a>
    <a id="2382" class="Keyword">open</a> <a id="2387" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="2396" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#354" class="Bound">𝒞</a>
    <a id="2402" class="Keyword">open</a> <a id="2407" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
    <a id="2424" class="Keyword">module</a> <a id="2431" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#2431" class="Module">coapex</a> <a id="2438" class="Symbol">=</a> <a id="2440" href="Categories.Diagram.Cocone.html#362" class="Module">Coapex</a> <a id="2447" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#1810" class="Bound">coapex</a>
    <a id="2458" class="Keyword">module</a> <a id="2465" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#2465" class="Module">J</a> <a id="2467" class="Symbol">=</a> <a id="2469" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="2477" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#1804" class="Bound">J</a>

<a id="2480" class="Comment">-- Same as apply-F-to-Coapex but now for Cocones (hiding the tip)</a>
<a id="apply-F-to-Cocone-coapex"></a><a id="2546" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#2546" class="Function">apply-F-to-Cocone-coapex</a> <a id="2571" class="Symbol">:</a> <a id="2573" class="Symbol">{</a><a id="2574" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#2574" class="Bound">o&#39;</a> <a id="2577" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#2577" class="Bound">ℓ&#39;</a> <a id="2580" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#2580" class="Bound">e&#39;</a> <a id="2583" class="Symbol">:</a> <a id="2585" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="2590" class="Symbol">}</a> <a id="2592" class="Symbol">→</a> <a id="2594" class="Symbol">{</a><a id="2595" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#2595" class="Bound">D</a> <a id="2597" class="Symbol">:</a> <a id="2599" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="2608" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#2574" class="Bound">o&#39;</a> <a id="2611" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#2577" class="Bound">ℓ&#39;</a> <a id="2614" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#2580" class="Bound">e&#39;</a><a id="2616" class="Symbol">}</a> <a id="2618" class="Symbol">→</a> <a id="2620" class="Symbol">(</a><a id="2621" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#2621" class="Bound">J</a> <a id="2623" class="Symbol">:</a> <a id="2625" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="2633" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#2595" class="Bound">D</a> <a id="2635" class="Symbol">(</a><a id="2636" href="Categories.Category.Construction.F-Coalgebras.html#598" class="Function">F-Coalgebras</a> <a id="2649" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#382" class="Bound">F</a><a id="2650" class="Symbol">))</a>
  <a id="2655" class="Symbol">→</a> <a id="2657" href="Categories.Diagram.Cocone.html#534" class="Record">Cocone</a> <a id="2664" class="Symbol">(</a><a id="2665" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#947" class="Function">forget-Coalgebra</a> <a id="2682" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="2685" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#2621" class="Bound">J</a><a id="2686" class="Symbol">)</a>
  <a id="2690" class="Symbol">→</a> <a id="2692" href="Categories.Diagram.Cocone.html#534" class="Record">Cocone</a> <a id="2699" class="Symbol">(</a><a id="2700" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#947" class="Function">forget-Coalgebra</a> <a id="2717" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="2720" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#2621" class="Bound">J</a><a id="2721" class="Symbol">)</a>
<a id="2723" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#2546" class="Function">apply-F-to-Cocone-coapex</a> <a id="2748" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#2748" class="Bound">J</a> <a id="2750" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#2750" class="Bound">cocone</a> <a id="2757" class="Symbol">=</a>
  <a id="2761" class="Keyword">record</a> <a id="2768" class="Symbol">{</a> <a id="2770" href="Categories.Diagram.Cocone.html#604" class="Field">coapex</a> <a id="2777" class="Symbol">=</a> <a id="2779" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#1576" class="Function">apply-F-to-Coapex</a> <a id="2797" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#2748" class="Bound">J</a> <a id="2799" class="Symbol">(</a><a id="2800" href="Categories.Diagram.Cocone.html#604" class="Field">Cocone.coapex</a> <a id="2814" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#2750" class="Bound">cocone</a><a id="2820" class="Symbol">)</a> <a id="2822" class="Symbol">}</a>

<a id="2825" class="Comment">-- Whenever a cocone in F-Coalgebras is (co)limitting on the level of the base category,</a>
<a id="2914" class="Comment">-- it is (co)limitting in F-Coalgebras, too!</a>
<a id="F-Coalgebras-Limitting-Cocone"></a><a id="2959" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#2959" class="Function">F-Coalgebras-Limitting-Cocone</a> <a id="2989" class="Symbol">:</a> <a id="2991" class="Symbol">{</a><a id="2992" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#2992" class="Bound">o&#39;</a> <a id="2995" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#2995" class="Bound">ℓ&#39;</a> <a id="2998" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#2998" class="Bound">e&#39;</a> <a id="3001" class="Symbol">:</a> <a id="3003" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="3008" class="Symbol">}</a> <a id="3010" class="Symbol">→</a> <a id="3012" class="Symbol">{</a><a id="3013" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#3013" class="Bound">𝒟</a> <a id="3015" class="Symbol">:</a> <a id="3017" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="3026" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#2992" class="Bound">o&#39;</a> <a id="3029" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#2995" class="Bound">ℓ&#39;</a> <a id="3032" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#2998" class="Bound">e&#39;</a><a id="3034" class="Symbol">}</a>
  <a id="3038" class="Symbol">→</a> <a id="3040" class="Symbol">(</a><a id="3041" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#3041" class="Bound">J</a> <a id="3043" class="Symbol">:</a> <a id="3045" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="3053" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#3013" class="Bound">𝒟</a> <a id="3055" class="Symbol">(</a><a id="3056" href="Categories.Category.Construction.F-Coalgebras.html#598" class="Function">F-Coalgebras</a> <a id="3069" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#382" class="Bound">F</a><a id="3070" class="Symbol">))</a>
  <a id="3075" class="Symbol">→</a> <a id="3077" class="Symbol">(</a><a id="3078" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#3078" class="Bound">K</a> <a id="3080" class="Symbol">:</a> <a id="3082" href="Categories.Diagram.Cocone.html#534" class="Record">Cocone</a> <a id="3089" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#3041" class="Bound">J</a><a id="3090" class="Symbol">)</a>
  <a id="3094" class="Symbol">→</a> <a id="3096" href="Categories.Object.Initial.html#422" class="Record">IsInitial</a> <a id="3106" class="Symbol">(</a><a id="3107" href="Categories.Category.Construction.Cocones.html#731" class="Function">Cocones</a> <a id="3115" class="Symbol">(</a><a id="3116" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#947" class="Function">forget-Coalgebra</a> <a id="3133" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="3136" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#3041" class="Bound">J</a><a id="3137" class="Symbol">))</a> <a id="3140" class="Symbol">(</a><a id="3141" href="Categories.Diagram.Cocone.Properties.html#856" class="Function">F-map-Coconeˡ</a> <a id="3155" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#947" class="Function">forget-Coalgebra</a> <a id="3172" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#3078" class="Bound">K</a><a id="3173" class="Symbol">)</a>
  <a id="3177" class="Symbol">→</a> <a id="3179" href="Categories.Object.Initial.html#422" class="Record">IsInitial</a> <a id="3189" class="Symbol">(</a><a id="3190" href="Categories.Category.Construction.Cocones.html#731" class="Function">Cocones</a> <a id="3198" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#3041" class="Bound">J</a><a id="3199" class="Symbol">)</a> <a id="3201" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#3078" class="Bound">K</a>
<a id="3203" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#2959" class="Function">F-Coalgebras-Limitting-Cocone</a> <a id="3233" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#3233" class="Bound">J</a> <a id="3235" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#3235" class="Bound">K</a> <a id="3237" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#3237" class="Bound">U[K]-initial</a> <a id="3250" class="Symbol">=</a> <a id="3252" class="Keyword">record</a>
  <a id="3261" class="Symbol">{</a> <a id="3263" href="Categories.Object.Initial.html#478" class="Field">¡</a> <a id="3265" class="Symbol">=</a> <a id="3267" class="Symbol">λ</a> <a id="3269" class="Symbol">{</a><a id="3270" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#3270" class="Bound">K&#39;</a><a id="3272" class="Symbol">}</a> <a id="3274" class="Symbol">→</a> <a id="3276" class="Comment">-- given a competing cocone K&#39;</a>
      <a id="3313" class="Keyword">let</a> <a id="3317" class="Keyword">open</a> <a id="3322" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#4081" class="Module">for-competing-cocone</a> <a id="3343" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#3270" class="Bound">K&#39;</a> <a id="3346" class="Keyword">in</a>
      <a id="3355" class="Keyword">record</a>
      <a id="3368" class="Symbol">{</a> <a id="3370" href="Categories.Diagram.Cocone.html#745" class="Field">arr</a> <a id="3374" class="Symbol">=</a> <a id="3376" class="Keyword">record</a>
        <a id="3391" class="Symbol">{</a> <a id="3393" href="Categories.Functor.Coalgebra.html#1411" class="Field">f</a> <a id="3395" class="Symbol">=</a> <a id="3397" href="Categories.Diagram.Cocone.html#745" class="Function">h.arr</a>
        <a id="3411" class="Symbol">;</a> <a id="3413" href="Categories.Functor.Coalgebra.html#1433" class="Field">commutes</a> <a id="3422" class="Symbol">=</a>
          <a id="3434" class="Comment">-- we use the initiality in the base category</a>
          <a id="3490" class="Comment">-- to prove that α is a coalgebra morphism:</a>
          <a id="3544" href="Categories.Object.Initial.html#548" class="Function">U∘K-initial.¡-unique₂</a>
             <a id="3579" class="Symbol">{</a><a id="3580" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#2546" class="Function">apply-F-to-Cocone-coapex</a> <a id="3605" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#3233" class="Bound">J</a> <a id="3607" class="Symbol">(</a><a id="3608" href="Categories.Diagram.Cocone.Properties.html#856" class="Function">F-map-Coconeˡ</a> <a id="3622" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#3829" class="Function">U</a> <a id="3624" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#3270" class="Bound">K&#39;</a><a id="3626" class="Symbol">)}</a>
             <a id="3642" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#4522" class="Function">α∘h</a>
             <a id="3659" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#4515" class="Function">F[h]∘α</a>
        <a id="3674" class="Symbol">}</a>
      <a id="3682" class="Symbol">;</a> <a id="3684" href="Categories.Diagram.Cocone.html#770" class="Field">commute</a> <a id="3692" class="Symbol">=</a> <a id="3694" href="Categories.Diagram.Cocone.html#770" class="Field">Cocone⇒.commute</a> <a id="3710" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#4266" class="Function">h</a>
      <a id="3718" class="Symbol">}</a>
  <a id="3722" class="Symbol">;</a> <a id="3724" href="Categories.Object.Initial.html#506" class="Field">¡-unique</a> <a id="3733" class="Symbol">=</a> <a id="3735" class="Symbol">λ</a> <a id="3737" class="Symbol">{</a><a id="3738" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#3738" class="Bound">K&#39;</a><a id="3740" class="Symbol">}</a> <a id="3742" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#3742" class="Bound">β</a> <a id="3744" class="Symbol">→</a> <a id="3746" href="Categories.Object.Initial.html#506" class="Field">U∘K-initial.¡-unique</a> <a id="3767" class="Symbol">(</a><a id="3768" href="Categories.Diagram.Cocone.Properties.html#1072" class="Function">F-map-Cocone⇒ˡ</a> <a id="3783" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#3829" class="Function">U</a> <a id="3785" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#3742" class="Bound">β</a><a id="3786" class="Symbol">)</a>
  <a id="3790" class="Symbol">}</a>
  <a id="3794" class="Keyword">where</a>
    <a id="3804" class="Keyword">module</a> <a id="3811" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#3811" class="Module">J</a> <a id="3813" class="Symbol">=</a> <a id="3815" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="3823" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#3233" class="Bound">J</a>
    <a id="3829" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#3829" class="Function">U</a> <a id="3831" class="Symbol">=</a> <a id="3833" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#947" class="Function">forget-Coalgebra</a>
    <a id="3854" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#3854" class="Function Operator">U[_]</a> <a id="3859" class="Symbol">=</a> <a id="3861" href="Categories.Diagram.Cocone.Properties.html#856" class="Function">F-map-Coconeˡ</a> <a id="3875" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#947" class="Function">forget-Coalgebra</a> 
    <a id="3897" class="Keyword">module</a> <a id="3904" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#3904" class="Module">U[K]</a> <a id="3909" class="Symbol">=</a> <a id="3911" href="Categories.Diagram.Cocone.html#534" class="Module">Cocone</a> <a id="3918" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#3854" class="Function Operator">U[</a> <a id="3921" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#3235" class="Bound">K</a> <a id="3923" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#3854" class="Function Operator">]</a>
    <a id="3929" class="Keyword">module</a> <a id="3936" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#3936" class="Module">K</a> <a id="3938" class="Symbol">=</a> <a id="3940" href="Categories.Diagram.Cocone.html#534" class="Module">Cocone</a> <a id="3947" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#3235" class="Bound">K</a>
    <a id="3953" class="Keyword">module</a> <a id="3960" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#3960" class="Module">U∘K-initial</a> <a id="3972" class="Symbol">=</a> <a id="3974" href="Categories.Object.Initial.html#422" class="Module">IsInitial</a> <a id="3984" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#3237" class="Bound">U[K]-initial</a>
    <a id="4001" class="Keyword">open</a> <a id="4006" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="4015" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#354" class="Bound">𝒞</a>
    <a id="4021" class="Keyword">open</a> <a id="4026" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
    <a id="4043" class="Keyword">open</a> <a id="4048" href="Categories.Functor.Coalgebra.html#1350" class="Module">F-Coalgebra-Morphism</a>

    <a id="4074" class="Keyword">module</a> <a id="4081" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#4081" class="Module">for-competing-cocone</a> <a id="4102" class="Symbol">(</a><a id="4103" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#4103" class="Bound">K&#39;</a> <a id="4106" class="Symbol">:</a> <a id="4108" href="Categories.Diagram.Cocone.html#534" class="Record">Cocone</a> <a id="4115" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#3233" class="Bound">J</a><a id="4116" class="Symbol">)</a> <a id="4118" class="Keyword">where</a>
      <a id="4130" class="Comment">-- Steps inside above ¡ field to make the let .. in smaller:</a>

      <a id="4198" class="Comment">-- Initiality gives the cocone morphism in the base category:</a>
      <a id="4266" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#4266" class="Function">h</a> <a id="4268" class="Symbol">:</a> <a id="4270" href="Categories.Diagram.Cocone.html#684" class="Record">Cocone⇒</a> <a id="4278" class="Symbol">(</a><a id="4279" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#3829" class="Function">U</a> <a id="4281" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="4284" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#3233" class="Bound">J</a><a id="4285" class="Symbol">)</a> <a id="4287" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#3854" class="Function Operator">U[</a> <a id="4290" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#3235" class="Bound">K</a> <a id="4292" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#3854" class="Function Operator">]</a> <a id="4294" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#3854" class="Function Operator">U[</a> <a id="4297" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#4103" class="Bound">K&#39;</a> <a id="4300" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#3854" class="Function Operator">]</a>
      <a id="4308" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#4266" class="Function">h</a> <a id="4310" class="Symbol">=</a> <a id="4312" href="Categories.Object.Initial.html#478" class="Field">U∘K-initial.¡</a>
      <a id="4332" class="Keyword">module</a> <a id="4339" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#4339" class="Module">h</a> <a id="4341" class="Symbol">=</a> <a id="4343" href="Categories.Diagram.Cocone.html#684" class="Module">Cocone⇒</a> <a id="4351" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#4266" class="Function">h</a>
      <a id="4359" class="Comment">-- In order to prove that h is a coalgebra morphism,</a>
      <a id="4418" class="Comment">-- we turn each of the two paths of the respective diagram</a>
      <a id="4483" class="Comment">-- into cocone morphisms:</a>
      <a id="4515" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#4515" class="Function">F[h]∘α</a> <a id="4522" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#4522" class="Function">α∘h</a> <a id="4526" class="Symbol">:</a> <a id="4528" href="Categories.Diagram.Cocone.html#684" class="Record">Cocone⇒</a> <a id="4536" class="Symbol">(</a><a id="4537" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#3829" class="Function">U</a> <a id="4539" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="4542" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#3233" class="Bound">J</a><a id="4543" class="Symbol">)</a> <a id="4545" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#3854" class="Function Operator">U[</a> <a id="4548" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#3235" class="Bound">K</a> <a id="4550" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#3854" class="Function Operator">]</a> <a id="4552" class="Symbol">(</a><a id="4553" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#2546" class="Function">apply-F-to-Cocone-coapex</a> <a id="4578" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#3233" class="Bound">J</a> <a id="4580" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#3854" class="Function Operator">U[</a> <a id="4583" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#4103" class="Bound">K&#39;</a> <a id="4586" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#3854" class="Function Operator">]</a><a id="4587" class="Symbol">)</a>
      <a id="4595" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#4522" class="Function">α∘h</a> <a id="4599" class="Symbol">=</a> <a id="4601" class="Keyword">record</a>
        <a id="4616" class="Symbol">{</a> <a id="4618" href="Categories.Diagram.Cocone.html#745" class="Field">arr</a> <a id="4622" class="Symbol">=</a> <a id="4624" href="Categories.Functor.Coalgebra.html#585" class="Field">F-Coalgebra.α</a> <a id="4638" class="Symbol">(</a><a id="4639" href="Categories.Diagram.Cocone.html#588" class="Field">Cocone.N</a> <a id="4648" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#4103" class="Bound">K&#39;</a><a id="4650" class="Symbol">)</a> <a id="4652" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4654" href="Categories.Diagram.Cocone.html#745" class="Function">h.arr</a>
        <a id="4668" class="Symbol">;</a> <a id="4670" href="Categories.Diagram.Cocone.html#770" class="Field">commute</a> <a id="4678" class="Symbol">=</a> <a id="4680" class="Symbol">λ</a> <a id="4682" class="Symbol">{</a><a id="4683" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#4683" class="Bound">X</a><a id="4684" class="Symbol">}</a> <a id="4686" class="Symbol">→</a> <a id="4688" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
          <a id="4704" class="Symbol">(</a><a id="4705" href="Categories.Functor.Coalgebra.html#585" class="Field">F-Coalgebra.α</a> <a id="4719" class="Symbol">(</a><a id="4720" href="Categories.Diagram.Cocone.html#588" class="Field">Cocone.N</a> <a id="4729" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#4103" class="Bound">K&#39;</a><a id="4731" class="Symbol">)</a> <a id="4733" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4735" href="Categories.Diagram.Cocone.html#745" class="Function">h.arr</a><a id="4740" class="Symbol">)</a> <a id="4742" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4744" href="Categories.Diagram.Cocone.html#425" class="Function">U[K].ψ</a> <a id="4751" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#4683" class="Bound">X</a> <a id="4753" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4756" href="Categories.Category.Core.html#715" class="Function">assoc</a> <a id="4762" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
          <a id="4774" href="Categories.Functor.Coalgebra.html#585" class="Field">F-Coalgebra.α</a> <a id="4788" class="Symbol">(</a><a id="4789" href="Categories.Diagram.Cocone.html#588" class="Field">Cocone.N</a> <a id="4798" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#4103" class="Bound">K&#39;</a><a id="4800" class="Symbol">)</a> <a id="4802" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4804" href="Categories.Diagram.Cocone.html#745" class="Function">h.arr</a> <a id="4810" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4812" href="Categories.Diagram.Cocone.html#425" class="Function">U[K].ψ</a> <a id="4819" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#4683" class="Bound">X</a>   <a id="4823" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4826" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a>  <a id="4835" href="Categories.Diagram.Cocone.html#770" class="Function">h.commute</a>  <a id="4846" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
          <a id="4858" href="Categories.Functor.Coalgebra.html#585" class="Field">F-Coalgebra.α</a> <a id="4872" class="Symbol">(</a><a id="4873" href="Categories.Diagram.Cocone.html#588" class="Field">Cocone.N</a> <a id="4882" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#4103" class="Bound">K&#39;</a><a id="4884" class="Symbol">)</a> <a id="4886" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4888" class="Symbol">(</a><a id="4889" href="Categories.Diagram.Cocone.html#425" class="Function">Cocone.ψ</a> <a id="4898" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#4103" class="Bound">K&#39;</a> <a id="4901" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#4683" class="Bound">X</a> <a id="4903" class="Symbol">.</a><a id="4904" href="Categories.Functor.Coalgebra.html#1411" class="Field">f</a><a id="4905" class="Symbol">)</a> <a id="4907" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4910" href="Categories.Diagram.Cocone.html#425" class="Function">Cocone.ψ</a> <a id="4919" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#4103" class="Bound">K&#39;</a> <a id="4922" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#4683" class="Bound">X</a> <a id="4924" class="Symbol">.</a><a id="4925" href="Categories.Functor.Coalgebra.html#1433" class="Field">commutes</a> <a id="4934" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
          <a id="4946" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="4950" class="Symbol">(</a><a id="4951" href="Categories.Diagram.Cocone.html#425" class="Function">Cocone.ψ</a> <a id="4960" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#4103" class="Bound">K&#39;</a> <a id="4963" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#4683" class="Bound">X</a> <a id="4965" class="Symbol">.</a><a id="4966" href="Categories.Functor.Coalgebra.html#1411" class="Field">f</a><a id="4967" class="Symbol">)</a> <a id="4969" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4971" href="Categories.Functor.Coalgebra.html#585" class="Field">F-Coalgebra.α</a> <a id="4985" class="Symbol">(</a><a id="4986" href="Categories.Functor.Core.html#797" class="Function">J.₀</a> <a id="4990" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#4683" class="Bound">X</a><a id="4991" class="Symbol">)</a>   <a id="4995" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
          <a id="5009" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="5013" class="Symbol">(</a><a id="5014" href="Categories.Diagram.Cocone.html#425" class="Function">Cocone.ψ</a> <a id="5023" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#3854" class="Function Operator">U[</a> <a id="5026" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#4103" class="Bound">K&#39;</a> <a id="5029" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#3854" class="Function Operator">]</a> <a id="5031" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#4683" class="Bound">X</a><a id="5032" class="Symbol">)</a> <a id="5034" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5036" href="Categories.Functor.Coalgebra.html#585" class="Field">F-Coalgebra.α</a> <a id="5050" class="Symbol">(</a><a id="5051" href="Categories.Functor.Core.html#797" class="Function">J.₀</a> <a id="5055" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#4683" class="Bound">X</a><a id="5056" class="Symbol">)</a> <a id="5058" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
        <a id="5068" class="Symbol">}</a>
      <a id="5076" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#4515" class="Function">F[h]∘α</a> <a id="5083" class="Symbol">=</a> <a id="5085" class="Keyword">record</a>
        <a id="5100" class="Symbol">{</a> <a id="5102" href="Categories.Diagram.Cocone.html#745" class="Field">arr</a> <a id="5106" class="Symbol">=</a> <a id="5108" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="5112" href="Categories.Diagram.Cocone.html#745" class="Function">h.arr</a> <a id="5118" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5120" href="Categories.Functor.Coalgebra.html#585" class="Field">F-Coalgebra.α</a> <a id="5134" class="Symbol">(</a><a id="5135" href="Categories.Diagram.Cocone.html#588" class="Field">Cocone.N</a> <a id="5144" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#3235" class="Bound">K</a><a id="5145" class="Symbol">)</a>
        <a id="5155" class="Symbol">;</a> <a id="5157" href="Categories.Diagram.Cocone.html#770" class="Field">commute</a> <a id="5165" class="Symbol">=</a> <a id="5167" class="Symbol">λ</a> <a id="5169" class="Symbol">{</a><a id="5170" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#5170" class="Bound">X</a><a id="5171" class="Symbol">}</a> <a id="5173" class="Symbol">→</a> <a id="5175" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
          <a id="5191" class="Symbol">(</a><a id="5192" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="5196" href="Categories.Diagram.Cocone.html#745" class="Function">h.arr</a> <a id="5202" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5204" href="Categories.Functor.Coalgebra.html#585" class="Field">F-Coalgebra.α</a> <a id="5218" href="Categories.Diagram.Cocone.html#588" class="Function">K.N</a><a id="5221" class="Symbol">)</a> <a id="5223" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5225" href="Categories.Diagram.Cocone.html#425" class="Function">U[K].ψ</a> <a id="5232" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#5170" class="Bound">X</a> <a id="5234" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5237" href="Categories.Category.Core.html#715" class="Function">assoc</a> <a id="5243" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
          <a id="5255" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="5259" href="Categories.Diagram.Cocone.html#745" class="Function">h.arr</a> <a id="5265" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5267" href="Categories.Functor.Coalgebra.html#585" class="Field">F-Coalgebra.α</a> <a id="5281" href="Categories.Diagram.Cocone.html#588" class="Function">K.N</a> <a id="5285" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5287" href="Categories.Diagram.Cocone.html#425" class="Function">U[K].ψ</a> <a id="5294" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#5170" class="Bound">X</a> <a id="5296" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5299" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="5307" class="Symbol">(</a><a id="5308" href="Categories.Diagram.Cocone.html#425" class="Function">K.ψ</a> <a id="5312" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#5170" class="Bound">X</a><a id="5313" class="Symbol">)</a> <a id="5315" class="Symbol">.</a><a id="5316" href="Categories.Functor.Coalgebra.html#1433" class="Field">commutes</a> <a id="5325" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
          <a id="5337" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="5341" href="Categories.Diagram.Cocone.html#745" class="Function">h.arr</a> <a id="5347" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5349" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="5353" class="Symbol">(</a><a id="5354" href="Categories.Diagram.Cocone.html#425" class="Function">U[K].ψ</a> <a id="5361" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#5170" class="Bound">X</a><a id="5362" class="Symbol">)</a> <a id="5364" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5366" href="Categories.Functor.Coalgebra.html#585" class="Field">F-Coalgebra.α</a> <a id="5380" class="Symbol">(</a><a id="5381" href="Categories.Functor.Core.html#797" class="Function">J.₀</a> <a id="5385" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#5170" class="Bound">X</a><a id="5386" class="Symbol">)</a> <a id="5388" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="5391" href="Categories.Morphism.Reasoning.Core.html#3605" class="Function">pushˡ</a> <a id="5397" href="Categories.Functor.Core.html#565" class="Field">F.homomorphism</a> <a id="5412" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
          <a id="5424" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="5428" class="Symbol">(</a><a id="5429" href="Categories.Diagram.Cocone.html#745" class="Function">h.arr</a> <a id="5435" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5437" href="Categories.Diagram.Cocone.html#425" class="Function">U[K].ψ</a> <a id="5444" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#5170" class="Bound">X</a><a id="5445" class="Symbol">)</a> <a id="5447" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5449" href="Categories.Functor.Coalgebra.html#585" class="Field">F-Coalgebra.α</a> <a id="5463" class="Symbol">(</a><a id="5464" href="Categories.Functor.Core.html#797" class="Function">J.₀</a> <a id="5468" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#5170" class="Bound">X</a><a id="5469" class="Symbol">)</a> <a id="5471" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5474" href="Categories.Functor.Core.html#696" class="Field">F.F-resp-≈</a> <a id="5485" href="Categories.Diagram.Cocone.html#770" class="Function">h.commute</a> <a id="5495" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="5503" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
          <a id="5515" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="5519" class="Symbol">(</a><a id="5520" href="Categories.Diagram.Cocone.html#425" class="Function">Cocone.ψ</a> <a id="5529" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#3854" class="Function Operator">U[</a> <a id="5532" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#4103" class="Bound">K&#39;</a> <a id="5535" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#3854" class="Function Operator">]</a> <a id="5537" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#5170" class="Bound">X</a><a id="5538" class="Symbol">)</a> <a id="5540" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5542" href="Categories.Functor.Coalgebra.html#585" class="Field">F-Coalgebra.α</a> <a id="5556" class="Symbol">(</a><a id="5557" href="Categories.Functor.Core.html#797" class="Function">J.₀</a> <a id="5561" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#5170" class="Bound">X</a><a id="5562" class="Symbol">)</a> <a id="5564" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
        <a id="5574" class="Symbol">}</a>

<a id="F-Coalgebras-Lift-Cocone"></a><a id="5577" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#5577" class="Function">F-Coalgebras-Lift-Cocone</a> <a id="5602" class="Symbol">:</a> <a id="5604" class="Symbol">{</a><a id="5605" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#5605" class="Bound">o&#39;</a> <a id="5608" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#5608" class="Bound">ℓ&#39;</a> <a id="5611" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#5611" class="Bound">e&#39;</a> <a id="5614" class="Symbol">:</a> <a id="5616" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="5621" class="Symbol">}</a> <a id="5623" class="Symbol">→</a> <a id="5625" class="Symbol">{</a><a id="5626" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#5626" class="Bound">D</a> <a id="5628" class="Symbol">:</a> <a id="5630" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="5639" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#5605" class="Bound">o&#39;</a> <a id="5642" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#5608" class="Bound">ℓ&#39;</a> <a id="5645" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#5611" class="Bound">e&#39;</a><a id="5647" class="Symbol">}</a> <a id="5649" class="Symbol">→</a> <a id="5651" class="Symbol">(</a><a id="5652" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#5652" class="Bound">J</a> <a id="5654" class="Symbol">:</a> <a id="5656" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="5664" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#5626" class="Bound">D</a> <a id="5666" class="Symbol">(</a><a id="5667" href="Categories.Category.Construction.F-Coalgebras.html#598" class="Function">F-Coalgebras</a> <a id="5680" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#382" class="Bound">F</a><a id="5681" class="Symbol">))</a>
  <a id="5686" class="Symbol">→</a> <a id="5688" href="Categories.Diagram.Colimit.html#961" class="Record">Colimit</a> <a id="5696" class="Symbol">(</a><a id="5697" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#947" class="Function">forget-Coalgebra</a> <a id="5714" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="5717" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#5652" class="Bound">J</a><a id="5718" class="Symbol">)</a> <a id="5720" class="Symbol">→</a> <a id="5722" href="Categories.Diagram.Cocone.html#534" class="Record">Cocone</a> <a id="5729" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#5652" class="Bound">J</a>
<a id="5731" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#5577" class="Function">F-Coalgebras-Lift-Cocone</a> <a id="5756" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#5756" class="Bound">J</a> <a id="5758" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#5758" class="Bound">colim</a> <a id="5764" class="Symbol">=</a> <a id="5766" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#7044" class="Function">J-cocone</a>
  <a id="5777" class="Keyword">where</a>
    <a id="5787" class="Keyword">module</a> <a id="5794" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#5794" class="Module">J</a> <a id="5796" class="Symbol">=</a> <a id="5798" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="5806" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#5756" class="Bound">J</a>
    <a id="5812" class="Keyword">module</a> <a id="5819" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#5819" class="Module">colim</a> <a id="5825" class="Symbol">=</a> <a id="5827" href="Categories.Diagram.Colimit.html#961" class="Module">Colimit</a> <a id="5835" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#5758" class="Bound">colim</a>
    <a id="5845" class="Comment">-- Question: why does the following line work but not `K = colim.initial.⊥.N`?</a>
    <a id="5928" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#5928" class="Function">K</a> <a id="5930" class="Symbol">=</a> <a id="5932" href="Categories.Diagram.Cocone.html#588" class="Field">Cocone.N</a> <a id="5941" href="Categories.Diagram.Colimit.html#1122" class="Function">colim.initial.⊥</a>
    <a id="5961" class="Comment">-- for the coalgebra on K, we define a cocone with tip &#39;FK:&#39;</a>
    <a id="6026" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#6026" class="Function">FK-cocone</a> <a id="6036" class="Symbol">:</a> <a id="6038" href="Categories.Diagram.Cocone.html#534" class="Record">Cocone</a> <a id="6045" class="Symbol">(</a><a id="6046" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#947" class="Function">forget-Coalgebra</a> <a id="6063" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="6066" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#5756" class="Bound">J</a><a id="6067" class="Symbol">)</a>
    <a id="6073" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#6026" class="Function">FK-cocone</a> <a id="6083" class="Symbol">=</a> <a id="6085" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#2546" class="Function">apply-F-to-Cocone-coapex</a> <a id="6110" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#5756" class="Bound">J</a> <a id="6112" href="Categories.Diagram.Colimit.html#1122" class="Function">colim.colimit</a>

    <a id="6131" class="Comment">-- and we then use the universal property of K to define a coalgebra on K.</a>
    <a id="6210" class="Comment">-- for that, we first use the universal property:</a>
    <a id="6264" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#6264" class="Function">cocone-morph</a> <a id="6277" class="Symbol">:</a> <a id="6279" href="Categories.Diagram.Cocone.html#684" class="Record">Cocone⇒</a> <a id="6287" class="Symbol">_</a> <a id="6289" href="Categories.Diagram.Colimit.html#1122" class="Function">colim.initial.⊥</a> <a id="6305" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#6026" class="Function">FK-cocone</a>
    <a id="6319" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#6264" class="Function">cocone-morph</a> <a id="6332" class="Symbol">=</a> <a id="6334" href="Categories.Object.Initial.html#478" class="Field">IsInitial.¡</a> <a id="6346" href="Categories.Object.Initial.html#816" class="Function">colim.initial.⊥-is-initial</a>
    <a id="6377" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#6377" class="Function">k</a> <a id="6379" class="Symbol">:</a> <a id="6381" href="Categories.Functor.Coalgebra.html#346" class="Function">F-Coalgebra-on</a> <a id="6396" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#382" class="Bound">F</a> <a id="6398" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#5928" class="Function">K</a>
    <a id="6404" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#6377" class="Function">k</a> <a id="6406" class="Symbol">=</a> <a id="6408" href="Categories.Diagram.Cocone.html#745" class="Field">Cocone⇒.arr</a> <a id="6420" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#6264" class="Function">cocone-morph</a>

    <a id="6438" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#6438" class="Function">K,k</a> <a id="6442" class="Symbol">:</a> <a id="6444" href="Categories.Functor.Coalgebra.html#483" class="Record">F-Coalgebra</a> <a id="6456" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#382" class="Bound">F</a>
    <a id="6462" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#6438" class="Function">K,k</a> <a id="6466" class="Symbol">=</a> <a id="6468" class="Keyword">record</a> <a id="6475" class="Symbol">{</a> <a id="6477" href="Categories.Functor.Coalgebra.html#571" class="Field">A</a> <a id="6479" class="Symbol">=</a> <a id="6481" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#5928" class="Function">K</a> <a id="6483" class="Symbol">;</a> <a id="6485" href="Categories.Functor.Coalgebra.html#585" class="Field">α</a> <a id="6487" class="Symbol">=</a> <a id="6489" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#6377" class="Function">k</a> <a id="6491" class="Symbol">}</a>

    <a id="6498" class="Comment">-- the colimit injections/projections are all coalgebra morphisms:</a>
    <a id="6569" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#6569" class="Function">coalg-inj</a> <a id="6579" class="Symbol">:</a> <a id="6581" class="Symbol">∀</a> <a id="6583" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#6583" class="Bound">A</a> <a id="6585" class="Symbol">→</a> <a id="6587" href="Categories.Functor.Coalgebra.html#1350" class="Record">F-Coalgebra-Morphism</a> <a id="6608" class="Symbol">(</a><a id="6609" href="Categories.Functor.Core.html#432" class="Function">J.F₀</a> <a id="6614" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#6583" class="Bound">A</a><a id="6615" class="Symbol">)</a> <a id="6617" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#6438" class="Function">K,k</a>
    <a id="6625" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#6569" class="Function">coalg-inj</a> <a id="6635" class="Symbol">=</a> <a id="6637" class="Symbol">λ</a> <a id="6639" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#6639" class="Bound">A,α</a> <a id="6643" class="Symbol">→</a>
      <a id="6651" class="Keyword">let</a>
        <a id="6663" class="Keyword">open</a> <a id="6668" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="6676" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#382" class="Bound">F</a>
        <a id="6686" class="Keyword">open</a> <a id="6691" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="6700" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#354" class="Bound">𝒞</a>
        <a id="6710" class="Keyword">open</a> <a id="6715" href="Categories.Functor.Coalgebra.html#483" class="Module">F-Coalgebra</a> <a id="6727" class="Symbol">(</a><a id="6728" href="Categories.Functor.Core.html#432" class="Function">J.F₀</a> <a id="6733" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#6639" class="Bound">A,α</a><a id="6736" class="Symbol">)</a>
        <a id="6746" class="Keyword">open</a> <a id="6751" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
      <a id="6770" class="Keyword">in</a>
      <a id="6779" class="Keyword">record</a> <a id="6786" class="Symbol">{</a>
      <a id="6794" class="Comment">-- the underlying morphism is just the ordinary colimit injection</a>
      <a id="6866" href="Categories.Functor.Coalgebra.html#1411" class="Field">f</a> <a id="6868" class="Symbol">=</a> <a id="6870" href="Categories.Diagram.Colimit.html#1204" class="Function">colim.proj</a> <a id="6881" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#6639" class="Bound">A,α</a> <a id="6885" class="Symbol">;</a>
      <a id="6893" href="Categories.Functor.Coalgebra.html#1433" class="Field">commutes</a> <a id="6902" class="Symbol">=</a>
          <a id="6914" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
          <a id="6930" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#6377" class="Function">k</a> <a id="6932" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6934" href="Categories.Diagram.Colimit.html#1204" class="Function">colim.proj</a> <a id="6945" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#6639" class="Bound">A,α</a>   <a id="6951" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="6954" href="Categories.Diagram.Cocone.html#770" class="Field">Cocone⇒.commute</a> <a id="6970" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#6264" class="Function">cocone-morph</a> <a id="6983" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
          <a id="6995" href="Categories.Functor.Core.html#455" class="Function">F₁</a> <a id="6998" class="Symbol">(</a><a id="6999" href="Categories.Diagram.Colimit.html#1204" class="Function">colim.proj</a> <a id="7010" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#6639" class="Bound">A,α</a><a id="7013" class="Symbol">)</a> <a id="7015" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7017" href="Categories.Functor.Coalgebra.html#585" class="Function">α</a>
          <a id="7029" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
      <a id="7037" class="Symbol">}</a>

    <a id="7044" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#7044" class="Function">J-cocone</a> <a id="7053" class="Symbol">:</a> <a id="7055" href="Categories.Diagram.Cocone.html#534" class="Record">Cocone</a> <a id="7062" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#5756" class="Bound">J</a>
    <a id="7068" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#7044" class="Function">J-cocone</a> <a id="7077" class="Symbol">=</a> <a id="7079" class="Keyword">record</a> <a id="7086" class="Symbol">{</a> <a id="7088" href="Categories.Diagram.Cocone.html#604" class="Field">coapex</a> <a id="7095" class="Symbol">=</a> <a id="7097" class="Keyword">record</a> <a id="7104" class="Symbol">{</a>
      <a id="7112" href="Categories.Diagram.Cocone.html#425" class="Field">ψ</a> <a id="7114" class="Symbol">=</a> <a id="7116" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#6569" class="Function">coalg-inj</a> <a id="7126" class="Symbol">;</a>
      <a id="7134" href="Categories.Diagram.Cocone.html#471" class="Field">commute</a> <a id="7142" class="Symbol">=</a> <a id="7144" href="Categories.Diagram.Cocone.html#471" class="Function">Cocone.commute</a> <a id="7159" href="Categories.Diagram.Colimit.html#1122" class="Function">colim.initial.⊥</a>
      <a id="7181" class="Symbol">}</a> <a id="7183" class="Symbol">}</a>

<a id="F-Coalgebras-Colimit-Carrier-Limitting"></a><a id="7186" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#7186" class="Function">F-Coalgebras-Colimit-Carrier-Limitting</a> <a id="7225" class="Symbol">:</a> <a id="7227" class="Symbol">{</a><a id="7228" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#7228" class="Bound">o&#39;</a> <a id="7231" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#7231" class="Bound">ℓ&#39;</a> <a id="7234" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#7234" class="Bound">e&#39;</a> <a id="7237" class="Symbol">:</a> <a id="7239" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="7244" class="Symbol">}</a> <a id="7246" class="Symbol">→</a> <a id="7248" class="Symbol">{</a><a id="7249" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#7249" class="Bound">D</a> <a id="7251" class="Symbol">:</a> <a id="7253" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="7262" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#7228" class="Bound">o&#39;</a> <a id="7265" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#7231" class="Bound">ℓ&#39;</a> <a id="7268" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#7234" class="Bound">e&#39;</a><a id="7270" class="Symbol">}</a> <a id="7272" class="Symbol">→</a> <a id="7274" class="Symbol">(</a><a id="7275" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#7275" class="Bound">J</a> <a id="7277" class="Symbol">:</a> <a id="7279" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="7287" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#7249" class="Bound">D</a> <a id="7289" class="Symbol">(</a><a id="7290" href="Categories.Category.Construction.F-Coalgebras.html#598" class="Function">F-Coalgebras</a> <a id="7303" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#382" class="Bound">F</a><a id="7304" class="Symbol">))</a>
        <a id="7315" class="Symbol">→</a> <a id="7317" class="Symbol">(</a><a id="7318" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#7318" class="Bound">colim</a> <a id="7324" class="Symbol">:</a> <a id="7326" href="Categories.Diagram.Colimit.html#961" class="Record">Colimit</a> <a id="7334" class="Symbol">(</a><a id="7335" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#947" class="Function">forget-Coalgebra</a> <a id="7352" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="7355" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#7275" class="Bound">J</a><a id="7356" class="Symbol">))</a>
        <a id="7367" class="Symbol">→</a> <a id="7369" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#1340" class="Function">IsLimitting</a> <a id="7381" class="Symbol">(</a><a id="7382" href="Categories.Diagram.Cocone.Properties.html#856" class="Function">F-map-Coconeˡ</a> <a id="7396" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#947" class="Function">forget-Coalgebra</a> <a id="7413" class="Symbol">(</a><a id="7414" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#5577" class="Function">F-Coalgebras-Lift-Cocone</a> <a id="7439" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#7275" class="Bound">J</a> <a id="7441" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#7318" class="Bound">colim</a><a id="7446" class="Symbol">))</a>
<a id="7449" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#7186" class="Function">F-Coalgebras-Colimit-Carrier-Limitting</a> <a id="7488" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#7488" class="Bound">J</a> <a id="7490" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#7490" class="Bound">colim</a> <a id="7496" class="Symbol">=</a>
      <a id="7504" class="Keyword">record</a> <a id="7511" class="Symbol">{</a>
        <a id="7521" href="Categories.Object.Initial.html#478" class="Field">¡</a> <a id="7523" class="Symbol">=</a> <a id="7525" class="Symbol">λ</a> <a id="7527" class="Symbol">{</a><a id="7528" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#7528" class="Bound">K&#39;</a><a id="7530" class="Symbol">}</a> <a id="7532" class="Symbol">→</a>
          <a id="7544" class="Keyword">record</a> <a id="7551" class="Symbol">{</a>
            <a id="7565" href="Categories.Diagram.Cocone.html#745" class="Field">arr</a> <a id="7569" class="Symbol">=</a> <a id="7571" href="Categories.Diagram.Colimit.html#1313" class="Function">colim.rep</a> <a id="7581" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#7528" class="Bound">K&#39;</a> <a id="7584" class="Symbol">;</a>
            <a id="7598" href="Categories.Diagram.Cocone.html#770" class="Field">commute</a> <a id="7606" class="Symbol">=</a> <a id="7608" href="Categories.Diagram.Colimit.html#1692" class="Function">colim.commute</a> <a id="7622" class="Symbol">}</a> <a id="7624" class="Symbol">;</a>
        <a id="7634" href="Categories.Object.Initial.html#506" class="Field">¡-unique</a> <a id="7643" class="Symbol">=</a> <a id="7645" class="Symbol">λ</a> <a id="7647" class="Symbol">{</a><a id="7648" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#7648" class="Bound">K&#39;</a><a id="7650" class="Symbol">}</a> <a id="7652" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#7652" class="Bound">f</a> <a id="7654" class="Symbol">→</a>
          <a id="7666" class="Keyword">let</a>
            <a id="7682" class="Comment">-- we need to unfold/fold the definitions a bit:</a>
            <a id="7743" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#7743" class="Bound">f&#39;</a> <a id="7746" class="Symbol">:</a> <a id="7748" href="Categories.Diagram.Cocone.html#684" class="Record">Cocone⇒</a> <a id="7756" class="Symbol">_</a> <a id="7758" href="Categories.Diagram.Colimit.html#1122" class="Function">colim.colimit</a> <a id="7772" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#7648" class="Bound">K&#39;</a>
            <a id="7787" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#7743" class="Bound">f&#39;</a> <a id="7790" class="Symbol">=</a> <a id="7792" class="Keyword">record</a> <a id="7799" class="Symbol">{</a> <a id="7801" href="Categories.Diagram.Cocone.html#745" class="Field">arr</a> <a id="7805" class="Symbol">=</a> <a id="7807" href="Categories.Diagram.Cocone.html#745" class="Field">Cocone⇒.arr</a> <a id="7819" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#7652" class="Bound">f</a> <a id="7821" class="Symbol">;</a> <a id="7823" href="Categories.Diagram.Cocone.html#770" class="Field">commute</a> <a id="7831" class="Symbol">=</a> <a id="7833" href="Categories.Diagram.Cocone.html#770" class="Field">Cocone⇒.commute</a> <a id="7849" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#7652" class="Bound">f</a> <a id="7851" class="Symbol">}</a>
            <a id="7865" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#7865" class="Bound">eq</a> <a id="7868" class="Symbol">:</a> <a id="7870" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#354" class="Bound">𝒞</a> <a id="7872" href="Categories.Category.html#609" class="Function Operator">[</a> <a id="7874" href="Categories.Diagram.Cocone.html#745" class="Field">Cocone⇒.arr</a> <a id="7886" class="Symbol">(</a><a id="7887" href="Categories.Object.Initial.html#478" class="Function">colim.initial.¡</a> <a id="7903" class="Symbol">{</a><a id="7904" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#7648" class="Bound">K&#39;</a><a id="7906" class="Symbol">})</a> <a id="7909" href="Categories.Category.html#609" class="Function Operator">≈</a> <a id="7911" href="Categories.Diagram.Cocone.html#745" class="Field">Cocone⇒.arr</a> <a id="7923" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#7743" class="Bound">f&#39;</a> <a id="7926" href="Categories.Category.html#609" class="Function Operator">]</a>
            <a id="7940" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#7865" class="Bound">eq</a> <a id="7943" class="Symbol">=</a> <a id="7945" href="Categories.Object.Initial.html#506" class="Function">colim.initial.¡-unique</a> <a id="7968" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#7743" class="Bound">f&#39;</a>
          <a id="7981" class="Keyword">in</a>
          <a id="7994" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#7865" class="Bound">eq</a>
          <a id="8007" class="Symbol">}</a>
      <a id="8015" class="Keyword">where</a>
        <a id="8029" class="Keyword">module</a> <a id="8036" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#8036" class="Module">J</a> <a id="8038" class="Symbol">=</a> <a id="8040" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="8048" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#7488" class="Bound">J</a>
        <a id="8058" class="Keyword">module</a> <a id="8065" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#8065" class="Module">colim</a> <a id="8071" class="Symbol">=</a> <a id="8073" href="Categories.Diagram.Colimit.html#961" class="Module">Colimit</a> <a id="8081" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#7490" class="Bound">colim</a>
        <a id="8095" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#8095" class="Function">J-cocone</a> <a id="8104" class="Symbol">:</a> <a id="8106" href="Categories.Diagram.Cocone.html#534" class="Record">Cocone</a> <a id="8113" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#7488" class="Bound">J</a>
        <a id="8123" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#8095" class="Function">J-cocone</a> <a id="8132" class="Symbol">=</a> <a id="8134" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#5577" class="Function">F-Coalgebras-Lift-Cocone</a> <a id="8159" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#7488" class="Bound">J</a> <a id="8161" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#7490" class="Bound">colim</a>


<a id="F-Coalgebras-Colimit"></a><a id="8169" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#8169" class="Function">F-Coalgebras-Colimit</a> <a id="8190" class="Symbol">:</a> <a id="8192" class="Symbol">{</a><a id="8193" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#8193" class="Bound">o&#39;</a> <a id="8196" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#8196" class="Bound">ℓ&#39;</a> <a id="8199" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#8199" class="Bound">e&#39;</a> <a id="8202" class="Symbol">:</a> <a id="8204" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="8209" class="Symbol">}</a> <a id="8211" class="Symbol">→</a> <a id="8213" class="Symbol">{</a><a id="8214" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#8214" class="Bound">D</a> <a id="8216" class="Symbol">:</a> <a id="8218" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="8227" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#8193" class="Bound">o&#39;</a> <a id="8230" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#8196" class="Bound">ℓ&#39;</a> <a id="8233" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#8199" class="Bound">e&#39;</a><a id="8235" class="Symbol">}</a> <a id="8237" class="Symbol">→</a> <a id="8239" class="Symbol">(</a><a id="8240" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#8240" class="Bound">J</a> <a id="8242" class="Symbol">:</a> <a id="8244" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="8252" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#8214" class="Bound">D</a> <a id="8254" class="Symbol">(</a><a id="8255" href="Categories.Category.Construction.F-Coalgebras.html#598" class="Function">F-Coalgebras</a> <a id="8268" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#382" class="Bound">F</a><a id="8269" class="Symbol">))</a>
        <a id="8280" class="Symbol">→</a> <a id="8282" href="Categories.Diagram.Colimit.html#961" class="Record">Colimit</a> <a id="8290" class="Symbol">(</a><a id="8291" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#947" class="Function">forget-Coalgebra</a> <a id="8308" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="8311" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#8240" class="Bound">J</a><a id="8312" class="Symbol">)</a> <a id="8314" class="Symbol">→</a> <a id="8316" href="Categories.Diagram.Colimit.html#961" class="Record">Colimit</a> <a id="8324" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#8240" class="Bound">J</a>
<a id="8326" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#8169" class="Function">F-Coalgebras-Colimit</a> <a id="8347" class="Symbol">{</a><a id="8348" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#8348" class="Bound">o&#39;</a><a id="8350" class="Symbol">}</a> <a id="8352" class="Symbol">{</a><a id="8353" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#8353" class="Bound">ℓ&#39;</a><a id="8355" class="Symbol">}</a> <a id="8357" class="Symbol">{</a><a id="8358" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#8358" class="Bound">e&#39;</a><a id="8360" class="Symbol">}</a> <a id="8362" class="Symbol">{</a><a id="8363" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#8363" class="Bound">D</a><a id="8364" class="Symbol">}</a> <a id="8366" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#8366" class="Bound">J</a> <a id="8368" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#8368" class="Bound">colim</a> <a id="8374" class="Symbol">=</a>
  <a id="8378" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#1493" class="Function">Colimit-from-prop</a>
    <a id="8400" class="Symbol">(</a><a id="8401" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#2959" class="Function">F-Coalgebras-Limitting-Cocone</a> <a id="8431" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#8366" class="Bound">J</a> <a id="8433" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#8514" class="Function">J-cocone</a>
      <a id="8448" class="Symbol">(</a><a id="8449" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#7186" class="Function">F-Coalgebras-Colimit-Carrier-Limitting</a> <a id="8488" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#8366" class="Bound">J</a> <a id="8490" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#8368" class="Bound">colim</a><a id="8495" class="Symbol">))</a>
  <a id="8500" class="Keyword">where</a>
        <a id="8514" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#8514" class="Function">J-cocone</a> <a id="8523" class="Symbol">:</a> <a id="8525" href="Categories.Diagram.Cocone.html#534" class="Record">Cocone</a> <a id="8532" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#8366" class="Bound">J</a>
        <a id="8542" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#8514" class="Function">J-cocone</a> <a id="8551" class="Symbol">=</a> <a id="8553" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#5577" class="Function">F-Coalgebras-Lift-Cocone</a> <a id="8578" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#8366" class="Bound">J</a> <a id="8580" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#8368" class="Bound">colim</a>

<a id="F-Coalgebras-Cocomplete"></a><a id="8587" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#8587" class="Function">F-Coalgebras-Cocomplete</a> <a id="8611" class="Symbol">:</a> <a id="8613" class="Symbol">(</a><a id="8614" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#8614" class="Bound">o&#39;</a> <a id="8617" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#8617" class="Bound">ℓ&#39;</a> <a id="8620" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#8620" class="Bound">e&#39;</a> <a id="8623" class="Symbol">:</a> <a id="8625" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="8630" class="Symbol">)</a> <a id="8632" class="Symbol">→</a> <a id="8634" href="Categories.Category.Cocomplete.html#253" class="Function">Cocomplete</a> <a id="8645" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#8614" class="Bound">o&#39;</a> <a id="8648" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#8617" class="Bound">ℓ&#39;</a> <a id="8651" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#8620" class="Bound">e&#39;</a> <a id="8654" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#354" class="Bound">𝒞</a> <a id="8656" class="Symbol">→</a> <a id="8658" href="Categories.Category.Cocomplete.html#253" class="Function">Cocomplete</a> <a id="8669" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#8614" class="Bound">o&#39;</a> <a id="8672" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#8617" class="Bound">ℓ&#39;</a> <a id="8675" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#8620" class="Bound">e&#39;</a> <a id="8678" class="Symbol">(</a><a id="8679" href="Categories.Category.Construction.F-Coalgebras.html#598" class="Function">F-Coalgebras</a> <a id="8692" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#382" class="Bound">F</a><a id="8693" class="Symbol">)</a>
<a id="8695" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#8587" class="Function">F-Coalgebras-Cocomplete</a> <a id="8719" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#8719" class="Bound">o&#39;</a> <a id="8722" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#8722" class="Bound">ℓ&#39;</a> <a id="8725" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#8725" class="Bound">e&#39;</a> <a id="8728" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#8728" class="Bound">C-Cocomplete</a> <a id="8741" class="Symbol">{</a><a id="8742" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#8742" class="Bound">D</a><a id="8743" class="Symbol">}</a> <a id="8745" class="Symbol">=</a> <a id="8747" class="Symbol">λ</a> <a id="8749" class="Symbol">(</a><a id="8750" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#8750" class="Bound">J</a> <a id="8752" class="Symbol">:</a> <a id="8754" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="8762" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#8742" class="Bound">D</a> <a id="8764" class="Symbol">(</a><a id="8765" href="Categories.Category.Construction.F-Coalgebras.html#598" class="Function">F-Coalgebras</a> <a id="8778" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#382" class="Bound">F</a><a id="8779" class="Symbol">))</a> <a id="8782" class="Symbol">→</a>
  <a id="8786" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#8169" class="Function">F-Coalgebras-Colimit</a> <a id="8807" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#8750" class="Bound">J</a> <a id="8809" class="Symbol">(</a><a id="8810" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#8728" class="Bound">C-Cocomplete</a> <a id="8823" class="Symbol">(</a><a id="8824" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#947" class="Function">forget-Coalgebra</a> <a id="8841" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="8844" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#8750" class="Bound">J</a><a id="8845" class="Symbol">))</a>
</pre></body></html>

==> anc/html/Batteries.Diagram.Colimit.Setoids-Choice.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Batteries.Diagram.Colimit.Setoids-Choice</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>
<a id="36" class="Keyword">module</a> <a id="43" href="Batteries.Diagram.Colimit.Setoids-Choice.html" class="Module">Batteries.Diagram.Colimit.Setoids-Choice</a> <a id="84" class="Keyword">where</a>

<a id="91" class="Keyword">open</a> <a id="96" class="Keyword">import</a> <a id="103" href="Level.html" class="Module">Level</a>
<a id="109" class="Keyword">open</a> <a id="114" class="Keyword">import</a> <a id="121" href="Relation.Binary.html" class="Module">Relation.Binary</a> <a id="137" class="Keyword">using</a> <a id="143" class="Symbol">(</a><a id="144" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="150" class="Symbol">;</a> <a id="152" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a><a id="160" class="Symbol">;</a> <a id="162" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="165" class="Symbol">)</a>
<a id="167" class="Keyword">open</a> <a id="172" class="Keyword">import</a> <a id="179" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html" class="Module">Relation.Binary.Construct.Closure.SymmetricTransitive</a> <a id="233" class="Symbol">as</a> <a id="236" class="Module">ST</a> <a id="239" class="Keyword">using</a> <a id="245" class="Symbol">(</a><a id="246" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#797" class="Datatype">Plus⇔</a><a id="251" class="Symbol">;</a> <a id="253" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2150" class="Function">minimal</a><a id="260" class="Symbol">)</a>
<a id="262" class="Keyword">open</a> <a id="267" class="Keyword">import</a> <a id="274" href="Agda.Builtin.Equality.html" class="Module">Agda.Builtin.Equality</a> <a id="296" class="Keyword">using</a> <a id="302" class="Symbol">(</a><a id="303" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="306" class="Symbol">)</a> <a id="308" class="Keyword">renaming</a> <a id="317" class="Symbol">(</a><a id="318" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="323" class="Symbol">to</a> <a id="326" class="InductiveConstructor">refl-by-def</a><a id="337" class="Symbol">)</a>

<a id="340" class="Keyword">open</a> <a id="345" class="Keyword">import</a> <a id="352" href="Agda.Builtin.Sigma.html" class="Module">Agda.Builtin.Sigma</a>
<a id="371" class="Keyword">open</a> <a id="376" class="Keyword">import</a> <a id="383" href="Data.Product.html" class="Module">Data.Product</a>
<a id="396" class="Keyword">open</a> <a id="401" class="Keyword">import</a> <a id="408" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="432" class="Keyword">using</a> <a id="438" class="Symbol">(</a><a id="439" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="445" class="Symbol">)</a>
<a id="447" class="Keyword">open</a> <a id="452" class="Keyword">import</a> <a id="459" href="Function.Bundles.html" class="Module">Function.Bundles</a>

<a id="477" class="Keyword">open</a> <a id="482" class="Keyword">import</a> <a id="489" href="Categories.Category.html" class="Module">Categories.Category</a> <a id="509" class="Keyword">using</a> <a id="515" class="Symbol">(</a><a id="516" href="Categories.Category.Core.html#442" class="Record">Category</a><a id="524" class="Symbol">;</a> <a id="526" href="Categories.Category.html#502" class="Function Operator">_[_,_]</a><a id="532" class="Symbol">;</a> <a id="534" href="Categories.Category.html#609" class="Function Operator">_[_≈_]</a><a id="540" class="Symbol">;</a> <a id="542" href="Categories.Category.html#700" class="Function Operator">_[_∘_]</a><a id="548" class="Symbol">)</a>
<a id="550" class="Keyword">open</a> <a id="555" class="Keyword">import</a> <a id="562" href="Categories.Functor.html" class="Module">Categories.Functor</a>
<a id="581" class="Keyword">open</a> <a id="586" class="Keyword">import</a> <a id="593" href="Categories.Category.Instance.Setoids.html" class="Module">Categories.Category.Instance.Setoids</a>
<a id="630" class="Keyword">open</a> <a id="635" class="Keyword">import</a> <a id="642" href="Categories.Category.Cocomplete.html" class="Module">Categories.Category.Cocomplete</a>
<a id="673" class="Keyword">open</a> <a id="678" class="Keyword">import</a> <a id="685" href="Categories.Diagram.Cocone.html" class="Module">Categories.Diagram.Cocone</a>
<a id="711" class="Keyword">open</a> <a id="716" class="Keyword">import</a> <a id="723" href="Categories.Diagram.Colimit.html" class="Module">Categories.Diagram.Colimit</a>
<a id="750" class="Keyword">open</a> <a id="755" class="Keyword">import</a> <a id="762" href="Categories.Object.Initial.html" class="Module">Categories.Object.Initial</a>
<a id="788" class="Keyword">import</a> <a id="795" href="Relation.Binary.Reasoning.Setoid.html" class="Module">Relation.Binary.Reasoning.Setoid</a> <a id="828" class="Symbol">as</a> <a id="831" class="Module">SetoidR</a>
<a id="839" class="Keyword">open</a> <a id="844" class="Keyword">import</a> <a id="851" href="Categories.Category.Construction.Cocones.html" class="Module">Categories.Category.Construction.Cocones</a> <a id="892" class="Keyword">using</a> <a id="898" class="Symbol">(</a><a id="899" href="Categories.Category.Construction.Cocones.html#731" class="Function">Cocones</a><a id="906" class="Symbol">)</a>
<a id="908" class="Keyword">open</a> <a id="913" class="Keyword">import</a> <a id="920" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html" class="Module">Categories.Category.Instance.Properties.Setoids.Cocomplete</a>
<a id="979" class="Keyword">open</a> <a id="984" class="Keyword">import</a> <a id="991" href="Batteries.Diagram.Filtered.html" class="Module">Batteries.Diagram.Filtered</a>

<a id="1019" class="Keyword">open</a> <a id="1024" class="Keyword">import</a> <a id="1031" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html" class="Module">Batteries.Diagram.Colimit.Colimit-Lemmas</a> <a id="1072" class="Keyword">using</a> <a id="1078" class="Symbol">(</a><a id="1079" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#1340" class="Function">IsLimitting</a><a id="1090" class="Symbol">)</a>
<a id="1092" class="Keyword">import</a> <a id="1099" href="Categories.Category.Construction.Cocones.html" class="Module">Categories.Category.Construction.Cocones</a> <a id="1140" class="Symbol">as</a> <a id="1143" class="Module">Coc</a>
<a id="1147" class="Keyword">import</a> <a id="1154" href="Relation.Binary.Reasoning.Setoid.html" class="Module">Relation.Binary.Reasoning.Setoid</a> <a id="1187" class="Symbol">as</a> <a id="1190" class="Module">RS</a>

<a id="1194" class="Keyword">module</a> <a id="1201" href="Batteries.Diagram.Colimit.Setoids-Choice.html#1201" class="Module">_</a> <a id="1203" class="Symbol">{</a><a id="1204" href="Batteries.Diagram.Colimit.Setoids-Choice.html#1204" class="Bound">o</a> <a id="1206" href="Batteries.Diagram.Colimit.Setoids-Choice.html#1206" class="Bound">ℓ</a> <a id="1208" href="Batteries.Diagram.Colimit.Setoids-Choice.html#1208" class="Bound">e</a> <a id="1210" href="Batteries.Diagram.Colimit.Setoids-Choice.html#1210" class="Bound">c</a> <a id="1212" href="Batteries.Diagram.Colimit.Setoids-Choice.html#1212" class="Bound">ℓ&#39;</a><a id="1214" class="Symbol">}</a> <a id="1216" class="Symbol">{</a><a id="1217" href="Batteries.Diagram.Colimit.Setoids-Choice.html#1217" class="Bound">D</a> <a id="1219" class="Symbol">:</a> <a id="1221" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="1230" href="Batteries.Diagram.Colimit.Setoids-Choice.html#1204" class="Bound">o</a> <a id="1232" href="Batteries.Diagram.Colimit.Setoids-Choice.html#1206" class="Bound">ℓ</a> <a id="1234" href="Batteries.Diagram.Colimit.Setoids-Choice.html#1208" class="Bound">e</a><a id="1235" class="Symbol">}</a> <a id="1237" class="Symbol">{</a><a id="1238" href="Batteries.Diagram.Colimit.Setoids-Choice.html#1238" class="Bound">J</a> <a id="1240" class="Symbol">:</a> <a id="1242" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="1250" href="Batteries.Diagram.Colimit.Setoids-Choice.html#1217" class="Bound">D</a> <a id="1252" class="Symbol">(</a><a id="1253" href="Categories.Category.Instance.Setoids.html#555" class="Function">Setoids</a> <a id="1261" class="Symbol">(</a><a id="1262" href="Batteries.Diagram.Colimit.Setoids-Choice.html#1204" class="Bound">o</a> <a id="1264" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1266" href="Batteries.Diagram.Colimit.Setoids-Choice.html#1210" class="Bound">c</a><a id="1267" class="Symbol">)</a> <a id="1269" class="Symbol">(</a><a id="1270" href="Batteries.Diagram.Colimit.Setoids-Choice.html#1204" class="Bound">o</a> <a id="1272" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1274" href="Batteries.Diagram.Colimit.Setoids-Choice.html#1206" class="Bound">ℓ</a> <a id="1276" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1278" href="Batteries.Diagram.Colimit.Setoids-Choice.html#1210" class="Bound">c</a> <a id="1280" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1282" href="Batteries.Diagram.Colimit.Setoids-Choice.html#1212" class="Bound">ℓ&#39;</a><a id="1284" class="Symbol">))}</a> <a id="1288" class="Keyword">where</a>
  <a id="1296" class="Keyword">private</a>
    <a id="1308" href="Batteries.Diagram.Colimit.Setoids-Choice.html#1308" class="Function">construction</a> <a id="1321" class="Symbol">=</a> <a id="1323" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1953" class="Function">Setoids-Cocomplete</a> <a id="1342" href="Batteries.Diagram.Colimit.Setoids-Choice.html#1204" class="Bound">o</a> <a id="1344" href="Batteries.Diagram.Colimit.Setoids-Choice.html#1206" class="Bound">ℓ</a> <a id="1346" href="Batteries.Diagram.Colimit.Setoids-Choice.html#1208" class="Bound">e</a> <a id="1348" href="Batteries.Diagram.Colimit.Setoids-Choice.html#1210" class="Bound">c</a> <a id="1350" href="Batteries.Diagram.Colimit.Setoids-Choice.html#1212" class="Bound">ℓ&#39;</a> <a id="1353" href="Batteries.Diagram.Colimit.Setoids-Choice.html#1238" class="Bound">J</a>
    <a id="1359" class="Keyword">open</a> <a id="1364" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="1371" class="Keyword">renaming</a> <a id="1380" class="Symbol">(</a><a id="1381" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="1385" class="Symbol">to</a> <a id="1388" class="Field Operator">_[[_≈_]]</a><a id="1396" class="Symbol">)</a>
    <a id="1402" class="Keyword">module</a> <a id="1409" href="Batteries.Diagram.Colimit.Setoids-Choice.html#1409" class="Module">construction</a> <a id="1422" class="Symbol">=</a> <a id="1424" href="Categories.Diagram.Colimit.html#961" class="Module">Colimit</a> <a id="1432" href="Batteries.Diagram.Colimit.Setoids-Choice.html#1308" class="Function">construction</a>
    <a id="1449" class="Keyword">module</a> <a id="1456" href="Batteries.Diagram.Colimit.Setoids-Choice.html#1456" class="Module">D</a> <a id="1458" class="Symbol">=</a> <a id="1460" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="1469" href="Batteries.Diagram.Colimit.Setoids-Choice.html#1217" class="Bound">D</a>
    <a id="1475" class="Keyword">module</a> <a id="1482" href="Batteries.Diagram.Colimit.Setoids-Choice.html#1482" class="Module">J</a> <a id="1484" class="Symbol">=</a> <a id="1486" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="1494" href="Batteries.Diagram.Colimit.Setoids-Choice.html#1238" class="Bound">J</a>

  <a id="1499" href="Batteries.Diagram.Colimit.Setoids-Choice.html#1499" class="Function">J₀</a> <a id="1502" class="Symbol">:</a> <a id="1504" href="Categories.Category.Core.html#559" class="Function">D.Obj</a> <a id="1510" class="Symbol">→</a> <a id="1512" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1516" class="Symbol">_</a>
  <a id="1520" href="Batteries.Diagram.Colimit.Setoids-Choice.html#1499" class="Function">J₀</a> <a id="1523" href="Batteries.Diagram.Colimit.Setoids-Choice.html#1523" class="Bound">i</a> <a id="1525" class="Symbol">=</a> <a id="1527" href="Relation.Binary.Bundles.html#1298" class="Field">Setoid.Carrier</a> <a id="1542" class="Symbol">(</a><a id="1543" href="Categories.Functor.Core.html#432" class="Field">J.F₀</a> <a id="1548" href="Batteries.Diagram.Colimit.Setoids-Choice.html#1523" class="Bound">i</a><a id="1549" class="Symbol">)</a>

  <a id="1554" class="Keyword">module</a> <a id="1561" href="Batteries.Diagram.Colimit.Setoids-Choice.html#1561" class="Module">_</a> <a id="1563" class="Symbol">(</a><a id="1564" href="Batteries.Diagram.Colimit.Setoids-Choice.html#1564" class="Bound">Colim</a> <a id="1570" class="Symbol">:</a> <a id="1572" href="Categories.Diagram.Colimit.html#961" class="Record">Colimit</a> <a id="1580" href="Batteries.Diagram.Colimit.Setoids-Choice.html#1238" class="Bound">J</a><a id="1581" class="Symbol">)</a> <a id="1583" class="Keyword">where</a>
    <a id="1593" class="Comment">-- Given an element in the carrier set of a colimit,</a>
    <a id="1650" class="Comment">-- choose an object in the diagram scheme and an element in the corresponding</a>
    <a id="1732" class="Comment">-- set in the diagram:</a>
    <a id="1759" class="Keyword">module</a> <a id="1766" href="Batteries.Diagram.Colimit.Setoids-Choice.html#1766" class="Module">Colim</a> <a id="1772" class="Symbol">=</a> <a id="1774" href="Categories.Diagram.Colimit.html#961" class="Module">Colimit</a> <a id="1782" href="Batteries.Diagram.Colimit.Setoids-Choice.html#1564" class="Bound">Colim</a>
    <a id="1792" href="Batteries.Diagram.Colimit.Setoids-Choice.html#1792" class="Function">colimit-choice</a> <a id="1807" class="Symbol">:</a> <a id="1809" href="Relation.Binary.Bundles.html#1298" class="Field">Setoid.Carrier</a> <a id="1824" href="Categories.Diagram.Colimit.html#1191" class="Function">Colim.coapex</a> <a id="1837" class="Symbol">→</a> <a id="1839" href="Data.Product.Base.html#1378" class="Function">Σ[</a> <a id="1842" href="Batteries.Diagram.Colimit.Setoids-Choice.html#1842" class="Bound">i</a> <a id="1844" href="Data.Product.Base.html#1378" class="Function">∈</a> <a id="1846" href="Categories.Category.Core.html#559" class="Function">D.Obj</a> <a id="1852" href="Data.Product.Base.html#1378" class="Function">]</a> <a id="1854" class="Symbol">(</a><a id="1855" href="Relation.Binary.Bundles.html#1298" class="Field">Setoid.Carrier</a> <a id="1870" class="Symbol">(</a><a id="1871" href="Categories.Functor.Core.html#432" class="Field">J.F₀</a> <a id="1876" href="Batteries.Diagram.Colimit.Setoids-Choice.html#1842" class="Bound">i</a><a id="1877" class="Symbol">))</a>
    <a id="1884" href="Batteries.Diagram.Colimit.Setoids-Choice.html#1792" class="Function">colimit-choice</a> <a id="1899" href="Batteries.Diagram.Colimit.Setoids-Choice.html#1899" class="Bound">x</a> <a id="1901" class="Symbol">=</a>
        <a id="1911" class="Keyword">let</a>
            <a id="1927" class="Comment">-- apply the universal property to get an element in the standard</a>
            <a id="2005" class="Comment">-- setoid colimit construction!</a>
            <a id="2049" href="Batteries.Diagram.Colimit.Setoids-Choice.html#2049" class="Bound">cocone-morph</a> <a id="2062" class="Symbol">=</a> <a id="2064" href="Categories.Diagram.Colimit.html#1248" class="Function">Colim.rep-cocone</a> <a id="2081" href="Categories.Diagram.Colimit.html#1122" class="Function">construction.colimit</a>
            <a id="2114" class="Keyword">module</a> <a id="2121" href="Batteries.Diagram.Colimit.Setoids-Choice.html#2121" class="Module">cocone-morph</a> <a id="2134" class="Symbol">=</a> <a id="2136" href="Categories.Diagram.Cocone.html#684" class="Module">Cocone⇒</a> <a id="2144" href="Batteries.Diagram.Colimit.Setoids-Choice.html#2049" class="Bound">cocone-morph</a>
        <a id="2165" class="Keyword">in</a>
        <a id="2176" href="Categories.Diagram.Cocone.html#745" class="Function">cocone-morph.arr</a> <a id="2193" href="Function.Bundles.html#15492" class="Function Operator">⟨$⟩</a> <a id="2197" href="Batteries.Diagram.Colimit.Setoids-Choice.html#1899" class="Bound">x</a>

    <a id="2204" class="Comment">-- The other direction is simply the colimit injection: we just use it</a>
    <a id="2279" class="Comment">-- as a shorthand in the correctness statement.</a>
    <a id="2331" href="Batteries.Diagram.Colimit.Setoids-Choice.html#2331" class="Function">colimit-inject</a> <a id="2346" class="Symbol">:</a> <a id="2348" href="Data.Product.Base.html#1378" class="Function">Σ[</a> <a id="2351" href="Batteries.Diagram.Colimit.Setoids-Choice.html#2351" class="Bound">i</a> <a id="2353" href="Data.Product.Base.html#1378" class="Function">∈</a> <a id="2355" href="Categories.Category.Core.html#559" class="Function">D.Obj</a> <a id="2361" href="Data.Product.Base.html#1378" class="Function">]</a> <a id="2363" class="Symbol">(</a><a id="2364" href="Relation.Binary.Bundles.html#1298" class="Field">Setoid.Carrier</a> <a id="2379" class="Symbol">(</a><a id="2380" href="Categories.Functor.Core.html#432" class="Field">J.F₀</a> <a id="2385" href="Batteries.Diagram.Colimit.Setoids-Choice.html#2351" class="Bound">i</a><a id="2386" class="Symbol">))</a> <a id="2389" class="Symbol">→</a> <a id="2391" href="Relation.Binary.Bundles.html#1298" class="Field">Setoid.Carrier</a> <a id="2406" href="Categories.Diagram.Colimit.html#1191" class="Function">Colim.coapex</a>
    <a id="2423" href="Batteries.Diagram.Colimit.Setoids-Choice.html#2331" class="Function">colimit-inject</a> <a id="2438" class="Symbol">(</a><a id="2439" href="Batteries.Diagram.Colimit.Setoids-Choice.html#2439" class="Bound">i</a> <a id="2441" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2443" href="Batteries.Diagram.Colimit.Setoids-Choice.html#2443" class="Bound">elem</a><a id="2447" class="Symbol">)</a> <a id="2449" class="Symbol">=</a> <a id="2451" href="Categories.Diagram.Colimit.html#1204" class="Function">Colim.proj</a> <a id="2462" href="Batteries.Diagram.Colimit.Setoids-Choice.html#2439" class="Bound">i</a> <a id="2464" href="Function.Bundles.html#15492" class="Function Operator">⟨$⟩</a> <a id="2468" href="Batteries.Diagram.Colimit.Setoids-Choice.html#2443" class="Bound">elem</a>

    <a id="2478" class="Comment">-- The correctness of `colimit-choice`: given `x` in the colimit,</a>
    <a id="2548" class="Comment">-- if we choose some element somewhere in the diagram, then injecting</a>
    <a id="2622" class="Comment">-- it into the colimit yields `x` again:</a>

    <a id="2668" href="Batteries.Diagram.Colimit.Setoids-Choice.html#2668" class="Function">colimit-choice-correct</a> <a id="2691" class="Symbol">:</a> <a id="2693" class="Symbol">∀</a> <a id="2695" class="Symbol">{</a><a id="2696" href="Batteries.Diagram.Colimit.Setoids-Choice.html#2696" class="Bound">x</a> <a id="2698" class="Symbol">:</a> <a id="2700" href="Relation.Binary.Bundles.html#1298" class="Field">Setoid.Carrier</a> <a id="2715" href="Categories.Diagram.Colimit.html#1191" class="Function">Colim.coapex</a><a id="2727" class="Symbol">}</a> <a id="2729" class="Symbol">→</a>
                            <a id="2759" href="Categories.Diagram.Colimit.html#1191" class="Function">Colim.coapex</a> <a id="2772" href="Batteries.Diagram.Colimit.Setoids-Choice.html#1388" class="Field Operator">[[</a>
                              <a id="2805" href="Batteries.Diagram.Colimit.Setoids-Choice.html#2696" class="Bound">x</a> <a id="2807" href="Batteries.Diagram.Colimit.Setoids-Choice.html#1388" class="Field Operator">≈</a>
                                <a id="2841" href="Categories.Diagram.Colimit.html#1204" class="Function">Colim.proj</a> <a id="2852" class="Symbol">(</a><a id="2853" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2857" class="Symbol">(</a><a id="2858" href="Batteries.Diagram.Colimit.Setoids-Choice.html#1792" class="Function">colimit-choice</a> <a id="2873" href="Batteries.Diagram.Colimit.Setoids-Choice.html#2696" class="Bound">x</a><a id="2874" class="Symbol">))</a>
                                  <a id="2911" href="Function.Bundles.html#15492" class="Function Operator">⟨$⟩</a> <a id="2915" class="Symbol">(</a><a id="2916" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2920" class="Symbol">(</a><a id="2921" href="Batteries.Diagram.Colimit.Setoids-Choice.html#1792" class="Function">colimit-choice</a> <a id="2936" href="Batteries.Diagram.Colimit.Setoids-Choice.html#2696" class="Bound">x</a><a id="2937" class="Symbol">))</a> <a id="2940" href="Batteries.Diagram.Colimit.Setoids-Choice.html#1388" class="Field Operator">]]</a>
    <a id="2947" href="Batteries.Diagram.Colimit.Setoids-Choice.html#2668" class="Function">colimit-choice-correct</a> <a id="2970" class="Symbol">{</a><a id="2971" href="Batteries.Diagram.Colimit.Setoids-Choice.html#2971" class="Bound">top-level-x</a><a id="2982" class="Symbol">}</a> <a id="2984" class="Symbol">=</a>
      <a id="2992" href="Batteries.Diagram.Colimit.Setoids-Choice.html#3887" class="Function">same-cocone-morph</a>
        <a id="3018" class="Keyword">where</a>
        <a id="3032" class="Comment">-- we show the equality by the uniqueness of cocone morphisms, so we</a>
        <a id="3109" class="Comment">-- construct a couple of cocone morphisms for the above equation.</a>
        <a id="3183" class="Comment">-- 1. the identity cocone morphism:</a>
        <a id="3227" href="Batteries.Diagram.Colimit.Setoids-Choice.html#3227" class="Function">id-cmorph</a> <a id="3237" class="Symbol">:</a> <a id="3239" href="Categories.Diagram.Cocone.html#684" class="Record">Cocone⇒</a> <a id="3247" class="Symbol">_</a> <a id="3249" href="Categories.Diagram.Colimit.html#1122" class="Function">Colim.colimit</a> <a id="3263" href="Categories.Diagram.Colimit.html#1122" class="Function">Colim.colimit</a>
        <a id="3285" href="Batteries.Diagram.Colimit.Setoids-Choice.html#3227" class="Function">id-cmorph</a> <a id="3295" class="Symbol">=</a> <a id="3297" href="Categories.Category.Core.html#630" class="Field">Category.id</a> <a id="3309" class="Symbol">(</a><a id="3310" href="Categories.Category.Construction.Cocones.html#731" class="Function">Cocones</a> <a id="3318" class="Symbol">_)</a>

        <a id="3330" class="Comment">-- 2a. for another endomorphism on Colim, we first take the choice:</a>
        <a id="3406" href="Batteries.Diagram.Colimit.Setoids-Choice.html#3406" class="Function">choice-cmorph</a> <a id="3420" class="Symbol">:</a> <a id="3422" href="Categories.Diagram.Cocone.html#684" class="Record">Cocone⇒</a> <a id="3430" class="Symbol">_</a> <a id="3432" href="Categories.Diagram.Colimit.html#1122" class="Function">Colim.colimit</a> <a id="3446" href="Categories.Diagram.Colimit.html#1122" class="Function">construction.colimit</a>
        <a id="3475" href="Batteries.Diagram.Colimit.Setoids-Choice.html#3406" class="Function">choice-cmorph</a> <a id="3489" class="Symbol">=</a> <a id="3491" href="Categories.Diagram.Colimit.html#1248" class="Function">Colim.rep-cocone</a> <a id="3508" href="Categories.Diagram.Colimit.html#1122" class="Function">construction.colimit</a>

        <a id="3538" class="Comment">-- 2b. and then inject back</a>
        <a id="3574" href="Batteries.Diagram.Colimit.Setoids-Choice.html#3574" class="Function">inject-cmorph</a> <a id="3588" class="Symbol">:</a> <a id="3590" href="Categories.Diagram.Cocone.html#684" class="Record">Cocone⇒</a> <a id="3598" class="Symbol">_</a> <a id="3600" href="Categories.Diagram.Colimit.html#1122" class="Function">construction.colimit</a> <a id="3621" href="Categories.Diagram.Colimit.html#1122" class="Function">Colim.colimit</a>
        <a id="3643" href="Batteries.Diagram.Colimit.Setoids-Choice.html#3574" class="Function">inject-cmorph</a> <a id="3657" class="Symbol">=</a> <a id="3659" href="Categories.Diagram.Colimit.html#1248" class="Function">construction.rep-cocone</a> <a id="3683" href="Categories.Diagram.Colimit.html#1122" class="Function">Colim.colimit</a>
        <a id="3705" class="Keyword">module</a> <a id="3712" href="Batteries.Diagram.Colimit.Setoids-Choice.html#3712" class="Module">inject-cmorph</a> <a id="3726" class="Symbol">=</a> <a id="3728" href="Categories.Diagram.Cocone.html#684" class="Module">Cocone⇒</a> <a id="3736" href="Batteries.Diagram.Colimit.Setoids-Choice.html#3574" class="Function">inject-cmorph</a>

        <a id="3759" href="Batteries.Diagram.Colimit.Setoids-Choice.html#3759" class="Function">inject-cmorph-correct</a> <a id="3781" class="Symbol">:</a> <a id="3783" class="Symbol">∀</a> <a id="3785" href="Batteries.Diagram.Colimit.Setoids-Choice.html#3785" class="Bound">x</a> <a id="3787" class="Symbol">→</a> <a id="3789" href="Categories.Diagram.Cocone.html#745" class="Function">inject-cmorph.arr</a> <a id="3807" href="Function.Bundles.html#15492" class="Function Operator">⟨$⟩</a> <a id="3811" href="Batteries.Diagram.Colimit.Setoids-Choice.html#3785" class="Bound">x</a> <a id="3813" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3815" href="Batteries.Diagram.Colimit.Setoids-Choice.html#2331" class="Function">colimit-inject</a> <a id="3830" href="Batteries.Diagram.Colimit.Setoids-Choice.html#3785" class="Bound">x</a>
        <a id="3840" href="Batteries.Diagram.Colimit.Setoids-Choice.html#3759" class="Function">inject-cmorph-correct</a> <a id="3862" href="Batteries.Diagram.Colimit.Setoids-Choice.html#3862" class="Bound">x</a> <a id="3864" class="Symbol">=</a> <a id="3866" href="Batteries.Diagram.Colimit.Setoids-Choice.html#326" class="InductiveConstructor">refl-by-def</a>

        <a id="3887" href="Batteries.Diagram.Colimit.Setoids-Choice.html#3887" class="Function">same-cocone-morph</a> <a id="3905" class="Symbol">:</a> <a id="3907" href="Categories.Category.Construction.Cocones.html#731" class="Function">Cocones</a> <a id="3915" href="Batteries.Diagram.Colimit.Setoids-Choice.html#1238" class="Bound">J</a> <a id="3917" href="Categories.Category.html#609" class="Function Operator">[</a> <a id="3919" href="Batteries.Diagram.Colimit.Setoids-Choice.html#3227" class="Function">id-cmorph</a> <a id="3929" href="Categories.Category.html#609" class="Function Operator">≈</a> <a id="3931" class="Symbol">(</a><a id="3932" href="Categories.Category.Construction.Cocones.html#731" class="Function">Cocones</a> <a id="3940" href="Batteries.Diagram.Colimit.Setoids-Choice.html#1238" class="Bound">J</a> <a id="3942" href="Categories.Category.html#700" class="Function Operator">[</a> <a id="3944" href="Batteries.Diagram.Colimit.Setoids-Choice.html#3574" class="Function">inject-cmorph</a> <a id="3958" href="Categories.Category.html#700" class="Function Operator">∘</a> <a id="3960" href="Batteries.Diagram.Colimit.Setoids-Choice.html#3406" class="Function">choice-cmorph</a> <a id="3974" href="Categories.Category.html#700" class="Function Operator">]</a><a id="3975" class="Symbol">)</a> <a id="3977" href="Categories.Category.html#609" class="Function Operator">]</a>
        <a id="3987" href="Batteries.Diagram.Colimit.Setoids-Choice.html#3887" class="Function">same-cocone-morph</a> <a id="4005" class="Symbol">=</a>
            <a id="4019" href="Categories.Object.Initial.html#548" class="Function">Colim.initial.¡-unique₂</a>
              <a id="4057" href="Batteries.Diagram.Colimit.Setoids-Choice.html#3227" class="Function">id-cmorph</a>
              <a id="4081" class="Symbol">(</a><a id="4082" href="Categories.Category.Construction.Cocones.html#731" class="Function">Cocones</a> <a id="4090" href="Batteries.Diagram.Colimit.Setoids-Choice.html#1238" class="Bound">J</a> <a id="4092" href="Categories.Category.html#700" class="Function Operator">[</a> <a id="4094" href="Batteries.Diagram.Colimit.Setoids-Choice.html#3574" class="Function">inject-cmorph</a> <a id="4108" href="Categories.Category.html#700" class="Function Operator">∘</a> <a id="4110" href="Batteries.Diagram.Colimit.Setoids-Choice.html#3406" class="Function">choice-cmorph</a> <a id="4124" href="Categories.Category.html#700" class="Function Operator">]</a><a id="4125" class="Symbol">)</a>
</pre></body></html>

==> anc/html/Batteries.Diagram.Colimit.Setoids-Colimit.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Batteries.Diagram.Colimit.Setoids-Colimit</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>
<a id="36" class="Keyword">module</a> <a id="43" href="Batteries.Diagram.Colimit.Setoids-Colimit.html" class="Module">Batteries.Diagram.Colimit.Setoids-Colimit</a> <a id="85" class="Keyword">where</a>

<a id="92" class="Keyword">open</a> <a id="97" class="Keyword">import</a> <a id="104" href="Level.html" class="Module">Level</a>
<a id="110" class="Keyword">open</a> <a id="115" class="Keyword">import</a> <a id="122" href="Relation.Binary.html" class="Module">Relation.Binary</a> <a id="138" class="Keyword">using</a> <a id="144" class="Symbol">(</a><a id="145" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="151" class="Symbol">;</a> <a id="153" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a><a id="161" class="Symbol">;</a> <a id="163" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="166" class="Symbol">)</a>
<a id="168" class="Keyword">open</a> <a id="173" class="Keyword">import</a> <a id="180" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html" class="Module">Relation.Binary.Construct.Closure.SymmetricTransitive</a> <a id="234" class="Symbol">as</a> <a id="237" class="Module">ST</a> <a id="240" class="Keyword">using</a> <a id="246" class="Symbol">(</a><a id="247" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#797" class="Datatype">Plus⇔</a><a id="252" class="Symbol">;</a> <a id="254" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2150" class="Function">minimal</a><a id="261" class="Symbol">)</a>
<a id="263" class="Keyword">open</a> <a id="268" class="Keyword">import</a> <a id="275" href="Agda.Builtin.Equality.html" class="Module">Agda.Builtin.Equality</a> <a id="297" class="Keyword">using</a> <a id="303" class="Symbol">(</a><a id="304" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="307" class="Symbol">)</a> <a id="309" class="Keyword">renaming</a> <a id="318" class="Symbol">(</a><a id="319" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="324" class="Symbol">to</a> <a id="327" class="InductiveConstructor">refl-by-def</a><a id="338" class="Symbol">)</a>

<a id="341" class="Keyword">open</a> <a id="346" class="Keyword">import</a> <a id="353" href="Agda.Builtin.Sigma.html" class="Module">Agda.Builtin.Sigma</a>
<a id="372" class="Keyword">open</a> <a id="377" class="Keyword">import</a> <a id="384" href="Data.Product.html" class="Module">Data.Product</a>
<a id="397" class="Keyword">open</a> <a id="402" class="Keyword">import</a> <a id="409" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="433" class="Keyword">using</a> <a id="439" class="Symbol">(</a><a id="440" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="446" class="Symbol">)</a>
<a id="448" class="Keyword">open</a> <a id="453" class="Keyword">import</a> <a id="460" href="Function.Bundles.html" class="Module">Function.Bundles</a>

<a id="478" class="Keyword">open</a> <a id="483" class="Keyword">import</a> <a id="490" href="Categories.Category.html" class="Module">Categories.Category</a> <a id="510" class="Keyword">using</a> <a id="516" class="Symbol">(</a><a id="517" href="Categories.Category.Core.html#442" class="Record">Category</a><a id="525" class="Symbol">;</a> <a id="527" href="Categories.Category.html#502" class="Function Operator">_[_,_]</a><a id="533" class="Symbol">;</a> <a id="535" href="Categories.Category.html#609" class="Function Operator">_[_≈_]</a><a id="541" class="Symbol">;</a> <a id="543" href="Categories.Category.html#700" class="Function Operator">_[_∘_]</a><a id="549" class="Symbol">)</a>
<a id="551" class="Keyword">open</a> <a id="556" class="Keyword">import</a> <a id="563" href="Categories.Functor.html" class="Module">Categories.Functor</a>
<a id="582" class="Keyword">open</a> <a id="587" class="Keyword">import</a> <a id="594" href="Categories.Category.Instance.Setoids.html" class="Module">Categories.Category.Instance.Setoids</a>
<a id="631" class="Keyword">open</a> <a id="636" class="Keyword">import</a> <a id="643" href="Categories.Category.Cocomplete.html" class="Module">Categories.Category.Cocomplete</a>
<a id="674" class="Keyword">open</a> <a id="679" class="Keyword">import</a> <a id="686" href="Categories.Diagram.Cocone.html" class="Module">Categories.Diagram.Cocone</a>
<a id="712" class="Keyword">open</a> <a id="717" class="Keyword">import</a> <a id="724" href="Categories.Diagram.Colimit.html" class="Module">Categories.Diagram.Colimit</a>
<a id="751" class="Keyword">open</a> <a id="756" class="Keyword">import</a> <a id="763" href="Categories.Object.Initial.html" class="Module">Categories.Object.Initial</a>
<a id="789" class="Keyword">import</a> <a id="796" href="Relation.Binary.Reasoning.Setoid.html" class="Module">Relation.Binary.Reasoning.Setoid</a> <a id="829" class="Symbol">as</a> <a id="832" class="Module">SetoidR</a>
<a id="840" class="Keyword">open</a> <a id="845" class="Keyword">import</a> <a id="852" href="Categories.Category.Construction.Cocones.html" class="Module">Categories.Category.Construction.Cocones</a> <a id="893" class="Keyword">using</a> <a id="899" class="Symbol">(</a><a id="900" href="Categories.Category.Construction.Cocones.html#731" class="Function">Cocones</a><a id="907" class="Symbol">)</a>
<a id="909" class="Keyword">open</a> <a id="914" class="Keyword">import</a> <a id="921" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html" class="Module">Categories.Category.Instance.Properties.Setoids.Cocomplete</a>
<a id="980" class="Keyword">open</a> <a id="985" class="Keyword">import</a> <a id="992" href="Batteries.Diagram.Filtered.html" class="Module">Batteries.Diagram.Filtered</a>

<a id="1020" class="Keyword">open</a> <a id="1025" class="Keyword">import</a> <a id="1032" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html" class="Module">Batteries.Diagram.Colimit.Colimit-Lemmas</a> <a id="1073" class="Keyword">using</a> <a id="1079" class="Symbol">(</a><a id="1080" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#1340" class="Function">IsLimitting</a><a id="1091" class="Symbol">)</a>
<a id="1093" class="Keyword">import</a> <a id="1100" href="Categories.Category.Construction.Cocones.html" class="Module">Categories.Category.Construction.Cocones</a> <a id="1141" class="Symbol">as</a> <a id="1144" class="Module">Coc</a>
<a id="1148" class="Keyword">import</a> <a id="1155" href="Relation.Binary.Reasoning.Setoid.html" class="Module">Relation.Binary.Reasoning.Setoid</a> <a id="1188" class="Symbol">as</a> <a id="1191" class="Module">RS</a>

<a id="1195" class="Keyword">module</a> <a id="1202" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1202" class="Module">_</a> <a id="1204" class="Symbol">{</a><a id="1205" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1205" class="Bound">o</a> <a id="1207" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1207" class="Bound">ℓ</a> <a id="1209" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1209" class="Bound">e</a> <a id="1211" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1211" class="Bound">c</a> <a id="1213" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1213" class="Bound">ℓ&#39;</a><a id="1215" class="Symbol">}</a> <a id="1217" class="Symbol">{</a><a id="1218" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1218" class="Bound">D</a> <a id="1220" class="Symbol">:</a> <a id="1222" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="1231" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1205" class="Bound">o</a> <a id="1233" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1207" class="Bound">ℓ</a> <a id="1235" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1209" class="Bound">e</a><a id="1236" class="Symbol">}</a> <a id="1238" class="Symbol">(</a><a id="1239" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1239" class="Bound">J</a> <a id="1241" class="Symbol">:</a> <a id="1243" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="1251" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1218" class="Bound">D</a> <a id="1253" class="Symbol">(</a><a id="1254" href="Categories.Category.Instance.Setoids.html#555" class="Function">Setoids</a> <a id="1262" class="Symbol">(</a><a id="1263" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1205" class="Bound">o</a> <a id="1265" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1267" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1211" class="Bound">c</a><a id="1268" class="Symbol">)</a> <a id="1270" class="Symbol">(</a><a id="1271" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1205" class="Bound">o</a> <a id="1273" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1275" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1207" class="Bound">ℓ</a> <a id="1277" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1279" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1211" class="Bound">c</a> <a id="1281" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1283" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1213" class="Bound">ℓ&#39;</a><a id="1285" class="Symbol">)))</a> <a id="1289" class="Keyword">where</a>
  <a id="1297" class="Keyword">private</a>
    <a id="1309" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1309" class="Function">construction</a> <a id="1322" class="Symbol">=</a> <a id="1324" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1953" class="Function">Setoids-Cocomplete</a> <a id="1343" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1205" class="Bound">o</a> <a id="1345" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1207" class="Bound">ℓ</a> <a id="1347" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1209" class="Bound">e</a> <a id="1349" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1211" class="Bound">c</a> <a id="1351" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1213" class="Bound">ℓ&#39;</a> <a id="1354" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1239" class="Bound">J</a>
    <a id="1360" class="Keyword">open</a> <a id="1365" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="1372" class="Keyword">renaming</a> <a id="1381" class="Symbol">(</a><a id="1382" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="1386" class="Symbol">to</a> <a id="1389" class="Field Operator">_[[_≈_]]</a><a id="1397" class="Symbol">)</a>
    <a id="1403" class="Keyword">module</a> <a id="1410" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1410" class="Module">construction</a> <a id="1423" class="Symbol">=</a> <a id="1425" href="Categories.Diagram.Colimit.html#961" class="Module">Colimit</a> <a id="1433" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1309" class="Function">construction</a>
    <a id="1450" class="Keyword">module</a> <a id="1457" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1457" class="Module">D</a> <a id="1459" class="Symbol">=</a> <a id="1461" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="1470" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1218" class="Bound">D</a>
    <a id="1476" class="Keyword">module</a> <a id="1483" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1483" class="Module">J</a> <a id="1485" class="Symbol">=</a> <a id="1487" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="1495" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1239" class="Bound">J</a>

  <a id="1500" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1500" class="Function">J₀</a> <a id="1503" class="Symbol">:</a> <a id="1505" href="Categories.Category.Core.html#559" class="Function">D.Obj</a> <a id="1511" class="Symbol">→</a> <a id="1513" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1517" class="Symbol">_</a>
  <a id="1521" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1500" class="Function">J₀</a> <a id="1524" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1524" class="Bound">i</a> <a id="1526" class="Symbol">=</a> <a id="1528" href="Relation.Binary.Bundles.html#1298" class="Field">Setoid.Carrier</a> <a id="1543" class="Symbol">(</a><a id="1544" href="Categories.Functor.Core.html#432" class="Field">J.F₀</a> <a id="1549" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1524" class="Bound">i</a><a id="1550" class="Symbol">)</a>

  <a id="1555" class="Keyword">record</a> <a id="1562" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1562" class="Record">identified-in-diagram</a> <a id="1584" class="Symbol">{</a><a id="1585" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1585" class="Bound">X</a> <a id="1587" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1587" class="Bound">Y</a> <a id="1589" class="Symbol">:</a> <a id="1591" href="Categories.Category.Core.html#559" class="Function">D.Obj</a><a id="1596" class="Symbol">}</a> <a id="1598" class="Symbol">(</a><a id="1599" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1599" class="Bound">x</a> <a id="1601" class="Symbol">:</a> <a id="1603" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1500" class="Function">J₀</a> <a id="1606" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1585" class="Bound">X</a><a id="1607" class="Symbol">)</a> <a id="1609" class="Symbol">(</a><a id="1610" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1610" class="Bound">y</a> <a id="1612" class="Symbol">:</a> <a id="1614" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1500" class="Function">J₀</a> <a id="1617" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1587" class="Bound">Y</a><a id="1618" class="Symbol">)</a> <a id="1620" class="Symbol">:</a> <a id="1622" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1626" class="Symbol">(</a><a id="1627" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1205" class="Bound">o</a> <a id="1629" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1631" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1207" class="Bound">ℓ</a> <a id="1633" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1635" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1211" class="Bound">c</a> <a id="1637" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1639" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1213" class="Bound">ℓ&#39;</a><a id="1641" class="Symbol">)</a> <a id="1643" class="Keyword">where</a>
      <a id="1655" class="Keyword">field</a>
        <a id="1669" class="Comment">-- that two elements x and y are identified in the diagram means that</a>
        <a id="1747" class="Comment">-- 1. there is an object B in the diagram</a>
        <a id="1797" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1797" class="Field">B</a> <a id="1799" class="Symbol">:</a> <a id="1801" href="Categories.Category.Core.html#559" class="Function">D.Obj</a>
        <a id="1815" class="Comment">-- 2. which is above X and Y</a>
        <a id="1852" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1852" class="Field">inj₁</a> <a id="1857" class="Symbol">:</a> <a id="1859" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1218" class="Bound">D</a> <a id="1861" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="1863" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1585" class="Bound">X</a> <a id="1865" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="1867" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1797" class="Field">B</a> <a id="1869" href="Categories.Category.html#502" class="Function Operator">]</a>
        <a id="1879" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1879" class="Field">inj₂</a> <a id="1884" class="Symbol">:</a> <a id="1886" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1218" class="Bound">D</a> <a id="1888" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="1890" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1587" class="Bound">Y</a> <a id="1892" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="1894" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1797" class="Field">B</a> <a id="1896" href="Categories.Category.html#502" class="Function Operator">]</a>
        <a id="1906" class="Comment">-- 3. such that both x and y are sent to the same element in B</a>
        <a id="1977" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1977" class="Field">identifies</a> <a id="1988" class="Symbol">:</a> <a id="1990" href="Categories.Functor.Core.html#432" class="Field">J.F₀</a> <a id="1995" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1797" class="Field">B</a> <a id="1997" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1389" class="Field Operator">[[</a> <a id="2000" href="Categories.Functor.Core.html#455" class="Field">J.F₁</a> <a id="2005" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1852" class="Field">inj₁</a> <a id="2010" href="Function.Bundles.html#15492" class="Function Operator">⟨$⟩</a> <a id="2014" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1599" class="Bound">x</a> <a id="2016" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1389" class="Field Operator">≈</a> <a id="2018" href="Categories.Functor.Core.html#455" class="Field">J.F₁</a> <a id="2023" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1879" class="Field">inj₂</a> <a id="2028" href="Function.Bundles.html#15492" class="Function Operator">⟨$⟩</a> <a id="2032" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1610" class="Bound">y</a> <a id="2034" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1389" class="Field Operator">]]</a>

  <a id="2040" class="Keyword">module</a> <a id="2047" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#2047" class="Module">_</a> <a id="2049" class="Symbol">(</a><a id="2050" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#2050" class="Bound">Colim</a> <a id="2056" class="Symbol">:</a> <a id="2058" href="Categories.Diagram.Colimit.html#961" class="Record">Colimit</a> <a id="2066" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1239" class="Bound">J</a><a id="2067" class="Symbol">)</a> <a id="2069" class="Keyword">where</a>
    <a id="2079" class="Keyword">private</a>
      <a id="2093" class="Keyword">module</a> <a id="2100" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#2100" class="Module">Colim</a> <a id="2106" class="Symbol">=</a> <a id="2108" href="Categories.Diagram.Colimit.html#961" class="Module">Colimit</a> <a id="2116" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#2050" class="Bound">Colim</a>

    <a id="2127" class="Comment">-- Lemma: if two elements are idenitfied in the colimit of a filtered diagram,</a>
    <a id="2210" class="Comment">-- then they are already identified somewhere in the diagram.</a>

    <a id="2277" class="Comment">-- We first show the lemma for the canonically constructed colimit.</a>
    <a id="2349" class="Comment">-- For the constructed colimit, we know that ≈ means that x and y</a>
    <a id="2419" class="Comment">-- are connected by a zigzag. So we can recurse over the zigzag structure.</a>
    <a id="2498" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#2498" class="Function">filtered-identification-constr</a> <a id="2529" class="Symbol">:</a> <a id="2531" class="Symbol">(</a><a id="2532" href="Batteries.Diagram.Filtered.html#2825" class="Record">filtered</a> <a id="2541" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1218" class="Bound">D</a><a id="2542" class="Symbol">)</a> <a id="2544" class="Symbol">→</a> <a id="2546" class="Symbol">∀</a> <a id="2548" class="Symbol">{</a><a id="2549" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#2549" class="Bound">X</a> <a id="2551" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#2551" class="Bound">Y</a> <a id="2553" class="Symbol">:</a> <a id="2555" href="Categories.Category.Core.html#559" class="Function">D.Obj</a><a id="2560" class="Symbol">}</a> <a id="2562" class="Symbol">→</a> <a id="2564" class="Symbol">(</a><a id="2565" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#2565" class="Bound">x</a> <a id="2567" class="Symbol">:</a> <a id="2569" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1500" class="Function">J₀</a> <a id="2572" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#2549" class="Bound">X</a><a id="2573" class="Symbol">)</a> <a id="2575" class="Symbol">(</a><a id="2576" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#2576" class="Bound">y</a> <a id="2578" class="Symbol">:</a> <a id="2580" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1500" class="Function">J₀</a> <a id="2583" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#2551" class="Bound">Y</a><a id="2584" class="Symbol">)</a>
       <a id="2593" class="Symbol">→</a> <a id="2595" href="Categories.Diagram.Colimit.html#1191" class="Function">construction.coapex</a> <a id="2615" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1389" class="Field Operator">[[</a> <a id="2618" href="Categories.Diagram.Colimit.html#1204" class="Function">construction.proj</a> <a id="2636" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#2549" class="Bound">X</a> <a id="2638" href="Function.Bundles.html#15492" class="Function Operator">⟨$⟩</a> <a id="2642" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#2565" class="Bound">x</a> <a id="2644" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1389" class="Field Operator">≈</a> <a id="2646" href="Categories.Diagram.Colimit.html#1204" class="Function">construction.proj</a> <a id="2664" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#2551" class="Bound">Y</a> <a id="2666" href="Function.Bundles.html#15492" class="Function Operator">⟨$⟩</a> <a id="2670" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#2576" class="Bound">y</a> <a id="2672" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1389" class="Field Operator">]]</a>
       <a id="2682" class="Symbol">→</a> <a id="2684" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1562" class="Record">identified-in-diagram</a> <a id="2706" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#2565" class="Bound">x</a> <a id="2708" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#2576" class="Bound">y</a>
    <a id="2714" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#2498" class="Function">filtered-identification-constr</a> <a id="2745" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#2745" class="Bound">fil</a> <a id="2749" class="Symbol">{</a><a id="2750" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#2750" class="Bound">X</a><a id="2751" class="Symbol">}</a> <a id="2753" class="Symbol">{</a><a id="2754" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#2754" class="Bound">Y</a><a id="2755" class="Symbol">}</a> <a id="2757" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#2757" class="Bound">x</a> <a id="2759" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#2759" class="Bound">y</a> <a id="2761" class="Symbol">(</a><a id="2762" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#829" class="InductiveConstructor">Plus⇔.forth</a> <a id="2774" class="Symbol">(</a><a id="2775" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#2775" class="Bound">f</a> <a id="2777" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2779" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#2779" class="Bound">fx≈y</a><a id="2783" class="Symbol">))</a> <a id="2786" class="Symbol">=</a>
      <a id="2794" class="Keyword">record</a> <a id="2801" class="Symbol">{</a> <a id="2803" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1797" class="Field">B</a> <a id="2805" class="Symbol">=</a> <a id="2807" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#2754" class="Bound">Y</a> <a id="2809" class="Symbol">;</a> <a id="2811" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1852" class="Field">inj₁</a> <a id="2816" class="Symbol">=</a> <a id="2818" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#2775" class="Bound">f</a> <a id="2820" class="Symbol">;</a> <a id="2822" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1879" class="Field">inj₂</a> <a id="2827" class="Symbol">=</a> <a id="2829" href="Categories.Category.Core.html#630" class="Function">D.id</a> <a id="2834" class="Symbol">;</a> <a id="2836" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1977" class="Field">identifies</a> <a id="2847" class="Symbol">=</a>
        <a id="2857" class="Keyword">let</a> <a id="2861" class="Keyword">open</a> <a id="2866" href="Relation.Binary.Reasoning.Setoid.html" class="Module">SetoidR</a> <a id="2874" class="Symbol">(</a><a id="2875" href="Categories.Functor.Core.html#432" class="Field">J.F₀</a> <a id="2880" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#2754" class="Bound">Y</a><a id="2881" class="Symbol">)</a> <a id="2883" class="Keyword">in</a>
        <a id="2894" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
        <a id="2908" class="Symbol">(</a><a id="2909" href="Categories.Functor.Core.html#455" class="Field">J.F₁</a> <a id="2914" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#2775" class="Bound">f</a> <a id="2916" href="Function.Bundles.html#15492" class="Function Operator">⟨$⟩</a> <a id="2920" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#2757" class="Bound">x</a><a id="2921" class="Symbol">)</a>  <a id="2924" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2927" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#2779" class="Bound">fx≈y</a> <a id="2932" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
        <a id="2942" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#2759" class="Bound">y</a>              <a id="2957" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">≈˘⟨</a> <a id="2961" href="Categories.Functor.Core.html#511" class="Field">J.identity</a> <a id="2972" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">⟩</a>
        <a id="2982" class="Symbol">(</a><a id="2983" href="Categories.Functor.Core.html#455" class="Field">J.F₁</a> <a id="2988" href="Categories.Category.Core.html#630" class="Function">D.id</a> <a id="2993" href="Function.Bundles.html#15492" class="Function Operator">⟨$⟩</a> <a id="2997" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#2759" class="Bound">y</a><a id="2998" class="Symbol">)</a>
        <a id="3008" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
        <a id="3018" class="Symbol">}</a>
    <a id="3024" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#2498" class="Function">filtered-identification-constr</a> <a id="3055" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#3055" class="Bound">fil</a> <a id="3059" class="Symbol">{</a><a id="3060" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#3060" class="Bound">X</a><a id="3061" class="Symbol">}</a> <a id="3063" class="Symbol">{</a><a id="3064" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#3064" class="Bound">Y</a><a id="3065" class="Symbol">}</a> <a id="3067" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#3067" class="Bound">x</a> <a id="3069" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#3069" class="Bound">y</a> <a id="3071" class="Symbol">(</a><a id="3072" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#870" class="InductiveConstructor">Plus⇔.back</a> <a id="3083" class="Symbol">(</a><a id="3084" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#3084" class="Bound">f</a> <a id="3086" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3088" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#3088" class="Bound">fy≈x</a><a id="3092" class="Symbol">))</a> <a id="3095" class="Symbol">=</a>
      <a id="3103" class="Keyword">record</a> <a id="3110" class="Symbol">{</a> <a id="3112" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1797" class="Field">B</a> <a id="3114" class="Symbol">=</a> <a id="3116" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#3060" class="Bound">X</a> <a id="3118" class="Symbol">;</a> <a id="3120" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1852" class="Field">inj₁</a> <a id="3125" class="Symbol">=</a> <a id="3127" href="Categories.Category.Core.html#630" class="Function">D.id</a> <a id="3132" class="Symbol">;</a> <a id="3134" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1879" class="Field">inj₂</a> <a id="3139" class="Symbol">=</a> <a id="3141" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#3084" class="Bound">f</a> <a id="3143" class="Symbol">;</a> <a id="3145" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1977" class="Field">identifies</a> <a id="3156" class="Symbol">=</a>
        <a id="3166" class="Keyword">let</a> <a id="3170" class="Keyword">open</a> <a id="3175" href="Relation.Binary.Reasoning.Setoid.html" class="Module">SetoidR</a> <a id="3183" class="Symbol">(</a><a id="3184" href="Categories.Functor.Core.html#432" class="Field">J.F₀</a> <a id="3189" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#3060" class="Bound">X</a><a id="3190" class="Symbol">)</a> <a id="3192" class="Keyword">in</a>
        <a id="3203" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
        <a id="3217" class="Symbol">(</a><a id="3218" href="Categories.Functor.Core.html#455" class="Field">J.F₁</a> <a id="3223" href="Categories.Category.Core.html#630" class="Function">D.id</a> <a id="3228" href="Function.Bundles.html#15492" class="Function Operator">⟨$⟩</a> <a id="3232" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#3067" class="Bound">x</a><a id="3233" class="Symbol">)</a>  <a id="3236" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3239" href="Categories.Functor.Core.html#511" class="Field">J.identity</a> <a id="3250" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
        <a id="3260" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#3067" class="Bound">x</a>                 <a id="3278" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">≈˘⟨</a> <a id="3282" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#3088" class="Bound">fy≈x</a> <a id="3287" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">⟩</a>
        <a id="3297" class="Symbol">(</a><a id="3298" href="Categories.Functor.Core.html#455" class="Field">J.F₁</a> <a id="3303" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#3084" class="Bound">f</a> <a id="3305" href="Function.Bundles.html#15492" class="Function Operator">⟨$⟩</a> <a id="3309" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#3069" class="Bound">y</a><a id="3310" class="Symbol">)</a>
        <a id="3320" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
        <a id="3330" class="Symbol">}</a>
    <a id="3336" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#2498" class="Function">filtered-identification-constr</a> <a id="3367" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#3367" class="Bound">fil</a> <a id="3371" class="Symbol">{</a><a id="3372" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#3372" class="Bound">X</a><a id="3373" class="Symbol">}</a> <a id="3375" class="Symbol">{</a><a id="3376" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#3376" class="Bound">Z</a><a id="3377" class="Symbol">}</a> <a id="3379" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#3379" class="Bound">x</a> <a id="3381" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#3381" class="Bound">z</a> <a id="3383" class="Symbol">(</a><a id="3384" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#911" class="InductiveConstructor">Plus⇔.forth⁺</a> <a id="3397" class="Symbol">{_}</a> <a id="3401" class="Symbol">{</a><a id="3402" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#3402" class="Bound">Y</a> <a id="3404" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3406" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#3406" class="Bound">y</a><a id="3407" class="Symbol">}</a> <a id="3409" class="Symbol">{_}</a> <a id="3413" class="Symbol">(</a><a id="3414" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#3414" class="Bound">f</a> <a id="3416" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3418" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#3418" class="Bound">fx≈y</a><a id="3422" class="Symbol">)</a> <a id="3424" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#3424" class="Bound">y≈z</a><a id="3427" class="Symbol">)</a> <a id="3429" class="Symbol">=</a>
      <a id="3437" class="Keyword">let</a>
        <a id="3449" class="Comment">-- easy recursive case:</a>
        <a id="3481" class="Comment">-- f sends x to y and we have a bound of y and z:</a>
        <a id="3539" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#3539" class="Bound">y∨z</a> <a id="3543" class="Symbol">=</a> <a id="3545" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#2498" class="Function">filtered-identification-constr</a> <a id="3576" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#3367" class="Bound">fil</a> <a id="3580" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#3406" class="Bound">y</a> <a id="3582" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#3381" class="Bound">z</a> <a id="3584" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#3424" class="Bound">y≈z</a>
        <a id="3596" class="Keyword">module</a> <a id="3603" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#3603" class="Module">y∨z</a> <a id="3607" class="Symbol">=</a> <a id="3609" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1562" class="Module">identified-in-diagram</a> <a id="3631" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#3539" class="Bound">y∨z</a>
      <a id="3641" class="Keyword">in</a>
      <a id="3650" class="Keyword">record</a> <a id="3657" class="Symbol">{</a>
        <a id="3667" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1797" class="Field">B</a> <a id="3669" class="Symbol">=</a> <a id="3671" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1797" class="Function">y∨z.B</a> <a id="3677" class="Symbol">;</a>
        <a id="3687" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1852" class="Field">inj₁</a> <a id="3692" class="Symbol">=</a> <a id="3694" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1218" class="Bound">D</a> <a id="3696" href="Categories.Category.html#700" class="Function Operator">[</a> <a id="3698" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1852" class="Function">y∨z.inj₁</a> <a id="3707" href="Categories.Category.html#700" class="Function Operator">∘</a> <a id="3709" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#3414" class="Bound">f</a> <a id="3711" href="Categories.Category.html#700" class="Function Operator">]</a> <a id="3713" class="Symbol">;</a>
        <a id="3723" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1879" class="Field">inj₂</a> <a id="3728" class="Symbol">=</a> <a id="3730" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1879" class="Function">y∨z.inj₂</a> <a id="3739" class="Symbol">;</a>
        <a id="3749" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1977" class="Field">identifies</a> <a id="3760" class="Symbol">=</a>
        <a id="3770" class="Keyword">let</a>
            <a id="3786" class="Keyword">open</a> <a id="3791" href="Relation.Binary.Reasoning.Setoid.html" class="Module">SetoidR</a> <a id="3799" class="Symbol">(</a><a id="3800" href="Categories.Functor.Core.html#432" class="Field">J.F₀</a> <a id="3805" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1797" class="Function">y∨z.B</a><a id="3810" class="Symbol">)</a>
        <a id="3820" class="Keyword">in</a>
        <a id="3831" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
        <a id="3845" href="Categories.Functor.Core.html#455" class="Field">J.F₁</a> <a id="3850" class="Symbol">(</a><a id="3851" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1218" class="Bound">D</a> <a id="3853" href="Categories.Category.html#700" class="Function Operator">[</a> <a id="3855" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1852" class="Function">y∨z.inj₁</a> <a id="3864" href="Categories.Category.html#700" class="Function Operator">∘</a> <a id="3866" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#3414" class="Bound">f</a> <a id="3868" href="Categories.Category.html#700" class="Function Operator">]</a><a id="3869" class="Symbol">)</a> <a id="3871" href="Function.Bundles.html#15492" class="Function Operator">⟨$⟩</a> <a id="3875" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#3379" class="Bound">x</a> <a id="3877" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3880" href="Categories.Functor.Core.html#565" class="Field">J.homomorphism</a> <a id="3895" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
        <a id="3905" href="Categories.Functor.Core.html#455" class="Field">J.F₁</a> <a id="3910" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1852" class="Function">y∨z.inj₁</a> <a id="3919" href="Function.Bundles.html#15492" class="Function Operator">⟨$⟩</a> <a id="3923" class="Symbol">(</a><a id="3924" href="Categories.Functor.Core.html#455" class="Field">J.F₁</a> <a id="3929" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#3414" class="Bound">f</a> <a id="3931" href="Function.Bundles.html#15492" class="Function Operator">⟨$⟩</a> <a id="3935" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#3379" class="Bound">x</a><a id="3936" class="Symbol">)</a> <a id="3938" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3941" href="Function.Bundles.html#2111" class="Field">Func.cong</a> <a id="3951" class="Symbol">(</a><a id="3952" href="Categories.Functor.Core.html#455" class="Field">J.F₁</a> <a id="3957" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1852" class="Function">y∨z.inj₁</a><a id="3965" class="Symbol">)</a> <a id="3967" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#3418" class="Bound">fx≈y</a> <a id="3972" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
        <a id="3982" href="Categories.Functor.Core.html#455" class="Field">J.F₁</a> <a id="3987" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1852" class="Function">y∨z.inj₁</a> <a id="3996" href="Function.Bundles.html#15492" class="Function Operator">⟨$⟩</a> <a id="4000" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#3406" class="Bound">y</a>             <a id="4014" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4017" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1977" class="Function">y∨z.identifies</a> <a id="4032" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
        <a id="4042" href="Categories.Functor.Core.html#455" class="Field">J.F₁</a> <a id="4047" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1879" class="Function">y∨z.inj₂</a> <a id="4056" href="Function.Bundles.html#15492" class="Function Operator">⟨$⟩</a> <a id="4060" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#3381" class="Bound">z</a>
        <a id="4070" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
      <a id="4078" class="Symbol">}</a>
    <a id="4084" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#2498" class="Function">filtered-identification-constr</a> <a id="4115" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#4115" class="Bound">fil</a> <a id="4119" class="Symbol">{</a><a id="4120" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#4120" class="Bound">X</a><a id="4121" class="Symbol">}</a> <a id="4123" class="Symbol">{</a><a id="4124" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#4124" class="Bound">Z</a><a id="4125" class="Symbol">}</a> <a id="4127" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#4127" class="Bound">x</a> <a id="4129" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#4129" class="Bound">z</a> <a id="4131" class="Symbol">(</a><a id="4132" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#966" class="InductiveConstructor">Plus⇔.back⁺</a> <a id="4144" class="Symbol">{_}</a> <a id="4148" class="Symbol">{</a><a id="4149" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#4149" class="Bound">Y</a> <a id="4151" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4153" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#4153" class="Bound">y</a><a id="4154" class="Symbol">}</a> <a id="4156" class="Symbol">{_}</a> <a id="4160" class="Symbol">(</a><a id="4161" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#4161" class="Bound">f</a> <a id="4163" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4165" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#4165" class="Bound">fy≈x</a><a id="4169" class="Symbol">)</a> <a id="4171" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#4171" class="Bound">y≈z</a><a id="4174" class="Symbol">)</a> <a id="4176" class="Symbol">=</a>
      <a id="4184" class="Keyword">let</a>
        <a id="4196" class="Comment">-- non-trivial recursive case, because we now use filteredness:</a>
        <a id="4268" class="Comment">-- f sends y to x and we have a bound V of y and z:</a>
        <a id="4328" class="Comment">-- X &lt;- Y -&gt; V &lt;- Z</a>
        <a id="4356" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#4356" class="Bound">V</a> <a id="4358" class="Symbol">=</a> <a id="4360" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#2498" class="Function">filtered-identification-constr</a> <a id="4391" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#4115" class="Bound">fil</a> <a id="4395" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#4153" class="Bound">y</a> <a id="4397" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#4129" class="Bound">z</a> <a id="4399" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#4171" class="Bound">y≈z</a>
        <a id="4411" class="Keyword">module</a> <a id="4418" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#4418" class="Module">V</a> <a id="4420" class="Symbol">=</a> <a id="4422" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1562" class="Module">identified-in-diagram</a> <a id="4444" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#4356" class="Bound">V</a>

        <a id="4455" class="Keyword">open</a> <a id="4460" href="Batteries.Diagram.Filtered.html#2825" class="Module">filtered</a> <a id="4469" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#4115" class="Bound">fil</a>

        <a id="4482" class="Comment">-- the new upper bound and the two injections</a>
        <a id="4536" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#4536" class="Bound">W</a> <a id="4538" class="Symbol">:</a> <a id="4540" href="Batteries.Diagram.Filtered.html#2550" class="Record">ClosedSpan</a> <a id="4551" class="Symbol">_</a> <a id="4553" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#4161" class="Bound">f</a> <a id="4555" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1852" class="Function">V.inj₁</a>
        <a id="4570" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#4536" class="Bound">W</a> <a id="4572" class="Symbol">=</a> <a id="4574" href="Batteries.Diagram.Filtered.html#3317" class="Function">close-span</a> <a id="4585" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#4161" class="Bound">f</a> <a id="4587" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1852" class="Function">V.inj₁</a>
        <a id="4602" class="Keyword">module</a> <a id="4609" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#4609" class="Module">W</a> <a id="4611" class="Symbol">=</a> <a id="4613" href="Batteries.Diagram.Filtered.html#2550" class="Module">ClosedSpan</a> <a id="4624" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#4536" class="Bound">W</a>
        <a id="4634" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#4634" class="Bound">w₁</a> <a id="4637" class="Symbol">=</a> <a id="4639" href="Batteries.Diagram.Filtered.html#2683" class="Function">W.close-fst</a>
        <a id="4659" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#4659" class="Bound">w₂</a> <a id="4662" class="Symbol">=</a> <a id="4664" href="Batteries.Diagram.Filtered.html#2707" class="Function">W.close-snd</a>
      <a id="4682" class="Keyword">in</a>
      <a id="4691" class="Keyword">record</a> <a id="4698" class="Symbol">{</a>
        <a id="4708" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1797" class="Field">B</a> <a id="4710" class="Symbol">=</a> <a id="4712" href="Batteries.Diagram.Filtered.html#2667" class="Function">W.tip</a><a id="4717" class="Symbol">;</a>
        <a id="4727" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1852" class="Field">inj₁</a> <a id="4732" class="Symbol">=</a> <a id="4734" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#4634" class="Bound">w₁</a><a id="4736" class="Symbol">;</a>
        <a id="4746" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1879" class="Field">inj₂</a> <a id="4751" class="Symbol">=</a> <a id="4753" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1218" class="Bound">D</a> <a id="4755" href="Categories.Category.html#700" class="Function Operator">[</a> <a id="4757" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#4659" class="Bound">w₂</a> <a id="4760" href="Categories.Category.html#700" class="Function Operator">∘</a> <a id="4762" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1879" class="Function">V.inj₂</a> <a id="4769" href="Categories.Category.html#700" class="Function Operator">]</a> <a id="4771" class="Symbol">;</a>
        <a id="4781" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1977" class="Field">identifies</a> <a id="4792" class="Symbol">=</a>
        <a id="4802" class="Keyword">let</a>
            <a id="4818" class="Keyword">open</a> <a id="4823" href="Relation.Binary.Reasoning.Setoid.html" class="Module">SetoidR</a> <a id="4831" class="Symbol">(</a><a id="4832" href="Categories.Functor.Core.html#432" class="Field">J.F₀</a> <a id="4837" href="Batteries.Diagram.Filtered.html#2667" class="Function">W.tip</a><a id="4842" class="Symbol">)</a>
        <a id="4852" class="Keyword">in</a>
        <a id="4863" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
        <a id="4877" href="Categories.Functor.Core.html#455" class="Field">J.F₁</a> <a id="4882" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#4634" class="Bound">w₁</a> <a id="4885" href="Function.Bundles.html#15492" class="Function Operator">⟨$⟩</a> <a id="4889" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#4127" class="Bound">x</a>               <a id="4905" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">≈˘⟨</a> <a id="4909" href="Function.Bundles.html#2111" class="Field">Func.cong</a> <a id="4919" class="Symbol">(</a><a id="4920" href="Categories.Functor.Core.html#455" class="Field">J.F₁</a> <a id="4925" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#4634" class="Bound">w₁</a><a id="4927" class="Symbol">)</a> <a id="4929" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#4165" class="Bound">fy≈x</a> <a id="4934" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">⟩</a>
        <a id="4944" href="Categories.Functor.Core.html#455" class="Field">J.F₁</a> <a id="4949" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#4634" class="Bound">w₁</a> <a id="4952" href="Function.Bundles.html#15492" class="Function Operator">⟨$⟩</a> <a id="4956" class="Symbol">(</a><a id="4957" href="Categories.Functor.Core.html#455" class="Field">J.F₁</a> <a id="4962" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#4161" class="Bound">f</a> <a id="4964" href="Function.Bundles.html#15492" class="Function Operator">⟨$⟩</a> <a id="4968" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#4153" class="Bound">y</a><a id="4969" class="Symbol">)</a>   <a id="4973" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">≈˘⟨</a> <a id="4977" href="Categories.Functor.Core.html#565" class="Field">J.homomorphism</a> <a id="4992" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">⟩</a>
        <a id="5002" href="Categories.Functor.Core.html#455" class="Field">J.F₁</a> <a id="5007" class="Symbol">(</a><a id="5008" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1218" class="Bound">D</a> <a id="5010" href="Categories.Category.html#700" class="Function Operator">[</a> <a id="5012" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#4634" class="Bound">w₁</a> <a id="5015" href="Categories.Category.html#700" class="Function Operator">∘</a> <a id="5017" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#4161" class="Bound">f</a> <a id="5019" href="Categories.Category.html#700" class="Function Operator">]</a><a id="5020" class="Symbol">)</a> <a id="5022" href="Function.Bundles.html#15492" class="Function Operator">⟨$⟩</a> <a id="5026" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#4153" class="Bound">y</a>   <a id="5030" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5033" href="Categories.Functor.Core.html#696" class="Field">J.F-resp-≈</a> <a id="5044" href="Batteries.Diagram.Filtered.html#2731" class="Function">W.commutes</a> <a id="5055" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
        <a id="5065" href="Categories.Functor.Core.html#455" class="Field">J.F₁</a> <a id="5070" class="Symbol">(</a><a id="5071" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1218" class="Bound">D</a> <a id="5073" href="Categories.Category.html#700" class="Function Operator">[</a> <a id="5075" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#4659" class="Bound">w₂</a> <a id="5078" href="Categories.Category.html#700" class="Function Operator">∘</a> <a id="5080" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1852" class="Function">V.inj₁</a> <a id="5087" href="Categories.Category.html#700" class="Function Operator">]</a><a id="5088" class="Symbol">)</a> <a id="5090" href="Function.Bundles.html#15492" class="Function Operator">⟨$⟩</a> <a id="5094" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#4153" class="Bound">y</a>   <a id="5098" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5101" href="Categories.Functor.Core.html#565" class="Field">J.homomorphism</a> <a id="5116" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
        <a id="5126" href="Categories.Functor.Core.html#455" class="Field">J.F₁</a> <a id="5131" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#4659" class="Bound">w₂</a> <a id="5134" href="Function.Bundles.html#15492" class="Function Operator">⟨$⟩</a> <a id="5138" class="Symbol">((</a><a id="5140" href="Categories.Functor.Core.html#455" class="Field">J.F₁</a> <a id="5145" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1852" class="Function">V.inj₁</a><a id="5151" class="Symbol">)</a> <a id="5153" href="Function.Bundles.html#15492" class="Function Operator">⟨$⟩</a> <a id="5157" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#4153" class="Bound">y</a><a id="5158" class="Symbol">)</a> <a id="5160" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5163" href="Function.Bundles.html#2111" class="Field">Func.cong</a> <a id="5173" class="Symbol">(</a><a id="5174" href="Categories.Functor.Core.html#455" class="Field">J.F₁</a> <a id="5179" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#4659" class="Bound">w₂</a><a id="5181" class="Symbol">)</a> <a id="5183" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1977" class="Function">V.identifies</a> <a id="5196" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
        <a id="5206" href="Categories.Functor.Core.html#455" class="Field">J.F₁</a> <a id="5211" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#4659" class="Bound">w₂</a> <a id="5214" href="Function.Bundles.html#15492" class="Function Operator">⟨$⟩</a> <a id="5218" class="Symbol">((</a><a id="5220" href="Categories.Functor.Core.html#455" class="Field">J.F₁</a> <a id="5225" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1879" class="Function">V.inj₂</a><a id="5231" class="Symbol">)</a> <a id="5233" href="Function.Bundles.html#15492" class="Function Operator">⟨$⟩</a> <a id="5237" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#4129" class="Bound">z</a><a id="5238" class="Symbol">)</a> <a id="5240" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">≈˘⟨</a> <a id="5244" href="Categories.Functor.Core.html#565" class="Field">J.homomorphism</a> <a id="5259" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">⟩</a>
        <a id="5269" href="Categories.Functor.Core.html#455" class="Field">J.F₁</a> <a id="5274" class="Symbol">(</a><a id="5275" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1218" class="Bound">D</a> <a id="5277" href="Categories.Category.html#700" class="Function Operator">[</a> <a id="5279" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#4659" class="Bound">w₂</a> <a id="5282" href="Categories.Category.html#700" class="Function Operator">∘</a> <a id="5284" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1879" class="Function">V.inj₂</a> <a id="5291" href="Categories.Category.html#700" class="Function Operator">]</a><a id="5292" class="Symbol">)</a> <a id="5294" href="Function.Bundles.html#15492" class="Function Operator">⟨$⟩</a> <a id="5298" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#4129" class="Bound">z</a>
        <a id="5308" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
      <a id="5316" class="Symbol">}</a>

    <a id="5323" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#5323" class="Function">filtered-identification-colim</a> <a id="5353" class="Symbol">:</a> <a id="5355" class="Symbol">(</a><a id="5356" href="Batteries.Diagram.Filtered.html#2825" class="Record">filtered</a> <a id="5365" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1218" class="Bound">D</a><a id="5366" class="Symbol">)</a> <a id="5368" class="Symbol">→</a> <a id="5370" class="Symbol">∀</a> <a id="5372" class="Symbol">{</a><a id="5373" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#5373" class="Bound">X</a> <a id="5375" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#5375" class="Bound">Y</a> <a id="5377" class="Symbol">:</a> <a id="5379" href="Categories.Category.Core.html#559" class="Function">D.Obj</a><a id="5384" class="Symbol">}</a> <a id="5386" class="Symbol">→</a> <a id="5388" class="Symbol">{</a><a id="5389" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#5389" class="Bound">x</a> <a id="5391" class="Symbol">:</a> <a id="5393" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1500" class="Function">J₀</a> <a id="5396" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#5373" class="Bound">X</a><a id="5397" class="Symbol">}</a> <a id="5399" class="Symbol">{</a><a id="5400" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#5400" class="Bound">y</a> <a id="5402" class="Symbol">:</a> <a id="5404" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1500" class="Function">J₀</a> <a id="5407" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#5375" class="Bound">Y</a><a id="5408" class="Symbol">}</a>
       <a id="5417" class="Symbol">→</a> <a id="5419" href="Categories.Diagram.Colimit.html#1191" class="Function">Colim.coapex</a> <a id="5432" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1389" class="Field Operator">[[</a> <a id="5435" href="Categories.Diagram.Colimit.html#1204" class="Function">Colim.proj</a> <a id="5446" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#5373" class="Bound">X</a> <a id="5448" href="Function.Bundles.html#15492" class="Function Operator">⟨$⟩</a> <a id="5452" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#5389" class="Bound">x</a> <a id="5454" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1389" class="Field Operator">≈</a> <a id="5456" href="Categories.Diagram.Colimit.html#1204" class="Function">Colim.proj</a> <a id="5467" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#5375" class="Bound">Y</a> <a id="5469" href="Function.Bundles.html#15492" class="Function Operator">⟨$⟩</a> <a id="5473" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#5400" class="Bound">y</a> <a id="5475" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1389" class="Field Operator">]]</a>
       <a id="5485" class="Symbol">→</a> <a id="5487" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1562" class="Record">identified-in-diagram</a> <a id="5509" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#5389" class="Bound">x</a> <a id="5511" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#5400" class="Bound">y</a>
    <a id="5517" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#5323" class="Function">filtered-identification-colim</a> <a id="5547" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#5547" class="Bound">fil</a> <a id="5551" class="Symbol">{</a><a id="5552" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#5552" class="Bound">X</a><a id="5553" class="Symbol">}</a> <a id="5555" class="Symbol">{</a><a id="5556" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#5556" class="Bound">Y</a><a id="5557" class="Symbol">}</a> <a id="5559" class="Symbol">{</a><a id="5560" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#5560" class="Bound">x</a><a id="5561" class="Symbol">}</a> <a id="5563" class="Symbol">{</a><a id="5564" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#5564" class="Bound">y</a><a id="5565" class="Symbol">}</a> <a id="5567" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#5567" class="Bound">x≈y</a> <a id="5571" class="Symbol">=</a>
      <a id="5579" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#2498" class="Function">filtered-identification-constr</a> <a id="5610" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#5547" class="Bound">fil</a> <a id="5614" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#5560" class="Bound">x</a> <a id="5616" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#5564" class="Bound">y</a> <a id="5618" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#5811" class="Function">constr⊢x≈y</a>
      <a id="5635" class="Keyword">where</a>
        <a id="5649" class="Comment">-- the unique cocone morphism:</a>
        <a id="5688" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#5688" class="Function">u</a> <a id="5690" class="Symbol">=</a> <a id="5692" href="Categories.Diagram.Colimit.html#1248" class="Function">Colim.rep-cocone</a> <a id="5709" href="Categories.Diagram.Colimit.html#1122" class="Function">construction.colimit</a>
        <a id="5738" class="Keyword">module</a> <a id="5745" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#5745" class="Module">u</a> <a id="5747" class="Symbol">=</a> <a id="5749" href="Categories.Diagram.Cocone.html#684" class="Module">Cocone⇒</a> <a id="5757" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#5688" class="Function">u</a>

        <a id="5768" class="Keyword">open</a> <a id="5773" href="Relation.Binary.Reasoning.Setoid.html" class="Module">SetoidR</a> <a id="5781" class="Symbol">(</a><a id="5782" href="Categories.Diagram.Colimit.html#1191" class="Function">construction.coapex</a><a id="5801" class="Symbol">)</a>
        <a id="5811" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#5811" class="Function">constr⊢x≈y</a> <a id="5822" class="Symbol">=</a>
          <a id="5834" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
          <a id="5850" href="Categories.Diagram.Colimit.html#1204" class="Function">construction.proj</a> <a id="5868" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#5552" class="Bound">X</a> <a id="5870" href="Function.Bundles.html#15492" class="Function Operator">⟨$⟩</a> <a id="5874" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#5560" class="Bound">x</a> <a id="5876" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">≈˘⟨</a> <a id="5880" href="Categories.Diagram.Cocone.html#770" class="Function">u.commute</a> <a id="5890" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">⟩</a>
          <a id="5902" href="Categories.Diagram.Cocone.html#745" class="Function">u.arr</a> <a id="5908" href="Function.Bundles.html#15492" class="Function Operator">⟨$⟩</a> <a id="5912" class="Symbol">(</a><a id="5913" href="Categories.Diagram.Colimit.html#1204" class="Function">Colim.proj</a> <a id="5924" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#5552" class="Bound">X</a> <a id="5926" href="Function.Bundles.html#15492" class="Function Operator">⟨$⟩</a> <a id="5930" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#5560" class="Bound">x</a><a id="5931" class="Symbol">)</a> <a id="5933" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5936" href="Function.Bundles.html#2111" class="Field">Func.cong</a> <a id="5946" href="Categories.Diagram.Cocone.html#745" class="Function">u.arr</a> <a id="5952" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#5567" class="Bound">x≈y</a> <a id="5956" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
          <a id="5968" href="Categories.Diagram.Cocone.html#745" class="Function">u.arr</a> <a id="5974" href="Function.Bundles.html#15492" class="Function Operator">⟨$⟩</a> <a id="5978" class="Symbol">(</a><a id="5979" href="Categories.Diagram.Colimit.html#1204" class="Function">Colim.proj</a> <a id="5990" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#5556" class="Bound">Y</a> <a id="5992" href="Function.Bundles.html#15492" class="Function Operator">⟨$⟩</a> <a id="5996" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#5564" class="Bound">y</a><a id="5997" class="Symbol">)</a> <a id="5999" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="6002" href="Categories.Diagram.Cocone.html#770" class="Function">u.commute</a> <a id="6012" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
          <a id="6024" href="Categories.Diagram.Colimit.html#1204" class="Function">construction.proj</a> <a id="6042" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#5556" class="Bound">Y</a> <a id="6044" href="Function.Bundles.html#15492" class="Function Operator">⟨$⟩</a> <a id="6048" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#5564" class="Bound">y</a>
          <a id="6060" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>


  <a id="6066" class="Comment">-- the next results characterize: when is a Cocone a Colimit in Setoids?</a>
  <a id="6141" class="Keyword">record</a> <a id="6148" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#6148" class="Record">KernelPairs</a> <a id="6160" class="Symbol">{</a><a id="6161" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#6161" class="Bound">o&#39;&#39;</a> <a id="6165" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#6165" class="Bound">e&#39;&#39;</a> <a id="6169" class="Symbol">:</a> <a id="6171" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="6176" class="Symbol">}</a> <a id="6178" class="Symbol">{</a><a id="6179" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#6179" class="Bound">A</a> <a id="6181" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#6181" class="Bound">B</a> <a id="6183" class="Symbol">:</a> <a id="6185" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="6192" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#6161" class="Bound">o&#39;&#39;</a> <a id="6196" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#6165" class="Bound">e&#39;&#39;</a><a id="6199" class="Symbol">}</a> <a id="6201" class="Symbol">(</a><a id="6202" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#6202" class="Bound">f</a> <a id="6204" class="Symbol">:</a> <a id="6206" href="Function.Bundles.html#2041" class="Record">Func</a> <a id="6211" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#6179" class="Bound">A</a> <a id="6213" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#6181" class="Bound">B</a><a id="6214" class="Symbol">)</a> <a id="6216" class="Symbol">:</a> <a id="6218" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6222" class="Symbol">(</a><a id="6223" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#6161" class="Bound">o&#39;&#39;</a> <a id="6227" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="6229" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#6165" class="Bound">e&#39;&#39;</a><a id="6232" class="Symbol">)</a> <a id="6234" class="Keyword">where</a>
    <a id="6244" class="Keyword">field</a>
        <a id="6258" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#6258" class="Field">pr₁</a> <a id="6262" class="Symbol">:</a> <a id="6264" href="Relation.Binary.Bundles.html#1298" class="Field">Setoid.Carrier</a> <a id="6279" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#6179" class="Bound">A</a>
        <a id="6289" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#6289" class="Field">pr₂</a> <a id="6293" class="Symbol">:</a> <a id="6295" href="Relation.Binary.Bundles.html#1298" class="Field">Setoid.Carrier</a> <a id="6310" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#6179" class="Bound">A</a>
        <a id="6320" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#6320" class="Field">identified</a> <a id="6331" class="Symbol">:</a> <a id="6333" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#6181" class="Bound">B</a> <a id="6335" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1389" class="Field Operator">[[</a> <a id="6338" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#6202" class="Bound">f</a> <a id="6340" href="Function.Bundles.html#15492" class="Function Operator">⟨$⟩</a> <a id="6344" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#6258" class="Field">pr₁</a> <a id="6348" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1389" class="Field Operator">≈</a> <a id="6350" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#6202" class="Bound">f</a> <a id="6352" href="Function.Bundles.html#15492" class="Function Operator">⟨$⟩</a> <a id="6356" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#6289" class="Field">pr₂</a> <a id="6360" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1389" class="Field Operator">]]</a>

  <a id="6366" class="Keyword">module</a> <a id="6373" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#6373" class="Module">_</a> <a id="6375" class="Symbol">(</a><a id="6376" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#6376" class="Bound">C</a> <a id="6378" class="Symbol">:</a> <a id="6380" href="Categories.Diagram.Cocone.html#534" class="Record">Cocone</a> <a id="6387" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1239" class="Bound">J</a><a id="6388" class="Symbol">)</a> <a id="6390" class="Keyword">where</a>
    <a id="6400" class="Keyword">private</a>
      <a id="6414" class="Keyword">module</a> <a id="6421" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#6421" class="Module">C</a> <a id="6423" class="Symbol">=</a> <a id="6425" href="Categories.Diagram.Cocone.html#534" class="Module">Cocone</a> <a id="6432" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#6376" class="Bound">C</a>

    <a id="6439" class="Keyword">record</a> <a id="6446" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#6446" class="Record">comes-from-diagram</a> <a id="6465" class="Symbol">(</a><a id="6466" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#6466" class="Bound">x</a> <a id="6468" class="Symbol">:</a> <a id="6470" href="Relation.Binary.Bundles.html#1298" class="Field">Setoid.Carrier</a> <a id="6485" href="Categories.Diagram.Cocone.html#588" class="Field">C.N</a><a id="6488" class="Symbol">)</a> <a id="6490" class="Symbol">:</a> <a id="6492" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6496" class="Symbol">(</a><a id="6497" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1205" class="Bound">o</a> <a id="6499" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="6501" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1207" class="Bound">ℓ</a> <a id="6503" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="6505" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1211" class="Bound">c</a> <a id="6507" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="6509" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1213" class="Bound">ℓ&#39;</a><a id="6511" class="Symbol">)</a> <a id="6513" class="Keyword">where</a>
      <a id="6525" class="Keyword">field</a>
        <a id="6539" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#6539" class="Field">i</a> <a id="6541" class="Symbol">:</a> <a id="6543" href="Categories.Category.Core.html#559" class="Function">D.Obj</a>
        <a id="6557" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#6557" class="Field">preimage</a> <a id="6566" class="Symbol">:</a> <a id="6568" href="Relation.Binary.Bundles.html#1298" class="Field">Setoid.Carrier</a> <a id="6583" class="Symbol">(</a><a id="6584" href="Categories.Functor.Core.html#432" class="Field">J.F₀</a> <a id="6589" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#6539" class="Field">i</a><a id="6590" class="Symbol">)</a>
        <a id="6600" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#6600" class="Field">x-sent-to-c</a> <a id="6612" class="Symbol">:</a> <a id="6614" href="Categories.Diagram.Cocone.html#588" class="Field">C.N</a> <a id="6618" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1389" class="Field Operator">[[</a> <a id="6621" class="Symbol">((</a><a id="6623" href="Categories.Diagram.Cocone.html#425" class="Function">C.ψ</a> <a id="6627" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#6539" class="Field">i</a><a id="6628" class="Symbol">)</a> <a id="6630" href="Function.Bundles.html#15492" class="Function Operator">⟨$⟩</a> <a id="6634" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#6557" class="Field">preimage</a><a id="6642" class="Symbol">)</a> <a id="6644" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1389" class="Field Operator">≈</a> <a id="6646" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#6466" class="Bound">x</a> <a id="6648" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1389" class="Field Operator">]]</a>


    <a id="6657" class="Comment">-- Lemma: For a diagram with upper bounds, a cocone is colimitting if the</a>
    <a id="6735" class="Comment">-- following conditions are met:</a>
    <a id="6772" class="Comment">-- 1. every element in the Cocone Setoid is in the image</a>
    <a id="6833" class="Comment">--    of some colimit injection</a>
    <a id="6869" class="Comment">-- 2. whenever two elements in a set in the diagram are</a>
    <a id="6929" class="Comment">--    identified in the cocone, then they are already</a>
    <a id="6987" class="Comment">--    identified within the diagram.</a>
    <a id="7028" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#7028" class="Function">bounded-colimiting</a> <a id="7047" class="Symbol">:</a> <a id="7049" class="Symbol">(</a><a id="7050" href="Batteries.Diagram.Filtered.html#571" class="Record">has-upper-bounds</a> <a id="7067" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1218" class="Bound">D</a><a id="7068" class="Symbol">)</a> <a id="7070" class="Symbol">→</a>
      <a id="7078" class="Symbol">(∀</a> <a id="7081" class="Symbol">(</a><a id="7082" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#7082" class="Bound">x</a> <a id="7084" class="Symbol">:</a> <a id="7086" href="Relation.Binary.Bundles.html#1298" class="Field">Setoid.Carrier</a> <a id="7101" href="Categories.Diagram.Cocone.html#588" class="Field">C.N</a><a id="7104" class="Symbol">)</a> <a id="7106" class="Symbol">→</a> <a id="7108" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#6446" class="Record">comes-from-diagram</a> <a id="7127" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#7082" class="Bound">x</a><a id="7128" class="Symbol">)</a> <a id="7130" class="Symbol">→</a>
      <a id="7138" class="Symbol">(∀</a> <a id="7141" class="Symbol">{</a><a id="7142" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#7142" class="Bound">i</a> <a id="7144" class="Symbol">:</a> <a id="7146" href="Categories.Category.Core.html#559" class="Function">D.Obj</a><a id="7151" class="Symbol">}</a> <a id="7153" class="Symbol">(</a><a id="7154" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#7154" class="Bound">k</a> <a id="7156" class="Symbol">:</a> <a id="7158" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#6148" class="Record">KernelPairs</a> <a id="7170" class="Symbol">(</a><a id="7171" href="Categories.Diagram.Cocone.html#425" class="Function">C.ψ</a> <a id="7175" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#7142" class="Bound">i</a><a id="7176" class="Symbol">))</a> <a id="7179" class="Symbol">→</a>
        <a id="7189" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1562" class="Record">identified-in-diagram</a> <a id="7211" class="Symbol">(</a><a id="7212" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#6258" class="Field">KernelPairs.pr₁</a> <a id="7228" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#7154" class="Bound">k</a><a id="7229" class="Symbol">)</a> <a id="7231" class="Symbol">(</a><a id="7232" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#6289" class="Field">KernelPairs.pr₂</a> <a id="7248" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#7154" class="Bound">k</a><a id="7249" class="Symbol">))</a> <a id="7252" class="Symbol">→</a>
      <a id="7260" class="Comment">-- ^- wow, agda managed to infer that (pr₁ k) is of shape J₀ X for some X</a>
      <a id="7340" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#1340" class="Function">IsLimitting</a> <a id="7352" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#6376" class="Bound">C</a>
    <a id="7358" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#7028" class="Function">bounded-colimiting</a> <a id="7377" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#7377" class="Bound">bounds</a> <a id="7384" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#7384" class="Bound">get-preimage</a> <a id="7397" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#7397" class="Bound">get-identifier</a> <a id="7412" class="Symbol">=</a>
      <a id="7420" class="Keyword">let</a>
        <a id="7432" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#7432" class="Bound">refl-auto</a> <a id="7442" class="Symbol">:</a> <a id="7444" class="Symbol">∀</a> <a id="7446" class="Symbol">{</a><a id="7447" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#7447" class="Bound">i</a> <a id="7449" class="Symbol">:</a> <a id="7451" href="Categories.Category.Core.html#559" class="Function">D.Obj</a><a id="7456" class="Symbol">}</a> <a id="7458" class="Symbol">{</a><a id="7459" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#7459" class="Bound">elem</a> <a id="7464" class="Symbol">:</a> <a id="7466" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1500" class="Function">J₀</a> <a id="7469" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#7447" class="Bound">i</a><a id="7470" class="Symbol">}</a> <a id="7472" class="Symbol">→</a> <a id="7474" href="Categories.Functor.Core.html#432" class="Field">J.F₀</a> <a id="7479" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#7447" class="Bound">i</a> <a id="7481" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1389" class="Field Operator">[[</a> <a id="7484" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#7459" class="Bound">elem</a> <a id="7489" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1389" class="Field Operator">≈</a> <a id="7491" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#7459" class="Bound">elem</a> <a id="7496" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1389" class="Field Operator">]]</a>
        <a id="7507" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#7432" class="Bound">refl-auto</a> <a id="7517" class="Symbol">{</a><a id="7518" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#7518" class="Bound">i</a><a id="7519" class="Symbol">}</a> <a id="7521" class="Symbol">=</a> <a id="7523" href="Relation.Binary.Structures.html#1641" class="Function">refl</a> <a id="7528" class="Symbol">(</a><a id="7529" href="Categories.Functor.Core.html#432" class="Field">J.F₀</a> <a id="7534" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#7518" class="Bound">i</a><a id="7535" class="Symbol">)</a>

        <a id="7546" class="Comment">-- the lemma says that whenever two elements x y from</a>
        <a id="7608" class="Comment">-- somewhere in the diagram are identified in the cocone C,</a>
        <a id="7676" class="Comment">-- then they must be identified in any other cocone, too.</a>
        <a id="7742" class="Comment">-- (We have E as the first parameter to make the application</a>
        <a id="7811" class="Comment">-- of this lemma easier)</a>
        <a id="7844" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#7844" class="Bound">lemma</a> <a id="7850" class="Symbol">:</a> <a id="7852" class="Symbol">∀</a> <a id="7854" class="Symbol">(</a><a id="7855" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#7855" class="Bound">E</a> <a id="7857" class="Symbol">:</a> <a id="7859" href="Categories.Diagram.Cocone.html#534" class="Record">Cocone</a> <a id="7866" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1239" class="Bound">J</a><a id="7867" class="Symbol">)</a> <a id="7869" class="Symbol">→</a>
                <a id="7887" class="Symbol">∀</a> <a id="7889" class="Symbol">{</a><a id="7890" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#7890" class="Bound">X</a> <a id="7892" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#7892" class="Bound">Y</a> <a id="7894" class="Symbol">:</a> <a id="7896" href="Categories.Category.Core.html#559" class="Function">D.Obj</a><a id="7901" class="Symbol">}</a> <a id="7903" class="Symbol">(</a><a id="7904" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#7904" class="Bound">x</a> <a id="7906" class="Symbol">:</a> <a id="7908" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1500" class="Function">J₀</a> <a id="7911" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#7890" class="Bound">X</a><a id="7912" class="Symbol">)</a> <a id="7914" class="Symbol">(</a><a id="7915" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#7915" class="Bound">y</a> <a id="7917" class="Symbol">:</a> <a id="7919" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1500" class="Function">J₀</a> <a id="7922" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#7892" class="Bound">Y</a><a id="7923" class="Symbol">)</a> <a id="7925" class="Symbol">→</a>
                  <a id="7945" href="Categories.Diagram.Cocone.html#588" class="Field">C.N</a> <a id="7949" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1389" class="Field Operator">[[</a> <a id="7952" href="Categories.Diagram.Cocone.html#425" class="Function">C.ψ</a> <a id="7956" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#7890" class="Bound">X</a> <a id="7958" href="Function.Bundles.html#15492" class="Function Operator">⟨$⟩</a> <a id="7962" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#7904" class="Bound">x</a> <a id="7964" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1389" class="Field Operator">≈</a> <a id="7966" href="Categories.Diagram.Cocone.html#425" class="Function">C.ψ</a> <a id="7970" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#7892" class="Bound">Y</a> <a id="7972" href="Function.Bundles.html#15492" class="Function Operator">⟨$⟩</a> <a id="7976" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#7915" class="Bound">y</a> <a id="7978" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1389" class="Field Operator">]]</a> <a id="7981" class="Symbol">→</a>
                  <a id="8001" class="Symbol">(</a><a id="8002" href="Categories.Diagram.Cocone.html#588" class="Field">Cocone.N</a> <a id="8011" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#7855" class="Bound">E</a><a id="8012" class="Symbol">)</a> <a id="8014" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1389" class="Field Operator">[[</a> <a id="8017" href="Categories.Diagram.Cocone.html#425" class="Function">Cocone.ψ</a> <a id="8026" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#7855" class="Bound">E</a> <a id="8028" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#7890" class="Bound">X</a> <a id="8030" href="Function.Bundles.html#15492" class="Function Operator">⟨$⟩</a> <a id="8034" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#7904" class="Bound">x</a> <a id="8036" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1389" class="Field Operator">≈</a> <a id="8038" href="Categories.Diagram.Cocone.html#425" class="Function">Cocone.ψ</a> <a id="8047" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#7855" class="Bound">E</a> <a id="8049" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#7892" class="Bound">Y</a> <a id="8051" href="Function.Bundles.html#15492" class="Function Operator">⟨$⟩</a> <a id="8055" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#7915" class="Bound">y</a> <a id="8057" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1389" class="Field Operator">]]</a>
        <a id="8068" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#7844" class="Bound">lemma</a> <a id="8074" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#8074" class="Bound">E</a> <a id="8076" class="Symbol">{</a><a id="8077" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#8077" class="Bound">X</a><a id="8078" class="Symbol">}</a> <a id="8080" class="Symbol">{</a><a id="8081" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#8081" class="Bound">Y</a><a id="8082" class="Symbol">}</a> <a id="8084" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#8084" class="Bound">x</a> <a id="8086" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#8086" class="Bound">y</a> <a id="8088" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#8088" class="Bound">eq-in-C</a> <a id="8096" class="Symbol">=</a>
          <a id="8108" class="Keyword">let</a>
            <a id="8124" class="Keyword">module</a> <a id="8131" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#8131" class="Module">E</a> <a id="8133" class="Symbol">=</a> <a id="8135" href="Categories.Diagram.Cocone.html#534" class="Module">Cocone</a> <a id="8142" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#8074" class="Bound">E</a>
            <a id="8156" class="Keyword">module</a> <a id="8163" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#8163" class="Module">B</a> <a id="8165" class="Symbol">=</a> <a id="8167" href="Batteries.Diagram.Filtered.html#571" class="Module">has-upper-bounds</a> <a id="8184" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#7377" class="Bound">bounds</a>

            <a id="8204" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#8204" class="Bound">V</a> <a id="8206" class="Symbol">=</a> <a id="8208" href="Batteries.Diagram.Filtered.html#662" class="Function">B.upper-bound</a> <a id="8222" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#8077" class="Bound">X</a> <a id="8224" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#8081" class="Bound">Y</a>
            <a id="8238" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#8238" class="Bound">inj-X</a> <a id="8244" class="Symbol">=</a> <a id="8246" href="Batteries.Diagram.Filtered.html#696" class="Function">B.is-above₁</a> <a id="8258" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#8077" class="Bound">X</a> <a id="8260" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#8081" class="Bound">Y</a>
            <a id="8274" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#8274" class="Bound">inj-Y</a> <a id="8280" class="Symbol">=</a> <a id="8282" href="Batteries.Diagram.Filtered.html#748" class="Function">B.is-above₂</a> <a id="8294" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#8077" class="Bound">X</a> <a id="8296" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#8081" class="Bound">Y</a>

            <a id="8311" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#8311" class="Bound">x-in-V</a> <a id="8318" class="Symbol">=</a> <a id="8320" class="Symbol">(</a><a id="8321" href="Categories.Functor.Core.html#455" class="Field">J.F₁</a> <a id="8326" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#8238" class="Bound">inj-X</a> <a id="8332" href="Function.Bundles.html#15492" class="Function Operator">⟨$⟩</a> <a id="8336" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#8084" class="Bound">x</a><a id="8337" class="Symbol">)</a>
            <a id="8351" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#8351" class="Bound">y-in-V</a> <a id="8358" class="Symbol">=</a> <a id="8360" class="Symbol">(</a><a id="8361" href="Categories.Functor.Core.html#455" class="Field">J.F₁</a> <a id="8366" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#8274" class="Bound">inj-Y</a> <a id="8372" href="Function.Bundles.html#15492" class="Function Operator">⟨$⟩</a> <a id="8376" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#8086" class="Bound">y</a><a id="8377" class="Symbol">)</a>

            <a id="8392" class="Comment">-- but having them in the same object does not yet</a>
            <a id="8455" class="Comment">-- imply that they are identified already.</a>
            <a id="8510" class="Comment">-- They are identified in the diagram by the second assumption:</a>
            <a id="8586" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#8586" class="Bound">ident</a> <a id="8592" class="Symbol">:</a> <a id="8594" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1562" class="Record">identified-in-diagram</a> <a id="8616" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#8311" class="Bound">x-in-V</a> <a id="8623" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#8351" class="Bound">y-in-V</a>
            <a id="8642" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#8586" class="Bound">ident</a> <a id="8648" class="Symbol">=</a> <a id="8650" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#7397" class="Bound">get-identifier</a> <a id="8665" class="Symbol">(</a><a id="8666" class="Keyword">record</a> <a id="8673" class="Symbol">{</a>
              <a id="8689" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#6258" class="Field">pr₁</a> <a id="8693" class="Symbol">=</a> <a id="8695" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#8311" class="Bound">x-in-V</a> <a id="8702" class="Symbol">;</a> <a id="8704" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#6289" class="Field">pr₂</a> <a id="8708" class="Symbol">=</a> <a id="8710" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#8351" class="Bound">y-in-V</a> <a id="8717" class="Symbol">;</a> <a id="8719" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#6320" class="Field">identified</a> <a id="8730" class="Symbol">=</a>
              <a id="8746" class="Keyword">let</a> <a id="8750" class="Keyword">open</a> <a id="8755" href="Relation.Binary.Reasoning.Setoid.html" class="Module">SetoidR</a> <a id="8763" class="Symbol">(</a><a id="8764" href="Categories.Diagram.Cocone.html#588" class="Field">C.N</a><a id="8767" class="Symbol">)</a> <a id="8769" class="Keyword">in</a>
              <a id="8786" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
              <a id="8806" href="Categories.Diagram.Cocone.html#425" class="Function">C.ψ</a> <a id="8810" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#8204" class="Bound">V</a> <a id="8812" href="Function.Bundles.html#15492" class="Function Operator">⟨$⟩</a> <a id="8816" class="Symbol">(</a><a id="8817" href="Categories.Functor.Core.html#455" class="Field">J.F₁</a> <a id="8822" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#8238" class="Bound">inj-X</a> <a id="8828" href="Function.Bundles.html#15492" class="Function Operator">⟨$⟩</a> <a id="8832" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#8084" class="Bound">x</a><a id="8833" class="Symbol">)</a> <a id="8835" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="8838" href="Categories.Diagram.Cocone.html#471" class="Function">C.commute</a> <a id="8848" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#8238" class="Bound">inj-X</a> <a id="8854" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
              <a id="8870" href="Categories.Diagram.Cocone.html#425" class="Function">C.ψ</a> <a id="8874" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#8077" class="Bound">X</a> <a id="8876" href="Function.Bundles.html#15492" class="Function Operator">⟨$⟩</a> <a id="8880" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#8084" class="Bound">x</a>                 <a id="8898" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="8901" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#8088" class="Bound">eq-in-C</a> <a id="8909" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
              <a id="8925" href="Categories.Diagram.Cocone.html#425" class="Function">C.ψ</a> <a id="8929" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#8081" class="Bound">Y</a> <a id="8931" href="Function.Bundles.html#15492" class="Function Operator">⟨$⟩</a> <a id="8935" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#8086" class="Bound">y</a>                 <a id="8953" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">≈˘⟨</a> <a id="8957" href="Categories.Diagram.Cocone.html#471" class="Function">C.commute</a> <a id="8967" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#8274" class="Bound">inj-Y</a> <a id="8973" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">⟩</a>
              <a id="8989" href="Categories.Diagram.Cocone.html#425" class="Function">C.ψ</a> <a id="8993" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#8204" class="Bound">V</a> <a id="8995" href="Function.Bundles.html#15492" class="Function Operator">⟨$⟩</a> <a id="8999" class="Symbol">(</a><a id="9000" href="Categories.Functor.Core.html#455" class="Field">J.F₁</a> <a id="9005" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#8274" class="Bound">inj-Y</a> <a id="9011" href="Function.Bundles.html#15492" class="Function Operator">⟨$⟩</a> <a id="9015" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#8086" class="Bound">y</a><a id="9016" class="Symbol">)</a>
              <a id="9032" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
              <a id="9048" class="Symbol">})</a>
            <a id="9063" class="Keyword">module</a> <a id="9070" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#9070" class="Module">ident</a> <a id="9076" class="Symbol">=</a> <a id="9078" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1562" class="Module">identified-in-diagram</a> <a id="9100" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#8586" class="Bound">ident</a>

            <a id="9119" class="Comment">-- now we can show that they must be identified in E, too:</a>
            <a id="9190" class="Keyword">open</a> <a id="9195" href="Relation.Binary.Reasoning.Setoid.html" class="Module">SetoidR</a> <a id="9203" class="Symbol">(</a><a id="9204" href="Categories.Diagram.Cocone.html#588" class="Function">E.N</a><a id="9207" class="Symbol">)</a>
          <a id="9219" class="Keyword">in</a>
          <a id="9232" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
          <a id="9248" href="Categories.Diagram.Cocone.html#425" class="Function">E.ψ</a> <a id="9252" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#8077" class="Bound">X</a> <a id="9254" href="Function.Bundles.html#15492" class="Function Operator">⟨$⟩</a> <a id="9258" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#8084" class="Bound">x</a>                   <a id="9278" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">≈˘⟨</a> <a id="9282" href="Categories.Diagram.Cocone.html#471" class="Function">E.commute</a> <a id="9292" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#8238" class="Bound">inj-X</a> <a id="9298" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">⟩</a>
          <a id="9310" href="Categories.Diagram.Cocone.html#425" class="Function">E.ψ</a> <a id="9314" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#8204" class="Bound">V</a> <a id="9316" href="Function.Bundles.html#15492" class="Function Operator">⟨$⟩</a> <a id="9320" class="Symbol">(</a><a id="9321" href="Categories.Functor.Core.html#455" class="Field">J.F₁</a> <a id="9326" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#8238" class="Bound">inj-X</a> <a id="9332" href="Function.Bundles.html#15492" class="Function Operator">⟨$⟩</a> <a id="9336" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#8084" class="Bound">x</a><a id="9337" class="Symbol">)</a>   <a id="9341" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
          <a id="9355" href="Categories.Diagram.Cocone.html#425" class="Function">E.ψ</a> <a id="9359" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#8204" class="Bound">V</a> <a id="9361" href="Function.Bundles.html#15492" class="Function Operator">⟨$⟩</a> <a id="9365" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#8311" class="Bound">x-in-V</a>              <a id="9385" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">≈˘⟨</a> <a id="9389" href="Categories.Diagram.Cocone.html#471" class="Function">E.commute</a> <a id="9399" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1852" class="Function">ident.inj₁</a> <a id="9410" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">⟩</a>
          <a id="9422" href="Categories.Diagram.Cocone.html#425" class="Function">E.ψ</a> <a id="9426" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1797" class="Function">ident.B</a> <a id="9434" href="Function.Bundles.html#15492" class="Function Operator">⟨$⟩</a> <a id="9438" class="Symbol">(</a><a id="9439" href="Categories.Functor.Core.html#455" class="Field">J.F₁</a> <a id="9444" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1852" class="Function">ident.inj₁</a> <a id="9455" href="Function.Bundles.html#15492" class="Function Operator">⟨$⟩</a> <a id="9459" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#8311" class="Bound">x-in-V</a><a id="9465" class="Symbol">)</a>
              <a id="9481" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="9484" href="Function.Bundles.html#2111" class="Field">Func.cong</a> <a id="9494" class="Symbol">(</a><a id="9495" href="Categories.Diagram.Cocone.html#425" class="Function">E.ψ</a> <a id="9499" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1797" class="Function">ident.B</a><a id="9506" class="Symbol">)</a> <a id="9508" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1977" class="Function">ident.identifies</a> <a id="9525" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
          <a id="9537" href="Categories.Diagram.Cocone.html#425" class="Function">E.ψ</a> <a id="9541" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1797" class="Function">ident.B</a> <a id="9549" href="Function.Bundles.html#15492" class="Function Operator">⟨$⟩</a> <a id="9553" class="Symbol">(</a><a id="9554" href="Categories.Functor.Core.html#455" class="Field">J.F₁</a> <a id="9559" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1879" class="Function">ident.inj₂</a> <a id="9570" href="Function.Bundles.html#15492" class="Function Operator">⟨$⟩</a> <a id="9574" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#8351" class="Bound">y-in-V</a><a id="9580" class="Symbol">)</a>
                                        <a id="9622" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="9625" href="Categories.Diagram.Cocone.html#471" class="Function">E.commute</a> <a id="9635" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1879" class="Function">ident.inj₂</a> <a id="9646" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
          <a id="9658" href="Categories.Diagram.Cocone.html#425" class="Function">E.ψ</a> <a id="9662" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#8204" class="Bound">V</a> <a id="9664" href="Function.Bundles.html#15492" class="Function Operator">⟨$⟩</a> <a id="9668" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#8351" class="Bound">y-in-V</a>              <a id="9688" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
          <a id="9702" href="Categories.Diagram.Cocone.html#425" class="Function">E.ψ</a> <a id="9706" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#8204" class="Bound">V</a> <a id="9708" href="Function.Bundles.html#15492" class="Function Operator">⟨$⟩</a> <a id="9712" class="Symbol">(</a><a id="9713" href="Categories.Functor.Core.html#455" class="Field">J.F₁</a> <a id="9718" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#8274" class="Bound">inj-Y</a> <a id="9724" href="Function.Bundles.html#15492" class="Function Operator">⟨$⟩</a> <a id="9728" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#8086" class="Bound">y</a><a id="9729" class="Symbol">)</a>   <a id="9733" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="9736" href="Categories.Diagram.Cocone.html#471" class="Function">E.commute</a> <a id="9746" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#8274" class="Bound">inj-Y</a> <a id="9752" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
          <a id="9764" href="Categories.Diagram.Cocone.html#425" class="Function">E.ψ</a> <a id="9768" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#8081" class="Bound">Y</a> <a id="9770" href="Function.Bundles.html#15492" class="Function Operator">⟨$⟩</a> <a id="9774" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#8086" class="Bound">y</a>
          <a id="9786" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

        <a id="9797" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#9797" class="Bound">ump</a> <a id="9801" class="Symbol">:</a> <a id="9803" class="Symbol">∀</a> <a id="9805" class="Symbol">(</a><a id="9806" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#9806" class="Bound">E</a> <a id="9808" class="Symbol">:</a> <a id="9810" href="Categories.Diagram.Cocone.html#534" class="Record">Cocone</a> <a id="9817" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#1239" class="Bound">J</a><a id="9818" class="Symbol">)</a> <a id="9820" class="Symbol">→</a> <a id="9822" href="Categories.Diagram.Cocone.html#684" class="Record">Cocone⇒</a> <a id="9830" class="Symbol">_</a> <a id="9832" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#6376" class="Bound">C</a> <a id="9834" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#9806" class="Bound">E</a>
        <a id="9844" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#9797" class="Bound">ump</a> <a id="9848" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#9848" class="Bound">E</a> <a id="9850" class="Symbol">=</a>
          <a id="9862" class="Keyword">let</a>
            <a id="9878" class="Keyword">module</a> <a id="9885" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#9885" class="Module">E</a> <a id="9887" class="Symbol">=</a> <a id="9889" href="Categories.Diagram.Cocone.html#534" class="Module">Cocone</a> <a id="9896" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#9848" class="Bound">E</a>
            <a id="9910" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#9910" class="Bound">f</a> <a id="9912" class="Symbol">:</a> <a id="9914" href="Relation.Binary.Bundles.html#1298" class="Field">Setoid.Carrier</a> <a id="9929" href="Categories.Diagram.Cocone.html#588" class="Field">C.N</a> <a id="9933" class="Symbol">→</a> <a id="9935" href="Relation.Binary.Bundles.html#1298" class="Field">Setoid.Carrier</a> <a id="9950" href="Categories.Diagram.Cocone.html#588" class="Field">E.N</a>
            <a id="9966" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#9910" class="Bound">f</a> <a id="9968" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#9968" class="Bound">x</a> <a id="9970" class="Symbol">=</a>
              <a id="9986" class="Keyword">let</a>
                <a id="10006" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#10006" class="Bound">preim</a> <a id="10012" class="Symbol">=</a> <a id="10014" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#7384" class="Bound">get-preimage</a> <a id="10027" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#9968" class="Bound">x</a>
                <a id="10045" class="Keyword">module</a> <a id="10052" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#10052" class="Module">preim</a> <a id="10058" class="Symbol">=</a> <a id="10060" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#6446" class="Module">comes-from-diagram</a> <a id="10079" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#10006" class="Bound">preim</a>
              <a id="10099" class="Keyword">in</a>
              <a id="10116" href="Categories.Diagram.Cocone.html#425" class="Function">E.ψ</a> <a id="10120" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#6539" class="Function">preim.i</a> <a id="10128" href="Function.Bundles.html#15492" class="Function Operator">⟨$⟩</a> <a id="10132" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#6557" class="Function">preim.preimage</a>

            <a id="10160" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#10160" class="Bound">f-well-def</a> <a id="10171" class="Symbol">:</a> <a id="10173" href="Function.Bundles.html#2041" class="Record">Func</a> <a id="10178" href="Categories.Diagram.Cocone.html#588" class="Field">C.N</a> <a id="10182" href="Categories.Diagram.Cocone.html#588" class="Field">E.N</a>
            <a id="10198" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#10160" class="Bound">f-well-def</a> <a id="10209" class="Symbol">=</a> <a id="10211" class="Keyword">record</a>
              <a id="10232" class="Symbol">{</a> <a id="10234" href="Function.Bundles.html#2092" class="Field">to</a> <a id="10237" class="Symbol">=</a> <a id="10239" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#9910" class="Bound">f</a> <a id="10241" class="Symbol">;</a> <a id="10243" href="Function.Bundles.html#2111" class="Field">cong</a> <a id="10248" class="Symbol">=</a>
              <a id="10264" class="Symbol">λ</a> <a id="10266" class="Symbol">{</a><a id="10267" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#10267" class="Bound">x</a><a id="10268" class="Symbol">}</a> <a id="10270" class="Symbol">{</a><a id="10271" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#10271" class="Bound">y</a><a id="10272" class="Symbol">}</a> <a id="10274" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#10274" class="Bound">x≈y</a> <a id="10278" class="Symbol">→</a>
                <a id="10296" class="Keyword">let</a>
                  <a id="10318" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#10318" class="Bound">X</a> <a id="10320" class="Symbol">=</a> <a id="10322" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#7384" class="Bound">get-preimage</a> <a id="10335" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#10267" class="Bound">x</a>
                  <a id="10355" class="Keyword">module</a> <a id="10362" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#10362" class="Module">X</a> <a id="10364" class="Symbol">=</a> <a id="10366" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#6446" class="Module">comes-from-diagram</a> <a id="10385" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#10318" class="Bound">X</a>
                  <a id="10405" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#10405" class="Bound">Y</a> <a id="10407" class="Symbol">=</a> <a id="10409" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#7384" class="Bound">get-preimage</a> <a id="10422" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#10271" class="Bound">y</a>
                  <a id="10442" class="Keyword">module</a> <a id="10449" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#10449" class="Module">Y</a> <a id="10451" class="Symbol">=</a> <a id="10453" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#6446" class="Module">comes-from-diagram</a> <a id="10472" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#10405" class="Bound">Y</a>
                  <a id="10492" class="Keyword">open</a> <a id="10497" href="Relation.Binary.Reasoning.Setoid.html" class="Module">SetoidR</a> <a id="10505" class="Symbol">(</a><a id="10506" href="Categories.Diagram.Cocone.html#588" class="Field">C.N</a><a id="10509" class="Symbol">)</a>
                <a id="10527" class="Keyword">in</a>
                <a id="10546" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#7844" class="Bound">lemma</a> <a id="10552" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#9848" class="Bound">E</a> <a id="10554" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#6557" class="Function">X.preimage</a> <a id="10565" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#6557" class="Function">Y.preimage</a> <a id="10576" class="Symbol">(</a>
                <a id="10594" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
                <a id="10616" href="Categories.Diagram.Cocone.html#425" class="Function">C.ψ</a> <a id="10620" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#6539" class="Function">X.i</a> <a id="10624" href="Function.Bundles.html#15492" class="Function Operator">⟨$⟩</a> <a id="10628" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#6557" class="Function">X.preimage</a> <a id="10639" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="10642" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#6600" class="Function">X.x-sent-to-c</a> <a id="10656" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
                <a id="10674" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#10267" class="Bound">x</a>                     <a id="10696" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="10699" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#10274" class="Bound">x≈y</a> <a id="10703" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
                <a id="10721" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#10271" class="Bound">y</a>                     <a id="10743" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">≈˘⟨</a> <a id="10747" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#6600" class="Function">Y.x-sent-to-c</a> <a id="10761" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">⟩</a>
                <a id="10779" href="Categories.Diagram.Cocone.html#425" class="Function">C.ψ</a> <a id="10783" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#6539" class="Function">Y.i</a> <a id="10787" href="Function.Bundles.html#15492" class="Function Operator">⟨$⟩</a> <a id="10791" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#6557" class="Function">Y.preimage</a>
                <a id="10818" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
                <a id="10836" class="Symbol">)</a>
              <a id="10852" class="Symbol">}</a>
          <a id="10864" class="Keyword">in</a>
          <a id="10877" class="Keyword">record</a> <a id="10884" class="Symbol">{</a>
            <a id="10898" href="Categories.Diagram.Cocone.html#745" class="Field">arr</a> <a id="10902" class="Symbol">=</a> <a id="10904" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#10160" class="Bound">f-well-def</a> <a id="10915" class="Symbol">;</a>
            <a id="10929" href="Categories.Diagram.Cocone.html#770" class="Field">commute</a> <a id="10937" class="Symbol">=</a> <a id="10939" class="Symbol">λ</a> <a id="10941" class="Symbol">{</a><a id="10942" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#10942" class="Bound">X</a><a id="10943" class="Symbol">}</a> <a id="10945" class="Symbol">{</a><a id="10946" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#10946" class="Bound">x</a><a id="10947" class="Symbol">}</a> <a id="10949" class="Symbol">→</a>
              <a id="10965" class="Keyword">let</a>
                <a id="10985" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#10985" class="Bound">P</a> <a id="10987" class="Symbol">=</a> <a id="10989" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#7384" class="Bound">get-preimage</a> <a id="11002" class="Symbol">(</a><a id="11003" href="Categories.Diagram.Cocone.html#425" class="Function">C.ψ</a> <a id="11007" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#10942" class="Bound">X</a> <a id="11009" href="Function.Bundles.html#15492" class="Function Operator">⟨$⟩</a> <a id="11013" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#10946" class="Bound">x</a><a id="11014" class="Symbol">)</a>
                <a id="11032" class="Keyword">module</a> <a id="11039" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#11039" class="Module">P</a> <a id="11041" class="Symbol">=</a> <a id="11043" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#6446" class="Module">comes-from-diagram</a> <a id="11062" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#10985" class="Bound">P</a>
                <a id="11080" class="Keyword">open</a> <a id="11085" href="Relation.Binary.Reasoning.Setoid.html" class="Module">SetoidR</a> <a id="11093" class="Symbol">(</a><a id="11094" href="Categories.Diagram.Cocone.html#588" class="Field">E.N</a><a id="11097" class="Symbol">)</a>
              <a id="11113" class="Keyword">in</a>
              <a id="11130" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
              <a id="11150" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#9910" class="Bound">f</a> <a id="11152" class="Symbol">(</a><a id="11153" href="Categories.Diagram.Cocone.html#425" class="Function">C.ψ</a> <a id="11157" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#10942" class="Bound">X</a> <a id="11159" href="Function.Bundles.html#15492" class="Function Operator">⟨$⟩</a> <a id="11163" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#10946" class="Bound">x</a><a id="11164" class="Symbol">)</a>         <a id="11174" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
              <a id="11192" href="Categories.Diagram.Cocone.html#425" class="Function">E.ψ</a> <a id="11196" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#6539" class="Function">P.i</a> <a id="11200" href="Function.Bundles.html#15492" class="Function Operator">⟨$⟩</a> <a id="11204" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#6557" class="Function">P.preimage</a>  <a id="11216" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="11219" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#7844" class="Bound">lemma</a> <a id="11225" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#9848" class="Bound">E</a> <a id="11227" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#6557" class="Function">P.preimage</a> <a id="11238" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#10946" class="Bound">x</a> <a id="11240" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#6600" class="Function">P.x-sent-to-c</a> <a id="11254" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
              <a id="11270" href="Categories.Diagram.Cocone.html#425" class="Function">E.ψ</a> <a id="11274" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#10942" class="Bound">X</a> <a id="11276" href="Function.Bundles.html#15492" class="Function Operator">⟨$⟩</a> <a id="11280" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#10946" class="Bound">x</a>
              <a id="11296" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
            <a id="11310" class="Symbol">}</a>
      <a id="11318" class="Keyword">in</a>
      <a id="11327" class="Keyword">record</a> <a id="11334" class="Symbol">{</a>
        <a id="11344" href="Categories.Object.Initial.html#478" class="Field">¡</a> <a id="11346" class="Symbol">=</a> <a id="11348" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#9797" class="Bound">ump</a> <a id="11352" class="Symbol">_</a> <a id="11354" class="Symbol">;</a>
        <a id="11364" href="Categories.Object.Initial.html#506" class="Field">¡-unique</a> <a id="11373" class="Symbol">=</a> <a id="11375" class="Symbol">λ</a> <a id="11377" class="Symbol">{</a><a id="11378" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#11378" class="Bound">E</a><a id="11379" class="Symbol">}</a> <a id="11381" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#11381" class="Bound">w</a> <a id="11383" class="Symbol">{</a><a id="11384" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#11384" class="Bound">x</a><a id="11385" class="Symbol">}</a> <a id="11387" class="Symbol">→</a>
          <a id="11399" class="Keyword">let</a>
            <a id="11415" class="Keyword">module</a> <a id="11422" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#11422" class="Module">E</a> <a id="11424" class="Symbol">=</a> <a id="11426" href="Categories.Diagram.Cocone.html#534" class="Module">Cocone</a> <a id="11433" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#11378" class="Bound">E</a>
            <a id="11447" class="Keyword">module</a> <a id="11454" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#11454" class="Module">w</a> <a id="11456" class="Symbol">=</a> <a id="11458" href="Categories.Diagram.Cocone.html#684" class="Module">Cocone⇒</a> <a id="11466" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#11381" class="Bound">w</a>
            <a id="11480" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#11480" class="Bound">f</a> <a id="11482" class="Symbol">=</a> <a id="11484" href="Categories.Diagram.Cocone.html#745" class="Field">Cocone⇒.arr</a> <a id="11496" class="Symbol">(</a><a id="11497" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#9797" class="Bound">ump</a> <a id="11501" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#11378" class="Bound">E</a><a id="11502" class="Symbol">)</a>
            <a id="11516" class="Keyword">module</a> <a id="11523" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#11523" class="Module">x</a> <a id="11525" class="Symbol">=</a> <a id="11527" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#6446" class="Module">comes-from-diagram</a> <a id="11546" class="Symbol">(</a><a id="11547" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#7384" class="Bound">get-preimage</a> <a id="11560" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#11384" class="Bound">x</a><a id="11561" class="Symbol">)</a>

            <a id="11576" class="Keyword">open</a> <a id="11581" href="Relation.Binary.Reasoning.Setoid.html" class="Module">SetoidR</a> <a id="11589" class="Symbol">(</a><a id="11590" href="Categories.Diagram.Cocone.html#588" class="Function">E.N</a><a id="11593" class="Symbol">)</a>
          <a id="11605" class="Keyword">in</a>
          <a id="11618" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
          <a id="11634" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#11480" class="Bound">f</a> <a id="11636" href="Function.Bundles.html#15492" class="Function Operator">⟨$⟩</a> <a id="11640" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#11384" class="Bound">x</a>         <a id="11650" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
          <a id="11664" href="Categories.Diagram.Cocone.html#425" class="Function">E.ψ</a> <a id="11668" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#6539" class="Function">x.i</a> <a id="11672" href="Function.Bundles.html#15492" class="Function Operator">⟨$⟩</a> <a id="11676" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#6557" class="Function">x.preimage</a>             <a id="11699" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">≈˘⟨</a> <a id="11703" href="Categories.Diagram.Cocone.html#770" class="Function">w.commute</a> <a id="11713" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">⟩</a>
          <a id="11725" href="Categories.Diagram.Cocone.html#745" class="Function">w.arr</a> <a id="11731" href="Function.Bundles.html#15492" class="Function Operator">⟨$⟩</a> <a id="11735" class="Symbol">(</a><a id="11736" href="Categories.Diagram.Cocone.html#425" class="Function">C.ψ</a> <a id="11740" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#6539" class="Function">x.i</a> <a id="11744" href="Function.Bundles.html#15492" class="Function Operator">⟨$⟩</a> <a id="11748" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#6557" class="Function">x.preimage</a><a id="11758" class="Symbol">)</a>  <a id="11761" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="11764" href="Function.Bundles.html#2111" class="Field">Func.cong</a> <a id="11774" href="Categories.Diagram.Cocone.html#745" class="Function">w.arr</a> <a id="11780" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#6600" class="Function">x.x-sent-to-c</a> <a id="11794" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
          <a id="11806" href="Categories.Diagram.Cocone.html#745" class="Function">w.arr</a> <a id="11812" href="Function.Bundles.html#15492" class="Function Operator">⟨$⟩</a> <a id="11816" href="Batteries.Diagram.Colimit.Setoids-Colimit.html#11384" class="Bound">x</a>
          <a id="11828" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
      <a id="11836" class="Symbol">}</a>
</pre></body></html>

==> anc/html/Batteries.Diagram.Filtered.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Batteries.Diagram.Filtered</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>
<a id="36" class="Keyword">open</a> <a id="41" class="Keyword">import</a> <a id="48" href="Categories.Category.html" class="Module">Categories.Category</a>
<a id="68" class="Keyword">open</a> <a id="73" class="Keyword">import</a> <a id="80" href="Categories.Functor.html" class="Module">Categories.Functor</a> <a id="99" class="Keyword">using</a> <a id="105" class="Symbol">(</a><a id="106" href="Categories.Functor.Core.html#248" class="Record">Functor</a><a id="113" class="Symbol">)</a>
<a id="115" class="Keyword">open</a> <a id="120" class="Keyword">import</a> <a id="127" href="Categories.Category.Lift.html" class="Module">Categories.Category.Lift</a>

<a id="153" class="Keyword">open</a> <a id="158" class="Keyword">import</a> <a id="165" href="Data.Fin.html" class="Module">Data.Fin</a>
<a id="174" class="Keyword">open</a> <a id="179" class="Keyword">import</a> <a id="186" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a> <a id="200" class="Keyword">hiding</a> <a id="207" class="Symbol">(</a><a id="208" href="Data.Nat.Base.html#5466" class="Function Operator">_⊔_</a><a id="211" class="Symbol">)</a>

<a id="214" class="Keyword">module</a> <a id="221" href="Batteries.Diagram.Filtered.html" class="Module">Batteries.Diagram.Filtered</a> <a id="248" class="Symbol">{</a><a id="249" href="Batteries.Diagram.Filtered.html#249" class="Bound">o</a> <a id="251" href="Batteries.Diagram.Filtered.html#251" class="Bound">ℓ</a> <a id="253" href="Batteries.Diagram.Filtered.html#253" class="Bound">e</a><a id="254" class="Symbol">}</a> <a id="256" class="Symbol">(</a><a id="257" href="Batteries.Diagram.Filtered.html#257" class="Bound">𝒞</a> <a id="259" class="Symbol">:</a> <a id="261" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="270" href="Batteries.Diagram.Filtered.html#249" class="Bound">o</a> <a id="272" href="Batteries.Diagram.Filtered.html#251" class="Bound">ℓ</a> <a id="274" href="Batteries.Diagram.Filtered.html#253" class="Bound">e</a><a id="275" class="Symbol">)</a> <a id="277" class="Keyword">where</a>

<a id="284" class="Keyword">open</a> <a id="289" class="Keyword">import</a> <a id="296" href="Level.html" class="Module">Level</a>
<a id="302" class="Keyword">private</a>
  <a id="312" class="Keyword">module</a> <a id="𝒞"></a><a id="319" href="Batteries.Diagram.Filtered.html#319" class="Module">𝒞</a> <a id="321" class="Symbol">=</a> <a id="323" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="332" href="Batteries.Diagram.Filtered.html#257" class="Bound">𝒞</a>

<a id="335" class="Keyword">record</a> <a id="UpperBound"></a><a id="342" href="Batteries.Diagram.Filtered.html#342" class="Record">UpperBound</a> <a id="353" class="Symbol">(</a><a id="354" href="Batteries.Diagram.Filtered.html#354" class="Bound">X</a> <a id="356" href="Batteries.Diagram.Filtered.html#356" class="Bound">Y</a> <a id="358" class="Symbol">:</a> <a id="360" href="Categories.Category.Core.html#559" class="Field">𝒞.Obj</a><a id="365" class="Symbol">)</a> <a id="367" class="Symbol">:</a> <a id="369" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="373" class="Symbol">(</a><a id="374" href="Batteries.Diagram.Filtered.html#249" class="Bound">o</a> <a id="376" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="378" href="Batteries.Diagram.Filtered.html#251" class="Bound">ℓ</a><a id="379" class="Symbol">)</a> <a id="381" class="Keyword">where</a>
  <a id="389" class="Comment">-- Upper bound for two objects</a>
  <a id="422" class="Keyword">open</a> <a id="427" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="436" href="Batteries.Diagram.Filtered.html#257" class="Bound">𝒞</a>
  <a id="440" class="Keyword">field</a>
    <a id="UpperBound.obj"></a><a id="450" href="Batteries.Diagram.Filtered.html#450" class="Field">obj</a> <a id="454" class="Symbol">:</a> <a id="456" href="Categories.Category.Core.html#559" class="Field">𝒞.Obj</a>
    <a id="UpperBound.i₁"></a><a id="466" href="Batteries.Diagram.Filtered.html#466" class="Field">i₁</a> <a id="469" class="Symbol">:</a> <a id="471" href="Batteries.Diagram.Filtered.html#354" class="Bound">X</a> <a id="473" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="475" href="Batteries.Diagram.Filtered.html#450" class="Field">obj</a>
    <a id="UpperBound.i₂"></a><a id="483" href="Batteries.Diagram.Filtered.html#483" class="Field">i₂</a> <a id="486" class="Symbol">:</a> <a id="488" href="Batteries.Diagram.Filtered.html#356" class="Bound">Y</a> <a id="490" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="492" href="Batteries.Diagram.Filtered.html#450" class="Field">obj</a>

<a id="497" class="Comment">-- The property of having upper bounds for finite sets of objects:</a>
<a id="564" class="Keyword">record</a> <a id="has-upper-bounds"></a><a id="571" href="Batteries.Diagram.Filtered.html#571" class="Record">has-upper-bounds</a> <a id="588" class="Symbol">:</a> <a id="590" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="594" class="Symbol">(</a><a id="595" href="Batteries.Diagram.Filtered.html#249" class="Bound">o</a> <a id="597" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="599" href="Batteries.Diagram.Filtered.html#251" class="Bound">ℓ</a> <a id="601" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="603" href="Batteries.Diagram.Filtered.html#253" class="Bound">e</a><a id="604" class="Symbol">)</a> <a id="606" class="Keyword">where</a>
  <a id="614" class="Keyword">open</a> <a id="619" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="628" href="Batteries.Diagram.Filtered.html#257" class="Bound">𝒞</a>
  <a id="632" class="Keyword">field</a>
    <a id="has-upper-bounds.non-empty"></a><a id="642" href="Batteries.Diagram.Filtered.html#642" class="Field">non-empty</a> <a id="652" class="Symbol">:</a> <a id="654" href="Categories.Category.Core.html#559" class="Function">Obj</a>
    <a id="has-upper-bounds.upper-bound"></a><a id="662" href="Batteries.Diagram.Filtered.html#662" class="Field">upper-bound</a> <a id="674" class="Symbol">:</a> <a id="676" href="Categories.Category.Core.html#559" class="Function">Obj</a> <a id="680" class="Symbol">→</a> <a id="682" href="Categories.Category.Core.html#559" class="Function">Obj</a> <a id="686" class="Symbol">→</a> <a id="688" href="Categories.Category.Core.html#559" class="Function">Obj</a>
    <a id="has-upper-bounds.is-above₁"></a><a id="696" href="Batteries.Diagram.Filtered.html#696" class="Field">is-above₁</a> <a id="706" class="Symbol">:</a> <a id="708" class="Symbol">∀</a> <a id="710" class="Symbol">(</a><a id="711" href="Batteries.Diagram.Filtered.html#711" class="Bound">X</a> <a id="713" href="Batteries.Diagram.Filtered.html#713" class="Bound">Y</a> <a id="715" class="Symbol">:</a> <a id="717" href="Categories.Category.Core.html#559" class="Function">Obj</a><a id="720" class="Symbol">)</a> <a id="722" class="Symbol">→</a> <a id="724" href="Batteries.Diagram.Filtered.html#711" class="Bound">X</a> <a id="726" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="728" href="Batteries.Diagram.Filtered.html#662" class="Field">upper-bound</a> <a id="740" href="Batteries.Diagram.Filtered.html#711" class="Bound">X</a> <a id="742" href="Batteries.Diagram.Filtered.html#713" class="Bound">Y</a>
    <a id="has-upper-bounds.is-above₂"></a><a id="748" href="Batteries.Diagram.Filtered.html#748" class="Field">is-above₂</a> <a id="758" class="Symbol">:</a> <a id="760" class="Symbol">∀</a> <a id="762" class="Symbol">(</a><a id="763" href="Batteries.Diagram.Filtered.html#763" class="Bound">X</a> <a id="765" href="Batteries.Diagram.Filtered.html#765" class="Bound">Y</a> <a id="767" class="Symbol">:</a> <a id="769" href="Categories.Category.Core.html#559" class="Function">Obj</a><a id="772" class="Symbol">)</a> <a id="774" class="Symbol">→</a> <a id="776" href="Batteries.Diagram.Filtered.html#765" class="Bound">Y</a> <a id="778" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="780" href="Batteries.Diagram.Filtered.html#662" class="Field">upper-bound</a> <a id="792" href="Batteries.Diagram.Filtered.html#763" class="Bound">X</a> <a id="794" href="Batteries.Diagram.Filtered.html#765" class="Bound">Y</a>

  <a id="has-upper-bounds.construct-upper-bound"></a><a id="799" href="Batteries.Diagram.Filtered.html#799" class="Function">construct-upper-bound</a> <a id="821" class="Symbol">:</a> <a id="823" class="Symbol">(</a><a id="824" href="Batteries.Diagram.Filtered.html#824" class="Bound">X</a> <a id="826" href="Batteries.Diagram.Filtered.html#826" class="Bound">Y</a> <a id="828" class="Symbol">:</a> <a id="830" href="Categories.Category.Core.html#559" class="Function">Obj</a><a id="833" class="Symbol">)</a> <a id="835" class="Symbol">→</a> <a id="837" href="Batteries.Diagram.Filtered.html#342" class="Record">UpperBound</a> <a id="848" href="Batteries.Diagram.Filtered.html#824" class="Bound">X</a> <a id="850" href="Batteries.Diagram.Filtered.html#826" class="Bound">Y</a>
  <a id="854" href="Batteries.Diagram.Filtered.html#799" class="Function">construct-upper-bound</a> <a id="876" href="Batteries.Diagram.Filtered.html#876" class="Bound">X</a> <a id="878" href="Batteries.Diagram.Filtered.html#878" class="Bound">Y</a> <a id="880" class="Symbol">=</a>
    <a id="886" class="Keyword">record</a> <a id="893" class="Symbol">{</a>
      <a id="901" href="Batteries.Diagram.Filtered.html#450" class="Field">obj</a> <a id="905" class="Symbol">=</a> <a id="907" href="Batteries.Diagram.Filtered.html#662" class="Field">upper-bound</a> <a id="919" href="Batteries.Diagram.Filtered.html#876" class="Bound">X</a> <a id="921" href="Batteries.Diagram.Filtered.html#878" class="Bound">Y</a> <a id="923" class="Symbol">;</a>
      <a id="931" href="Batteries.Diagram.Filtered.html#466" class="Field">i₁</a> <a id="934" class="Symbol">=</a> <a id="936" href="Batteries.Diagram.Filtered.html#696" class="Field">is-above₁</a> <a id="946" href="Batteries.Diagram.Filtered.html#876" class="Bound">X</a> <a id="948" href="Batteries.Diagram.Filtered.html#878" class="Bound">Y</a> <a id="950" class="Symbol">;</a>
      <a id="958" href="Batteries.Diagram.Filtered.html#483" class="Field">i₂</a> <a id="961" class="Symbol">=</a> <a id="963" href="Batteries.Diagram.Filtered.html#748" class="Field">is-above₂</a> <a id="973" href="Batteries.Diagram.Filtered.html#876" class="Bound">X</a> <a id="975" href="Batteries.Diagram.Filtered.html#878" class="Bound">Y</a> <a id="977" class="Symbol">}</a>

  <a id="has-upper-bounds.fin-upper-bound"></a><a id="982" href="Batteries.Diagram.Filtered.html#982" class="Function">fin-upper-bound</a> <a id="998" class="Symbol">:</a> <a id="1000" class="Symbol">∀</a> <a id="1002" class="Symbol">{</a><a id="1003" href="Batteries.Diagram.Filtered.html#1003" class="Bound">n</a> <a id="1005" class="Symbol">:</a> <a id="1007" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1008" class="Symbol">}</a> <a id="1010" class="Symbol">→</a> <a id="1012" class="Symbol">(</a><a id="1013" href="Batteries.Diagram.Filtered.html#1013" class="Bound">f</a> <a id="1015" class="Symbol">:</a> <a id="1017" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="1021" href="Batteries.Diagram.Filtered.html#1003" class="Bound">n</a> <a id="1023" class="Symbol">→</a> <a id="1025" href="Categories.Category.Core.html#559" class="Function">Obj</a><a id="1028" class="Symbol">)</a> <a id="1030" class="Symbol">→</a> <a id="1032" href="Categories.Category.Core.html#559" class="Function">Obj</a>
  <a id="1038" href="Batteries.Diagram.Filtered.html#982" class="Function">fin-upper-bound</a> <a id="1054" class="Symbol">{</a><a id="1055" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">ℕ.zero</a><a id="1061" class="Symbol">}</a> <a id="1063" href="Batteries.Diagram.Filtered.html#1063" class="Bound">f</a> <a id="1065" class="Symbol">=</a> <a id="1067" href="Batteries.Diagram.Filtered.html#642" class="Field">non-empty</a>
  <a id="1079" href="Batteries.Diagram.Filtered.html#982" class="Function">fin-upper-bound</a> <a id="1095" class="Symbol">{</a><a id="1096" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="1102" href="Batteries.Diagram.Filtered.html#1102" class="Bound">n</a><a id="1103" class="Symbol">}</a> <a id="1105" href="Batteries.Diagram.Filtered.html#1105" class="Bound">f</a> <a id="1107" class="Symbol">=</a> <a id="1109" href="Batteries.Diagram.Filtered.html#662" class="Field">upper-bound</a>
    <a id="1125" class="Symbol">(</a><a id="1126" href="Batteries.Diagram.Filtered.html#1105" class="Bound">f</a> <a id="1128" class="Symbol">(</a><a id="1129" href="Data.Fin.Base.html#1149" class="InductiveConstructor">Fin.zero</a><a id="1137" class="Symbol">))</a>
    <a id="1144" class="Symbol">(</a><a id="1145" href="Batteries.Diagram.Filtered.html#982" class="Function">fin-upper-bound</a> <a id="1161" class="Symbol">(λ</a> <a id="1164" href="Batteries.Diagram.Filtered.html#1164" class="Bound">k</a> <a id="1166" class="Symbol">→</a> <a id="1168" href="Batteries.Diagram.Filtered.html#1105" class="Bound">f</a> <a id="1170" class="Symbol">(</a><a id="1171" href="Data.Fin.Base.html#1170" class="InductiveConstructor">Fin.suc</a> <a id="1179" href="Batteries.Diagram.Filtered.html#1164" class="Bound">k</a><a id="1180" class="Symbol">)))</a>

  <a id="has-upper-bounds.fin-is-above"></a><a id="1187" href="Batteries.Diagram.Filtered.html#1187" class="Function">fin-is-above</a> <a id="1200" class="Symbol">:</a> <a id="1202" class="Symbol">∀</a> <a id="1204" class="Symbol">{</a><a id="1205" href="Batteries.Diagram.Filtered.html#1205" class="Bound">n</a> <a id="1207" class="Symbol">:</a> <a id="1209" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1210" class="Symbol">}</a> <a id="1212" class="Symbol">→</a> <a id="1214" class="Symbol">(</a><a id="1215" href="Batteries.Diagram.Filtered.html#1215" class="Bound">f</a> <a id="1217" class="Symbol">:</a> <a id="1219" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="1223" href="Batteries.Diagram.Filtered.html#1205" class="Bound">n</a> <a id="1225" class="Symbol">→</a> <a id="1227" href="Categories.Category.Core.html#559" class="Function">Obj</a><a id="1230" class="Symbol">)</a> <a id="1232" class="Symbol">→</a> <a id="1234" class="Symbol">(</a><a id="1235" href="Batteries.Diagram.Filtered.html#1235" class="Bound">k</a> <a id="1237" class="Symbol">:</a> <a id="1239" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="1243" href="Batteries.Diagram.Filtered.html#1205" class="Bound">n</a><a id="1244" class="Symbol">)</a> <a id="1246" class="Symbol">→</a> <a id="1248" class="Symbol">(</a><a id="1249" href="Batteries.Diagram.Filtered.html#1215" class="Bound">f</a> <a id="1251" href="Batteries.Diagram.Filtered.html#1235" class="Bound">k</a> <a id="1253" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="1255" href="Batteries.Diagram.Filtered.html#982" class="Function">fin-upper-bound</a> <a id="1271" href="Batteries.Diagram.Filtered.html#1215" class="Bound">f</a><a id="1272" class="Symbol">)</a>
  <a id="1276" href="Batteries.Diagram.Filtered.html#1187" class="Function">fin-is-above</a> <a id="1289" class="Symbol">{</a><a id="1290" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="1296" href="Batteries.Diagram.Filtered.html#1296" class="Bound">n</a><a id="1297" class="Symbol">}</a> <a id="1299" href="Batteries.Diagram.Filtered.html#1299" class="Bound">f</a> <a id="1301" href="Data.Fin.Base.html#1149" class="InductiveConstructor">Fin.zero</a> <a id="1310" class="Symbol">=</a> <a id="1312" href="Batteries.Diagram.Filtered.html#696" class="Field">is-above₁</a> <a id="1322" class="Symbol">_</a> <a id="1324" class="Symbol">_</a>
  <a id="1328" href="Batteries.Diagram.Filtered.html#1187" class="Function">fin-is-above</a> <a id="1341" class="Symbol">{</a><a id="1342" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="1348" href="Batteries.Diagram.Filtered.html#1348" class="Bound">n</a><a id="1349" class="Symbol">}</a> <a id="1351" href="Batteries.Diagram.Filtered.html#1351" class="Bound">f</a> <a id="1353" class="Symbol">(</a><a id="1354" href="Data.Fin.Base.html#1170" class="InductiveConstructor">Fin.suc</a> <a id="1362" href="Batteries.Diagram.Filtered.html#1362" class="Bound">k</a><a id="1363" class="Symbol">)</a> <a id="1365" class="Symbol">=</a> <a id="1367" href="Batteries.Diagram.Filtered.html#748" class="Field">is-above₂</a> <a id="1377" class="Symbol">_</a> <a id="1379" class="Symbol">_</a> <a id="1381" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1383" href="Batteries.Diagram.Filtered.html#1187" class="Function">fin-is-above</a> <a id="1396" class="Symbol">_</a> <a id="1398" href="Batteries.Diagram.Filtered.html#1362" class="Bound">k</a>

<a id="UpperBound⇒has-upper-bounds"></a><a id="1401" href="Batteries.Diagram.Filtered.html#1401" class="Function">UpperBound⇒has-upper-bounds</a> <a id="1429" class="Symbol">:</a> <a id="1431" href="Categories.Category.Core.html#559" class="Field">𝒞.Obj</a> <a id="1437" class="Symbol">→</a> <a id="1439" class="Symbol">(∀</a> <a id="1442" href="Batteries.Diagram.Filtered.html#1442" class="Bound">X</a> <a id="1444" href="Batteries.Diagram.Filtered.html#1444" class="Bound">Y</a> <a id="1446" class="Symbol">→</a> <a id="1448" href="Batteries.Diagram.Filtered.html#342" class="Record">UpperBound</a> <a id="1459" href="Batteries.Diagram.Filtered.html#1442" class="Bound">X</a> <a id="1461" href="Batteries.Diagram.Filtered.html#1444" class="Bound">Y</a><a id="1462" class="Symbol">)</a> <a id="1464" class="Symbol">→</a> <a id="1466" href="Batteries.Diagram.Filtered.html#571" class="Record">has-upper-bounds</a>
<a id="1483" href="Batteries.Diagram.Filtered.html#1401" class="Function">UpperBound⇒has-upper-bounds</a> <a id="1511" href="Batteries.Diagram.Filtered.html#1511" class="Bound">I</a> <a id="1513" href="Batteries.Diagram.Filtered.html#1513" class="Bound">upper</a> <a id="1519" class="Symbol">=</a> <a id="1521" class="Keyword">record</a>
   <a id="1531" class="Symbol">{</a> <a id="1533" href="Batteries.Diagram.Filtered.html#642" class="Field">non-empty</a> <a id="1543" class="Symbol">=</a> <a id="1545" href="Batteries.Diagram.Filtered.html#1511" class="Bound">I</a>
   <a id="1550" class="Symbol">;</a> <a id="1552" href="Batteries.Diagram.Filtered.html#662" class="Field">upper-bound</a> <a id="1564" class="Symbol">=</a> <a id="1566" class="Symbol">λ</a> <a id="1568" href="Batteries.Diagram.Filtered.html#1568" class="Bound">x</a> <a id="1570" href="Batteries.Diagram.Filtered.html#1570" class="Bound">y</a> <a id="1572" class="Symbol">→</a> <a id="1574" href="Batteries.Diagram.Filtered.html#450" class="Field">UpperBound.obj</a> <a id="1589" class="Symbol">(</a><a id="1590" href="Batteries.Diagram.Filtered.html#1513" class="Bound">upper</a> <a id="1596" href="Batteries.Diagram.Filtered.html#1568" class="Bound">x</a> <a id="1598" href="Batteries.Diagram.Filtered.html#1570" class="Bound">y</a><a id="1599" class="Symbol">)</a>
   <a id="1604" class="Symbol">;</a> <a id="1606" href="Batteries.Diagram.Filtered.html#696" class="Field">is-above₁</a> <a id="1616" class="Symbol">=</a> <a id="1618" class="Symbol">λ</a> <a id="1620" href="Batteries.Diagram.Filtered.html#1620" class="Bound">x</a> <a id="1622" href="Batteries.Diagram.Filtered.html#1622" class="Bound">y</a> <a id="1624" class="Symbol">→</a> <a id="1626" href="Batteries.Diagram.Filtered.html#466" class="Field">UpperBound.i₁</a> <a id="1640" class="Symbol">(</a><a id="1641" href="Batteries.Diagram.Filtered.html#1513" class="Bound">upper</a> <a id="1647" href="Batteries.Diagram.Filtered.html#1620" class="Bound">x</a> <a id="1649" href="Batteries.Diagram.Filtered.html#1622" class="Bound">y</a><a id="1650" class="Symbol">)</a>
   <a id="1655" class="Symbol">;</a> <a id="1657" href="Batteries.Diagram.Filtered.html#748" class="Field">is-above₂</a> <a id="1667" class="Symbol">=</a> <a id="1669" class="Symbol">λ</a> <a id="1671" href="Batteries.Diagram.Filtered.html#1671" class="Bound">x</a> <a id="1673" href="Batteries.Diagram.Filtered.html#1673" class="Bound">y</a> <a id="1675" class="Symbol">→</a> <a id="1677" href="Batteries.Diagram.Filtered.html#483" class="Field">UpperBound.i₂</a> <a id="1691" class="Symbol">(</a><a id="1692" href="Batteries.Diagram.Filtered.html#1513" class="Bound">upper</a> <a id="1698" href="Batteries.Diagram.Filtered.html#1671" class="Bound">x</a> <a id="1700" href="Batteries.Diagram.Filtered.html#1673" class="Bound">y</a><a id="1701" class="Symbol">)</a>
   <a id="1706" class="Symbol">}</a>

<a id="1709" class="Comment">-- The property that the diagram of every pair of parallel morphisms</a>
<a id="1778" class="Comment">-- has a cocone. There is no name for this in nlab (https://ncatlab.org/nlab/show/filtered+category)</a>
<a id="1879" class="Comment">-- nor in the Adamek/Rosicky-book. So let us call it &#39;merge</a>
<a id="1939" class="Keyword">record</a> <a id="MergedMorphisms"></a><a id="1946" href="Batteries.Diagram.Filtered.html#1946" class="Record">MergedMorphisms</a> <a id="1962" class="Symbol">{</a><a id="1963" href="Batteries.Diagram.Filtered.html#1963" class="Bound">X</a> <a id="1965" href="Batteries.Diagram.Filtered.html#1965" class="Bound">Y</a> <a id="1967" class="Symbol">:</a> <a id="1969" href="Categories.Category.Core.html#559" class="Field">𝒞.Obj</a><a id="1974" class="Symbol">}</a> <a id="1976" class="Symbol">(</a><a id="1977" href="Batteries.Diagram.Filtered.html#1977" class="Bound">g</a> <a id="1979" href="Batteries.Diagram.Filtered.html#1979" class="Bound">h</a> <a id="1981" class="Symbol">:</a> <a id="1983" href="Batteries.Diagram.Filtered.html#257" class="Bound">𝒞</a> <a id="1985" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="1987" href="Batteries.Diagram.Filtered.html#1963" class="Bound">X</a> <a id="1989" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="1991" href="Batteries.Diagram.Filtered.html#1965" class="Bound">Y</a> <a id="1993" href="Categories.Category.html#502" class="Function Operator">]</a><a id="1994" class="Symbol">)</a> <a id="1996" class="Symbol">:</a> <a id="1998" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2002" class="Symbol">(</a><a id="2003" href="Batteries.Diagram.Filtered.html#249" class="Bound">o</a> <a id="2005" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2007" href="Batteries.Diagram.Filtered.html#251" class="Bound">ℓ</a> <a id="2009" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2011" href="Batteries.Diagram.Filtered.html#253" class="Bound">e</a><a id="2012" class="Symbol">)</a> <a id="2014" class="Keyword">where</a>
  <a id="2022" class="Keyword">open</a> <a id="2027" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="2036" href="Batteries.Diagram.Filtered.html#257" class="Bound">𝒞</a>
  <a id="2040" class="Keyword">field</a>
    <a id="2050" class="Comment">-- for a pair of parallel morphisms g and h, we obtain:</a>
    <a id="2110" class="Comment">-- 1. an object in which the two morphisms will become equal</a>
    <a id="MergedMorphisms.tip"></a><a id="2175" href="Batteries.Diagram.Filtered.html#2175" class="Field">tip</a> <a id="2179" class="Symbol">:</a> <a id="2181" href="Categories.Category.Core.html#559" class="Field">𝒞.Obj</a>
    <a id="2191" class="Comment">-- 2. a morphism  to that object:</a>
    <a id="MergedMorphisms.merge"></a><a id="2229" href="Batteries.Diagram.Filtered.html#2229" class="Field">merge</a> <a id="2235" class="Symbol">:</a> <a id="2237" href="Batteries.Diagram.Filtered.html#1965" class="Bound">Y</a> <a id="2239" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="2241" href="Batteries.Diagram.Filtered.html#2175" class="Field">tip</a>
    <a id="2249" class="Comment">-- 3. and the property that it makes g and h equal:</a>
    <a id="MergedMorphisms.prop"></a><a id="2305" href="Batteries.Diagram.Filtered.html#2305" class="Field">prop</a> <a id="2310" class="Symbol">:</a> <a id="2312" href="Batteries.Diagram.Filtered.html#2229" class="Field">merge</a> <a id="2318" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2320" href="Batteries.Diagram.Filtered.html#1977" class="Bound">g</a> <a id="2322" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="2324" href="Batteries.Diagram.Filtered.html#2229" class="Field">merge</a> <a id="2330" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2332" href="Batteries.Diagram.Filtered.html#1979" class="Bound">h</a>

<a id="2335" class="Keyword">record</a> <a id="MergeAllParallelMorphisms"></a><a id="2342" href="Batteries.Diagram.Filtered.html#2342" class="Record">MergeAllParallelMorphisms</a> <a id="2368" class="Symbol">:</a> <a id="2370" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2374" class="Symbol">(</a><a id="2375" href="Batteries.Diagram.Filtered.html#249" class="Bound">o</a> <a id="2377" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2379" href="Batteries.Diagram.Filtered.html#251" class="Bound">ℓ</a> <a id="2381" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2383" href="Batteries.Diagram.Filtered.html#253" class="Bound">e</a><a id="2384" class="Symbol">)</a> <a id="2386" class="Keyword">where</a>
  <a id="2394" class="Keyword">open</a> <a id="2399" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="2408" href="Batteries.Diagram.Filtered.html#257" class="Bound">𝒞</a>
  <a id="2412" class="Keyword">field</a>
    <a id="MergeAllParallelMorphisms.merge-all"></a><a id="2422" href="Batteries.Diagram.Filtered.html#2422" class="Field">merge-all</a> <a id="2432" class="Symbol">:</a> <a id="2434" class="Symbol">∀</a> <a id="2436" class="Symbol">{</a><a id="2437" href="Batteries.Diagram.Filtered.html#2437" class="Bound">X</a> <a id="2439" href="Batteries.Diagram.Filtered.html#2439" class="Bound">Y</a> <a id="2441" class="Symbol">:</a> <a id="2443" href="Categories.Category.Core.html#559" class="Field">𝒞.Obj</a><a id="2448" class="Symbol">}</a> <a id="2450" class="Symbol">(</a><a id="2451" href="Batteries.Diagram.Filtered.html#2451" class="Bound">g</a> <a id="2453" href="Batteries.Diagram.Filtered.html#2453" class="Bound">h</a> <a id="2455" class="Symbol">:</a> <a id="2457" href="Batteries.Diagram.Filtered.html#257" class="Bound">𝒞</a> <a id="2459" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="2461" href="Batteries.Diagram.Filtered.html#2437" class="Bound">X</a> <a id="2463" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="2465" href="Batteries.Diagram.Filtered.html#2439" class="Bound">Y</a> <a id="2467" href="Categories.Category.html#502" class="Function Operator">]</a><a id="2468" class="Symbol">)</a> <a id="2470" class="Symbol">→</a> <a id="2472" href="Batteries.Diagram.Filtered.html#1946" class="Record">MergedMorphisms</a> <a id="2488" href="Batteries.Diagram.Filtered.html#2451" class="Bound">g</a> <a id="2490" href="Batteries.Diagram.Filtered.html#2453" class="Bound">h</a>

<a id="2493" class="Comment">-- the completion of a span to a commuting square</a>
<a id="2543" class="Keyword">record</a> <a id="ClosedSpan"></a><a id="2550" href="Batteries.Diagram.Filtered.html#2550" class="Record">ClosedSpan</a> <a id="2561" class="Symbol">{</a><a id="2562" href="Batteries.Diagram.Filtered.html#2562" class="Bound">X</a> <a id="2564" href="Batteries.Diagram.Filtered.html#2564" class="Bound">Y</a> <a id="2566" href="Batteries.Diagram.Filtered.html#2566" class="Bound">Z</a> <a id="2568" class="Symbol">:</a> <a id="2570" href="Categories.Category.Core.html#559" class="Field">𝒞.Obj</a><a id="2575" class="Symbol">}</a> <a id="2577" class="Symbol">(</a><a id="2578" href="Batteries.Diagram.Filtered.html#2578" class="Bound">g</a> <a id="2580" class="Symbol">:</a> <a id="2582" href="Batteries.Diagram.Filtered.html#257" class="Bound">𝒞</a> <a id="2584" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="2586" href="Batteries.Diagram.Filtered.html#2562" class="Bound">X</a> <a id="2588" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="2590" href="Batteries.Diagram.Filtered.html#2564" class="Bound">Y</a> <a id="2592" href="Categories.Category.html#502" class="Function Operator">]</a><a id="2593" class="Symbol">)</a> <a id="2595" class="Symbol">(</a><a id="2596" href="Batteries.Diagram.Filtered.html#2596" class="Bound">h</a> <a id="2598" class="Symbol">:</a> <a id="2600" href="Batteries.Diagram.Filtered.html#257" class="Bound">𝒞</a> <a id="2602" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="2604" href="Batteries.Diagram.Filtered.html#2562" class="Bound">X</a> <a id="2606" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="2608" href="Batteries.Diagram.Filtered.html#2566" class="Bound">Z</a> <a id="2610" href="Categories.Category.html#502" class="Function Operator">]</a><a id="2611" class="Symbol">)</a> <a id="2613" class="Symbol">:</a> <a id="2615" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2619" class="Symbol">(</a><a id="2620" href="Batteries.Diagram.Filtered.html#249" class="Bound">o</a> <a id="2622" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2624" href="Batteries.Diagram.Filtered.html#251" class="Bound">ℓ</a> <a id="2626" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2628" href="Batteries.Diagram.Filtered.html#253" class="Bound">e</a><a id="2629" class="Symbol">)</a> <a id="2631" class="Keyword">where</a>
  <a id="2639" class="Keyword">open</a> <a id="2644" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="2653" href="Batteries.Diagram.Filtered.html#257" class="Bound">𝒞</a>
  <a id="2657" class="Keyword">field</a>
    <a id="ClosedSpan.tip"></a><a id="2667" href="Batteries.Diagram.Filtered.html#2667" class="Field">tip</a> <a id="2671" class="Symbol">:</a> <a id="2673" href="Categories.Category.Core.html#559" class="Field">𝒞.Obj</a>
    <a id="ClosedSpan.close-fst"></a><a id="2683" href="Batteries.Diagram.Filtered.html#2683" class="Field">close-fst</a> <a id="2693" class="Symbol">:</a> <a id="2695" href="Batteries.Diagram.Filtered.html#2564" class="Bound">Y</a> <a id="2697" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="2699" href="Batteries.Diagram.Filtered.html#2667" class="Field">tip</a>
    <a id="ClosedSpan.close-snd"></a><a id="2707" href="Batteries.Diagram.Filtered.html#2707" class="Field">close-snd</a> <a id="2717" class="Symbol">:</a> <a id="2719" href="Batteries.Diagram.Filtered.html#2566" class="Bound">Z</a> <a id="2721" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="2723" href="Batteries.Diagram.Filtered.html#2667" class="Field">tip</a>
    <a id="ClosedSpan.commutes"></a><a id="2731" href="Batteries.Diagram.Filtered.html#2731" class="Field">commutes</a> <a id="2740" class="Symbol">:</a> <a id="2742" href="Batteries.Diagram.Filtered.html#2683" class="Field">close-fst</a> <a id="2752" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2754" href="Batteries.Diagram.Filtered.html#2578" class="Bound">g</a> <a id="2756" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="2758" href="Batteries.Diagram.Filtered.html#2707" class="Field">close-snd</a> <a id="2768" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2770" href="Batteries.Diagram.Filtered.html#2596" class="Bound">h</a>

<a id="2773" class="Comment">-- the property of a category being filtered</a>
<a id="2818" class="Keyword">record</a> <a id="filtered"></a><a id="2825" href="Batteries.Diagram.Filtered.html#2825" class="Record">filtered</a> <a id="2834" class="Symbol">:</a> <a id="2836" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2840" class="Symbol">(</a><a id="2841" href="Batteries.Diagram.Filtered.html#249" class="Bound">o</a> <a id="2843" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2845" href="Batteries.Diagram.Filtered.html#251" class="Bound">ℓ</a> <a id="2847" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2849" href="Batteries.Diagram.Filtered.html#253" class="Bound">e</a><a id="2850" class="Symbol">)</a> <a id="2852" class="Keyword">where</a>
  <a id="2860" class="Keyword">field</a>
    <a id="filtered.bounds"></a><a id="2870" href="Batteries.Diagram.Filtered.html#2870" class="Field">bounds</a> <a id="2877" class="Symbol">:</a> <a id="2879" href="Batteries.Diagram.Filtered.html#571" class="Record">has-upper-bounds</a>
    <a id="filtered.merge-parallel"></a><a id="2900" href="Batteries.Diagram.Filtered.html#2900" class="Field">merge-parallel</a> <a id="2915" class="Symbol">:</a> <a id="2917" href="Batteries.Diagram.Filtered.html#2342" class="Record">MergeAllParallelMorphisms</a>

  <a id="2946" class="Comment">-- make all fields of bounds and w-coequalizers available</a>
  <a id="3006" class="Comment">-- directly here in filtered:</a>
  <a id="3038" class="Keyword">module</a> <a id="filtered.bounds"></a><a id="3045" href="Batteries.Diagram.Filtered.html#3045" class="Module">bounds</a> <a id="3052" class="Symbol">=</a> <a id="3054" href="Batteries.Diagram.Filtered.html#571" class="Module">has-upper-bounds</a> <a id="3071" href="Batteries.Diagram.Filtered.html#2870" class="Field">bounds</a>
  <a id="3080" class="Keyword">open</a> <a id="3085" href="Batteries.Diagram.Filtered.html#3045" class="Module">bounds</a> <a id="3092" class="Keyword">public</a>

  <a id="3102" class="Keyword">module</a> <a id="filtered.merge-parallel"></a><a id="3109" href="Batteries.Diagram.Filtered.html#3109" class="Module">merge-parallel</a> <a id="3124" class="Symbol">=</a> <a id="3126" href="Batteries.Diagram.Filtered.html#2342" class="Module">MergeAllParallelMorphisms</a> <a id="3152" href="Batteries.Diagram.Filtered.html#2900" class="Field">merge-parallel</a>
  <a id="3169" class="Keyword">open</a> <a id="3174" href="Batteries.Diagram.Filtered.html#3109" class="Module">merge-parallel</a> <a id="3189" class="Keyword">public</a>

  <a id="3199" class="Keyword">open</a> <a id="3204" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="3213" href="Batteries.Diagram.Filtered.html#257" class="Bound">𝒞</a>

  <a id="3218" class="Comment">-- We can combine the two fields above to close any span of morphisms</a>
  <a id="3290" class="Comment">-- to a commuting square</a>
  <a id="filtered.close-span"></a><a id="3317" href="Batteries.Diagram.Filtered.html#3317" class="Function">close-span</a> <a id="3328" class="Symbol">:</a> <a id="3330" class="Symbol">∀</a> <a id="3332" class="Symbol">{</a><a id="3333" href="Batteries.Diagram.Filtered.html#3333" class="Bound">X</a> <a id="3335" href="Batteries.Diagram.Filtered.html#3335" class="Bound">Y</a> <a id="3337" href="Batteries.Diagram.Filtered.html#3337" class="Bound">Z</a> <a id="3339" class="Symbol">:</a> <a id="3341" href="Categories.Category.Core.html#559" class="Function">Obj</a><a id="3344" class="Symbol">}</a> <a id="3346" class="Symbol">(</a><a id="3347" href="Batteries.Diagram.Filtered.html#3347" class="Bound">g</a> <a id="3349" class="Symbol">:</a> <a id="3351" href="Batteries.Diagram.Filtered.html#3333" class="Bound">X</a> <a id="3353" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="3355" href="Batteries.Diagram.Filtered.html#3335" class="Bound">Y</a><a id="3356" class="Symbol">)</a> <a id="3358" class="Symbol">(</a><a id="3359" href="Batteries.Diagram.Filtered.html#3359" class="Bound">h</a> <a id="3361" class="Symbol">:</a> <a id="3363" href="Batteries.Diagram.Filtered.html#3333" class="Bound">X</a> <a id="3365" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="3367" href="Batteries.Diagram.Filtered.html#3337" class="Bound">Z</a><a id="3368" class="Symbol">)</a> <a id="3370" class="Symbol">→</a> <a id="3372" href="Batteries.Diagram.Filtered.html#2550" class="Record">ClosedSpan</a> <a id="3383" href="Batteries.Diagram.Filtered.html#3347" class="Bound">g</a> <a id="3385" href="Batteries.Diagram.Filtered.html#3359" class="Bound">h</a>
  <a id="3389" href="Batteries.Diagram.Filtered.html#3317" class="Function">close-span</a> <a id="3400" class="Symbol">{</a><a id="3401" href="Batteries.Diagram.Filtered.html#3401" class="Bound">X</a><a id="3402" class="Symbol">}</a> <a id="3404" class="Symbol">{</a><a id="3405" href="Batteries.Diagram.Filtered.html#3405" class="Bound">Y</a><a id="3406" class="Symbol">}</a> <a id="3408" class="Symbol">{</a><a id="3409" href="Batteries.Diagram.Filtered.html#3409" class="Bound">Z</a><a id="3410" class="Symbol">}</a> <a id="3412" href="Batteries.Diagram.Filtered.html#3412" class="Bound">g</a> <a id="3414" href="Batteries.Diagram.Filtered.html#3414" class="Bound">h</a> <a id="3416" class="Symbol">=</a> <a id="3418" class="Keyword">record</a> <a id="3425" class="Symbol">{</a>
    <a id="3431" href="Batteries.Diagram.Filtered.html#2667" class="Field">tip</a> <a id="3435" class="Symbol">=</a> <a id="3437" href="Batteries.Diagram.Filtered.html#2175" class="Function">M.tip</a> <a id="3443" class="Symbol">;</a>
    <a id="3449" href="Batteries.Diagram.Filtered.html#2683" class="Field">close-fst</a> <a id="3459" class="Symbol">=</a> <a id="3461" href="Batteries.Diagram.Filtered.html#2229" class="Function">M.merge</a> <a id="3469" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3471" href="Batteries.Diagram.Filtered.html#466" class="Function">B.i₁</a><a id="3475" class="Symbol">;</a>
    <a id="3481" href="Batteries.Diagram.Filtered.html#2707" class="Field">close-snd</a> <a id="3491" class="Symbol">=</a> <a id="3493" href="Batteries.Diagram.Filtered.html#2229" class="Function">M.merge</a> <a id="3501" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3503" href="Batteries.Diagram.Filtered.html#483" class="Function">B.i₂</a> <a id="3508" class="Symbol">;</a>
    <a id="3514" href="Batteries.Diagram.Filtered.html#2731" class="Field">commutes</a> <a id="3523" class="Symbol">=</a> <a id="3525" href="Categories.Category.Core.html#715" class="Function">assoc</a> <a id="3531" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="3533" href="Batteries.Diagram.Filtered.html#2305" class="Function">M.prop</a> <a id="3540" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="3542" href="Categories.Category.Core.html#1004" class="Function">sym-assoc</a>
    <a id="3556" class="Symbol">}</a>
    <a id="3562" class="Keyword">where</a>
      <a id="3574" class="Keyword">open</a> <a id="3579" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
      <a id="3598" href="Batteries.Diagram.Filtered.html#3598" class="Function">B</a> <a id="3600" class="Symbol">:</a> <a id="3602" href="Batteries.Diagram.Filtered.html#342" class="Record">UpperBound</a> <a id="3613" href="Batteries.Diagram.Filtered.html#3405" class="Bound">Y</a> <a id="3615" href="Batteries.Diagram.Filtered.html#3409" class="Bound">Z</a>
      <a id="3623" href="Batteries.Diagram.Filtered.html#3598" class="Function">B</a> <a id="3625" class="Symbol">=</a> <a id="3627" href="Batteries.Diagram.Filtered.html#799" class="Function">construct-upper-bound</a> <a id="3649" href="Batteries.Diagram.Filtered.html#3405" class="Bound">Y</a> <a id="3651" href="Batteries.Diagram.Filtered.html#3409" class="Bound">Z</a>
      <a id="3659" class="Keyword">module</a> <a id="3666" href="Batteries.Diagram.Filtered.html#3666" class="Module">B</a> <a id="3668" class="Symbol">=</a> <a id="3670" href="Batteries.Diagram.Filtered.html#342" class="Module">UpperBound</a> <a id="3681" href="Batteries.Diagram.Filtered.html#3598" class="Function">B</a>
      <a id="3689" href="Batteries.Diagram.Filtered.html#3689" class="Function">M</a> <a id="3691" class="Symbol">:</a> <a id="3693" href="Batteries.Diagram.Filtered.html#1946" class="Record">MergedMorphisms</a> <a id="3709" class="Symbol">(</a><a id="3710" href="Batteries.Diagram.Filtered.html#466" class="Function">B.i₁</a> <a id="3715" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3717" href="Batteries.Diagram.Filtered.html#3412" class="Bound">g</a><a id="3718" class="Symbol">)</a> <a id="3720" class="Symbol">(</a><a id="3721" href="Batteries.Diagram.Filtered.html#483" class="Function">B.i₂</a> <a id="3726" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3728" href="Batteries.Diagram.Filtered.html#3414" class="Bound">h</a><a id="3729" class="Symbol">)</a>
      <a id="3737" href="Batteries.Diagram.Filtered.html#3689" class="Function">M</a> <a id="3739" class="Symbol">=</a> <a id="3741" href="Batteries.Diagram.Filtered.html#2422" class="Function">merge-all</a> <a id="3751" class="Symbol">(</a><a id="3752" href="Batteries.Diagram.Filtered.html#466" class="Function">B.i₁</a> <a id="3757" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3759" href="Batteries.Diagram.Filtered.html#3412" class="Bound">g</a><a id="3760" class="Symbol">)</a> <a id="3762" class="Symbol">(</a><a id="3763" href="Batteries.Diagram.Filtered.html#483" class="Function">B.i₂</a> <a id="3768" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3770" href="Batteries.Diagram.Filtered.html#3414" class="Bound">h</a><a id="3771" class="Symbol">)</a>
      <a id="3779" class="Keyword">module</a> <a id="3786" href="Batteries.Diagram.Filtered.html#3786" class="Module">M</a> <a id="3788" class="Symbol">=</a> <a id="3790" href="Batteries.Diagram.Filtered.html#1946" class="Module">MergedMorphisms</a> <a id="3806" href="Batteries.Diagram.Filtered.html#3689" class="Function">M</a>

</pre></body></html>

==> anc/html/Batteries.Diagram.Hom-Factorization.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Batteries.Diagram.Hom-Factorization</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>
<a id="36" class="Keyword">open</a> <a id="41" class="Keyword">import</a> <a id="48" href="Level.html" class="Module">Level</a>

<a id="55" class="Keyword">open</a> <a id="60" class="Keyword">import</a> <a id="67" href="Categories.Category.html" class="Module">Categories.Category</a>
<a id="87" class="Keyword">open</a> <a id="92" class="Keyword">import</a> <a id="99" href="Categories.Functor.html" class="Module">Categories.Functor</a> <a id="118" class="Keyword">using</a> <a id="124" class="Symbol">(</a><a id="125" href="Categories.Functor.Core.html#248" class="Record">Functor</a><a id="132" class="Symbol">;</a> <a id="134" href="Categories.Functor.html#747" class="Function Operator">_∘F_</a><a id="138" class="Symbol">)</a>

<a id="141" class="Keyword">open</a> <a id="146" class="Keyword">import</a> <a id="153" href="Function.Bundles.html" class="Module">Function.Bundles</a> <a id="170" class="Keyword">using</a> <a id="176" class="Symbol">(</a><a id="177" href="Function.Bundles.html#15492" class="Function Operator">_⟨$⟩_</a><a id="182" class="Symbol">)</a>
<a id="184" class="Keyword">open</a> <a id="189" class="Keyword">import</a> <a id="196" href="Relation.Binary.html" class="Module">Relation.Binary</a> <a id="212" class="Keyword">using</a> <a id="218" class="Symbol">(</a><a id="219" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="225" class="Symbol">)</a>

<a id="228" class="Keyword">open</a> <a id="233" class="Keyword">import</a> <a id="240" href="Categories.Diagram.Cocone.html" class="Module">Categories.Diagram.Cocone</a>
<a id="266" class="Keyword">open</a> <a id="271" class="Keyword">import</a> <a id="278" href="Batteries.Diagram.Filtered.html" class="Module">Batteries.Diagram.Filtered</a>

<a id="306" class="Keyword">module</a> <a id="313" href="Batteries.Diagram.Hom-Factorization.html" class="Module">Batteries.Diagram.Hom-Factorization</a>
  <a id="351" class="Symbol">{</a><a id="352" href="Batteries.Diagram.Hom-Factorization.html#352" class="Bound">o</a> <a id="354" href="Batteries.Diagram.Hom-Factorization.html#354" class="Bound">o&#39;</a> <a id="357" href="Batteries.Diagram.Hom-Factorization.html#357" class="Bound">ℓ</a> <a id="359" href="Batteries.Diagram.Hom-Factorization.html#359" class="Bound">ℓ&#39;</a> <a id="362" href="Batteries.Diagram.Hom-Factorization.html#362" class="Bound">e</a> <a id="364" href="Batteries.Diagram.Hom-Factorization.html#364" class="Bound">e&#39;</a><a id="366" class="Symbol">}</a>
  <a id="370" class="Symbol">{</a><a id="371" href="Batteries.Diagram.Hom-Factorization.html#371" class="Bound">𝒞</a> <a id="373" class="Symbol">:</a> <a id="375" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="384" href="Batteries.Diagram.Hom-Factorization.html#352" class="Bound">o</a> <a id="386" href="Batteries.Diagram.Hom-Factorization.html#357" class="Bound">ℓ</a> <a id="388" href="Batteries.Diagram.Hom-Factorization.html#362" class="Bound">e</a><a id="389" class="Symbol">}</a>
  <a id="393" class="Symbol">{</a><a id="394" href="Batteries.Diagram.Hom-Factorization.html#394" class="Bound">𝒟</a> <a id="396" class="Symbol">:</a> <a id="398" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="407" href="Batteries.Diagram.Hom-Factorization.html#354" class="Bound">o&#39;</a> <a id="410" href="Batteries.Diagram.Hom-Factorization.html#359" class="Bound">ℓ&#39;</a> <a id="413" href="Batteries.Diagram.Hom-Factorization.html#364" class="Bound">e&#39;</a><a id="415" class="Symbol">}</a>
  <a id="419" class="Symbol">{</a><a id="420" href="Batteries.Diagram.Hom-Factorization.html#420" class="Bound">D</a> <a id="422" class="Symbol">:</a> <a id="424" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="432" href="Batteries.Diagram.Hom-Factorization.html#394" class="Bound">𝒟</a> <a id="434" href="Batteries.Diagram.Hom-Factorization.html#371" class="Bound">𝒞</a><a id="435" class="Symbol">}</a>
  <a id="439" class="Symbol">(</a><a id="440" href="Batteries.Diagram.Hom-Factorization.html#440" class="Bound">cocone</a> <a id="447" class="Symbol">:</a> <a id="449" href="Categories.Diagram.Cocone.html#534" class="Record">Cocone</a> <a id="456" href="Batteries.Diagram.Hom-Factorization.html#420" class="Bound">D</a><a id="457" class="Symbol">)</a>
  <a id="461" class="Keyword">where</a>

<a id="468" class="Keyword">private</a>
    <a id="480" class="Keyword">module</a> <a id="𝒞"></a><a id="487" href="Batteries.Diagram.Hom-Factorization.html#487" class="Module">𝒞</a> <a id="489" class="Symbol">=</a> <a id="491" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="500" href="Batteries.Diagram.Hom-Factorization.html#371" class="Bound">𝒞</a>
    <a id="506" class="Keyword">module</a> <a id="𝒟"></a><a id="513" href="Batteries.Diagram.Hom-Factorization.html#513" class="Module">𝒟</a> <a id="515" class="Symbol">=</a> <a id="517" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="526" href="Batteries.Diagram.Hom-Factorization.html#394" class="Bound">𝒟</a>
    <a id="532" class="Keyword">module</a> <a id="D"></a><a id="539" href="Batteries.Diagram.Hom-Factorization.html#539" class="Module">D</a> <a id="541" class="Symbol">=</a> <a id="543" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="551" href="Batteries.Diagram.Hom-Factorization.html#420" class="Bound">D</a>
    <a id="557" class="Keyword">module</a> <a id="cocone"></a><a id="564" href="Batteries.Diagram.Hom-Factorization.html#564" class="Module">cocone</a> <a id="571" class="Symbol">=</a> <a id="573" href="Categories.Diagram.Cocone.html#534" class="Module">Cocone</a> <a id="580" href="Batteries.Diagram.Hom-Factorization.html#440" class="Bound">cocone</a>

<a id="588" class="Keyword">open</a> <a id="593" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="602" href="Batteries.Diagram.Hom-Factorization.html#371" class="Bound">𝒞</a> <a id="604" class="Keyword">using</a> <a id="610" class="Symbol">(</a><a id="611" href="Categories.Category.Core.html#575" class="Field Operator">_⇒_</a><a id="614" class="Symbol">;</a> <a id="616" href="Categories.Category.Core.html#595" class="Field Operator">_≈_</a><a id="619" class="Symbol">;</a> <a id="621" href="Categories.Category.Core.html#656" class="Field Operator">_∘_</a><a id="624" class="Symbol">)</a>
<a id="626" class="Keyword">open</a> <a id="631" class="Keyword">import</a> <a id="638" href="Categories.Morphism.Reasoning.html" class="Module">Categories.Morphism.Reasoning</a> <a id="668" href="Batteries.Diagram.Hom-Factorization.html#371" class="Bound">𝒞</a>

<a id="671" class="Keyword">record</a> <a id="Triangle"></a><a id="678" href="Batteries.Diagram.Hom-Factorization.html#678" class="Record">Triangle</a> <a id="687" class="Symbol">{</a><a id="688" href="Batteries.Diagram.Hom-Factorization.html#688" class="Bound">P</a> <a id="690" class="Symbol">:</a> <a id="692" href="Categories.Category.Core.html#559" class="Function">𝒞.Obj</a><a id="697" class="Symbol">}</a> <a id="699" class="Symbol">(</a><a id="700" href="Batteries.Diagram.Hom-Factorization.html#700" class="Bound">p</a> <a id="702" class="Symbol">:</a> <a id="704" href="Batteries.Diagram.Hom-Factorization.html#688" class="Bound">P</a> <a id="706" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="708" href="Categories.Diagram.Cocone.html#588" class="Field">cocone.N</a><a id="716" class="Symbol">)</a> <a id="718" class="Symbol">:</a> <a id="720" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="724" class="Symbol">(</a><a id="725" href="Batteries.Diagram.Hom-Factorization.html#354" class="Bound">o&#39;</a> <a id="728" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="730" href="Batteries.Diagram.Hom-Factorization.html#357" class="Bound">ℓ</a> <a id="732" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="734" href="Batteries.Diagram.Hom-Factorization.html#362" class="Bound">e</a><a id="735" class="Symbol">)</a> <a id="737" class="Keyword">where</a>
  <a id="745" class="Comment">-- a factorization of a morphism through the diagram of a cocone</a>
  <a id="812" class="Keyword">constructor</a> <a id="triangle"></a><a id="824" href="Batteries.Diagram.Hom-Factorization.html#824" class="InductiveConstructor">triangle</a>
  <a id="835" class="Keyword">field</a>
    <a id="Triangle.x"></a><a id="845" href="Batteries.Diagram.Hom-Factorization.html#845" class="Field">x</a> <a id="847" class="Symbol">:</a> <a id="849" href="Categories.Category.Core.html#559" class="Function">𝒟.Obj</a>
    <a id="Triangle.p&#39;"></a><a id="859" href="Batteries.Diagram.Hom-Factorization.html#859" class="Field">p&#39;</a> <a id="862" class="Symbol">:</a> <a id="864" href="Batteries.Diagram.Hom-Factorization.html#688" class="Bound">P</a> <a id="866" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="868" href="Categories.Functor.Core.html#797" class="Function">D.₀</a> <a id="872" href="Batteries.Diagram.Hom-Factorization.html#845" class="Field">x</a>
    <a id="Triangle.commutes"></a><a id="878" href="Batteries.Diagram.Hom-Factorization.html#878" class="Field">commutes</a> <a id="887" class="Symbol">:</a> <a id="889" href="Batteries.Diagram.Hom-Factorization.html#700" class="Bound">p</a> <a id="891" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="893" href="Categories.Diagram.Cocone.html#425" class="Function">cocone.ψ</a> <a id="902" href="Batteries.Diagram.Hom-Factorization.html#845" class="Field">x</a> <a id="904" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="906" href="Batteries.Diagram.Hom-Factorization.html#859" class="Field">p&#39;</a>

<a id="910" class="Keyword">record</a> <a id="identified-in-diagram"></a><a id="917" href="Batteries.Diagram.Hom-Factorization.html#917" class="Record">identified-in-diagram</a> <a id="939" class="Symbol">{</a><a id="940" href="Batteries.Diagram.Hom-Factorization.html#940" class="Bound">P</a> <a id="942" class="Symbol">:</a> <a id="944" href="Categories.Category.Core.html#559" class="Function">𝒞.Obj</a><a id="949" class="Symbol">}</a> <a id="951" class="Symbol">{</a><a id="952" href="Batteries.Diagram.Hom-Factorization.html#952" class="Bound">i</a> <a id="954" class="Symbol">:</a> <a id="956" href="Categories.Category.Core.html#559" class="Function">𝒟.Obj</a><a id="961" class="Symbol">}</a> <a id="963" class="Symbol">(</a><a id="964" href="Batteries.Diagram.Hom-Factorization.html#964" class="Bound">f</a> <a id="966" href="Batteries.Diagram.Hom-Factorization.html#966" class="Bound">g</a> <a id="968" class="Symbol">:</a> <a id="970" href="Batteries.Diagram.Hom-Factorization.html#940" class="Bound">P</a> <a id="972" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="974" href="Categories.Functor.Core.html#797" class="Function">D.₀</a> <a id="978" href="Batteries.Diagram.Hom-Factorization.html#952" class="Bound">i</a><a id="979" class="Symbol">)</a> <a id="981" class="Symbol">:</a> <a id="983" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="987" class="Symbol">(</a><a id="988" href="Batteries.Diagram.Hom-Factorization.html#354" class="Bound">o&#39;</a> <a id="991" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="993" href="Batteries.Diagram.Hom-Factorization.html#359" class="Bound">ℓ&#39;</a> <a id="996" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="998" href="Batteries.Diagram.Hom-Factorization.html#362" class="Bound">e</a><a id="999" class="Symbol">)</a> <a id="1001" class="Keyword">where</a>
  <a id="1009" class="Comment">-- the property whether two morphisms to a diagram object are identified</a>
  <a id="1084" class="Comment">-- within the diagram</a>
  <a id="1108" class="Keyword">field</a>
    <a id="identified-in-diagram.j"></a><a id="1118" href="Batteries.Diagram.Hom-Factorization.html#1118" class="Field">j</a> <a id="1120" class="Symbol">:</a> <a id="1122" href="Categories.Category.Core.html#559" class="Function">𝒟.Obj</a>
    <a id="identified-in-diagram.d"></a><a id="1132" href="Batteries.Diagram.Hom-Factorization.html#1132" class="Field">d</a> <a id="1134" class="Symbol">:</a> <a id="1136" href="Batteries.Diagram.Hom-Factorization.html#952" class="Bound">i</a> <a id="1138" href="Categories.Category.Core.html#575" class="Function Operator">𝒟.⇒</a> <a id="1142" href="Batteries.Diagram.Hom-Factorization.html#1118" class="Field">j</a>
    <a id="identified-in-diagram.Dd∘f≈Dd∘g"></a><a id="1148" href="Batteries.Diagram.Hom-Factorization.html#1148" class="Field">Dd∘f≈Dd∘g</a> <a id="1158" class="Symbol">:</a> <a id="1160" href="Categories.Functor.Core.html#806" class="Function">D.₁</a> <a id="1164" href="Batteries.Diagram.Hom-Factorization.html#1132" class="Field">d</a> <a id="1166" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1168" href="Batteries.Diagram.Hom-Factorization.html#964" class="Bound">f</a> <a id="1170" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="1172" href="Categories.Functor.Core.html#806" class="Function">D.₁</a> <a id="1176" href="Batteries.Diagram.Hom-Factorization.html#1132" class="Field">d</a> <a id="1178" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1180" href="Batteries.Diagram.Hom-Factorization.html#966" class="Bound">g</a>

<a id="identified-in-diagram-cancelˡ"></a><a id="1183" href="Batteries.Diagram.Hom-Factorization.html#1183" class="Function">identified-in-diagram-cancelˡ</a> <a id="1213" class="Symbol">:</a>
  <a id="1217" class="Symbol">{</a><a id="1218" href="Batteries.Diagram.Hom-Factorization.html#1218" class="Bound">P</a> <a id="1220" class="Symbol">:</a> <a id="1222" href="Categories.Category.Core.html#559" class="Function">𝒞.Obj</a><a id="1227" class="Symbol">}</a> <a id="1229" class="Symbol">{</a><a id="1230" href="Batteries.Diagram.Hom-Factorization.html#1230" class="Bound">i</a> <a id="1232" href="Batteries.Diagram.Hom-Factorization.html#1232" class="Bound">i&#39;</a> <a id="1235" class="Symbol">:</a> <a id="1237" href="Categories.Category.Core.html#559" class="Function">𝒟.Obj</a><a id="1242" class="Symbol">}</a> <a id="1244" class="Symbol">(</a><a id="1245" href="Batteries.Diagram.Hom-Factorization.html#1245" class="Bound">f</a> <a id="1247" href="Batteries.Diagram.Hom-Factorization.html#1247" class="Bound">g</a> <a id="1249" class="Symbol">:</a> <a id="1251" href="Batteries.Diagram.Hom-Factorization.html#1218" class="Bound">P</a> <a id="1253" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="1255" href="Categories.Functor.Core.html#797" class="Function">D.₀</a> <a id="1259" href="Batteries.Diagram.Hom-Factorization.html#1230" class="Bound">i</a><a id="1260" class="Symbol">)</a> <a id="1262" class="Symbol">(</a><a id="1263" href="Batteries.Diagram.Hom-Factorization.html#1263" class="Bound">h</a> <a id="1265" class="Symbol">:</a> <a id="1267" href="Batteries.Diagram.Hom-Factorization.html#1230" class="Bound">i</a> <a id="1269" href="Categories.Category.Core.html#575" class="Function Operator">𝒟.⇒</a> <a id="1273" href="Batteries.Diagram.Hom-Factorization.html#1232" class="Bound">i&#39;</a><a id="1275" class="Symbol">)</a>
  <a id="1279" class="Symbol">→</a> <a id="1281" href="Batteries.Diagram.Hom-Factorization.html#917" class="Record">identified-in-diagram</a> <a id="1303" class="Symbol">(</a><a id="1304" href="Categories.Functor.Core.html#806" class="Function">D.₁</a> <a id="1308" href="Batteries.Diagram.Hom-Factorization.html#1263" class="Bound">h</a> <a id="1310" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1312" href="Batteries.Diagram.Hom-Factorization.html#1245" class="Bound">f</a><a id="1313" class="Symbol">)</a> <a id="1315" class="Symbol">(</a><a id="1316" href="Categories.Functor.Core.html#806" class="Function">D.₁</a> <a id="1320" href="Batteries.Diagram.Hom-Factorization.html#1263" class="Bound">h</a> <a id="1322" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1324" href="Batteries.Diagram.Hom-Factorization.html#1247" class="Bound">g</a><a id="1325" class="Symbol">)</a>
  <a id="1329" class="Symbol">→</a> <a id="1331" href="Batteries.Diagram.Hom-Factorization.html#917" class="Record">identified-in-diagram</a> <a id="1353" href="Batteries.Diagram.Hom-Factorization.html#1245" class="Bound">f</a> <a id="1355" href="Batteries.Diagram.Hom-Factorization.html#1247" class="Bound">g</a>
<a id="1357" href="Batteries.Diagram.Hom-Factorization.html#1183" class="Function">identified-in-diagram-cancelˡ</a> <a id="1387" href="Batteries.Diagram.Hom-Factorization.html#1387" class="Bound">f</a> <a id="1389" href="Batteries.Diagram.Hom-Factorization.html#1389" class="Bound">g</a> <a id="1391" href="Batteries.Diagram.Hom-Factorization.html#1391" class="Bound">h</a> <a id="1393" href="Batteries.Diagram.Hom-Factorization.html#1393" class="Bound">ident-hf-hg</a> <a id="1405" class="Symbol">=</a>
  <a id="1409" class="Keyword">record</a> <a id="1416" class="Symbol">{</a> <a id="1418" href="Batteries.Diagram.Hom-Factorization.html#1118" class="Field">j</a> <a id="1420" class="Symbol">=</a> <a id="1422" href="Batteries.Diagram.Hom-Factorization.html#1118" class="Field">j</a> <a id="1424" class="Symbol">;</a> <a id="1426" href="Batteries.Diagram.Hom-Factorization.html#1132" class="Field">d</a> <a id="1428" class="Symbol">=</a> <a id="1430" href="Batteries.Diagram.Hom-Factorization.html#1132" class="Field">d</a> <a id="1432" href="Categories.Category.Core.html#656" class="Function Operator">𝒟.∘</a> <a id="1436" href="Batteries.Diagram.Hom-Factorization.html#1391" class="Bound">h</a> <a id="1438" class="Symbol">;</a> <a id="1440" href="Batteries.Diagram.Hom-Factorization.html#1148" class="Field">Dd∘f≈Dd∘g</a> <a id="1450" class="Symbol">=</a> <a id="1452" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="1462" href="Categories.Functor.Core.html#806" class="Function">D.₁</a> <a id="1466" class="Symbol">(</a><a id="1467" href="Batteries.Diagram.Hom-Factorization.html#1132" class="Field">d</a> <a id="1469" href="Categories.Category.Core.html#656" class="Function Operator">𝒟.∘</a> <a id="1473" href="Batteries.Diagram.Hom-Factorization.html#1391" class="Bound">h</a><a id="1474" class="Symbol">)</a> <a id="1476" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1478" href="Batteries.Diagram.Hom-Factorization.html#1387" class="Bound">f</a> <a id="1480" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1483" href="Categories.Morphism.Reasoning.Core.html#3605" class="Function">pushˡ</a> <a id="1489" href="Categories.Functor.Core.html#565" class="Function">D.homomorphism</a> <a id="1504" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="1510" href="Categories.Functor.Core.html#806" class="Function">D.₁</a> <a id="1514" href="Batteries.Diagram.Hom-Factorization.html#1132" class="Field">d</a> <a id="1516" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1518" href="Categories.Functor.Core.html#806" class="Function">D.₁</a> <a id="1522" href="Batteries.Diagram.Hom-Factorization.html#1391" class="Bound">h</a> <a id="1524" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1526" href="Batteries.Diagram.Hom-Factorization.html#1387" class="Bound">f</a> <a id="1528" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1531" href="Batteries.Diagram.Hom-Factorization.html#1148" class="Field">Dd∘f≈Dd∘g</a>  <a id="1542" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="1548" href="Categories.Functor.Core.html#806" class="Function">D.₁</a> <a id="1552" href="Batteries.Diagram.Hom-Factorization.html#1132" class="Field">d</a> <a id="1554" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1556" href="Categories.Functor.Core.html#806" class="Function">D.₁</a> <a id="1560" href="Batteries.Diagram.Hom-Factorization.html#1391" class="Bound">h</a> <a id="1562" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1564" href="Batteries.Diagram.Hom-Factorization.html#1389" class="Bound">g</a> <a id="1566" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="1569" href="Categories.Morphism.Reasoning.Core.html#3605" class="Function">pushˡ</a> <a id="1575" href="Categories.Functor.Core.html#565" class="Function">D.homomorphism</a>  <a id="1591" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
    <a id="1597" href="Categories.Functor.Core.html#806" class="Function">D.₁</a> <a id="1601" class="Symbol">(</a><a id="1602" href="Batteries.Diagram.Hom-Factorization.html#1132" class="Field">d</a> <a id="1604" href="Categories.Category.Core.html#656" class="Function Operator">𝒟.∘</a> <a id="1608" href="Batteries.Diagram.Hom-Factorization.html#1391" class="Bound">h</a><a id="1609" class="Symbol">)</a> <a id="1611" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1613" href="Batteries.Diagram.Hom-Factorization.html#1389" class="Bound">g</a> <a id="1615" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a><a id="1616" class="Symbol">}</a>
  <a id="1620" class="Keyword">where</a>
    <a id="1630" class="Keyword">open</a> <a id="1635" href="Batteries.Diagram.Hom-Factorization.html#917" class="Module">identified-in-diagram</a> <a id="1657" href="Batteries.Diagram.Hom-Factorization.html#1393" class="Bound">ident-hf-hg</a>
    <a id="1673" class="Keyword">open</a> <a id="1678" href="Categories.Category.Core.html#2462" class="Module">𝒞.HomReasoning</a>

<a id="1694" class="Keyword">record</a> <a id="identified-in-diagram₂"></a><a id="1701" href="Batteries.Diagram.Hom-Factorization.html#1701" class="Record">identified-in-diagram₂</a> <a id="1724" class="Symbol">{</a><a id="1725" href="Batteries.Diagram.Hom-Factorization.html#1725" class="Bound">P</a> <a id="1727" class="Symbol">:</a> <a id="1729" href="Categories.Category.Core.html#559" class="Function">𝒞.Obj</a><a id="1734" class="Symbol">}</a>
                              <a id="1766" class="Symbol">{</a><a id="1767" href="Batteries.Diagram.Hom-Factorization.html#1767" class="Bound">i</a> <a id="1769" href="Batteries.Diagram.Hom-Factorization.html#1769" class="Bound">j</a> <a id="1771" class="Symbol">:</a> <a id="1773" href="Categories.Category.Core.html#559" class="Function">𝒟.Obj</a><a id="1778" class="Symbol">}</a>
                              <a id="1810" class="Symbol">(</a><a id="1811" href="Batteries.Diagram.Hom-Factorization.html#1811" class="Bound">f</a> <a id="1813" class="Symbol">:</a> <a id="1815" href="Batteries.Diagram.Hom-Factorization.html#1725" class="Bound">P</a> <a id="1817" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="1819" href="Categories.Functor.Core.html#797" class="Function">D.₀</a> <a id="1823" href="Batteries.Diagram.Hom-Factorization.html#1767" class="Bound">i</a><a id="1824" class="Symbol">)</a>
                              <a id="1856" class="Symbol">(</a><a id="1857" href="Batteries.Diagram.Hom-Factorization.html#1857" class="Bound">g</a> <a id="1859" class="Symbol">:</a> <a id="1861" href="Batteries.Diagram.Hom-Factorization.html#1725" class="Bound">P</a> <a id="1863" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="1865" href="Categories.Functor.Core.html#797" class="Function">D.₀</a> <a id="1869" href="Batteries.Diagram.Hom-Factorization.html#1769" class="Bound">j</a><a id="1870" class="Symbol">)</a> <a id="1872" class="Symbol">:</a> <a id="1874" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1878" class="Symbol">(</a><a id="1879" href="Batteries.Diagram.Hom-Factorization.html#354" class="Bound">o&#39;</a> <a id="1882" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1884" href="Batteries.Diagram.Hom-Factorization.html#359" class="Bound">ℓ&#39;</a> <a id="1887" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1889" href="Batteries.Diagram.Hom-Factorization.html#362" class="Bound">e</a><a id="1890" class="Symbol">)</a> <a id="1892" class="Keyword">where</a>
  <a id="1900" class="Comment">-- heterogenous version of identified-in-diagram:</a>
  <a id="1952" class="Comment">-- two morphisms to two different objects in the diagram</a>
  <a id="2011" class="Keyword">field</a>
    <a id="identified-in-diagram₂.ij"></a><a id="2021" href="Batteries.Diagram.Hom-Factorization.html#2021" class="Field">ij</a> <a id="2024" class="Symbol">:</a> <a id="2026" href="Categories.Category.Core.html#559" class="Function">𝒟.Obj</a>
    <a id="identified-in-diagram₂.f&#39;"></a><a id="2036" href="Batteries.Diagram.Hom-Factorization.html#2036" class="Field">f&#39;</a> <a id="2039" class="Symbol">:</a> <a id="2041" href="Batteries.Diagram.Hom-Factorization.html#1767" class="Bound">i</a> <a id="2043" href="Categories.Category.Core.html#575" class="Function Operator">𝒟.⇒</a> <a id="2047" href="Batteries.Diagram.Hom-Factorization.html#2021" class="Field">ij</a>
    <a id="identified-in-diagram₂.g&#39;"></a><a id="2054" href="Batteries.Diagram.Hom-Factorization.html#2054" class="Field">g&#39;</a> <a id="2057" class="Symbol">:</a> <a id="2059" href="Batteries.Diagram.Hom-Factorization.html#1769" class="Bound">j</a> <a id="2061" href="Categories.Category.Core.html#575" class="Function Operator">𝒟.⇒</a> <a id="2065" href="Batteries.Diagram.Hom-Factorization.html#2021" class="Field">ij</a>
    <a id="identified-in-diagram₂.Df&#39;∘f≈Dg&#39;∘g"></a><a id="2072" href="Batteries.Diagram.Hom-Factorization.html#2072" class="Field">Df&#39;∘f≈Dg&#39;∘g</a> <a id="2084" class="Symbol">:</a> <a id="2086" href="Categories.Functor.Core.html#806" class="Function">D.₁</a> <a id="2090" href="Batteries.Diagram.Hom-Factorization.html#2036" class="Field">f&#39;</a> <a id="2093" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2095" href="Batteries.Diagram.Hom-Factorization.html#1811" class="Bound">f</a> <a id="2097" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="2099" href="Categories.Functor.Core.html#806" class="Function">D.₁</a> <a id="2103" href="Batteries.Diagram.Hom-Factorization.html#2054" class="Field">g&#39;</a> <a id="2106" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2108" href="Batteries.Diagram.Hom-Factorization.html#1857" class="Bound">g</a>

  <a id="2113" class="Comment">-- identified₁ : MergeAllParallelMorphisms 𝒟 → identified-in-diagram f g</a>
  <a id="2188" class="Comment">-- identified₁ merge-all = record</a>
  <a id="2224" class="Comment">--   { j = tip</a>
  <a id="2241" class="Comment">--   ; d = merge 𝒟.∘ f&#39;</a>
  <a id="2267" class="Comment">--   ; Dd∘f≈Dd∘g = begin</a>
  <a id="2294" class="Comment">--     D.₁ (merge 𝒟.∘ f&#39;) ∘ f   ≈⟨ pushˡ D.homomorphism ⟩</a>
  <a id="2354" class="Comment">--     D.₁ merge ∘ D.₁ f&#39; ∘ f   ≈⟨ refl⟩∘⟨ Dd∘f≈Dd∘g ⟩</a>
  <a id="2411" class="Comment">--     D.₁ merge ∘ D.₁ g&#39; ∘ g   ≈⟨ pushˡ D.homomorphism ⟨</a>
  <a id="2471" class="Comment">--     D.₁ (merge 𝒟.∘ g&#39;) ∘ g   ≈⟨ D.F-resp-≈ prop ⟩∘⟨refl ⟨</a>
  <a id="2534" class="Comment">--     D.₁ (merge 𝒟.∘ f&#39;) ∘ g   ∎</a>
  <a id="2570" class="Comment">--   }</a>
  <a id="2579" class="Comment">--   where</a>
  <a id="2592" class="Comment">--     open MergedMorphisms (MergeAllParallelMorphisms.merge-all merge-all f&#39; g&#39;)</a>
  <a id="2676" class="Comment">--     open Category.HomReasoning 𝒞</a>



<a id="UniqueCoconeFactorization"></a><a id="2715" href="Batteries.Diagram.Hom-Factorization.html#2715" class="Function">UniqueCoconeFactorization</a> <a id="2741" class="Symbol">:</a> <a id="2743" href="Categories.Category.Core.html#559" class="Function">𝒞.Obj</a> <a id="2749" class="Symbol">→</a> <a id="2751" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2755" class="Symbol">_</a>
<a id="2757" href="Batteries.Diagram.Hom-Factorization.html#2715" class="Function">UniqueCoconeFactorization</a> <a id="2783" href="Batteries.Diagram.Hom-Factorization.html#2783" class="Bound">P</a> <a id="2785" class="Symbol">=</a>
    <a id="2791" class="Symbol">∀</a> <a id="2793" class="Symbol">{</a><a id="2794" href="Batteries.Diagram.Hom-Factorization.html#2794" class="Bound">i</a> <a id="2796" class="Symbol">:</a> <a id="2798" href="Categories.Category.Core.html#559" class="Function">𝒟.Obj</a><a id="2803" class="Symbol">}</a> <a id="2805" class="Symbol">(</a><a id="2806" href="Batteries.Diagram.Hom-Factorization.html#2806" class="Bound">f</a> <a id="2808" href="Batteries.Diagram.Hom-Factorization.html#2808" class="Bound">g</a> <a id="2810" class="Symbol">:</a> <a id="2812" href="Batteries.Diagram.Hom-Factorization.html#2783" class="Bound">P</a> <a id="2814" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="2816" href="Categories.Functor.Core.html#797" class="Function">D.₀</a> <a id="2820" href="Batteries.Diagram.Hom-Factorization.html#2794" class="Bound">i</a><a id="2821" class="Symbol">)</a> <a id="2823" class="Symbol">→</a> <a id="2825" href="Categories.Diagram.Cocone.html#425" class="Function">cocone.ψ</a> <a id="2834" href="Batteries.Diagram.Hom-Factorization.html#2794" class="Bound">i</a> <a id="2836" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2838" href="Batteries.Diagram.Hom-Factorization.html#2806" class="Bound">f</a> <a id="2840" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="2842" href="Categories.Diagram.Cocone.html#425" class="Function">cocone.ψ</a> <a id="2851" href="Batteries.Diagram.Hom-Factorization.html#2794" class="Bound">i</a> <a id="2853" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2855" href="Batteries.Diagram.Hom-Factorization.html#2808" class="Bound">g</a> <a id="2857" class="Symbol">→</a>
      <a id="2865" href="Batteries.Diagram.Hom-Factorization.html#917" class="Record">identified-in-diagram</a> <a id="2887" href="Batteries.Diagram.Hom-Factorization.html#2806" class="Bound">f</a> <a id="2889" href="Batteries.Diagram.Hom-Factorization.html#2808" class="Bound">g</a>


<a id="2893" class="Keyword">record</a> <a id="Essentially-Unique-Cocone-Factor"></a><a id="2900" href="Batteries.Diagram.Hom-Factorization.html#2900" class="Record">Essentially-Unique-Cocone-Factor</a> <a id="2933" class="Symbol">{</a><a id="2934" href="Batteries.Diagram.Hom-Factorization.html#2934" class="Bound">P</a> <a id="2936" class="Symbol">:</a> <a id="2938" href="Categories.Category.Core.html#559" class="Function">𝒞.Obj</a><a id="2943" class="Symbol">}</a> <a id="2945" class="Symbol">(</a><a id="2946" href="Batteries.Diagram.Hom-Factorization.html#2946" class="Bound">p</a> <a id="2948" class="Symbol">:</a> <a id="2950" href="Batteries.Diagram.Hom-Factorization.html#2934" class="Bound">P</a> <a id="2952" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="2954" href="Categories.Diagram.Cocone.html#588" class="Field">cocone.N</a><a id="2962" class="Symbol">)</a>  <a id="2965" class="Symbol">:</a> <a id="2967" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2971" class="Symbol">(</a><a id="2972" href="Batteries.Diagram.Hom-Factorization.html#354" class="Bound">o&#39;</a> <a id="2975" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2977" href="Batteries.Diagram.Hom-Factorization.html#357" class="Bound">ℓ</a> <a id="2979" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2981" href="Batteries.Diagram.Hom-Factorization.html#359" class="Bound">ℓ&#39;</a> <a id="2984" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2986" href="Batteries.Diagram.Hom-Factorization.html#362" class="Bound">e</a><a id="2987" class="Symbol">)</a> <a id="2989" class="Keyword">where</a>
  <a id="2997" class="Keyword">field</a>
    <a id="Essentially-Unique-Cocone-Factor.exists"></a><a id="3007" href="Batteries.Diagram.Hom-Factorization.html#3007" class="Field">exists</a> <a id="3014" class="Symbol">:</a> <a id="3016" href="Batteries.Diagram.Hom-Factorization.html#678" class="Record">Triangle</a> <a id="3025" href="Batteries.Diagram.Hom-Factorization.html#2946" class="Bound">p</a>
    <a id="Essentially-Unique-Cocone-Factor.essentially-unique"></a><a id="3031" href="Batteries.Diagram.Hom-Factorization.html#3031" class="Field">essentially-unique</a> <a id="3050" class="Symbol">:</a> <a id="3052" class="Symbol">∀</a> <a id="3054" class="Symbol">(</a><a id="3055" href="Batteries.Diagram.Hom-Factorization.html#3055" class="Bound">i</a> <a id="3057" class="Symbol">:</a> <a id="3059" href="Categories.Category.Core.html#559" class="Function">𝒟.Obj</a><a id="3064" class="Symbol">)</a>
                         <a id="3091" class="Symbol">→</a> <a id="3093" class="Symbol">(</a><a id="3094" href="Batteries.Diagram.Hom-Factorization.html#3094" class="Bound">f</a> <a id="3096" href="Batteries.Diagram.Hom-Factorization.html#3096" class="Bound">g</a> <a id="3098" class="Symbol">:</a> <a id="3100" href="Batteries.Diagram.Hom-Factorization.html#2934" class="Bound">P</a> <a id="3102" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="3104" href="Categories.Functor.Core.html#797" class="Function">D.₀</a> <a id="3108" href="Batteries.Diagram.Hom-Factorization.html#3055" class="Bound">i</a><a id="3109" class="Symbol">)</a>
                         <a id="3136" class="Symbol">→</a> <a id="3138" class="Symbol">(</a><a id="3139" href="Categories.Diagram.Cocone.html#425" class="Function">cocone.ψ</a> <a id="3148" href="Batteries.Diagram.Hom-Factorization.html#3055" class="Bound">i</a> <a id="3150" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3152" href="Batteries.Diagram.Hom-Factorization.html#3094" class="Bound">f</a> <a id="3154" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="3156" href="Batteries.Diagram.Hom-Factorization.html#2946" class="Bound">p</a><a id="3157" class="Symbol">)</a>
                         <a id="3184" class="Symbol">→</a> <a id="3186" class="Symbol">(</a><a id="3187" href="Categories.Diagram.Cocone.html#425" class="Function">cocone.ψ</a> <a id="3196" href="Batteries.Diagram.Hom-Factorization.html#3055" class="Bound">i</a> <a id="3198" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3200" href="Batteries.Diagram.Hom-Factorization.html#3096" class="Bound">g</a> <a id="3202" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="3204" href="Batteries.Diagram.Hom-Factorization.html#2946" class="Bound">p</a><a id="3205" class="Symbol">)</a>
                         <a id="3232" class="Symbol">→</a> <a id="3234" href="Batteries.Diagram.Hom-Factorization.html#917" class="Record">identified-in-diagram</a> <a id="3256" href="Batteries.Diagram.Hom-Factorization.html#3094" class="Bound">f</a> <a id="3258" href="Batteries.Diagram.Hom-Factorization.html#3096" class="Bound">g</a>

  <a id="Essentially-Unique-Cocone-Factor.essentially-unique₂"></a><a id="3263" href="Batteries.Diagram.Hom-Factorization.html#3263" class="Function">essentially-unique₂</a> <a id="3283" class="Symbol">:</a> <a id="3285" href="Batteries.Diagram.Filtered.html#2825" class="Record">filtered</a> <a id="3294" href="Batteries.Diagram.Hom-Factorization.html#394" class="Bound">𝒟</a>
                        <a id="3320" class="Symbol">→</a> <a id="3322" class="Symbol">∀</a> <a id="3324" class="Symbol">{</a><a id="3325" href="Batteries.Diagram.Hom-Factorization.html#3325" class="Bound">i</a> <a id="3327" href="Batteries.Diagram.Hom-Factorization.html#3327" class="Bound">j</a> <a id="3329" class="Symbol">:</a> <a id="3331" href="Categories.Category.Core.html#559" class="Function">𝒟.Obj</a><a id="3336" class="Symbol">}</a>
                        <a id="3362" class="Symbol">→</a> <a id="3364" class="Symbol">(</a><a id="3365" href="Batteries.Diagram.Hom-Factorization.html#3365" class="Bound">f</a> <a id="3367" class="Symbol">:</a> <a id="3369" href="Batteries.Diagram.Hom-Factorization.html#2934" class="Bound">P</a> <a id="3371" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="3373" href="Categories.Functor.Core.html#797" class="Function">D.₀</a> <a id="3377" href="Batteries.Diagram.Hom-Factorization.html#3325" class="Bound">i</a><a id="3378" class="Symbol">)</a>
                        <a id="3404" class="Symbol">→</a> <a id="3406" class="Symbol">(</a><a id="3407" href="Batteries.Diagram.Hom-Factorization.html#3407" class="Bound">g</a> <a id="3409" class="Symbol">:</a> <a id="3411" href="Batteries.Diagram.Hom-Factorization.html#2934" class="Bound">P</a> <a id="3413" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="3415" href="Categories.Functor.Core.html#797" class="Function">D.₀</a> <a id="3419" href="Batteries.Diagram.Hom-Factorization.html#3327" class="Bound">j</a><a id="3420" class="Symbol">)</a>
                        <a id="3446" class="Symbol">→</a> <a id="3448" class="Symbol">(</a><a id="3449" href="Categories.Diagram.Cocone.html#425" class="Function">cocone.ψ</a> <a id="3458" href="Batteries.Diagram.Hom-Factorization.html#3325" class="Bound">i</a> <a id="3460" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3462" href="Batteries.Diagram.Hom-Factorization.html#3365" class="Bound">f</a> <a id="3464" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="3466" href="Batteries.Diagram.Hom-Factorization.html#2946" class="Bound">p</a><a id="3467" class="Symbol">)</a>
                        <a id="3493" class="Symbol">→</a> <a id="3495" class="Symbol">(</a><a id="3496" href="Categories.Diagram.Cocone.html#425" class="Function">cocone.ψ</a> <a id="3505" href="Batteries.Diagram.Hom-Factorization.html#3327" class="Bound">j</a> <a id="3507" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3509" href="Batteries.Diagram.Hom-Factorization.html#3407" class="Bound">g</a> <a id="3511" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="3513" href="Batteries.Diagram.Hom-Factorization.html#2946" class="Bound">p</a><a id="3514" class="Symbol">)</a>
                        <a id="3540" class="Symbol">→</a> <a id="3542" href="Batteries.Diagram.Hom-Factorization.html#1701" class="Record">identified-in-diagram₂</a> <a id="3565" href="Batteries.Diagram.Hom-Factorization.html#3365" class="Bound">f</a> <a id="3567" href="Batteries.Diagram.Hom-Factorization.html#3407" class="Bound">g</a>
  <a id="3571" href="Batteries.Diagram.Hom-Factorization.html#3263" class="Function">essentially-unique₂</a> <a id="3591" href="Batteries.Diagram.Hom-Factorization.html#3591" class="Bound">𝒟-filtered</a> <a id="3602" class="Symbol">{</a><a id="3603" href="Batteries.Diagram.Hom-Factorization.html#3603" class="Bound">i</a><a id="3604" class="Symbol">}</a> <a id="3606" class="Symbol">{</a><a id="3607" href="Batteries.Diagram.Hom-Factorization.html#3607" class="Bound">j</a><a id="3608" class="Symbol">}</a> <a id="3610" href="Batteries.Diagram.Hom-Factorization.html#3610" class="Bound">f</a> <a id="3612" href="Batteries.Diagram.Hom-Factorization.html#3612" class="Bound">g</a> <a id="3614" href="Batteries.Diagram.Hom-Factorization.html#3614" class="Bound">ψ[i]∘f≈p</a> <a id="3623" href="Batteries.Diagram.Hom-Factorization.html#3623" class="Bound">ψ[j]∘g≈p</a> <a id="3632" class="Symbol">=</a> <a id="3634" class="Keyword">record</a>
    <a id="3645" class="Symbol">{</a> <a id="3647" href="Batteries.Diagram.Hom-Factorization.html#2021" class="Field">ij</a> <a id="3650" class="Symbol">=</a> <a id="3652" href="Batteries.Diagram.Hom-Factorization.html#4293" class="Function">ij</a>
    <a id="3659" class="Symbol">;</a> <a id="3661" href="Batteries.Diagram.Hom-Factorization.html#2036" class="Field">f&#39;</a> <a id="3664" class="Symbol">=</a> <a id="3666" href="Batteries.Diagram.Hom-Factorization.html#1132" class="Function">d</a> <a id="3668" href="Categories.Category.Core.html#656" class="Function Operator">𝒟.∘</a> <a id="3672" href="Batteries.Diagram.Filtered.html#466" class="Function">i₁</a> 
    <a id="3680" class="Symbol">;</a> <a id="3682" href="Batteries.Diagram.Hom-Factorization.html#2054" class="Field">g&#39;</a> <a id="3685" class="Symbol">=</a> <a id="3687" href="Batteries.Diagram.Hom-Factorization.html#1132" class="Function">d</a> <a id="3689" href="Categories.Category.Core.html#656" class="Function Operator">𝒟.∘</a> <a id="3693" href="Batteries.Diagram.Filtered.html#483" class="Function">i₂</a> 
    <a id="3701" class="Symbol">;</a> <a id="3703" href="Batteries.Diagram.Hom-Factorization.html#2072" class="Field">Df&#39;∘f≈Dg&#39;∘g</a> <a id="3715" class="Symbol">=</a> <a id="3717" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
        <a id="3731" href="Categories.Functor.Core.html#806" class="Function">D.₁</a> <a id="3735" class="Symbol">(</a><a id="3736" href="Batteries.Diagram.Hom-Factorization.html#1132" class="Function">d</a> <a id="3738" href="Categories.Category.Core.html#656" class="Function Operator">𝒟.∘</a> <a id="3742" href="Batteries.Diagram.Filtered.html#466" class="Function">i₁</a><a id="3744" class="Symbol">)</a> <a id="3746" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3748" href="Batteries.Diagram.Hom-Factorization.html#3610" class="Bound">f</a> <a id="3750" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3753" href="Categories.Morphism.Reasoning.Core.html#3605" class="Function">pushˡ</a> <a id="3759" href="Categories.Functor.Core.html#565" class="Function">D.homomorphism</a> <a id="3774" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
        <a id="3784" href="Categories.Functor.Core.html#806" class="Function">D.₁</a> <a id="3788" href="Batteries.Diagram.Hom-Factorization.html#1132" class="Function">d</a> <a id="3790" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3792" href="Categories.Functor.Core.html#806" class="Function">D.₁</a> <a id="3796" href="Batteries.Diagram.Filtered.html#466" class="Function">i₁</a> <a id="3799" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3801" href="Batteries.Diagram.Hom-Factorization.html#3610" class="Bound">f</a> <a id="3803" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3806" href="Batteries.Diagram.Hom-Factorization.html#1148" class="Function">Dd∘f≈Dd∘g</a> <a id="3816" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
        <a id="3826" href="Categories.Functor.Core.html#806" class="Function">D.₁</a> <a id="3830" href="Batteries.Diagram.Hom-Factorization.html#1132" class="Function">d</a> <a id="3832" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3834" href="Categories.Functor.Core.html#806" class="Function">D.₁</a> <a id="3838" href="Batteries.Diagram.Filtered.html#483" class="Function">i₂</a> <a id="3841" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3843" href="Batteries.Diagram.Hom-Factorization.html#3612" class="Bound">g</a> <a id="3845" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="3848" href="Categories.Morphism.Reasoning.Core.html#3605" class="Function">pushˡ</a> <a id="3854" href="Categories.Functor.Core.html#565" class="Function">D.homomorphism</a> <a id="3869" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
        <a id="3879" href="Categories.Functor.Core.html#806" class="Function">D.₁</a> <a id="3883" class="Symbol">(</a><a id="3884" href="Batteries.Diagram.Hom-Factorization.html#1132" class="Function">d</a> <a id="3886" href="Categories.Category.Core.html#656" class="Function Operator">𝒟.∘</a> <a id="3890" href="Batteries.Diagram.Filtered.html#483" class="Function">i₂</a><a id="3892" class="Symbol">)</a> <a id="3894" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3896" href="Batteries.Diagram.Hom-Factorization.html#3612" class="Bound">g</a> <a id="3898" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
    <a id="3904" class="Symbol">}</a>
    <a id="3910" class="Keyword">where</a>
      <a id="3922" class="Keyword">open</a> <a id="3927" href="Batteries.Diagram.Filtered.html#2825" class="Module">filtered</a> <a id="3936" href="Batteries.Diagram.Hom-Factorization.html#3591" class="Bound">𝒟-filtered</a>
      <a id="3953" class="Keyword">open</a> <a id="3958" href="Batteries.Diagram.Filtered.html#342" class="Module">UpperBound</a> <a id="3969" class="Symbol">(</a><a id="3970" href="Batteries.Diagram.Filtered.html#799" class="Function">construct-upper-bound</a> <a id="3992" href="Batteries.Diagram.Hom-Factorization.html#3603" class="Bound">i</a> <a id="3994" href="Batteries.Diagram.Hom-Factorization.html#3607" class="Bound">j</a><a id="3995" class="Symbol">)</a> <a id="3997" class="Keyword">renaming</a> <a id="4006" class="Symbol">(</a><a id="4007" href="Batteries.Diagram.Filtered.html#450" class="Field">obj</a> <a id="4011" class="Symbol">to</a> <a id="4014" class="Field">k</a><a id="4015" class="Symbol">)</a>
      <a id="4023" class="Keyword">open</a> <a id="4028" href="Categories.Category.Core.html#2462" class="Module">Category.HomReasoning</a> <a id="4050" href="Batteries.Diagram.Hom-Factorization.html#371" class="Bound">𝒞</a>
      <a id="4058" href="Batteries.Diagram.Hom-Factorization.html#4058" class="Function">m</a> <a id="4060" class="Symbol">:</a> <a id="4062" href="Batteries.Diagram.Hom-Factorization.html#917" class="Record">identified-in-diagram</a> <a id="4084" class="Symbol">(</a><a id="4085" href="Categories.Functor.Core.html#806" class="Function">D.₁</a> <a id="4089" href="Batteries.Diagram.Filtered.html#466" class="Function">i₁</a> <a id="4092" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4094" href="Batteries.Diagram.Hom-Factorization.html#3610" class="Bound">f</a><a id="4095" class="Symbol">)</a> <a id="4097" class="Symbol">(</a><a id="4098" href="Categories.Functor.Core.html#806" class="Function">D.₁</a> <a id="4102" href="Batteries.Diagram.Filtered.html#483" class="Function">i₂</a> <a id="4105" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4107" href="Batteries.Diagram.Hom-Factorization.html#3612" class="Bound">g</a><a id="4108" class="Symbol">)</a>
      <a id="4116" href="Batteries.Diagram.Hom-Factorization.html#4058" class="Function">m</a> <a id="4118" class="Symbol">=</a> <a id="4120" href="Batteries.Diagram.Hom-Factorization.html#3031" class="Field">essentially-unique</a> <a id="4139" href="Batteries.Diagram.Hom-Factorization.html#4014" class="Function">k</a> <a id="4141" class="Symbol">_</a> <a id="4143" class="Symbol">_</a>
          <a id="4155" class="Symbol">(</a><a id="4156" href="Categories.Morphism.Reasoning.Core.html#3168" class="Function">pullˡ</a> <a id="4162" class="Symbol">(</a><a id="4163" href="Categories.Diagram.Cocone.html#471" class="Function">cocone.commute</a> <a id="4178" href="Batteries.Diagram.Filtered.html#466" class="Function">i₁</a><a id="4180" class="Symbol">)</a> <a id="4182" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="4184" href="Batteries.Diagram.Hom-Factorization.html#3614" class="Bound">ψ[i]∘f≈p</a><a id="4192" class="Symbol">)</a>
          <a id="4204" class="Symbol">(</a><a id="4205" href="Categories.Morphism.Reasoning.Core.html#3168" class="Function">pullˡ</a> <a id="4211" class="Symbol">(</a><a id="4212" href="Categories.Diagram.Cocone.html#471" class="Function">cocone.commute</a> <a id="4227" href="Batteries.Diagram.Filtered.html#483" class="Function">i₂</a><a id="4229" class="Symbol">)</a> <a id="4231" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="4233" href="Batteries.Diagram.Hom-Factorization.html#3623" class="Bound">ψ[j]∘g≈p</a><a id="4241" class="Symbol">)</a>
      <a id="4249" class="Keyword">open</a> <a id="4254" href="Batteries.Diagram.Hom-Factorization.html#917" class="Module">identified-in-diagram</a> <a id="4276" href="Batteries.Diagram.Hom-Factorization.html#4058" class="Function">m</a> <a id="4278" class="Keyword">renaming</a> <a id="4287" class="Symbol">(</a><a id="4288" href="Batteries.Diagram.Hom-Factorization.html#1118" class="Field">j</a> <a id="4290" class="Symbol">to</a> <a id="4293" class="Field">ij</a><a id="4295" class="Symbol">)</a>
</pre></body></html>

==> anc/html/Batteries.Object.Presentable.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Batteries.Object.Presentable</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>
<a id="36" class="Keyword">open</a> <a id="41" class="Keyword">import</a> <a id="48" href="Level.html" class="Module">Level</a>
<a id="54" class="Keyword">open</a> <a id="59" class="Keyword">import</a> <a id="66" href="Categories.Category.html" class="Module">Categories.Category</a>
<a id="86" class="Keyword">open</a> <a id="91" class="Keyword">import</a> <a id="98" href="Categories.Functor.html" class="Module">Categories.Functor</a> <a id="117" class="Keyword">using</a> <a id="123" class="Symbol">(</a><a id="124" href="Categories.Functor.Core.html#248" class="Record">Functor</a><a id="131" class="Symbol">;</a> <a id="133" href="Categories.Functor.html#747" class="Function Operator">_∘F_</a><a id="137" class="Symbol">;</a> <a id="139" href="Categories.Functor.html#283" class="Function">Endofunctor</a><a id="150" class="Symbol">)</a>
<a id="152" class="Keyword">open</a> <a id="157" class="Keyword">import</a> <a id="164" href="Categories.Functor.Hom.html" class="Module">Categories.Functor.Hom</a>
<a id="187" class="Keyword">open</a> <a id="192" class="Keyword">import</a> <a id="199" href="Categories.Diagram.Colimit.html" class="Module">Categories.Diagram.Colimit</a>

<a id="227" class="Keyword">open</a> <a id="232" class="Keyword">import</a> <a id="239" href="Data.Product.html" class="Module">Data.Product</a>

<a id="253" class="Keyword">open</a> <a id="258" class="Keyword">import</a> <a id="265" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html" class="Module">Batteries.Diagram.Colimit.Colimit-Lemmas</a>
<a id="306" class="Keyword">open</a> <a id="311" class="Keyword">import</a> <a id="318" href="Batteries.Diagram.Filtered.html" class="Module">Batteries.Diagram.Filtered</a>

<a id="346" class="Keyword">module</a> <a id="353" href="Batteries.Object.Presentable.html" class="Module">Batteries.Object.Presentable</a> <a id="382" class="Symbol">{</a><a id="383" href="Batteries.Object.Presentable.html#383" class="Bound">o</a> <a id="385" href="Batteries.Object.Presentable.html#385" class="Bound">ℓ</a> <a id="387" href="Batteries.Object.Presentable.html#387" class="Bound">fil-level</a><a id="396" class="Symbol">}</a>
  <a id="400" class="Symbol">(</a><a id="401" href="Batteries.Object.Presentable.html#401" class="Bound">𝒞</a> <a id="403" class="Symbol">:</a> <a id="405" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="414" href="Batteries.Object.Presentable.html#383" class="Bound">o</a> <a id="416" href="Batteries.Object.Presentable.html#385" class="Bound">ℓ</a> <a id="418" href="Batteries.Object.Presentable.html#385" class="Bound">ℓ</a><a id="419" class="Symbol">)</a>
  <a id="423" class="Symbol">(</a><a id="424" href="Batteries.Object.Presentable.html#424" class="Bound">Fil</a> <a id="428" class="Symbol">:</a> <a id="430" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="439" href="Batteries.Object.Presentable.html#385" class="Bound">ℓ</a> <a id="441" href="Batteries.Object.Presentable.html#385" class="Bound">ℓ</a> <a id="443" href="Batteries.Object.Presentable.html#385" class="Bound">ℓ</a> <a id="445" class="Symbol">→</a> <a id="447" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="451" href="Batteries.Object.Presentable.html#387" class="Bound">fil-level</a><a id="460" class="Symbol">)</a> <a id="462" class="Comment">-- some variant of &#39;filtered&#39;</a>
  <a id="494" class="Keyword">where</a>

<a id="501" class="Keyword">private</a>
  <a id="511" class="Keyword">module</a> <a id="𝒞"></a><a id="518" href="Batteries.Object.Presentable.html#518" class="Module">𝒞</a> <a id="520" class="Symbol">=</a> <a id="522" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="531" href="Batteries.Object.Presentable.html#401" class="Bound">𝒞</a>

<a id="534" class="Keyword">open</a> <a id="539" class="Keyword">import</a> <a id="546" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html" class="Module">Batteries.Diagram.Colimit.Hom-Colimit-Choice</a> <a id="591" href="Batteries.Object.Presentable.html#401" class="Bound">𝒞</a>
<a id="593" class="Keyword">open</a> <a id="598" class="Keyword">import</a> <a id="605" href="Batteries.Diagram.Hom-Factorization.html" class="Module">Batteries.Diagram.Hom-Factorization</a>
<a id="641" class="Keyword">open</a> <a id="646" class="Keyword">import</a> <a id="653" href="Categories.Object.Coproduct.html" class="Module">Categories.Object.Coproduct</a> <a id="681" class="Symbol">(</a><a id="682" href="Batteries.Object.Presentable.html#401" class="Bound">𝒞</a><a id="683" class="Symbol">)</a>
<a id="685" class="Keyword">open</a> <a id="690" class="Keyword">import</a> <a id="697" href="Categories.Object.Initial.html" class="Module">Categories.Object.Initial</a> <a id="723" class="Symbol">(</a><a id="724" href="Batteries.Object.Presentable.html#401" class="Bound">𝒞</a><a id="725" class="Symbol">)</a>
<a id="727" class="Keyword">open</a> <a id="732" class="Keyword">import</a> <a id="739" href="Categories.Morphism.html" class="Module">Categories.Morphism</a> <a id="759" class="Symbol">(</a><a id="760" href="Batteries.Object.Presentable.html#401" class="Bound">𝒞</a><a id="761" class="Symbol">)</a>
<a id="763" class="Keyword">open</a> <a id="768" class="Keyword">import</a> <a id="775" href="Categories.Morphism.Reasoning.Core.html" class="Module">Categories.Morphism.Reasoning.Core</a> <a id="810" href="Batteries.Object.Presentable.html#401" class="Bound">𝒞</a>

<a id="finitary"></a><a id="813" href="Batteries.Object.Presentable.html#813" class="Function">finitary</a> <a id="822" class="Symbol">:</a> <a id="824" class="Symbol">{</a><a id="825" href="Batteries.Object.Presentable.html#825" class="Bound">o&#39;&#39;</a> <a id="829" href="Batteries.Object.Presentable.html#829" class="Bound">ℓ&#39;&#39;</a> <a id="833" href="Batteries.Object.Presentable.html#833" class="Bound">e&#39;&#39;</a> <a id="837" class="Symbol">:</a> <a id="839" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="844" class="Symbol">}</a> <a id="846" class="Symbol">{</a><a id="847" href="Batteries.Object.Presentable.html#847" class="Bound">ℰ</a> <a id="849" class="Symbol">:</a> <a id="851" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="860" href="Batteries.Object.Presentable.html#825" class="Bound">o&#39;&#39;</a> <a id="864" href="Batteries.Object.Presentable.html#829" class="Bound">ℓ&#39;&#39;</a> <a id="868" href="Batteries.Object.Presentable.html#833" class="Bound">e&#39;&#39;</a><a id="871" class="Symbol">}</a> <a id="873" class="Symbol">(</a><a id="874" href="Batteries.Object.Presentable.html#874" class="Bound">F</a> <a id="876" class="Symbol">:</a> <a id="878" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="886" href="Batteries.Object.Presentable.html#401" class="Bound">𝒞</a> <a id="888" href="Batteries.Object.Presentable.html#847" class="Bound">ℰ</a><a id="889" class="Symbol">)</a> <a id="891" class="Symbol">→</a> <a id="893" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="897" class="Symbol">_</a>
<a id="899" href="Batteries.Object.Presentable.html#813" class="Function">finitary</a> <a id="908" href="Batteries.Object.Presentable.html#908" class="Bound">F</a> <a id="910" class="Symbol">=</a>
  <a id="914" class="Symbol">∀</a> <a id="916" class="Symbol">(</a><a id="917" href="Batteries.Object.Presentable.html#917" class="Bound">𝒟</a> <a id="919" class="Symbol">:</a> <a id="921" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="930" href="Batteries.Object.Presentable.html#385" class="Bound">ℓ</a> <a id="932" href="Batteries.Object.Presentable.html#385" class="Bound">ℓ</a> <a id="934" href="Batteries.Object.Presentable.html#385" class="Bound">ℓ</a><a id="935" class="Symbol">)</a> <a id="937" class="Symbol">→</a>    <a id="942" class="Comment">-- forall (small) diagram schemes</a>
  <a id="978" href="Batteries.Object.Presentable.html#424" class="Bound">Fil</a> <a id="982" href="Batteries.Object.Presentable.html#917" class="Bound">𝒟</a> <a id="984" class="Symbol">→</a>                     <a id="1006" class="Comment">-- satisfying some notion of filteredness</a>
  <a id="1050" class="Symbol">(</a><a id="1051" href="Batteries.Object.Presentable.html#1051" class="Bound">J</a> <a id="1053" class="Symbol">:</a> <a id="1055" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="1063" href="Batteries.Object.Presentable.html#917" class="Bound">𝒟</a> <a id="1065" href="Batteries.Object.Presentable.html#401" class="Bound">𝒞</a><a id="1066" class="Symbol">)</a> <a id="1068" class="Symbol">→</a>         <a id="1078" class="Comment">-- and all their diagrams</a>
  <a id="1106" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#2221" class="Function">preserves-colimit</a> <a id="1124" href="Batteries.Object.Presentable.html#1051" class="Bound">J</a> <a id="1126" href="Batteries.Object.Presentable.html#908" class="Bound">F</a>       <a id="1134" class="Comment">-- the functor preserves all (existing) colimits</a>

<a id="presentable"></a><a id="1184" href="Batteries.Object.Presentable.html#1184" class="Function">presentable</a> <a id="1196" class="Symbol">:</a> <a id="1198" href="Categories.Category.Core.html#559" class="Function">𝒞.Obj</a> <a id="1204" class="Symbol">→</a> <a id="1206" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1210" class="Symbol">_</a>
<a id="1212" href="Batteries.Object.Presentable.html#1184" class="Function">presentable</a> <a id="1224" href="Batteries.Object.Presentable.html#1224" class="Bound">X</a> <a id="1226" class="Symbol">=</a> <a id="1228" href="Batteries.Object.Presentable.html#813" class="Function">finitary</a> <a id="1237" href="Categories.Functor.Hom.html#1662" class="Function Operator">Hom[</a> <a id="1242" href="Batteries.Object.Presentable.html#401" class="Bound">𝒞</a> <a id="1244" href="Categories.Functor.Hom.html#1662" class="Function Operator">][</a> <a id="1247" href="Batteries.Object.Presentable.html#1224" class="Bound">X</a> <a id="1249" href="Categories.Functor.Hom.html#1662" class="Function Operator">,-]</a> <a id="1253" class="Comment">-- the hom-functor is finitary</a>

<a id="1285" class="Comment">-- presentable objects are closed under coproducts</a>
<a id="presentable-coproduct"></a><a id="1336" href="Batteries.Object.Presentable.html#1336" class="Function">presentable-coproduct</a> <a id="1358" class="Symbol">:</a> <a id="1360" class="Symbol">{</a><a id="1361" href="Batteries.Object.Presentable.html#1361" class="Bound">A</a> <a id="1363" href="Batteries.Object.Presentable.html#1363" class="Bound">B</a> <a id="1365" class="Symbol">:</a> <a id="1367" href="Categories.Category.Core.html#559" class="Function">𝒞.Obj</a><a id="1372" class="Symbol">}</a> <a id="1374" class="Symbol">→</a> <a id="1376" class="Symbol">(</a><a id="1377" href="Batteries.Object.Presentable.html#1377" class="Bound">coprod</a> <a id="1384" class="Symbol">:</a> <a id="1386" href="Categories.Object.Coproduct.html#398" class="Record">Coproduct</a> <a id="1396" href="Batteries.Object.Presentable.html#1361" class="Bound">A</a> <a id="1398" href="Batteries.Object.Presentable.html#1363" class="Bound">B</a><a id="1399" class="Symbol">)</a> <a id="1401" class="Symbol">→</a>
  <a id="1405" class="Symbol">(∀</a> <a id="1408" class="Symbol">{</a><a id="1409" href="Batteries.Object.Presentable.html#1409" class="Bound">𝒟</a><a id="1410" class="Symbol">}</a> <a id="1412" class="Symbol">→</a> <a id="1414" href="Batteries.Object.Presentable.html#424" class="Bound">Fil</a> <a id="1418" href="Batteries.Object.Presentable.html#1409" class="Bound">𝒟</a> <a id="1420" class="Symbol">→</a> <a id="1422" href="Batteries.Diagram.Filtered.html#2825" class="Record">filtered</a> <a id="1431" href="Batteries.Object.Presentable.html#1409" class="Bound">𝒟</a><a id="1432" class="Symbol">)</a> <a id="1434" class="Symbol">→</a> <a id="1436" class="Comment">-- &#39;Fil&#39; implies filtered</a>
  <a id="1464" href="Batteries.Object.Presentable.html#1184" class="Function">presentable</a> <a id="1476" href="Batteries.Object.Presentable.html#1361" class="Bound">A</a> <a id="1478" class="Symbol">→</a> <a id="1480" href="Batteries.Object.Presentable.html#1184" class="Function">presentable</a> <a id="1492" href="Batteries.Object.Presentable.html#1363" class="Bound">B</a> <a id="1494" class="Symbol">→</a> <a id="1496" href="Batteries.Object.Presentable.html#1184" class="Function">presentable</a> <a id="1508" class="Symbol">(</a><a id="1509" href="Categories.Object.Coproduct.html#457" class="Field">Coproduct.A+B</a> <a id="1523" href="Batteries.Object.Presentable.html#1377" class="Bound">coprod</a><a id="1529" class="Symbol">)</a>
<a id="1531" href="Batteries.Object.Presentable.html#1336" class="Function">presentable-coproduct</a> <a id="1553" class="Symbol">{</a><a id="1554" href="Batteries.Object.Presentable.html#1554" class="Bound">A</a><a id="1555" class="Symbol">}</a> <a id="1557" class="Symbol">{</a><a id="1558" href="Batteries.Object.Presentable.html#1558" class="Bound">B</a><a id="1559" class="Symbol">}</a> <a id="1561" href="Batteries.Object.Presentable.html#1561" class="Bound">coprod</a> <a id="1568" href="Batteries.Object.Presentable.html#1568" class="Bound">P⇒filtered</a> <a id="1579" href="Batteries.Object.Presentable.html#1579" class="Bound">A-pres</a> <a id="1586" href="Batteries.Object.Presentable.html#1586" class="Bound">B-pres</a> <a id="1593" href="Batteries.Object.Presentable.html#1593" class="Bound">𝒟</a> <a id="1595" href="Batteries.Object.Presentable.html#1595" class="Bound">𝒟-has-P</a> <a id="1603" href="Batteries.Object.Presentable.html#1603" class="Bound">J</a> <a id="1605" href="Batteries.Object.Presentable.html#1605" class="Bound">J-colim</a> <a id="1613" class="Symbol">=</a>
  <a id="1617" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#6753" class="Function">hom-colim-construct</a>
    <a id="1641" href="Batteries.Object.Presentable.html#1605" class="Bound">J-colim</a>
    <a id="1653" class="Symbol">(</a><a id="1654" href="Batteries.Diagram.Filtered.html#2870" class="Field">filtered.bounds</a> <a id="1670" class="Symbol">(</a><a id="1671" href="Batteries.Object.Presentable.html#1568" class="Bound">P⇒filtered</a> <a id="1682" href="Batteries.Object.Presentable.html#1595" class="Bound">𝒟-has-P</a><a id="1689" class="Symbol">))</a>
    <a id="1696" href="Categories.Object.Coproduct.html#457" class="Function">A+B</a>
    <a id="1704" class="Comment">-- Part 1: every morphism A+B -&gt; colim J needs to factor through the diagram:</a>
    <a id="1786" class="Symbol">(λ</a> <a id="1789" href="Batteries.Object.Presentable.html#1789" class="Bound">[f,g]</a> <a id="1795" class="Symbol">→</a> <a id="1797" href="Batteries.Object.Presentable.html#3972" class="Function">Part1.goal</a> <a id="1808" href="Batteries.Object.Presentable.html#1789" class="Bound">[f,g]</a><a id="1813" class="Symbol">)</a>
    <a id="1819" class="Comment">-- Part 2: if we have two factorizations, then they</a>
    <a id="1875" class="Comment">-- are identified within the diagram:</a>
    <a id="1917" class="Symbol">λ</a> <a id="1919" class="Symbol">{</a><a id="1920" href="Batteries.Object.Presentable.html#1920" class="Bound">i</a><a id="1921" class="Symbol">}</a> <a id="1923" href="Batteries.Object.Presentable.html#1923" class="Bound">[f,g]</a> <a id="1929" href="Batteries.Object.Presentable.html#1929" class="Bound">[f&#39;,g&#39;]</a> <a id="1937" href="Batteries.Object.Presentable.html#1937" class="Bound">pr∘fg≈pr∘fg&#39;</a> <a id="1950" class="Symbol">→</a>
      <a id="1958" class="Keyword">let</a>
        <a id="1970" class="Keyword">open</a> <a id="1975" href="Batteries.Object.Presentable.html#4250" class="Module">Part2</a> <a id="1981" href="Batteries.Object.Presentable.html#1920" class="Bound">i</a> <a id="1983" href="Batteries.Object.Presentable.html#1923" class="Bound">[f,g]</a> <a id="1989" href="Batteries.Object.Presentable.html#1929" class="Bound">[f&#39;,g&#39;]</a> <a id="1997" href="Batteries.Object.Presentable.html#1937" class="Bound">pr∘fg≈pr∘fg&#39;</a>
      <a id="2016" class="Keyword">in</a>
      <a id="2025" href="Batteries.Object.Presentable.html#6434" class="Function">i&#39;</a> <a id="2028" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2030" class="Symbol">(</a><a id="2031" href="Batteries.Object.Presentable.html#6514" class="Function">m</a> <a id="2033" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2035" class="Symbol">(</a><a id="2036" href="Batteries.Object.Presentable.html#6514" class="Function">m</a> <a id="2038" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2040" class="Symbol">(</a>
          <a id="2052" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#9913" class="Function">coproduct-jointly-epic</a> <a id="2075" href="Batteries.Object.Presentable.html#1561" class="Bound">coprod</a>
            <a id="2094" class="Symbol">(</a><a id="2095" class="Keyword">record</a> <a id="2102" class="Symbol">{</a> <a id="2104" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#9769" class="Field">case-precompose-i₁</a> <a id="2123" class="Symbol">=</a> <a id="2125" href="Batteries.Object.Presentable.html#6536" class="Function">case1</a> <a id="2131" class="Symbol">;</a> <a id="2133" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#9816" class="Field">case-precompose-i₂</a> <a id="2152" class="Symbol">=</a> <a id="2154" href="Batteries.Object.Presentable.html#6993" class="Function">case2</a> <a id="2160" class="Symbol">}))))</a>
  <a id="2168" class="Keyword">where</a>
    <a id="2178" class="Keyword">open</a> <a id="2183" href="Categories.Object.Coproduct.html#398" class="Module">Coproduct</a> <a id="2193" href="Batteries.Object.Presentable.html#1561" class="Bound">coprod</a>
    <a id="2204" class="Keyword">open</a> <a id="2209" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="2218" href="Batteries.Object.Presentable.html#401" class="Bound">𝒞</a>
    <a id="2224" class="Keyword">module</a> <a id="2231" href="Batteries.Object.Presentable.html#2231" class="Module">𝒟</a> <a id="2233" class="Symbol">=</a> <a id="2235" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="2244" href="Batteries.Object.Presentable.html#1593" class="Bound">𝒟</a>
    <a id="2250" class="Keyword">module</a> <a id="2257" href="Batteries.Object.Presentable.html#2257" class="Module">J</a> <a id="2259" class="Symbol">=</a> <a id="2261" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="2269" href="Batteries.Object.Presentable.html#1603" class="Bound">J</a>
    <a id="2275" class="Keyword">module</a> <a id="2282" href="Batteries.Object.Presentable.html#2282" class="Module">J-colim</a> <a id="2290" class="Symbol">=</a> <a id="2292" href="Categories.Diagram.Colimit.html#961" class="Module">Colimit</a> <a id="2300" href="Batteries.Object.Presentable.html#1605" class="Bound">J-colim</a>
    <a id="2312" class="Keyword">open</a> <a id="2317" href="Batteries.Diagram.Filtered.html#571" class="Module">has-upper-bounds</a> <a id="2334" class="Symbol">(</a><a id="2335" href="Batteries.Diagram.Filtered.html#2870" class="Field">filtered.bounds</a> <a id="2351" class="Symbol">(</a><a id="2352" href="Batteries.Object.Presentable.html#1568" class="Bound">P⇒filtered</a> <a id="2363" href="Batteries.Object.Presentable.html#1595" class="Bound">𝒟-has-P</a><a id="2370" class="Symbol">))</a>
    <a id="2377" href="Batteries.Object.Presentable.html#2377" class="Function">A-preserves-J</a> <a id="2391" class="Symbol">=</a> <a id="2393" href="Batteries.Object.Presentable.html#1579" class="Bound">A-pres</a> <a id="2400" href="Batteries.Object.Presentable.html#1593" class="Bound">𝒟</a> <a id="2402" href="Batteries.Object.Presentable.html#1595" class="Bound">𝒟-has-P</a> <a id="2410" href="Batteries.Object.Presentable.html#1603" class="Bound">J</a> <a id="2412" href="Batteries.Object.Presentable.html#1605" class="Bound">J-colim</a>
    <a id="2424" href="Batteries.Object.Presentable.html#2424" class="Function">B-preserves-J</a> <a id="2438" class="Symbol">=</a> <a id="2440" href="Batteries.Object.Presentable.html#1586" class="Bound">B-pres</a> <a id="2447" href="Batteries.Object.Presentable.html#1593" class="Bound">𝒟</a> <a id="2449" href="Batteries.Object.Presentable.html#1595" class="Bound">𝒟-has-P</a> <a id="2457" href="Batteries.Object.Presentable.html#1603" class="Bound">J</a> <a id="2459" href="Batteries.Object.Presentable.html#1605" class="Bound">J-colim</a>
    <a id="2471" href="Batteries.Object.Presentable.html#2471" class="Function">Hom-A-colim</a> <a id="2483" class="Symbol">=</a> <a id="2485" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#1493" class="Function">Colimit-from-prop</a> <a id="2503" href="Batteries.Object.Presentable.html#2377" class="Function">A-preserves-J</a>
    <a id="2521" href="Batteries.Object.Presentable.html#2521" class="Function">Hom-B-colim</a> <a id="2533" class="Symbol">=</a> <a id="2535" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#1493" class="Function">Colimit-from-prop</a> <a id="2553" href="Batteries.Object.Presentable.html#2424" class="Function">B-preserves-J</a>

    <a id="2572" class="Keyword">module</a> <a id="2579" href="Batteries.Object.Presentable.html#2579" class="Module">Part1</a> <a id="2585" class="Symbol">(</a><a id="2586" href="Batteries.Object.Presentable.html#2586" class="Bound">[f,g]</a> <a id="2592" class="Symbol">:</a> <a id="2594" href="Categories.Object.Coproduct.html#457" class="Function">A+B</a> <a id="2598" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="2600" href="Categories.Diagram.Colimit.html#1191" class="Function">J-colim.coapex</a><a id="2614" class="Symbol">)</a> <a id="2616" class="Keyword">where</a>
        <a id="2630" href="Batteries.Object.Presentable.html#2630" class="Function">f</a> <a id="2632" class="Symbol">=</a> <a id="2634" href="Batteries.Object.Presentable.html#2586" class="Bound">[f,g]</a> <a id="2640" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2642" href="Categories.Object.Coproduct.html#473" class="Function">i₁</a>
        <a id="2653" href="Batteries.Object.Presentable.html#2653" class="Function">g</a> <a id="2655" class="Symbol">=</a> <a id="2657" href="Batteries.Object.Presentable.html#2586" class="Bound">[f,g]</a> <a id="2663" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2665" href="Categories.Object.Coproduct.html#493" class="Function">i₂</a>
        <a id="2676" href="Batteries.Object.Presentable.html#2676" class="Function">T-f</a> <a id="2680" class="Symbol">:</a> <a id="2682" href="Batteries.Diagram.Hom-Factorization.html#678" class="Record">Triangle</a> <a id="2691" class="Symbol">_</a> <a id="2693" href="Batteries.Object.Presentable.html#2630" class="Function">f</a>
        <a id="2703" href="Batteries.Object.Presentable.html#2676" class="Function">T-f</a> <a id="2707" class="Symbol">=</a> <a id="2709" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#1953" class="Function">hom-colim-choice</a> <a id="2726" href="Batteries.Object.Presentable.html#1605" class="Bound">J-colim</a> <a id="2734" href="Batteries.Object.Presentable.html#1554" class="Bound">A</a> <a id="2736" class="Symbol">(</a><a id="2737" href="Batteries.Object.Presentable.html#1579" class="Bound">A-pres</a> <a id="2744" href="Batteries.Object.Presentable.html#1593" class="Bound">𝒟</a> <a id="2746" href="Batteries.Object.Presentable.html#1595" class="Bound">𝒟-has-P</a> <a id="2754" href="Batteries.Object.Presentable.html#1603" class="Bound">J</a><a id="2755" class="Symbol">)</a> <a id="2757" href="Batteries.Object.Presentable.html#2630" class="Function">f</a>
        <a id="2767" class="Keyword">module</a> <a id="2774" href="Batteries.Object.Presentable.html#2774" class="Module">T-f</a> <a id="2778" class="Symbol">=</a> <a id="2780" href="Batteries.Diagram.Hom-Factorization.html#678" class="Module">Triangle</a> <a id="2789" href="Batteries.Object.Presentable.html#2676" class="Function">T-f</a>
        <a id="2801" href="Batteries.Object.Presentable.html#2801" class="Function">T-g</a> <a id="2805" class="Symbol">:</a> <a id="2807" href="Batteries.Diagram.Hom-Factorization.html#678" class="Record">Triangle</a> <a id="2816" class="Symbol">_</a> <a id="2818" href="Batteries.Object.Presentable.html#2653" class="Function">g</a>
        <a id="2828" href="Batteries.Object.Presentable.html#2801" class="Function">T-g</a> <a id="2832" class="Symbol">=</a> <a id="2834" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#1953" class="Function">hom-colim-choice</a> <a id="2851" href="Batteries.Object.Presentable.html#1605" class="Bound">J-colim</a> <a id="2859" href="Batteries.Object.Presentable.html#1558" class="Bound">B</a> <a id="2861" class="Symbol">(</a><a id="2862" href="Batteries.Object.Presentable.html#1586" class="Bound">B-pres</a> <a id="2869" href="Batteries.Object.Presentable.html#1593" class="Bound">𝒟</a> <a id="2871" href="Batteries.Object.Presentable.html#1595" class="Bound">𝒟-has-P</a> <a id="2879" href="Batteries.Object.Presentable.html#1603" class="Bound">J</a><a id="2880" class="Symbol">)</a> <a id="2882" href="Batteries.Object.Presentable.html#2653" class="Function">g</a>
        <a id="2892" class="Keyword">module</a> <a id="2899" href="Batteries.Object.Presentable.html#2899" class="Module">T-g</a> <a id="2903" class="Symbol">=</a> <a id="2905" href="Batteries.Diagram.Hom-Factorization.html#678" class="Module">Triangle</a> <a id="2914" href="Batteries.Object.Presentable.html#2801" class="Function">T-g</a>

        <a id="2927" href="Batteries.Object.Presentable.html#2927" class="Function">Bo</a> <a id="2930" class="Symbol">=</a> <a id="2932" href="Batteries.Diagram.Filtered.html#662" class="Function">upper-bound</a> <a id="2944" href="Batteries.Diagram.Hom-Factorization.html#845" class="Function">T-f.x</a> <a id="2950" href="Batteries.Diagram.Hom-Factorization.html#845" class="Function">T-g.x</a>
        <a id="2964" href="Batteries.Object.Presentable.html#2964" class="Function">p&#39;</a> <a id="2967" class="Symbol">=</a> <a id="2969" href="Categories.Object.Coproduct.html#513" class="Function Operator">[</a> <a id="2971" class="Symbol">(</a><a id="2972" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="2976" class="Symbol">(</a><a id="2977" href="Batteries.Diagram.Filtered.html#696" class="Function">is-above₁</a> <a id="2987" class="Symbol">_</a> <a id="2989" class="Symbol">_)</a> <a id="2992" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2994" href="Batteries.Diagram.Hom-Factorization.html#859" class="Function">T-f.p&#39;</a><a id="3000" class="Symbol">)</a> <a id="3002" href="Categories.Object.Coproduct.html#513" class="Function Operator">,</a> <a id="3004" class="Symbol">(</a><a id="3005" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="3009" class="Symbol">(</a><a id="3010" href="Batteries.Diagram.Filtered.html#748" class="Function">is-above₂</a> <a id="3020" class="Symbol">_</a> <a id="3022" class="Symbol">_)</a> <a id="3025" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3027" href="Batteries.Diagram.Hom-Factorization.html#859" class="Function">T-g.p&#39;</a><a id="3033" class="Symbol">)</a>  <a id="3036" href="Categories.Object.Coproduct.html#513" class="Function Operator">]</a>

        <a id="3047" class="Keyword">open</a> <a id="3052" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
        <a id="3073" href="Batteries.Object.Presentable.html#3073" class="Function">case1</a> <a id="3079" class="Symbol">=</a> <a id="3081" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
          <a id="3097" href="Batteries.Object.Presentable.html#2586" class="Bound">[f,g]</a> <a id="3103" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3105" href="Categories.Object.Coproduct.html#473" class="Function">i₁</a>                             <a id="3136" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
          <a id="3150" href="Batteries.Object.Presentable.html#2630" class="Function">f</a>                                               <a id="3198" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3201" href="Batteries.Diagram.Hom-Factorization.html#878" class="Function">T-f.commutes</a> <a id="3214" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
          <a id="3226" href="Categories.Diagram.Colimit.html#1204" class="Function">J-colim.proj</a> <a id="3239" href="Batteries.Diagram.Hom-Factorization.html#845" class="Function">T-f.x</a> <a id="3245" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3247" href="Batteries.Diagram.Hom-Factorization.html#859" class="Function">T-f.p&#39;</a> <a id="3254" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">≈˘⟨</a> <a id="3258" href="Categories.Diagram.Colimit.html#1221" class="Function">J-colim.colimit-commute</a> <a id="3282" class="Symbol">_</a> <a id="3284" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="3292" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">⟩</a>
          <a id="3304" class="Symbol">(</a><a id="3305" href="Categories.Diagram.Colimit.html#1204" class="Function">J-colim.proj</a> <a id="3318" href="Batteries.Object.Presentable.html#2927" class="Function">Bo</a> <a id="3321" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3323" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="3327" class="Symbol">(</a><a id="3328" href="Batteries.Diagram.Filtered.html#696" class="Function">is-above₁</a> <a id="3338" class="Symbol">_</a> <a id="3340" class="Symbol">_))</a> <a id="3344" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3346" href="Batteries.Diagram.Hom-Factorization.html#859" class="Function">T-f.p&#39;</a> <a id="3353" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3356" href="Categories.Category.Core.html#715" class="Function">assoc</a> <a id="3362" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
          <a id="3374" href="Categories.Diagram.Colimit.html#1204" class="Function">J-colim.proj</a> <a id="3387" href="Batteries.Object.Presentable.html#2927" class="Function">Bo</a> <a id="3390" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3392" class="Symbol">(</a><a id="3393" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="3397" class="Symbol">(</a><a id="3398" href="Batteries.Diagram.Filtered.html#696" class="Function">is-above₁</a> <a id="3408" class="Symbol">_</a> <a id="3410" class="Symbol">_)</a> <a id="3413" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3415" href="Batteries.Diagram.Hom-Factorization.html#859" class="Function">T-f.p&#39;</a><a id="3421" class="Symbol">)</a> <a id="3423" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">≈˘⟨</a> <a id="3427" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="3435" href="Categories.Object.Coproduct.html#550" class="Function">inject₁</a> <a id="3443" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">⟩</a>
          <a id="3455" href="Categories.Diagram.Colimit.html#1204" class="Function">J-colim.proj</a> <a id="3468" href="Batteries.Object.Presentable.html#2927" class="Function">Bo</a> <a id="3471" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3473" href="Batteries.Object.Presentable.html#2964" class="Function">p&#39;</a> <a id="3476" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3478" href="Categories.Object.Coproduct.html#473" class="Function">i₁</a> <a id="3481" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3484" href="Categories.Category.Core.html#1004" class="Function">sym-assoc</a> <a id="3494" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
          <a id="3506" class="Symbol">(</a><a id="3507" href="Categories.Diagram.Colimit.html#1204" class="Function">J-colim.proj</a> <a id="3520" href="Batteries.Object.Presentable.html#2927" class="Function">Bo</a> <a id="3523" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3525" href="Batteries.Object.Presentable.html#2964" class="Function">p&#39;</a><a id="3527" class="Symbol">)</a> <a id="3529" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3531" href="Categories.Object.Coproduct.html#473" class="Function">i₁</a>
          <a id="3544" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
        <a id="3554" href="Batteries.Object.Presentable.html#3554" class="Function">case2</a> <a id="3560" class="Symbol">=</a> <a id="3562" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
          <a id="3578" href="Batteries.Object.Presentable.html#2586" class="Bound">[f,g]</a> <a id="3584" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3586" href="Categories.Object.Coproduct.html#493" class="Function">i₂</a>                            <a id="3616" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3619" href="Batteries.Diagram.Hom-Factorization.html#878" class="Function">T-g.commutes</a> <a id="3632" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
          <a id="3644" href="Categories.Diagram.Colimit.html#1204" class="Function">J-colim.proj</a> <a id="3657" href="Batteries.Diagram.Hom-Factorization.html#845" class="Function">T-g.x</a> <a id="3663" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3665" href="Batteries.Diagram.Hom-Factorization.html#859" class="Function">T-g.p&#39;</a> <a id="3672" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">≈˘⟨</a> <a id="3676" href="Categories.Diagram.Colimit.html#1221" class="Function">J-colim.colimit-commute</a> <a id="3700" class="Symbol">_</a> <a id="3702" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="3710" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">⟩</a>
          <a id="3722" class="Symbol">(</a><a id="3723" href="Categories.Diagram.Colimit.html#1204" class="Function">J-colim.proj</a> <a id="3736" href="Batteries.Object.Presentable.html#2927" class="Function">Bo</a> <a id="3739" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3741" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="3745" class="Symbol">(</a><a id="3746" href="Batteries.Diagram.Filtered.html#748" class="Function">is-above₂</a> <a id="3756" class="Symbol">_</a> <a id="3758" class="Symbol">_))</a> <a id="3762" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3764" href="Batteries.Diagram.Hom-Factorization.html#859" class="Function">T-g.p&#39;</a> <a id="3771" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3774" href="Categories.Category.Core.html#715" class="Function">assoc</a> <a id="3780" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
          <a id="3792" href="Categories.Diagram.Colimit.html#1204" class="Function">J-colim.proj</a> <a id="3805" href="Batteries.Object.Presentable.html#2927" class="Function">Bo</a> <a id="3808" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3810" class="Symbol">(</a><a id="3811" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="3815" class="Symbol">(</a><a id="3816" href="Batteries.Diagram.Filtered.html#748" class="Function">is-above₂</a> <a id="3826" class="Symbol">_</a> <a id="3828" class="Symbol">_)</a> <a id="3831" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3833" href="Batteries.Diagram.Hom-Factorization.html#859" class="Function">T-g.p&#39;</a><a id="3839" class="Symbol">)</a> <a id="3841" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">≈˘⟨</a> <a id="3845" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="3853" href="Categories.Object.Coproduct.html#583" class="Function">inject₂</a> <a id="3861" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">⟩</a>
          <a id="3873" href="Categories.Diagram.Colimit.html#1204" class="Function">J-colim.proj</a> <a id="3886" href="Batteries.Object.Presentable.html#2927" class="Function">Bo</a> <a id="3889" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3891" href="Batteries.Object.Presentable.html#2964" class="Function">p&#39;</a> <a id="3894" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3896" href="Categories.Object.Coproduct.html#493" class="Function">i₂</a> <a id="3899" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3902" href="Categories.Category.Core.html#1004" class="Function">sym-assoc</a> <a id="3912" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
          <a id="3924" class="Symbol">(</a><a id="3925" href="Categories.Diagram.Colimit.html#1204" class="Function">J-colim.proj</a> <a id="3938" href="Batteries.Object.Presentable.html#2927" class="Function">Bo</a> <a id="3941" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3943" href="Batteries.Object.Presentable.html#2964" class="Function">p&#39;</a><a id="3945" class="Symbol">)</a> <a id="3947" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3949" href="Categories.Object.Coproduct.html#493" class="Function">i₂</a>
          <a id="3962" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
        <a id="3972" href="Batteries.Object.Presentable.html#3972" class="Function">goal</a> <a id="3977" class="Symbol">:</a> <a id="3979" href="Batteries.Diagram.Hom-Factorization.html#678" class="Record">Triangle</a> <a id="3988" class="Symbol">(</a><a id="3989" href="Categories.Diagram.Colimit.html#1122" class="Function">Colimit.colimit</a> <a id="4005" href="Batteries.Object.Presentable.html#1605" class="Bound">J-colim</a><a id="4012" class="Symbol">)</a> <a id="4014" href="Batteries.Object.Presentable.html#2586" class="Bound">[f,g]</a>
        <a id="4028" href="Batteries.Object.Presentable.html#3972" class="Function">goal</a> <a id="4033" class="Symbol">=</a> <a id="4035" class="Keyword">record</a> <a id="4042" class="Symbol">{</a>
          <a id="4054" href="Batteries.Diagram.Hom-Factorization.html#845" class="Field">x</a> <a id="4056" class="Symbol">=</a> <a id="4058" href="Batteries.Object.Presentable.html#2927" class="Function">Bo</a> <a id="4061" class="Symbol">;</a>
          <a id="4073" href="Batteries.Diagram.Hom-Factorization.html#859" class="Field">p&#39;</a> <a id="4076" class="Symbol">=</a> <a id="4078" href="Batteries.Object.Presentable.html#2964" class="Function">p&#39;</a> <a id="4081" class="Symbol">;</a>
          <a id="4093" href="Batteries.Diagram.Hom-Factorization.html#878" class="Field">commutes</a> <a id="4102" class="Symbol">=</a> <a id="4104" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#9913" class="Function">coproduct-jointly-epic</a> <a id="4127" href="Batteries.Object.Presentable.html#1561" class="Bound">coprod</a> <a id="4134" class="Symbol">(</a><a id="4135" class="Keyword">record</a> <a id="4142" class="Symbol">{</a>
            <a id="4156" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#9769" class="Field">case-precompose-i₁</a> <a id="4175" class="Symbol">=</a> <a id="4177" href="Batteries.Object.Presentable.html#3073" class="Function">case1</a> <a id="4183" class="Symbol">;</a>
            <a id="4197" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#9816" class="Field">case-precompose-i₂</a> <a id="4216" class="Symbol">=</a> <a id="4218" href="Batteries.Object.Presentable.html#3554" class="Function">case2</a> <a id="4224" class="Symbol">})</a>
          <a id="4237" class="Symbol">}</a>
    <a id="4243" class="Keyword">module</a> <a id="4250" href="Batteries.Object.Presentable.html#4250" class="Module">Part2</a> <a id="4256" class="Symbol">(</a><a id="4257" href="Batteries.Object.Presentable.html#4257" class="Bound">i</a> <a id="4259" class="Symbol">:</a> <a id="4261" href="Categories.Category.Core.html#559" class="Function">𝒟.Obj</a><a id="4266" class="Symbol">)</a> <a id="4268" class="Symbol">(</a><a id="4269" href="Batteries.Object.Presentable.html#4269" class="Bound">[f,g]</a> <a id="4275" href="Batteries.Object.Presentable.html#4275" class="Bound">[f&#39;,g&#39;]</a> <a id="4283" class="Symbol">:</a> <a id="4285" href="Categories.Object.Coproduct.html#457" class="Function">A+B</a> <a id="4289" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="4291" href="Categories.Functor.Core.html#432" class="Function">J.F₀</a> <a id="4296" href="Batteries.Object.Presentable.html#4257" class="Bound">i</a><a id="4297" class="Symbol">)</a>
                  <a id="4317" class="Symbol">(</a><a id="4318" href="Batteries.Object.Presentable.html#4318" class="Bound">pr∘fg≈pr∘fg&#39;</a> <a id="4331" class="Symbol">:</a> <a id="4333" href="Categories.Diagram.Colimit.html#1204" class="Function">J-colim.proj</a> <a id="4346" href="Batteries.Object.Presentable.html#4257" class="Bound">i</a> <a id="4348" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4350" href="Batteries.Object.Presentable.html#4269" class="Bound">[f,g]</a> <a id="4356" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="4358" href="Categories.Diagram.Colimit.html#1204" class="Function">J-colim.proj</a> <a id="4371" href="Batteries.Object.Presentable.html#4257" class="Bound">i</a> <a id="4373" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4375" href="Batteries.Object.Presentable.html#4275" class="Bound">[f&#39;,g&#39;]</a><a id="4382" class="Symbol">)</a> <a id="4384" class="Keyword">where</a>
      <a id="4396" class="Keyword">module</a> <a id="4403" href="Batteries.Object.Presentable.html#4403" class="Module">fil</a> <a id="4407" class="Symbol">=</a> <a id="4409" href="Batteries.Diagram.Filtered.html#2825" class="Module">filtered</a> <a id="4418" class="Symbol">(</a><a id="4419" href="Batteries.Object.Presentable.html#1568" class="Bound">P⇒filtered</a> <a id="4430" href="Batteries.Object.Presentable.html#1595" class="Bound">𝒟-has-P</a><a id="4437" class="Symbol">)</a>
      <a id="4445" class="Keyword">open</a> <a id="4450" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>

      <a id="4470" href="Batteries.Object.Presentable.html#4470" class="Function">f</a> <a id="4472" class="Symbol">=</a> <a id="4474" href="Batteries.Object.Presentable.html#4269" class="Bound">[f,g]</a> <a id="4480" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4482" href="Categories.Object.Coproduct.html#473" class="Function">i₁</a>
      <a id="4491" href="Batteries.Object.Presentable.html#4491" class="Function">g</a> <a id="4493" class="Symbol">=</a> <a id="4495" href="Batteries.Object.Presentable.html#4269" class="Bound">[f,g]</a> <a id="4501" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4503" href="Categories.Object.Coproduct.html#493" class="Function">i₂</a>
      <a id="4512" href="Batteries.Object.Presentable.html#4512" class="Function">f&#39;</a> <a id="4515" class="Symbol">=</a> <a id="4517" href="Batteries.Object.Presentable.html#4275" class="Bound">[f&#39;,g&#39;]</a> <a id="4525" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4527" href="Categories.Object.Coproduct.html#473" class="Function">i₁</a>
      <a id="4536" href="Batteries.Object.Presentable.html#4536" class="Function">g&#39;</a> <a id="4539" class="Symbol">=</a> <a id="4541" href="Batteries.Object.Presentable.html#4275" class="Bound">[f&#39;,g&#39;]</a> <a id="4549" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4551" href="Categories.Object.Coproduct.html#493" class="Function">i₂</a>
      <a id="4560" href="Batteries.Object.Presentable.html#4560" class="Function">pr∘f≈pr∘f&#39;</a> <a id="4571" class="Symbol">:</a> <a id="4573" href="Categories.Diagram.Colimit.html#1204" class="Function">J-colim.proj</a> <a id="4586" href="Batteries.Object.Presentable.html#4257" class="Bound">i</a> <a id="4588" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4590" class="Symbol">(</a><a id="4591" href="Batteries.Object.Presentable.html#4269" class="Bound">[f,g]</a> <a id="4597" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4599" href="Categories.Object.Coproduct.html#473" class="Function">i₁</a><a id="4601" class="Symbol">)</a> <a id="4603" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="4605" href="Categories.Diagram.Colimit.html#1204" class="Function">J-colim.proj</a> <a id="4618" href="Batteries.Object.Presentable.html#4257" class="Bound">i</a> <a id="4620" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4622" class="Symbol">(</a><a id="4623" href="Batteries.Object.Presentable.html#4275" class="Bound">[f&#39;,g&#39;]</a> <a id="4631" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4633" href="Categories.Object.Coproduct.html#473" class="Function">i₁</a><a id="4635" class="Symbol">)</a>
      <a id="4643" href="Batteries.Object.Presentable.html#4560" class="Function">pr∘f≈pr∘f&#39;</a> <a id="4654" class="Symbol">=</a> <a id="4656" href="Categories.Morphism.Reasoning.Core.html#5142" class="Function">extendʳ</a> <a id="4664" href="Batteries.Object.Presentable.html#4318" class="Bound">pr∘fg≈pr∘fg&#39;</a>
      <a id="4683" href="Batteries.Object.Presentable.html#4683" class="Function">i-u-f-f&#39;-prop</a> <a id="4697" class="Symbol">=</a>
        <a id="4707" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#4990" class="Function">hom-colim-unique-factor</a> <a id="4731" href="Batteries.Object.Presentable.html#1605" class="Bound">J-colim</a> <a id="4739" class="Symbol">(</a><a id="4740" href="Batteries.Object.Presentable.html#1568" class="Bound">P⇒filtered</a> <a id="4751" href="Batteries.Object.Presentable.html#1595" class="Bound">𝒟-has-P</a><a id="4758" class="Symbol">)</a>
              <a id="4774" href="Batteries.Object.Presentable.html#1554" class="Bound">A</a> <a id="4776" href="Batteries.Object.Presentable.html#2377" class="Function">A-preserves-J</a> <a id="4790" class="Symbol">_</a> <a id="4792" class="Symbol">_</a> <a id="4794" href="Batteries.Object.Presentable.html#4560" class="Function">pr∘f≈pr∘f&#39;</a>
      <a id="4811" href="Batteries.Object.Presentable.html#4811" class="Function">i-f</a> <a id="4815" class="Symbol">=</a> <a id="4817" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="4823" href="Batteries.Object.Presentable.html#4683" class="Function">i-u-f-f&#39;-prop</a>
      <a id="4843" href="Batteries.Object.Presentable.html#4843" class="Function">u-f</a> <a id="4847" class="Symbol">=</a> <a id="4849" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="4855" class="Symbol">(</a><a id="4856" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="4862" href="Batteries.Object.Presentable.html#4683" class="Function">i-u-f-f&#39;-prop</a><a id="4875" class="Symbol">)</a>
      <a id="4883" href="Batteries.Object.Presentable.html#4883" class="Function">u-f&#39;</a> <a id="4888" class="Symbol">=</a> <a id="4890" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="4896" class="Symbol">(</a><a id="4897" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="4902" class="Symbol">(</a><a id="4903" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="4909" href="Batteries.Object.Presentable.html#4683" class="Function">i-u-f-f&#39;-prop</a><a id="4922" class="Symbol">))</a>
      <a id="4931" href="Batteries.Object.Presentable.html#4931" class="Function">u-f∘f≈u-f&#39;∘f&#39;</a> <a id="4945" class="Symbol">=</a> <a id="4947" class="Symbol">(</a><a id="4948" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="4953" class="Symbol">(</a><a id="4954" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="4959" class="Symbol">(</a><a id="4960" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="4966" href="Batteries.Object.Presentable.html#4683" class="Function">i-u-f-f&#39;-prop</a><a id="4979" class="Symbol">)))</a>

      <a id="4990" href="Batteries.Object.Presentable.html#4990" class="Function">Mf</a> <a id="4993" class="Symbol">=</a> <a id="4995" href="Batteries.Diagram.Filtered.html#2422" class="Function">fil.merge-all</a> <a id="5009" href="Batteries.Object.Presentable.html#4843" class="Function">u-f</a> <a id="5013" href="Batteries.Object.Presentable.html#4883" class="Function">u-f&#39;</a>
      <a id="5024" class="Keyword">module</a> <a id="5031" href="Batteries.Object.Presentable.html#5031" class="Module">Mf</a> <a id="5034" class="Symbol">=</a> <a id="5036" href="Batteries.Diagram.Filtered.html#1946" class="Module">MergedMorphisms</a> <a id="5052" href="Batteries.Object.Presentable.html#4990" class="Function">Mf</a>
      <a id="5061" href="Batteries.Object.Presentable.html#5061" class="Function">v-f</a> <a id="5065" class="Symbol">=</a> <a id="5067" href="Batteries.Diagram.Filtered.html#2229" class="Function">Mf.merge</a> <a id="5076" href="Categories.Category.Core.html#656" class="Function Operator">𝒟.∘</a> <a id="5080" href="Batteries.Object.Presentable.html#4843" class="Function">u-f</a>
      <a id="5090" href="Batteries.Object.Presentable.html#5090" class="Function">v-f-prop</a> <a id="5099" class="Symbol">:</a> <a id="5101" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="5105" href="Batteries.Object.Presentable.html#5061" class="Function">v-f</a> <a id="5109" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5111" href="Batteries.Object.Presentable.html#4470" class="Function">f</a> <a id="5113" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="5115" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="5119" href="Batteries.Object.Presentable.html#5061" class="Function">v-f</a> <a id="5123" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5125" href="Batteries.Object.Presentable.html#4512" class="Function">f&#39;</a>
      <a id="5134" href="Batteries.Object.Presentable.html#5090" class="Function">v-f-prop</a> <a id="5143" class="Symbol">=</a>
        <a id="5153" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
        <a id="5167" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="5171" href="Batteries.Object.Presentable.html#5061" class="Function">v-f</a> <a id="5175" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5177" href="Batteries.Object.Presentable.html#4470" class="Function">f</a>         <a id="5187" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5190" href="Categories.Functor.Core.html#565" class="Function">J.homomorphism</a> <a id="5205" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="5213" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
        <a id="5223" class="Symbol">(</a><a id="5224" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="5228" href="Batteries.Diagram.Filtered.html#2229" class="Function">Mf.merge</a> <a id="5237" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5239" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="5243" href="Batteries.Object.Presentable.html#4843" class="Function">u-f</a><a id="5246" class="Symbol">)</a> <a id="5248" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5250" href="Batteries.Object.Presentable.html#4470" class="Function">f</a>    <a id="5255" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5258" href="Categories.Morphism.Reasoning.Core.html#4947" class="Function">extendˡ</a> <a id="5266" href="Batteries.Object.Presentable.html#4931" class="Function">u-f∘f≈u-f&#39;∘f&#39;</a> <a id="5280" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
        <a id="5290" class="Symbol">(</a><a id="5291" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="5295" href="Batteries.Diagram.Filtered.html#2229" class="Function">Mf.merge</a> <a id="5304" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5306" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="5310" href="Batteries.Object.Presentable.html#4883" class="Function">u-f&#39;</a><a id="5314" class="Symbol">)</a> <a id="5316" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5318" href="Batteries.Object.Presentable.html#4512" class="Function">f&#39;</a>  <a id="5322" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">≈˘⟨</a> <a id="5326" href="Categories.Functor.Core.html#565" class="Function">J.homomorphism</a> <a id="5341" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="5349" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">⟩</a>
        <a id="5359" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="5363" class="Symbol">(</a><a id="5364" href="Batteries.Diagram.Filtered.html#2229" class="Function">Mf.merge</a> <a id="5373" href="Categories.Category.Core.html#656" class="Function Operator">𝒟.∘</a> <a id="5377" href="Batteries.Object.Presentable.html#4883" class="Function">u-f&#39;</a><a id="5381" class="Symbol">)</a> <a id="5383" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5385" href="Batteries.Object.Presentable.html#4512" class="Function">f&#39;</a>      <a id="5393" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">≈˘⟨</a> <a id="5397" href="Categories.Functor.Core.html#696" class="Function">J.F-resp-≈</a> <a id="5408" href="Batteries.Diagram.Filtered.html#2305" class="Function">Mf.prop</a> <a id="5416" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="5424" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">⟩</a>
        <a id="5434" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="5438" href="Batteries.Object.Presentable.html#5061" class="Function">v-f</a> <a id="5442" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5444" href="Batteries.Object.Presentable.html#4512" class="Function">f&#39;</a>
        <a id="5455" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

      <a id="5464" class="Comment">-- same for g:</a>
      <a id="5485" href="Batteries.Object.Presentable.html#5485" class="Function">g-unique-factor</a> <a id="5501" class="Symbol">=</a>
        <a id="5511" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#4990" class="Function">hom-colim-unique-factor</a> <a id="5535" href="Batteries.Object.Presentable.html#1605" class="Bound">J-colim</a> <a id="5543" class="Symbol">(</a><a id="5544" href="Batteries.Object.Presentable.html#1568" class="Bound">P⇒filtered</a> <a id="5555" href="Batteries.Object.Presentable.html#1595" class="Bound">𝒟-has-P</a><a id="5562" class="Symbol">)</a>
              <a id="5578" href="Batteries.Object.Presentable.html#1558" class="Bound">B</a> <a id="5580" href="Batteries.Object.Presentable.html#2424" class="Function">B-preserves-J</a> <a id="5594" href="Batteries.Object.Presentable.html#4491" class="Function">g</a> <a id="5596" href="Batteries.Object.Presentable.html#4536" class="Function">g&#39;</a> <a id="5599" class="Symbol">(</a><a id="5600" href="Categories.Morphism.Reasoning.Core.html#5142" class="Function">extendʳ</a> <a id="5608" href="Batteries.Object.Presentable.html#4318" class="Bound">pr∘fg≈pr∘fg&#39;</a><a id="5620" class="Symbol">)</a>
      <a id="5628" href="Batteries.Object.Presentable.html#5628" class="Function">i-g</a> <a id="5632" class="Symbol">=</a> <a id="5634" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="5640" href="Batteries.Object.Presentable.html#5485" class="Function">g-unique-factor</a>
      <a id="5662" href="Batteries.Object.Presentable.html#5662" class="Function">u-g</a> <a id="5666" class="Symbol">=</a> <a id="5668" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="5674" class="Symbol">(</a><a id="5675" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="5681" href="Batteries.Object.Presentable.html#5485" class="Function">g-unique-factor</a><a id="5696" class="Symbol">)</a>
      <a id="5704" href="Batteries.Object.Presentable.html#5704" class="Function">u-g&#39;</a> <a id="5709" class="Symbol">=</a> <a id="5711" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="5717" class="Symbol">(</a><a id="5718" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="5723" class="Symbol">(</a><a id="5724" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="5730" href="Batteries.Object.Presentable.html#5485" class="Function">g-unique-factor</a><a id="5745" class="Symbol">))</a>
      <a id="5754" href="Batteries.Object.Presentable.html#5754" class="Function">u-g∘g≈u-g&#39;∘g&#39;</a> <a id="5768" class="Symbol">=</a> <a id="5770" class="Symbol">(</a><a id="5771" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="5776" class="Symbol">(</a><a id="5777" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="5782" class="Symbol">(</a><a id="5783" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="5789" href="Batteries.Object.Presentable.html#5485" class="Function">g-unique-factor</a><a id="5804" class="Symbol">)))</a>
      <a id="5814" href="Batteries.Object.Presentable.html#5814" class="Function">Mg</a> <a id="5817" class="Symbol">=</a> <a id="5819" href="Batteries.Diagram.Filtered.html#2422" class="Function">fil.merge-all</a> <a id="5833" href="Batteries.Object.Presentable.html#5662" class="Function">u-g</a> <a id="5837" href="Batteries.Object.Presentable.html#5704" class="Function">u-g&#39;</a>
      <a id="5848" class="Keyword">module</a> <a id="5855" href="Batteries.Object.Presentable.html#5855" class="Module">Mg</a> <a id="5858" class="Symbol">=</a> <a id="5860" href="Batteries.Diagram.Filtered.html#1946" class="Module">MergedMorphisms</a> <a id="5876" href="Batteries.Object.Presentable.html#5814" class="Function">Mg</a>
      <a id="5885" href="Batteries.Object.Presentable.html#5885" class="Function">v-g</a> <a id="5889" class="Symbol">=</a> <a id="5891" href="Batteries.Diagram.Filtered.html#2229" class="Function">Mg.merge</a> <a id="5900" href="Categories.Category.Core.html#656" class="Function Operator">𝒟.∘</a> <a id="5904" href="Batteries.Object.Presentable.html#5662" class="Function">u-g</a>
      <a id="5914" href="Batteries.Object.Presentable.html#5914" class="Function">v-g-prop</a> <a id="5923" class="Symbol">:</a> <a id="5925" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="5929" href="Batteries.Object.Presentable.html#5885" class="Function">v-g</a> <a id="5933" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5935" href="Batteries.Object.Presentable.html#4491" class="Function">g</a> <a id="5937" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="5939" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="5943" href="Batteries.Object.Presentable.html#5885" class="Function">v-g</a> <a id="5947" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5949" href="Batteries.Object.Presentable.html#4536" class="Function">g&#39;</a>
      <a id="5958" href="Batteries.Object.Presentable.html#5914" class="Function">v-g-prop</a> <a id="5967" class="Symbol">=</a>
        <a id="5977" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
        <a id="5991" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="5995" href="Batteries.Object.Presentable.html#5885" class="Function">v-g</a> <a id="5999" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6001" href="Batteries.Object.Presentable.html#4491" class="Function">g</a>         <a id="6011" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="6014" href="Categories.Functor.Core.html#565" class="Function">J.homomorphism</a> <a id="6029" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="6037" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
        <a id="6047" class="Symbol">(</a><a id="6048" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="6052" href="Batteries.Diagram.Filtered.html#2229" class="Function">Mg.merge</a> <a id="6061" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6063" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="6067" href="Batteries.Object.Presentable.html#5662" class="Function">u-g</a><a id="6070" class="Symbol">)</a> <a id="6072" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6074" href="Batteries.Object.Presentable.html#4491" class="Function">g</a>    <a id="6079" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="6082" href="Categories.Morphism.Reasoning.Core.html#4947" class="Function">extendˡ</a> <a id="6090" href="Batteries.Object.Presentable.html#5754" class="Function">u-g∘g≈u-g&#39;∘g&#39;</a> <a id="6104" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
        <a id="6114" class="Symbol">(</a><a id="6115" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="6119" href="Batteries.Diagram.Filtered.html#2229" class="Function">Mg.merge</a> <a id="6128" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6130" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="6134" href="Batteries.Object.Presentable.html#5704" class="Function">u-g&#39;</a><a id="6138" class="Symbol">)</a> <a id="6140" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6142" href="Batteries.Object.Presentable.html#4536" class="Function">g&#39;</a>  <a id="6146" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">≈˘⟨</a> <a id="6150" href="Categories.Functor.Core.html#565" class="Function">J.homomorphism</a> <a id="6165" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="6173" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">⟩</a>
        <a id="6183" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="6187" class="Symbol">(</a><a id="6188" href="Batteries.Diagram.Filtered.html#2229" class="Function">Mg.merge</a> <a id="6197" href="Categories.Category.Core.html#656" class="Function Operator">𝒟.∘</a> <a id="6201" href="Batteries.Object.Presentable.html#5704" class="Function">u-g&#39;</a><a id="6205" class="Symbol">)</a> <a id="6207" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6209" href="Batteries.Object.Presentable.html#4536" class="Function">g&#39;</a>      <a id="6217" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">≈˘⟨</a> <a id="6221" href="Categories.Functor.Core.html#696" class="Function">J.F-resp-≈</a> <a id="6232" href="Batteries.Diagram.Filtered.html#2305" class="Function">Mg.prop</a> <a id="6240" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="6248" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">⟩</a>
        <a id="6258" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="6262" href="Batteries.Object.Presentable.html#5885" class="Function">v-g</a> <a id="6266" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6268" href="Batteries.Object.Presentable.html#4536" class="Function">g&#39;</a>
        <a id="6279" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

      <a id="6288" class="Comment">-- we then merge the span v-f and v-g to one commuting square</a>
      <a id="6356" href="Batteries.Object.Presentable.html#6356" class="Function">closed</a> <a id="6363" class="Symbol">=</a> <a id="6365" href="Batteries.Diagram.Filtered.html#3317" class="Function">fil.close-span</a> <a id="6380" href="Batteries.Object.Presentable.html#5061" class="Function">v-f</a> <a id="6384" href="Batteries.Object.Presentable.html#5885" class="Function">v-g</a>
      <a id="6394" class="Keyword">module</a> <a id="6401" href="Batteries.Object.Presentable.html#6401" class="Module">closed</a> <a id="6408" class="Symbol">=</a> <a id="6410" href="Batteries.Diagram.Filtered.html#2550" class="Module">ClosedSpan</a> <a id="6421" href="Batteries.Object.Presentable.html#6356" class="Function">closed</a>
      <a id="6434" href="Batteries.Object.Presentable.html#6434" class="Function">i&#39;</a> <a id="6437" class="Symbol">=</a> <a id="6439" href="Batteries.Diagram.Filtered.html#2667" class="Function">closed.tip</a>
      <a id="6456" href="Batteries.Object.Presentable.html#6456" class="Function">e-f</a> <a id="6460" class="Symbol">=</a> <a id="6462" href="Batteries.Diagram.Filtered.html#2683" class="Function">closed.close-fst</a>
      <a id="6485" href="Batteries.Object.Presentable.html#6485" class="Function">e-g</a> <a id="6489" class="Symbol">=</a> <a id="6491" href="Batteries.Diagram.Filtered.html#2707" class="Function">closed.close-snd</a>
      <a id="6514" href="Batteries.Object.Presentable.html#6514" class="Function">m</a> <a id="6516" class="Symbol">=</a> <a id="6518" href="Batteries.Object.Presentable.html#6456" class="Function">e-f</a> <a id="6522" href="Categories.Category.Core.html#656" class="Function Operator">𝒟.∘</a> <a id="6526" href="Batteries.Object.Presentable.html#5061" class="Function">v-f</a>
      <a id="6536" href="Batteries.Object.Presentable.html#6536" class="Function">case1</a> <a id="6542" class="Symbol">=</a>
        <a id="6552" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
        <a id="6566" class="Symbol">(</a><a id="6567" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="6571" href="Batteries.Object.Presentable.html#6514" class="Function">m</a> <a id="6573" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6575" href="Batteries.Object.Presentable.html#4269" class="Bound">[f,g]</a><a id="6580" class="Symbol">)</a> <a id="6582" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6584" href="Categories.Object.Coproduct.html#473" class="Function">i₁</a>        <a id="6594" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="6597" href="Categories.Category.Core.html#715" class="Function">assoc</a> <a id="6603" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
        <a id="6613" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="6617" href="Batteries.Object.Presentable.html#6514" class="Function">m</a> <a id="6619" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6621" href="Batteries.Object.Presentable.html#4470" class="Function">f</a>          <a id="6632" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="6635" href="Categories.Functor.Core.html#565" class="Function">J.homomorphism</a> <a id="6650" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="6658" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
        <a id="6668" class="Symbol">(</a><a id="6669" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="6673" href="Batteries.Object.Presentable.html#6456" class="Function">e-f</a> <a id="6677" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6679" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="6683" href="Batteries.Object.Presentable.html#5061" class="Function">v-f</a><a id="6686" class="Symbol">)</a> <a id="6688" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6690" href="Batteries.Object.Presentable.html#4470" class="Function">f</a>        <a id="6699" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="6702" href="Categories.Category.Core.html#715" class="Function">assoc</a> <a id="6708" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
        <a id="6718" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="6722" href="Batteries.Object.Presentable.html#6456" class="Function">e-f</a> <a id="6726" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6728" class="Symbol">(</a><a id="6729" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="6733" href="Batteries.Object.Presentable.html#5061" class="Function">v-f</a> <a id="6737" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6739" href="Batteries.Object.Presentable.html#4470" class="Function">f</a><a id="6740" class="Symbol">)</a>        <a id="6749" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="6752" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="6760" href="Batteries.Object.Presentable.html#5090" class="Function">v-f-prop</a> <a id="6769" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
        <a id="6779" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="6783" href="Batteries.Object.Presentable.html#6456" class="Function">e-f</a> <a id="6787" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6789" class="Symbol">(</a><a id="6790" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="6794" href="Batteries.Object.Presentable.html#5061" class="Function">v-f</a> <a id="6798" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6800" href="Batteries.Object.Presentable.html#4512" class="Function">f&#39;</a><a id="6802" class="Symbol">)</a>        <a id="6811" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="6814" href="Categories.Category.Core.html#1004" class="Function">sym-assoc</a> <a id="6824" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
        <a id="6834" class="Symbol">(</a><a id="6835" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="6839" href="Batteries.Object.Presentable.html#6456" class="Function">e-f</a> <a id="6843" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6845" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="6849" href="Batteries.Object.Presentable.html#5061" class="Function">v-f</a><a id="6852" class="Symbol">)</a> <a id="6854" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6856" href="Batteries.Object.Presentable.html#4512" class="Function">f&#39;</a>        <a id="6866" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">≈˘⟨</a> <a id="6870" href="Categories.Functor.Core.html#565" class="Function">J.homomorphism</a> <a id="6885" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="6893" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">⟩</a>
        <a id="6903" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="6907" href="Batteries.Object.Presentable.html#6514" class="Function">m</a> <a id="6909" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6911" href="Batteries.Object.Presentable.html#4275" class="Bound">[f&#39;,g&#39;]</a> <a id="6919" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6921" href="Categories.Object.Coproduct.html#473" class="Function">i₁</a>        <a id="6931" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="6934" href="Categories.Category.Core.html#1004" class="Function">sym-assoc</a> <a id="6944" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
        <a id="6954" class="Symbol">(</a><a id="6955" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="6959" href="Batteries.Object.Presentable.html#6514" class="Function">m</a> <a id="6961" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6963" href="Batteries.Object.Presentable.html#4275" class="Bound">[f&#39;,g&#39;]</a><a id="6970" class="Symbol">)</a> <a id="6972" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6974" href="Categories.Object.Coproduct.html#473" class="Function">i₁</a>
        <a id="6985" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
      <a id="6993" href="Batteries.Object.Presentable.html#6993" class="Function">case2</a> <a id="6999" class="Symbol">=</a>
        <a id="7009" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
        <a id="7023" class="Symbol">(</a><a id="7024" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="7028" href="Batteries.Object.Presentable.html#6514" class="Function">m</a> <a id="7030" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7032" href="Batteries.Object.Presentable.html#4269" class="Bound">[f,g]</a><a id="7037" class="Symbol">)</a> <a id="7039" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7041" href="Categories.Object.Coproduct.html#493" class="Function">i₂</a>        <a id="7051" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="7054" href="Categories.Category.Core.html#715" class="Function">assoc</a> <a id="7060" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
        <a id="7070" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="7074" href="Batteries.Object.Presentable.html#6514" class="Function">m</a> <a id="7076" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7078" href="Batteries.Object.Presentable.html#4491" class="Function">g</a>          <a id="7089" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="7092" href="Categories.Functor.Core.html#696" class="Function">J.F-resp-≈</a> <a id="7103" href="Batteries.Diagram.Filtered.html#2731" class="Function">closed.commutes</a> <a id="7119" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="7127" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
        <a id="7137" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="7141" class="Symbol">(</a><a id="7142" href="Batteries.Object.Presentable.html#6485" class="Function">e-g</a> <a id="7146" href="Categories.Category.Core.html#656" class="Function Operator">𝒟.∘</a> <a id="7150" href="Batteries.Object.Presentable.html#5885" class="Function">v-g</a><a id="7153" class="Symbol">)</a> <a id="7155" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7157" href="Batteries.Object.Presentable.html#4491" class="Function">g</a>          <a id="7168" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="7171" href="Categories.Functor.Core.html#565" class="Function">J.homomorphism</a> <a id="7186" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="7194" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
        <a id="7204" class="Symbol">(</a><a id="7205" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="7209" href="Batteries.Object.Presentable.html#6485" class="Function">e-g</a> <a id="7213" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7215" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="7219" href="Batteries.Object.Presentable.html#5885" class="Function">v-g</a><a id="7222" class="Symbol">)</a> <a id="7224" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7226" href="Batteries.Object.Presentable.html#4491" class="Function">g</a>        <a id="7235" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="7238" href="Categories.Category.Core.html#715" class="Function">assoc</a> <a id="7244" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
        <a id="7254" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="7258" href="Batteries.Object.Presentable.html#6485" class="Function">e-g</a> <a id="7262" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7264" class="Symbol">(</a><a id="7265" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="7269" href="Batteries.Object.Presentable.html#5885" class="Function">v-g</a> <a id="7273" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7275" href="Batteries.Object.Presentable.html#4491" class="Function">g</a><a id="7276" class="Symbol">)</a>        <a id="7285" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="7288" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="7296" href="Batteries.Object.Presentable.html#5914" class="Function">v-g-prop</a> <a id="7305" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a> <a id="7307" class="Comment">-- refl⟩∘⟨ v-g-prop ⟩</a>
        <a id="7337" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="7341" href="Batteries.Object.Presentable.html#6485" class="Function">e-g</a> <a id="7345" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7347" class="Symbol">(</a><a id="7348" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="7352" href="Batteries.Object.Presentable.html#5885" class="Function">v-g</a> <a id="7356" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7358" href="Batteries.Object.Presentable.html#4536" class="Function">g&#39;</a><a id="7360" class="Symbol">)</a>        <a id="7369" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="7372" href="Categories.Category.Core.html#1004" class="Function">sym-assoc</a> <a id="7382" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
        <a id="7392" class="Symbol">(</a><a id="7393" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="7397" href="Batteries.Object.Presentable.html#6485" class="Function">e-g</a> <a id="7401" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7403" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="7407" href="Batteries.Object.Presentable.html#5885" class="Function">v-g</a><a id="7410" class="Symbol">)</a> <a id="7412" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7414" href="Batteries.Object.Presentable.html#4536" class="Function">g&#39;</a>        <a id="7424" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">≈˘⟨</a> <a id="7428" href="Categories.Functor.Core.html#565" class="Function">J.homomorphism</a> <a id="7443" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="7451" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">⟩</a>
        <a id="7461" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="7465" class="Symbol">(</a><a id="7466" href="Batteries.Object.Presentable.html#6485" class="Function">e-g</a> <a id="7470" href="Categories.Category.Core.html#656" class="Function Operator">𝒟.∘</a> <a id="7474" href="Batteries.Object.Presentable.html#5885" class="Function">v-g</a><a id="7477" class="Symbol">)</a> <a id="7479" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7481" href="Batteries.Object.Presentable.html#4275" class="Bound">[f&#39;,g&#39;]</a> <a id="7489" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7491" href="Categories.Object.Coproduct.html#493" class="Function">i₂</a>        <a id="7501" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">≈˘⟨</a> <a id="7505" href="Categories.Functor.Core.html#696" class="Function">J.F-resp-≈</a> <a id="7516" href="Batteries.Diagram.Filtered.html#2731" class="Function">closed.commutes</a> <a id="7532" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="7540" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">⟩</a>
        <a id="7550" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="7554" href="Batteries.Object.Presentable.html#6514" class="Function">m</a> <a id="7556" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7558" href="Batteries.Object.Presentable.html#4275" class="Bound">[f&#39;,g&#39;]</a> <a id="7566" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7568" href="Categories.Object.Coproduct.html#493" class="Function">i₂</a>        <a id="7578" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="7581" href="Categories.Category.Core.html#1004" class="Function">sym-assoc</a> <a id="7591" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
        <a id="7601" class="Symbol">(</a><a id="7602" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="7606" href="Batteries.Object.Presentable.html#6514" class="Function">m</a> <a id="7608" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7610" href="Batteries.Object.Presentable.html#4275" class="Bound">[f&#39;,g&#39;]</a><a id="7617" class="Symbol">)</a> <a id="7619" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7621" href="Categories.Object.Coproduct.html#493" class="Function">i₂</a>
        <a id="7632" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="presentable-initial"></a><a id="7635" href="Batteries.Object.Presentable.html#7635" class="Function">presentable-initial</a> <a id="7655" class="Symbol">:</a> <a id="7657" class="Symbol">(</a><a id="7658" href="Batteries.Object.Presentable.html#7658" class="Bound">0𝒞</a> <a id="7661" class="Symbol">:</a> <a id="7663" href="Categories.Category.Core.html#559" class="Function">𝒞.Obj</a><a id="7668" class="Symbol">)</a>
  <a id="7672" class="Symbol">→</a> <a id="7674" href="Categories.Object.Initial.html#422" class="Record">IsInitial</a> <a id="7684" href="Batteries.Object.Presentable.html#7658" class="Bound">0𝒞</a>
  <a id="7689" class="Symbol">→</a> <a id="7691" class="Symbol">(∀</a> <a id="7694" class="Symbol">{</a><a id="7695" href="Batteries.Object.Presentable.html#7695" class="Bound">𝒟</a><a id="7696" class="Symbol">}</a> <a id="7698" class="Symbol">→</a> <a id="7700" href="Batteries.Object.Presentable.html#424" class="Bound">Fil</a> <a id="7704" href="Batteries.Object.Presentable.html#7695" class="Bound">𝒟</a> <a id="7706" class="Symbol">→</a> <a id="7708" href="Batteries.Diagram.Filtered.html#2825" class="Record">filtered</a> <a id="7717" href="Batteries.Object.Presentable.html#7695" class="Bound">𝒟</a><a id="7718" class="Symbol">)</a> <a id="7720" class="Comment">-- &#39;Fil&#39; implies filtered</a>
  <a id="7748" class="Symbol">→</a> <a id="7750" href="Batteries.Object.Presentable.html#1184" class="Function">presentable</a> <a id="7762" href="Batteries.Object.Presentable.html#7658" class="Bound">0𝒞</a>
<a id="7765" href="Batteries.Object.Presentable.html#7635" class="Function">presentable-initial</a> <a id="7785" href="Batteries.Object.Presentable.html#7785" class="Bound">0𝒞</a> <a id="7788" href="Batteries.Object.Presentable.html#7788" class="Bound">0𝒞-initial</a> <a id="7799" href="Batteries.Object.Presentable.html#7799" class="Bound">Fil⇒filtered</a> <a id="7812" href="Batteries.Object.Presentable.html#7812" class="Bound">𝒟</a> <a id="7814" href="Batteries.Object.Presentable.html#7814" class="Bound">𝒟-has-P</a> <a id="7822" href="Batteries.Object.Presentable.html#7822" class="Bound">D</a> <a id="7824" href="Batteries.Object.Presentable.html#7824" class="Bound">D-colim</a> <a id="7832" class="Symbol">=</a>
  <a id="7836" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#6753" class="Function">hom-colim-construct</a>
    <a id="7860" href="Batteries.Object.Presentable.html#7824" class="Bound">D-colim</a>
    <a id="7872" class="Symbol">(</a><a id="7873" href="Batteries.Diagram.Filtered.html#2870" class="Field">filtered.bounds</a> <a id="7889" href="Batteries.Object.Presentable.html#8094" class="Function">𝒟-filtered</a><a id="7899" class="Symbol">)</a>
    <a id="7905" href="Batteries.Object.Presentable.html#7785" class="Bound">0𝒞</a>
    <a id="7912" class="Symbol">(λ</a> <a id="7915" href="Batteries.Object.Presentable.html#7915" class="Bound">f</a> <a id="7917" class="Symbol">→</a> <a id="7919" href="Batteries.Diagram.Hom-Factorization.html#824" class="InductiveConstructor">triangle</a> <a id="7928" class="Symbol">(</a><a id="7929" href="Batteries.Diagram.Filtered.html#642" class="Function">filtered.non-empty</a> <a id="7948" href="Batteries.Object.Presentable.html#8094" class="Function">𝒟-filtered</a><a id="7958" class="Symbol">)</a> <a id="7960" href="Categories.Object.Initial.html#478" class="Function">¡</a> <a id="7962" class="Symbol">(</a><a id="7963" href="Categories.Object.Initial.html#548" class="Function">¡-unique₂</a> <a id="7973" href="Batteries.Object.Presentable.html#7915" class="Bound">f</a> <a id="7975" class="Symbol">_))</a>
    <a id="7983" class="Symbol">λ</a> <a id="7985" class="Symbol">{</a><a id="7986" href="Batteries.Object.Presentable.html#7986" class="Bound">i</a><a id="7987" class="Symbol">}</a> <a id="7989" href="Batteries.Object.Presentable.html#7989" class="Bound">f</a> <a id="7991" href="Batteries.Object.Presentable.html#7991" class="Bound">g</a> <a id="7993" href="Batteries.Object.Presentable.html#7993" class="Bound">x</a> <a id="7995" class="Symbol">→</a> <a id="7997" href="Batteries.Object.Presentable.html#7986" class="Bound">i</a> <a id="7999" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8001" class="Symbol">(</a><a id="8002" href="Categories.Category.Core.html#630" class="Field">Category.id</a> <a id="8014" href="Batteries.Object.Presentable.html#7812" class="Bound">𝒟</a><a id="8015" class="Symbol">)</a> <a id="8017" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8019" class="Symbol">(</a><a id="8020" href="Categories.Category.Core.html#630" class="Field">Category.id</a> <a id="8032" href="Batteries.Object.Presentable.html#7812" class="Bound">𝒟</a><a id="8033" class="Symbol">)</a> <a id="8035" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8037" href="Categories.Object.Initial.html#548" class="Function">¡-unique₂</a> <a id="8047" class="Symbol">_</a> <a id="8049" class="Symbol">_</a>
  <a id="8053" class="Keyword">where</a>
    <a id="8063" class="Keyword">open</a> <a id="8068" href="Categories.Object.Initial.html#422" class="Module">IsInitial</a> <a id="8078" href="Batteries.Object.Presentable.html#7788" class="Bound">0𝒞-initial</a> 
    <a id="8094" href="Batteries.Object.Presentable.html#8094" class="Function">𝒟-filtered</a> <a id="8105" class="Symbol">:</a> <a id="8107" href="Batteries.Diagram.Filtered.html#2825" class="Record">filtered</a> <a id="8116" href="Batteries.Object.Presentable.html#7812" class="Bound">𝒟</a>
    <a id="8122" href="Batteries.Object.Presentable.html#8094" class="Function">𝒟-filtered</a> <a id="8133" class="Symbol">=</a> <a id="8135" class="Symbol">(</a><a id="8136" href="Batteries.Object.Presentable.html#7799" class="Bound">Fil⇒filtered</a> <a id="8149" href="Batteries.Object.Presentable.html#7814" class="Bound">𝒟-has-P</a><a id="8156" class="Symbol">)</a>
  
</pre></body></html>

==> anc/html/Categories.Category.BinaryCoproducts.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Category.BinaryCoproducts</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>

<a id="37" class="Keyword">open</a> <a id="42" class="Keyword">import</a> <a id="49" href="Categories.Category.Core.html" class="Module">Categories.Category.Core</a> <a id="74" class="Keyword">using</a> <a id="80" class="Symbol">(</a><a id="81" href="Categories.Category.Core.html#442" class="Record">Category</a><a id="89" class="Symbol">)</a>

<a id="92" class="Comment">-- Defines BinaryCoproducts -- for when a Category has all Binary Coproducts</a>

<a id="170" class="Comment">-- Most of the work is dual to Categories.Category.BinaryProducts, so the idea</a>
<a id="249" class="Comment">-- in this module is to make use of duality</a>

<a id="294" class="Keyword">module</a> <a id="301" href="Categories.Category.BinaryCoproducts.html" class="Module">Categories.Category.BinaryCoproducts</a> <a id="338" class="Symbol">{</a><a id="339" href="Categories.Category.BinaryCoproducts.html#339" class="Bound">o</a> <a id="341" href="Categories.Category.BinaryCoproducts.html#341" class="Bound">ℓ</a> <a id="343" href="Categories.Category.BinaryCoproducts.html#343" class="Bound">e</a><a id="344" class="Symbol">}</a> <a id="346" class="Symbol">(</a><a id="347" href="Categories.Category.BinaryCoproducts.html#347" class="Bound">𝒞</a> <a id="349" class="Symbol">:</a> <a id="351" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="360" href="Categories.Category.BinaryCoproducts.html#339" class="Bound">o</a> <a id="362" href="Categories.Category.BinaryCoproducts.html#341" class="Bound">ℓ</a> <a id="364" href="Categories.Category.BinaryCoproducts.html#343" class="Bound">e</a><a id="365" class="Symbol">)</a> <a id="367" class="Keyword">where</a>

<a id="374" class="Keyword">open</a> <a id="379" class="Keyword">import</a> <a id="386" href="Level.html" class="Module">Level</a> <a id="392" class="Keyword">using</a> <a id="398" class="Symbol">(</a><a id="399" href="Level.html#602" class="Function">levelOfTerm</a><a id="410" class="Symbol">)</a>

<a id="413" class="Keyword">open</a> <a id="418" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="427" href="Categories.Category.BinaryCoproducts.html#347" class="Bound">𝒞</a>

<a id="430" class="Keyword">open</a> <a id="435" class="Keyword">import</a> <a id="442" href="Categories.Object.Coproduct.html" class="Module">Categories.Object.Coproduct</a> <a id="470" href="Categories.Category.BinaryCoproducts.html#347" class="Bound">𝒞</a>
<a id="472" class="Keyword">open</a> <a id="477" class="Keyword">import</a> <a id="484" href="Categories.Category.BinaryProducts.html" class="Module">Categories.Category.BinaryProducts</a> <a id="519" class="Keyword">using</a> <a id="525" class="Symbol">(</a><a id="526" href="Categories.Category.BinaryProducts.html#864" class="Record">BinaryProducts</a><a id="540" class="Symbol">)</a>
<a id="542" class="Keyword">open</a> <a id="547" class="Keyword">import</a> <a id="554" href="Categories.Morphism.html" class="Module">Categories.Morphism</a> <a id="574" href="Categories.Category.BinaryCoproducts.html#347" class="Bound">𝒞</a> <a id="576" class="Keyword">using</a> <a id="582" class="Symbol">(</a><a id="583" href="Categories.Morphism.html#2335" class="Record Operator">_≅_</a><a id="586" class="Symbol">)</a>
<a id="588" class="Keyword">open</a> <a id="593" class="Keyword">import</a> <a id="600" href="Categories.Morphism.Duality.html" class="Module">Categories.Morphism.Duality</a> <a id="628" href="Categories.Category.BinaryCoproducts.html#347" class="Bound">𝒞</a>
<a id="630" class="Keyword">open</a> <a id="635" class="Keyword">import</a> <a id="642" href="Categories.Object.Duality.html" class="Module">Categories.Object.Duality</a> <a id="668" href="Categories.Category.BinaryCoproducts.html#347" class="Bound">𝒞</a>

<a id="671" class="Keyword">open</a> <a id="676" class="Keyword">import</a> <a id="683" href="Categories.Functor.html" class="Module">Categories.Functor</a> <a id="702" class="Keyword">using</a> <a id="708" class="Symbol">(</a><a id="709" href="Categories.Functor.Core.html#248" class="Record">Functor</a><a id="716" class="Symbol">)</a> <a id="718" class="Keyword">renaming</a> <a id="727" class="Symbol">(</a><a id="728" href="Categories.Functor.html#349" class="Function">id</a> <a id="731" class="Symbol">to</a> <a id="734" class="Function">idF</a><a id="737" class="Symbol">)</a>
<a id="739" class="Keyword">open</a> <a id="744" class="Keyword">import</a> <a id="751" href="Categories.Functor.Bifunctor.html" class="Module">Categories.Functor.Bifunctor</a> <a id="780" class="Keyword">using</a> <a id="786" class="Symbol">(</a><a id="787" href="Categories.Functor.Bifunctor.html#442" class="Function">Bifunctor</a><a id="796" class="Symbol">;</a> <a id="798" href="Categories.Functor.Bifunctor.html#1213" class="Function">appʳ</a><a id="802" class="Symbol">;</a> <a id="804" href="Categories.Functor.Bifunctor.html#1149" class="Function">appˡ</a><a id="808" class="Symbol">)</a>

<a id="811" class="Keyword">private</a>
  <a id="821" class="Keyword">variable</a>
    <a id="834" href="Categories.Category.BinaryCoproducts.html#834" class="Generalizable">A</a> <a id="836" href="Categories.Category.BinaryCoproducts.html#836" class="Generalizable">B</a> <a id="838" href="Categories.Category.BinaryCoproducts.html#838" class="Generalizable">C</a> <a id="840" class="Symbol">:</a> <a id="842" href="Categories.Category.Core.html#559" class="Field">Obj</a>

<a id="847" class="Keyword">record</a> <a id="BinaryCoproducts"></a><a id="854" href="Categories.Category.BinaryCoproducts.html#854" class="Record">BinaryCoproducts</a> <a id="871" class="Symbol">:</a> <a id="873" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="877" class="Symbol">(</a><a id="878" href="Level.html#602" class="Function">levelOfTerm</a> <a id="890" href="Categories.Category.BinaryCoproducts.html#347" class="Bound">𝒞</a><a id="891" class="Symbol">)</a> <a id="893" class="Keyword">where</a>
  <a id="901" class="Keyword">field</a>
    <a id="BinaryCoproducts.coproduct"></a><a id="911" href="Categories.Category.BinaryCoproducts.html#911" class="Field">coproduct</a> <a id="921" class="Symbol">:</a> <a id="923" class="Symbol">∀</a> <a id="925" class="Symbol">{</a><a id="926" href="Categories.Category.BinaryCoproducts.html#926" class="Bound">A</a> <a id="928" href="Categories.Category.BinaryCoproducts.html#928" class="Bound">B</a><a id="929" class="Symbol">}</a> <a id="931" class="Symbol">→</a> <a id="933" href="Categories.Object.Coproduct.html#398" class="Record">Coproduct</a> <a id="943" href="Categories.Category.BinaryCoproducts.html#926" class="Bound">A</a> <a id="945" href="Categories.Category.BinaryCoproducts.html#928" class="Bound">B</a>

  <a id="950" class="Keyword">module</a> <a id="957" href="Categories.Category.BinaryCoproducts.html#957" class="Module">_</a> <a id="959" class="Symbol">(</a><a id="960" href="Categories.Category.BinaryCoproducts.html#960" class="Bound">A</a> <a id="962" href="Categories.Category.BinaryCoproducts.html#962" class="Bound">B</a> <a id="964" class="Symbol">:</a> <a id="966" href="Categories.Category.Core.html#559" class="Field">Obj</a><a id="969" class="Symbol">)</a> <a id="971" class="Keyword">where</a> 
    <a id="982" class="Keyword">open</a> <a id="987" href="Categories.Object.Coproduct.html#398" class="Module">Coproduct</a> <a id="997" class="Symbol">(</a><a id="998" href="Categories.Category.BinaryCoproducts.html#911" class="Field">coproduct</a> <a id="1008" class="Symbol">{</a><a id="1009" href="Categories.Category.BinaryCoproducts.html#960" class="Bound">A</a><a id="1010" class="Symbol">}</a> <a id="1012" class="Symbol">{</a><a id="1013" href="Categories.Category.BinaryCoproducts.html#962" class="Bound">B</a><a id="1014" class="Symbol">})</a>
      <a id="1023" class="Keyword">renaming</a> <a id="1032" class="Symbol">(</a><a id="1033" href="Categories.Object.Coproduct.html#457" class="Field">A+B</a> <a id="1037" class="Symbol">to</a> <a id="1040" class="Keyword">infixr</a> <a id="1047" class="Number">6</a> <a id="1049" class="Field">_+_</a><a id="1052" class="Symbol">)</a>
      <a id="1060" class="Keyword">using</a> <a id="1066" class="Symbol">()</a>
      <a id="1075" class="Keyword">public</a>

  <a id="1085" class="Keyword">module</a> <a id="1092" href="Categories.Category.BinaryCoproducts.html#1092" class="Module">_</a> <a id="1094" class="Symbol">{</a><a id="1095" href="Categories.Category.BinaryCoproducts.html#1095" class="Bound">A</a> <a id="1097" href="Categories.Category.BinaryCoproducts.html#1097" class="Bound">B</a> <a id="1099" class="Symbol">:</a> <a id="1101" href="Categories.Category.Core.html#559" class="Field">Obj</a><a id="1104" class="Symbol">}</a> <a id="1106" class="Keyword">where</a>
    <a id="1116" class="Keyword">open</a> <a id="1121" href="Categories.Object.Coproduct.html#398" class="Module">Coproduct</a> <a id="1131" class="Symbol">(</a><a id="1132" href="Categories.Category.BinaryCoproducts.html#911" class="Field">coproduct</a> <a id="1142" class="Symbol">{</a><a id="1143" href="Categories.Category.BinaryCoproducts.html#1095" class="Bound">A</a><a id="1144" class="Symbol">}</a> <a id="1146" class="Symbol">{</a><a id="1147" href="Categories.Category.BinaryCoproducts.html#1097" class="Bound">B</a><a id="1148" class="Symbol">})</a>
      <a id="1157" class="Keyword">using</a> <a id="1163" class="Symbol">(</a><a id="1164" href="Categories.Object.Coproduct.html#473" class="Field">i₁</a><a id="1166" class="Symbol">;</a> <a id="1168" href="Categories.Object.Coproduct.html#493" class="Field">i₂</a><a id="1170" class="Symbol">;</a> <a id="1172" href="Categories.Object.Coproduct.html#513" class="Field Operator">[_,_]</a><a id="1177" class="Symbol">;</a> <a id="1179" href="Categories.Object.Coproduct.html#550" class="Field">inject₁</a><a id="1186" class="Symbol">;</a> <a id="1188" href="Categories.Object.Coproduct.html#583" class="Field">inject₂</a><a id="1195" class="Symbol">;</a> <a id="1197" href="Categories.Object.Coproduct.html#797" class="Function">[]-cong₂</a><a id="1205" class="Symbol">;</a> <a id="1207" href="Categories.Object.Coproduct.html#961" class="Function">∘-distribˡ-[]</a><a id="1220" class="Symbol">)</a> 
      <a id="1229" class="Keyword">renaming</a> <a id="1238" class="Symbol">(</a><a id="1239" href="Categories.Object.Coproduct.html#616" class="Field">unique</a> <a id="1246" class="Symbol">to</a> <a id="1249" class="Field">+-unique</a><a id="1257" class="Symbol">;</a> <a id="1259" href="Categories.Object.Coproduct.html#740" class="Function">η</a> <a id="1261" class="Symbol">to</a> <a id="1264" class="Function">+-η</a><a id="1267" class="Symbol">;</a> <a id="1269" href="Categories.Object.Coproduct.html#670" class="Function">g-η</a> <a id="1273" class="Symbol">to</a> <a id="1276" class="Function">+-g-η</a><a id="1281" class="Symbol">)</a> 
      <a id="1290" class="Keyword">public</a> 

  <a id="1301" class="Keyword">module</a> <a id="BinaryCoproducts.Dual"></a><a id="1308" href="Categories.Category.BinaryCoproducts.html#1308" class="Module">Dual</a> <a id="1313" class="Keyword">where</a>
    <a id="BinaryCoproducts.Dual.op-binaryProducts"></a><a id="1323" href="Categories.Category.BinaryCoproducts.html#1323" class="Function">op-binaryProducts</a> <a id="1341" class="Symbol">:</a> <a id="1343" href="Categories.Category.BinaryProducts.html#864" class="Record">BinaryProducts</a> <a id="1358" href="Categories.Category.Core.html#3118" class="Function">op</a>
    <a id="1365" href="Categories.Category.BinaryCoproducts.html#1323" class="Function">op-binaryProducts</a> <a id="1383" class="Symbol">=</a> <a id="1385" class="Keyword">record</a> <a id="1392" class="Symbol">{</a> <a id="1394" href="Categories.Category.BinaryProducts.html#952" class="Field">product</a> <a id="1402" class="Symbol">=</a> <a id="1404" href="Categories.Object.Duality.html#1466" class="Function">Coproduct⇒coProduct</a> <a id="1424" href="Categories.Category.BinaryCoproducts.html#911" class="Field">coproduct</a> <a id="1434" class="Symbol">}</a>

    <a id="1441" class="Keyword">module</a> <a id="BinaryCoproducts.Dual.op-binaryProducts"></a><a id="1448" href="Categories.Category.BinaryCoproducts.html#1448" class="Module">op-binaryProducts</a> <a id="1466" class="Symbol">=</a> <a id="1468" href="Categories.Category.BinaryProducts.html#864" class="Module">BinaryProducts</a> <a id="1483" href="Categories.Category.BinaryCoproducts.html#1323" class="Function">op-binaryProducts</a>

  <a id="1504" class="Keyword">open</a> <a id="1509" href="Categories.Category.BinaryCoproducts.html#1308" class="Module">Dual</a>

  <a id="BinaryCoproducts.+-comm"></a><a id="1517" href="Categories.Category.BinaryCoproducts.html#1517" class="Function">+-comm</a> <a id="1524" class="Symbol">:</a> <a id="1526" href="Categories.Category.BinaryCoproducts.html#834" class="Generalizable">A</a> <a id="1528" href="Categories.Category.BinaryCoproducts.html#1049" class="Function Operator">+</a> <a id="1530" href="Categories.Category.BinaryCoproducts.html#836" class="Generalizable">B</a> <a id="1532" href="Categories.Morphism.html#2335" class="Record Operator">≅</a> <a id="1534" href="Categories.Category.BinaryCoproducts.html#836" class="Generalizable">B</a> <a id="1536" href="Categories.Category.BinaryCoproducts.html#1049" class="Function Operator">+</a> <a id="1538" href="Categories.Category.BinaryCoproducts.html#834" class="Generalizable">A</a>
  <a id="1542" href="Categories.Category.BinaryCoproducts.html#1517" class="Function">+-comm</a> <a id="1549" class="Symbol">=</a> <a id="1551" href="Categories.Morphism.Duality.html#873" class="Function">op-≅⇒≅</a> <a id="1558" class="Symbol">(</a><a id="1559" href="Categories.Category.BinaryProducts.html#1118" class="Function">op-binaryProducts.×-comm</a><a id="1583" class="Symbol">)</a>

  <a id="BinaryCoproducts.+-assoc"></a><a id="1588" href="Categories.Category.BinaryCoproducts.html#1588" class="Function">+-assoc</a> <a id="1596" class="Symbol">:</a> <a id="1598" href="Categories.Category.BinaryCoproducts.html#834" class="Generalizable">A</a> <a id="1600" href="Categories.Category.BinaryCoproducts.html#1049" class="Function Operator">+</a> <a id="1602" href="Categories.Category.BinaryCoproducts.html#836" class="Generalizable">B</a> <a id="1604" href="Categories.Category.BinaryCoproducts.html#1049" class="Function Operator">+</a> <a id="1606" href="Categories.Category.BinaryCoproducts.html#838" class="Generalizable">C</a> <a id="1608" href="Categories.Morphism.html#2335" class="Record Operator">≅</a> <a id="1610" class="Symbol">(</a><a id="1611" href="Categories.Category.BinaryCoproducts.html#834" class="Generalizable">A</a> <a id="1613" href="Categories.Category.BinaryCoproducts.html#1049" class="Function Operator">+</a> <a id="1615" href="Categories.Category.BinaryCoproducts.html#836" class="Generalizable">B</a><a id="1616" class="Symbol">)</a> <a id="1618" href="Categories.Category.BinaryCoproducts.html#1049" class="Function Operator">+</a> <a id="1620" href="Categories.Category.BinaryCoproducts.html#838" class="Generalizable">C</a>
  <a id="1624" href="Categories.Category.BinaryCoproducts.html#1588" class="Function">+-assoc</a> <a id="1632" class="Symbol">=</a> <a id="1634" href="Categories.Morphism.Duality.html#873" class="Function">op-≅⇒≅</a> <a id="1641" class="Symbol">(</a><a id="1642" href="Categories.Category.BinaryProducts.html#1183" class="Function">op-binaryProducts.×-assoc</a><a id="1667" class="Symbol">)</a>

  <a id="1672" class="Comment">-- Don&#39;t use Dual.op-binaryProducts here, since it makes Agda solve with</a>
  <a id="1747" class="Comment">-- Dual.op-binaryProducts._×₁_ instead of +₁</a>
  <a id="1794" class="Keyword">open</a> <a id="1799" href="Categories.Category.BinaryProducts.html#864" class="Module">BinaryProducts</a> <a id="1814" class="Keyword">record</a> <a id="1821" class="Symbol">{</a> <a id="1823" href="Categories.Category.BinaryProducts.html#952" class="Field">product</a> <a id="1831" class="Symbol">=</a> <a id="1833" href="Categories.Object.Duality.html#1466" class="Function">Coproduct⇒coProduct</a> <a id="1853" href="Categories.Category.BinaryCoproducts.html#911" class="Field">coproduct</a> <a id="1863" class="Symbol">}</a>
    <a id="1869" class="Keyword">using</a> <a id="1875" class="Symbol">()</a>
    <a id="1882" class="Keyword">renaming</a> <a id="1891" class="Symbol">(</a> <a id="1893" href="Categories.Category.BinaryProducts.html#1299" class="Function Operator">_×₁_</a>          <a id="1907" class="Symbol">to</a> <a id="1910" class="Keyword">infixr</a> <a id="1917" class="Number">7</a> <a id="1919" class="Function Operator">_+₁_</a>
             <a id="1937" class="Symbol">;</a> <a id="1939" href="Categories.Category.BinaryProducts.html#1378" class="Function">assocˡ</a>        <a id="1953" class="Symbol">to</a> <a id="1956" class="Function">+-assocʳ</a>
             <a id="1978" class="Symbol">;</a> <a id="1980" href="Categories.Category.BinaryProducts.html#1440" class="Function">assocʳ</a>        <a id="1994" class="Symbol">to</a> <a id="1997" class="Function">+-assocˡ</a>
             <a id="2019" class="Symbol">;</a> <a id="2021" href="Categories.Category.BinaryProducts.html#1504" class="Function">assocʳ∘assocˡ</a> <a id="2035" class="Symbol">to</a> <a id="2038" class="Function">+-assocʳ∘+-assocˡ</a>
             <a id="2069" class="Symbol">;</a> <a id="2071" href="Categories.Category.BinaryProducts.html#1609" class="Function">assocˡ∘assocʳ</a> <a id="2085" class="Symbol">to</a> <a id="2088" class="Function">+-assocˡ∘+-assocʳ</a>
             <a id="2119" class="Symbol">;</a> <a id="2121" href="Categories.Category.BinaryProducts.html#1714" class="Function">⟨⟩-congʳ</a>      <a id="2135" class="Symbol">to</a> <a id="2138" class="Function">[]-congʳ</a>
             <a id="2160" class="Symbol">;</a> <a id="2162" href="Categories.Category.BinaryProducts.html#1799" class="Function">⟨⟩-congˡ</a>      <a id="2176" class="Symbol">to</a> <a id="2179" class="Function">[]-congˡ</a>
             <a id="2201" class="Symbol">;</a> <a id="2203" href="Categories.Category.BinaryProducts.html#1884" class="Function">swap</a>          <a id="2217" class="Symbol">to</a> <a id="2220" class="Function">+-swap</a>
             <a id="2240" class="Symbol">;</a> <a id="2242" href="Categories.Category.BinaryProducts.html#1929" class="Function">id×₁id</a>        <a id="2256" class="Symbol">to</a> <a id="2259" class="Function">id+₁id</a>
             <a id="2279" class="Symbol">;</a> <a id="2281" href="Categories.Category.BinaryProducts.html#2153" class="Function">first</a>         <a id="2295" class="Symbol">to</a> <a id="2298" class="Function">+-first</a>
             <a id="2319" class="Symbol">;</a> <a id="2321" href="Categories.Category.BinaryProducts.html#2206" class="Function">second</a>        <a id="2335" class="Symbol">to</a> <a id="2338" class="Function">+-second</a>
             <a id="2360" class="Symbol">;</a> <a id="2362" href="Categories.Category.BinaryProducts.html#2261" class="Function">first-cong</a>    <a id="2376" class="Symbol">to</a> <a id="2379" class="Function">+-first-cong</a>
             <a id="2405" class="Symbol">;</a> <a id="2407" href="Categories.Category.BinaryProducts.html#2355" class="Function">second-cong</a>   <a id="2421" class="Symbol">to</a> <a id="2424" class="Function">+-second-cong</a>
             <a id="2451" class="Symbol">;</a> <a id="2453" href="Categories.Category.BinaryProducts.html#2489" class="Function">π₁∘×₁</a>         <a id="2467" class="Symbol">to</a> <a id="2470" class="Function">+₁∘i₁</a>
             <a id="2489" class="Symbol">;</a> <a id="2491" href="Categories.Category.BinaryProducts.html#2554" class="Function">π₂∘×₁</a>         <a id="2505" class="Symbol">to</a> <a id="2508" class="Function">+₁∘i₂</a>
             <a id="2527" class="Symbol">;</a> <a id="2529" href="Categories.Category.BinaryProducts.html#2619" class="Function">π₂∘first</a>      <a id="2543" class="Symbol">to</a> <a id="2546" class="Function">+-first∘i₂</a>
             <a id="2570" class="Symbol">;</a> <a id="2572" href="Categories.Category.BinaryProducts.html#2689" class="Function">π₁∘second</a>     <a id="2586" class="Symbol">to</a> <a id="2589" class="Function">+-second∘i₁</a>
             <a id="2614" class="Symbol">;</a> <a id="2616" href="Categories.Category.BinaryProducts.html#2759" class="Function">×₁-cong₂</a>      <a id="2630" class="Symbol">to</a> <a id="2633" class="Function">+₁-cong₂</a>
             <a id="2655" class="Symbol">;</a> <a id="2657" href="Categories.Category.BinaryProducts.html#2847" class="Function">×₁∘⟨⟩</a>         <a id="2671" class="Symbol">to</a> <a id="2674" class="Function">[]∘+₁</a>
             <a id="2693" class="Symbol">;</a> <a id="2695" href="Categories.Category.BinaryProducts.html#2939" class="Function">first∘⟨⟩</a>      <a id="2709" class="Symbol">to</a> <a id="2712" class="Function">[]∘+-first</a>
             <a id="2736" class="Symbol">;</a> <a id="2738" href="Categories.Category.BinaryProducts.html#3034" class="Function">second∘⟨⟩</a>     <a id="2752" class="Symbol">to</a> <a id="2755" class="Function">[]∘+-second</a>
             <a id="2780" class="Symbol">;</a> <a id="2782" href="Categories.Category.BinaryProducts.html#3132" class="Function">×₁∘×₁</a>         <a id="2796" class="Symbol">to</a> <a id="2799" class="Function">+₁∘+₁</a>
             <a id="2818" class="Symbol">;</a> <a id="2820" href="Categories.Category.BinaryProducts.html#3233" class="Function">first∘×₁</a>      <a id="2834" class="Symbol">to</a> <a id="2837" class="Function">+₁∘+-first</a>
             <a id="2861" class="Symbol">;</a> <a id="2863" href="Categories.Category.BinaryProducts.html#3336" class="Function">second∘×₁</a>     <a id="2877" class="Symbol">to</a> <a id="2880" class="Function">+₁∘+-second</a>
             <a id="2905" class="Symbol">;</a> <a id="2907" href="Categories.Category.BinaryProducts.html#3442" class="Function">⟨⟩∘</a>           <a id="2921" class="Symbol">to</a> <a id="2924" class="Function">∘[]</a>
             <a id="2941" class="Symbol">;</a> <a id="2943" href="Categories.Category.BinaryProducts.html#3508" class="Function">first∘first</a>   <a id="2957" class="Symbol">to</a> <a id="2960" class="Function">+-first∘+-first</a>
             <a id="2989" class="Symbol">;</a> <a id="2991" href="Categories.Category.BinaryProducts.html#3630" class="Function">second∘second</a> <a id="3005" class="Symbol">to</a> <a id="3008" class="Function">+-second∘+-second</a>
             <a id="3039" class="Symbol">;</a> <a id="3041" href="Categories.Category.BinaryProducts.html#3759" class="Function">first∘second</a>  <a id="3055" class="Symbol">to</a> <a id="3058" class="Function">+-second∘+-first</a>
             <a id="3088" class="Symbol">;</a> <a id="3090" href="Categories.Category.BinaryProducts.html#3983" class="Function">second∘first</a>  <a id="3104" class="Symbol">to</a> <a id="3107" class="Function">+-first∘+-second</a>
             <a id="3137" class="Symbol">;</a> <a id="3139" href="Categories.Category.BinaryProducts.html#4208" class="Function">first↔second</a>  <a id="3153" class="Symbol">to</a> <a id="3156" class="Function">+-second↔+-first</a>
             <a id="3186" class="Symbol">;</a> <a id="3188" href="Categories.Category.BinaryProducts.html#4337" class="Function">firstid</a>       <a id="3202" class="Symbol">to</a> <a id="3205" class="Function">+-firstid</a>
             <a id="3228" class="Symbol">;</a> <a id="3230" href="Categories.Category.BinaryProducts.html#4767" class="Function">swap∘⟨⟩</a>       <a id="3244" class="Symbol">to</a> <a id="3247" class="Function">[]∘+-swap</a>
             <a id="3270" class="Symbol">;</a> <a id="3272" href="Categories.Category.BinaryProducts.html#5006" class="Function">swap∘×₁</a>       <a id="3286" class="Symbol">to</a> <a id="3289" class="Function">+₁∘+-swap</a>
             <a id="3312" class="Symbol">;</a> <a id="3314" href="Categories.Category.BinaryProducts.html#5189" class="Function">swap∘swap</a>     <a id="3328" class="Symbol">to</a> <a id="3331" class="Function">+-swap∘+-swap</a>
             <a id="3358" class="Symbol">;</a> <a id="3360" href="Categories.Category.BinaryProducts.html#5275" class="Function">swap-epi</a>      <a id="3374" class="Symbol">to</a> <a id="3377" class="Function">+-swap-epi</a>
             <a id="3401" class="Symbol">;</a> <a id="3403" href="Categories.Category.BinaryProducts.html#5382" class="Function">swap-mono</a>     <a id="3417" class="Symbol">to</a> <a id="3420" class="Function">+-swap-mono</a>
             <a id="3445" class="Symbol">;</a> <a id="3447" href="Categories.Category.BinaryProducts.html#5492" class="Function">assocʳ∘⟨⟩</a>     <a id="3461" class="Symbol">to</a> <a id="3464" class="Function">[]∘+-assocʳ</a>
             <a id="3489" class="Symbol">;</a> <a id="3491" href="Categories.Category.BinaryProducts.html#6119" class="Function">assocˡ∘⟨⟩</a>     <a id="3505" class="Symbol">to</a> <a id="3508" class="Function">[]∘+-assocˡ</a>
             <a id="3533" class="Symbol">;</a> <a id="3535" href="Categories.Category.BinaryProducts.html#6398" class="Function">assocʳ∘×₁</a>     <a id="3549" class="Symbol">to</a> <a id="3552" class="Function">+₁∘+-assocʳ</a>
             <a id="3577" class="Symbol">;</a> <a id="3579" href="Categories.Category.BinaryProducts.html#6928" class="Function">assocˡ∘×₁</a>     <a id="3593" class="Symbol">to</a> <a id="3596" class="Function">+₁∘+-assocˡ</a>
             <a id="3621" class="Symbol">;</a> <a id="3623" href="Categories.Category.BinaryProducts.html#7458" class="Function">Δ</a>             <a id="3637" class="Symbol">to</a> <a id="3640" class="Function">∇</a>
             <a id="3655" class="Symbol">;</a> <a id="3657" href="Categories.Category.BinaryProducts.html#7509" class="Function">Δ∘</a>            <a id="3671" class="Symbol">to</a> <a id="3674" class="Function">∘∇</a>
             <a id="3690" class="Symbol">;</a> <a id="3692" href="Categories.Category.BinaryProducts.html#7673" class="Function">×₁∘Δ</a>          <a id="3706" class="Symbol">to</a> <a id="3709" class="Function">∇∘+₁</a>
             <a id="3727" class="Symbol">)</a>
    <a id="3733" class="Keyword">public</a>

  <a id="3743" class="Comment">-- since op-×- has type Bifunctor 𝒞.op 𝒞.op 𝒞.op,</a>
  <a id="3795" class="Comment">-- need to rewrap in order to type check</a>
  <a id="BinaryCoproducts.-+-"></a><a id="3838" href="Categories.Category.BinaryCoproducts.html#3838" class="Function">-+-</a> <a id="3842" class="Symbol">:</a> <a id="3844" href="Categories.Functor.Bifunctor.html#442" class="Function">Bifunctor</a> <a id="3854" href="Categories.Category.BinaryCoproducts.html#347" class="Bound">𝒞</a> <a id="3856" href="Categories.Category.BinaryCoproducts.html#347" class="Bound">𝒞</a> <a id="3858" href="Categories.Category.BinaryCoproducts.html#347" class="Bound">𝒞</a>
  <a id="3862" href="Categories.Category.BinaryCoproducts.html#3838" class="Function">-+-</a> <a id="3866" class="Symbol">=</a> <a id="3868" class="Keyword">record</a>
    <a id="3879" class="Symbol">{</a> <a id="3881" href="Categories.Functor.Core.html#432" class="Field">F₀</a>           <a id="3894" class="Symbol">=</a> <a id="3896" href="Categories.Functor.Core.html#432" class="Function">op-×-.F₀</a>
    <a id="3909" class="Symbol">;</a> <a id="3911" href="Categories.Functor.Core.html#455" class="Field">F₁</a>           <a id="3924" class="Symbol">=</a> <a id="3926" href="Categories.Functor.Core.html#455" class="Function">op-×-.F₁</a>
    <a id="3939" class="Symbol">;</a> <a id="3941" href="Categories.Functor.Core.html#511" class="Field">identity</a>     <a id="3954" class="Symbol">=</a> <a id="3956" href="Categories.Functor.Core.html#511" class="Function">op-×-.identity</a>
    <a id="3975" class="Symbol">;</a> <a id="3977" href="Categories.Functor.Core.html#565" class="Field">homomorphism</a> <a id="3990" class="Symbol">=</a> <a id="3992" href="Categories.Functor.Core.html#565" class="Function">op-×-.homomorphism</a>
    <a id="4015" class="Symbol">;</a> <a id="4017" href="Categories.Functor.Core.html#696" class="Field">F-resp-≈</a>     <a id="4030" class="Symbol">=</a> <a id="4032" href="Categories.Functor.Core.html#696" class="Function">op-×-.F-resp-≈</a>
    <a id="4051" class="Symbol">}</a>
    <a id="4057" class="Keyword">where</a> <a id="4063" href="Categories.Category.BinaryCoproducts.html#4063" class="Function">op-×-</a> <a id="4069" class="Symbol">=</a> <a id="4071" href="Categories.Category.BinaryProducts.html#7858" class="Function">op-binaryProducts.-×-</a>
          <a id="4103" class="Keyword">module</a> <a id="4110" href="Categories.Category.BinaryCoproducts.html#4110" class="Module">op-×-</a> <a id="4116" class="Symbol">=</a> <a id="4118" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="4126" href="Categories.Category.BinaryCoproducts.html#4063" class="Function">op-×-</a>

  <a id="BinaryCoproducts.-+_"></a><a id="4135" href="Categories.Category.BinaryCoproducts.html#4135" class="Function Operator">-+_</a> <a id="4139" class="Symbol">:</a> <a id="4141" href="Categories.Category.Core.html#559" class="Field">Obj</a> <a id="4145" class="Symbol">→</a> <a id="4147" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="4155" href="Categories.Category.BinaryCoproducts.html#347" class="Bound">𝒞</a> <a id="4157" href="Categories.Category.BinaryCoproducts.html#347" class="Bound">𝒞</a>
  <a id="4161" href="Categories.Category.BinaryCoproducts.html#4135" class="Function Operator">-+_</a> <a id="4165" class="Symbol">=</a> <a id="4167" href="Categories.Functor.Bifunctor.html#1213" class="Function">appʳ</a> <a id="4172" href="Categories.Category.BinaryCoproducts.html#3838" class="Function">-+-</a>

  <a id="BinaryCoproducts._+-"></a><a id="4179" href="Categories.Category.BinaryCoproducts.html#4179" class="Function Operator">_+-</a> <a id="4183" class="Symbol">:</a> <a id="4185" href="Categories.Category.Core.html#559" class="Field">Obj</a> <a id="4189" class="Symbol">→</a> <a id="4191" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="4199" href="Categories.Category.BinaryCoproducts.html#347" class="Bound">𝒞</a> <a id="4201" href="Categories.Category.BinaryCoproducts.html#347" class="Bound">𝒞</a>
  <a id="4205" href="Categories.Category.BinaryCoproducts.html#4179" class="Function Operator">_+-</a> <a id="4209" class="Symbol">=</a> <a id="4211" href="Categories.Functor.Bifunctor.html#1149" class="Function">appˡ</a> <a id="4216" href="Categories.Category.BinaryCoproducts.html#3838" class="Function">-+-</a></pre></body></html>

==> anc/html/Categories.Category.BinaryProducts.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Category.BinaryProducts</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>

<a id="37" class="Keyword">open</a> <a id="42" class="Keyword">import</a> <a id="49" href="Categories.Category.Core.html" class="Module">Categories.Category.Core</a> <a id="74" class="Keyword">using</a> <a id="80" class="Symbol">(</a><a id="81" href="Categories.Category.Core.html#442" class="Record">Category</a><a id="89" class="Symbol">)</a>

<a id="92" class="Comment">-- Defines BinaryProducts -- for when a Category has all Binary Products</a>

<a id="166" class="Keyword">module</a> <a id="173" href="Categories.Category.BinaryProducts.html" class="Module">Categories.Category.BinaryProducts</a> <a id="208" class="Symbol">{</a><a id="209" href="Categories.Category.BinaryProducts.html#209" class="Bound">o</a> <a id="211" href="Categories.Category.BinaryProducts.html#211" class="Bound">ℓ</a> <a id="213" href="Categories.Category.BinaryProducts.html#213" class="Bound">e</a><a id="214" class="Symbol">}</a> <a id="216" class="Symbol">(</a><a id="217" href="Categories.Category.BinaryProducts.html#217" class="Bound">𝒞</a> <a id="219" class="Symbol">:</a> <a id="221" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="230" href="Categories.Category.BinaryProducts.html#209" class="Bound">o</a> <a id="232" href="Categories.Category.BinaryProducts.html#211" class="Bound">ℓ</a> <a id="234" href="Categories.Category.BinaryProducts.html#213" class="Bound">e</a><a id="235" class="Symbol">)</a> <a id="237" class="Keyword">where</a>

<a id="244" class="Keyword">open</a> <a id="249" class="Keyword">import</a> <a id="256" href="Level.html" class="Module">Level</a> <a id="262" class="Keyword">using</a> <a id="268" class="Symbol">(</a><a id="269" href="Level.html#602" class="Function">levelOfTerm</a><a id="280" class="Symbol">)</a>
<a id="282" class="Keyword">open</a> <a id="287" class="Keyword">import</a> <a id="294" href="Data.Product.html" class="Module">Data.Product</a> <a id="307" class="Keyword">using</a> <a id="313" class="Symbol">(</a><a id="314" href="Data.Product.Base.html#3243" class="Function">uncurry</a><a id="321" class="Symbol">)</a>

<a id="324" class="Keyword">open</a> <a id="329" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="338" href="Categories.Category.BinaryProducts.html#217" class="Bound">𝒞</a>
<a id="340" class="Keyword">open</a> <a id="345" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>

<a id="359" class="Keyword">open</a> <a id="364" class="Keyword">import</a> <a id="371" href="Categories.Object.Product.html" class="Module">Categories.Object.Product</a> <a id="397" href="Categories.Category.BinaryProducts.html#217" class="Bound">𝒞</a>
<a id="399" class="Keyword">open</a> <a id="404" class="Keyword">import</a> <a id="411" href="Categories.Morphism.html" class="Module">Categories.Morphism</a> <a id="431" href="Categories.Category.BinaryProducts.html#217" class="Bound">𝒞</a> <a id="433" class="Keyword">using</a> <a id="439" class="Symbol">(</a><a id="440" href="Categories.Morphism.html#2335" class="Record Operator">_≅_</a><a id="443" class="Symbol">;</a> <a id="445" class="Keyword">module</a> <a id="452" href="Categories.Morphism.html#1906" class="Module">Iso</a><a id="455" class="Symbol">;</a> <a id="457" href="Categories.Morphism.html#551" class="Function">Mono</a><a id="461" class="Symbol">;</a> <a id="463" href="Categories.Morphism.html#1097" class="Function">Epi</a><a id="466" class="Symbol">)</a>
<a id="468" class="Keyword">open</a> <a id="473" class="Keyword">import</a> <a id="480" href="Categories.Morphism.Reasoning.html" class="Module">Categories.Morphism.Reasoning</a> <a id="510" href="Categories.Category.BinaryProducts.html#217" class="Bound">𝒞</a> <a id="512" class="Keyword">using</a> <a id="518" class="Symbol">(</a><a id="519" href="Categories.Morphism.Reasoning.Core.html#3034" class="Function">pullʳ</a><a id="524" class="Symbol">;</a> <a id="526" href="Categories.Morphism.Reasoning.Core.html#3168" class="Function">pullˡ</a><a id="531" class="Symbol">;</a> <a id="533" href="Categories.Morphism.Reasoning.Core.html#4341" class="Function">elimʳ</a><a id="538" class="Symbol">;</a> <a id="540" href="Categories.Morphism.Reasoning.Core.html#8875" class="Function">cancelˡ</a><a id="547" class="Symbol">;</a> <a id="549" href="Categories.Morphism.Reasoning.Core.html#8689" class="Function">cancelʳ</a><a id="556" class="Symbol">;</a> <a id="558" href="Categories.Morphism.Reasoning.Core.html#4618" class="Function">introˡ</a><a id="564" class="Symbol">;</a> <a id="566" href="Categories.Morphism.Reasoning.Core.html#4454" class="Function">introʳ</a><a id="572" class="Symbol">;</a> <a id="574" href="Categories.Morphism.Reasoning.Core.html#1257" class="Function">id-comm</a><a id="581" class="Symbol">)</a>
<a id="583" class="Keyword">open</a> <a id="588" class="Keyword">import</a> <a id="595" href="Categories.Category.Monoidal.Core.html" class="Module">Categories.Category.Monoidal.Core</a> <a id="629" class="Keyword">using</a> <a id="635" class="Symbol">(</a><a id="636" href="Categories.Category.Monoidal.Core.html#1287" class="Record">Monoidal</a><a id="644" class="Symbol">)</a>

<a id="647" class="Keyword">open</a> <a id="652" class="Keyword">import</a> <a id="659" href="Categories.Functor.html" class="Module">Categories.Functor</a> <a id="678" class="Keyword">using</a> <a id="684" class="Symbol">(</a><a id="685" href="Categories.Functor.Core.html#248" class="Record">Functor</a><a id="692" class="Symbol">)</a> <a id="694" class="Keyword">renaming</a> <a id="703" class="Symbol">(</a><a id="704" href="Categories.Functor.html#349" class="Function">id</a> <a id="707" class="Symbol">to</a> <a id="710" class="Function">idF</a><a id="713" class="Symbol">)</a>
<a id="715" class="Keyword">open</a> <a id="720" class="Keyword">import</a> <a id="727" href="Categories.Functor.Bifunctor.html" class="Module">Categories.Functor.Bifunctor</a> <a id="756" class="Keyword">using</a> <a id="762" class="Symbol">(</a><a id="763" href="Categories.Functor.Bifunctor.html#442" class="Function">Bifunctor</a><a id="772" class="Symbol">;</a> <a id="774" href="Categories.Functor.Bifunctor.html#1213" class="Function">appʳ</a><a id="778" class="Symbol">;</a> <a id="780" href="Categories.Functor.Bifunctor.html#1149" class="Function">appˡ</a><a id="784" class="Symbol">)</a>

<a id="787" class="Keyword">private</a>
  <a id="797" class="Keyword">variable</a>
    <a id="810" href="Categories.Category.BinaryProducts.html#810" class="Generalizable">A</a> <a id="812" href="Categories.Category.BinaryProducts.html#812" class="Generalizable">B</a> <a id="814" href="Categories.Category.BinaryProducts.html#814" class="Generalizable">C</a> <a id="816" href="Categories.Category.BinaryProducts.html#816" class="Generalizable">D</a> <a id="818" href="Categories.Category.BinaryProducts.html#818" class="Generalizable">X</a> <a id="820" href="Categories.Category.BinaryProducts.html#820" class="Generalizable">Y</a> <a id="822" href="Categories.Category.BinaryProducts.html#822" class="Generalizable">Z</a> <a id="824" class="Symbol">:</a> <a id="826" href="Categories.Category.Core.html#559" class="Field">Obj</a>
    <a id="834" href="Categories.Category.BinaryProducts.html#834" class="Generalizable">f</a> <a id="836" href="Categories.Category.BinaryProducts.html#836" class="Generalizable">f′</a> <a id="839" href="Categories.Category.BinaryProducts.html#839" class="Generalizable">g</a> <a id="841" href="Categories.Category.BinaryProducts.html#841" class="Generalizable">g′</a> <a id="844" href="Categories.Category.BinaryProducts.html#844" class="Generalizable">h</a> <a id="846" href="Categories.Category.BinaryProducts.html#846" class="Generalizable">i</a> <a id="848" class="Symbol">:</a> <a id="850" href="Categories.Category.BinaryProducts.html#810" class="Generalizable">A</a> <a id="852" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="854" href="Categories.Category.BinaryProducts.html#812" class="Generalizable">B</a>

<a id="857" class="Keyword">record</a> <a id="BinaryProducts"></a><a id="864" href="Categories.Category.BinaryProducts.html#864" class="Record">BinaryProducts</a> <a id="879" class="Symbol">:</a> <a id="881" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="885" class="Symbol">(</a><a id="886" href="Level.html#602" class="Function">levelOfTerm</a> <a id="898" href="Categories.Category.BinaryProducts.html#217" class="Bound">𝒞</a><a id="899" class="Symbol">)</a> <a id="901" class="Keyword">where</a>

  <a id="910" class="Keyword">infixr</a> <a id="917" class="Number">7</a> <a id="919" href="Categories.Category.BinaryProducts.html#1053" class="Function Operator">_×_</a>
  <a id="925" class="Keyword">infixr</a> <a id="932" class="Number">8</a> <a id="934" href="Categories.Category.BinaryProducts.html#1299" class="Function Operator">_×₁_</a>

  <a id="942" class="Keyword">field</a>
    <a id="BinaryProducts.product"></a><a id="952" href="Categories.Category.BinaryProducts.html#952" class="Field">product</a> <a id="960" class="Symbol">:</a> <a id="962" class="Symbol">∀</a> <a id="964" class="Symbol">{</a><a id="965" href="Categories.Category.BinaryProducts.html#965" class="Bound">A</a> <a id="967" href="Categories.Category.BinaryProducts.html#967" class="Bound">B</a><a id="968" class="Symbol">}</a> <a id="970" class="Symbol">→</a> <a id="972" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="980" href="Categories.Category.BinaryProducts.html#965" class="Bound">A</a> <a id="982" href="Categories.Category.BinaryProducts.html#967" class="Bound">B</a>

  <a id="987" class="Keyword">private</a>
    <a id="999" class="Keyword">module</a> <a id="BinaryProducts.product"></a><a id="1006" href="Categories.Category.BinaryProducts.html#1006" class="Module">product</a> <a id="1014" class="Symbol">{</a><a id="1015" href="Categories.Category.BinaryProducts.html#1015" class="Bound">A</a><a id="1016" class="Symbol">}</a> <a id="1018" class="Symbol">{</a><a id="1019" href="Categories.Category.BinaryProducts.html#1019" class="Bound">B</a><a id="1020" class="Symbol">}</a> <a id="1022" class="Symbol">=</a> <a id="1024" href="Categories.Object.Product.Core.html#435" class="Module">Product</a> <a id="1032" class="Symbol">(</a><a id="1033" href="Categories.Category.BinaryProducts.html#952" class="Field">product</a> <a id="1041" class="Symbol">{</a><a id="1042" href="Categories.Category.BinaryProducts.html#1015" class="Bound">A</a><a id="1043" class="Symbol">}</a> <a id="1045" class="Symbol">{</a><a id="1046" href="Categories.Category.BinaryProducts.html#1019" class="Bound">B</a><a id="1047" class="Symbol">})</a>

  <a id="BinaryProducts._×_"></a><a id="1053" href="Categories.Category.BinaryProducts.html#1053" class="Function Operator">_×_</a> <a id="1057" class="Symbol">:</a> <a id="1059" href="Categories.Category.Core.html#559" class="Field">Obj</a> <a id="1063" class="Symbol">→</a> <a id="1065" href="Categories.Category.Core.html#559" class="Field">Obj</a> <a id="1069" class="Symbol">→</a> <a id="1071" href="Categories.Category.Core.html#559" class="Field">Obj</a>
  <a id="1077" href="Categories.Category.BinaryProducts.html#1077" class="Bound">A</a> <a id="1079" href="Categories.Category.BinaryProducts.html#1053" class="Function Operator">×</a> <a id="1081" href="Categories.Category.BinaryProducts.html#1081" class="Bound">B</a> <a id="1083" class="Symbol">=</a> <a id="1085" href="Categories.Object.Product.Core.html#492" class="Field">Product.A×B</a> <a id="1097" class="Symbol">(</a><a id="1098" href="Categories.Category.BinaryProducts.html#952" class="Field">product</a> <a id="1106" class="Symbol">{</a><a id="1107" href="Categories.Category.BinaryProducts.html#1077" class="Bound">A</a><a id="1108" class="Symbol">}</a> <a id="1110" class="Symbol">{</a><a id="1111" href="Categories.Category.BinaryProducts.html#1081" class="Bound">B</a><a id="1112" class="Symbol">})</a>

  <a id="BinaryProducts.×-comm"></a><a id="1118" href="Categories.Category.BinaryProducts.html#1118" class="Function">×-comm</a> <a id="1125" class="Symbol">:</a> <a id="1127" href="Categories.Category.BinaryProducts.html#810" class="Generalizable">A</a> <a id="1129" href="Categories.Category.BinaryProducts.html#1053" class="Function Operator">×</a> <a id="1131" href="Categories.Category.BinaryProducts.html#812" class="Generalizable">B</a> <a id="1133" href="Categories.Morphism.html#2335" class="Record Operator">≅</a> <a id="1135" href="Categories.Category.BinaryProducts.html#812" class="Generalizable">B</a> <a id="1137" href="Categories.Category.BinaryProducts.html#1053" class="Function Operator">×</a> <a id="1139" href="Categories.Category.BinaryProducts.html#810" class="Generalizable">A</a>
  <a id="1143" href="Categories.Category.BinaryProducts.html#1118" class="Function">×-comm</a> <a id="1150" class="Symbol">=</a> <a id="1152" href="Categories.Object.Product.Core.html#3690" class="Function">Commutative</a> <a id="1164" href="Categories.Category.BinaryProducts.html#952" class="Field">product</a> <a id="1172" href="Categories.Category.BinaryProducts.html#952" class="Field">product</a>

  <a id="BinaryProducts.×-assoc"></a><a id="1183" href="Categories.Category.BinaryProducts.html#1183" class="Function">×-assoc</a> <a id="1191" class="Symbol">:</a> <a id="1193" href="Categories.Category.BinaryProducts.html#818" class="Generalizable">X</a> <a id="1195" href="Categories.Category.BinaryProducts.html#1053" class="Function Operator">×</a> <a id="1197" href="Categories.Category.BinaryProducts.html#820" class="Generalizable">Y</a> <a id="1199" href="Categories.Category.BinaryProducts.html#1053" class="Function Operator">×</a> <a id="1201" href="Categories.Category.BinaryProducts.html#822" class="Generalizable">Z</a> <a id="1203" href="Categories.Morphism.html#2335" class="Record Operator">≅</a> <a id="1205" class="Symbol">(</a><a id="1206" href="Categories.Category.BinaryProducts.html#818" class="Generalizable">X</a> <a id="1208" href="Categories.Category.BinaryProducts.html#1053" class="Function Operator">×</a> <a id="1210" href="Categories.Category.BinaryProducts.html#820" class="Generalizable">Y</a><a id="1211" class="Symbol">)</a> <a id="1213" href="Categories.Category.BinaryProducts.html#1053" class="Function Operator">×</a> <a id="1215" href="Categories.Category.BinaryProducts.html#822" class="Generalizable">Z</a>
  <a id="1219" href="Categories.Category.BinaryProducts.html#1183" class="Function">×-assoc</a> <a id="1227" class="Symbol">=</a> <a id="1229" href="Categories.Object.Product.Core.html#5632" class="Function">Associative</a> <a id="1241" href="Categories.Category.BinaryProducts.html#952" class="Field">product</a> <a id="1249" href="Categories.Category.BinaryProducts.html#952" class="Field">product</a> <a id="1257" href="Categories.Category.BinaryProducts.html#952" class="Field">product</a> <a id="1265" href="Categories.Category.BinaryProducts.html#952" class="Field">product</a>

  <a id="1276" class="Keyword">open</a> <a id="1281" href="Categories.Category.BinaryProducts.html#1006" class="Module">product</a> <a id="1289" class="Keyword">public</a>

  <a id="BinaryProducts._×₁_"></a><a id="1299" href="Categories.Category.BinaryProducts.html#1299" class="Function Operator">_×₁_</a> <a id="1304" class="Symbol">:</a> <a id="1306" href="Categories.Category.BinaryProducts.html#810" class="Generalizable">A</a> <a id="1308" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1310" href="Categories.Category.BinaryProducts.html#812" class="Generalizable">B</a> <a id="1312" class="Symbol">→</a> <a id="1314" href="Categories.Category.BinaryProducts.html#814" class="Generalizable">C</a> <a id="1316" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1318" href="Categories.Category.BinaryProducts.html#816" class="Generalizable">D</a> <a id="1320" class="Symbol">→</a> <a id="1322" href="Categories.Category.BinaryProducts.html#810" class="Generalizable">A</a> <a id="1324" href="Categories.Category.BinaryProducts.html#1053" class="Function Operator">×</a> <a id="1326" href="Categories.Category.BinaryProducts.html#814" class="Generalizable">C</a> <a id="1328" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1330" href="Categories.Category.BinaryProducts.html#812" class="Generalizable">B</a> <a id="1332" href="Categories.Category.BinaryProducts.html#1053" class="Function Operator">×</a> <a id="1334" href="Categories.Category.BinaryProducts.html#816" class="Generalizable">D</a>
  <a id="1338" href="Categories.Category.BinaryProducts.html#1338" class="Bound">f</a> <a id="1340" href="Categories.Category.BinaryProducts.html#1299" class="Function Operator">×₁</a> <a id="1343" href="Categories.Category.BinaryProducts.html#1343" class="Bound">g</a> <a id="1345" class="Symbol">=</a> <a id="1347" href="Categories.Object.Product.Morphisms.html#802" class="Function Operator">[</a> <a id="1349" href="Categories.Category.BinaryProducts.html#952" class="Field">product</a> <a id="1357" href="Categories.Object.Product.Morphisms.html#802" class="Function Operator">⇒</a> <a id="1359" href="Categories.Category.BinaryProducts.html#952" class="Field">product</a> <a id="1367" href="Categories.Object.Product.Morphisms.html#802" class="Function Operator">]</a> <a id="1369" href="Categories.Category.BinaryProducts.html#1338" class="Bound">f</a> <a id="1371" href="Categories.Object.Product.Morphisms.html#802" class="Function Operator">×</a> <a id="1373" href="Categories.Category.BinaryProducts.html#1343" class="Bound">g</a>

  <a id="BinaryProducts.assocˡ"></a><a id="1378" href="Categories.Category.BinaryProducts.html#1378" class="Function">assocˡ</a> <a id="1385" class="Symbol">:</a> <a id="1387" class="Symbol">(</a><a id="1388" href="Categories.Category.BinaryProducts.html#810" class="Generalizable">A</a> <a id="1390" href="Categories.Category.BinaryProducts.html#1053" class="Function Operator">×</a> <a id="1392" href="Categories.Category.BinaryProducts.html#812" class="Generalizable">B</a><a id="1393" class="Symbol">)</a> <a id="1395" href="Categories.Category.BinaryProducts.html#1053" class="Function Operator">×</a> <a id="1397" href="Categories.Category.BinaryProducts.html#814" class="Generalizable">C</a> <a id="1399" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1401" href="Categories.Category.BinaryProducts.html#810" class="Generalizable">A</a> <a id="1403" href="Categories.Category.BinaryProducts.html#1053" class="Function Operator">×</a> <a id="1405" href="Categories.Category.BinaryProducts.html#812" class="Generalizable">B</a> <a id="1407" href="Categories.Category.BinaryProducts.html#1053" class="Function Operator">×</a> <a id="1409" href="Categories.Category.BinaryProducts.html#814" class="Generalizable">C</a>
  <a id="1413" href="Categories.Category.BinaryProducts.html#1378" class="Function">assocˡ</a> <a id="1420" class="Symbol">=</a> <a id="1422" href="Categories.Morphism.html#2400" class="Field">_≅_.to</a> <a id="1429" href="Categories.Category.BinaryProducts.html#1183" class="Function">×-assoc</a>

  <a id="BinaryProducts.assocʳ"></a><a id="1440" href="Categories.Category.BinaryProducts.html#1440" class="Function">assocʳ</a> <a id="1447" class="Symbol">:</a> <a id="1449" href="Categories.Category.BinaryProducts.html#810" class="Generalizable">A</a> <a id="1451" href="Categories.Category.BinaryProducts.html#1053" class="Function Operator">×</a> <a id="1453" href="Categories.Category.BinaryProducts.html#812" class="Generalizable">B</a> <a id="1455" href="Categories.Category.BinaryProducts.html#1053" class="Function Operator">×</a> <a id="1457" href="Categories.Category.BinaryProducts.html#814" class="Generalizable">C</a> <a id="1459" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1461" class="Symbol">(</a><a id="1462" href="Categories.Category.BinaryProducts.html#810" class="Generalizable">A</a> <a id="1464" href="Categories.Category.BinaryProducts.html#1053" class="Function Operator">×</a> <a id="1466" href="Categories.Category.BinaryProducts.html#812" class="Generalizable">B</a><a id="1467" class="Symbol">)</a> <a id="1469" href="Categories.Category.BinaryProducts.html#1053" class="Function Operator">×</a> <a id="1471" href="Categories.Category.BinaryProducts.html#814" class="Generalizable">C</a>
  <a id="1475" href="Categories.Category.BinaryProducts.html#1440" class="Function">assocʳ</a> <a id="1482" class="Symbol">=</a> <a id="1484" href="Categories.Morphism.html#2383" class="Field">_≅_.from</a> <a id="1493" href="Categories.Category.BinaryProducts.html#1183" class="Function">×-assoc</a>

  <a id="BinaryProducts.assocʳ∘assocˡ"></a><a id="1504" href="Categories.Category.BinaryProducts.html#1504" class="Function">assocʳ∘assocˡ</a> <a id="1518" class="Symbol">:</a> <a id="1520" href="Categories.Category.BinaryProducts.html#1440" class="Function">assocʳ</a> <a id="1527" class="Symbol">{</a><a id="1528" href="Categories.Category.BinaryProducts.html#810" class="Generalizable">A</a><a id="1529" class="Symbol">}{</a><a id="1531" href="Categories.Category.BinaryProducts.html#812" class="Generalizable">B</a><a id="1532" class="Symbol">}{</a><a id="1534" href="Categories.Category.BinaryProducts.html#814" class="Generalizable">C</a><a id="1535" class="Symbol">}</a> <a id="1537" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1539" href="Categories.Category.BinaryProducts.html#1378" class="Function">assocˡ</a> <a id="1546" class="Symbol">{</a><a id="1547" href="Categories.Category.BinaryProducts.html#810" class="Generalizable">A</a><a id="1548" class="Symbol">}{</a><a id="1550" href="Categories.Category.BinaryProducts.html#812" class="Generalizable">B</a><a id="1551" class="Symbol">}{</a><a id="1553" href="Categories.Category.BinaryProducts.html#814" class="Generalizable">C</a><a id="1554" class="Symbol">}</a> <a id="1556" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1558" href="Categories.Category.Core.html#630" class="Field">id</a>
  <a id="1563" href="Categories.Category.BinaryProducts.html#1504" class="Function">assocʳ∘assocˡ</a> <a id="1577" class="Symbol">=</a> <a id="1579" href="Categories.Morphism.html#1990" class="Field">Iso.isoʳ</a> <a id="1588" class="Symbol">(</a><a id="1589" href="Categories.Morphism.html#2417" class="Field">_≅_.iso</a> <a id="1597" href="Categories.Category.BinaryProducts.html#1183" class="Function">×-assoc</a><a id="1604" class="Symbol">)</a>

  <a id="BinaryProducts.assocˡ∘assocʳ"></a><a id="1609" href="Categories.Category.BinaryProducts.html#1609" class="Function">assocˡ∘assocʳ</a> <a id="1623" class="Symbol">:</a> <a id="1625" href="Categories.Category.BinaryProducts.html#1378" class="Function">assocˡ</a> <a id="1632" class="Symbol">{</a><a id="1633" href="Categories.Category.BinaryProducts.html#810" class="Generalizable">A</a><a id="1634" class="Symbol">}{</a><a id="1636" href="Categories.Category.BinaryProducts.html#812" class="Generalizable">B</a><a id="1637" class="Symbol">}{</a><a id="1639" href="Categories.Category.BinaryProducts.html#814" class="Generalizable">C</a><a id="1640" class="Symbol">}</a> <a id="1642" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1644" href="Categories.Category.BinaryProducts.html#1440" class="Function">assocʳ</a> <a id="1651" class="Symbol">{</a><a id="1652" href="Categories.Category.BinaryProducts.html#810" class="Generalizable">A</a><a id="1653" class="Symbol">}{</a><a id="1655" href="Categories.Category.BinaryProducts.html#812" class="Generalizable">B</a><a id="1656" class="Symbol">}{</a><a id="1658" href="Categories.Category.BinaryProducts.html#814" class="Generalizable">C</a><a id="1659" class="Symbol">}</a> <a id="1661" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1663" href="Categories.Category.Core.html#630" class="Field">id</a>
  <a id="1668" href="Categories.Category.BinaryProducts.html#1609" class="Function">assocˡ∘assocʳ</a> <a id="1682" class="Symbol">=</a> <a id="1684" href="Categories.Morphism.html#1964" class="Field">Iso.isoˡ</a> <a id="1693" class="Symbol">(</a><a id="1694" href="Categories.Morphism.html#2417" class="Field">_≅_.iso</a> <a id="1702" href="Categories.Category.BinaryProducts.html#1183" class="Function">×-assoc</a><a id="1709" class="Symbol">)</a>

  <a id="BinaryProducts.⟨⟩-congʳ"></a><a id="1714" href="Categories.Category.BinaryProducts.html#1714" class="Function">⟨⟩-congʳ</a> <a id="1723" class="Symbol">:</a> <a id="1725" href="Categories.Category.BinaryProducts.html#834" class="Generalizable">f</a> <a id="1727" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1729" href="Categories.Category.BinaryProducts.html#836" class="Generalizable">f′</a> <a id="1732" class="Symbol">→</a> <a id="1734" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟨</a> <a id="1736" href="Categories.Category.BinaryProducts.html#834" class="Generalizable">f</a> <a id="1738" href="Categories.Object.Product.Core.html#548" class="Function Operator">,</a> <a id="1740" href="Categories.Category.BinaryProducts.html#839" class="Generalizable">g</a> <a id="1742" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟩</a> <a id="1744" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1746" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟨</a> <a id="1748" href="Categories.Category.BinaryProducts.html#836" class="Generalizable">f′</a> <a id="1751" href="Categories.Object.Product.Core.html#548" class="Function Operator">,</a> <a id="1753" href="Categories.Category.BinaryProducts.html#839" class="Generalizable">g</a> <a id="1755" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟩</a>
  <a id="1759" href="Categories.Category.BinaryProducts.html#1714" class="Function">⟨⟩-congʳ</a> <a id="1768" href="Categories.Category.BinaryProducts.html#1768" class="Bound">pf</a> <a id="1771" class="Symbol">=</a> <a id="1773" href="Categories.Object.Product.Core.html#836" class="Function">⟨⟩-cong₂</a> <a id="1782" href="Categories.Category.BinaryProducts.html#1768" class="Bound">pf</a> <a id="1785" href="Relation.Binary.Structures.html#1641" class="Function">Equiv.refl</a>

  <a id="BinaryProducts.⟨⟩-congˡ"></a><a id="1799" href="Categories.Category.BinaryProducts.html#1799" class="Function">⟨⟩-congˡ</a> <a id="1808" class="Symbol">:</a> <a id="1810" href="Categories.Category.BinaryProducts.html#839" class="Generalizable">g</a> <a id="1812" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1814" href="Categories.Category.BinaryProducts.html#841" class="Generalizable">g′</a> <a id="1817" class="Symbol">→</a> <a id="1819" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟨</a> <a id="1821" href="Categories.Category.BinaryProducts.html#834" class="Generalizable">f</a> <a id="1823" href="Categories.Object.Product.Core.html#548" class="Function Operator">,</a> <a id="1825" href="Categories.Category.BinaryProducts.html#839" class="Generalizable">g</a> <a id="1827" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟩</a> <a id="1829" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1831" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟨</a> <a id="1833" href="Categories.Category.BinaryProducts.html#834" class="Generalizable">f</a> <a id="1835" href="Categories.Object.Product.Core.html#548" class="Function Operator">,</a> <a id="1837" href="Categories.Category.BinaryProducts.html#841" class="Generalizable">g′</a> <a id="1840" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟩</a>
  <a id="1844" href="Categories.Category.BinaryProducts.html#1799" class="Function">⟨⟩-congˡ</a> <a id="1853" href="Categories.Category.BinaryProducts.html#1853" class="Bound">pf</a> <a id="1856" class="Symbol">=</a> <a id="1858" href="Categories.Object.Product.Core.html#836" class="Function">⟨⟩-cong₂</a> <a id="1867" href="Relation.Binary.Structures.html#1641" class="Function">Equiv.refl</a> <a id="1878" href="Categories.Category.BinaryProducts.html#1853" class="Bound">pf</a>

  <a id="BinaryProducts.swap"></a><a id="1884" href="Categories.Category.BinaryProducts.html#1884" class="Function">swap</a> <a id="1889" class="Symbol">:</a> <a id="1891" href="Categories.Category.BinaryProducts.html#810" class="Generalizable">A</a> <a id="1893" href="Categories.Category.BinaryProducts.html#1053" class="Function Operator">×</a> <a id="1895" href="Categories.Category.BinaryProducts.html#812" class="Generalizable">B</a> <a id="1897" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1899" href="Categories.Category.BinaryProducts.html#812" class="Generalizable">B</a> <a id="1901" href="Categories.Category.BinaryProducts.html#1053" class="Function Operator">×</a> <a id="1903" href="Categories.Category.BinaryProducts.html#810" class="Generalizable">A</a>
  <a id="1907" href="Categories.Category.BinaryProducts.html#1884" class="Function">swap</a> <a id="1912" class="Symbol">=</a> <a id="1914" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟨</a> <a id="1916" href="Categories.Object.Product.Core.html#528" class="Function">π₂</a> <a id="1919" href="Categories.Object.Product.Core.html#548" class="Function Operator">,</a> <a id="1921" href="Categories.Object.Product.Core.html#508" class="Function">π₁</a> <a id="1924" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟩</a>

  <a id="BinaryProducts.id×₁id"></a><a id="1929" href="Categories.Category.BinaryProducts.html#1929" class="Function">id×₁id</a> <a id="1936" class="Symbol">:</a> <a id="1938" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="1941" class="Symbol">{</a><a id="1942" href="Categories.Category.BinaryProducts.html#810" class="Generalizable">A</a><a id="1943" class="Symbol">}</a> <a id="1945" href="Categories.Category.BinaryProducts.html#1299" class="Function Operator">×₁</a> <a id="1948" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="1951" class="Symbol">{</a><a id="1952" href="Categories.Category.BinaryProducts.html#812" class="Generalizable">B</a><a id="1953" class="Symbol">}</a> <a id="1955" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1957" href="Categories.Category.Core.html#630" class="Field">id</a>
  <a id="1962" href="Categories.Category.BinaryProducts.html#1929" class="Function">id×₁id</a> <a id="1969" class="Symbol">=</a> <a id="1971" href="Categories.Object.Product.Core.html#653" class="Function">unique</a> <a id="1978" href="Categories.Morphism.Reasoning.Core.html#1257" class="Function">id-comm</a> <a id="1986" href="Categories.Morphism.Reasoning.Core.html#1257" class="Function">id-comm</a>

  <a id="1997" class="Comment">-- TODO: this is probably harder to use than necessary because of this definition. Maybe make a version</a>
  <a id="2103" class="Comment">-- that doesn&#39;t have an explicit id in it, too?</a>
  <a id="BinaryProducts.first"></a><a id="2153" href="Categories.Category.BinaryProducts.html#2153" class="Function">first</a> <a id="2159" class="Symbol">:</a> <a id="2161" href="Categories.Category.BinaryProducts.html#810" class="Generalizable">A</a> <a id="2163" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="2165" href="Categories.Category.BinaryProducts.html#812" class="Generalizable">B</a> <a id="2167" class="Symbol">→</a> <a id="2169" href="Categories.Category.BinaryProducts.html#810" class="Generalizable">A</a> <a id="2171" href="Categories.Category.BinaryProducts.html#1053" class="Function Operator">×</a> <a id="2173" href="Categories.Category.BinaryProducts.html#814" class="Generalizable">C</a> <a id="2175" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="2177" href="Categories.Category.BinaryProducts.html#812" class="Generalizable">B</a> <a id="2179" href="Categories.Category.BinaryProducts.html#1053" class="Function Operator">×</a> <a id="2181" href="Categories.Category.BinaryProducts.html#814" class="Generalizable">C</a>
  <a id="2185" href="Categories.Category.BinaryProducts.html#2153" class="Function">first</a> <a id="2191" href="Categories.Category.BinaryProducts.html#2191" class="Bound">f</a> <a id="2193" class="Symbol">=</a> <a id="2195" href="Categories.Category.BinaryProducts.html#2191" class="Bound">f</a> <a id="2197" href="Categories.Category.BinaryProducts.html#1299" class="Function Operator">×₁</a> <a id="2200" href="Categories.Category.Core.html#630" class="Field">id</a>

  <a id="BinaryProducts.second"></a><a id="2206" href="Categories.Category.BinaryProducts.html#2206" class="Function">second</a> <a id="2213" class="Symbol">:</a> <a id="2215" href="Categories.Category.BinaryProducts.html#814" class="Generalizable">C</a> <a id="2217" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="2219" href="Categories.Category.BinaryProducts.html#816" class="Generalizable">D</a> <a id="2221" class="Symbol">→</a> <a id="2223" href="Categories.Category.BinaryProducts.html#810" class="Generalizable">A</a> <a id="2225" href="Categories.Category.BinaryProducts.html#1053" class="Function Operator">×</a> <a id="2227" href="Categories.Category.BinaryProducts.html#814" class="Generalizable">C</a> <a id="2229" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="2231" href="Categories.Category.BinaryProducts.html#810" class="Generalizable">A</a> <a id="2233" href="Categories.Category.BinaryProducts.html#1053" class="Function Operator">×</a> <a id="2235" href="Categories.Category.BinaryProducts.html#816" class="Generalizable">D</a>
  <a id="2239" href="Categories.Category.BinaryProducts.html#2206" class="Function">second</a> <a id="2246" href="Categories.Category.BinaryProducts.html#2246" class="Bound">g</a> <a id="2248" class="Symbol">=</a> <a id="2250" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="2253" href="Categories.Category.BinaryProducts.html#1299" class="Function Operator">×₁</a> <a id="2256" href="Categories.Category.BinaryProducts.html#2246" class="Bound">g</a>

  <a id="BinaryProducts.first-cong"></a><a id="2261" href="Categories.Category.BinaryProducts.html#2261" class="Function">first-cong</a> <a id="2272" class="Symbol">:</a> <a id="2274" href="Categories.Category.BinaryProducts.html#834" class="Generalizable">f</a> <a id="2276" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2278" href="Categories.Category.BinaryProducts.html#839" class="Generalizable">g</a> <a id="2280" class="Symbol">→</a> <a id="2282" href="Categories.Category.BinaryProducts.html#2153" class="Function">first</a> <a id="2288" class="Symbol">{</a><a id="2289" class="Argument">C</a> <a id="2291" class="Symbol">=</a> <a id="2293" href="Categories.Category.BinaryProducts.html#814" class="Generalizable">C</a><a id="2294" class="Symbol">}</a> <a id="2296" href="Categories.Category.BinaryProducts.html#834" class="Generalizable">f</a> <a id="2298" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2300" href="Categories.Category.BinaryProducts.html#2153" class="Function">first</a> <a id="2306" href="Categories.Category.BinaryProducts.html#839" class="Generalizable">g</a>
  <a id="2310" href="Categories.Category.BinaryProducts.html#2261" class="Function">first-cong</a> <a id="2321" href="Categories.Category.BinaryProducts.html#2321" class="Bound">f≈g</a> <a id="2325" class="Symbol">=</a> <a id="2327" href="Categories.Category.BinaryProducts.html#1714" class="Function">⟨⟩-congʳ</a> <a id="2336" class="Symbol">(</a><a id="2337" href="Categories.Category.Core.html#1597" class="Function">∘-resp-≈ˡ</a> <a id="2347" href="Categories.Category.BinaryProducts.html#2321" class="Bound">f≈g</a><a id="2350" class="Symbol">)</a>

  <a id="BinaryProducts.second-cong"></a><a id="2355" href="Categories.Category.BinaryProducts.html#2355" class="Function">second-cong</a> <a id="2367" class="Symbol">:</a> <a id="2369" href="Categories.Category.BinaryProducts.html#834" class="Generalizable">f</a> <a id="2371" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2373" href="Categories.Category.BinaryProducts.html#839" class="Generalizable">g</a> <a id="2375" class="Symbol">→</a> <a id="2377" href="Categories.Category.BinaryProducts.html#2206" class="Function">second</a> <a id="2384" class="Symbol">{</a><a id="2385" class="Argument">A</a> <a id="2387" class="Symbol">=</a> <a id="2389" href="Categories.Category.BinaryProducts.html#810" class="Generalizable">A</a><a id="2390" class="Symbol">}</a> <a id="2392" href="Categories.Category.BinaryProducts.html#834" class="Generalizable">f</a> <a id="2394" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2396" href="Categories.Category.BinaryProducts.html#2206" class="Function">second</a> <a id="2403" href="Categories.Category.BinaryProducts.html#839" class="Generalizable">g</a>
  <a id="2407" href="Categories.Category.BinaryProducts.html#2355" class="Function">second-cong</a> <a id="2419" href="Categories.Category.BinaryProducts.html#2419" class="Bound">f≈g</a> <a id="2423" class="Symbol">=</a> <a id="2425" href="Categories.Category.BinaryProducts.html#1799" class="Function">⟨⟩-congˡ</a> <a id="2434" class="Symbol">(</a><a id="2435" href="Categories.Category.Core.html#1597" class="Function">∘-resp-≈ˡ</a> <a id="2445" href="Categories.Category.BinaryProducts.html#2419" class="Bound">f≈g</a><a id="2448" class="Symbol">)</a>

  <a id="2453" class="Comment">-- Just to make this more obvious</a>
  <a id="BinaryProducts.π₁∘×₁"></a><a id="2489" href="Categories.Category.BinaryProducts.html#2489" class="Function">π₁∘×₁</a> <a id="2495" class="Symbol">:</a> <a id="2497" href="Categories.Object.Product.Core.html#508" class="Function">π₁</a> <a id="2500" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2502" class="Symbol">(</a><a id="2503" href="Categories.Category.BinaryProducts.html#834" class="Generalizable">f</a> <a id="2505" href="Categories.Category.BinaryProducts.html#1299" class="Function Operator">×₁</a> <a id="2508" href="Categories.Category.BinaryProducts.html#839" class="Generalizable">g</a><a id="2509" class="Symbol">)</a> <a id="2511" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2513" href="Categories.Category.BinaryProducts.html#834" class="Generalizable">f</a> <a id="2515" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2517" href="Categories.Object.Product.Core.html#508" class="Function">π₁</a>
  <a id="2522" href="Categories.Category.BinaryProducts.html#2489" class="Function">π₁∘×₁</a> <a id="2528" class="Symbol">{</a><a id="2529" class="Argument">f</a> <a id="2531" class="Symbol">=</a> <a id="2533" href="Categories.Category.BinaryProducts.html#2533" class="Bound">f</a><a id="2534" class="Symbol">}</a> <a id="2536" class="Symbol">{</a><a id="2537" href="Categories.Category.BinaryProducts.html#2537" class="Bound">g</a><a id="2538" class="Symbol">}</a> <a id="2540" class="Symbol">=</a> <a id="2542" href="Categories.Object.Product.Core.html#585" class="Function">project₁</a>

  <a id="BinaryProducts.π₂∘×₁"></a><a id="2554" href="Categories.Category.BinaryProducts.html#2554" class="Function">π₂∘×₁</a> <a id="2560" class="Symbol">:</a> <a id="2562" href="Categories.Object.Product.Core.html#528" class="Function">π₂</a> <a id="2565" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2567" class="Symbol">(</a><a id="2568" href="Categories.Category.BinaryProducts.html#834" class="Generalizable">f</a> <a id="2570" href="Categories.Category.BinaryProducts.html#1299" class="Function Operator">×₁</a> <a id="2573" href="Categories.Category.BinaryProducts.html#839" class="Generalizable">g</a><a id="2574" class="Symbol">)</a> <a id="2576" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2578" href="Categories.Category.BinaryProducts.html#839" class="Generalizable">g</a> <a id="2580" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2582" href="Categories.Object.Product.Core.html#528" class="Function">π₂</a>
  <a id="2587" href="Categories.Category.BinaryProducts.html#2554" class="Function">π₂∘×₁</a> <a id="2593" class="Symbol">{</a><a id="2594" class="Argument">f</a> <a id="2596" class="Symbol">=</a> <a id="2598" href="Categories.Category.BinaryProducts.html#2598" class="Bound">f</a><a id="2599" class="Symbol">}</a> <a id="2601" class="Symbol">{</a><a id="2602" href="Categories.Category.BinaryProducts.html#2602" class="Bound">g</a><a id="2603" class="Symbol">}</a> <a id="2605" class="Symbol">=</a> <a id="2607" href="Categories.Object.Product.Core.html#619" class="Function">project₂</a>

  <a id="BinaryProducts.π₂∘first"></a><a id="2619" href="Categories.Category.BinaryProducts.html#2619" class="Function">π₂∘first</a> <a id="2628" class="Symbol">:</a> <a id="2630" href="Categories.Object.Product.Core.html#528" class="Function">π₂</a> <a id="2633" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2635" href="Categories.Category.BinaryProducts.html#2153" class="Function">first</a> <a id="2641" href="Categories.Category.BinaryProducts.html#834" class="Generalizable">f</a> <a id="2643" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2645" href="Categories.Object.Product.Core.html#528" class="Function">π₂</a> <a id="2648" class="Symbol">{_}{</a><a id="2652" href="Categories.Category.BinaryProducts.html#814" class="Generalizable">C</a><a id="2653" class="Symbol">}</a>
  <a id="2657" href="Categories.Category.BinaryProducts.html#2619" class="Function">π₂∘first</a> <a id="2666" class="Symbol">=</a> <a id="2668" href="Categories.Category.BinaryProducts.html#2554" class="Function">π₂∘×₁</a> <a id="2674" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="2676" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a>

  <a id="BinaryProducts.π₁∘second"></a><a id="2689" href="Categories.Category.BinaryProducts.html#2689" class="Function">π₁∘second</a> <a id="2699" class="Symbol">:</a> <a id="2701" href="Categories.Object.Product.Core.html#508" class="Function">π₁</a> <a id="2704" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2706" href="Categories.Category.BinaryProducts.html#2206" class="Function">second</a> <a id="2713" href="Categories.Category.BinaryProducts.html#834" class="Generalizable">f</a> <a id="2715" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2717" href="Categories.Object.Product.Core.html#508" class="Function">π₁</a> <a id="2720" class="Symbol">{</a><a id="2721" href="Categories.Category.BinaryProducts.html#814" class="Generalizable">C</a><a id="2722" class="Symbol">}</a>
  <a id="2726" href="Categories.Category.BinaryProducts.html#2689" class="Function">π₁∘second</a> <a id="2736" class="Symbol">=</a> <a id="2738" href="Categories.Category.BinaryProducts.html#2489" class="Function">π₁∘×₁</a> <a id="2744" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="2746" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a>

  <a id="BinaryProducts.×₁-cong₂"></a><a id="2759" href="Categories.Category.BinaryProducts.html#2759" class="Function">×₁-cong₂</a> <a id="2768" class="Symbol">:</a> <a id="2770" href="Categories.Category.BinaryProducts.html#834" class="Generalizable">f</a> <a id="2772" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2774" href="Categories.Category.BinaryProducts.html#839" class="Generalizable">g</a> <a id="2776" class="Symbol">→</a> <a id="2778" href="Categories.Category.BinaryProducts.html#844" class="Generalizable">h</a> <a id="2780" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2782" href="Categories.Category.BinaryProducts.html#846" class="Generalizable">i</a> <a id="2784" class="Symbol">→</a> <a id="2786" href="Categories.Category.BinaryProducts.html#834" class="Generalizable">f</a> <a id="2788" href="Categories.Category.BinaryProducts.html#1299" class="Function Operator">×₁</a> <a id="2791" href="Categories.Category.BinaryProducts.html#844" class="Generalizable">h</a> <a id="2793" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2795" href="Categories.Category.BinaryProducts.html#839" class="Generalizable">g</a> <a id="2797" href="Categories.Category.BinaryProducts.html#1299" class="Function Operator">×₁</a> <a id="2800" href="Categories.Category.BinaryProducts.html#846" class="Generalizable">i</a>
  <a id="2804" href="Categories.Category.BinaryProducts.html#2759" class="Function">×₁-cong₂</a> <a id="2813" class="Symbol">=</a> <a id="2815" href="Categories.Object.Product.Morphisms.html#1695" class="Function Operator">[</a> <a id="2817" href="Categories.Category.BinaryProducts.html#952" class="Field">product</a> <a id="2825" href="Categories.Object.Product.Morphisms.html#1695" class="Function Operator">⇒</a> <a id="2827" href="Categories.Category.BinaryProducts.html#952" class="Field">product</a> <a id="2835" href="Categories.Object.Product.Morphisms.html#1695" class="Function Operator">]×-cong₂</a>

  <a id="BinaryProducts.×₁∘⟨⟩"></a><a id="2847" href="Categories.Category.BinaryProducts.html#2847" class="Function">×₁∘⟨⟩</a> <a id="2853" class="Symbol">:</a> <a id="2855" class="Symbol">(</a><a id="2856" href="Categories.Category.BinaryProducts.html#834" class="Generalizable">f</a> <a id="2858" href="Categories.Category.BinaryProducts.html#1299" class="Function Operator">×₁</a> <a id="2861" href="Categories.Category.BinaryProducts.html#839" class="Generalizable">g</a><a id="2862" class="Symbol">)</a> <a id="2864" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2866" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟨</a> <a id="2868" href="Categories.Category.BinaryProducts.html#836" class="Generalizable">f′</a> <a id="2871" href="Categories.Object.Product.Core.html#548" class="Function Operator">,</a> <a id="2873" href="Categories.Category.BinaryProducts.html#841" class="Generalizable">g′</a> <a id="2876" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟩</a> <a id="2878" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2880" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟨</a> <a id="2882" href="Categories.Category.BinaryProducts.html#834" class="Generalizable">f</a> <a id="2884" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2886" href="Categories.Category.BinaryProducts.html#836" class="Generalizable">f′</a> <a id="2889" href="Categories.Object.Product.Core.html#548" class="Function Operator">,</a> <a id="2891" href="Categories.Category.BinaryProducts.html#839" class="Generalizable">g</a> <a id="2893" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2895" href="Categories.Category.BinaryProducts.html#841" class="Generalizable">g′</a> <a id="2898" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟩</a>
  <a id="2902" href="Categories.Category.BinaryProducts.html#2847" class="Function">×₁∘⟨⟩</a> <a id="2908" class="Symbol">=</a> <a id="2910" href="Categories.Object.Product.Morphisms.html#1946" class="Function Operator">[</a> <a id="2912" href="Categories.Category.BinaryProducts.html#952" class="Field">product</a> <a id="2920" href="Categories.Object.Product.Morphisms.html#1946" class="Function Operator">⇒</a> <a id="2922" href="Categories.Category.BinaryProducts.html#952" class="Field">product</a> <a id="2930" href="Categories.Object.Product.Morphisms.html#1946" class="Function Operator">]×∘⟨⟩</a>

  <a id="BinaryProducts.first∘⟨⟩"></a><a id="2939" href="Categories.Category.BinaryProducts.html#2939" class="Function">first∘⟨⟩</a> <a id="2948" class="Symbol">:</a> <a id="2950" href="Categories.Category.BinaryProducts.html#2153" class="Function">first</a> <a id="2956" href="Categories.Category.BinaryProducts.html#834" class="Generalizable">f</a> <a id="2958" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2960" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟨</a> <a id="2962" href="Categories.Category.BinaryProducts.html#836" class="Generalizable">f′</a> <a id="2965" href="Categories.Object.Product.Core.html#548" class="Function Operator">,</a> <a id="2967" href="Categories.Category.BinaryProducts.html#841" class="Generalizable">g′</a> <a id="2970" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟩</a> <a id="2972" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2974" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟨</a> <a id="2976" href="Categories.Category.BinaryProducts.html#834" class="Generalizable">f</a> <a id="2978" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2980" href="Categories.Category.BinaryProducts.html#836" class="Generalizable">f′</a> <a id="2983" href="Categories.Object.Product.Core.html#548" class="Function Operator">,</a> <a id="2985" href="Categories.Category.BinaryProducts.html#841" class="Generalizable">g′</a> <a id="2988" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟩</a>
  <a id="2992" href="Categories.Category.BinaryProducts.html#2939" class="Function">first∘⟨⟩</a> <a id="3001" class="Symbol">=</a> <a id="3003" href="Categories.Object.Product.Morphisms.html#4629" class="Function Operator">[</a> <a id="3005" href="Categories.Category.BinaryProducts.html#952" class="Field">product</a> <a id="3013" href="Categories.Object.Product.Morphisms.html#4629" class="Function Operator">⇒</a> <a id="3015" href="Categories.Category.BinaryProducts.html#952" class="Field">product</a> <a id="3023" href="Categories.Object.Product.Morphisms.html#4629" class="Function Operator">]×id∘⟨⟩</a>

  <a id="BinaryProducts.second∘⟨⟩"></a><a id="3034" href="Categories.Category.BinaryProducts.html#3034" class="Function">second∘⟨⟩</a> <a id="3044" class="Symbol">:</a> <a id="3046" href="Categories.Category.BinaryProducts.html#2206" class="Function">second</a> <a id="3053" href="Categories.Category.BinaryProducts.html#839" class="Generalizable">g</a> <a id="3055" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3057" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟨</a> <a id="3059" href="Categories.Category.BinaryProducts.html#836" class="Generalizable">f′</a> <a id="3062" href="Categories.Object.Product.Core.html#548" class="Function Operator">,</a> <a id="3064" href="Categories.Category.BinaryProducts.html#841" class="Generalizable">g′</a> <a id="3067" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟩</a> <a id="3069" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="3071" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟨</a> <a id="3073" href="Categories.Category.BinaryProducts.html#836" class="Generalizable">f′</a> <a id="3076" href="Categories.Object.Product.Core.html#548" class="Function Operator">,</a> <a id="3078" href="Categories.Category.BinaryProducts.html#839" class="Generalizable">g</a> <a id="3080" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3082" href="Categories.Category.BinaryProducts.html#841" class="Generalizable">g′</a> <a id="3085" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟩</a>
  <a id="3089" href="Categories.Category.BinaryProducts.html#3034" class="Function">second∘⟨⟩</a> <a id="3099" class="Symbol">=</a> <a id="3101" href="Categories.Object.Product.Morphisms.html#5032" class="Function Operator">[</a> <a id="3103" href="Categories.Category.BinaryProducts.html#952" class="Field">product</a> <a id="3111" href="Categories.Object.Product.Morphisms.html#5032" class="Function Operator">⇒</a> <a id="3113" href="Categories.Category.BinaryProducts.html#952" class="Field">product</a> <a id="3121" href="Categories.Object.Product.Morphisms.html#5032" class="Function Operator">]id×∘⟨⟩</a>

  <a id="BinaryProducts.×₁∘×₁"></a><a id="3132" href="Categories.Category.BinaryProducts.html#3132" class="Function">×₁∘×₁</a> <a id="3138" class="Symbol">:</a> <a id="3140" class="Symbol">(</a><a id="3141" href="Categories.Category.BinaryProducts.html#834" class="Generalizable">f</a> <a id="3143" href="Categories.Category.BinaryProducts.html#1299" class="Function Operator">×₁</a> <a id="3146" href="Categories.Category.BinaryProducts.html#839" class="Generalizable">g</a><a id="3147" class="Symbol">)</a> <a id="3149" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3151" class="Symbol">(</a><a id="3152" href="Categories.Category.BinaryProducts.html#836" class="Generalizable">f′</a> <a id="3155" href="Categories.Category.BinaryProducts.html#1299" class="Function Operator">×₁</a> <a id="3158" href="Categories.Category.BinaryProducts.html#841" class="Generalizable">g′</a><a id="3160" class="Symbol">)</a> <a id="3162" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="3164" class="Symbol">(</a><a id="3165" href="Categories.Category.BinaryProducts.html#834" class="Generalizable">f</a> <a id="3167" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3169" href="Categories.Category.BinaryProducts.html#836" class="Generalizable">f′</a><a id="3171" class="Symbol">)</a> <a id="3173" href="Categories.Category.BinaryProducts.html#1299" class="Function Operator">×₁</a> <a id="3176" class="Symbol">(</a><a id="3177" href="Categories.Category.BinaryProducts.html#839" class="Generalizable">g</a> <a id="3179" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3181" href="Categories.Category.BinaryProducts.html#841" class="Generalizable">g′</a><a id="3183" class="Symbol">)</a>
  <a id="3187" href="Categories.Category.BinaryProducts.html#3132" class="Function">×₁∘×₁</a> <a id="3193" class="Symbol">=</a> <a id="3195" href="Categories.Object.Product.Morphisms.html#3043" class="Function Operator">[</a> <a id="3197" href="Categories.Category.BinaryProducts.html#952" class="Field">product</a> <a id="3205" href="Categories.Object.Product.Morphisms.html#3043" class="Function Operator">⇒</a> <a id="3207" href="Categories.Category.BinaryProducts.html#952" class="Field">product</a> <a id="3215" href="Categories.Object.Product.Morphisms.html#3043" class="Function Operator">⇒</a> <a id="3217" href="Categories.Category.BinaryProducts.html#952" class="Field">product</a> <a id="3225" href="Categories.Object.Product.Morphisms.html#3043" class="Function Operator">]×∘×</a>

  <a id="BinaryProducts.first∘×₁"></a><a id="3233" href="Categories.Category.BinaryProducts.html#3233" class="Function">first∘×₁</a> <a id="3242" class="Symbol">:</a> <a id="3244" href="Categories.Category.BinaryProducts.html#2153" class="Function">first</a> <a id="3250" href="Categories.Category.BinaryProducts.html#834" class="Generalizable">f</a> <a id="3252" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3254" class="Symbol">(</a><a id="3255" href="Categories.Category.BinaryProducts.html#836" class="Generalizable">f′</a> <a id="3258" href="Categories.Category.BinaryProducts.html#1299" class="Function Operator">×₁</a> <a id="3261" href="Categories.Category.BinaryProducts.html#841" class="Generalizable">g′</a><a id="3263" class="Symbol">)</a> <a id="3265" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="3267" class="Symbol">(</a><a id="3268" href="Categories.Category.BinaryProducts.html#834" class="Generalizable">f</a> <a id="3270" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3272" href="Categories.Category.BinaryProducts.html#836" class="Generalizable">f′</a> <a id="3275" href="Categories.Category.BinaryProducts.html#1299" class="Function Operator">×₁</a> <a id="3278" href="Categories.Category.BinaryProducts.html#841" class="Generalizable">g′</a><a id="3280" class="Symbol">)</a>
  <a id="3284" href="Categories.Category.BinaryProducts.html#3233" class="Function">first∘×₁</a> <a id="3293" class="Symbol">=</a> <a id="3295" href="Categories.Category.BinaryProducts.html#3132" class="Function">×₁∘×₁</a> <a id="3301" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="3303" href="Categories.Category.BinaryProducts.html#2759" class="Function">×₁-cong₂</a> <a id="3312" href="Relation.Binary.Structures.html#1641" class="Function">Equiv.refl</a> <a id="3323" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a>

  <a id="BinaryProducts.second∘×₁"></a><a id="3336" href="Categories.Category.BinaryProducts.html#3336" class="Function">second∘×₁</a> <a id="3346" class="Symbol">:</a> <a id="3348" href="Categories.Category.BinaryProducts.html#2206" class="Function">second</a> <a id="3355" href="Categories.Category.BinaryProducts.html#839" class="Generalizable">g</a> <a id="3357" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3359" class="Symbol">(</a><a id="3360" href="Categories.Category.BinaryProducts.html#836" class="Generalizable">f′</a> <a id="3363" href="Categories.Category.BinaryProducts.html#1299" class="Function Operator">×₁</a> <a id="3366" href="Categories.Category.BinaryProducts.html#841" class="Generalizable">g′</a><a id="3368" class="Symbol">)</a> <a id="3370" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="3372" class="Symbol">(</a><a id="3373" href="Categories.Category.BinaryProducts.html#836" class="Generalizable">f′</a> <a id="3376" href="Categories.Category.BinaryProducts.html#1299" class="Function Operator">×₁</a> <a id="3379" href="Categories.Category.BinaryProducts.html#839" class="Generalizable">g</a> <a id="3381" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3383" href="Categories.Category.BinaryProducts.html#841" class="Generalizable">g′</a><a id="3385" class="Symbol">)</a>
  <a id="3389" href="Categories.Category.BinaryProducts.html#3336" class="Function">second∘×₁</a> <a id="3399" class="Symbol">=</a> <a id="3401" href="Categories.Category.BinaryProducts.html#3132" class="Function">×₁∘×₁</a> <a id="3407" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="3409" href="Categories.Category.BinaryProducts.html#2759" class="Function">×₁-cong₂</a> <a id="3418" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a> <a id="3428" href="Relation.Binary.Structures.html#1641" class="Function">Equiv.refl</a>

  <a id="BinaryProducts.⟨⟩∘"></a><a id="3442" href="Categories.Category.BinaryProducts.html#3442" class="Function">⟨⟩∘</a> <a id="3446" class="Symbol">:</a> <a id="3448" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟨</a> <a id="3450" href="Categories.Category.BinaryProducts.html#834" class="Generalizable">f</a> <a id="3452" href="Categories.Object.Product.Core.html#548" class="Function Operator">,</a> <a id="3454" href="Categories.Category.BinaryProducts.html#839" class="Generalizable">g</a> <a id="3456" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟩</a> <a id="3458" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3460" href="Categories.Category.BinaryProducts.html#844" class="Generalizable">h</a> <a id="3462" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="3464" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟨</a> <a id="3466" href="Categories.Category.BinaryProducts.html#834" class="Generalizable">f</a> <a id="3468" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3470" href="Categories.Category.BinaryProducts.html#844" class="Generalizable">h</a> <a id="3472" href="Categories.Object.Product.Core.html#548" class="Function Operator">,</a> <a id="3474" href="Categories.Category.BinaryProducts.html#839" class="Generalizable">g</a> <a id="3476" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3478" href="Categories.Category.BinaryProducts.html#844" class="Generalizable">h</a> <a id="3480" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟩</a>
  <a id="3484" href="Categories.Category.BinaryProducts.html#3442" class="Function">⟨⟩∘</a> <a id="3488" class="Symbol">=</a> <a id="3490" href="Categories.Object.Product.Morphisms.html#2635" class="Function Operator">[</a> <a id="3492" href="Categories.Category.BinaryProducts.html#952" class="Field">product</a> <a id="3500" href="Categories.Object.Product.Morphisms.html#2635" class="Function Operator">]⟨⟩∘</a>

  <a id="BinaryProducts.first∘first"></a><a id="3508" href="Categories.Category.BinaryProducts.html#3508" class="Function">first∘first</a> <a id="3520" class="Symbol">:</a> <a id="3522" class="Symbol">∀</a> <a id="3524" class="Symbol">{</a><a id="3525" href="Categories.Category.BinaryProducts.html#3525" class="Bound">C</a><a id="3526" class="Symbol">}</a> <a id="3528" class="Symbol">→</a> <a id="3530" href="Categories.Category.BinaryProducts.html#2153" class="Function">first</a> <a id="3536" class="Symbol">{</a><a id="3537" class="Argument">C</a> <a id="3539" class="Symbol">=</a> <a id="3541" href="Categories.Category.BinaryProducts.html#3525" class="Bound">C</a><a id="3542" class="Symbol">}</a> <a id="3544" href="Categories.Category.BinaryProducts.html#834" class="Generalizable">f</a> <a id="3546" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3548" href="Categories.Category.BinaryProducts.html#2153" class="Function">first</a> <a id="3554" href="Categories.Category.BinaryProducts.html#839" class="Generalizable">g</a> <a id="3556" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="3558" href="Categories.Category.BinaryProducts.html#2153" class="Function">first</a> <a id="3564" class="Symbol">(</a><a id="3565" href="Categories.Category.BinaryProducts.html#834" class="Generalizable">f</a> <a id="3567" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3569" href="Categories.Category.BinaryProducts.html#839" class="Generalizable">g</a><a id="3570" class="Symbol">)</a>
  <a id="3574" href="Categories.Category.BinaryProducts.html#3508" class="Function">first∘first</a> <a id="3586" class="Symbol">=</a> <a id="3588" href="Categories.Object.Product.Morphisms.html#5438" class="Function Operator">[</a> <a id="3590" href="Categories.Category.BinaryProducts.html#952" class="Field">product</a> <a id="3598" href="Categories.Object.Product.Morphisms.html#5438" class="Function Operator">⇒</a> <a id="3600" href="Categories.Category.BinaryProducts.html#952" class="Field">product</a> <a id="3608" href="Categories.Object.Product.Morphisms.html#5438" class="Function Operator">⇒</a> <a id="3610" href="Categories.Category.BinaryProducts.html#952" class="Field">product</a> <a id="3618" href="Categories.Object.Product.Morphisms.html#5438" class="Function Operator">]×id∘×id</a>

  <a id="BinaryProducts.second∘second"></a><a id="3630" href="Categories.Category.BinaryProducts.html#3630" class="Function">second∘second</a> <a id="3644" class="Symbol">:</a> <a id="3646" class="Symbol">∀</a> <a id="3648" class="Symbol">{</a><a id="3649" href="Categories.Category.BinaryProducts.html#3649" class="Bound">A</a><a id="3650" class="Symbol">}</a> <a id="3652" class="Symbol">→</a> <a id="3654" href="Categories.Category.BinaryProducts.html#2206" class="Function">second</a> <a id="3661" class="Symbol">{</a><a id="3662" class="Argument">A</a> <a id="3664" class="Symbol">=</a> <a id="3666" href="Categories.Category.BinaryProducts.html#3649" class="Bound">A</a><a id="3667" class="Symbol">}</a> <a id="3669" href="Categories.Category.BinaryProducts.html#834" class="Generalizable">f</a> <a id="3671" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3673" href="Categories.Category.BinaryProducts.html#2206" class="Function">second</a> <a id="3680" href="Categories.Category.BinaryProducts.html#839" class="Generalizable">g</a> <a id="3682" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="3684" href="Categories.Category.BinaryProducts.html#2206" class="Function">second</a> <a id="3691" class="Symbol">(</a><a id="3692" href="Categories.Category.BinaryProducts.html#834" class="Generalizable">f</a> <a id="3694" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3696" href="Categories.Category.BinaryProducts.html#839" class="Generalizable">g</a><a id="3697" class="Symbol">)</a>
  <a id="3701" href="Categories.Category.BinaryProducts.html#3630" class="Function">second∘second</a> <a id="3715" class="Symbol">=</a> <a id="3717" href="Categories.Object.Product.Morphisms.html#5842" class="Function Operator">[</a> <a id="3719" href="Categories.Category.BinaryProducts.html#952" class="Field">product</a> <a id="3727" href="Categories.Object.Product.Morphisms.html#5842" class="Function Operator">⇒</a> <a id="3729" href="Categories.Category.BinaryProducts.html#952" class="Field">product</a> <a id="3737" href="Categories.Object.Product.Morphisms.html#5842" class="Function Operator">⇒</a> <a id="3739" href="Categories.Category.BinaryProducts.html#952" class="Field">product</a> <a id="3747" href="Categories.Object.Product.Morphisms.html#5842" class="Function Operator">]id×∘id×</a>

  <a id="BinaryProducts.first∘second"></a><a id="3759" href="Categories.Category.BinaryProducts.html#3759" class="Function">first∘second</a> <a id="3772" class="Symbol">:</a> <a id="3774" href="Categories.Category.BinaryProducts.html#2153" class="Function">first</a> <a id="3780" href="Categories.Category.BinaryProducts.html#834" class="Generalizable">f</a> <a id="3782" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3784" href="Categories.Category.BinaryProducts.html#2206" class="Function">second</a> <a id="3791" href="Categories.Category.BinaryProducts.html#839" class="Generalizable">g</a> <a id="3793" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="3795" href="Categories.Category.BinaryProducts.html#834" class="Generalizable">f</a> <a id="3797" href="Categories.Category.BinaryProducts.html#1299" class="Function Operator">×₁</a> <a id="3800" href="Categories.Category.BinaryProducts.html#839" class="Generalizable">g</a>
  <a id="3804" href="Categories.Category.BinaryProducts.html#3759" class="Function">first∘second</a> <a id="3817" class="Symbol">{</a><a id="3818" class="Argument">f</a> <a id="3820" class="Symbol">=</a> <a id="3822" href="Categories.Category.BinaryProducts.html#3822" class="Bound">f</a><a id="3823" class="Symbol">}</a> <a id="3825" class="Symbol">{</a><a id="3826" class="Argument">g</a> <a id="3828" class="Symbol">=</a> <a id="3830" href="Categories.Category.BinaryProducts.html#3830" class="Bound">g</a><a id="3831" class="Symbol">}</a> <a id="3833" class="Symbol">=</a> <a id="3835" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="3845" href="Categories.Category.BinaryProducts.html#2153" class="Function">first</a> <a id="3851" href="Categories.Category.BinaryProducts.html#3822" class="Bound">f</a> <a id="3853" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3855" href="Categories.Category.BinaryProducts.html#2206" class="Function">second</a> <a id="3862" href="Categories.Category.BinaryProducts.html#3830" class="Bound">g</a>       <a id="3870" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3873" href="Categories.Category.BinaryProducts.html#2939" class="Function">first∘⟨⟩</a> <a id="3882" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="3888" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟨</a> <a id="3890" href="Categories.Category.BinaryProducts.html#3822" class="Bound">f</a> <a id="3892" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3894" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="3897" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3899" href="Categories.Object.Product.Core.html#508" class="Function">π₁</a> <a id="3902" href="Categories.Object.Product.Core.html#548" class="Function Operator">,</a> <a id="3904" href="Categories.Category.BinaryProducts.html#3830" class="Bound">g</a> <a id="3906" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3908" href="Categories.Object.Product.Core.html#528" class="Function">π₂</a> <a id="3911" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟩</a> <a id="3913" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3916" href="Categories.Category.BinaryProducts.html#1714" class="Function">⟨⟩-congʳ</a> <a id="3925" class="Symbol">(</a><a id="3926" href="Categories.Category.Core.html#1706" class="Function">∘-resp-≈ʳ</a> <a id="3936" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a><a id="3945" class="Symbol">)</a> <a id="3947" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="3953" href="Categories.Category.BinaryProducts.html#3822" class="Bound">f</a> <a id="3955" href="Categories.Category.BinaryProducts.html#1299" class="Function Operator">×₁</a> <a id="3958" href="Categories.Category.BinaryProducts.html#3830" class="Bound">g</a>                   <a id="3978" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="BinaryProducts.second∘first"></a><a id="3983" href="Categories.Category.BinaryProducts.html#3983" class="Function">second∘first</a> <a id="3996" class="Symbol">:</a> <a id="3998" href="Categories.Category.BinaryProducts.html#2206" class="Function">second</a> <a id="4005" href="Categories.Category.BinaryProducts.html#834" class="Generalizable">f</a> <a id="4007" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4009" href="Categories.Category.BinaryProducts.html#2153" class="Function">first</a> <a id="4015" href="Categories.Category.BinaryProducts.html#839" class="Generalizable">g</a> <a id="4017" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="4019" href="Categories.Category.BinaryProducts.html#839" class="Generalizable">g</a> <a id="4021" href="Categories.Category.BinaryProducts.html#1299" class="Function Operator">×₁</a> <a id="4024" href="Categories.Category.BinaryProducts.html#834" class="Generalizable">f</a>
  <a id="4028" href="Categories.Category.BinaryProducts.html#3983" class="Function">second∘first</a> <a id="4041" class="Symbol">{</a><a id="4042" class="Argument">f</a> <a id="4044" class="Symbol">=</a> <a id="4046" href="Categories.Category.BinaryProducts.html#4046" class="Bound">f</a><a id="4047" class="Symbol">}</a> <a id="4049" class="Symbol">{</a><a id="4050" class="Argument">g</a> <a id="4052" class="Symbol">=</a> <a id="4054" href="Categories.Category.BinaryProducts.html#4054" class="Bound">g</a><a id="4055" class="Symbol">}</a> <a id="4057" class="Symbol">=</a> <a id="4059" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="4069" href="Categories.Category.BinaryProducts.html#2206" class="Function">second</a> <a id="4076" href="Categories.Category.BinaryProducts.html#4046" class="Bound">f</a> <a id="4078" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4080" href="Categories.Category.BinaryProducts.html#2153" class="Function">first</a> <a id="4086" href="Categories.Category.BinaryProducts.html#4054" class="Bound">g</a>       <a id="4094" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4097" href="Categories.Category.BinaryProducts.html#3034" class="Function">second∘⟨⟩</a> <a id="4107" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="4113" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟨</a> <a id="4115" href="Categories.Category.BinaryProducts.html#4054" class="Bound">g</a> <a id="4117" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4119" href="Categories.Object.Product.Core.html#508" class="Function">π₁</a> <a id="4122" href="Categories.Object.Product.Core.html#548" class="Function Operator">,</a> <a id="4124" href="Categories.Category.BinaryProducts.html#4046" class="Bound">f</a> <a id="4126" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4128" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="4131" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4133" href="Categories.Object.Product.Core.html#528" class="Function">π₂</a> <a id="4136" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟩</a> <a id="4138" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4141" href="Categories.Category.BinaryProducts.html#1799" class="Function">⟨⟩-congˡ</a> <a id="4150" class="Symbol">(</a><a id="4151" href="Categories.Category.Core.html#1706" class="Function">∘-resp-≈ʳ</a> <a id="4161" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a><a id="4170" class="Symbol">)</a> <a id="4172" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="4178" href="Categories.Category.BinaryProducts.html#4054" class="Bound">g</a> <a id="4180" href="Categories.Category.BinaryProducts.html#1299" class="Function Operator">×₁</a> <a id="4183" href="Categories.Category.BinaryProducts.html#4046" class="Bound">f</a>                   <a id="4203" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="BinaryProducts.first↔second"></a><a id="4208" href="Categories.Category.BinaryProducts.html#4208" class="Function">first↔second</a> <a id="4221" class="Symbol">:</a> <a id="4223" href="Categories.Category.BinaryProducts.html#2153" class="Function">first</a> <a id="4229" href="Categories.Category.BinaryProducts.html#834" class="Generalizable">f</a> <a id="4231" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4233" href="Categories.Category.BinaryProducts.html#2206" class="Function">second</a> <a id="4240" href="Categories.Category.BinaryProducts.html#839" class="Generalizable">g</a> <a id="4242" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="4244" href="Categories.Category.BinaryProducts.html#2206" class="Function">second</a> <a id="4251" href="Categories.Category.BinaryProducts.html#839" class="Generalizable">g</a> <a id="4253" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4255" href="Categories.Category.BinaryProducts.html#2153" class="Function">first</a> <a id="4261" href="Categories.Category.BinaryProducts.html#834" class="Generalizable">f</a>
  <a id="4265" href="Categories.Category.BinaryProducts.html#4208" class="Function">first↔second</a> <a id="4278" class="Symbol">=</a> <a id="4280" href="Categories.Object.Product.Morphisms.html#6240" class="Function Operator">[</a> <a id="4282" href="Categories.Category.BinaryProducts.html#952" class="Field">product</a> <a id="4290" href="Categories.Object.Product.Morphisms.html#6240" class="Function Operator">⇒</a> <a id="4292" href="Categories.Category.BinaryProducts.html#952" class="Field">product</a> <a id="4300" href="Categories.Object.Product.Morphisms.html#6240" class="Function Operator">,</a> <a id="4302" href="Categories.Category.BinaryProducts.html#952" class="Field">product</a> <a id="4310" href="Categories.Object.Product.Morphisms.html#6240" class="Function Operator">⇒</a> <a id="4312" href="Categories.Category.BinaryProducts.html#952" class="Field">product</a> <a id="4320" href="Categories.Object.Product.Morphisms.html#6240" class="Function Operator">]first↔second</a>

  <a id="BinaryProducts.firstid"></a><a id="4337" href="Categories.Category.BinaryProducts.html#4337" class="Function">firstid</a> <a id="4345" class="Symbol">:</a> <a id="4347" class="Symbol">∀</a> <a id="4349" class="Symbol">{</a><a id="4350" href="Categories.Category.BinaryProducts.html#4350" class="Bound">f</a> <a id="4352" class="Symbol">:</a> <a id="4354" href="Categories.Category.BinaryProducts.html#810" class="Generalizable">A</a> <a id="4356" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="4358" href="Categories.Category.BinaryProducts.html#810" class="Generalizable">A</a><a id="4359" class="Symbol">}</a> <a id="4361" class="Symbol">(</a><a id="4362" href="Categories.Category.BinaryProducts.html#4362" class="Bound">g</a> <a id="4364" class="Symbol">:</a> <a id="4366" href="Categories.Category.BinaryProducts.html#810" class="Generalizable">A</a> <a id="4368" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="4370" href="Categories.Category.BinaryProducts.html#814" class="Generalizable">C</a><a id="4371" class="Symbol">)</a> <a id="4373" class="Symbol">→</a> <a id="4375" href="Categories.Category.BinaryProducts.html#2153" class="Function">first</a> <a id="4381" class="Symbol">{</a><a id="4382" class="Argument">C</a> <a id="4384" class="Symbol">=</a> <a id="4386" href="Categories.Category.BinaryProducts.html#814" class="Generalizable">C</a><a id="4387" class="Symbol">}</a> <a id="4389" href="Categories.Category.BinaryProducts.html#4350" class="Bound">f</a> <a id="4391" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="4393" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="4396" class="Symbol">→</a> <a id="4398" href="Categories.Category.BinaryProducts.html#4350" class="Bound">f</a> <a id="4400" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="4402" href="Categories.Category.Core.html#630" class="Field">id</a>
  <a id="4407" href="Categories.Category.BinaryProducts.html#4337" class="Function">firstid</a> <a id="4415" class="Symbol">{</a><a id="4416" class="Argument">f</a> <a id="4418" class="Symbol">=</a> <a id="4420" href="Categories.Category.BinaryProducts.html#4420" class="Bound">f</a><a id="4421" class="Symbol">}</a> <a id="4423" href="Categories.Category.BinaryProducts.html#4423" class="Bound">g</a> <a id="4425" href="Categories.Category.BinaryProducts.html#4425" class="Bound">eq</a> <a id="4428" class="Symbol">=</a> <a id="4430" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="4440" href="Categories.Category.BinaryProducts.html#4420" class="Bound">f</a>                    <a id="4461" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">≈˘⟨</a> <a id="4465" href="Categories.Morphism.Reasoning.Core.html#4341" class="Function">elimʳ</a> <a id="4471" href="Categories.Object.Product.Core.html#585" class="Function">project₁</a> <a id="4480" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">⟩</a>
    <a id="4486" href="Categories.Category.BinaryProducts.html#4420" class="Bound">f</a> <a id="4488" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4490" href="Categories.Object.Product.Core.html#508" class="Function">π₁</a> <a id="4493" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4495" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟨</a> <a id="4497" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="4500" href="Categories.Object.Product.Core.html#548" class="Function Operator">,</a> <a id="4502" href="Categories.Category.BinaryProducts.html#4423" class="Bound">g</a> <a id="4504" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟩</a>  <a id="4507" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4510" href="Categories.Morphism.Reasoning.Core.html#3168" class="Function">pullˡ</a> <a id="4516" href="Categories.Category.BinaryProducts.html#4601" class="Function">fπ₁≈π₁</a> <a id="4523" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="4529" href="Categories.Object.Product.Core.html#508" class="Function">π₁</a> <a id="4532" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4534" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟨</a> <a id="4536" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="4539" href="Categories.Object.Product.Core.html#548" class="Function Operator">,</a> <a id="4541" href="Categories.Category.BinaryProducts.html#4423" class="Bound">g</a> <a id="4543" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟩</a>      <a id="4550" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4553" href="Categories.Object.Product.Core.html#585" class="Function">project₁</a> <a id="4562" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="4568" href="Categories.Category.Core.html#630" class="Field">id</a>                   <a id="4589" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
    <a id="4595" class="Keyword">where</a> <a id="4601" href="Categories.Category.BinaryProducts.html#4601" class="Function">fπ₁≈π₁</a> <a id="4608" class="Symbol">=</a> <a id="4610" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
            <a id="4628" href="Categories.Category.BinaryProducts.html#4420" class="Bound">f</a> <a id="4630" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4632" href="Categories.Object.Product.Core.html#508" class="Function">π₁</a>       <a id="4641" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">≈˘⟨</a> <a id="4645" href="Categories.Object.Product.Core.html#585" class="Function">project₁</a> <a id="4654" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">⟩</a>
            <a id="4668" href="Categories.Object.Product.Core.html#508" class="Function">π₁</a> <a id="4671" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4673" href="Categories.Category.BinaryProducts.html#2153" class="Function">first</a> <a id="4679" href="Categories.Category.BinaryProducts.html#4420" class="Bound">f</a> <a id="4681" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4684" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="4692" href="Categories.Category.BinaryProducts.html#4425" class="Bound">eq</a> <a id="4695" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
            <a id="4709" href="Categories.Object.Product.Core.html#508" class="Function">π₁</a> <a id="4712" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4714" href="Categories.Category.Core.html#630" class="Field">id</a>      <a id="4722" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4725" href="Categories.Category.Core.html#1145" class="Field">identityʳ</a> <a id="4735" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
            <a id="4749" href="Categories.Object.Product.Core.html#508" class="Function">π₁</a>           <a id="4762" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="BinaryProducts.swap∘⟨⟩"></a><a id="4767" href="Categories.Category.BinaryProducts.html#4767" class="Function">swap∘⟨⟩</a> <a id="4775" class="Symbol">:</a> <a id="4777" href="Categories.Category.BinaryProducts.html#1884" class="Function">swap</a> <a id="4782" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4784" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟨</a> <a id="4786" href="Categories.Category.BinaryProducts.html#834" class="Generalizable">f</a> <a id="4788" href="Categories.Object.Product.Core.html#548" class="Function Operator">,</a> <a id="4790" href="Categories.Category.BinaryProducts.html#839" class="Generalizable">g</a> <a id="4792" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟩</a> <a id="4794" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="4796" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟨</a> <a id="4798" href="Categories.Category.BinaryProducts.html#839" class="Generalizable">g</a> <a id="4800" href="Categories.Object.Product.Core.html#548" class="Function Operator">,</a> <a id="4802" href="Categories.Category.BinaryProducts.html#834" class="Generalizable">f</a> <a id="4804" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟩</a>
  <a id="4808" href="Categories.Category.BinaryProducts.html#4767" class="Function">swap∘⟨⟩</a> <a id="4816" class="Symbol">{</a><a id="4817" class="Argument">f</a> <a id="4819" class="Symbol">=</a> <a id="4821" href="Categories.Category.BinaryProducts.html#4821" class="Bound">f</a><a id="4822" class="Symbol">}</a> <a id="4824" class="Symbol">{</a><a id="4825" class="Argument">g</a> <a id="4827" class="Symbol">=</a> <a id="4829" href="Categories.Category.BinaryProducts.html#4829" class="Bound">g</a><a id="4830" class="Symbol">}</a> <a id="4832" class="Symbol">=</a> <a id="4834" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="4844" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟨</a> <a id="4846" href="Categories.Object.Product.Core.html#528" class="Function">π₂</a> <a id="4849" href="Categories.Object.Product.Core.html#548" class="Function Operator">,</a> <a id="4851" href="Categories.Object.Product.Core.html#508" class="Function">π₁</a> <a id="4854" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟩</a> <a id="4856" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4858" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟨</a> <a id="4860" href="Categories.Category.BinaryProducts.html#4821" class="Bound">f</a> <a id="4862" href="Categories.Object.Product.Core.html#548" class="Function Operator">,</a> <a id="4864" href="Categories.Category.BinaryProducts.html#4829" class="Bound">g</a> <a id="4866" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟩</a>             <a id="4880" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4883" href="Categories.Category.BinaryProducts.html#3442" class="Function">⟨⟩∘</a> <a id="4887" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="4893" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟨</a> <a id="4895" href="Categories.Object.Product.Core.html#528" class="Function">π₂</a> <a id="4898" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4900" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟨</a> <a id="4902" href="Categories.Category.BinaryProducts.html#4821" class="Bound">f</a> <a id="4904" href="Categories.Object.Product.Core.html#548" class="Function Operator">,</a> <a id="4906" href="Categories.Category.BinaryProducts.html#4829" class="Bound">g</a> <a id="4908" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟩</a> <a id="4910" href="Categories.Object.Product.Core.html#548" class="Function Operator">,</a> <a id="4912" href="Categories.Object.Product.Core.html#508" class="Function">π₁</a> <a id="4915" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4917" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟨</a> <a id="4919" href="Categories.Category.BinaryProducts.html#4821" class="Bound">f</a> <a id="4921" href="Categories.Object.Product.Core.html#548" class="Function Operator">,</a> <a id="4923" href="Categories.Category.BinaryProducts.html#4829" class="Bound">g</a> <a id="4925" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟩</a> <a id="4927" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟩</a> <a id="4929" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4932" href="Categories.Object.Product.Core.html#836" class="Function">⟨⟩-cong₂</a> <a id="4941" href="Categories.Object.Product.Core.html#619" class="Function">project₂</a> <a id="4950" href="Categories.Object.Product.Core.html#585" class="Function">project₁</a> <a id="4959" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="4965" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟨</a> <a id="4967" href="Categories.Category.BinaryProducts.html#4829" class="Bound">g</a> <a id="4969" href="Categories.Object.Product.Core.html#548" class="Function Operator">,</a> <a id="4971" href="Categories.Category.BinaryProducts.html#4821" class="Bound">f</a> <a id="4973" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟩</a>                           <a id="5001" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="BinaryProducts.swap∘×₁"></a><a id="5006" href="Categories.Category.BinaryProducts.html#5006" class="Function">swap∘×₁</a> <a id="5014" class="Symbol">:</a> <a id="5016" href="Categories.Category.BinaryProducts.html#1884" class="Function">swap</a> <a id="5021" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5023" class="Symbol">(</a><a id="5024" href="Categories.Category.BinaryProducts.html#834" class="Generalizable">f</a> <a id="5026" href="Categories.Category.BinaryProducts.html#1299" class="Function Operator">×₁</a> <a id="5029" href="Categories.Category.BinaryProducts.html#839" class="Generalizable">g</a><a id="5030" class="Symbol">)</a> <a id="5032" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="5034" class="Symbol">(</a><a id="5035" href="Categories.Category.BinaryProducts.html#839" class="Generalizable">g</a> <a id="5037" href="Categories.Category.BinaryProducts.html#1299" class="Function Operator">×₁</a> <a id="5040" href="Categories.Category.BinaryProducts.html#834" class="Generalizable">f</a><a id="5041" class="Symbol">)</a> <a id="5043" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5045" href="Categories.Category.BinaryProducts.html#1884" class="Function">swap</a>
  <a id="5052" href="Categories.Category.BinaryProducts.html#5006" class="Function">swap∘×₁</a> <a id="5060" class="Symbol">{</a><a id="5061" class="Argument">f</a> <a id="5063" class="Symbol">=</a> <a id="5065" href="Categories.Category.BinaryProducts.html#5065" class="Bound">f</a><a id="5066" class="Symbol">}</a> <a id="5068" class="Symbol">{</a><a id="5069" class="Argument">g</a> <a id="5071" class="Symbol">=</a> <a id="5073" href="Categories.Category.BinaryProducts.html#5073" class="Bound">g</a><a id="5074" class="Symbol">}</a> <a id="5076" class="Symbol">=</a> <a id="5078" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="5088" href="Categories.Category.BinaryProducts.html#1884" class="Function">swap</a> <a id="5093" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5095" class="Symbol">(</a><a id="5096" href="Categories.Category.BinaryProducts.html#5065" class="Bound">f</a> <a id="5098" href="Categories.Category.BinaryProducts.html#1299" class="Function Operator">×₁</a> <a id="5101" href="Categories.Category.BinaryProducts.html#5073" class="Bound">g</a><a id="5102" class="Symbol">)</a>      <a id="5109" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5112" href="Categories.Category.BinaryProducts.html#4767" class="Function">swap∘⟨⟩</a> <a id="5120" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="5126" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟨</a> <a id="5128" href="Categories.Category.BinaryProducts.html#5073" class="Bound">g</a> <a id="5130" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5132" href="Categories.Object.Product.Core.html#528" class="Function">π₂</a> <a id="5135" href="Categories.Object.Product.Core.html#548" class="Function Operator">,</a> <a id="5137" href="Categories.Category.BinaryProducts.html#5065" class="Bound">f</a> <a id="5139" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5141" href="Categories.Object.Product.Core.html#508" class="Function">π₁</a> <a id="5144" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟩</a>  <a id="5147" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">≈˘⟨</a> <a id="5151" href="Categories.Category.BinaryProducts.html#2847" class="Function">×₁∘⟨⟩</a> <a id="5157" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">⟩</a>
    <a id="5163" class="Symbol">(</a><a id="5164" href="Categories.Category.BinaryProducts.html#5073" class="Bound">g</a> <a id="5166" href="Categories.Category.BinaryProducts.html#1299" class="Function Operator">×₁</a> <a id="5169" href="Categories.Category.BinaryProducts.html#5065" class="Bound">f</a><a id="5170" class="Symbol">)</a> <a id="5172" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5174" href="Categories.Category.BinaryProducts.html#1884" class="Function">swap</a>      <a id="5184" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="BinaryProducts.swap∘swap"></a><a id="5189" href="Categories.Category.BinaryProducts.html#5189" class="Function">swap∘swap</a> <a id="5199" class="Symbol">:</a> <a id="5201" class="Symbol">(</a><a id="5202" href="Categories.Category.BinaryProducts.html#1884" class="Function">swap</a> <a id="5207" class="Symbol">{</a><a id="5208" href="Categories.Category.BinaryProducts.html#810" class="Generalizable">A</a><a id="5209" class="Symbol">}{</a><a id="5211" href="Categories.Category.BinaryProducts.html#812" class="Generalizable">B</a><a id="5212" class="Symbol">})</a> <a id="5215" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5217" class="Symbol">(</a><a id="5218" href="Categories.Category.BinaryProducts.html#1884" class="Function">swap</a> <a id="5223" class="Symbol">{</a><a id="5224" href="Categories.Category.BinaryProducts.html#812" class="Generalizable">B</a><a id="5225" class="Symbol">}{</a><a id="5227" href="Categories.Category.BinaryProducts.html#810" class="Generalizable">A</a><a id="5228" class="Symbol">})</a> <a id="5231" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="5233" href="Categories.Category.Core.html#630" class="Field">id</a>
  <a id="5238" href="Categories.Category.BinaryProducts.html#5189" class="Function">swap∘swap</a> <a id="5248" class="Symbol">=</a> <a id="5250" href="Relation.Binary.Structures.html#1693" class="Function">Equiv.trans</a> <a id="5262" href="Categories.Category.BinaryProducts.html#4767" class="Function">swap∘⟨⟩</a> <a id="5270" href="Categories.Object.Product.Core.html#779" class="Function">η</a>

  <a id="BinaryProducts.swap-epi"></a><a id="5275" href="Categories.Category.BinaryProducts.html#5275" class="Function">swap-epi</a> <a id="5284" class="Symbol">:</a> <a id="5286" href="Categories.Morphism.html#1097" class="Function">Epi</a> <a id="5290" class="Symbol">(</a><a id="5291" href="Categories.Category.BinaryProducts.html#1884" class="Function">swap</a> <a id="5296" class="Symbol">{</a><a id="5297" href="Categories.Category.BinaryProducts.html#810" class="Generalizable">A</a><a id="5298" class="Symbol">}</a> <a id="5300" class="Symbol">{</a><a id="5301" href="Categories.Category.BinaryProducts.html#812" class="Generalizable">B</a><a id="5302" class="Symbol">})</a>
  <a id="5307" href="Categories.Category.BinaryProducts.html#5275" class="Function">swap-epi</a> <a id="5316" href="Categories.Category.BinaryProducts.html#5316" class="Bound">f</a> <a id="5318" href="Categories.Category.BinaryProducts.html#5318" class="Bound">g</a> <a id="5320" href="Categories.Category.BinaryProducts.html#5320" class="Bound">eq</a> <a id="5323" class="Symbol">=</a> <a id="5325" class="Symbol">(</a><a id="5326" href="Categories.Morphism.Reasoning.Core.html#4454" class="Function">introʳ</a> <a id="5333" href="Categories.Category.BinaryProducts.html#5189" class="Function">swap∘swap</a><a id="5342" class="Symbol">)</a> <a id="5344" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="5346" class="Symbol">(</a><a id="5347" href="Categories.Morphism.Reasoning.Core.html#3168" class="Function">pullˡ</a> <a id="5353" href="Categories.Category.BinaryProducts.html#5320" class="Bound">eq</a><a id="5355" class="Symbol">)</a> <a id="5357" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="5359" class="Symbol">(</a><a id="5360" href="Categories.Morphism.Reasoning.Core.html#8689" class="Function">cancelʳ</a> <a id="5368" href="Categories.Category.BinaryProducts.html#5189" class="Function">swap∘swap</a><a id="5377" class="Symbol">)</a>

  <a id="BinaryProducts.swap-mono"></a><a id="5382" href="Categories.Category.BinaryProducts.html#5382" class="Function">swap-mono</a> <a id="5392" class="Symbol">:</a> <a id="5394" href="Categories.Morphism.html#551" class="Function">Mono</a> <a id="5399" class="Symbol">(</a><a id="5400" href="Categories.Category.BinaryProducts.html#1884" class="Function">swap</a> <a id="5405" class="Symbol">{</a><a id="5406" href="Categories.Category.BinaryProducts.html#810" class="Generalizable">A</a><a id="5407" class="Symbol">}</a> <a id="5409" class="Symbol">{</a><a id="5410" href="Categories.Category.BinaryProducts.html#812" class="Generalizable">B</a><a id="5411" class="Symbol">})</a>
  <a id="5416" href="Categories.Category.BinaryProducts.html#5382" class="Function">swap-mono</a> <a id="5426" href="Categories.Category.BinaryProducts.html#5426" class="Bound">f</a> <a id="5428" href="Categories.Category.BinaryProducts.html#5428" class="Bound">g</a> <a id="5430" href="Categories.Category.BinaryProducts.html#5430" class="Bound">eq</a> <a id="5433" class="Symbol">=</a> <a id="5435" class="Symbol">(</a><a id="5436" href="Categories.Morphism.Reasoning.Core.html#4618" class="Function">introˡ</a> <a id="5443" href="Categories.Category.BinaryProducts.html#5189" class="Function">swap∘swap</a><a id="5452" class="Symbol">)</a> <a id="5454" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="5456" class="Symbol">(</a><a id="5457" href="Categories.Morphism.Reasoning.Core.html#3034" class="Function">pullʳ</a> <a id="5463" href="Categories.Category.BinaryProducts.html#5430" class="Bound">eq</a><a id="5465" class="Symbol">)</a> <a id="5467" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="5469" class="Symbol">(</a><a id="5470" href="Categories.Morphism.Reasoning.Core.html#8875" class="Function">cancelˡ</a> <a id="5478" href="Categories.Category.BinaryProducts.html#5189" class="Function">swap∘swap</a><a id="5487" class="Symbol">)</a>

  <a id="BinaryProducts.assocʳ∘⟨⟩"></a><a id="5492" href="Categories.Category.BinaryProducts.html#5492" class="Function">assocʳ∘⟨⟩</a> <a id="5502" class="Symbol">:</a> <a id="5504" href="Categories.Category.BinaryProducts.html#1440" class="Function">assocʳ</a> <a id="5511" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5513" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟨</a> <a id="5515" href="Categories.Category.BinaryProducts.html#834" class="Generalizable">f</a> <a id="5517" href="Categories.Object.Product.Core.html#548" class="Function Operator">,</a> <a id="5519" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟨</a> <a id="5521" href="Categories.Category.BinaryProducts.html#839" class="Generalizable">g</a> <a id="5523" href="Categories.Object.Product.Core.html#548" class="Function Operator">,</a> <a id="5525" href="Categories.Category.BinaryProducts.html#844" class="Generalizable">h</a> <a id="5527" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟩</a> <a id="5529" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟩</a> <a id="5531" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="5533" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟨</a> <a id="5535" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟨</a> <a id="5537" href="Categories.Category.BinaryProducts.html#834" class="Generalizable">f</a> <a id="5539" href="Categories.Object.Product.Core.html#548" class="Function Operator">,</a> <a id="5541" href="Categories.Category.BinaryProducts.html#839" class="Generalizable">g</a> <a id="5543" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟩</a> <a id="5545" href="Categories.Object.Product.Core.html#548" class="Function Operator">,</a> <a id="5547" href="Categories.Category.BinaryProducts.html#844" class="Generalizable">h</a> <a id="5549" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟩</a>
  <a id="5553" href="Categories.Category.BinaryProducts.html#5492" class="Function">assocʳ∘⟨⟩</a> <a id="5563" class="Symbol">{</a><a id="5564" class="Argument">f</a> <a id="5566" class="Symbol">=</a> <a id="5568" href="Categories.Category.BinaryProducts.html#5568" class="Bound">f</a><a id="5569" class="Symbol">}</a> <a id="5571" class="Symbol">{</a><a id="5572" class="Argument">g</a> <a id="5574" class="Symbol">=</a> <a id="5576" href="Categories.Category.BinaryProducts.html#5576" class="Bound">g</a><a id="5577" class="Symbol">}</a> <a id="5579" class="Symbol">{</a><a id="5580" class="Argument">h</a> <a id="5582" class="Symbol">=</a> <a id="5584" href="Categories.Category.BinaryProducts.html#5584" class="Bound">h</a><a id="5585" class="Symbol">}</a> <a id="5587" class="Symbol">=</a> <a id="5589" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="5599" href="Categories.Category.BinaryProducts.html#1440" class="Function">assocʳ</a> <a id="5606" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5608" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟨</a> <a id="5610" href="Categories.Category.BinaryProducts.html#5568" class="Bound">f</a> <a id="5612" href="Categories.Object.Product.Core.html#548" class="Function Operator">,</a> <a id="5614" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟨</a> <a id="5616" href="Categories.Category.BinaryProducts.html#5576" class="Bound">g</a> <a id="5618" href="Categories.Object.Product.Core.html#548" class="Function Operator">,</a> <a id="5620" href="Categories.Category.BinaryProducts.html#5584" class="Bound">h</a> <a id="5622" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟩</a> <a id="5624" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟩</a> <a id="5626" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5629" href="Categories.Category.BinaryProducts.html#3442" class="Function">⟨⟩∘</a> <a id="5633" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="5639" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟨</a> <a id="5641" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟨</a> <a id="5643" href="Categories.Object.Product.Core.html#508" class="Function">π₁</a> <a id="5646" href="Categories.Object.Product.Core.html#548" class="Function Operator">,</a> <a id="5648" href="Categories.Object.Product.Core.html#508" class="Function">π₁</a> <a id="5651" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5653" href="Categories.Object.Product.Core.html#528" class="Function">π₂</a> <a id="5656" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟩</a> <a id="5658" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5660" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟨</a> <a id="5662" href="Categories.Category.BinaryProducts.html#5568" class="Bound">f</a> <a id="5664" href="Categories.Object.Product.Core.html#548" class="Function Operator">,</a> <a id="5666" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟨</a> <a id="5668" href="Categories.Category.BinaryProducts.html#5576" class="Bound">g</a> <a id="5670" href="Categories.Object.Product.Core.html#548" class="Function Operator">,</a> <a id="5672" href="Categories.Category.BinaryProducts.html#5584" class="Bound">h</a> <a id="5674" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟩</a> <a id="5676" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟩</a>
    <a id="5682" href="Categories.Object.Product.Core.html#548" class="Function Operator">,</a> <a id="5684" class="Symbol">(</a><a id="5685" href="Categories.Object.Product.Core.html#528" class="Function">π₂</a> <a id="5688" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5690" href="Categories.Object.Product.Core.html#528" class="Function">π₂</a><a id="5692" class="Symbol">)</a> <a id="5694" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5696" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟨</a> <a id="5698" href="Categories.Category.BinaryProducts.html#5568" class="Bound">f</a> <a id="5700" href="Categories.Object.Product.Core.html#548" class="Function Operator">,</a> <a id="5702" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟨</a> <a id="5704" href="Categories.Category.BinaryProducts.html#5576" class="Bound">g</a> <a id="5706" href="Categories.Object.Product.Core.html#548" class="Function Operator">,</a> <a id="5708" href="Categories.Category.BinaryProducts.html#5584" class="Bound">h</a> <a id="5710" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟩</a> <a id="5712" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟩</a>
    <a id="5718" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟩</a>                          <a id="5745" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5748" href="Categories.Object.Product.Core.html#836" class="Function">⟨⟩-cong₂</a> <a id="5757" href="Categories.Category.BinaryProducts.html#3442" class="Function">⟨⟩∘</a> <a id="5761" class="Symbol">(</a><a id="5762" href="Categories.Morphism.Reasoning.Core.html#3034" class="Function">pullʳ</a> <a id="5768" href="Categories.Object.Product.Core.html#619" class="Function">project₂</a><a id="5776" class="Symbol">)</a> <a id="5778" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="5784" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟨</a> <a id="5786" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟨</a> <a id="5788" href="Categories.Object.Product.Core.html#508" class="Function">π₁</a>        <a id="5798" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5800" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟨</a> <a id="5802" href="Categories.Category.BinaryProducts.html#5568" class="Bound">f</a> <a id="5804" href="Categories.Object.Product.Core.html#548" class="Function Operator">,</a> <a id="5806" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟨</a> <a id="5808" href="Categories.Category.BinaryProducts.html#5576" class="Bound">g</a> <a id="5810" href="Categories.Object.Product.Core.html#548" class="Function Operator">,</a> <a id="5812" href="Categories.Category.BinaryProducts.html#5584" class="Bound">h</a> <a id="5814" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟩</a> <a id="5816" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟩</a>
      <a id="5824" href="Categories.Object.Product.Core.html#548" class="Function Operator">,</a> <a id="5826" class="Symbol">(</a><a id="5827" href="Categories.Object.Product.Core.html#508" class="Function">π₁</a> <a id="5830" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5832" href="Categories.Object.Product.Core.html#528" class="Function">π₂</a><a id="5834" class="Symbol">)</a> <a id="5836" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5838" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟨</a> <a id="5840" href="Categories.Category.BinaryProducts.html#5568" class="Bound">f</a> <a id="5842" href="Categories.Object.Product.Core.html#548" class="Function Operator">,</a> <a id="5844" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟨</a> <a id="5846" href="Categories.Category.BinaryProducts.html#5576" class="Bound">g</a> <a id="5848" href="Categories.Object.Product.Core.html#548" class="Function Operator">,</a> <a id="5850" href="Categories.Category.BinaryProducts.html#5584" class="Bound">h</a> <a id="5852" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟩</a> <a id="5854" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟩</a>
      <a id="5862" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟩</a>
    <a id="5868" href="Categories.Object.Product.Core.html#548" class="Function Operator">,</a> <a id="5870" href="Categories.Object.Product.Core.html#528" class="Function">π₂</a> <a id="5873" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5875" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟨</a> <a id="5877" href="Categories.Category.BinaryProducts.html#5576" class="Bound">g</a> <a id="5879" href="Categories.Object.Product.Core.html#548" class="Function Operator">,</a> <a id="5881" href="Categories.Category.BinaryProducts.html#5584" class="Bound">h</a> <a id="5883" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟩</a>
    <a id="5889" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟩</a>                          <a id="5916" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5919" href="Categories.Object.Product.Core.html#836" class="Function">⟨⟩-cong₂</a> <a id="5928" class="Symbol">(</a><a id="5929" href="Categories.Object.Product.Core.html#836" class="Function">⟨⟩-cong₂</a> <a id="5938" href="Categories.Object.Product.Core.html#585" class="Function">project₁</a>
                                                     <a id="6000" class="Symbol">(</a><a id="6001" href="Categories.Morphism.Reasoning.Core.html#3034" class="Function">pullʳ</a> <a id="6007" href="Categories.Object.Product.Core.html#619" class="Function">project₂</a> <a id="6016" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="6018" href="Categories.Object.Product.Core.html#585" class="Function">project₁</a><a id="6026" class="Symbol">))</a>
                                           <a id="6072" href="Categories.Object.Product.Core.html#619" class="Function">project₂</a> <a id="6081" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="6087" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟨</a> <a id="6089" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟨</a> <a id="6091" href="Categories.Category.BinaryProducts.html#5568" class="Bound">f</a> <a id="6093" href="Categories.Object.Product.Core.html#548" class="Function Operator">,</a> <a id="6095" href="Categories.Category.BinaryProducts.html#5576" class="Bound">g</a> <a id="6097" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟩</a> <a id="6099" href="Categories.Object.Product.Core.html#548" class="Function Operator">,</a> <a id="6101" href="Categories.Category.BinaryProducts.html#5584" class="Bound">h</a> <a id="6103" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟩</a>          <a id="6114" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="BinaryProducts.assocˡ∘⟨⟩"></a><a id="6119" href="Categories.Category.BinaryProducts.html#6119" class="Function">assocˡ∘⟨⟩</a> <a id="6129" class="Symbol">:</a> <a id="6131" href="Categories.Category.BinaryProducts.html#1378" class="Function">assocˡ</a> <a id="6138" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6140" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟨</a> <a id="6142" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟨</a> <a id="6144" href="Categories.Category.BinaryProducts.html#834" class="Generalizable">f</a> <a id="6146" href="Categories.Object.Product.Core.html#548" class="Function Operator">,</a> <a id="6148" href="Categories.Category.BinaryProducts.html#839" class="Generalizable">g</a> <a id="6150" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟩</a> <a id="6152" href="Categories.Object.Product.Core.html#548" class="Function Operator">,</a> <a id="6154" href="Categories.Category.BinaryProducts.html#844" class="Generalizable">h</a> <a id="6156" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟩</a> <a id="6158" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="6160" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟨</a> <a id="6162" href="Categories.Category.BinaryProducts.html#834" class="Generalizable">f</a> <a id="6164" href="Categories.Object.Product.Core.html#548" class="Function Operator">,</a> <a id="6166" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟨</a> <a id="6168" href="Categories.Category.BinaryProducts.html#839" class="Generalizable">g</a> <a id="6170" href="Categories.Object.Product.Core.html#548" class="Function Operator">,</a> <a id="6172" href="Categories.Category.BinaryProducts.html#844" class="Generalizable">h</a> <a id="6174" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟩</a> <a id="6176" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟩</a>
  <a id="6180" href="Categories.Category.BinaryProducts.html#6119" class="Function">assocˡ∘⟨⟩</a> <a id="6190" class="Symbol">{</a><a id="6191" class="Argument">f</a> <a id="6193" class="Symbol">=</a> <a id="6195" href="Categories.Category.BinaryProducts.html#6195" class="Bound">f</a><a id="6196" class="Symbol">}</a> <a id="6198" class="Symbol">{</a><a id="6199" class="Argument">g</a> <a id="6201" class="Symbol">=</a> <a id="6203" href="Categories.Category.BinaryProducts.html#6203" class="Bound">g</a><a id="6204" class="Symbol">}</a> <a id="6206" class="Symbol">{</a><a id="6207" class="Argument">h</a> <a id="6209" class="Symbol">=</a> <a id="6211" href="Categories.Category.BinaryProducts.html#6211" class="Bound">h</a><a id="6212" class="Symbol">}</a> <a id="6214" class="Symbol">=</a> <a id="6216" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="6226" href="Categories.Category.BinaryProducts.html#1378" class="Function">assocˡ</a> <a id="6233" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6235" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟨</a> <a id="6237" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟨</a> <a id="6239" href="Categories.Category.BinaryProducts.html#6195" class="Bound">f</a> <a id="6241" href="Categories.Object.Product.Core.html#548" class="Function Operator">,</a> <a id="6243" href="Categories.Category.BinaryProducts.html#6203" class="Bound">g</a> <a id="6245" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟩</a> <a id="6247" href="Categories.Object.Product.Core.html#548" class="Function Operator">,</a> <a id="6249" href="Categories.Category.BinaryProducts.html#6211" class="Bound">h</a> <a id="6251" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟩</a>          <a id="6262" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">≈˘⟨</a> <a id="6266" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="6274" href="Categories.Category.BinaryProducts.html#5492" class="Function">assocʳ∘⟨⟩</a> <a id="6284" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">⟩</a>
    <a id="6290" href="Categories.Category.BinaryProducts.html#1378" class="Function">assocˡ</a> <a id="6297" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6299" href="Categories.Category.BinaryProducts.html#1440" class="Function">assocʳ</a> <a id="6306" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6308" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟨</a> <a id="6310" href="Categories.Category.BinaryProducts.html#6195" class="Bound">f</a> <a id="6312" href="Categories.Object.Product.Core.html#548" class="Function Operator">,</a> <a id="6314" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟨</a> <a id="6316" href="Categories.Category.BinaryProducts.html#6203" class="Bound">g</a> <a id="6318" href="Categories.Object.Product.Core.html#548" class="Function Operator">,</a> <a id="6320" href="Categories.Category.BinaryProducts.html#6211" class="Bound">h</a> <a id="6322" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟩</a> <a id="6324" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟩</a> <a id="6326" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="6329" href="Categories.Morphism.Reasoning.Core.html#8875" class="Function">cancelˡ</a> <a id="6337" href="Categories.Category.BinaryProducts.html#1609" class="Function">assocˡ∘assocʳ</a> <a id="6351" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="6357" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟨</a> <a id="6359" href="Categories.Category.BinaryProducts.html#6195" class="Bound">f</a> <a id="6361" href="Categories.Object.Product.Core.html#548" class="Function Operator">,</a> <a id="6363" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟨</a> <a id="6365" href="Categories.Category.BinaryProducts.html#6203" class="Bound">g</a> <a id="6367" href="Categories.Object.Product.Core.html#548" class="Function Operator">,</a> <a id="6369" href="Categories.Category.BinaryProducts.html#6211" class="Bound">h</a> <a id="6371" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟩</a> <a id="6373" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟩</a>                   <a id="6393" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="BinaryProducts.assocʳ∘×₁"></a><a id="6398" href="Categories.Category.BinaryProducts.html#6398" class="Function">assocʳ∘×₁</a> <a id="6408" class="Symbol">:</a> <a id="6410" href="Categories.Category.BinaryProducts.html#1440" class="Function">assocʳ</a> <a id="6417" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6419" class="Symbol">(</a><a id="6420" href="Categories.Category.BinaryProducts.html#834" class="Generalizable">f</a> <a id="6422" href="Categories.Category.BinaryProducts.html#1299" class="Function Operator">×₁</a> <a id="6425" class="Symbol">(</a><a id="6426" href="Categories.Category.BinaryProducts.html#839" class="Generalizable">g</a> <a id="6428" href="Categories.Category.BinaryProducts.html#1299" class="Function Operator">×₁</a> <a id="6431" href="Categories.Category.BinaryProducts.html#844" class="Generalizable">h</a><a id="6432" class="Symbol">))</a> <a id="6435" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="6437" class="Symbol">((</a><a id="6439" href="Categories.Category.BinaryProducts.html#834" class="Generalizable">f</a> <a id="6441" href="Categories.Category.BinaryProducts.html#1299" class="Function Operator">×₁</a> <a id="6444" href="Categories.Category.BinaryProducts.html#839" class="Generalizable">g</a><a id="6445" class="Symbol">)</a> <a id="6447" href="Categories.Category.BinaryProducts.html#1299" class="Function Operator">×₁</a> <a id="6450" href="Categories.Category.BinaryProducts.html#844" class="Generalizable">h</a><a id="6451" class="Symbol">)</a> <a id="6453" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6455" href="Categories.Category.BinaryProducts.html#1440" class="Function">assocʳ</a>
  <a id="6464" href="Categories.Category.BinaryProducts.html#6398" class="Function">assocʳ∘×₁</a> <a id="6474" class="Symbol">{</a><a id="6475" class="Argument">f</a> <a id="6477" class="Symbol">=</a> <a id="6479" href="Categories.Category.BinaryProducts.html#6479" class="Bound">f</a><a id="6480" class="Symbol">}</a> <a id="6482" class="Symbol">{</a><a id="6483" class="Argument">g</a> <a id="6485" class="Symbol">=</a> <a id="6487" href="Categories.Category.BinaryProducts.html#6487" class="Bound">g</a><a id="6488" class="Symbol">}</a> <a id="6490" class="Symbol">{</a><a id="6491" class="Argument">h</a> <a id="6493" class="Symbol">=</a> <a id="6495" href="Categories.Category.BinaryProducts.html#6495" class="Bound">h</a><a id="6496" class="Symbol">}</a> <a id="6498" class="Symbol">=</a>
    <a id="6504" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
      <a id="6516" href="Categories.Category.BinaryProducts.html#1440" class="Function">assocʳ</a> <a id="6523" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6525" class="Symbol">(</a><a id="6526" href="Categories.Category.BinaryProducts.html#6479" class="Bound">f</a> <a id="6528" href="Categories.Category.BinaryProducts.html#1299" class="Function Operator">×₁</a> <a id="6531" class="Symbol">(</a><a id="6532" href="Categories.Category.BinaryProducts.html#6487" class="Bound">g</a> <a id="6534" href="Categories.Category.BinaryProducts.html#1299" class="Function Operator">×₁</a> <a id="6537" href="Categories.Category.BinaryProducts.html#6495" class="Bound">h</a><a id="6538" class="Symbol">))</a>
    <a id="6545" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="6548" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="6556" href="Categories.Category.BinaryProducts.html#1799" class="Function">⟨⟩-congˡ</a> <a id="6565" href="Categories.Category.BinaryProducts.html#3442" class="Function">⟨⟩∘</a> <a id="6569" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="6577" href="Categories.Category.BinaryProducts.html#1440" class="Function">assocʳ</a> <a id="6584" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6586" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟨</a> <a id="6588" href="Categories.Category.BinaryProducts.html#6479" class="Bound">f</a> <a id="6590" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6592" href="Categories.Object.Product.Core.html#508" class="Function">π₁</a> <a id="6595" href="Categories.Object.Product.Core.html#548" class="Function Operator">,</a> <a id="6597" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟨</a> <a id="6599" class="Symbol">(</a><a id="6600" href="Categories.Category.BinaryProducts.html#6487" class="Bound">g</a> <a id="6602" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6604" href="Categories.Object.Product.Core.html#508" class="Function">π₁</a><a id="6606" class="Symbol">)</a> <a id="6608" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6610" href="Categories.Object.Product.Core.html#528" class="Function">π₂</a> <a id="6613" href="Categories.Object.Product.Core.html#548" class="Function Operator">,</a> <a id="6615" class="Symbol">(</a><a id="6616" href="Categories.Category.BinaryProducts.html#6495" class="Bound">h</a> <a id="6618" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6620" href="Categories.Object.Product.Core.html#528" class="Function">π₂</a><a id="6622" class="Symbol">)</a> <a id="6624" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6626" href="Categories.Object.Product.Core.html#528" class="Function">π₂</a> <a id="6629" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟩</a> <a id="6631" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟩</a>
    <a id="6637" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="6640" href="Categories.Category.BinaryProducts.html#5492" class="Function">assocʳ∘⟨⟩</a> <a id="6650" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="6658" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟨</a> <a id="6660" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟨</a> <a id="6662" href="Categories.Category.BinaryProducts.html#6479" class="Bound">f</a> <a id="6664" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6666" href="Categories.Object.Product.Core.html#508" class="Function">π₁</a> <a id="6669" href="Categories.Object.Product.Core.html#548" class="Function Operator">,</a> <a id="6671" class="Symbol">(</a><a id="6672" href="Categories.Category.BinaryProducts.html#6487" class="Bound">g</a> <a id="6674" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6676" href="Categories.Object.Product.Core.html#508" class="Function">π₁</a><a id="6678" class="Symbol">)</a> <a id="6680" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6682" href="Categories.Object.Product.Core.html#528" class="Function">π₂</a> <a id="6685" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟩</a> <a id="6687" href="Categories.Object.Product.Core.html#548" class="Function Operator">,</a> <a id="6689" class="Symbol">(</a><a id="6690" href="Categories.Category.BinaryProducts.html#6495" class="Bound">h</a> <a id="6692" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6694" href="Categories.Object.Product.Core.html#528" class="Function">π₂</a><a id="6696" class="Symbol">)</a> <a id="6698" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6700" href="Categories.Object.Product.Core.html#528" class="Function">π₂</a> <a id="6703" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟩</a>
    <a id="6709" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="6712" href="Categories.Object.Product.Core.html#836" class="Function">⟨⟩-cong₂</a> <a id="6721" class="Symbol">(</a><a id="6722" href="Categories.Category.BinaryProducts.html#1799" class="Function">⟨⟩-congˡ</a> <a id="6731" href="Categories.Category.Core.html#715" class="Field">assoc</a><a id="6736" class="Symbol">)</a> <a id="6738" href="Categories.Category.Core.html#715" class="Field">assoc</a> <a id="6744" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="6752" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟨</a> <a id="6754" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟨</a> <a id="6756" href="Categories.Category.BinaryProducts.html#6479" class="Bound">f</a> <a id="6758" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6760" href="Categories.Object.Product.Core.html#508" class="Function">π₁</a> <a id="6763" href="Categories.Object.Product.Core.html#548" class="Function Operator">,</a> <a id="6765" href="Categories.Category.BinaryProducts.html#6487" class="Bound">g</a> <a id="6767" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6769" href="Categories.Object.Product.Core.html#508" class="Function">π₁</a> <a id="6772" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6774" href="Categories.Object.Product.Core.html#528" class="Function">π₂</a> <a id="6777" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟩</a> <a id="6779" href="Categories.Object.Product.Core.html#548" class="Function Operator">,</a> <a id="6781" href="Categories.Category.BinaryProducts.html#6495" class="Bound">h</a> <a id="6783" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6785" href="Categories.Object.Product.Core.html#528" class="Function">π₂</a> <a id="6788" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6790" href="Categories.Object.Product.Core.html#528" class="Function">π₂</a> <a id="6793" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟩</a>
    <a id="6799" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">≈˘⟨</a> <a id="6803" href="Categories.Category.BinaryProducts.html#1714" class="Function">⟨⟩-congʳ</a> <a id="6812" href="Categories.Category.BinaryProducts.html#2847" class="Function">×₁∘⟨⟩</a> <a id="6818" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">⟩</a>
      <a id="6826" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟨</a> <a id="6828" class="Symbol">(</a><a id="6829" href="Categories.Category.BinaryProducts.html#6479" class="Bound">f</a> <a id="6831" href="Categories.Category.BinaryProducts.html#1299" class="Function Operator">×₁</a> <a id="6834" href="Categories.Category.BinaryProducts.html#6487" class="Bound">g</a><a id="6835" class="Symbol">)</a> <a id="6837" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6839" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟨</a> <a id="6841" href="Categories.Object.Product.Core.html#508" class="Function">π₁</a> <a id="6844" href="Categories.Object.Product.Core.html#548" class="Function Operator">,</a> <a id="6846" href="Categories.Object.Product.Core.html#508" class="Function">π₁</a> <a id="6849" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6851" href="Categories.Object.Product.Core.html#528" class="Function">π₂</a> <a id="6854" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟩</a> <a id="6856" href="Categories.Object.Product.Core.html#548" class="Function Operator">,</a> <a id="6858" href="Categories.Category.BinaryProducts.html#6495" class="Bound">h</a> <a id="6860" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6862" href="Categories.Object.Product.Core.html#528" class="Function">π₂</a> <a id="6865" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6867" href="Categories.Object.Product.Core.html#528" class="Function">π₂</a> <a id="6870" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟩</a>
    <a id="6876" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">≈˘⟨</a> <a id="6880" href="Categories.Category.BinaryProducts.html#2847" class="Function">×₁∘⟨⟩</a> <a id="6886" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">⟩</a>
      <a id="6894" class="Symbol">((</a><a id="6896" href="Categories.Category.BinaryProducts.html#6479" class="Bound">f</a> <a id="6898" href="Categories.Category.BinaryProducts.html#1299" class="Function Operator">×₁</a> <a id="6901" href="Categories.Category.BinaryProducts.html#6487" class="Bound">g</a><a id="6902" class="Symbol">)</a> <a id="6904" href="Categories.Category.BinaryProducts.html#1299" class="Function Operator">×₁</a> <a id="6907" href="Categories.Category.BinaryProducts.html#6495" class="Bound">h</a><a id="6908" class="Symbol">)</a> <a id="6910" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6912" href="Categories.Category.BinaryProducts.html#1440" class="Function">assocʳ</a>
    <a id="6923" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="BinaryProducts.assocˡ∘×₁"></a><a id="6928" href="Categories.Category.BinaryProducts.html#6928" class="Function">assocˡ∘×₁</a> <a id="6938" class="Symbol">:</a> <a id="6940" href="Categories.Category.BinaryProducts.html#1378" class="Function">assocˡ</a> <a id="6947" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6949" class="Symbol">((</a><a id="6951" href="Categories.Category.BinaryProducts.html#834" class="Generalizable">f</a> <a id="6953" href="Categories.Category.BinaryProducts.html#1299" class="Function Operator">×₁</a> <a id="6956" href="Categories.Category.BinaryProducts.html#839" class="Generalizable">g</a><a id="6957" class="Symbol">)</a> <a id="6959" href="Categories.Category.BinaryProducts.html#1299" class="Function Operator">×₁</a> <a id="6962" href="Categories.Category.BinaryProducts.html#844" class="Generalizable">h</a><a id="6963" class="Symbol">)</a> <a id="6965" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="6967" class="Symbol">(</a><a id="6968" href="Categories.Category.BinaryProducts.html#834" class="Generalizable">f</a> <a id="6970" href="Categories.Category.BinaryProducts.html#1299" class="Function Operator">×₁</a> <a id="6973" class="Symbol">(</a><a id="6974" href="Categories.Category.BinaryProducts.html#839" class="Generalizable">g</a> <a id="6976" href="Categories.Category.BinaryProducts.html#1299" class="Function Operator">×₁</a> <a id="6979" href="Categories.Category.BinaryProducts.html#844" class="Generalizable">h</a><a id="6980" class="Symbol">))</a> <a id="6983" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6985" href="Categories.Category.BinaryProducts.html#1378" class="Function">assocˡ</a>
  <a id="6994" href="Categories.Category.BinaryProducts.html#6928" class="Function">assocˡ∘×₁</a> <a id="7004" class="Symbol">{</a><a id="7005" class="Argument">f</a> <a id="7007" class="Symbol">=</a> <a id="7009" href="Categories.Category.BinaryProducts.html#7009" class="Bound">f</a><a id="7010" class="Symbol">}</a> <a id="7012" class="Symbol">{</a><a id="7013" class="Argument">g</a> <a id="7015" class="Symbol">=</a> <a id="7017" href="Categories.Category.BinaryProducts.html#7017" class="Bound">g</a><a id="7018" class="Symbol">}</a> <a id="7020" class="Symbol">{</a><a id="7021" class="Argument">h</a> <a id="7023" class="Symbol">=</a> <a id="7025" href="Categories.Category.BinaryProducts.html#7025" class="Bound">h</a><a id="7026" class="Symbol">}</a> <a id="7028" class="Symbol">=</a>
    <a id="7034" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
      <a id="7046" href="Categories.Category.BinaryProducts.html#1378" class="Function">assocˡ</a> <a id="7053" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7055" class="Symbol">((</a><a id="7057" href="Categories.Category.BinaryProducts.html#7009" class="Bound">f</a> <a id="7059" href="Categories.Category.BinaryProducts.html#1299" class="Function Operator">×₁</a> <a id="7062" href="Categories.Category.BinaryProducts.html#7017" class="Bound">g</a><a id="7063" class="Symbol">)</a> <a id="7065" href="Categories.Category.BinaryProducts.html#1299" class="Function Operator">×₁</a> <a id="7068" href="Categories.Category.BinaryProducts.html#7025" class="Bound">h</a><a id="7069" class="Symbol">)</a>
    <a id="7075" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="7078" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="7086" href="Categories.Category.BinaryProducts.html#1714" class="Function">⟨⟩-congʳ</a> <a id="7095" href="Categories.Category.BinaryProducts.html#3442" class="Function">⟨⟩∘</a> <a id="7099" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="7107" href="Categories.Category.BinaryProducts.html#1378" class="Function">assocˡ</a> <a id="7114" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7116" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟨</a> <a id="7118" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟨</a> <a id="7120" class="Symbol">(</a><a id="7121" href="Categories.Category.BinaryProducts.html#7009" class="Bound">f</a> <a id="7123" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7125" href="Categories.Object.Product.Core.html#508" class="Function">π₁</a><a id="7127" class="Symbol">)</a> <a id="7129" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7131" href="Categories.Object.Product.Core.html#508" class="Function">π₁</a> <a id="7134" href="Categories.Object.Product.Core.html#548" class="Function Operator">,</a> <a id="7136" class="Symbol">(</a><a id="7137" href="Categories.Category.BinaryProducts.html#7017" class="Bound">g</a> <a id="7139" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7141" href="Categories.Object.Product.Core.html#528" class="Function">π₂</a><a id="7143" class="Symbol">)</a> <a id="7145" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7147" href="Categories.Object.Product.Core.html#508" class="Function">π₁</a> <a id="7150" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟩</a> <a id="7152" href="Categories.Object.Product.Core.html#548" class="Function Operator">,</a> <a id="7154" href="Categories.Category.BinaryProducts.html#7025" class="Bound">h</a> <a id="7156" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7158" href="Categories.Object.Product.Core.html#528" class="Function">π₂</a> <a id="7161" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟩</a>
    <a id="7167" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="7170" href="Categories.Category.BinaryProducts.html#6119" class="Function">assocˡ∘⟨⟩</a> <a id="7180" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="7188" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟨</a> <a id="7190" class="Symbol">(</a><a id="7191" href="Categories.Category.BinaryProducts.html#7009" class="Bound">f</a> <a id="7193" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7195" href="Categories.Object.Product.Core.html#508" class="Function">π₁</a><a id="7197" class="Symbol">)</a> <a id="7199" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7201" href="Categories.Object.Product.Core.html#508" class="Function">π₁</a> <a id="7204" href="Categories.Object.Product.Core.html#548" class="Function Operator">,</a> <a id="7206" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟨</a> <a id="7208" class="Symbol">(</a><a id="7209" href="Categories.Category.BinaryProducts.html#7017" class="Bound">g</a> <a id="7211" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7213" href="Categories.Object.Product.Core.html#528" class="Function">π₂</a><a id="7215" class="Symbol">)</a> <a id="7217" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7219" href="Categories.Object.Product.Core.html#508" class="Function">π₁</a> <a id="7222" href="Categories.Object.Product.Core.html#548" class="Function Operator">,</a> <a id="7224" href="Categories.Category.BinaryProducts.html#7025" class="Bound">h</a> <a id="7226" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7228" href="Categories.Object.Product.Core.html#528" class="Function">π₂</a> <a id="7231" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟩</a> <a id="7233" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟩</a>
    <a id="7239" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="7242" href="Categories.Object.Product.Core.html#836" class="Function">⟨⟩-cong₂</a> <a id="7251" href="Categories.Category.Core.html#715" class="Field">assoc</a> <a id="7257" class="Symbol">(</a><a id="7258" href="Categories.Category.BinaryProducts.html#1714" class="Function">⟨⟩-congʳ</a> <a id="7267" href="Categories.Category.Core.html#715" class="Field">assoc</a><a id="7272" class="Symbol">)</a> <a id="7274" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="7282" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟨</a> <a id="7284" href="Categories.Category.BinaryProducts.html#7009" class="Bound">f</a> <a id="7286" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7288" href="Categories.Object.Product.Core.html#508" class="Function">π₁</a> <a id="7291" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7293" href="Categories.Object.Product.Core.html#508" class="Function">π₁</a> <a id="7296" href="Categories.Object.Product.Core.html#548" class="Function Operator">,</a> <a id="7298" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟨</a> <a id="7300" href="Categories.Category.BinaryProducts.html#7017" class="Bound">g</a> <a id="7302" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7304" href="Categories.Object.Product.Core.html#528" class="Function">π₂</a> <a id="7307" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7309" href="Categories.Object.Product.Core.html#508" class="Function">π₁</a> <a id="7312" href="Categories.Object.Product.Core.html#548" class="Function Operator">,</a> <a id="7314" href="Categories.Category.BinaryProducts.html#7025" class="Bound">h</a> <a id="7316" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7318" href="Categories.Object.Product.Core.html#528" class="Function">π₂</a> <a id="7321" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟩</a> <a id="7323" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟩</a>
    <a id="7329" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">≈˘⟨</a> <a id="7333" href="Categories.Category.BinaryProducts.html#1799" class="Function">⟨⟩-congˡ</a> <a id="7342" href="Categories.Category.BinaryProducts.html#2847" class="Function">×₁∘⟨⟩</a> <a id="7348" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">⟩</a>
      <a id="7356" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟨</a> <a id="7358" href="Categories.Category.BinaryProducts.html#7009" class="Bound">f</a> <a id="7360" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7362" href="Categories.Object.Product.Core.html#508" class="Function">π₁</a> <a id="7365" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7367" href="Categories.Object.Product.Core.html#508" class="Function">π₁</a> <a id="7370" href="Categories.Object.Product.Core.html#548" class="Function Operator">,</a> <a id="7372" class="Symbol">(</a><a id="7373" href="Categories.Category.BinaryProducts.html#7017" class="Bound">g</a> <a id="7375" href="Categories.Category.BinaryProducts.html#1299" class="Function Operator">×₁</a> <a id="7378" href="Categories.Category.BinaryProducts.html#7025" class="Bound">h</a><a id="7379" class="Symbol">)</a> <a id="7381" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7383" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟨</a> <a id="7385" href="Categories.Object.Product.Core.html#528" class="Function">π₂</a> <a id="7388" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7390" href="Categories.Object.Product.Core.html#508" class="Function">π₁</a> <a id="7393" href="Categories.Object.Product.Core.html#548" class="Function Operator">,</a> <a id="7395" href="Categories.Object.Product.Core.html#528" class="Function">π₂</a> <a id="7398" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟩</a> <a id="7400" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟩</a>
    <a id="7406" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">≈˘⟨</a> <a id="7410" href="Categories.Category.BinaryProducts.html#2847" class="Function">×₁∘⟨⟩</a> <a id="7416" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">⟩</a>
      <a id="7424" class="Symbol">(</a><a id="7425" href="Categories.Category.BinaryProducts.html#7009" class="Bound">f</a> <a id="7427" href="Categories.Category.BinaryProducts.html#1299" class="Function Operator">×₁</a> <a id="7430" class="Symbol">(</a><a id="7431" href="Categories.Category.BinaryProducts.html#7017" class="Bound">g</a> <a id="7433" href="Categories.Category.BinaryProducts.html#1299" class="Function Operator">×₁</a> <a id="7436" href="Categories.Category.BinaryProducts.html#7025" class="Bound">h</a><a id="7437" class="Symbol">))</a> <a id="7440" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7442" href="Categories.Category.BinaryProducts.html#1378" class="Function">assocˡ</a>
    <a id="7453" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="BinaryProducts.Δ"></a><a id="7458" href="Categories.Category.BinaryProducts.html#7458" class="Function">Δ</a> <a id="7460" class="Symbol">:</a> <a id="7462" class="Symbol">∀</a> <a id="7464" class="Symbol">{</a><a id="7465" href="Categories.Category.BinaryProducts.html#7465" class="Bound">C</a><a id="7466" class="Symbol">}</a> <a id="7468" class="Symbol">→</a> <a id="7470" href="Categories.Category.BinaryProducts.html#7465" class="Bound">C</a> <a id="7472" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="7474" href="Categories.Category.BinaryProducts.html#7465" class="Bound">C</a> <a id="7476" href="Categories.Category.BinaryProducts.html#1053" class="Function Operator">×</a> <a id="7478" href="Categories.Category.BinaryProducts.html#7465" class="Bound">C</a>
  <a id="7482" href="Categories.Category.BinaryProducts.html#7458" class="Function">Δ</a> <a id="7484" class="Symbol">{</a><a id="7485" href="Categories.Category.BinaryProducts.html#7485" class="Bound">C</a><a id="7486" class="Symbol">}</a> <a id="7488" class="Symbol">=</a> <a id="7490" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟨</a> <a id="7492" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="7495" class="Symbol">{</a><a id="7496" href="Categories.Category.BinaryProducts.html#7485" class="Bound">C</a><a id="7497" class="Symbol">}</a> <a id="7499" href="Categories.Object.Product.Core.html#548" class="Function Operator">,</a> <a id="7501" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="7504" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟩</a>

  <a id="BinaryProducts.Δ∘"></a><a id="7509" href="Categories.Category.BinaryProducts.html#7509" class="Function">Δ∘</a> <a id="7512" class="Symbol">:</a> <a id="7514" href="Categories.Category.BinaryProducts.html#7458" class="Function">Δ</a> <a id="7516" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7518" href="Categories.Category.BinaryProducts.html#834" class="Generalizable">f</a> <a id="7520" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="7522" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟨</a> <a id="7524" href="Categories.Category.BinaryProducts.html#834" class="Generalizable">f</a> <a id="7526" href="Categories.Object.Product.Core.html#548" class="Function Operator">,</a> <a id="7528" href="Categories.Category.BinaryProducts.html#834" class="Generalizable">f</a> <a id="7530" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟩</a>
  <a id="7534" href="Categories.Category.BinaryProducts.html#7509" class="Function">Δ∘</a> <a id="7537" class="Symbol">{</a><a id="7538" class="Argument">f</a> <a id="7540" class="Symbol">=</a> <a id="7542" href="Categories.Category.BinaryProducts.html#7542" class="Bound">f</a><a id="7543" class="Symbol">}</a> <a id="7545" class="Symbol">=</a> <a id="7547" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="7557" href="Categories.Category.BinaryProducts.html#7458" class="Function">Δ</a> <a id="7559" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7561" href="Categories.Category.BinaryProducts.html#7542" class="Bound">f</a>               <a id="7577" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="7580" href="Categories.Category.BinaryProducts.html#3442" class="Function">⟨⟩∘</a> <a id="7584" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="7590" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟨</a> <a id="7592" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="7595" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7597" href="Categories.Category.BinaryProducts.html#7542" class="Bound">f</a> <a id="7599" href="Categories.Object.Product.Core.html#548" class="Function Operator">,</a> <a id="7601" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="7604" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7606" href="Categories.Category.BinaryProducts.html#7542" class="Bound">f</a> <a id="7608" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟩</a> <a id="7610" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="7613" href="Categories.Object.Product.Core.html#836" class="Function">⟨⟩-cong₂</a> <a id="7622" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a> <a id="7632" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a> <a id="7642" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="7648" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟨</a> <a id="7650" href="Categories.Category.BinaryProducts.html#7542" class="Bound">f</a> <a id="7652" href="Categories.Object.Product.Core.html#548" class="Function Operator">,</a> <a id="7654" href="Categories.Category.BinaryProducts.html#7542" class="Bound">f</a> <a id="7656" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟩</a>           <a id="7668" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="BinaryProducts.×₁∘Δ"></a><a id="7673" href="Categories.Category.BinaryProducts.html#7673" class="Function">×₁∘Δ</a> <a id="7678" class="Symbol">:</a> <a id="7680" class="Symbol">(</a><a id="7681" href="Categories.Category.BinaryProducts.html#834" class="Generalizable">f</a> <a id="7683" href="Categories.Category.BinaryProducts.html#1299" class="Function Operator">×₁</a> <a id="7686" href="Categories.Category.BinaryProducts.html#839" class="Generalizable">g</a><a id="7687" class="Symbol">)</a> <a id="7689" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7691" href="Categories.Category.BinaryProducts.html#7458" class="Function">Δ</a> <a id="7693" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="7695" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟨</a> <a id="7697" href="Categories.Category.BinaryProducts.html#834" class="Generalizable">f</a> <a id="7699" href="Categories.Object.Product.Core.html#548" class="Function Operator">,</a> <a id="7701" href="Categories.Category.BinaryProducts.html#839" class="Generalizable">g</a> <a id="7703" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟩</a>
  <a id="7707" href="Categories.Category.BinaryProducts.html#7673" class="Function">×₁∘Δ</a> <a id="7712" class="Symbol">{</a><a id="7713" class="Argument">f</a> <a id="7715" class="Symbol">=</a> <a id="7717" href="Categories.Category.BinaryProducts.html#7717" class="Bound">f</a><a id="7718" class="Symbol">}</a> <a id="7720" class="Symbol">{</a><a id="7721" class="Argument">g</a> <a id="7723" class="Symbol">=</a> <a id="7725" href="Categories.Category.BinaryProducts.html#7725" class="Bound">g</a><a id="7726" class="Symbol">}</a> <a id="7728" class="Symbol">=</a> <a id="7730" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="7740" class="Symbol">(</a><a id="7741" href="Categories.Category.BinaryProducts.html#7717" class="Bound">f</a> <a id="7743" href="Categories.Category.BinaryProducts.html#1299" class="Function Operator">×₁</a> <a id="7746" href="Categories.Category.BinaryProducts.html#7725" class="Bound">g</a><a id="7747" class="Symbol">)</a> <a id="7749" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7751" href="Categories.Category.BinaryProducts.html#7458" class="Function">Δ</a>        <a id="7760" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="7763" href="Categories.Category.BinaryProducts.html#2847" class="Function">×₁∘⟨⟩</a> <a id="7769" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="7775" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟨</a> <a id="7777" href="Categories.Category.BinaryProducts.html#7717" class="Bound">f</a> <a id="7779" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7781" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="7784" href="Categories.Object.Product.Core.html#548" class="Function Operator">,</a> <a id="7786" href="Categories.Category.BinaryProducts.html#7725" class="Bound">g</a> <a id="7788" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7790" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="7793" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟩</a> <a id="7795" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="7798" href="Categories.Object.Product.Core.html#836" class="Function">⟨⟩-cong₂</a> <a id="7807" href="Categories.Category.Core.html#1145" class="Field">identityʳ</a> <a id="7817" href="Categories.Category.Core.html#1145" class="Field">identityʳ</a> <a id="7827" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="7833" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟨</a> <a id="7835" href="Categories.Category.BinaryProducts.html#7717" class="Bound">f</a> <a id="7837" href="Categories.Object.Product.Core.html#548" class="Function Operator">,</a> <a id="7839" href="Categories.Category.BinaryProducts.html#7725" class="Bound">g</a> <a id="7841" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟩</a>           <a id="7853" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="BinaryProducts.-×-"></a><a id="7858" href="Categories.Category.BinaryProducts.html#7858" class="Function">-×-</a> <a id="7862" class="Symbol">:</a> <a id="7864" href="Categories.Functor.Bifunctor.html#442" class="Function">Bifunctor</a> <a id="7874" href="Categories.Category.BinaryProducts.html#217" class="Bound">𝒞</a> <a id="7876" href="Categories.Category.BinaryProducts.html#217" class="Bound">𝒞</a> <a id="7878" href="Categories.Category.BinaryProducts.html#217" class="Bound">𝒞</a>
  <a id="7882" href="Categories.Category.BinaryProducts.html#7858" class="Function">-×-</a> <a id="7886" class="Symbol">=</a> <a id="7888" class="Keyword">record</a>
    <a id="7899" class="Symbol">{</a> <a id="7901" href="Categories.Functor.Core.html#432" class="Field">F₀</a>           <a id="7914" class="Symbol">=</a> <a id="7916" href="Data.Product.Base.html#3243" class="Function">uncurry</a> <a id="7924" href="Categories.Category.BinaryProducts.html#1053" class="Function Operator">_×_</a>
    <a id="7932" class="Symbol">;</a> <a id="7934" href="Categories.Functor.Core.html#455" class="Field">F₁</a>           <a id="7947" class="Symbol">=</a> <a id="7949" href="Data.Product.Base.html#3243" class="Function">uncurry</a> <a id="7957" href="Categories.Category.BinaryProducts.html#1299" class="Function Operator">_×₁_</a>
    <a id="7966" class="Symbol">;</a> <a id="7968" href="Categories.Functor.Core.html#511" class="Field">identity</a>     <a id="7981" class="Symbol">=</a> <a id="7983" href="Categories.Object.Product.Morphisms.html#1026" class="Function">id×id</a> <a id="7989" href="Categories.Category.BinaryProducts.html#952" class="Field">product</a>
    <a id="8001" class="Symbol">;</a> <a id="8003" href="Categories.Functor.Core.html#565" class="Field">homomorphism</a> <a id="8016" class="Symbol">=</a> <a id="8018" href="Categories.Category.Core.html#2991" class="Function">⟺</a> <a id="8020" href="Categories.Category.BinaryProducts.html#3132" class="Function">×₁∘×₁</a>
    <a id="8030" class="Symbol">;</a> <a id="8032" href="Categories.Functor.Core.html#696" class="Field">F-resp-≈</a>     <a id="8045" class="Symbol">=</a> <a id="8047" href="Data.Product.Base.html#3243" class="Function">uncurry</a> <a id="8055" href="Categories.Object.Product.Morphisms.html#1695" class="Function Operator">[</a> <a id="8057" href="Categories.Category.BinaryProducts.html#952" class="Field">product</a> <a id="8065" href="Categories.Object.Product.Morphisms.html#1695" class="Function Operator">⇒</a> <a id="8067" href="Categories.Category.BinaryProducts.html#952" class="Field">product</a> <a id="8075" href="Categories.Object.Product.Morphisms.html#1695" class="Function Operator">]×-cong₂</a>
    <a id="8088" class="Symbol">}</a>

  <a id="BinaryProducts.-×_"></a><a id="8093" href="Categories.Category.BinaryProducts.html#8093" class="Function Operator">-×_</a> <a id="8097" class="Symbol">:</a> <a id="8099" href="Categories.Category.Core.html#559" class="Field">Obj</a> <a id="8103" class="Symbol">→</a> <a id="8105" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="8113" href="Categories.Category.BinaryProducts.html#217" class="Bound">𝒞</a> <a id="8115" href="Categories.Category.BinaryProducts.html#217" class="Bound">𝒞</a>
  <a id="8119" href="Categories.Category.BinaryProducts.html#8093" class="Function Operator">-×_</a> <a id="8123" class="Symbol">=</a> <a id="8125" href="Categories.Functor.Bifunctor.html#1213" class="Function">appʳ</a> <a id="8130" href="Categories.Category.BinaryProducts.html#7858" class="Function">-×-</a>

  <a id="BinaryProducts._×-"></a><a id="8137" href="Categories.Category.BinaryProducts.html#8137" class="Function Operator">_×-</a> <a id="8141" class="Symbol">:</a> <a id="8143" href="Categories.Category.Core.html#559" class="Field">Obj</a> <a id="8147" class="Symbol">→</a> <a id="8149" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="8157" href="Categories.Category.BinaryProducts.html#217" class="Bound">𝒞</a> <a id="8159" href="Categories.Category.BinaryProducts.html#217" class="Bound">𝒞</a>
  <a id="8163" href="Categories.Category.BinaryProducts.html#8137" class="Function Operator">_×-</a> <a id="8167" class="Symbol">=</a> <a id="8169" href="Categories.Functor.Bifunctor.html#1149" class="Function">appˡ</a> <a id="8174" href="Categories.Category.BinaryProducts.html#7858" class="Function">-×-</a>
</pre></body></html>

==> anc/html/Categories.Category.Cartesian.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Category.Cartesian</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>

<a id="37" class="Keyword">open</a> <a id="42" class="Keyword">import</a> <a id="49" href="Categories.Category.html" class="Module">Categories.Category</a> <a id="69" class="Keyword">using</a> <a id="75" class="Symbol">(</a><a id="76" href="Categories.Category.Core.html#442" class="Record">Category</a><a id="84" class="Symbol">)</a>

<a id="87" class="Comment">-- Defines the following properties of a Category:</a>
<a id="138" class="Comment">-- Cartesian -- a Cartesian category is a category with all products</a>

<a id="208" class="Comment">--  (for the induced Monoidal structure, see Cartesian.Monoidal)</a>

<a id="274" class="Keyword">module</a> <a id="281" href="Categories.Category.Cartesian.html" class="Module">Categories.Category.Cartesian</a> <a id="311" class="Symbol">{</a><a id="312" href="Categories.Category.Cartesian.html#312" class="Bound">o</a> <a id="314" href="Categories.Category.Cartesian.html#314" class="Bound">ℓ</a> <a id="316" href="Categories.Category.Cartesian.html#316" class="Bound">e</a><a id="317" class="Symbol">}</a> <a id="319" class="Symbol">(</a><a id="320" href="Categories.Category.Cartesian.html#320" class="Bound">𝒞</a> <a id="322" class="Symbol">:</a> <a id="324" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="333" href="Categories.Category.Cartesian.html#312" class="Bound">o</a> <a id="335" href="Categories.Category.Cartesian.html#314" class="Bound">ℓ</a> <a id="337" href="Categories.Category.Cartesian.html#316" class="Bound">e</a><a id="338" class="Symbol">)</a> <a id="340" class="Keyword">where</a>

<a id="347" class="Keyword">open</a> <a id="352" class="Keyword">import</a> <a id="359" href="Level.html" class="Module">Level</a> <a id="365" class="Keyword">using</a> <a id="371" class="Symbol">(</a><a id="372" href="Level.html#602" class="Function">levelOfTerm</a><a id="383" class="Symbol">)</a>
<a id="385" class="Keyword">open</a> <a id="390" class="Keyword">import</a> <a id="397" href="Data.Nat.html" class="Module">Data.Nat</a> <a id="406" class="Keyword">using</a> <a id="412" class="Symbol">(</a><a id="413" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="414" class="Symbol">;</a> <a id="416" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="419" class="Symbol">)</a>

<a id="422" class="Keyword">open</a> <a id="427" class="Keyword">import</a> <a id="434" href="Categories.Category.BinaryProducts.html" class="Module">Categories.Category.BinaryProducts</a> <a id="469" href="Categories.Category.Cartesian.html#320" class="Bound">𝒞</a> <a id="471" class="Keyword">using</a> <a id="477" class="Symbol">(</a><a id="478" href="Categories.Category.BinaryProducts.html#864" class="Record">BinaryProducts</a><a id="492" class="Symbol">;</a> <a id="494" class="Keyword">module</a> <a id="501" href="Categories.Category.BinaryProducts.html#864" class="Module">BinaryProducts</a><a id="515" class="Symbol">)</a>
<a id="517" class="Keyword">open</a> <a id="522" class="Keyword">import</a> <a id="529" href="Categories.Object.Terminal.html" class="Module">Categories.Object.Terminal</a> <a id="556" href="Categories.Category.Cartesian.html#320" class="Bound">𝒞</a> <a id="558" class="Keyword">using</a> <a id="564" class="Symbol">(</a><a id="565" href="Categories.Object.Terminal.html#860" class="Record">Terminal</a><a id="573" class="Symbol">)</a>

<a id="576" class="Keyword">private</a>
  <a id="586" class="Keyword">open</a> <a id="591" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="600" href="Categories.Category.Cartesian.html#320" class="Bound">𝒞</a>
  <a id="604" class="Keyword">variable</a>
    <a id="617" href="Categories.Category.Cartesian.html#617" class="Generalizable">A</a> <a id="619" class="Symbol">:</a> <a id="621" href="Categories.Category.Core.html#559" class="Field">Obj</a>

<a id="626" class="Comment">-- Cartesian monoidal category</a>
<a id="657" class="Keyword">record</a> <a id="Cartesian"></a><a id="664" href="Categories.Category.Cartesian.html#664" class="Record">Cartesian</a> <a id="674" class="Symbol">:</a> <a id="676" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="680" class="Symbol">(</a><a id="681" href="Level.html#602" class="Function">levelOfTerm</a> <a id="693" href="Categories.Category.Cartesian.html#320" class="Bound">𝒞</a><a id="694" class="Symbol">)</a> <a id="696" class="Keyword">where</a>
  <a id="704" class="Keyword">field</a>
    <a id="Cartesian.terminal"></a><a id="714" href="Categories.Category.Cartesian.html#714" class="Field">terminal</a> <a id="723" class="Symbol">:</a> <a id="725" href="Categories.Object.Terminal.html#860" class="Record">Terminal</a>
    <a id="Cartesian.products"></a><a id="738" href="Categories.Category.Cartesian.html#738" class="Field">products</a> <a id="747" class="Symbol">:</a> <a id="749" href="Categories.Category.BinaryProducts.html#864" class="Record">BinaryProducts</a>
  
  <a id="769" class="Keyword">open</a> <a id="774" href="Categories.Object.Terminal.html#860" class="Module">Terminal</a> <a id="783" href="Categories.Category.Cartesian.html#714" class="Field">terminal</a> <a id="792" class="Keyword">public</a>
  <a id="801" class="Keyword">open</a> <a id="806" href="Categories.Category.BinaryProducts.html#864" class="Module">BinaryProducts</a> <a id="821" href="Categories.Category.Cartesian.html#738" class="Field">products</a> <a id="830" class="Keyword">public</a>

  <a id="Cartesian.power"></a><a id="840" href="Categories.Category.Cartesian.html#840" class="Function">power</a> <a id="846" class="Symbol">:</a> <a id="848" href="Categories.Category.Core.html#559" class="Field">Obj</a> <a id="852" class="Symbol">→</a> <a id="854" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="856" class="Symbol">→</a> <a id="858" href="Categories.Category.Core.html#559" class="Field">Obj</a>
  <a id="864" href="Categories.Category.Cartesian.html#840" class="Function">power</a> <a id="870" href="Categories.Category.Cartesian.html#870" class="Bound">A</a> <a id="872" class="Number">0</a> <a id="874" class="Symbol">=</a> <a id="876" href="Categories.Object.Terminal.html#905" class="Field">Terminal.⊤</a> <a id="887" href="Categories.Category.Cartesian.html#714" class="Field">terminal</a>
  <a id="898" href="Categories.Category.Cartesian.html#840" class="Function">power</a> <a id="904" href="Categories.Category.Cartesian.html#904" class="Bound">A</a> <a id="906" class="Number">1</a> <a id="908" class="Symbol">=</a> <a id="910" href="Categories.Category.Cartesian.html#904" class="Bound">A</a>
  <a id="914" href="Categories.Category.Cartesian.html#840" class="Function">power</a> <a id="920" href="Categories.Category.Cartesian.html#920" class="Bound">A</a> <a id="922" class="Symbol">(</a><a id="923" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="927" class="Symbol">(</a><a id="928" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="932" href="Categories.Category.Cartesian.html#932" class="Bound">n</a><a id="933" class="Symbol">))</a> <a id="936" class="Symbol">=</a> <a id="938" href="Categories.Category.Cartesian.html#920" class="Bound">A</a> <a id="940" href="Categories.Category.BinaryProducts.html#1053" class="Function Operator">×</a> <a id="942" href="Categories.Category.Cartesian.html#840" class="Function">power</a> <a id="948" href="Categories.Category.Cartesian.html#920" class="Bound">A</a> <a id="950" class="Symbol">(</a><a id="951" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="955" href="Categories.Category.Cartesian.html#932" class="Bound">n</a><a id="956" class="Symbol">)</a>
</pre></body></html>

==> anc/html/Categories.Category.Cocartesian.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Category.Cocartesian</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>

<a id="37" class="Keyword">open</a> <a id="42" class="Keyword">import</a> <a id="49" href="Categories.Category.Core.html" class="Module">Categories.Category.Core</a> <a id="74" class="Keyword">using</a> <a id="80" class="Symbol">(</a><a id="81" href="Categories.Category.Core.html#442" class="Record">Category</a><a id="89" class="Symbol">)</a>

<a id="92" class="Comment">-- Defines the following properties of a Category:</a>
<a id="143" class="Comment">-- Cocartesian -- a Cocartesian category is a category with all coproducts</a>

<a id="219" class="Comment">-- Most of the work is dual to Categories.Category.Cartesian, so the idea</a>
<a id="293" class="Comment">-- in this module is to make use of duality</a>

<a id="338" class="Keyword">module</a> <a id="345" href="Categories.Category.Cocartesian.html" class="Module">Categories.Category.Cocartesian</a> <a id="377" class="Symbol">{</a><a id="378" href="Categories.Category.Cocartesian.html#378" class="Bound">o</a> <a id="380" href="Categories.Category.Cocartesian.html#380" class="Bound">ℓ</a> <a id="382" href="Categories.Category.Cocartesian.html#382" class="Bound">e</a><a id="383" class="Symbol">}</a> <a id="385" class="Symbol">(</a><a id="386" href="Categories.Category.Cocartesian.html#386" class="Bound">𝒞</a> <a id="388" class="Symbol">:</a> <a id="390" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="399" href="Categories.Category.Cocartesian.html#378" class="Bound">o</a> <a id="401" href="Categories.Category.Cocartesian.html#380" class="Bound">ℓ</a> <a id="403" href="Categories.Category.Cocartesian.html#382" class="Bound">e</a><a id="404" class="Symbol">)</a> <a id="406" class="Keyword">where</a>

<a id="413" class="Keyword">open</a> <a id="418" class="Keyword">import</a> <a id="425" href="Level.html" class="Module">Level</a> <a id="431" class="Keyword">using</a> <a id="437" class="Symbol">(</a><a id="438" href="Level.html#602" class="Function">levelOfTerm</a><a id="449" class="Symbol">)</a>
<a id="451" class="Keyword">open</a> <a id="456" class="Keyword">import</a> <a id="463" href="Data.Nat.html" class="Module">Data.Nat</a> <a id="472" class="Keyword">using</a> <a id="478" class="Symbol">(</a><a id="479" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="480" class="Symbol">;</a> <a id="482" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="485" class="Symbol">)</a>


<a id="489" class="Keyword">private</a>
  <a id="499" class="Keyword">module</a> <a id="𝒞"></a><a id="506" href="Categories.Category.Cocartesian.html#506" class="Module">𝒞</a> <a id="508" class="Symbol">=</a> <a id="510" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="519" href="Categories.Category.Cocartesian.html#386" class="Bound">𝒞</a>
  <a id="523" class="Keyword">open</a> <a id="528" href="Categories.Category.Cocartesian.html#506" class="Module">𝒞</a>
  <a id="532" class="Keyword">variable</a>
    <a id="545" href="Categories.Category.Cocartesian.html#545" class="Generalizable">A</a> <a id="547" class="Symbol">:</a> <a id="549" href="Categories.Category.Core.html#559" class="Field">Obj</a>

<a id="554" class="Keyword">open</a> <a id="559" class="Keyword">import</a> <a id="566" href="Categories.Category.BinaryCoproducts.html" class="Module">Categories.Category.BinaryCoproducts</a> <a id="603" href="Categories.Category.Cocartesian.html#386" class="Bound">𝒞</a>
<a id="605" class="Keyword">open</a> <a id="610" class="Keyword">import</a> <a id="617" href="Categories.Category.Cartesian.html" class="Module">Categories.Category.Cartesian</a> <a id="647" href="Categories.Category.Core.html#3118" class="Function">𝒞.op</a>
<a id="652" class="Keyword">open</a> <a id="657" class="Keyword">import</a> <a id="664" href="Categories.Object.Initial.html" class="Module">Categories.Object.Initial</a> <a id="690" href="Categories.Category.Cocartesian.html#386" class="Bound">𝒞</a> <a id="692" class="Keyword">using</a> <a id="698" class="Symbol">(</a><a id="699" href="Categories.Object.Initial.html#760" class="Record">Initial</a><a id="706" class="Symbol">)</a>
<a id="708" class="Keyword">open</a> <a id="713" class="Keyword">import</a> <a id="720" href="Categories.Object.Duality.html" class="Module">Categories.Object.Duality</a> <a id="746" href="Categories.Category.Cocartesian.html#386" class="Bound">𝒞</a>

<a id="749" class="Keyword">record</a> <a id="Cocartesian"></a><a id="756" href="Categories.Category.Cocartesian.html#756" class="Record">Cocartesian</a> <a id="768" class="Symbol">:</a> <a id="770" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="774" class="Symbol">(</a><a id="775" href="Level.html#602" class="Function">levelOfTerm</a> <a id="787" href="Categories.Category.Cocartesian.html#386" class="Bound">𝒞</a><a id="788" class="Symbol">)</a> <a id="790" class="Keyword">where</a>
  <a id="798" class="Keyword">field</a>
    <a id="Cocartesian.initial"></a><a id="808" href="Categories.Category.Cocartesian.html#808" class="Field">initial</a>    <a id="819" class="Symbol">:</a> <a id="821" href="Categories.Object.Initial.html#760" class="Record">Initial</a>
    <a id="Cocartesian.coproducts"></a><a id="833" href="Categories.Category.Cocartesian.html#833" class="Field">coproducts</a> <a id="844" class="Symbol">:</a> <a id="846" href="Categories.Category.BinaryCoproducts.html#854" class="Record">BinaryCoproducts</a>

  <a id="866" class="Keyword">open</a> <a id="871" href="Categories.Object.Initial.html#760" class="Module">Initial</a> <a id="879" href="Categories.Category.Cocartesian.html#808" class="Field">initial</a> <a id="887" class="Keyword">public</a>
  <a id="896" class="Keyword">open</a> <a id="901" href="Categories.Category.BinaryCoproducts.html#854" class="Module">BinaryCoproducts</a> <a id="918" href="Categories.Category.Cocartesian.html#833" class="Field">coproducts</a> <a id="929" class="Keyword">hiding</a> <a id="936" class="Symbol">(</a><a id="937" class="Keyword">module</a> <a id="944" href="Categories.Category.BinaryCoproducts.html#1308" class="Module">Dual</a><a id="948" class="Symbol">)</a> <a id="950" class="Keyword">public</a>

  <a id="Cocartesian.times"></a><a id="960" href="Categories.Category.Cocartesian.html#960" class="Function">times</a> <a id="966" class="Symbol">:</a> <a id="968" href="Categories.Category.Core.html#559" class="Field">Obj</a> <a id="972" class="Symbol">→</a> <a id="974" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="976" class="Symbol">→</a> <a id="978" href="Categories.Category.Core.html#559" class="Field">Obj</a>
  <a id="984" href="Categories.Category.Cocartesian.html#960" class="Function">times</a> <a id="990" href="Categories.Category.Cocartesian.html#990" class="Bound">A</a> <a id="992" class="Number">0</a> <a id="994" class="Symbol">=</a> <a id="996" href="Categories.Object.Initial.html#804" class="Field">Initial.⊥</a> <a id="1006" href="Categories.Category.Cocartesian.html#808" class="Field">initial</a>
  <a id="1016" href="Categories.Category.Cocartesian.html#960" class="Function">times</a> <a id="1022" href="Categories.Category.Cocartesian.html#1022" class="Bound">A</a> <a id="1024" class="Number">1</a> <a id="1026" class="Symbol">=</a> <a id="1028" href="Categories.Category.Cocartesian.html#1022" class="Bound">A</a>
  <a id="1032" href="Categories.Category.Cocartesian.html#960" class="Function">times</a> <a id="1038" href="Categories.Category.Cocartesian.html#1038" class="Bound">A</a> <a id="1040" class="Symbol">(</a><a id="1041" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1045" class="Symbol">(</a><a id="1046" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1050" href="Categories.Category.Cocartesian.html#1050" class="Bound">n</a><a id="1051" class="Symbol">))</a> <a id="1054" class="Symbol">=</a> <a id="1056" href="Categories.Category.Cocartesian.html#1038" class="Bound">A</a> <a id="1058" href="Categories.Category.BinaryCoproducts.html#1049" class="Function Operator">+</a> <a id="1060" href="Categories.Category.Cocartesian.html#960" class="Function">times</a> <a id="1066" href="Categories.Category.Cocartesian.html#1038" class="Bound">A</a> <a id="1068" class="Symbol">(</a><a id="1069" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1073" href="Categories.Category.Cocartesian.html#1050" class="Bound">n</a><a id="1074" class="Symbol">)</a>

  <a id="1079" class="Keyword">module</a> <a id="Cocartesian.Dual"></a><a id="1086" href="Categories.Category.Cocartesian.html#1086" class="Module">Dual</a> <a id="1091" class="Keyword">where</a>
    <a id="1101" class="Keyword">open</a> <a id="1106" href="Categories.Category.BinaryCoproducts.html#1308" class="Module">BinaryCoproducts.Dual</a> <a id="1128" href="Categories.Category.Cocartesian.html#833" class="Field">coproducts</a> <a id="1139" class="Keyword">public</a>

    <a id="Cocartesian.Dual.op-cartesian"></a><a id="1151" href="Categories.Category.Cocartesian.html#1151" class="Function">op-cartesian</a> <a id="1164" class="Symbol">:</a> <a id="1166" href="Categories.Category.Cartesian.html#664" class="Record">Cartesian</a>
    <a id="1180" href="Categories.Category.Cocartesian.html#1151" class="Function">op-cartesian</a> <a id="1193" class="Symbol">=</a> <a id="1195" class="Keyword">record</a>
      <a id="1208" class="Symbol">{</a> <a id="1210" href="Categories.Category.Cartesian.html#714" class="Field">terminal</a> <a id="1219" class="Symbol">=</a> <a id="1221" href="Categories.Object.Duality.html#1004" class="Function">⊥⇒op⊤</a> <a id="1227" href="Categories.Category.Cocartesian.html#808" class="Field">initial</a>
      <a id="1241" class="Symbol">;</a> <a id="1243" href="Categories.Category.Cartesian.html#738" class="Field">products</a> <a id="1252" class="Symbol">=</a> <a id="1254" href="Categories.Category.BinaryCoproducts.html#1323" class="Function">op-binaryProducts</a>
      <a id="1278" class="Symbol">}</a>

    <a id="1285" class="Keyword">module</a> <a id="Cocartesian.Dual.op-cartesian"></a><a id="1292" href="Categories.Category.Cocartesian.html#1292" class="Module">op-cartesian</a> <a id="1305" class="Symbol">=</a> <a id="1307" href="Categories.Category.Cartesian.html#664" class="Module">Cartesian</a> <a id="1317" href="Categories.Category.Cocartesian.html#1151" class="Function">op-cartesian</a>
</pre></body></html>

==> anc/html/Categories.Category.Cocomplete.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Category.Cocomplete</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>

<a id="37" class="Keyword">module</a> <a id="44" href="Categories.Category.Cocomplete.html" class="Module">Categories.Category.Cocomplete</a> <a id="75" class="Keyword">where</a>

<a id="82" class="Keyword">open</a> <a id="87" class="Keyword">import</a> <a id="94" href="Level.html" class="Module">Level</a>

<a id="101" class="Keyword">open</a> <a id="106" class="Keyword">import</a> <a id="113" href="Categories.Category.html" class="Module">Categories.Category</a> <a id="133" class="Keyword">using</a> <a id="139" class="Symbol">(</a><a id="140" href="Categories.Category.Core.html#442" class="Record">Category</a><a id="148" class="Symbol">)</a>
<a id="150" class="Keyword">open</a> <a id="155" class="Keyword">import</a> <a id="162" href="Categories.Functor.html" class="Module">Categories.Functor</a> <a id="181" class="Keyword">using</a> <a id="187" class="Symbol">(</a><a id="188" href="Categories.Functor.Core.html#248" class="Record">Functor</a><a id="195" class="Symbol">)</a>
<a id="197" class="Keyword">open</a> <a id="202" class="Keyword">import</a> <a id="209" href="Categories.Diagram.Colimit.html" class="Module">Categories.Diagram.Colimit</a> <a id="236" class="Keyword">using</a> <a id="242" class="Symbol">(</a><a id="243" href="Categories.Diagram.Colimit.html#961" class="Record">Colimit</a><a id="250" class="Symbol">)</a>

<a id="Cocomplete"></a><a id="253" href="Categories.Category.Cocomplete.html#253" class="Function">Cocomplete</a> <a id="264" class="Symbol">:</a> <a id="266" class="Symbol">(</a><a id="267" href="Categories.Category.Cocomplete.html#267" class="Bound">o</a> <a id="269" href="Categories.Category.Cocomplete.html#269" class="Bound">ℓ</a> <a id="271" href="Categories.Category.Cocomplete.html#271" class="Bound">e</a> <a id="273" class="Symbol">:</a> <a id="275" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="280" class="Symbol">)</a> <a id="282" class="Symbol">{</a><a id="283" href="Categories.Category.Cocomplete.html#283" class="Bound">o′</a> <a id="286" href="Categories.Category.Cocomplete.html#286" class="Bound">ℓ′</a> <a id="289" href="Categories.Category.Cocomplete.html#289" class="Bound">e′</a> <a id="292" class="Symbol">:</a> <a id="294" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="299" class="Symbol">}</a> <a id="301" class="Symbol">(</a><a id="302" href="Categories.Category.Cocomplete.html#302" class="Bound">C</a> <a id="304" class="Symbol">:</a> <a id="306" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="315" href="Categories.Category.Cocomplete.html#283" class="Bound">o′</a> <a id="318" href="Categories.Category.Cocomplete.html#286" class="Bound">ℓ′</a> <a id="321" href="Categories.Category.Cocomplete.html#289" class="Bound">e′</a><a id="323" class="Symbol">)</a> <a id="325" class="Symbol">→</a> <a id="327" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="331" class="Symbol">_</a>
<a id="333" href="Categories.Category.Cocomplete.html#253" class="Function">Cocomplete</a> <a id="344" href="Categories.Category.Cocomplete.html#344" class="Bound">o</a> <a id="346" href="Categories.Category.Cocomplete.html#346" class="Bound">ℓ</a> <a id="348" href="Categories.Category.Cocomplete.html#348" class="Bound">e</a> <a id="350" href="Categories.Category.Cocomplete.html#350" class="Bound">C</a> <a id="352" class="Symbol">=</a> <a id="354" class="Symbol">∀</a> <a id="356" class="Symbol">{</a><a id="357" href="Categories.Category.Cocomplete.html#357" class="Bound">J</a> <a id="359" class="Symbol">:</a> <a id="361" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="370" href="Categories.Category.Cocomplete.html#344" class="Bound">o</a> <a id="372" href="Categories.Category.Cocomplete.html#346" class="Bound">ℓ</a> <a id="374" href="Categories.Category.Cocomplete.html#348" class="Bound">e</a><a id="375" class="Symbol">}</a> <a id="377" class="Symbol">(</a><a id="378" href="Categories.Category.Cocomplete.html#378" class="Bound">F</a> <a id="380" class="Symbol">:</a> <a id="382" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="390" href="Categories.Category.Cocomplete.html#357" class="Bound">J</a> <a id="392" href="Categories.Category.Cocomplete.html#350" class="Bound">C</a><a id="393" class="Symbol">)</a> <a id="395" class="Symbol">→</a> <a id="397" href="Categories.Diagram.Colimit.html#961" class="Record">Colimit</a> <a id="405" href="Categories.Category.Cocomplete.html#378" class="Bound">F</a>
</pre></body></html>

==> anc/html/Categories.Category.Complete.Finitely.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Category.Complete.Finitely</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>

<a id="37" class="Keyword">open</a> <a id="42" class="Keyword">import</a> <a id="49" href="Categories.Category.html" class="Module">Categories.Category</a>

<a id="70" class="Keyword">module</a> <a id="77" href="Categories.Category.Complete.Finitely.html" class="Module">Categories.Category.Complete.Finitely</a> <a id="115" class="Symbol">{</a><a id="116" href="Categories.Category.Complete.Finitely.html#116" class="Bound">o</a> <a id="118" href="Categories.Category.Complete.Finitely.html#118" class="Bound">ℓ</a> <a id="120" href="Categories.Category.Complete.Finitely.html#120" class="Bound">e</a><a id="121" class="Symbol">}</a> <a id="123" class="Symbol">(</a><a id="124" href="Categories.Category.Complete.Finitely.html#124" class="Bound">C</a> <a id="126" class="Symbol">:</a> <a id="128" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="137" href="Categories.Category.Complete.Finitely.html#116" class="Bound">o</a> <a id="139" href="Categories.Category.Complete.Finitely.html#118" class="Bound">ℓ</a> <a id="141" href="Categories.Category.Complete.Finitely.html#120" class="Bound">e</a><a id="142" class="Symbol">)</a> <a id="144" class="Keyword">where</a>

<a id="151" class="Keyword">open</a> <a id="156" class="Keyword">import</a> <a id="163" href="Level.html" class="Module">Level</a>

<a id="170" class="Keyword">open</a> <a id="175" class="Keyword">import</a> <a id="182" href="Categories.Category.BinaryProducts.html" class="Module">Categories.Category.BinaryProducts</a> <a id="217" href="Categories.Category.Complete.Finitely.html#124" class="Bound">C</a> <a id="219" class="Keyword">using</a> <a id="225" class="Symbol">(</a><a id="226" href="Categories.Category.BinaryProducts.html#864" class="Record">BinaryProducts</a><a id="240" class="Symbol">)</a>
<a id="242" class="Keyword">open</a> <a id="247" class="Keyword">import</a> <a id="254" href="Categories.Category.Cartesian.html" class="Module">Categories.Category.Cartesian</a> <a id="284" href="Categories.Category.Complete.Finitely.html#124" class="Bound">C</a> <a id="286" class="Keyword">using</a> <a id="292" class="Symbol">(</a><a id="293" href="Categories.Category.Cartesian.html#664" class="Record">Cartesian</a><a id="302" class="Symbol">)</a>
<a id="304" class="Keyword">open</a> <a id="309" class="Keyword">import</a> <a id="316" href="Categories.Diagram.Equalizer.html" class="Module">Categories.Diagram.Equalizer</a> <a id="345" href="Categories.Category.Complete.Finitely.html#124" class="Bound">C</a> <a id="347" class="Keyword">using</a> <a id="353" class="Symbol">(</a><a id="354" href="Categories.Diagram.Equalizer.html#1948" class="Record">Equalizer</a><a id="363" class="Symbol">)</a>
<a id="365" class="Keyword">open</a> <a id="370" class="Keyword">import</a> <a id="377" href="Categories.Diagram.Pullback.html" class="Module">Categories.Diagram.Pullback</a> <a id="405" href="Categories.Category.Complete.Finitely.html#124" class="Bound">C</a> <a id="407" class="Keyword">using</a> <a id="413" class="Symbol">(</a><a id="414" href="Categories.Diagram.Pullback.html#2579" class="Record">Pullback</a><a id="422" class="Symbol">;</a> <a id="424" href="Categories.Diagram.Pullback.html#6853" class="Function">Product×Equalizer⇒Pullback</a><a id="450" class="Symbol">)</a>

<a id="453" class="Keyword">open</a> <a id="458" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="467" href="Categories.Category.Complete.Finitely.html#124" class="Bound">C</a>

<a id="470" class="Keyword">record</a> <a id="FinitelyComplete"></a><a id="477" href="Categories.Category.Complete.Finitely.html#477" class="Record">FinitelyComplete</a> <a id="494" class="Symbol">:</a> <a id="496" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="500" class="Symbol">(</a><a id="501" href="Level.html#602" class="Function">levelOfTerm</a> <a id="513" href="Categories.Category.Complete.Finitely.html#124" class="Bound">C</a><a id="514" class="Symbol">)</a> <a id="516" class="Keyword">where</a>
  <a id="524" class="Keyword">field</a>
    <a id="FinitelyComplete.cartesian"></a><a id="534" href="Categories.Category.Complete.Finitely.html#534" class="Field">cartesian</a> <a id="544" class="Symbol">:</a> <a id="546" href="Categories.Category.Cartesian.html#664" class="Record">Cartesian</a>
    <a id="FinitelyComplete.equalizer"></a><a id="560" href="Categories.Category.Complete.Finitely.html#560" class="Field">equalizer</a> <a id="570" class="Symbol">:</a> <a id="572" class="Symbol">∀</a> <a id="574" class="Symbol">{</a><a id="575" href="Categories.Category.Complete.Finitely.html#575" class="Bound">A</a> <a id="577" href="Categories.Category.Complete.Finitely.html#577" class="Bound">B</a><a id="578" class="Symbol">}</a> <a id="580" class="Symbol">(</a><a id="581" href="Categories.Category.Complete.Finitely.html#581" class="Bound">f</a> <a id="583" href="Categories.Category.Complete.Finitely.html#583" class="Bound">g</a> <a id="585" class="Symbol">:</a> <a id="587" href="Categories.Category.Complete.Finitely.html#575" class="Bound">A</a> <a id="589" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="591" href="Categories.Category.Complete.Finitely.html#577" class="Bound">B</a><a id="592" class="Symbol">)</a> <a id="594" class="Symbol">→</a> <a id="596" href="Categories.Diagram.Equalizer.html#1948" class="Record">Equalizer</a> <a id="606" href="Categories.Category.Complete.Finitely.html#581" class="Bound">f</a> <a id="608" href="Categories.Category.Complete.Finitely.html#583" class="Bound">g</a>

  <a id="613" class="Keyword">module</a> <a id="FinitelyComplete.equalizer"></a><a id="620" href="Categories.Category.Complete.Finitely.html#620" class="Module">equalizer</a> <a id="630" class="Symbol">{</a><a id="631" href="Categories.Category.Complete.Finitely.html#631" class="Bound">A</a> <a id="633" href="Categories.Category.Complete.Finitely.html#633" class="Bound">B</a><a id="634" class="Symbol">}</a> <a id="636" class="Symbol">(</a><a id="637" href="Categories.Category.Complete.Finitely.html#637" class="Bound">f</a> <a id="639" href="Categories.Category.Complete.Finitely.html#639" class="Bound">g</a> <a id="641" class="Symbol">:</a> <a id="643" href="Categories.Category.Complete.Finitely.html#631" class="Bound">A</a> <a id="645" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="647" href="Categories.Category.Complete.Finitely.html#633" class="Bound">B</a><a id="648" class="Symbol">)</a> <a id="650" class="Symbol">=</a> <a id="652" href="Categories.Diagram.Equalizer.html#1948" class="Module">Equalizer</a> <a id="662" class="Symbol">(</a><a id="663" href="Categories.Category.Complete.Finitely.html#560" class="Field">equalizer</a> <a id="673" href="Categories.Category.Complete.Finitely.html#637" class="Bound">f</a> <a id="675" href="Categories.Category.Complete.Finitely.html#639" class="Bound">g</a><a id="676" class="Symbol">)</a>
  <a id="680" class="Keyword">open</a> <a id="685" href="Categories.Category.Cartesian.html#664" class="Module">Cartesian</a> <a id="695" href="Categories.Category.Complete.Finitely.html#534" class="Field">cartesian</a> <a id="705" class="Keyword">using</a> <a id="711" class="Symbol">(</a><a id="712" href="Categories.Category.Cartesian.html#738" class="Field">products</a><a id="720" class="Symbol">)</a>

  <a id="FinitelyComplete.pullback"></a><a id="725" href="Categories.Category.Complete.Finitely.html#725" class="Function">pullback</a> <a id="734" class="Symbol">:</a> <a id="736" class="Symbol">∀</a> <a id="738" class="Symbol">{</a><a id="739" href="Categories.Category.Complete.Finitely.html#739" class="Bound">X</a> <a id="741" href="Categories.Category.Complete.Finitely.html#741" class="Bound">Y</a> <a id="743" href="Categories.Category.Complete.Finitely.html#743" class="Bound">Z</a><a id="744" class="Symbol">}</a> <a id="746" class="Symbol">(</a><a id="747" href="Categories.Category.Complete.Finitely.html#747" class="Bound">f</a> <a id="749" class="Symbol">:</a> <a id="751" href="Categories.Category.Complete.Finitely.html#739" class="Bound">X</a> <a id="753" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="755" href="Categories.Category.Complete.Finitely.html#743" class="Bound">Z</a><a id="756" class="Symbol">)</a> <a id="758" class="Symbol">(</a><a id="759" href="Categories.Category.Complete.Finitely.html#759" class="Bound">g</a> <a id="761" class="Symbol">:</a> <a id="763" href="Categories.Category.Complete.Finitely.html#741" class="Bound">Y</a> <a id="765" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="767" href="Categories.Category.Complete.Finitely.html#743" class="Bound">Z</a><a id="768" class="Symbol">)</a> <a id="770" class="Symbol">→</a> <a id="772" href="Categories.Diagram.Pullback.html#2579" class="Record">Pullback</a> <a id="781" href="Categories.Category.Complete.Finitely.html#747" class="Bound">f</a> <a id="783" href="Categories.Category.Complete.Finitely.html#759" class="Bound">g</a>
  <a id="787" href="Categories.Category.Complete.Finitely.html#725" class="Function">pullback</a> <a id="796" href="Categories.Category.Complete.Finitely.html#796" class="Bound">f</a> <a id="798" href="Categories.Category.Complete.Finitely.html#798" class="Bound">g</a> <a id="800" class="Symbol">=</a> <a id="802" href="Categories.Diagram.Pullback.html#6853" class="Function">Product×Equalizer⇒Pullback</a> <a id="829" class="Symbol">(</a><a id="830" href="Categories.Category.BinaryProducts.html#952" class="Field">BinaryProducts.product</a> <a id="853" href="Categories.Category.Cartesian.html#738" class="Function">products</a><a id="861" class="Symbol">)</a> <a id="863" class="Symbol">(</a><a id="864" href="Categories.Category.Complete.Finitely.html#560" class="Field">equalizer</a> <a id="874" class="Symbol">_</a> <a id="876" class="Symbol">_)</a>

  <a id="882" class="Keyword">module</a> <a id="FinitelyComplete.pullback"></a><a id="889" href="Categories.Category.Complete.Finitely.html#889" class="Module">pullback</a> <a id="898" class="Symbol">{</a><a id="899" href="Categories.Category.Complete.Finitely.html#899" class="Bound">X</a> <a id="901" href="Categories.Category.Complete.Finitely.html#901" class="Bound">Y</a> <a id="903" href="Categories.Category.Complete.Finitely.html#903" class="Bound">Z</a><a id="904" class="Symbol">}</a> <a id="906" class="Symbol">(</a><a id="907" href="Categories.Category.Complete.Finitely.html#907" class="Bound">f</a> <a id="909" class="Symbol">:</a> <a id="911" href="Categories.Category.Complete.Finitely.html#899" class="Bound">X</a> <a id="913" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="915" href="Categories.Category.Complete.Finitely.html#903" class="Bound">Z</a><a id="916" class="Symbol">)</a> <a id="918" class="Symbol">(</a><a id="919" href="Categories.Category.Complete.Finitely.html#919" class="Bound">g</a> <a id="921" class="Symbol">:</a> <a id="923" href="Categories.Category.Complete.Finitely.html#901" class="Bound">Y</a> <a id="925" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="927" href="Categories.Category.Complete.Finitely.html#903" class="Bound">Z</a><a id="928" class="Symbol">)</a> <a id="930" class="Symbol">=</a> <a id="932" href="Categories.Diagram.Pullback.html#2579" class="Module">Pullback</a> <a id="941" class="Symbol">(</a><a id="942" href="Categories.Category.Complete.Finitely.html#725" class="Function">pullback</a> <a id="951" href="Categories.Category.Complete.Finitely.html#907" class="Bound">f</a> <a id="953" href="Categories.Category.Complete.Finitely.html#919" class="Bound">g</a><a id="954" class="Symbol">)</a>
</pre></body></html>

==> anc/html/Categories.Category.Construction.Cocones.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Category.Construction.Cocones</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>
<a id="36" class="Keyword">open</a> <a id="41" class="Keyword">import</a> <a id="48" href="Categories.Category.html" class="Module">Categories.Category</a>
<a id="68" class="Keyword">open</a> <a id="73" class="Keyword">import</a> <a id="80" href="Categories.Functor.html" class="Module">Categories.Functor</a> <a id="99" class="Keyword">hiding</a> <a id="106" class="Symbol">(</a><a id="107" href="Categories.Functor.html#349" class="Function">id</a><a id="109" class="Symbol">)</a>

<a id="112" class="Comment">-- Also defines the category of cocones &quot;over a Functor F&quot;</a>

<a id="172" class="Keyword">module</a> <a id="179" href="Categories.Category.Construction.Cocones.html" class="Module">Categories.Category.Construction.Cocones</a>
  <a id="222" class="Symbol">{</a><a id="223" href="Categories.Category.Construction.Cocones.html#223" class="Bound">o</a> <a id="225" href="Categories.Category.Construction.Cocones.html#225" class="Bound">ℓ</a> <a id="227" href="Categories.Category.Construction.Cocones.html#227" class="Bound">e</a><a id="228" class="Symbol">}</a> <a id="230" class="Symbol">{</a><a id="231" href="Categories.Category.Construction.Cocones.html#231" class="Bound">o′</a> <a id="234" href="Categories.Category.Construction.Cocones.html#234" class="Bound">ℓ′</a> <a id="237" href="Categories.Category.Construction.Cocones.html#237" class="Bound">e′</a><a id="239" class="Symbol">}</a> <a id="241" class="Symbol">{</a><a id="242" href="Categories.Category.Construction.Cocones.html#242" class="Bound">C</a> <a id="244" class="Symbol">:</a> <a id="246" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="255" href="Categories.Category.Construction.Cocones.html#223" class="Bound">o</a> <a id="257" href="Categories.Category.Construction.Cocones.html#225" class="Bound">ℓ</a> <a id="259" href="Categories.Category.Construction.Cocones.html#227" class="Bound">e</a><a id="260" class="Symbol">}</a> <a id="262" class="Symbol">{</a><a id="263" href="Categories.Category.Construction.Cocones.html#263" class="Bound">J</a> <a id="265" class="Symbol">:</a> <a id="267" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="276" href="Categories.Category.Construction.Cocones.html#231" class="Bound">o′</a> <a id="279" href="Categories.Category.Construction.Cocones.html#234" class="Bound">ℓ′</a> <a id="282" href="Categories.Category.Construction.Cocones.html#237" class="Bound">e′</a><a id="284" class="Symbol">}</a> <a id="286" class="Symbol">(</a><a id="287" href="Categories.Category.Construction.Cocones.html#287" class="Bound">F</a> <a id="289" class="Symbol">:</a> <a id="291" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="299" href="Categories.Category.Construction.Cocones.html#263" class="Bound">J</a> <a id="301" href="Categories.Category.Construction.Cocones.html#242" class="Bound">C</a><a id="302" class="Symbol">)</a> <a id="304" class="Keyword">where</a>

<a id="311" class="Keyword">open</a> <a id="316" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="325" href="Categories.Category.Construction.Cocones.html#242" class="Bound">C</a>

<a id="328" class="Keyword">private</a>
  <a id="338" class="Keyword">variable</a>
    <a id="351" href="Categories.Category.Construction.Cocones.html#351" class="Generalizable">X</a> <a id="353" class="Symbol">:</a> <a id="355" href="Categories.Category.Core.html#559" class="Function">Obj</a>

<a id="360" class="Keyword">open</a> <a id="365" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
<a id="378" class="Keyword">open</a> <a id="383" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="391" href="Categories.Category.Construction.Cocones.html#287" class="Bound">F</a>
<a id="393" class="Keyword">open</a> <a id="398" class="Keyword">import</a> <a id="405" href="Data.Product.html" class="Module">Data.Product</a>
<a id="418" class="Keyword">open</a> <a id="423" class="Keyword">import</a> <a id="430" href="Relation.Binary.html" class="Module">Relation.Binary</a> <a id="446" class="Keyword">using</a> <a id="452" class="Symbol">(</a><a id="453" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="456" class="Symbol">;</a> <a id="458" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a><a id="471" class="Symbol">;</a> <a id="473" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="479" class="Symbol">)</a>
<a id="481" class="Keyword">import</a> <a id="488" href="Categories.Morphism.html" class="Module">Categories.Morphism</a> <a id="508" class="Symbol">as</a> <a id="511" class="Module">Mor</a>
<a id="515" class="Keyword">import</a> <a id="522" href="Categories.Morphism.IsoEquiv.html" class="Module">Categories.Morphism.IsoEquiv</a> <a id="551" class="Symbol">as</a> <a id="554" class="Module">IsoEquiv</a>
<a id="563" class="Keyword">open</a> <a id="568" class="Keyword">import</a> <a id="575" href="Categories.Diagram.Cocone.html" class="Module">Categories.Diagram.Cocone</a> <a id="601" href="Categories.Category.Construction.Cocones.html#287" class="Bound">F</a> <a id="603" class="Keyword">public</a>

<a id="611" class="Keyword">open</a> <a id="616" href="Categories.Morphism.html" class="Module">Mor</a> <a id="620" href="Categories.Category.Construction.Cocones.html#242" class="Bound">C</a>
<a id="622" class="Keyword">open</a> <a id="627" href="Categories.Morphism.IsoEquiv.html" class="Module">IsoEquiv</a> <a id="636" href="Categories.Category.Construction.Cocones.html#242" class="Bound">C</a>
<a id="638" class="Keyword">open</a> <a id="643" class="Keyword">import</a> <a id="650" href="Categories.Morphism.Reasoning.html" class="Module">Categories.Morphism.Reasoning</a> <a id="680" href="Categories.Category.Construction.Cocones.html#242" class="Bound">C</a>
<a id="682" class="Keyword">open</a> <a id="687" href="Categories.Diagram.Cocone.html#534" class="Module">Cocone</a>
<a id="694" class="Keyword">open</a> <a id="699" href="Categories.Diagram.Cocone.html#362" class="Module">Coapex</a>
<a id="706" class="Keyword">open</a> <a id="711" href="Categories.Diagram.Cocone.html#684" class="Module">Cocone⇒</a>
<a id="719" class="Keyword">open</a> <a id="724" href="Categories.Category.Core.html#1530" class="Module">Equiv</a>

<a id="Cocones"></a><a id="731" href="Categories.Category.Construction.Cocones.html#731" class="Function">Cocones</a> <a id="739" class="Symbol">:</a> <a id="741" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="750" class="Symbol">_</a> <a id="752" class="Symbol">_</a> <a id="754" class="Symbol">_</a>
<a id="756" href="Categories.Category.Construction.Cocones.html#731" class="Function">Cocones</a> <a id="764" class="Symbol">=</a> <a id="766" class="Keyword">record</a>
  <a id="775" class="Symbol">{</a> <a id="777" href="Categories.Category.Core.html#559" class="Field">Obj</a>       <a id="787" class="Symbol">=</a> <a id="789" href="Categories.Diagram.Cocone.html#534" class="Record">Cocone</a>
  <a id="798" class="Symbol">;</a> <a id="800" href="Categories.Category.Core.html#575" class="Field Operator">_⇒_</a>       <a id="810" class="Symbol">=</a> <a id="812" href="Categories.Diagram.Cocone.html#684" class="Record">Cocone⇒</a>
  <a id="822" class="Symbol">;</a> <a id="824" href="Categories.Category.Core.html#595" class="Field Operator">_≈_</a>       <a id="834" class="Symbol">=</a> <a id="836" class="Symbol">λ</a> <a id="838" href="Categories.Category.Construction.Cocones.html#838" class="Bound">f</a> <a id="840" href="Categories.Category.Construction.Cocones.html#840" class="Bound">g</a> <a id="842" class="Symbol">→</a> <a id="844" href="Categories.Diagram.Cocone.html#745" class="Field">arr</a> <a id="848" href="Categories.Category.Construction.Cocones.html#838" class="Bound">f</a> <a id="850" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="852" href="Categories.Diagram.Cocone.html#745" class="Field">arr</a> <a id="856" href="Categories.Category.Construction.Cocones.html#840" class="Bound">g</a>
  <a id="860" class="Symbol">;</a> <a id="862" href="Categories.Category.Core.html#630" class="Field">id</a>        <a id="872" class="Symbol">=</a> <a id="874" class="Keyword">record</a> <a id="881" class="Symbol">{</a> <a id="883" href="Categories.Diagram.Cocone.html#745" class="Field">arr</a> <a id="887" class="Symbol">=</a> <a id="889" href="Categories.Category.Core.html#630" class="Function">id</a> <a id="892" class="Symbol">;</a> <a id="894" href="Categories.Diagram.Cocone.html#770" class="Field">commute</a> <a id="902" class="Symbol">=</a> <a id="904" href="Categories.Category.Core.html#1096" class="Function">identityˡ</a> <a id="914" class="Symbol">}</a>
  <a id="918" class="Symbol">;</a> <a id="920" href="Categories.Category.Core.html#656" class="Field Operator">_∘_</a>       <a id="930" class="Symbol">=</a> <a id="932" class="Symbol">λ</a> <a id="934" class="Symbol">{</a><a id="935" href="Categories.Category.Construction.Cocones.html#935" class="Bound">A</a> <a id="937" href="Categories.Category.Construction.Cocones.html#937" class="Bound">B</a> <a id="939" href="Categories.Category.Construction.Cocones.html#939" class="Bound">C</a><a id="940" class="Symbol">}</a> <a id="942" href="Categories.Category.Construction.Cocones.html#942" class="Bound">f</a> <a id="944" href="Categories.Category.Construction.Cocones.html#944" class="Bound">g</a> <a id="946" class="Symbol">→</a> <a id="948" class="Keyword">record</a>
    <a id="959" class="Symbol">{</a> <a id="961" href="Categories.Diagram.Cocone.html#745" class="Field">arr</a>     <a id="969" class="Symbol">=</a> <a id="971" href="Categories.Diagram.Cocone.html#745" class="Field">arr</a> <a id="975" href="Categories.Category.Construction.Cocones.html#942" class="Bound">f</a> <a id="977" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="979" href="Categories.Diagram.Cocone.html#745" class="Field">arr</a> <a id="983" href="Categories.Category.Construction.Cocones.html#944" class="Bound">g</a>
    <a id="989" class="Symbol">;</a> <a id="991" href="Categories.Diagram.Cocone.html#770" class="Field">commute</a> <a id="999" class="Symbol">=</a> <a id="1001" class="Symbol">λ</a> <a id="1003" class="Symbol">{</a><a id="1004" href="Categories.Category.Construction.Cocones.html#1004" class="Bound">X</a><a id="1005" class="Symbol">}</a> <a id="1007" class="Symbol">→</a> <a id="1009" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
      <a id="1021" class="Symbol">(</a><a id="1022" href="Categories.Diagram.Cocone.html#745" class="Field">arr</a> <a id="1026" href="Categories.Category.Construction.Cocones.html#942" class="Bound">f</a> <a id="1028" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1030" href="Categories.Diagram.Cocone.html#745" class="Field">arr</a> <a id="1034" href="Categories.Category.Construction.Cocones.html#944" class="Bound">g</a><a id="1035" class="Symbol">)</a> <a id="1037" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1039" href="Categories.Diagram.Cocone.html#425" class="Field">ψ</a> <a id="1041" href="Categories.Category.Construction.Cocones.html#935" class="Bound">A</a> <a id="1043" href="Categories.Category.Construction.Cocones.html#1004" class="Bound">X</a> <a id="1045" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1048" href="Categories.Morphism.Reasoning.Core.html#3034" class="Function">pullʳ</a> <a id="1054" class="Symbol">(</a><a id="1055" href="Categories.Diagram.Cocone.html#770" class="Field">commute</a> <a id="1063" href="Categories.Category.Construction.Cocones.html#944" class="Bound">g</a><a id="1064" class="Symbol">)</a> <a id="1066" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="1074" href="Categories.Diagram.Cocone.html#745" class="Field">arr</a> <a id="1078" href="Categories.Category.Construction.Cocones.html#942" class="Bound">f</a> <a id="1080" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1082" href="Categories.Diagram.Cocone.html#425" class="Field">ψ</a> <a id="1084" href="Categories.Category.Construction.Cocones.html#937" class="Bound">B</a> <a id="1086" href="Categories.Category.Construction.Cocones.html#1004" class="Bound">X</a>           <a id="1098" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1101" href="Categories.Diagram.Cocone.html#770" class="Field">commute</a> <a id="1109" href="Categories.Category.Construction.Cocones.html#942" class="Bound">f</a> <a id="1111" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="1119" href="Categories.Diagram.Cocone.html#425" class="Field">ψ</a> <a id="1121" href="Categories.Category.Construction.Cocones.html#939" class="Bound">C</a> <a id="1123" href="Categories.Category.Construction.Cocones.html#1004" class="Bound">X</a>                   <a id="1143" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
    <a id="1149" class="Symbol">}</a>
  <a id="1153" class="Symbol">;</a> <a id="1155" href="Categories.Category.Core.html#715" class="Field">assoc</a>     <a id="1165" class="Symbol">=</a> <a id="1167" href="Categories.Category.Core.html#715" class="Function">assoc</a>
  <a id="1175" class="Symbol">;</a> <a id="1177" href="Categories.Category.Core.html#1004" class="Field">sym-assoc</a> <a id="1187" class="Symbol">=</a> <a id="1189" href="Categories.Category.Core.html#1004" class="Function">sym-assoc</a>
  <a id="1201" class="Symbol">;</a> <a id="1203" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a> <a id="1213" class="Symbol">=</a> <a id="1215" href="Categories.Category.Core.html#1096" class="Function">identityˡ</a>
  <a id="1227" class="Symbol">;</a> <a id="1229" href="Categories.Category.Core.html#1145" class="Field">identityʳ</a> <a id="1239" class="Symbol">=</a> <a id="1241" href="Categories.Category.Core.html#1145" class="Function">identityʳ</a>
  <a id="1253" class="Symbol">;</a> <a id="1255" href="Categories.Category.Core.html#1339" class="Field">identity²</a> <a id="1265" class="Symbol">=</a> <a id="1267" href="Categories.Category.Core.html#1339" class="Function">identity²</a>
  <a id="1279" class="Symbol">;</a> <a id="1281" href="Categories.Category.Core.html#1384" class="Field">equiv</a>     <a id="1291" class="Symbol">=</a> <a id="1293" class="Keyword">record</a>
    <a id="1304" class="Symbol">{</a> <a id="1306" href="Relation.Binary.Structures.html#1641" class="Field">refl</a>  <a id="1312" class="Symbol">=</a> <a id="1314" href="Relation.Binary.Structures.html#1641" class="Function">refl</a>
    <a id="1323" class="Symbol">;</a> <a id="1325" href="Relation.Binary.Structures.html#1667" class="Field">sym</a>   <a id="1331" class="Symbol">=</a> <a id="1333" href="Relation.Binary.Structures.html#1667" class="Function">sym</a>
    <a id="1341" class="Symbol">;</a> <a id="1343" href="Relation.Binary.Structures.html#1693" class="Field">trans</a> <a id="1349" class="Symbol">=</a> <a id="1351" href="Relation.Binary.Structures.html#1693" class="Function">trans</a>
    <a id="1361" class="Symbol">}</a>
  <a id="1365" class="Symbol">;</a> <a id="1367" href="Categories.Category.Core.html#1438" class="Field">∘-resp-≈</a>  <a id="1377" class="Symbol">=</a> <a id="1379" href="Categories.Category.Core.html#1438" class="Function">∘-resp-≈</a>
  <a id="1390" class="Symbol">}</a>

<a id="1393" class="Keyword">module</a> <a id="Cocones"></a><a id="1400" href="Categories.Category.Construction.Cocones.html#1400" class="Module">Cocones</a> <a id="1408" class="Symbol">=</a> <a id="1410" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="1419" href="Categories.Category.Construction.Cocones.html#731" class="Function">Cocones</a>

<a id="1428" class="Keyword">private</a>
  <a id="1438" class="Keyword">variable</a>
    <a id="1451" href="Categories.Category.Construction.Cocones.html#1451" class="Generalizable">K</a> <a id="1453" href="Categories.Category.Construction.Cocones.html#1453" class="Generalizable">K′</a> <a id="1456" class="Symbol">:</a> <a id="1458" href="Categories.Diagram.Cocone.html#534" class="Record">Cocone</a>
  <a id="1467" class="Keyword">module</a> <a id="CM"></a><a id="1474" href="Categories.Category.Construction.Cocones.html#1474" class="Module">CM</a> <a id="1477" class="Symbol">=</a> <a id="1479" href="Categories.Morphism.html" class="Module">Mor</a> <a id="1483" href="Categories.Category.Construction.Cocones.html#731" class="Function">Cocones</a>
  <a id="1493" class="Keyword">module</a> <a id="CI"></a><a id="1500" href="Categories.Category.Construction.Cocones.html#1500" class="Module">CI</a> <a id="1503" class="Symbol">=</a> <a id="1505" href="Categories.Morphism.IsoEquiv.html" class="Module">IsoEquiv</a> <a id="1514" href="Categories.Category.Construction.Cocones.html#731" class="Function">Cocones</a>

<a id="1523" class="Keyword">open</a> <a id="1528" href="Categories.Category.Construction.Cocones.html#1474" class="Module">CM</a> <a id="1531" class="Keyword">using</a> <a id="1537" class="Symbol">()</a> <a id="1540" class="Keyword">renaming</a> <a id="1549" class="Symbol">(</a><a id="1550" href="Categories.Morphism.html#2335" class="Record Operator">_≅_</a> <a id="1554" class="Symbol">to</a> <a id="1557" class="Record Operator">_⇔_</a><a id="1560" class="Symbol">)</a>
<a id="1562" class="Keyword">open</a> <a id="1567" href="Categories.Category.Construction.Cocones.html#1500" class="Module">CI</a> <a id="1570" class="Keyword">using</a> <a id="1576" class="Symbol">()</a> <a id="1579" class="Keyword">renaming</a> <a id="1588" class="Symbol">(</a><a id="1589" href="Categories.Morphism.IsoEquiv.html#1761" class="Record Operator">_≃_</a> <a id="1593" class="Symbol">to</a> <a id="1596" class="Record Operator">_↮_</a><a id="1599" class="Symbol">)</a>

<a id="cocone-resp-iso"></a><a id="1602" href="Categories.Category.Construction.Cocones.html#1602" class="Function">cocone-resp-iso</a> <a id="1618" class="Symbol">:</a> <a id="1620" class="Symbol">∀</a> <a id="1622" class="Symbol">(</a><a id="1623" href="Categories.Category.Construction.Cocones.html#1623" class="Bound">κ</a> <a id="1625" class="Symbol">:</a> <a id="1627" href="Categories.Diagram.Cocone.html#534" class="Record">Cocone</a><a id="1633" class="Symbol">)</a> <a id="1635" class="Symbol">→</a> <a id="1637" href="Categories.Diagram.Cocone.html#588" class="Field">Cocone.N</a> <a id="1646" href="Categories.Category.Construction.Cocones.html#1623" class="Bound">κ</a> <a id="1648" href="Categories.Morphism.html#2335" class="Record Operator">≅</a> <a id="1650" href="Categories.Category.Construction.Cocones.html#351" class="Generalizable">X</a> <a id="1652" class="Symbol">→</a> <a id="1654" href="Data.Product.Base.html#1378" class="Function">Σ[</a> <a id="1657" href="Categories.Category.Construction.Cocones.html#1657" class="Bound">κ′</a> <a id="1660" href="Data.Product.Base.html#1378" class="Function">∈</a> <a id="1662" href="Categories.Diagram.Cocone.html#534" class="Record">Cocone</a> <a id="1669" href="Data.Product.Base.html#1378" class="Function">]</a> <a id="1671" href="Categories.Category.Construction.Cocones.html#1623" class="Bound">κ</a> <a id="1673" href="Categories.Category.Construction.Cocones.html#1557" class="Record Operator">⇔</a> <a id="1675" href="Categories.Category.Construction.Cocones.html#1657" class="Bound">κ′</a>
<a id="1678" href="Categories.Category.Construction.Cocones.html#1602" class="Function">cocone-resp-iso</a> <a id="1694" class="Symbol">{</a><a id="1695" class="Argument">X</a> <a id="1697" class="Symbol">=</a> <a id="1699" href="Categories.Category.Construction.Cocones.html#1699" class="Bound">X</a><a id="1700" class="Symbol">}</a> <a id="1702" href="Categories.Category.Construction.Cocones.html#1702" class="Bound">κ</a> <a id="1704" href="Categories.Category.Construction.Cocones.html#1704" class="Bound">κ≅X</a> <a id="1708" class="Symbol">=</a> <a id="1710" class="Keyword">record</a>
  <a id="1719" class="Symbol">{</a> <a id="1721" href="Categories.Diagram.Cocone.html#604" class="Field">coapex</a> <a id="1728" class="Symbol">=</a> <a id="1730" class="Keyword">record</a>
    <a id="1741" class="Symbol">{</a> <a id="1743" href="Categories.Diagram.Cocone.html#425" class="Field">ψ</a>       <a id="1751" class="Symbol">=</a> <a id="1753" class="Symbol">λ</a> <a id="1755" href="Categories.Category.Construction.Cocones.html#1755" class="Bound">Y</a> <a id="1757" class="Symbol">→</a> <a id="1759" href="Categories.Morphism.html#2383" class="Field">from</a> <a id="1764" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1766" href="Categories.Diagram.Cocone.html#425" class="Function">Cocone.ψ</a> <a id="1775" href="Categories.Category.Construction.Cocones.html#1702" class="Bound">κ</a> <a id="1777" href="Categories.Category.Construction.Cocones.html#1755" class="Bound">Y</a>
    <a id="1783" class="Symbol">;</a> <a id="1785" href="Categories.Diagram.Cocone.html#471" class="Field">commute</a> <a id="1793" class="Symbol">=</a> <a id="1795" class="Symbol">λ</a> <a id="1797" href="Categories.Category.Construction.Cocones.html#1797" class="Bound">f</a> <a id="1799" class="Symbol">→</a> <a id="1801" href="Categories.Morphism.Reasoning.Core.html#3034" class="Function">pullʳ</a> <a id="1807" class="Symbol">(</a><a id="1808" href="Categories.Diagram.Cocone.html#471" class="Function">Cocone.commute</a> <a id="1823" href="Categories.Category.Construction.Cocones.html#1702" class="Bound">κ</a> <a id="1825" href="Categories.Category.Construction.Cocones.html#1797" class="Bound">f</a><a id="1826" class="Symbol">)</a>
    <a id="1832" class="Symbol">}</a>
  <a id="1836" class="Symbol">}</a> <a id="1838" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1840" class="Keyword">record</a>
  <a id="1849" class="Symbol">{</a> <a id="1851" href="Categories.Morphism.html#2383" class="Field">from</a> <a id="1856" class="Symbol">=</a> <a id="1858" class="Keyword">record</a>
    <a id="1869" class="Symbol">{</a> <a id="1871" href="Categories.Diagram.Cocone.html#745" class="Field">arr</a>     <a id="1879" class="Symbol">=</a> <a id="1881" href="Categories.Morphism.html#2383" class="Field">from</a>
    <a id="1890" class="Symbol">;</a> <a id="1892" href="Categories.Diagram.Cocone.html#770" class="Field">commute</a> <a id="1900" class="Symbol">=</a> <a id="1902" href="Relation.Binary.Structures.html#1641" class="Function">refl</a>
    <a id="1911" class="Symbol">}</a>
  <a id="1915" class="Symbol">;</a> <a id="1917" href="Categories.Morphism.html#2400" class="Field">to</a>   <a id="1922" class="Symbol">=</a> <a id="1924" class="Keyword">record</a>
    <a id="1935" class="Symbol">{</a> <a id="1937" href="Categories.Diagram.Cocone.html#745" class="Field">arr</a>     <a id="1945" class="Symbol">=</a> <a id="1947" href="Categories.Morphism.html#2400" class="Field">to</a>
    <a id="1954" class="Symbol">;</a> <a id="1956" href="Categories.Diagram.Cocone.html#770" class="Field">commute</a> <a id="1964" class="Symbol">=</a> <a id="1966" href="Categories.Morphism.Reasoning.Core.html#8875" class="Function">cancelˡ</a> <a id="1974" href="Categories.Morphism.html#1964" class="Function">isoˡ</a>
    <a id="1983" class="Symbol">}</a>
  <a id="1987" class="Symbol">;</a> <a id="1989" href="Categories.Morphism.html#2417" class="Field">iso</a>  <a id="1994" class="Symbol">=</a> <a id="1996" class="Keyword">record</a>
    <a id="2007" class="Symbol">{</a> <a id="2009" href="Categories.Morphism.html#1964" class="Field">isoˡ</a>    <a id="2017" class="Symbol">=</a> <a id="2019" href="Categories.Morphism.html#1964" class="Function">isoˡ</a>
    <a id="2028" class="Symbol">;</a> <a id="2030" href="Categories.Morphism.html#1990" class="Field">isoʳ</a>    <a id="2038" class="Symbol">=</a> <a id="2040" href="Categories.Morphism.html#1990" class="Function">isoʳ</a>
    <a id="2049" class="Symbol">}</a>
  <a id="2053" class="Symbol">}</a>
  <a id="2057" class="Keyword">where</a> <a id="2063" class="Keyword">open</a> <a id="2068" href="Categories.Morphism.html#2335" class="Module Operator">_≅_</a> <a id="2072" href="Categories.Category.Construction.Cocones.html#1704" class="Bound">κ≅X</a>
        <a id="2084" class="Keyword">open</a> <a id="2089" href="Categories.Diagram.Cocone.html#534" class="Module">Cocone</a>
        <a id="2104" class="Keyword">open</a> <a id="2109" href="Categories.Diagram.Cocone.html#362" class="Module">Coapex</a>

<a id="iso-cocone⇒iso-coapex"></a><a id="2117" href="Categories.Category.Construction.Cocones.html#2117" class="Function">iso-cocone⇒iso-coapex</a> <a id="2139" class="Symbol">:</a> <a id="2141" href="Categories.Category.Construction.Cocones.html#1451" class="Generalizable">K</a> <a id="2143" href="Categories.Category.Construction.Cocones.html#1557" class="Record Operator">⇔</a> <a id="2145" href="Categories.Category.Construction.Cocones.html#1453" class="Generalizable">K′</a> <a id="2148" class="Symbol">→</a> <a id="2150" href="Categories.Diagram.Cocone.html#588" class="Field">N</a> <a id="2152" href="Categories.Category.Construction.Cocones.html#1451" class="Generalizable">K</a> <a id="2154" href="Categories.Morphism.html#2335" class="Record Operator">≅</a> <a id="2156" href="Categories.Diagram.Cocone.html#588" class="Field">N</a> <a id="2158" href="Categories.Category.Construction.Cocones.html#1453" class="Generalizable">K′</a>
<a id="2161" href="Categories.Category.Construction.Cocones.html#2117" class="Function">iso-cocone⇒iso-coapex</a> <a id="2183" href="Categories.Category.Construction.Cocones.html#2183" class="Bound">K⇔K′</a> <a id="2188" class="Symbol">=</a> <a id="2190" class="Keyword">record</a>
  <a id="2199" class="Symbol">{</a> <a id="2201" href="Categories.Morphism.html#2383" class="Field">from</a> <a id="2206" class="Symbol">=</a> <a id="2208" href="Categories.Diagram.Cocone.html#745" class="Field">arr</a> <a id="2212" href="Categories.Morphism.html#2383" class="Field">from</a>
  <a id="2219" class="Symbol">;</a> <a id="2221" href="Categories.Morphism.html#2400" class="Field">to</a>   <a id="2226" class="Symbol">=</a> <a id="2228" href="Categories.Diagram.Cocone.html#745" class="Field">arr</a> <a id="2232" href="Categories.Morphism.html#2400" class="Field">to</a>
  <a id="2237" class="Symbol">;</a> <a id="2239" href="Categories.Morphism.html#2417" class="Field">iso</a>  <a id="2244" class="Symbol">=</a> <a id="2246" class="Keyword">record</a>
    <a id="2257" class="Symbol">{</a> <a id="2259" href="Categories.Morphism.html#1964" class="Field">isoˡ</a> <a id="2264" class="Symbol">=</a> <a id="2266" href="Categories.Morphism.html#1964" class="Function">isoˡ</a>
    <a id="2275" class="Symbol">;</a> <a id="2277" href="Categories.Morphism.html#1990" class="Field">isoʳ</a> <a id="2282" class="Symbol">=</a> <a id="2284" href="Categories.Morphism.html#1990" class="Function">isoʳ</a>
    <a id="2293" class="Symbol">}</a>
  <a id="2297" class="Symbol">}</a>
  <a id="2301" class="Keyword">where</a> <a id="2307" class="Keyword">open</a> <a id="2312" href="Categories.Category.Construction.Cocones.html#1557" class="Module Operator">_⇔_</a> <a id="2316" href="Categories.Category.Construction.Cocones.html#2183" class="Bound">K⇔K′</a>
</pre></body></html>

==> anc/html/Categories.Category.Construction.Cones.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Category.Construction.Cones</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>
<a id="36" class="Keyword">open</a> <a id="41" class="Keyword">import</a> <a id="48" href="Categories.Category.html" class="Module">Categories.Category</a>
<a id="68" class="Keyword">open</a> <a id="73" class="Keyword">import</a> <a id="80" href="Categories.Functor.html" class="Module">Categories.Functor</a> <a id="99" class="Keyword">hiding</a> <a id="106" class="Symbol">(</a><a id="107" href="Categories.Functor.html#349" class="Function">id</a><a id="109" class="Symbol">)</a>

<a id="112" class="Comment">-- category of cones &quot;over a Functor F&quot;</a>

<a id="153" class="Keyword">module</a> <a id="160" href="Categories.Category.Construction.Cones.html" class="Module">Categories.Category.Construction.Cones</a>
  <a id="201" class="Symbol">{</a><a id="202" href="Categories.Category.Construction.Cones.html#202" class="Bound">o</a> <a id="204" href="Categories.Category.Construction.Cones.html#204" class="Bound">ℓ</a> <a id="206" href="Categories.Category.Construction.Cones.html#206" class="Bound">e</a><a id="207" class="Symbol">}</a> <a id="209" class="Symbol">{</a><a id="210" href="Categories.Category.Construction.Cones.html#210" class="Bound">o′</a> <a id="213" href="Categories.Category.Construction.Cones.html#213" class="Bound">ℓ′</a> <a id="216" href="Categories.Category.Construction.Cones.html#216" class="Bound">e′</a><a id="218" class="Symbol">}</a> <a id="220" class="Symbol">{</a><a id="221" href="Categories.Category.Construction.Cones.html#221" class="Bound">C</a> <a id="223" class="Symbol">:</a> <a id="225" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="234" href="Categories.Category.Construction.Cones.html#202" class="Bound">o</a> <a id="236" href="Categories.Category.Construction.Cones.html#204" class="Bound">ℓ</a> <a id="238" href="Categories.Category.Construction.Cones.html#206" class="Bound">e</a><a id="239" class="Symbol">}</a> <a id="241" class="Symbol">{</a><a id="242" href="Categories.Category.Construction.Cones.html#242" class="Bound">J</a> <a id="244" class="Symbol">:</a> <a id="246" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="255" href="Categories.Category.Construction.Cones.html#210" class="Bound">o′</a> <a id="258" href="Categories.Category.Construction.Cones.html#213" class="Bound">ℓ′</a> <a id="261" href="Categories.Category.Construction.Cones.html#216" class="Bound">e′</a><a id="263" class="Symbol">}</a> <a id="265" class="Symbol">(</a><a id="266" href="Categories.Category.Construction.Cones.html#266" class="Bound">F</a> <a id="268" class="Symbol">:</a> <a id="270" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="278" href="Categories.Category.Construction.Cones.html#242" class="Bound">J</a> <a id="280" href="Categories.Category.Construction.Cones.html#221" class="Bound">C</a><a id="281" class="Symbol">)</a> <a id="283" class="Keyword">where</a>

<a id="290" class="Keyword">open</a> <a id="295" class="Keyword">import</a> <a id="302" href="Data.Product.html" class="Module">Data.Product</a>
<a id="315" class="Keyword">import</a> <a id="322" href="Categories.Diagram.Cone.html" class="Module">Categories.Diagram.Cone</a> <a id="346" class="Symbol">as</a> <a id="349" class="Module">Co</a>
<a id="352" class="Keyword">import</a> <a id="359" href="Categories.Morphism.html" class="Module">Categories.Morphism</a> <a id="379" class="Symbol">as</a> <a id="382" class="Module">Mor</a>
<a id="386" class="Keyword">import</a> <a id="393" href="Categories.Morphism.IsoEquiv.html" class="Module">Categories.Morphism.IsoEquiv</a> <a id="422" class="Symbol">as</a> <a id="425" class="Module">IsoEquiv</a>
<a id="434" class="Keyword">import</a> <a id="441" href="Categories.Morphism.Reasoning.html" class="Module">Categories.Morphism.Reasoning</a> <a id="471" class="Symbol">as</a> <a id="474" class="Module">Reas</a>

<a id="480" class="Keyword">open</a> <a id="485" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="494" href="Categories.Category.Construction.Cones.html#221" class="Bound">C</a>
<a id="496" class="Keyword">open</a> <a id="501" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
<a id="514" class="Keyword">open</a> <a id="519" href="Categories.Morphism.html" class="Module">Mor</a> <a id="523" href="Categories.Category.Construction.Cones.html#221" class="Bound">C</a> <a id="525" class="Keyword">using</a> <a id="531" class="Symbol">(</a><a id="532" href="Categories.Morphism.html#2335" class="Record Operator">_≅_</a><a id="535" class="Symbol">)</a>
<a id="537" class="Keyword">open</a> <a id="542" href="Categories.Morphism.IsoEquiv.html" class="Module">IsoEquiv</a> <a id="551" href="Categories.Category.Construction.Cones.html#221" class="Bound">C</a> <a id="553" class="Keyword">using</a> <a id="559" class="Symbol">(</a><a id="560" href="Categories.Morphism.IsoEquiv.html#1761" class="Record Operator">_≃_</a><a id="563" class="Symbol">;</a> <a id="565" href="Categories.Morphism.IsoEquiv.html#1807" class="InductiveConstructor Operator">⌞_⌟</a><a id="568" class="Symbol">)</a>
<a id="570" class="Keyword">open</a> <a id="575" href="Categories.Morphism.Reasoning.html" class="Module">Reas</a> <a id="580" href="Categories.Category.Construction.Cones.html#221" class="Bound">C</a>

<a id="583" class="Keyword">open</a> <a id="588" href="Categories.Diagram.Cone.html" class="Module">Co</a> <a id="591" href="Categories.Category.Construction.Cones.html#266" class="Bound">F</a> <a id="593" class="Keyword">public</a>
<a id="600" class="Keyword">open</a> <a id="605" href="Categories.Diagram.Cone.html#358" class="Module">Apex</a>
<a id="610" class="Keyword">open</a> <a id="615" href="Categories.Diagram.Cone.html#526" class="Module">Cone</a>
<a id="620" class="Keyword">open</a> <a id="625" href="Categories.Diagram.Cone.html#660" class="Module">Cone⇒</a>

<a id="Cones"></a><a id="632" href="Categories.Category.Construction.Cones.html#632" class="Function">Cones</a> <a id="638" class="Symbol">:</a> <a id="640" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="649" class="Symbol">_</a> <a id="651" class="Symbol">_</a> <a id="653" class="Symbol">_</a>
<a id="655" href="Categories.Category.Construction.Cones.html#632" class="Function">Cones</a> <a id="661" class="Symbol">=</a> <a id="663" class="Keyword">record</a>
  <a id="672" class="Symbol">{</a> <a id="674" href="Categories.Category.Core.html#559" class="Field">Obj</a>       <a id="684" class="Symbol">=</a> <a id="686" href="Categories.Diagram.Cone.html#526" class="Record">Cone</a>
  <a id="693" class="Symbol">;</a> <a id="695" href="Categories.Category.Core.html#575" class="Field Operator">_⇒_</a>       <a id="705" class="Symbol">=</a> <a id="707" href="Categories.Diagram.Cone.html#660" class="Record">Cone⇒</a>
  <a id="715" class="Symbol">;</a> <a id="717" href="Categories.Category.Core.html#595" class="Field Operator">_≈_</a>       <a id="727" class="Symbol">=</a> <a id="729" class="Symbol">λ</a> <a id="731" href="Categories.Category.Construction.Cones.html#731" class="Bound">f</a> <a id="733" href="Categories.Category.Construction.Cones.html#733" class="Bound">g</a> <a id="735" class="Symbol">→</a> <a id="737" href="Categories.Diagram.Cone.html#717" class="Field">arr</a> <a id="741" href="Categories.Category.Construction.Cones.html#731" class="Bound">f</a> <a id="743" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="745" href="Categories.Diagram.Cone.html#717" class="Field">arr</a> <a id="749" href="Categories.Category.Construction.Cones.html#733" class="Bound">g</a>
  <a id="753" class="Symbol">;</a> <a id="755" href="Categories.Category.Core.html#630" class="Field">id</a>        <a id="765" class="Symbol">=</a> <a id="767" class="Keyword">record</a>
    <a id="778" class="Symbol">{</a> <a id="780" href="Categories.Diagram.Cone.html#717" class="Field">arr</a>     <a id="788" class="Symbol">=</a> <a id="790" href="Categories.Category.Core.html#630" class="Function">id</a>
    <a id="797" class="Symbol">;</a> <a id="799" href="Categories.Diagram.Cone.html#742" class="Field">commute</a> <a id="807" class="Symbol">=</a> <a id="809" href="Categories.Category.Core.html#1145" class="Function">identityʳ</a>
    <a id="823" class="Symbol">}</a>
  <a id="827" class="Symbol">;</a> <a id="829" href="Categories.Category.Core.html#656" class="Field Operator">_∘_</a>       <a id="839" class="Symbol">=</a> <a id="841" class="Symbol">λ</a> <a id="843" class="Symbol">{</a><a id="844" href="Categories.Category.Construction.Cones.html#844" class="Bound">A</a> <a id="846" href="Categories.Category.Construction.Cones.html#846" class="Bound">B</a> <a id="848" href="Categories.Category.Construction.Cones.html#848" class="Bound">C</a><a id="849" class="Symbol">}</a> <a id="851" href="Categories.Category.Construction.Cones.html#851" class="Bound">f</a> <a id="853" href="Categories.Category.Construction.Cones.html#853" class="Bound">g</a> <a id="855" class="Symbol">→</a> <a id="857" class="Keyword">record</a>
    <a id="868" class="Symbol">{</a> <a id="870" href="Categories.Diagram.Cone.html#717" class="Field">arr</a>     <a id="878" class="Symbol">=</a> <a id="880" href="Categories.Diagram.Cone.html#717" class="Field">arr</a> <a id="884" href="Categories.Category.Construction.Cones.html#851" class="Bound">f</a> <a id="886" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="888" href="Categories.Diagram.Cone.html#717" class="Field">arr</a> <a id="892" href="Categories.Category.Construction.Cones.html#853" class="Bound">g</a>
    <a id="898" class="Symbol">;</a> <a id="900" href="Categories.Diagram.Cone.html#742" class="Field">commute</a> <a id="908" class="Symbol">=</a> <a id="910" class="Symbol">λ</a> <a id="912" class="Symbol">{</a><a id="913" href="Categories.Category.Construction.Cones.html#913" class="Bound">X</a><a id="914" class="Symbol">}</a> <a id="916" class="Symbol">→</a> <a id="918" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
      <a id="930" href="Categories.Diagram.Cone.html#415" class="Field">ψ</a> <a id="932" href="Categories.Category.Construction.Cones.html#848" class="Bound">C</a> <a id="934" href="Categories.Category.Construction.Cones.html#913" class="Bound">X</a> <a id="936" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="938" href="Categories.Diagram.Cone.html#717" class="Field">arr</a> <a id="942" href="Categories.Category.Construction.Cones.html#851" class="Bound">f</a> <a id="944" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="946" href="Categories.Diagram.Cone.html#717" class="Field">arr</a> <a id="950" href="Categories.Category.Construction.Cones.html#853" class="Bound">g</a> <a id="952" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="955" href="Categories.Morphism.Reasoning.Core.html#3168" class="Function">pullˡ</a> <a id="961" class="Symbol">(</a><a id="962" href="Categories.Diagram.Cone.html#742" class="Field">commute</a> <a id="970" href="Categories.Category.Construction.Cones.html#851" class="Bound">f</a><a id="971" class="Symbol">)</a> <a id="973" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="981" href="Categories.Diagram.Cone.html#415" class="Field">ψ</a> <a id="983" href="Categories.Category.Construction.Cones.html#846" class="Bound">B</a> <a id="985" href="Categories.Category.Construction.Cones.html#913" class="Bound">X</a> <a id="987" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="989" href="Categories.Diagram.Cone.html#717" class="Field">arr</a> <a id="993" href="Categories.Category.Construction.Cones.html#853" class="Bound">g</a>         <a id="1003" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1006" href="Categories.Diagram.Cone.html#742" class="Field">commute</a> <a id="1014" href="Categories.Category.Construction.Cones.html#853" class="Bound">g</a> <a id="1016" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="1024" href="Categories.Diagram.Cone.html#415" class="Field">ψ</a> <a id="1026" href="Categories.Category.Construction.Cones.html#844" class="Bound">A</a> <a id="1028" href="Categories.Category.Construction.Cones.html#913" class="Bound">X</a>                 <a id="1046" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
    <a id="1052" class="Symbol">}</a>
  <a id="1056" class="Symbol">;</a> <a id="1058" href="Categories.Category.Core.html#715" class="Field">assoc</a>     <a id="1068" class="Symbol">=</a> <a id="1070" href="Categories.Category.Core.html#715" class="Function">assoc</a>
  <a id="1078" class="Symbol">;</a> <a id="1080" href="Categories.Category.Core.html#1004" class="Field">sym-assoc</a> <a id="1090" class="Symbol">=</a> <a id="1092" href="Categories.Category.Core.html#1004" class="Function">sym-assoc</a>
  <a id="1104" class="Symbol">;</a> <a id="1106" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a> <a id="1116" class="Symbol">=</a> <a id="1118" href="Categories.Category.Core.html#1096" class="Function">identityˡ</a>
  <a id="1130" class="Symbol">;</a> <a id="1132" href="Categories.Category.Core.html#1145" class="Field">identityʳ</a> <a id="1142" class="Symbol">=</a> <a id="1144" href="Categories.Category.Core.html#1145" class="Function">identityʳ</a>
  <a id="1156" class="Symbol">;</a> <a id="1158" href="Categories.Category.Core.html#1339" class="Field">identity²</a> <a id="1168" class="Symbol">=</a> <a id="1170" href="Categories.Category.Core.html#1339" class="Function">identity²</a>
  <a id="1182" class="Symbol">;</a> <a id="1184" href="Categories.Category.Core.html#1384" class="Field">equiv</a>     <a id="1194" class="Symbol">=</a> <a id="1196" class="Keyword">record</a>
    <a id="1207" class="Symbol">{</a> <a id="1209" href="Relation.Binary.Structures.html#1641" class="Field">refl</a>  <a id="1215" class="Symbol">=</a> <a id="1217" href="Relation.Binary.Structures.html#1641" class="Function">Equiv.refl</a>
    <a id="1232" class="Symbol">;</a> <a id="1234" href="Relation.Binary.Structures.html#1667" class="Field">sym</a>   <a id="1240" class="Symbol">=</a> <a id="1242" href="Relation.Binary.Structures.html#1667" class="Function">Equiv.sym</a>
    <a id="1256" class="Symbol">;</a> <a id="1258" href="Relation.Binary.Structures.html#1693" class="Field">trans</a> <a id="1264" class="Symbol">=</a> <a id="1266" href="Relation.Binary.Structures.html#1693" class="Function">Equiv.trans</a>
    <a id="1282" class="Symbol">}</a>
  <a id="1286" class="Symbol">;</a> <a id="1288" href="Categories.Category.Core.html#1438" class="Field">∘-resp-≈</a>  <a id="1298" class="Symbol">=</a> <a id="1300" href="Categories.Category.Core.html#1438" class="Function">∘-resp-≈</a>
  <a id="1311" class="Symbol">}</a>

<a id="1314" class="Keyword">module</a> <a id="Cones"></a><a id="1321" href="Categories.Category.Construction.Cones.html#1321" class="Module">Cones</a> <a id="1327" class="Symbol">=</a> <a id="1329" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="1338" href="Categories.Category.Construction.Cones.html#632" class="Function">Cones</a>

<a id="1345" class="Keyword">private</a>
  <a id="1355" class="Keyword">variable</a>
    <a id="1368" href="Categories.Category.Construction.Cones.html#1368" class="Generalizable">K</a> <a id="1370" href="Categories.Category.Construction.Cones.html#1370" class="Generalizable">K′</a> <a id="1373" class="Symbol">:</a> <a id="1375" href="Categories.Diagram.Cone.html#526" class="Record">Cone</a>
    <a id="1384" href="Categories.Category.Construction.Cones.html#1384" class="Generalizable">X</a> <a id="1386" class="Symbol">:</a> <a id="1388" href="Categories.Category.Core.html#559" class="Function">Obj</a>
  <a id="1394" class="Keyword">module</a> <a id="CM"></a><a id="1401" href="Categories.Category.Construction.Cones.html#1401" class="Module">CM</a> <a id="1404" class="Symbol">=</a> <a id="1406" href="Categories.Morphism.html" class="Module">Mor</a> <a id="1410" href="Categories.Category.Construction.Cones.html#632" class="Function">Cones</a>
  <a id="1418" class="Keyword">module</a> <a id="CI"></a><a id="1425" href="Categories.Category.Construction.Cones.html#1425" class="Module">CI</a> <a id="1428" class="Symbol">=</a> <a id="1430" href="Categories.Morphism.IsoEquiv.html" class="Module">IsoEquiv</a> <a id="1439" href="Categories.Category.Construction.Cones.html#632" class="Function">Cones</a>

<a id="1446" class="Keyword">open</a> <a id="1451" href="Categories.Category.Construction.Cones.html#1401" class="Module">CM</a> <a id="1454" class="Keyword">using</a> <a id="1460" class="Symbol">()</a> <a id="1463" class="Keyword">renaming</a> <a id="1472" class="Symbol">(</a><a id="1473" href="Categories.Morphism.html#2335" class="Record Operator">_≅_</a> <a id="1477" class="Symbol">to</a> <a id="1480" class="Record Operator">_⇔_</a><a id="1483" class="Symbol">)</a>
<a id="1485" class="Keyword">open</a> <a id="1490" href="Categories.Category.Construction.Cones.html#1425" class="Module">CI</a> <a id="1493" class="Keyword">using</a> <a id="1499" class="Symbol">()</a> <a id="1502" class="Keyword">renaming</a> <a id="1511" class="Symbol">(</a><a id="1512" href="Categories.Morphism.IsoEquiv.html#1761" class="Record Operator">_≃_</a> <a id="1516" class="Symbol">to</a> <a id="1519" class="Record Operator">_↮_</a><a id="1522" class="Symbol">)</a>

<a id="cone-resp-iso"></a><a id="1525" href="Categories.Category.Construction.Cones.html#1525" class="Function">cone-resp-iso</a> <a id="1539" class="Symbol">:</a> <a id="1541" class="Symbol">∀</a> <a id="1543" class="Symbol">(</a><a id="1544" href="Categories.Category.Construction.Cones.html#1544" class="Bound">κ</a> <a id="1546" class="Symbol">:</a> <a id="1548" href="Categories.Diagram.Cone.html#526" class="Record">Cone</a><a id="1552" class="Symbol">)</a> <a id="1554" class="Symbol">→</a> <a id="1556" href="Categories.Diagram.Cone.html#578" class="Field">Cone.N</a> <a id="1563" href="Categories.Category.Construction.Cones.html#1544" class="Bound">κ</a> <a id="1565" href="Categories.Morphism.html#2335" class="Record Operator">≅</a> <a id="1567" href="Categories.Category.Construction.Cones.html#1384" class="Generalizable">X</a> <a id="1569" class="Symbol">→</a> <a id="1571" href="Data.Product.Base.html#1378" class="Function">Σ[</a> <a id="1574" href="Categories.Category.Construction.Cones.html#1574" class="Bound">κ′</a> <a id="1577" href="Data.Product.Base.html#1378" class="Function">∈</a> <a id="1579" href="Categories.Diagram.Cone.html#526" class="Record">Cone</a> <a id="1584" href="Data.Product.Base.html#1378" class="Function">]</a> <a id="1586" href="Categories.Category.Construction.Cones.html#1544" class="Bound">κ</a> <a id="1588" href="Categories.Category.Construction.Cones.html#1480" class="Record Operator">⇔</a> <a id="1590" href="Categories.Category.Construction.Cones.html#1574" class="Bound">κ′</a>
<a id="1593" href="Categories.Category.Construction.Cones.html#1525" class="Function">cone-resp-iso</a> <a id="1607" class="Symbol">{</a><a id="1608" class="Argument">X</a> <a id="1610" class="Symbol">=</a> <a id="1612" href="Categories.Category.Construction.Cones.html#1612" class="Bound">X</a><a id="1613" class="Symbol">}</a> <a id="1615" href="Categories.Category.Construction.Cones.html#1615" class="Bound">κ</a> <a id="1617" href="Categories.Category.Construction.Cones.html#1617" class="Bound">κ≅X</a> <a id="1621" class="Symbol">=</a> <a id="1623" class="Keyword">record</a>
  <a id="1632" class="Symbol">{</a> <a id="1634" href="Categories.Diagram.Cone.html#592" class="Field">apex</a> <a id="1639" class="Symbol">=</a> <a id="1641" class="Keyword">record</a>
    <a id="1652" class="Symbol">{</a> <a id="1654" href="Categories.Diagram.Cone.html#415" class="Field">ψ</a>       <a id="1662" class="Symbol">=</a> <a id="1664" class="Symbol">λ</a> <a id="1666" href="Categories.Category.Construction.Cones.html#1666" class="Bound">Y</a> <a id="1668" class="Symbol">→</a> <a id="1670" href="Categories.Diagram.Cone.html#415" class="Function">Cone.ψ</a> <a id="1677" href="Categories.Category.Construction.Cones.html#1615" class="Bound">κ</a> <a id="1679" href="Categories.Category.Construction.Cones.html#1666" class="Bound">Y</a> <a id="1681" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1683" href="Categories.Morphism.html#2400" class="Field">to</a>
    <a id="1690" class="Symbol">;</a> <a id="1692" href="Categories.Diagram.Cone.html#463" class="Field">commute</a> <a id="1700" class="Symbol">=</a> <a id="1702" class="Symbol">λ</a> <a id="1704" href="Categories.Category.Construction.Cones.html#1704" class="Bound">f</a> <a id="1706" class="Symbol">→</a> <a id="1708" href="Categories.Morphism.Reasoning.Core.html#3168" class="Function">pullˡ</a> <a id="1714" class="Symbol">(</a><a id="1715" href="Categories.Diagram.Cone.html#463" class="Function">Cone.commute</a> <a id="1728" href="Categories.Category.Construction.Cones.html#1615" class="Bound">κ</a> <a id="1730" href="Categories.Category.Construction.Cones.html#1704" class="Bound">f</a><a id="1731" class="Symbol">)</a>
    <a id="1737" class="Symbol">}</a>
  <a id="1741" class="Symbol">}</a> <a id="1743" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1745" class="Keyword">record</a>
  <a id="1754" class="Symbol">{</a> <a id="1756" href="Categories.Morphism.html#2383" class="Field">from</a> <a id="1761" class="Symbol">=</a> <a id="1763" class="Keyword">record</a>
    <a id="1774" class="Symbol">{</a> <a id="1776" href="Categories.Diagram.Cone.html#717" class="Field">arr</a>     <a id="1784" class="Symbol">=</a> <a id="1786" href="Categories.Morphism.html#2383" class="Field">from</a>
    <a id="1795" class="Symbol">;</a> <a id="1797" href="Categories.Diagram.Cone.html#742" class="Field">commute</a> <a id="1805" class="Symbol">=</a> <a id="1807" href="Categories.Morphism.Reasoning.Core.html#8689" class="Function">cancelʳ</a> <a id="1815" href="Categories.Morphism.html#1964" class="Function">isoˡ</a>
    <a id="1824" class="Symbol">}</a>
  <a id="1828" class="Symbol">;</a> <a id="1830" href="Categories.Morphism.html#2400" class="Field">to</a>   <a id="1835" class="Symbol">=</a> <a id="1837" class="Keyword">record</a>
    <a id="1848" class="Symbol">{</a> <a id="1850" href="Categories.Diagram.Cone.html#717" class="Field">arr</a>     <a id="1858" class="Symbol">=</a> <a id="1860" href="Categories.Morphism.html#2400" class="Field">to</a>
    <a id="1867" class="Symbol">;</a> <a id="1869" href="Categories.Diagram.Cone.html#742" class="Field">commute</a> <a id="1877" class="Symbol">=</a> <a id="1879" href="Relation.Binary.Structures.html#1641" class="Function">refl</a>
    <a id="1888" class="Symbol">}</a>
  <a id="1892" class="Symbol">;</a> <a id="1894" href="Categories.Morphism.html#2417" class="Field">iso</a>  <a id="1899" class="Symbol">=</a> <a id="1901" class="Keyword">record</a>
    <a id="1912" class="Symbol">{</a> <a id="1914" href="Categories.Morphism.html#1964" class="Field">isoˡ</a>    <a id="1922" class="Symbol">=</a> <a id="1924" href="Categories.Morphism.html#1964" class="Function">isoˡ</a>
    <a id="1933" class="Symbol">;</a> <a id="1935" href="Categories.Morphism.html#1990" class="Field">isoʳ</a>    <a id="1943" class="Symbol">=</a> <a id="1945" href="Categories.Morphism.html#1990" class="Function">isoʳ</a>
    <a id="1954" class="Symbol">}</a>
  <a id="1958" class="Symbol">}</a>
  <a id="1962" class="Keyword">where</a> <a id="1968" class="Keyword">open</a> <a id="1973" href="Categories.Morphism.html#2335" class="Module Operator">_≅_</a> <a id="1977" href="Categories.Category.Construction.Cones.html#1617" class="Bound">κ≅X</a>
        <a id="1989" class="Keyword">open</a> <a id="1994" href="Categories.Diagram.Cone.html#526" class="Module">Cone</a>
        <a id="2007" class="Keyword">open</a> <a id="2012" href="Categories.Diagram.Cone.html#358" class="Module">Apex</a>
        <a id="2025" class="Keyword">open</a> <a id="2030" href="Categories.Category.Core.html#1530" class="Module">Equiv</a>

<a id="iso-cone⇒iso-apex"></a><a id="2037" href="Categories.Category.Construction.Cones.html#2037" class="Function">iso-cone⇒iso-apex</a> <a id="2055" class="Symbol">:</a> <a id="2057" href="Categories.Category.Construction.Cones.html#1368" class="Generalizable">K</a> <a id="2059" href="Categories.Category.Construction.Cones.html#1480" class="Record Operator">⇔</a> <a id="2061" href="Categories.Category.Construction.Cones.html#1370" class="Generalizable">K′</a> <a id="2064" class="Symbol">→</a> <a id="2066" href="Categories.Diagram.Cone.html#578" class="Field">N</a> <a id="2068" href="Categories.Category.Construction.Cones.html#1368" class="Generalizable">K</a> <a id="2070" href="Categories.Morphism.html#2335" class="Record Operator">≅</a> <a id="2072" href="Categories.Diagram.Cone.html#578" class="Field">N</a> <a id="2074" href="Categories.Category.Construction.Cones.html#1370" class="Generalizable">K′</a>
<a id="2077" href="Categories.Category.Construction.Cones.html#2037" class="Function">iso-cone⇒iso-apex</a> <a id="2095" href="Categories.Category.Construction.Cones.html#2095" class="Bound">K⇔K′</a> <a id="2100" class="Symbol">=</a> <a id="2102" class="Keyword">record</a>
  <a id="2111" class="Symbol">{</a> <a id="2113" href="Categories.Morphism.html#2383" class="Field">from</a> <a id="2118" class="Symbol">=</a> <a id="2120" href="Categories.Diagram.Cone.html#717" class="Field">arr</a> <a id="2124" href="Categories.Morphism.html#2383" class="Field">from</a>
  <a id="2131" class="Symbol">;</a> <a id="2133" href="Categories.Morphism.html#2400" class="Field">to</a>   <a id="2138" class="Symbol">=</a> <a id="2140" href="Categories.Diagram.Cone.html#717" class="Field">arr</a> <a id="2144" href="Categories.Morphism.html#2400" class="Field">to</a>
  <a id="2149" class="Symbol">;</a> <a id="2151" href="Categories.Morphism.html#2417" class="Field">iso</a>  <a id="2156" class="Symbol">=</a> <a id="2158" class="Keyword">record</a>
    <a id="2169" class="Symbol">{</a> <a id="2171" href="Categories.Morphism.html#1964" class="Field">isoˡ</a> <a id="2176" class="Symbol">=</a> <a id="2178" href="Categories.Morphism.html#1964" class="Function">isoˡ</a>
    <a id="2187" class="Symbol">;</a> <a id="2189" href="Categories.Morphism.html#1990" class="Field">isoʳ</a> <a id="2194" class="Symbol">=</a> <a id="2196" href="Categories.Morphism.html#1990" class="Function">isoʳ</a>
    <a id="2205" class="Symbol">}</a>
  <a id="2209" class="Symbol">}</a>
  <a id="2213" class="Keyword">where</a> <a id="2219" class="Keyword">open</a> <a id="2224" href="Categories.Category.Construction.Cones.html#1480" class="Module Operator">_⇔_</a> <a id="2228" href="Categories.Category.Construction.Cones.html#2095" class="Bound">K⇔K′</a>


<a id="↮⇒-≃"></a><a id="2235" href="Categories.Category.Construction.Cones.html#2235" class="Function">↮⇒-≃</a> <a id="2240" class="Symbol">:</a> <a id="2242" class="Symbol">∀</a> <a id="2244" class="Symbol">{</a><a id="2245" href="Categories.Category.Construction.Cones.html#2245" class="Bound">i₁</a> <a id="2248" href="Categories.Category.Construction.Cones.html#2248" class="Bound">i₂</a> <a id="2251" class="Symbol">:</a> <a id="2253" href="Categories.Category.Construction.Cones.html#1368" class="Generalizable">K</a> <a id="2255" href="Categories.Category.Construction.Cones.html#1480" class="Record Operator">⇔</a> <a id="2257" href="Categories.Category.Construction.Cones.html#1370" class="Generalizable">K′</a><a id="2259" class="Symbol">}</a> <a id="2261" class="Symbol">→</a> <a id="2263" href="Categories.Category.Construction.Cones.html#2245" class="Bound">i₁</a> <a id="2266" href="Categories.Category.Construction.Cones.html#1519" class="Record Operator">↮</a> <a id="2268" href="Categories.Category.Construction.Cones.html#2248" class="Bound">i₂</a> <a id="2271" class="Symbol">→</a> <a id="2273" href="Categories.Category.Construction.Cones.html#2037" class="Function">iso-cone⇒iso-apex</a> <a id="2291" href="Categories.Category.Construction.Cones.html#2245" class="Bound">i₁</a> <a id="2294" href="Categories.Morphism.IsoEquiv.html#1761" class="Record Operator">≃</a> <a id="2296" href="Categories.Category.Construction.Cones.html#2037" class="Function">iso-cone⇒iso-apex</a> <a id="2314" href="Categories.Category.Construction.Cones.html#2248" class="Bound">i₂</a>
<a id="2317" href="Categories.Category.Construction.Cones.html#2235" class="Function">↮⇒-≃</a> <a id="2322" href="Categories.Category.Construction.Cones.html#2322" class="Bound">i₁↮i₂</a> <a id="2328" class="Symbol">=</a> <a id="2330" href="Categories.Morphism.IsoEquiv.html#1807" class="InductiveConstructor Operator">⌞</a> <a id="2332" href="Categories.Morphism.IsoEquiv.html#1830" class="Field">from-≈</a> <a id="2339" href="Categories.Morphism.IsoEquiv.html#1807" class="InductiveConstructor Operator">⌟</a>
  <a id="2343" class="Keyword">where</a> <a id="2349" class="Keyword">open</a> <a id="2354" href="Categories.Category.Construction.Cones.html#1519" class="Module Operator">_↮_</a> <a id="2358" href="Categories.Category.Construction.Cones.html#2322" class="Bound">i₁↮i₂</a>
</pre></body></html>

==> anc/html/Categories.Category.Construction.Core.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Category.Construction.Core</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>

<a id="37" class="Keyword">open</a> <a id="42" class="Keyword">import</a> <a id="49" href="Categories.Category.html" class="Module">Categories.Category</a>

<a id="70" class="Comment">-- The core of a category.</a>
<a id="97" class="Comment">-- See https://ncatlab.org/nlab/show/core</a>

<a id="140" class="Keyword">module</a> <a id="147" href="Categories.Category.Construction.Core.html" class="Module">Categories.Category.Construction.Core</a> <a id="185" class="Symbol">{</a><a id="186" href="Categories.Category.Construction.Core.html#186" class="Bound">o</a> <a id="188" href="Categories.Category.Construction.Core.html#188" class="Bound">ℓ</a> <a id="190" href="Categories.Category.Construction.Core.html#190" class="Bound">e</a><a id="191" class="Symbol">}</a> <a id="193" class="Symbol">(</a><a id="194" href="Categories.Category.Construction.Core.html#194" class="Bound">𝒞</a> <a id="196" class="Symbol">:</a> <a id="198" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="207" href="Categories.Category.Construction.Core.html#186" class="Bound">o</a> <a id="209" href="Categories.Category.Construction.Core.html#188" class="Bound">ℓ</a> <a id="211" href="Categories.Category.Construction.Core.html#190" class="Bound">e</a><a id="212" class="Symbol">)</a> <a id="214" class="Keyword">where</a>

<a id="221" class="Keyword">open</a> <a id="226" class="Keyword">import</a> <a id="233" href="Level.html" class="Module">Level</a> <a id="239" class="Keyword">using</a> <a id="245" class="Symbol">(</a><a id="246" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="249" class="Symbol">)</a>
<a id="251" class="Keyword">open</a> <a id="256" class="Keyword">import</a> <a id="263" href="Function.html" class="Module">Function</a> <a id="272" class="Keyword">using</a> <a id="278" class="Symbol">(</a><a id="279" href="Function.Base.html#1657" class="Function">flip</a><a id="283" class="Symbol">)</a>

<a id="286" class="Keyword">open</a> <a id="291" class="Keyword">import</a> <a id="298" href="Categories.Category.Groupoid.html" class="Module">Categories.Category.Groupoid</a> <a id="327" class="Keyword">using</a> <a id="333" class="Symbol">(</a><a id="334" href="Categories.Category.Groupoid.html#807" class="Record">Groupoid</a><a id="342" class="Symbol">;</a> <a id="344" href="Categories.Category.Groupoid.html#189" class="Record">IsGroupoid</a><a id="354" class="Symbol">)</a>
<a id="356" class="Keyword">open</a> <a id="361" class="Keyword">import</a> <a id="368" href="Categories.Morphism.html" class="Module">Categories.Morphism</a> <a id="388" href="Categories.Category.Construction.Core.html#194" class="Bound">𝒞</a> <a id="390" class="Symbol">as</a> <a id="Morphism"></a><a id="393" href="Categories.Category.Construction.Core.html#393" class="Module">Morphism</a>
<a id="402" class="Keyword">open</a> <a id="407" class="Keyword">import</a> <a id="414" href="Categories.Morphism.IsoEquiv.html" class="Module">Categories.Morphism.IsoEquiv</a> <a id="443" href="Categories.Category.Construction.Core.html#194" class="Bound">𝒞</a> <a id="445" class="Symbol">as</a> <a id="IsoEquiv"></a><a id="448" href="Categories.Category.Construction.Core.html#448" class="Module">IsoEquiv</a>

<a id="458" class="Keyword">open</a> <a id="463" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="472" href="Categories.Category.Construction.Core.html#194" class="Bound">𝒞</a>
<a id="474" class="Keyword">open</a> <a id="479" href="Categories.Morphism.IsoEquiv.html#1761" class="Module Operator">_≃_</a>

<a id="Core"></a><a id="484" href="Categories.Category.Construction.Core.html#484" class="Function">Core</a> <a id="489" class="Symbol">:</a> <a id="491" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="500" href="Categories.Category.Construction.Core.html#186" class="Bound">o</a> <a id="502" class="Symbol">(</a><a id="503" href="Categories.Category.Construction.Core.html#188" class="Bound">ℓ</a> <a id="505" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="507" href="Categories.Category.Construction.Core.html#190" class="Bound">e</a><a id="508" class="Symbol">)</a> <a id="510" href="Categories.Category.Construction.Core.html#190" class="Bound">e</a>
<a id="512" href="Categories.Category.Construction.Core.html#484" class="Function">Core</a> <a id="517" class="Symbol">=</a> <a id="519" class="Keyword">record</a>
  <a id="528" class="Symbol">{</a> <a id="530" href="Categories.Category.Core.html#559" class="Field">Obj</a>       <a id="540" class="Symbol">=</a> <a id="542" href="Categories.Category.Core.html#559" class="Field">Obj</a>
  <a id="548" class="Symbol">;</a> <a id="550" href="Categories.Category.Core.html#575" class="Field Operator">_⇒_</a>       <a id="560" class="Symbol">=</a> <a id="562" href="Categories.Morphism.html#2335" class="Record Operator">_≅_</a>
  <a id="568" class="Symbol">;</a> <a id="570" href="Categories.Category.Core.html#595" class="Field Operator">_≈_</a>       <a id="580" class="Symbol">=</a> <a id="582" href="Categories.Morphism.IsoEquiv.html#1761" class="Record Operator">_≃_</a>
  <a id="588" class="Symbol">;</a> <a id="590" href="Categories.Category.Core.html#630" class="Field">id</a>        <a id="600" class="Symbol">=</a> <a id="602" href="Relation.Binary.Structures.html#1641" class="Function">≅.refl</a>
  <a id="611" class="Symbol">;</a> <a id="613" href="Categories.Category.Core.html#656" class="Field Operator">_∘_</a>       <a id="623" class="Symbol">=</a> <a id="625" href="Function.Base.html#1657" class="Function">flip</a> <a id="630" href="Relation.Binary.Structures.html#1693" class="Function">≅.trans</a>
  <a id="640" class="Symbol">;</a> <a id="642" href="Categories.Category.Core.html#715" class="Field">assoc</a>     <a id="652" class="Symbol">=</a> <a id="654" href="Categories.Morphism.IsoEquiv.html#1807" class="InductiveConstructor Operator">⌞</a> <a id="656" href="Categories.Category.Core.html#715" class="Field">assoc</a>     <a id="666" href="Categories.Morphism.IsoEquiv.html#1807" class="InductiveConstructor Operator">⌟</a>
  <a id="670" class="Symbol">;</a> <a id="672" href="Categories.Category.Core.html#1004" class="Field">sym-assoc</a> <a id="682" class="Symbol">=</a> <a id="684" href="Categories.Morphism.IsoEquiv.html#1807" class="InductiveConstructor Operator">⌞</a> <a id="686" href="Categories.Category.Core.html#1004" class="Field">sym-assoc</a> <a id="696" href="Categories.Morphism.IsoEquiv.html#1807" class="InductiveConstructor Operator">⌟</a>
  <a id="700" class="Symbol">;</a> <a id="702" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a> <a id="712" class="Symbol">=</a> <a id="714" href="Categories.Morphism.IsoEquiv.html#1807" class="InductiveConstructor Operator">⌞</a> <a id="716" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a> <a id="726" href="Categories.Morphism.IsoEquiv.html#1807" class="InductiveConstructor Operator">⌟</a>
  <a id="730" class="Symbol">;</a> <a id="732" href="Categories.Category.Core.html#1145" class="Field">identityʳ</a> <a id="742" class="Symbol">=</a> <a id="744" href="Categories.Morphism.IsoEquiv.html#1807" class="InductiveConstructor Operator">⌞</a> <a id="746" href="Categories.Category.Core.html#1145" class="Field">identityʳ</a> <a id="756" href="Categories.Morphism.IsoEquiv.html#1807" class="InductiveConstructor Operator">⌟</a>
  <a id="760" class="Symbol">;</a> <a id="762" href="Categories.Category.Core.html#1339" class="Field">identity²</a> <a id="772" class="Symbol">=</a> <a id="774" href="Categories.Morphism.IsoEquiv.html#1807" class="InductiveConstructor Operator">⌞</a> <a id="776" href="Categories.Category.Core.html#1339" class="Field">identity²</a> <a id="786" href="Categories.Morphism.IsoEquiv.html#1807" class="InductiveConstructor Operator">⌟</a>
  <a id="790" class="Symbol">;</a> <a id="792" href="Categories.Category.Core.html#1384" class="Field">equiv</a>     <a id="802" class="Symbol">=</a> <a id="804" href="Categories.Morphism.IsoEquiv.html#2205" class="Function">≃-isEquivalence</a>
  <a id="822" class="Symbol">;</a> <a id="824" href="Categories.Category.Core.html#1438" class="Field">∘-resp-≈</a>  <a id="834" class="Symbol">=</a> <a id="836" class="Symbol">λ</a> <a id="838" class="Keyword">where</a> <a id="844" href="Categories.Morphism.IsoEquiv.html#1807" class="InductiveConstructor Operator">⌞</a> <a id="846" href="Categories.Category.Construction.Core.html#846" class="Bound">eq₁</a> <a id="850" href="Categories.Morphism.IsoEquiv.html#1807" class="InductiveConstructor Operator">⌟</a> <a id="852" href="Categories.Morphism.IsoEquiv.html#1807" class="InductiveConstructor Operator">⌞</a> <a id="854" href="Categories.Category.Construction.Core.html#854" class="Bound">eq₂</a> <a id="858" href="Categories.Morphism.IsoEquiv.html#1807" class="InductiveConstructor Operator">⌟</a> <a id="860" class="Symbol">→</a> <a id="862" href="Categories.Morphism.IsoEquiv.html#1807" class="InductiveConstructor Operator">⌞</a> <a id="864" href="Categories.Category.Core.html#1438" class="Field">∘-resp-≈</a> <a id="873" href="Categories.Category.Construction.Core.html#846" class="Bound">eq₁</a> <a id="877" href="Categories.Category.Construction.Core.html#854" class="Bound">eq₂</a> <a id="881" href="Categories.Morphism.IsoEquiv.html#1807" class="InductiveConstructor Operator">⌟</a>
  <a id="885" class="Symbol">}</a>

<a id="Core-isGroupoid"></a><a id="888" href="Categories.Category.Construction.Core.html#888" class="Function">Core-isGroupoid</a> <a id="904" class="Symbol">:</a> <a id="906" href="Categories.Category.Groupoid.html#189" class="Record">IsGroupoid</a> <a id="917" href="Categories.Category.Construction.Core.html#484" class="Function">Core</a>
<a id="922" href="Categories.Category.Construction.Core.html#888" class="Function">Core-isGroupoid</a> <a id="938" class="Symbol">=</a> <a id="940" class="Keyword">record</a>
  <a id="949" class="Symbol">{</a> <a id="951" href="Categories.Category.Groupoid.html#365" class="Field Operator">_⁻¹</a> <a id="955" class="Symbol">=</a> <a id="957" href="Relation.Binary.Structures.html#1667" class="Function">≅.sym</a>
  <a id="965" class="Symbol">;</a> <a id="967" href="Categories.Category.Groupoid.html#399" class="Field">iso</a> <a id="971" class="Symbol">=</a> <a id="973" class="Symbol">λ</a> <a id="975" class="Symbol">{</a><a id="976" href="Categories.Category.Construction.Core.html#976" class="Bound">_</a> <a id="978" href="Categories.Category.Construction.Core.html#978" class="Bound">_</a> <a id="980" href="Categories.Category.Construction.Core.html#980" class="Bound">f</a><a id="981" class="Symbol">}</a> <a id="983" class="Symbol">→</a> <a id="985" class="Keyword">record</a> <a id="992" class="Symbol">{</a> <a id="994" href="Categories.Morphism.html#1964" class="Field">isoˡ</a> <a id="999" class="Symbol">=</a> <a id="1001" href="Categories.Morphism.IsoEquiv.html#1807" class="InductiveConstructor Operator">⌞</a> <a id="1003" href="Categories.Morphism.html#1964" class="Function">isoˡ</a> <a id="1008" href="Categories.Category.Construction.Core.html#980" class="Bound">f</a> <a id="1010" href="Categories.Morphism.IsoEquiv.html#1807" class="InductiveConstructor Operator">⌟</a> <a id="1012" class="Symbol">;</a> <a id="1014" href="Categories.Morphism.html#1990" class="Field">isoʳ</a> <a id="1019" class="Symbol">=</a> <a id="1021" href="Categories.Morphism.IsoEquiv.html#1807" class="InductiveConstructor Operator">⌞</a> <a id="1023" href="Categories.Morphism.html#1990" class="Function">isoʳ</a> <a id="1028" href="Categories.Category.Construction.Core.html#980" class="Bound">f</a> <a id="1030" href="Categories.Morphism.IsoEquiv.html#1807" class="InductiveConstructor Operator">⌟</a> <a id="1032" class="Symbol">}</a>
  <a id="1036" class="Symbol">}</a>
  <a id="1040" class="Keyword">where</a> <a id="1046" class="Keyword">open</a> <a id="1051" href="Categories.Morphism.html#2335" class="Module Operator">_≅_</a>

<a id="CoreGroupoid"></a><a id="1056" href="Categories.Category.Construction.Core.html#1056" class="Function">CoreGroupoid</a> <a id="1069" class="Symbol">:</a> <a id="1071" href="Categories.Category.Groupoid.html#807" class="Record">Groupoid</a> <a id="1080" href="Categories.Category.Construction.Core.html#186" class="Bound">o</a> <a id="1082" class="Symbol">(</a><a id="1083" href="Categories.Category.Construction.Core.html#188" class="Bound">ℓ</a> <a id="1085" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1087" href="Categories.Category.Construction.Core.html#190" class="Bound">e</a><a id="1088" class="Symbol">)</a> <a id="1090" href="Categories.Category.Construction.Core.html#190" class="Bound">e</a>
<a id="1092" href="Categories.Category.Construction.Core.html#1056" class="Function">CoreGroupoid</a> <a id="1105" class="Symbol">=</a> <a id="1107" class="Keyword">record</a> <a id="1114" class="Symbol">{</a> <a id="1116" href="Categories.Category.Groupoid.html#874" class="Field">category</a> <a id="1125" class="Symbol">=</a> <a id="1127" href="Categories.Category.Construction.Core.html#484" class="Function">Core</a><a id="1131" class="Symbol">;</a> <a id="1133" href="Categories.Category.Groupoid.html#906" class="Field">isGroupoid</a> <a id="1144" class="Symbol">=</a> <a id="1146" href="Categories.Category.Construction.Core.html#888" class="Function">Core-isGroupoid</a> <a id="1162" class="Symbol">}</a>

<a id="1165" class="Keyword">module</a> <a id="CoreGroupoid"></a><a id="1172" href="Categories.Category.Construction.Core.html#1172" class="Module">CoreGroupoid</a> <a id="1185" class="Symbol">=</a> <a id="1187" href="Categories.Category.Groupoid.html#807" class="Module">Groupoid</a> <a id="1196" href="Categories.Category.Construction.Core.html#1056" class="Function">CoreGroupoid</a>

<a id="1210" class="Comment">-- Useful shorthands for reasoning about isomorphisms and morphisms of</a>
<a id="1281" class="Comment">-- 𝒞 in the same module.</a>

<a id="1307" class="Keyword">module</a> <a id="Shorthands"></a><a id="1314" href="Categories.Category.Construction.Core.html#1314" class="Module">Shorthands</a> <a id="1325" class="Keyword">where</a>
  <a id="1333" class="Keyword">module</a> <a id="Shorthands.Commutationᵢ"></a><a id="1340" href="Categories.Category.Construction.Core.html#1340" class="Module">Commutationᵢ</a> <a id="1353" class="Keyword">where</a>
    <a id="1363" class="Keyword">open</a> <a id="1368" href="Categories.Category.html#1298" class="Module">Commutation</a> <a id="1380" href="Categories.Category.Construction.Core.html#484" class="Function">Core</a> <a id="1385" class="Keyword">public</a> <a id="1392" class="Keyword">using</a> <a id="1398" class="Symbol">()</a> <a id="1401" class="Keyword">renaming</a> <a id="1410" class="Symbol">(</a><a id="1411" href="Categories.Category.html#1358" class="Function Operator">[_⇒_]⟨_≈_⟩</a> <a id="1422" class="Symbol">to</a> <a id="1425" class="Function Operator">[_≅_]⟨_≈_⟩</a><a id="1435" class="Symbol">)</a>

    <a id="1442" class="Keyword">infixl</a> <a id="1449" class="Number">2</a> <a id="1451" href="Categories.Category.Construction.Core.html#1464" class="Function">connectᵢ</a>
    <a id="Shorthands.Commutationᵢ.connectᵢ"></a><a id="1464" href="Categories.Category.Construction.Core.html#1464" class="Function">connectᵢ</a> <a id="1473" class="Symbol">:</a> <a id="1475" class="Symbol">∀</a> <a id="1477" class="Symbol">{</a><a id="1478" href="Categories.Category.Construction.Core.html#1478" class="Bound">A</a> <a id="1480" href="Categories.Category.Construction.Core.html#1480" class="Bound">C</a> <a id="1482" class="Symbol">:</a> <a id="1484" href="Categories.Category.Core.html#559" class="Field">Obj</a><a id="1487" class="Symbol">}</a> <a id="1489" class="Symbol">(</a><a id="1490" href="Categories.Category.Construction.Core.html#1490" class="Bound">B</a> <a id="1492" class="Symbol">:</a> <a id="1494" href="Categories.Category.Core.html#559" class="Field">Obj</a><a id="1497" class="Symbol">)</a> <a id="1499" class="Symbol">→</a> <a id="1501" href="Categories.Category.Construction.Core.html#1478" class="Bound">A</a> <a id="1503" href="Categories.Morphism.html#2335" class="Record Operator">≅</a> <a id="1505" href="Categories.Category.Construction.Core.html#1490" class="Bound">B</a> <a id="1507" class="Symbol">→</a> <a id="1509" href="Categories.Category.Construction.Core.html#1490" class="Bound">B</a> <a id="1511" href="Categories.Morphism.html#2335" class="Record Operator">≅</a> <a id="1513" href="Categories.Category.Construction.Core.html#1480" class="Bound">C</a> <a id="1515" class="Symbol">→</a> <a id="1517" href="Categories.Category.Construction.Core.html#1478" class="Bound">A</a> <a id="1519" href="Categories.Morphism.html#2335" class="Record Operator">≅</a> <a id="1521" href="Categories.Category.Construction.Core.html#1480" class="Bound">C</a>
    <a id="1527" href="Categories.Category.Construction.Core.html#1464" class="Function">connectᵢ</a> <a id="1536" href="Categories.Category.Construction.Core.html#1536" class="Bound">B</a> <a id="1538" href="Categories.Category.Construction.Core.html#1538" class="Bound">f</a> <a id="1540" href="Categories.Category.Construction.Core.html#1540" class="Bound">g</a> <a id="1542" class="Symbol">=</a> <a id="1544" href="Relation.Binary.Structures.html#1693" class="Function">≅.trans</a> <a id="1552" href="Categories.Category.Construction.Core.html#1538" class="Bound">f</a> <a id="1554" href="Categories.Category.Construction.Core.html#1540" class="Bound">g</a>

    <a id="1561" class="Keyword">syntax</a> <a id="1568" href="Categories.Category.Construction.Core.html#1464" class="Function">connectᵢ</a> <a id="1577" class="Bound">B</a> <a id="1579" class="Bound">f</a> <a id="1581" class="Bound">g</a> <a id="1583" class="Symbol">=</a> <a id="1585" class="Bound">f</a> <a id="1587" class="Function">≅⟨</a> <a id="1590" class="Bound">B</a> <a id="1592" class="Function">⟩</a> <a id="1594" class="Bound">g</a>

  <a id="1599" class="Keyword">open</a> <a id="1604" href="Categories.Morphism.html#2335" class="Module Operator">_≅_</a> <a id="1608" class="Keyword">public</a>
  <a id="1617" class="Keyword">open</a> <a id="1622" href="Categories.Morphism.IsoEquiv.html#1761" class="Module Operator">_≃_</a> <a id="1626" class="Keyword">public</a>
  <a id="1635" class="Keyword">open</a> <a id="1640" href="Categories.Category.Construction.Core.html#393" class="Module">Morphism</a> <a id="1649" class="Keyword">public</a> <a id="1656" class="Keyword">using</a> <a id="1662" class="Symbol">(</a><a id="1663" class="Keyword">module</a> <a id="1670" href="Categories.Morphism.html#2335" class="Module Operator">_≅_</a><a id="1673" class="Symbol">)</a>
  <a id="1677" class="Keyword">open</a> <a id="1682" href="Categories.Category.Construction.Core.html#448" class="Module">IsoEquiv</a> <a id="1691" class="Keyword">public</a> <a id="1698" class="Keyword">using</a> <a id="1704" class="Symbol">(</a><a id="1705" href="Categories.Morphism.IsoEquiv.html#1807" class="InductiveConstructor Operator">⌞_⌟</a><a id="1708" class="Symbol">)</a> <a id="1710" class="Keyword">renaming</a> <a id="1719" class="Symbol">(</a><a id="1720" class="Keyword">module</a> <a id="1727" href="Categories.Morphism.IsoEquiv.html#1761" class="Module Operator">_≃_</a> <a id="1731" class="Symbol">to</a> <a id="1734" class="Module Operator">_≈ᵢ_</a><a id="1738" class="Symbol">)</a>
  <a id="1742" class="Keyword">open</a> <a id="1747" href="Categories.Category.Construction.Core.html#1172" class="Module">CoreGroupoid</a> <a id="1760" class="Keyword">public</a> <a id="1767" class="Keyword">using</a> <a id="1773" class="Symbol">(</a><a id="1774" href="Categories.Category.Groupoid.html#365" class="Function Operator">_⁻¹</a><a id="1777" class="Symbol">)</a> <a id="1779" class="Keyword">renaming</a>
    <a id="1792" class="Symbol">(</a> <a id="1794" href="Categories.Category.Core.html#575" class="Function Operator">_⇒_</a>                 <a id="1814" class="Symbol">to</a> <a id="1817" class="Function Operator">_≅_</a>
    <a id="1825" class="Symbol">;</a> <a id="1827" href="Categories.Category.Core.html#595" class="Function Operator">_≈_</a>                 <a id="1847" class="Symbol">to</a> <a id="1850" class="Function Operator">_≈ᵢ_</a>
    <a id="1859" class="Symbol">;</a> <a id="1861" href="Categories.Category.Core.html#630" class="Function">id</a>                  <a id="1881" class="Symbol">to</a> <a id="1884" class="Function">idᵢ</a>
    <a id="1892" class="Symbol">;</a> <a id="1894" href="Categories.Category.Core.html#656" class="Function Operator">_∘_</a>                 <a id="1914" class="Symbol">to</a> <a id="1917" class="Function Operator">_∘ᵢ_</a>
    <a id="1926" class="Symbol">;</a> <a id="1928" href="Categories.Category.Groupoid.html#399" class="Function">iso</a>                 <a id="1948" class="Symbol">to</a> <a id="1951" class="Function">⁻¹-iso</a>
    <a id="1962" class="Symbol">;</a> <a id="1964" class="Keyword">module</a> <a id="1971" href="Categories.Category.Core.html#1530" class="Module">Equiv</a>        <a id="1984" class="Symbol">to</a> <a id="1987" class="Module">Equivᵢ</a>
    <a id="1998" class="Symbol">;</a> <a id="2000" class="Keyword">module</a> <a id="2007" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a> <a id="2020" class="Symbol">to</a> <a id="2023" class="Module">HomReasoningᵢ</a>
    <a id="2041" class="Symbol">;</a> <a id="2043" class="Keyword">module</a> <a id="2050" href="Categories.Category.Groupoid.html#450" class="Module">iso</a>          <a id="2063" class="Symbol">to</a> <a id="2066" class="Module">⁻¹-iso</a>
    <a id="2077" class="Symbol">)</a>
</pre></body></html>

==> anc/html/Categories.Category.Construction.F-Algebras.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Category.Construction.F-Algebras</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>
<a id="36" class="Keyword">module</a> <a id="43" href="Categories.Category.Construction.F-Algebras.html" class="Module">Categories.Category.Construction.F-Algebras</a> <a id="87" class="Keyword">where</a>

<a id="94" class="Keyword">open</a> <a id="99" class="Keyword">import</a> <a id="106" href="Level.html" class="Module">Level</a>
<a id="112" class="Keyword">open</a> <a id="117" class="Keyword">import</a> <a id="124" href="Data.Product.html" class="Module">Data.Product</a> <a id="137" class="Keyword">using</a> <a id="143" class="Symbol">(</a><a id="144" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="149" class="Symbol">;</a> <a id="151" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="156" class="Symbol">)</a>

<a id="159" class="Keyword">open</a> <a id="164" class="Keyword">import</a> <a id="171" href="Categories.Category.html" class="Module">Categories.Category</a>
<a id="191" class="Keyword">open</a> <a id="196" class="Keyword">import</a> <a id="203" href="Categories.Functor.html" class="Module">Categories.Functor</a> <a id="222" class="Keyword">hiding</a> <a id="229" class="Symbol">(</a><a id="230" href="Categories.Functor.html#349" class="Function">id</a><a id="232" class="Symbol">)</a>
<a id="234" class="Keyword">open</a> <a id="239" class="Keyword">import</a> <a id="246" href="Categories.Functor.Algebra.html" class="Module">Categories.Functor.Algebra</a>
<a id="273" class="Keyword">open</a> <a id="278" class="Keyword">import</a> <a id="285" href="Categories.Object.Initial.html" class="Module">Categories.Object.Initial</a>
<a id="311" class="Keyword">import</a> <a id="318" href="Categories.Morphism.Reasoning.html" class="Module">Categories.Morphism.Reasoning</a> <a id="348" class="Symbol">as</a> <a id="351" class="Module">MR</a>
<a id="354" class="Keyword">import</a> <a id="361" href="Categories.Morphism.html" class="Module">Categories.Morphism</a> <a id="381" class="Symbol">as</a> <a id="384" class="Module">Mor</a> <a id="388" class="Keyword">using</a> <a id="394" class="Symbol">(</a><a id="395" href="Categories.Morphism.html#2335" class="Record Operator">_≅_</a><a id="398" class="Symbol">)</a>

<a id="401" class="Keyword">private</a>
  <a id="411" class="Keyword">variable</a>
    <a id="424" href="Categories.Category.Construction.F-Algebras.html#424" class="Generalizable">o</a> <a id="426" href="Categories.Category.Construction.F-Algebras.html#426" class="Generalizable">ℓ</a> <a id="428" href="Categories.Category.Construction.F-Algebras.html#428" class="Generalizable">e</a> <a id="430" class="Symbol">:</a> <a id="432" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="442" href="Categories.Category.Construction.F-Algebras.html#442" class="Generalizable">𝒞</a> <a id="444" class="Symbol">:</a> <a id="446" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="455" href="Categories.Category.Construction.F-Algebras.html#424" class="Generalizable">o</a> <a id="457" href="Categories.Category.Construction.F-Algebras.html#426" class="Generalizable">ℓ</a> <a id="459" href="Categories.Category.Construction.F-Algebras.html#428" class="Generalizable">e</a>

<a id="F-Algebras"></a><a id="462" href="Categories.Category.Construction.F-Algebras.html#462" class="Function">F-Algebras</a> <a id="473" class="Symbol">:</a> <a id="475" class="Symbol">{</a><a id="476" href="Categories.Category.Construction.F-Algebras.html#476" class="Bound">𝒞</a> <a id="478" class="Symbol">:</a> <a id="480" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="489" href="Categories.Category.Construction.F-Algebras.html#424" class="Generalizable">o</a> <a id="491" href="Categories.Category.Construction.F-Algebras.html#426" class="Generalizable">ℓ</a> <a id="493" href="Categories.Category.Construction.F-Algebras.html#428" class="Generalizable">e</a><a id="494" class="Symbol">}</a> <a id="496" class="Symbol">→</a> <a id="498" href="Categories.Functor.html#283" class="Function">Endofunctor</a> <a id="510" href="Categories.Category.Construction.F-Algebras.html#476" class="Bound">𝒞</a> <a id="512" class="Symbol">→</a> <a id="514" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="523" class="Symbol">(</a><a id="524" href="Categories.Category.Construction.F-Algebras.html#426" class="Generalizable">ℓ</a> <a id="526" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="528" href="Categories.Category.Construction.F-Algebras.html#424" class="Generalizable">o</a><a id="529" class="Symbol">)</a> <a id="531" class="Symbol">(</a><a id="532" href="Categories.Category.Construction.F-Algebras.html#428" class="Generalizable">e</a> <a id="534" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="536" href="Categories.Category.Construction.F-Algebras.html#426" class="Generalizable">ℓ</a><a id="537" class="Symbol">)</a> <a id="539" href="Categories.Category.Construction.F-Algebras.html#428" class="Generalizable">e</a>
<a id="541" href="Categories.Category.Construction.F-Algebras.html#462" class="Function">F-Algebras</a> <a id="552" class="Symbol">{</a><a id="553" class="Argument">𝒞</a> <a id="555" class="Symbol">=</a> <a id="557" href="Categories.Category.Construction.F-Algebras.html#557" class="Bound">𝒞</a><a id="558" class="Symbol">}</a> <a id="560" href="Categories.Category.Construction.F-Algebras.html#560" class="Bound">F</a> <a id="562" class="Symbol">=</a> <a id="564" class="Keyword">record</a>
  <a id="573" class="Symbol">{</a> <a id="575" href="Categories.Category.Core.html#559" class="Field">Obj</a>       <a id="585" class="Symbol">=</a> <a id="587" href="Categories.Functor.Algebra.html#487" class="Record">F-Algebra</a> <a id="597" href="Categories.Category.Construction.F-Algebras.html#560" class="Bound">F</a>
  <a id="601" class="Symbol">;</a> <a id="603" href="Categories.Category.Core.html#575" class="Field Operator">_⇒_</a>       <a id="613" class="Symbol">=</a> <a id="615" href="Categories.Functor.Algebra.html#1307" class="Record">F-Algebra-Morphism</a>
  <a id="636" class="Symbol">;</a> <a id="638" href="Categories.Category.Core.html#595" class="Field Operator">_≈_</a>       <a id="648" class="Symbol">=</a> <a id="650" class="Symbol">λ</a> <a id="652" href="Categories.Category.Construction.F-Algebras.html#652" class="Bound">α₁</a> <a id="655" href="Categories.Category.Construction.F-Algebras.html#655" class="Bound">α₂</a> <a id="658" class="Symbol">→</a> <a id="660" href="Categories.Functor.Algebra.html#1366" class="Field">f</a> <a id="662" href="Categories.Category.Construction.F-Algebras.html#652" class="Bound">α₁</a> <a id="665" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="667" href="Categories.Functor.Algebra.html#1366" class="Field">f</a> <a id="669" href="Categories.Category.Construction.F-Algebras.html#655" class="Bound">α₂</a>
  <a id="674" class="Symbol">;</a> <a id="676" href="Categories.Category.Core.html#656" class="Field Operator">_∘_</a>       <a id="686" class="Symbol">=</a> <a id="688" class="Symbol">λ</a> <a id="690" href="Categories.Category.Construction.F-Algebras.html#690" class="Bound">α₁</a> <a id="693" href="Categories.Category.Construction.F-Algebras.html#693" class="Bound">α₂</a> <a id="696" class="Symbol">→</a> <a id="698" class="Keyword">record</a> <a id="705" class="Symbol">{</a> <a id="707" href="Categories.Functor.Algebra.html#1366" class="Field">f</a> <a id="709" class="Symbol">=</a> <a id="711" href="Categories.Functor.Algebra.html#1366" class="Field">f</a> <a id="713" href="Categories.Category.Construction.F-Algebras.html#690" class="Bound">α₁</a> <a id="716" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="718" href="Categories.Functor.Algebra.html#1366" class="Field">f</a> <a id="720" href="Categories.Category.Construction.F-Algebras.html#693" class="Bound">α₂</a> <a id="723" class="Symbol">;</a> <a id="725" href="Categories.Functor.Algebra.html#1388" class="Field">commutes</a> <a id="734" class="Symbol">=</a> <a id="736" href="Categories.Category.Construction.F-Algebras.html#1225" class="Function">commut</a> <a id="743" href="Categories.Category.Construction.F-Algebras.html#690" class="Bound">α₁</a> <a id="746" href="Categories.Category.Construction.F-Algebras.html#693" class="Bound">α₂</a> <a id="749" class="Symbol">}</a>
  <a id="753" class="Symbol">;</a> <a id="755" href="Categories.Category.Core.html#630" class="Field">id</a>        <a id="765" class="Symbol">=</a> <a id="767" class="Keyword">record</a> <a id="774" class="Symbol">{</a> <a id="776" href="Categories.Functor.Algebra.html#1366" class="Field">f</a> <a id="778" class="Symbol">=</a> <a id="780" href="Categories.Category.Core.html#630" class="Function">id</a> <a id="783" class="Symbol">;</a> <a id="785" href="Categories.Functor.Algebra.html#1388" class="Field">commutes</a> <a id="794" class="Symbol">=</a> <a id="796" href="Categories.Morphism.Reasoning.Core.html#1364" class="Function">id-comm-sym</a> <a id="808" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="810" href="Categories.Category.Core.html#2991" class="Function">⟺</a> <a id="812" class="Symbol">(</a><a id="813" href="Categories.Category.Core.html#1706" class="Function">∘-resp-≈ʳ</a> <a id="823" href="Categories.Functor.Core.html#511" class="Field">identity</a><a id="831" class="Symbol">)</a> <a id="833" class="Symbol">}</a>
  <a id="837" class="Symbol">;</a> <a id="839" href="Categories.Category.Core.html#715" class="Field">assoc</a>     <a id="849" class="Symbol">=</a> <a id="851" href="Categories.Category.Core.html#715" class="Function">assoc</a>
  <a id="859" class="Symbol">;</a> <a id="861" href="Categories.Category.Core.html#1004" class="Field">sym-assoc</a> <a id="871" class="Symbol">=</a> <a id="873" href="Categories.Category.Core.html#1004" class="Function">sym-assoc</a>
  <a id="885" class="Symbol">;</a> <a id="887" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a> <a id="897" class="Symbol">=</a> <a id="899" href="Categories.Category.Core.html#1096" class="Function">identityˡ</a>
  <a id="911" class="Symbol">;</a> <a id="913" href="Categories.Category.Core.html#1145" class="Field">identityʳ</a> <a id="923" class="Symbol">=</a> <a id="925" href="Categories.Category.Core.html#1145" class="Function">identityʳ</a>
  <a id="937" class="Symbol">;</a> <a id="939" href="Categories.Category.Core.html#1339" class="Field">identity²</a> <a id="949" class="Symbol">=</a> <a id="951" href="Categories.Category.Core.html#1339" class="Function">identity²</a>
  <a id="963" class="Symbol">;</a> <a id="965" href="Categories.Category.Core.html#1384" class="Field">equiv</a>     <a id="975" class="Symbol">=</a> <a id="977" class="Keyword">record</a>
    <a id="988" class="Symbol">{</a> <a id="990" href="Relation.Binary.Structures.html#1641" class="Field">refl</a>  <a id="996" class="Symbol">=</a> <a id="998" href="Relation.Binary.Structures.html#1641" class="Function">refl</a>
    <a id="1007" class="Symbol">;</a> <a id="1009" href="Relation.Binary.Structures.html#1667" class="Field">sym</a>   <a id="1015" class="Symbol">=</a> <a id="1017" href="Relation.Binary.Structures.html#1667" class="Function">sym</a>
    <a id="1025" class="Symbol">;</a> <a id="1027" href="Relation.Binary.Structures.html#1693" class="Field">trans</a> <a id="1033" class="Symbol">=</a> <a id="1035" href="Relation.Binary.Structures.html#1693" class="Function">trans</a>
    <a id="1045" class="Symbol">}</a>
  <a id="1049" class="Symbol">;</a> <a id="1051" href="Categories.Category.Core.html#1438" class="Field">∘-resp-≈</a>  <a id="1061" class="Symbol">=</a> <a id="1063" href="Categories.Category.Core.html#1438" class="Function">∘-resp-≈</a>
  <a id="1074" class="Symbol">}</a>
  <a id="1078" class="Keyword">where</a>
    <a id="1088" class="Keyword">open</a> <a id="1093" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="1102" href="Categories.Category.Construction.F-Algebras.html#557" class="Bound">𝒞</a>
    <a id="1108" class="Keyword">open</a> <a id="1113" href="Categories.Morphism.Reasoning.html" class="Module">MR</a> <a id="1116" href="Categories.Category.Construction.F-Algebras.html#557" class="Bound">𝒞</a>
    <a id="1122" class="Keyword">open</a> <a id="1127" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
    <a id="1144" class="Keyword">open</a> <a id="1149" href="Categories.Category.Core.html#1530" class="Module">Equiv</a>
    <a id="1159" class="Keyword">open</a> <a id="1164" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="1172" href="Categories.Category.Construction.F-Algebras.html#560" class="Bound">F</a>
    <a id="1178" class="Keyword">open</a> <a id="1183" href="Categories.Functor.Algebra.html#1307" class="Module">F-Algebra-Morphism</a>
    <a id="1206" class="Keyword">open</a> <a id="1211" href="Categories.Functor.Algebra.html#487" class="Module">F-Algebra</a>
    <a id="1225" href="Categories.Category.Construction.F-Algebras.html#1225" class="Function">commut</a> <a id="1232" class="Symbol">:</a> <a id="1234" class="Symbol">{</a><a id="1235" href="Categories.Category.Construction.F-Algebras.html#1235" class="Bound">A</a> <a id="1237" href="Categories.Category.Construction.F-Algebras.html#1237" class="Bound">B</a> <a id="1239" href="Categories.Category.Construction.F-Algebras.html#1239" class="Bound">C</a> <a id="1241" class="Symbol">:</a> <a id="1243" href="Categories.Functor.Algebra.html#487" class="Record">F-Algebra</a> <a id="1253" href="Categories.Category.Construction.F-Algebras.html#560" class="Bound">F</a><a id="1254" class="Symbol">}</a> <a id="1256" class="Symbol">(</a><a id="1257" href="Categories.Category.Construction.F-Algebras.html#1257" class="Bound">α₁</a> <a id="1260" class="Symbol">:</a> <a id="1262" href="Categories.Functor.Algebra.html#1307" class="Record">F-Algebra-Morphism</a> <a id="1281" href="Categories.Category.Construction.F-Algebras.html#1237" class="Bound">B</a> <a id="1283" href="Categories.Category.Construction.F-Algebras.html#1239" class="Bound">C</a><a id="1284" class="Symbol">)</a> <a id="1286" class="Symbol">(</a><a id="1287" href="Categories.Category.Construction.F-Algebras.html#1287" class="Bound">α₂</a> <a id="1290" class="Symbol">:</a> <a id="1292" href="Categories.Functor.Algebra.html#1307" class="Record">F-Algebra-Morphism</a> <a id="1311" href="Categories.Category.Construction.F-Algebras.html#1235" class="Bound">A</a> <a id="1313" href="Categories.Category.Construction.F-Algebras.html#1237" class="Bound">B</a><a id="1314" class="Symbol">)</a> <a id="1316" class="Symbol">→</a>
      <a id="1324" class="Symbol">(</a><a id="1325" href="Categories.Functor.Algebra.html#1366" class="Field">f</a> <a id="1327" href="Categories.Category.Construction.F-Algebras.html#1257" class="Bound">α₁</a> <a id="1330" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1332" href="Categories.Functor.Algebra.html#1366" class="Field">f</a> <a id="1334" href="Categories.Category.Construction.F-Algebras.html#1287" class="Bound">α₂</a><a id="1336" class="Symbol">)</a> <a id="1338" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1340" href="Categories.Functor.Algebra.html#587" class="Field">α</a> <a id="1342" href="Categories.Category.Construction.F-Algebras.html#1235" class="Bound">A</a> <a id="1344" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="1346" href="Categories.Functor.Algebra.html#587" class="Field">α</a> <a id="1348" href="Categories.Category.Construction.F-Algebras.html#1239" class="Bound">C</a> <a id="1350" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1352" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="1355" class="Symbol">(</a><a id="1356" href="Categories.Functor.Algebra.html#1366" class="Field">f</a> <a id="1358" href="Categories.Category.Construction.F-Algebras.html#1257" class="Bound">α₁</a> <a id="1361" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1363" href="Categories.Functor.Algebra.html#1366" class="Field">f</a> <a id="1365" href="Categories.Category.Construction.F-Algebras.html#1287" class="Bound">α₂</a><a id="1367" class="Symbol">)</a>
    <a id="1373" href="Categories.Category.Construction.F-Algebras.html#1225" class="Function">commut</a> <a id="1380" class="Symbol">{</a><a id="1381" href="Categories.Category.Construction.F-Algebras.html#1381" class="Bound">A</a><a id="1382" class="Symbol">}</a> <a id="1384" class="Symbol">{</a><a id="1385" href="Categories.Category.Construction.F-Algebras.html#1385" class="Bound">B</a><a id="1386" class="Symbol">}</a> <a id="1388" class="Symbol">{</a><a id="1389" href="Categories.Category.Construction.F-Algebras.html#1389" class="Bound">C</a><a id="1390" class="Symbol">}</a> <a id="1392" href="Categories.Category.Construction.F-Algebras.html#1392" class="Bound">α₁</a> <a id="1395" href="Categories.Category.Construction.F-Algebras.html#1395" class="Bound">α₂</a> <a id="1398" class="Symbol">=</a> <a id="1400" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
      <a id="1412" class="Symbol">(</a><a id="1413" href="Categories.Functor.Algebra.html#1366" class="Field">f</a> <a id="1415" href="Categories.Category.Construction.F-Algebras.html#1392" class="Bound">α₁</a> <a id="1418" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1420" href="Categories.Functor.Algebra.html#1366" class="Field">f</a> <a id="1422" href="Categories.Category.Construction.F-Algebras.html#1395" class="Bound">α₂</a><a id="1424" class="Symbol">)</a> <a id="1426" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1428" href="Categories.Functor.Algebra.html#587" class="Field">α</a> <a id="1430" href="Categories.Category.Construction.F-Algebras.html#1381" class="Bound">A</a>            <a id="1443" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1446" href="Categories.Morphism.Reasoning.Core.html#3034" class="Function">pullʳ</a> <a id="1452" class="Symbol">(</a><a id="1453" href="Categories.Functor.Algebra.html#1388" class="Field">commutes</a> <a id="1462" href="Categories.Category.Construction.F-Algebras.html#1395" class="Bound">α₂</a><a id="1464" class="Symbol">)</a> <a id="1466" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="1474" href="Categories.Functor.Algebra.html#1366" class="Field">f</a> <a id="1476" href="Categories.Category.Construction.F-Algebras.html#1392" class="Bound">α₁</a> <a id="1479" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1481" class="Symbol">(</a><a id="1482" href="Categories.Functor.Algebra.html#587" class="Field">α</a> <a id="1484" href="Categories.Category.Construction.F-Algebras.html#1385" class="Bound">B</a> <a id="1486" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1488" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="1491" class="Symbol">(</a><a id="1492" href="Categories.Functor.Algebra.html#1366" class="Field">f</a> <a id="1494" href="Categories.Category.Construction.F-Algebras.html#1395" class="Bound">α₂</a><a id="1496" class="Symbol">))</a>       <a id="1505" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1508" href="Categories.Morphism.Reasoning.Core.html#3168" class="Function">pullˡ</a> <a id="1514" class="Symbol">(</a><a id="1515" href="Categories.Functor.Algebra.html#1388" class="Field">commutes</a> <a id="1524" href="Categories.Category.Construction.F-Algebras.html#1392" class="Bound">α₁</a><a id="1526" class="Symbol">)</a> <a id="1528" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="1536" class="Symbol">(</a><a id="1537" href="Categories.Functor.Algebra.html#587" class="Field">α</a> <a id="1539" href="Categories.Category.Construction.F-Algebras.html#1389" class="Bound">C</a> <a id="1541" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1543" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="1546" class="Symbol">(</a><a id="1547" href="Categories.Functor.Algebra.html#1366" class="Field">f</a> <a id="1549" href="Categories.Category.Construction.F-Algebras.html#1392" class="Bound">α₁</a><a id="1551" class="Symbol">))</a> <a id="1554" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1556" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="1559" class="Symbol">(</a><a id="1560" href="Categories.Functor.Algebra.html#1366" class="Field">f</a> <a id="1562" href="Categories.Category.Construction.F-Algebras.html#1395" class="Bound">α₂</a><a id="1564" class="Symbol">)</a>  <a id="1567" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1570" href="Categories.Morphism.Reasoning.Core.html#3034" class="Function">pullʳ</a> <a id="1576" class="Symbol">(</a><a id="1577" href="Categories.Category.Core.html#2991" class="Function">⟺</a> <a id="1579" href="Categories.Functor.Core.html#565" class="Field">homomorphism</a><a id="1591" class="Symbol">)</a> <a id="1593" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="1601" href="Categories.Functor.Algebra.html#587" class="Field">α</a> <a id="1603" href="Categories.Category.Construction.F-Algebras.html#1389" class="Bound">C</a> <a id="1605" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1607" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="1610" class="Symbol">(</a><a id="1611" href="Categories.Functor.Algebra.html#1366" class="Field">f</a> <a id="1613" href="Categories.Category.Construction.F-Algebras.html#1392" class="Bound">α₁</a> <a id="1616" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1618" href="Categories.Functor.Algebra.html#1366" class="Field">f</a> <a id="1620" href="Categories.Category.Construction.F-Algebras.html#1395" class="Bound">α₂</a><a id="1622" class="Symbol">)</a>   <a id="1626" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>


<a id="1630" class="Keyword">module</a> <a id="Lambek"></a><a id="1637" href="Categories.Category.Construction.F-Algebras.html#1637" class="Module">Lambek</a> <a id="1644" class="Symbol">{</a><a id="1645" href="Categories.Category.Construction.F-Algebras.html#1645" class="Bound">𝒞</a> <a id="1647" class="Symbol">:</a> <a id="1649" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="1658" href="Categories.Category.Construction.F-Algebras.html#424" class="Generalizable">o</a> <a id="1660" href="Categories.Category.Construction.F-Algebras.html#426" class="Generalizable">ℓ</a> <a id="1662" href="Categories.Category.Construction.F-Algebras.html#428" class="Generalizable">e</a><a id="1663" class="Symbol">}</a> <a id="1665" class="Symbol">{</a><a id="1666" href="Categories.Category.Construction.F-Algebras.html#1666" class="Bound">F</a> <a id="1668" class="Symbol">:</a> <a id="1670" href="Categories.Functor.html#283" class="Function">Endofunctor</a> <a id="1682" href="Categories.Category.Construction.F-Algebras.html#1645" class="Bound">𝒞</a><a id="1683" class="Symbol">}</a> <a id="1685" class="Symbol">(</a><a id="1686" href="Categories.Category.Construction.F-Algebras.html#1686" class="Bound">I</a> <a id="1688" class="Symbol">:</a> <a id="1690" href="Categories.Object.Initial.html#760" class="Record">Initial</a> <a id="1698" class="Symbol">(</a><a id="1699" href="Categories.Category.Construction.F-Algebras.html#462" class="Function">F-Algebras</a> <a id="1710" href="Categories.Category.Construction.F-Algebras.html#1666" class="Bound">F</a><a id="1711" class="Symbol">))</a> <a id="1714" class="Keyword">where</a>
  <a id="1722" class="Keyword">open</a> <a id="1727" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="1736" href="Categories.Category.Construction.F-Algebras.html#1645" class="Bound">𝒞</a>
  <a id="1740" class="Keyword">open</a> <a id="1745" href="Categories.Category.html#824" class="Module">Definitions</a> <a id="1757" href="Categories.Category.Construction.F-Algebras.html#1645" class="Bound">𝒞</a>
  <a id="1761" class="Keyword">open</a> <a id="1766" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="1774" href="Categories.Category.Construction.F-Algebras.html#1666" class="Bound">F</a>
  <a id="1778" class="Keyword">open</a> <a id="1783" href="Categories.Functor.Algebra.html#487" class="Module">F-Algebra</a> <a id="1793" class="Keyword">using</a> <a id="1799" class="Symbol">(</a><a id="1800" href="Categories.Functor.Algebra.html#587" class="Field">α</a><a id="1801" class="Symbol">)</a>

  <a id="1806" class="Keyword">open</a> <a id="1811" href="Categories.Morphism.Reasoning.html" class="Module">MR</a> <a id="1814" href="Categories.Category.Construction.F-Algebras.html#1645" class="Bound">𝒞</a> <a id="1816" class="Keyword">using</a> <a id="1822" class="Symbol">(</a><a id="1823" href="Categories.Morphism.Reasoning.Core.html#5845" class="Function">glue</a><a id="1827" class="Symbol">)</a>
  <a id="1831" class="Keyword">open</a> <a id="1836" href="Categories.Morphism.html" class="Module">Mor</a> <a id="1840" href="Categories.Category.Construction.F-Algebras.html#1645" class="Bound">𝒞</a>
  <a id="1844" class="Keyword">open</a> <a id="1849" href="Categories.Object.Initial.html#760" class="Module">Initial</a> <a id="1857" href="Categories.Category.Construction.F-Algebras.html#1686" class="Bound">I</a> <a id="1859" class="Comment">-- so ⊥ is an F-Algebra, which is initial</a>

  <a id="1904" class="Comment">-- While an expert might be able to decipher the proof at the nLab</a>
  <a id="1973" class="Comment">--   (https://ncatlab.org/nlab/show/initial+algebra+of+an+endofunctor)</a>
  <a id="2046" class="Comment">-- I (JC) have found that the notes at</a>
  <a id="2087" class="Comment">--   http://www.cs.ru.nl/~jrot/coalgebra/ak-algebras.pdf</a>
  <a id="2146" class="Comment">-- are easier to follow, and lead to the full proof below.</a>
  <a id="2207" class="Keyword">private</a>
    <a id="2219" class="Keyword">module</a> <a id="Lambek.⊥"></a><a id="2226" href="Categories.Category.Construction.F-Algebras.html#2226" class="Module">⊥</a> <a id="2228" class="Symbol">=</a> <a id="2230" href="Categories.Functor.Algebra.html#487" class="Module">F-Algebra</a> <a id="2240" href="Categories.Object.Initial.html#804" class="Field">⊥</a>
    <a id="Lambek.A"></a><a id="2246" href="Categories.Category.Construction.F-Algebras.html#2246" class="Function">A</a> <a id="2248" class="Symbol">=</a> <a id="2250" href="Categories.Functor.Algebra.html#573" class="Function">⊥.A</a>
    <a id="Lambek.a"></a><a id="2258" href="Categories.Category.Construction.F-Algebras.html#2258" class="Function">a</a> <a id="2260" class="Symbol">:</a> <a id="2262" href="Categories.Functor.Core.html#432" class="Function">F₀</a> <a id="2265" href="Categories.Category.Construction.F-Algebras.html#2246" class="Function">A</a> <a id="2267" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="2269" href="Categories.Category.Construction.F-Algebras.html#2246" class="Function">A</a>
    <a id="2275" href="Categories.Category.Construction.F-Algebras.html#2258" class="Function">a</a> <a id="2277" class="Symbol">=</a> <a id="2279" href="Categories.Functor.Algebra.html#587" class="Function">⊥.α</a>

    <a id="2288" class="Comment">-- The F-Algebra structure that will make things work</a>
    <a id="Lambek.F⊥"></a><a id="2346" href="Categories.Category.Construction.F-Algebras.html#2346" class="Function">F⊥</a> <a id="2349" class="Symbol">:</a> <a id="2351" href="Categories.Functor.Algebra.html#487" class="Record">F-Algebra</a> <a id="2361" href="Categories.Category.Construction.F-Algebras.html#1666" class="Bound">F</a>
    <a id="2367" href="Categories.Category.Construction.F-Algebras.html#2346" class="Function">F⊥</a> <a id="2370" class="Symbol">=</a> <a id="2372" href="Categories.Functor.Algebra.html#859" class="Function">iterate</a> <a id="2380" href="Categories.Object.Initial.html#804" class="Field">⊥</a>

    <a id="2387" class="Comment">-- By initiality, we get the following morphism</a>
    <a id="Lambek.f"></a><a id="2439" href="Categories.Category.Construction.F-Algebras.html#2439" class="Function">f</a> <a id="2441" class="Symbol">:</a> <a id="2443" href="Categories.Functor.Algebra.html#1307" class="Record">F-Algebra-Morphism</a> <a id="2462" href="Categories.Object.Initial.html#804" class="Field">⊥</a> <a id="2464" href="Categories.Category.Construction.F-Algebras.html#2346" class="Function">F⊥</a>
    <a id="2471" href="Categories.Category.Construction.F-Algebras.html#2439" class="Function">f</a> <a id="2473" class="Symbol">=</a> <a id="2475" href="Categories.Object.Initial.html#478" class="Function">¡</a>

    <a id="2482" class="Keyword">module</a> <a id="Lambek.FAM"></a><a id="2489" href="Categories.Category.Construction.F-Algebras.html#2489" class="Module">FAM</a> <a id="2493" class="Symbol">=</a> <a id="2495" href="Categories.Functor.Algebra.html#1307" class="Module">F-Algebra-Morphism</a> <a id="2514" href="Categories.Category.Construction.F-Algebras.html#2439" class="Function">f</a>

    <a id="Lambek.i"></a><a id="2521" href="Categories.Category.Construction.F-Algebras.html#2521" class="Function">i</a> <a id="2523" class="Symbol">:</a> <a id="2525" href="Categories.Category.Construction.F-Algebras.html#2246" class="Function">A</a> <a id="2527" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="2529" href="Categories.Functor.Core.html#432" class="Function">F₀</a> <a id="2532" href="Categories.Category.Construction.F-Algebras.html#2246" class="Function">A</a>
    <a id="2538" href="Categories.Category.Construction.F-Algebras.html#2521" class="Function">i</a> <a id="2540" class="Symbol">=</a> <a id="2542" href="Categories.Functor.Algebra.html#1366" class="Function">FAM.f</a>

    <a id="Lambek.a∘f"></a><a id="2553" href="Categories.Category.Construction.F-Algebras.html#2553" class="Function">a∘f</a> <a id="2557" class="Symbol">:</a> <a id="2559" href="Categories.Functor.Algebra.html#1307" class="Record">F-Algebra-Morphism</a> <a id="2578" href="Categories.Object.Initial.html#804" class="Field">⊥</a> <a id="2580" href="Categories.Object.Initial.html#804" class="Field">⊥</a>
    <a id="2586" href="Categories.Category.Construction.F-Algebras.html#2553" class="Function">a∘f</a> <a id="2590" class="Symbol">=</a> <a id="2592" class="Keyword">record</a>
      <a id="2605" class="Symbol">{</a> <a id="2607" href="Categories.Functor.Algebra.html#1366" class="Field">f</a> <a id="2609" class="Symbol">=</a> <a id="2611" href="Categories.Category.Construction.F-Algebras.html#2258" class="Function">a</a> <a id="2613" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2615" href="Categories.Category.Construction.F-Algebras.html#2521" class="Function">i</a>
      <a id="2623" class="Symbol">;</a> <a id="2625" href="Categories.Functor.Algebra.html#1388" class="Field">commutes</a> <a id="2634" class="Symbol">=</a> <a id="2636" href="Categories.Morphism.Reasoning.Core.html#5845" class="Function">glue</a> <a id="2641" href="Categories.Category.Construction.F-Algebras.html#2757" class="Function">triv</a> <a id="2646" href="Categories.Functor.Algebra.html#1388" class="Function">FAM.commutes</a> <a id="2659" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="2661" href="Categories.Category.Core.html#1706" class="Function">∘-resp-≈ʳ</a> <a id="2671" class="Symbol">(</a><a id="2672" href="Categories.Category.Core.html#2991" class="Function">⟺</a> <a id="2674" href="Categories.Functor.Core.html#565" class="Function">homomorphism</a><a id="2686" class="Symbol">)</a>
      <a id="2694" class="Symbol">}</a>
      <a id="2702" class="Keyword">where</a>
        <a id="2716" class="Keyword">open</a> <a id="2721" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a> <a id="2734" class="Keyword">using</a> <a id="2740" class="Symbol">(</a><a id="2741" href="Categories.Category.Core.html#3047" class="Function Operator">_○_</a><a id="2744" class="Symbol">;</a> <a id="2746" href="Categories.Category.Core.html#2991" class="Function">⟺</a><a id="2747" class="Symbol">)</a>
        <a id="2757" href="Categories.Category.Construction.F-Algebras.html#2757" class="Function">triv</a> <a id="2762" class="Symbol">:</a> <a id="2764" href="Categories.Category.html#884" class="Function">CommutativeSquare</a> <a id="2782" class="Symbol">(</a><a id="2783" href="Categories.Functor.Algebra.html#587" class="Field">α</a> <a id="2785" href="Categories.Category.Construction.F-Algebras.html#2346" class="Function">F⊥</a><a id="2787" class="Symbol">)</a> <a id="2789" class="Symbol">(</a><a id="2790" href="Categories.Functor.Algebra.html#587" class="Field">α</a> <a id="2792" href="Categories.Category.Construction.F-Algebras.html#2346" class="Function">F⊥</a><a id="2794" class="Symbol">)</a> <a id="2796" href="Categories.Category.Construction.F-Algebras.html#2258" class="Function">a</a> <a id="2798" href="Categories.Category.Construction.F-Algebras.html#2258" class="Function">a</a>
        <a id="2808" href="Categories.Category.Construction.F-Algebras.html#2757" class="Function">triv</a> <a id="2813" class="Symbol">=</a> <a id="2815" href="Relation.Binary.Structures.html#1641" class="Function">Equiv.refl</a>

  <a id="Lambek.lambek"></a><a id="2829" href="Categories.Category.Construction.F-Algebras.html#2829" class="Function">lambek</a> <a id="2836" class="Symbol">:</a> <a id="2838" href="Categories.Category.Construction.F-Algebras.html#2246" class="Function">A</a> <a id="2840" href="Categories.Morphism.html#2335" class="Record Operator">≅</a> <a id="2842" href="Categories.Functor.Core.html#432" class="Function">F₀</a> <a id="2845" href="Categories.Category.Construction.F-Algebras.html#2246" class="Function">A</a>
  <a id="2849" href="Categories.Category.Construction.F-Algebras.html#2829" class="Function">lambek</a> <a id="2856" class="Symbol">=</a> <a id="2858" class="Keyword">record</a>
    <a id="2869" class="Symbol">{</a> <a id="2871" href="Categories.Morphism.html#2383" class="Field">from</a> <a id="2876" class="Symbol">=</a> <a id="2878" href="Categories.Category.Construction.F-Algebras.html#2521" class="Function">i</a>
    <a id="2884" class="Symbol">;</a> <a id="2886" href="Categories.Morphism.html#2400" class="Field">to</a> <a id="2889" class="Symbol">=</a> <a id="2891" href="Categories.Category.Construction.F-Algebras.html#2258" class="Function">a</a>
    <a id="2897" class="Symbol">;</a> <a id="2899" href="Categories.Morphism.html#2417" class="Field">iso</a> <a id="2903" class="Symbol">=</a> <a id="2905" class="Keyword">record</a>
      <a id="2918" class="Symbol">{</a> <a id="2920" href="Categories.Morphism.html#1964" class="Field">isoˡ</a> <a id="2925" class="Symbol">=</a> <a id="2927" href="Categories.Object.Initial.html#698" class="Function">⊥-id</a> <a id="2932" href="Categories.Category.Construction.F-Algebras.html#2553" class="Function">a∘f</a>
      <a id="2942" class="Symbol">;</a> <a id="2944" href="Categories.Morphism.html#1990" class="Field">isoʳ</a> <a id="2949" class="Symbol">=</a> <a id="2951" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
        <a id="2965" href="Categories.Category.Construction.F-Algebras.html#2521" class="Function">i</a> <a id="2967" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2969" href="Categories.Category.Construction.F-Algebras.html#2258" class="Function">a</a>       <a id="2977" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2980" href="Categories.Functor.Algebra.html#1388" class="Field">F-Algebra-Morphism.commutes</a> <a id="3008" href="Categories.Category.Construction.F-Algebras.html#2439" class="Function">f</a> <a id="3010" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
        <a id="3020" href="Categories.Functor.Core.html#455" class="Function">F₁</a> <a id="3023" href="Categories.Category.Construction.F-Algebras.html#2258" class="Function">a</a> <a id="3025" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3027" href="Categories.Functor.Core.html#455" class="Function">F₁</a> <a id="3030" href="Categories.Category.Construction.F-Algebras.html#2521" class="Function">i</a> <a id="3032" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">≈˘⟨</a> <a id="3036" href="Categories.Functor.Core.html#565" class="Function">homomorphism</a> <a id="3049" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">⟩</a>
        <a id="3059" href="Categories.Functor.Core.html#455" class="Function">F₁</a> <a id="3062" class="Symbol">(</a><a id="3063" href="Categories.Category.Construction.F-Algebras.html#2258" class="Function">a</a> <a id="3065" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3067" href="Categories.Category.Construction.F-Algebras.html#2521" class="Function">i</a><a id="3068" class="Symbol">)</a>  <a id="3071" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3074" href="Categories.Functor.Core.html#696" class="Function">F-resp-≈</a> <a id="3083" class="Symbol">(</a><a id="3084" href="Categories.Object.Initial.html#698" class="Function">⊥-id</a> <a id="3089" href="Categories.Category.Construction.F-Algebras.html#2553" class="Function">a∘f</a><a id="3092" class="Symbol">)</a> <a id="3094" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
        <a id="3104" href="Categories.Functor.Core.html#455" class="Function">F₁</a> <a id="3107" href="Categories.Category.Core.html#630" class="Function">id</a>       <a id="3116" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3119" href="Categories.Functor.Core.html#511" class="Function">identity</a> <a id="3128" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
        <a id="3138" href="Categories.Category.Core.html#630" class="Function">id</a> <a id="3141" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
      <a id="3149" class="Symbol">}</a>
    <a id="3155" class="Symbol">}</a>
    <a id="3161" class="Keyword">where</a>
      <a id="3173" class="Keyword">open</a> <a id="3178" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
</pre></body></html>

==> anc/html/Categories.Category.Construction.F-Coalgebras.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Category.Construction.F-Coalgebras</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>
<a id="36" class="Keyword">module</a> <a id="43" href="Categories.Category.Construction.F-Coalgebras.html" class="Module">Categories.Category.Construction.F-Coalgebras</a> <a id="89" class="Keyword">where</a>

<a id="96" class="Keyword">open</a> <a id="101" class="Keyword">import</a> <a id="108" href="Level.html" class="Module">Level</a>

<a id="115" class="Keyword">open</a> <a id="120" class="Keyword">import</a> <a id="127" href="Categories.Category.html" class="Module">Categories.Category</a>
<a id="147" class="Keyword">open</a> <a id="152" class="Keyword">import</a> <a id="159" href="Categories.Functor.html" class="Module">Categories.Functor</a> <a id="178" class="Keyword">hiding</a> <a id="185" class="Symbol">(</a><a id="186" href="Categories.Functor.html#349" class="Function">id</a><a id="188" class="Symbol">)</a>
<a id="190" class="Keyword">open</a> <a id="195" class="Keyword">import</a> <a id="202" href="Categories.Functor.Algebra.html" class="Module">Categories.Functor.Algebra</a>
<a id="229" class="Keyword">open</a> <a id="234" class="Keyword">import</a> <a id="241" href="Categories.Functor.Coalgebra.html" class="Module">Categories.Functor.Coalgebra</a>
<a id="270" class="Keyword">open</a> <a id="275" class="Keyword">import</a> <a id="282" href="Categories.Object.Initial.html" class="Module">Categories.Object.Initial</a>
<a id="308" class="Keyword">open</a> <a id="313" class="Keyword">import</a> <a id="320" href="Categories.Object.Terminal.html" class="Module">Categories.Object.Terminal</a>
<a id="347" class="Keyword">import</a> <a id="354" href="Categories.Morphism.Reasoning.html" class="Module">Categories.Morphism.Reasoning</a> <a id="384" class="Symbol">as</a> <a id="387" class="Module">MR</a>
<a id="390" class="Keyword">import</a> <a id="397" href="Categories.Morphism.html" class="Module">Categories.Morphism</a> <a id="417" class="Symbol">as</a> <a id="420" class="Module">Mor</a> <a id="424" class="Keyword">using</a> <a id="430" class="Symbol">(</a><a id="431" href="Categories.Morphism.html#2335" class="Record Operator">_≅_</a><a id="434" class="Symbol">;</a> <a id="436" href="Categories.Morphism.html#1906" class="Record">Iso</a><a id="439" class="Symbol">)</a>
<a id="441" class="Keyword">open</a> <a id="446" class="Keyword">import</a> <a id="453" href="Categories.Category.Construction.F-Algebras.html" class="Module">Categories.Category.Construction.F-Algebras</a>
<a id="497" class="Keyword">open</a> <a id="502" class="Keyword">import</a> <a id="509" href="Categories.Functor.Duality.html" class="Module">Categories.Functor.Duality</a>

<a id="537" class="Keyword">private</a>
  <a id="547" class="Keyword">variable</a>
    <a id="560" href="Categories.Category.Construction.F-Coalgebras.html#560" class="Generalizable">o</a> <a id="562" href="Categories.Category.Construction.F-Coalgebras.html#562" class="Generalizable">ℓ</a> <a id="564" href="Categories.Category.Construction.F-Coalgebras.html#564" class="Generalizable">e</a> <a id="566" class="Symbol">:</a> <a id="568" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="578" href="Categories.Category.Construction.F-Coalgebras.html#578" class="Generalizable">C</a> <a id="580" class="Symbol">:</a> <a id="582" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="591" href="Categories.Category.Construction.F-Coalgebras.html#560" class="Generalizable">o</a> <a id="593" href="Categories.Category.Construction.F-Coalgebras.html#562" class="Generalizable">ℓ</a> <a id="595" href="Categories.Category.Construction.F-Coalgebras.html#564" class="Generalizable">e</a>

<a id="F-Coalgebras"></a><a id="598" href="Categories.Category.Construction.F-Coalgebras.html#598" class="Function">F-Coalgebras</a> <a id="611" class="Symbol">:</a> <a id="613" class="Symbol">{</a><a id="614" href="Categories.Category.Construction.F-Coalgebras.html#614" class="Bound">C</a> <a id="616" class="Symbol">:</a> <a id="618" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="627" href="Categories.Category.Construction.F-Coalgebras.html#560" class="Generalizable">o</a> <a id="629" href="Categories.Category.Construction.F-Coalgebras.html#562" class="Generalizable">ℓ</a> <a id="631" href="Categories.Category.Construction.F-Coalgebras.html#564" class="Generalizable">e</a><a id="632" class="Symbol">}</a> <a id="634" class="Symbol">→</a> <a id="636" href="Categories.Functor.html#283" class="Function">Endofunctor</a> <a id="648" href="Categories.Category.Construction.F-Coalgebras.html#614" class="Bound">C</a> <a id="650" class="Symbol">→</a> <a id="652" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="661" class="Symbol">(</a><a id="662" href="Categories.Category.Construction.F-Coalgebras.html#562" class="Generalizable">ℓ</a> <a id="664" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="666" href="Categories.Category.Construction.F-Coalgebras.html#560" class="Generalizable">o</a><a id="667" class="Symbol">)</a> <a id="669" class="Symbol">(</a><a id="670" href="Categories.Category.Construction.F-Coalgebras.html#564" class="Generalizable">e</a> <a id="672" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="674" href="Categories.Category.Construction.F-Coalgebras.html#562" class="Generalizable">ℓ</a><a id="675" class="Symbol">)</a> <a id="677" href="Categories.Category.Construction.F-Coalgebras.html#564" class="Generalizable">e</a>
<a id="679" href="Categories.Category.Construction.F-Coalgebras.html#598" class="Function">F-Coalgebras</a> <a id="692" class="Symbol">{</a><a id="693" class="Argument">C</a> <a id="695" class="Symbol">=</a> <a id="697" href="Categories.Category.Construction.F-Coalgebras.html#697" class="Bound">C</a><a id="698" class="Symbol">}</a> <a id="700" href="Categories.Category.Construction.F-Coalgebras.html#700" class="Bound">F</a> <a id="702" class="Symbol">=</a> <a id="704" class="Keyword">record</a>
  <a id="713" class="Symbol">{</a> <a id="715" href="Categories.Category.Core.html#559" class="Field">Obj</a>       <a id="725" class="Symbol">=</a> <a id="727" href="Categories.Functor.Coalgebra.html#483" class="Record">F-Coalgebra</a> <a id="739" href="Categories.Category.Construction.F-Coalgebras.html#700" class="Bound">F</a>
  <a id="743" class="Symbol">;</a> <a id="745" href="Categories.Category.Core.html#575" class="Field Operator">_⇒_</a>       <a id="755" class="Symbol">=</a> <a id="757" href="Categories.Functor.Coalgebra.html#1350" class="Record">F-Coalgebra-Morphism</a>
  <a id="780" class="Symbol">;</a> <a id="782" href="Categories.Category.Core.html#595" class="Field Operator">_≈_</a>       <a id="792" class="Symbol">=</a> <a id="794" class="Symbol">λ</a> <a id="796" href="Categories.Category.Construction.F-Coalgebras.html#796" class="Bound">α₁</a> <a id="799" href="Categories.Category.Construction.F-Coalgebras.html#799" class="Bound">α₂</a> <a id="802" class="Symbol">→</a> <a id="804" href="Categories.Functor.Coalgebra.html#1411" class="Field">f</a> <a id="806" href="Categories.Category.Construction.F-Coalgebras.html#796" class="Bound">α₁</a> <a id="809" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="811" href="Categories.Functor.Coalgebra.html#1411" class="Field">f</a> <a id="813" href="Categories.Category.Construction.F-Coalgebras.html#799" class="Bound">α₂</a>
  <a id="818" class="Symbol">;</a> <a id="820" href="Categories.Category.Core.html#656" class="Field Operator">_∘_</a>       <a id="830" class="Symbol">=</a> <a id="832" class="Symbol">λ</a> <a id="834" href="Categories.Category.Construction.F-Coalgebras.html#834" class="Bound">α₁</a> <a id="837" href="Categories.Category.Construction.F-Coalgebras.html#837" class="Bound">α₂</a> <a id="840" class="Symbol">→</a> <a id="842" class="Keyword">record</a>
    <a id="853" class="Symbol">{</a> <a id="855" href="Categories.Functor.Coalgebra.html#1411" class="Field">f</a> <a id="857" class="Symbol">=</a> <a id="859" href="Categories.Functor.Coalgebra.html#1411" class="Field">f</a> <a id="861" href="Categories.Category.Construction.F-Coalgebras.html#834" class="Bound">α₁</a> <a id="864" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="866" href="Categories.Functor.Coalgebra.html#1411" class="Field">f</a> <a id="868" href="Categories.Category.Construction.F-Coalgebras.html#837" class="Bound">α₂</a>
    <a id="875" class="Symbol">;</a> <a id="877" href="Categories.Functor.Coalgebra.html#1433" class="Field">commutes</a> <a id="886" class="Symbol">=</a> <a id="888" href="Categories.Functor.Algebra.html#1388" class="Field">F-Algebra-Morphism.commutes</a> <a id="916" class="Symbol">(</a><a id="917" href="Categories.Functor.Duality.html#3192" class="Function">F-Coalgebra-Morphism⇒coF-Algebra-Morphism</a> <a id="959" href="Categories.Category.Construction.F-Coalgebras.html#834" class="Bound">α₁</a>
       <a id="969" href="Categories.Category.Core.html#656" class="Function Operator">coF-Algebras.∘</a>
       <a id="991" href="Categories.Functor.Duality.html#3192" class="Function">F-Coalgebra-Morphism⇒coF-Algebra-Morphism</a> <a id="1033" href="Categories.Category.Construction.F-Coalgebras.html#837" class="Bound">α₂</a><a id="1035" class="Symbol">)</a>
    <a id="1041" class="Symbol">}</a>
  <a id="1045" class="Symbol">;</a> <a id="1047" href="Categories.Category.Core.html#630" class="Field">id</a>        <a id="1057" class="Symbol">=</a> <a id="1059" class="Keyword">record</a> <a id="1066" class="Symbol">{</a> <a id="1068" href="Categories.Functor.Coalgebra.html#1411" class="Field">f</a> <a id="1070" class="Symbol">=</a> <a id="1072" href="Categories.Category.Core.html#630" class="Function">id</a><a id="1074" class="Symbol">;</a> <a id="1076" href="Categories.Functor.Coalgebra.html#1433" class="Field">commutes</a> <a id="1085" class="Symbol">=</a> <a id="1087" href="Categories.Functor.Algebra.html#1388" class="Field">F-Algebra-Morphism.commutes</a> <a id="1115" href="Categories.Category.Core.html#630" class="Function">coF-Algebras.id</a> <a id="1131" class="Symbol">}</a>
  <a id="1135" class="Symbol">;</a> <a id="1137" href="Categories.Category.Core.html#715" class="Field">assoc</a>     <a id="1147" class="Symbol">=</a> <a id="1149" href="Categories.Category.Core.html#715" class="Function">assoc</a>
  <a id="1157" class="Symbol">;</a> <a id="1159" href="Categories.Category.Core.html#1004" class="Field">sym-assoc</a> <a id="1169" class="Symbol">=</a> <a id="1171" href="Categories.Category.Core.html#1004" class="Function">sym-assoc</a>
  <a id="1183" class="Symbol">;</a> <a id="1185" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a> <a id="1195" class="Symbol">=</a> <a id="1197" href="Categories.Category.Core.html#1096" class="Function">identityˡ</a>
  <a id="1209" class="Symbol">;</a> <a id="1211" href="Categories.Category.Core.html#1145" class="Field">identityʳ</a> <a id="1221" class="Symbol">=</a> <a id="1223" href="Categories.Category.Core.html#1145" class="Function">identityʳ</a>
  <a id="1235" class="Symbol">;</a> <a id="1237" href="Categories.Category.Core.html#1339" class="Field">identity²</a> <a id="1247" class="Symbol">=</a> <a id="1249" href="Categories.Category.Core.html#1339" class="Function">identity²</a>
  <a id="1261" class="Symbol">;</a> <a id="1263" href="Categories.Category.Core.html#1384" class="Field">equiv</a>     <a id="1273" class="Symbol">=</a> <a id="1275" class="Keyword">record</a>
    <a id="1286" class="Symbol">{</a> <a id="1288" href="Relation.Binary.Structures.html#1641" class="Field">refl</a>  <a id="1294" class="Symbol">=</a> <a id="1296" href="Relation.Binary.Structures.html#1641" class="Function">refl</a>
    <a id="1305" class="Symbol">;</a> <a id="1307" href="Relation.Binary.Structures.html#1667" class="Field">sym</a>   <a id="1313" class="Symbol">=</a> <a id="1315" href="Relation.Binary.Structures.html#1667" class="Function">sym</a>
    <a id="1323" class="Symbol">;</a> <a id="1325" href="Relation.Binary.Structures.html#1693" class="Field">trans</a> <a id="1331" class="Symbol">=</a> <a id="1333" href="Relation.Binary.Structures.html#1693" class="Function">trans</a>
    <a id="1343" class="Symbol">}</a>
  <a id="1347" class="Symbol">;</a> <a id="1349" href="Categories.Category.Core.html#1438" class="Field">∘-resp-≈</a>  <a id="1359" class="Symbol">=</a> <a id="1361" href="Categories.Category.Core.html#1438" class="Function">∘-resp-≈</a>
  <a id="1372" class="Symbol">}</a>
  <a id="1376" class="Keyword">where</a>
    <a id="1386" class="Keyword">open</a> <a id="1391" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="1400" href="Categories.Category.Construction.F-Coalgebras.html#697" class="Bound">C</a>
    <a id="1406" class="Keyword">open</a> <a id="1411" href="Categories.Morphism.Reasoning.html" class="Module">MR</a> <a id="1414" href="Categories.Category.Construction.F-Coalgebras.html#697" class="Bound">C</a>
    <a id="1420" class="Keyword">open</a> <a id="1425" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
    <a id="1442" class="Keyword">open</a> <a id="1447" href="Categories.Category.Core.html#1530" class="Module">Equiv</a>
    <a id="1457" class="Keyword">open</a> <a id="1462" href="Categories.Functor.Coalgebra.html#1350" class="Module">F-Coalgebra-Morphism</a>
    <a id="1487" class="Keyword">module</a> <a id="1494" href="Categories.Category.Construction.F-Coalgebras.html#1494" class="Module">coF-Algebras</a> <a id="1507" class="Symbol">=</a> <a id="1509" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="1518" class="Symbol">(</a><a id="1519" href="Categories.Category.Core.html#3118" class="Function">Category.op</a> <a id="1531" class="Symbol">(</a><a id="1532" href="Categories.Category.Construction.F-Algebras.html#462" class="Function">F-Algebras</a> <a id="1543" class="Symbol">(</a><a id="1544" href="Categories.Functor.Core.html#816" class="Function">Functor.op</a> <a id="1555" href="Categories.Category.Construction.F-Coalgebras.html#700" class="Bound">F</a><a id="1556" class="Symbol">)))</a>

<a id="F-Coalgebras⇒coF-Algebras"></a><a id="1561" href="Categories.Category.Construction.F-Coalgebras.html#1561" class="Function">F-Coalgebras⇒coF-Algebras</a> <a id="1587" class="Symbol">:</a> <a id="1589" class="Symbol">{</a><a id="1590" href="Categories.Category.Construction.F-Coalgebras.html#1590" class="Bound">C</a> <a id="1592" class="Symbol">:</a> <a id="1594" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="1603" href="Categories.Category.Construction.F-Coalgebras.html#560" class="Generalizable">o</a> <a id="1605" href="Categories.Category.Construction.F-Coalgebras.html#562" class="Generalizable">ℓ</a> <a id="1607" href="Categories.Category.Construction.F-Coalgebras.html#564" class="Generalizable">e</a><a id="1608" class="Symbol">}</a> <a id="1610" class="Symbol">→</a> <a id="1612" class="Symbol">(</a><a id="1613" href="Categories.Category.Construction.F-Coalgebras.html#1613" class="Bound">F</a> <a id="1615" class="Symbol">:</a> <a id="1617" href="Categories.Functor.html#283" class="Function">Endofunctor</a> <a id="1629" href="Categories.Category.Construction.F-Coalgebras.html#1590" class="Bound">C</a><a id="1630" class="Symbol">)</a> <a id="1632" class="Symbol">→</a> <a id="1634" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="1642" class="Symbol">(</a><a id="1643" href="Categories.Category.Construction.F-Coalgebras.html#598" class="Function">F-Coalgebras</a> <a id="1656" href="Categories.Category.Construction.F-Coalgebras.html#1613" class="Bound">F</a><a id="1657" class="Symbol">)</a> <a id="1659" class="Symbol">(</a><a id="1660" href="Categories.Category.Core.html#3118" class="Function">Category.op</a> <a id="1672" class="Symbol">(</a><a id="1673" href="Categories.Category.Construction.F-Algebras.html#462" class="Function">F-Algebras</a> <a id="1684" class="Symbol">(</a><a id="1685" href="Categories.Functor.Core.html#816" class="Function">Functor.op</a> <a id="1696" href="Categories.Category.Construction.F-Coalgebras.html#1613" class="Bound">F</a><a id="1697" class="Symbol">)))</a>
<a id="1701" href="Categories.Category.Construction.F-Coalgebras.html#1561" class="Function">F-Coalgebras⇒coF-Algebras</a> <a id="1727" class="Symbol">{</a><a id="1728" class="Argument">C</a> <a id="1730" class="Symbol">=</a> <a id="1732" href="Categories.Category.Construction.F-Coalgebras.html#1732" class="Bound">C</a><a id="1733" class="Symbol">}</a> <a id="1735" href="Categories.Category.Construction.F-Coalgebras.html#1735" class="Bound">F</a> <a id="1737" class="Symbol">=</a> <a id="1739" class="Keyword">record</a>
  <a id="1748" class="Symbol">{</a> <a id="1750" href="Categories.Functor.Core.html#432" class="Field">F₀</a>           <a id="1763" class="Symbol">=</a> <a id="1765" href="Categories.Functor.Duality.html#2682" class="Function">F-Coalgebra⇒coF-Algebra</a>
  <a id="1791" class="Symbol">;</a> <a id="1793" href="Categories.Functor.Core.html#455" class="Field">F₁</a>           <a id="1806" class="Symbol">=</a> <a id="1808" href="Categories.Functor.Duality.html#3192" class="Function">F-Coalgebra-Morphism⇒coF-Algebra-Morphism</a>
  <a id="1852" class="Symbol">;</a> <a id="1854" href="Categories.Functor.Core.html#511" class="Field">identity</a>     <a id="1867" class="Symbol">=</a> <a id="1869" href="Relation.Binary.Structures.html#1641" class="Function">refl</a>
  <a id="1876" class="Symbol">;</a> <a id="1878" href="Categories.Functor.Core.html#565" class="Field">homomorphism</a> <a id="1891" class="Symbol">=</a> <a id="1893" href="Relation.Binary.Structures.html#1641" class="Function">refl</a>
  <a id="1900" class="Symbol">;</a> <a id="1902" href="Categories.Functor.Core.html#696" class="Field">F-resp-≈</a>     <a id="1915" class="Symbol">=</a> <a id="1917" class="Symbol">λ</a> <a id="1919" href="Categories.Category.Construction.F-Coalgebras.html#1919" class="Bound">x</a> <a id="1921" class="Symbol">→</a> <a id="1923" href="Categories.Category.Construction.F-Coalgebras.html#1919" class="Bound">x</a>
  <a id="1927" class="Symbol">}</a>
  <a id="1931" class="Keyword">where</a>
    <a id="1941" class="Keyword">open</a> <a id="1946" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="1955" href="Categories.Category.Construction.F-Coalgebras.html#1732" class="Bound">C</a>
    <a id="1961" class="Keyword">open</a> <a id="1966" href="Categories.Morphism.Reasoning.html" class="Module">MR</a> <a id="1969" href="Categories.Category.Construction.F-Coalgebras.html#1732" class="Bound">C</a>
    <a id="1975" class="Keyword">open</a> <a id="1980" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
    <a id="1997" class="Keyword">open</a> <a id="2002" href="Categories.Category.Core.html#1530" class="Module">Equiv</a>
    <a id="2012" class="Keyword">open</a> <a id="2017" href="Categories.Functor.Coalgebra.html#1350" class="Module">F-Coalgebra-Morphism</a>

<a id="2039" class="Keyword">private</a>
  <a id="coIsTerminal⇒Initial"></a><a id="2049" href="Categories.Category.Construction.F-Coalgebras.html#2049" class="Function">coIsTerminal⇒Initial</a> <a id="2070" class="Symbol">:</a> <a id="2072" class="Symbol">∀</a> <a id="2074" class="Symbol">{</a><a id="2075" href="Categories.Category.Construction.F-Coalgebras.html#2075" class="Bound">C</a> <a id="2077" class="Symbol">:</a> <a id="2079" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="2088" href="Categories.Category.Construction.F-Coalgebras.html#560" class="Generalizable">o</a> <a id="2090" href="Categories.Category.Construction.F-Coalgebras.html#562" class="Generalizable">ℓ</a> <a id="2092" href="Categories.Category.Construction.F-Coalgebras.html#564" class="Generalizable">e</a><a id="2093" class="Symbol">}</a> <a id="2095" class="Symbol">{</a><a id="2096" href="Categories.Category.Construction.F-Coalgebras.html#2096" class="Bound">F</a> <a id="2098" class="Symbol">:</a> <a id="2100" href="Categories.Functor.html#283" class="Function">Endofunctor</a> <a id="2112" href="Categories.Category.Construction.F-Coalgebras.html#2075" class="Bound">C</a><a id="2113" class="Symbol">}</a>
    <a id="2119" class="Symbol">{</a><a id="2120" href="Categories.Category.Construction.F-Coalgebras.html#2120" class="Bound">T</a> <a id="2122" class="Symbol">:</a> <a id="2124" href="Categories.Category.Core.html#559" class="Field">Category.Obj</a> <a id="2137" class="Symbol">(</a><a id="2138" href="Categories.Category.Construction.F-Coalgebras.html#598" class="Function">F-Coalgebras</a> <a id="2151" href="Categories.Category.Construction.F-Coalgebras.html#2096" class="Bound">F</a><a id="2152" class="Symbol">)</a> <a id="2154" class="Symbol">}</a> <a id="2156" class="Symbol">→</a>
    <a id="2162" href="Categories.Object.Terminal.html#520" class="Record">IsTerminal</a> <a id="2173" class="Symbol">(</a><a id="2174" href="Categories.Category.Construction.F-Coalgebras.html#598" class="Function">F-Coalgebras</a> <a id="2187" href="Categories.Category.Construction.F-Coalgebras.html#2096" class="Bound">F</a><a id="2188" class="Symbol">)</a> <a id="2190" href="Categories.Category.Construction.F-Coalgebras.html#2120" class="Bound">T</a> <a id="2192" class="Symbol">→</a>
    <a id="2198" href="Categories.Object.Initial.html#422" class="Record">IsInitial</a> <a id="2208" class="Symbol">(</a><a id="2209" href="Categories.Category.Construction.F-Algebras.html#462" class="Function">F-Algebras</a> <a id="2220" class="Symbol">(</a><a id="2221" href="Categories.Functor.Core.html#816" class="Function">Functor.op</a> <a id="2232" href="Categories.Category.Construction.F-Coalgebras.html#2096" class="Bound">F</a><a id="2233" class="Symbol">))</a> <a id="2236" class="Symbol">(</a><a id="2237" href="Categories.Functor.Duality.html#2682" class="Function">F-Coalgebra⇒coF-Algebra</a> <a id="2261" href="Categories.Category.Construction.F-Coalgebras.html#2120" class="Bound">T</a><a id="2262" class="Symbol">)</a>
  <a id="2266" href="Categories.Category.Construction.F-Coalgebras.html#2049" class="Function">coIsTerminal⇒Initial</a> <a id="2287" class="Symbol">{</a><a id="2288" class="Argument">C</a> <a id="2290" class="Symbol">=</a> <a id="2292" href="Categories.Category.Construction.F-Coalgebras.html#2292" class="Bound">C</a><a id="2293" class="Symbol">}</a> <a id="2295" class="Symbol">{</a><a id="2296" class="Argument">F</a> <a id="2298" class="Symbol">=</a> <a id="2300" href="Categories.Category.Construction.F-Coalgebras.html#2300" class="Bound">F</a><a id="2301" class="Symbol">}</a> <a id="2303" class="Symbol">{</a><a id="2304" class="Argument">T</a> <a id="2306" class="Symbol">=</a> <a id="2308" href="Categories.Category.Construction.F-Coalgebras.html#2308" class="Bound">T</a><a id="2309" class="Symbol">}</a> <a id="2311" href="Categories.Category.Construction.F-Coalgebras.html#2311" class="Bound">isTT</a> <a id="2316" class="Symbol">=</a> <a id="2318" class="Keyword">record</a>
    <a id="2329" class="Symbol">{</a> <a id="2331" href="Categories.Object.Initial.html#478" class="Field">¡</a> <a id="2333" class="Symbol">=</a>
        <a id="2343" href="Categories.Functor.Duality.html#3192" class="Function">F-Coalgebra-Morphism⇒coF-Algebra-Morphism</a> <a id="2385" href="Categories.Object.Terminal.html#577" class="Field">!</a>
    <a id="2391" class="Symbol">;</a> <a id="2393" href="Categories.Object.Initial.html#506" class="Field">¡-unique</a> <a id="2402" class="Symbol">=</a>
        <a id="2412" class="Symbol">λ</a>  <a id="2415" href="Categories.Category.Construction.F-Coalgebras.html#2415" class="Bound">γ</a>  <a id="2418" class="Symbol">→</a> <a id="2420" href="Categories.Functor.Core.html#696" class="Field">Functor.F-resp-≈</a> <a id="2437" class="Symbol">(</a><a id="2438" href="Categories.Category.Construction.F-Coalgebras.html#1561" class="Function">F-Coalgebras⇒coF-Algebras</a> <a id="2464" href="Categories.Category.Construction.F-Coalgebras.html#2300" class="Bound">F</a><a id="2465" class="Symbol">)</a>
        <a id="2475" class="Symbol">{</a><a id="2476" class="Argument">f</a> <a id="2478" class="Symbol">=</a> <a id="2480" href="Categories.Object.Terminal.html#577" class="Field">!</a><a id="2481" class="Symbol">}</a>
        <a id="2491" class="Symbol">{</a><a id="2492" class="Argument">g</a> <a id="2494" class="Symbol">=</a> <a id="2496" href="Categories.Functor.Duality.html#2860" class="Function">coF-Algebra-Morphism⇒F-Coalgebra-Morphism</a> <a id="2538" href="Categories.Category.Construction.F-Coalgebras.html#2415" class="Bound">γ</a><a id="2539" class="Symbol">}</a>
        <a id="2549" class="Symbol">(</a><a id="2550" href="Categories.Object.Terminal.html#605" class="Field">!-unique</a> <a id="2559" class="Symbol">(</a><a id="2560" href="Categories.Functor.Duality.html#2860" class="Function">coF-Algebra-Morphism⇒F-Coalgebra-Morphism</a> <a id="2602" href="Categories.Category.Construction.F-Coalgebras.html#2415" class="Bound">γ</a><a id="2603" class="Symbol">))</a>
    <a id="2610" class="Symbol">}</a>
    <a id="2616" class="Keyword">where</a>
      <a id="2628" class="Keyword">open</a> <a id="2633" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="2642" class="Symbol">(</a><a id="2643" href="Categories.Category.Construction.F-Algebras.html#462" class="Function">F-Algebras</a> <a id="2654" class="Symbol">(</a><a id="2655" href="Categories.Functor.Core.html#816" class="Function">Functor.op</a> <a id="2666" href="Categories.Category.Construction.F-Coalgebras.html#2300" class="Bound">F</a><a id="2667" class="Symbol">))</a>
      <a id="2676" class="Keyword">open</a> <a id="2681" href="Categories.Morphism.Reasoning.html" class="Module">MR</a> <a id="2684" class="Symbol">(</a><a id="2685" href="Categories.Category.Construction.F-Algebras.html#462" class="Function">F-Algebras</a> <a id="2696" class="Symbol">(</a><a id="2697" href="Categories.Functor.Core.html#816" class="Function">Functor.op</a> <a id="2708" href="Categories.Category.Construction.F-Coalgebras.html#2300" class="Bound">F</a><a id="2709" class="Symbol">))</a>
      <a id="2718" class="Keyword">open</a> <a id="2723" href="Categories.Object.Terminal.html#520" class="Module">IsTerminal</a> <a id="2734" href="Categories.Category.Construction.F-Coalgebras.html#2311" class="Bound">isTT</a>
      <a id="2745" class="Keyword">open</a> <a id="2750" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
      <a id="2769" class="Keyword">open</a> <a id="2774" href="Categories.Category.Core.html#1530" class="Module">Equiv</a>

<a id="2781" class="Keyword">module</a> <a id="CoLambek"></a><a id="2788" href="Categories.Category.Construction.F-Coalgebras.html#2788" class="Module">CoLambek</a> <a id="2797" class="Symbol">{</a><a id="2798" href="Categories.Category.Construction.F-Coalgebras.html#2798" class="Bound">C</a> <a id="2800" class="Symbol">:</a> <a id="2802" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="2811" href="Categories.Category.Construction.F-Coalgebras.html#560" class="Generalizable">o</a> <a id="2813" href="Categories.Category.Construction.F-Coalgebras.html#562" class="Generalizable">ℓ</a> <a id="2815" href="Categories.Category.Construction.F-Coalgebras.html#564" class="Generalizable">e</a><a id="2816" class="Symbol">}</a> <a id="2818" class="Symbol">{</a><a id="2819" href="Categories.Category.Construction.F-Coalgebras.html#2819" class="Bound">F</a> <a id="2821" class="Symbol">:</a> <a id="2823" href="Categories.Functor.html#283" class="Function">Endofunctor</a> <a id="2835" href="Categories.Category.Construction.F-Coalgebras.html#2798" class="Bound">C</a><a id="2836" class="Symbol">}</a> <a id="2838" class="Symbol">(</a><a id="2839" href="Categories.Category.Construction.F-Coalgebras.html#2839" class="Bound">T</a> <a id="2841" class="Symbol">:</a> <a id="2843" href="Categories.Object.Terminal.html#860" class="Record">Terminal</a> <a id="2852" class="Symbol">(</a><a id="2853" href="Categories.Category.Construction.F-Coalgebras.html#598" class="Function">F-Coalgebras</a> <a id="2866" href="Categories.Category.Construction.F-Coalgebras.html#2819" class="Bound">F</a><a id="2867" class="Symbol">))</a> <a id="2870" class="Keyword">where</a>
  <a id="2878" class="Keyword">open</a> <a id="2883" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="2892" href="Categories.Category.Construction.F-Coalgebras.html#2798" class="Bound">C</a>
  <a id="2896" class="Keyword">open</a> <a id="2901" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="2909" href="Categories.Category.Construction.F-Coalgebras.html#2819" class="Bound">F</a> <a id="2911" class="Keyword">using</a> <a id="2917" class="Symbol">(</a><a id="2918" href="Categories.Functor.Core.html#432" class="Field">F₀</a><a id="2920" class="Symbol">)</a>
  <a id="2924" class="Keyword">open</a> <a id="2929" href="Categories.Functor.Coalgebra.html#483" class="Module">F-Coalgebra</a> <a id="2941" class="Keyword">using</a> <a id="2947" class="Symbol">(</a><a id="2948" href="Categories.Functor.Coalgebra.html#585" class="Field">α</a><a id="2949" class="Symbol">)</a>

  <a id="2954" class="Keyword">open</a> <a id="2959" href="Categories.Morphism.html" class="Module">Mor</a> <a id="2963" href="Categories.Category.Construction.F-Coalgebras.html#2798" class="Bound">C</a>
  <a id="2967" class="Keyword">open</a> <a id="2972" href="Categories.Object.Terminal.html#860" class="Module">Terminal</a> <a id="2981" href="Categories.Category.Construction.F-Coalgebras.html#2839" class="Bound">T</a>

  <a id="2986" class="Keyword">private</a>
    <a id="2998" class="Keyword">module</a> <a id="CoLambek.F⊤"></a><a id="3005" href="Categories.Category.Construction.F-Coalgebras.html#3005" class="Module">F⊤</a> <a id="3008" class="Symbol">=</a> <a id="3010" href="Categories.Functor.Coalgebra.html#483" class="Module">F-Coalgebra</a> <a id="3022" href="Categories.Object.Terminal.html#905" class="Field">⊤</a>
    <a id="CoLambek.A"></a><a id="3028" href="Categories.Category.Construction.F-Coalgebras.html#3028" class="Function">A</a> <a id="3030" class="Symbol">=</a> <a id="3032" href="Categories.Functor.Coalgebra.html#571" class="Function">F⊤.A</a>
    <a id="CoLambek.a"></a><a id="3041" href="Categories.Category.Construction.F-Coalgebras.html#3041" class="Function">a</a> <a id="3043" class="Symbol">:</a> <a id="3045" href="Categories.Category.Construction.F-Coalgebras.html#3028" class="Function">A</a> <a id="3047" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="3049" href="Categories.Functor.Core.html#432" class="Function">F₀</a> <a id="3052" href="Categories.Category.Construction.F-Coalgebras.html#3028" class="Function">A</a>
    <a id="3058" href="Categories.Category.Construction.F-Coalgebras.html#3041" class="Function">a</a> <a id="3060" class="Symbol">=</a> <a id="3062" href="Categories.Functor.Coalgebra.html#585" class="Function">F⊤.α</a>

    <a id="CoLambek.coInitial"></a><a id="3072" href="Categories.Category.Construction.F-Coalgebras.html#3072" class="Function">coInitial</a> <a id="3082" class="Symbol">:</a> <a id="3084" href="Categories.Object.Initial.html#760" class="Record">Initial</a> <a id="3092" class="Symbol">(</a><a id="3093" href="Categories.Category.Construction.F-Algebras.html#462" class="Function">F-Algebras</a> <a id="3104" class="Symbol">(</a><a id="3105" href="Categories.Functor.Core.html#816" class="Function">Functor.op</a> <a id="3116" href="Categories.Category.Construction.F-Coalgebras.html#2819" class="Bound">F</a><a id="3117" class="Symbol">))</a>
    <a id="3124" href="Categories.Category.Construction.F-Coalgebras.html#3072" class="Function">coInitial</a> <a id="3134" class="Symbol">=</a> <a id="3136" class="Keyword">record</a>
                <a id="3159" class="Symbol">{</a> <a id="3161" href="Categories.Object.Initial.html#804" class="Field">⊥</a> <a id="3163" class="Symbol">=</a> <a id="3165" href="Categories.Functor.Duality.html#2682" class="Function">F-Coalgebra⇒coF-Algebra</a> <a id="3189" href="Categories.Object.Terminal.html#905" class="Field">⊤</a>
                <a id="3207" class="Symbol">;</a> <a id="3209" href="Categories.Object.Initial.html#816" class="Field">⊥-is-initial</a> <a id="3222" class="Symbol">=</a> <a id="3224" href="Categories.Category.Construction.F-Coalgebras.html#2049" class="Function">coIsTerminal⇒Initial</a> <a id="3245" href="Categories.Object.Terminal.html#917" class="Field">⊤-is-terminal</a>
                <a id="3275" class="Symbol">}</a>

    <a id="3282" class="Keyword">module</a> <a id="CoLambek.coLambek"></a><a id="3289" href="Categories.Category.Construction.F-Coalgebras.html#3289" class="Module">coLambek</a> <a id="3298" class="Symbol">=</a> <a id="3300" href="Categories.Category.Construction.F-Algebras.html#1637" class="Module">Lambek</a> <a id="3307" href="Categories.Category.Construction.F-Coalgebras.html#3072" class="Function">coInitial</a>

  <a id="CoLambek.colambek"></a><a id="3320" href="Categories.Category.Construction.F-Coalgebras.html#3320" class="Function">colambek</a> <a id="3329" class="Symbol">:</a> <a id="3331" href="Categories.Category.Construction.F-Coalgebras.html#3028" class="Function">A</a> <a id="3333" href="Categories.Morphism.html#2335" class="Record Operator">≅</a> <a id="3335" href="Categories.Functor.Core.html#432" class="Function">F₀</a> <a id="3338" href="Categories.Category.Construction.F-Coalgebras.html#3028" class="Function">A</a>
  <a id="3342" href="Categories.Category.Construction.F-Coalgebras.html#3320" class="Function">colambek</a> <a id="3351" class="Symbol">=</a> <a id="3353" class="Keyword">record</a>
    <a id="3364" class="Symbol">{</a> <a id="3366" href="Categories.Morphism.html#2383" class="Field">from</a> <a id="3371" class="Symbol">=</a> <a id="3373" href="Categories.Morphism.html#2400" class="Field">to</a> <a id="3376" href="Categories.Category.Construction.F-Algebras.html#2829" class="Function">coLambek.lambek</a>
    <a id="3396" class="Symbol">;</a> <a id="3398" href="Categories.Morphism.html#2400" class="Field">to</a> <a id="3401" class="Symbol">=</a> <a id="3403" href="Categories.Morphism.html#2383" class="Field">from</a> <a id="3408" href="Categories.Category.Construction.F-Algebras.html#2829" class="Function">coLambek.lambek</a>
    <a id="3428" class="Symbol">;</a> <a id="3430" href="Categories.Morphism.html#2417" class="Field">iso</a> <a id="3434" class="Symbol">=</a> <a id="3436" class="Keyword">record</a>
      <a id="3449" class="Symbol">{</a> <a id="3451" href="Categories.Morphism.html#1964" class="Field">isoˡ</a> <a id="3456" class="Symbol">=</a> <a id="3458" href="Categories.Morphism.html#1964" class="Field">isoˡ</a> <a id="3463" class="Symbol">(</a><a id="3464" href="Categories.Morphism.html#2417" class="Field">iso</a> <a id="3468" href="Categories.Category.Construction.F-Algebras.html#2829" class="Function">coLambek.lambek</a><a id="3483" class="Symbol">)</a>
      <a id="3491" class="Symbol">;</a> <a id="3493" href="Categories.Morphism.html#1990" class="Field">isoʳ</a> <a id="3498" class="Symbol">=</a> <a id="3500" href="Categories.Morphism.html#1990" class="Field">isoʳ</a> <a id="3505" class="Symbol">(</a><a id="3506" href="Categories.Morphism.html#2417" class="Field">iso</a> <a id="3510" href="Categories.Category.Construction.F-Algebras.html#2829" class="Function">coLambek.lambek</a><a id="3525" class="Symbol">)</a>
      <a id="3533" class="Symbol">}</a>
    <a id="3539" class="Symbol">}</a>
    <a id="3545" class="Keyword">where</a>
      <a id="3557" class="Keyword">open</a> <a id="3562" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
      <a id="3581" class="Keyword">open</a> <a id="3586" href="Categories.Morphism.html#2335" class="Module Operator">Mor._≅_</a>
      <a id="3600" class="Keyword">open</a> <a id="3605" href="Categories.Morphism.html#1906" class="Module">Mor.Iso</a>
</pre></body></html>

==> anc/html/Categories.Category.Construction.Thin.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Category.Construction.Thin</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>

<a id="37" class="Keyword">open</a> <a id="42" class="Keyword">import</a> <a id="49" href="Relation.Binary.html" class="Module">Relation.Binary</a> <a id="65" class="Keyword">using</a> <a id="71" class="Symbol">(</a><a id="72" href="Relation.Binary.Bundles.html#4449" class="Record">Poset</a><a id="77" class="Symbol">)</a>

<a id="80" class="Comment">-- A thin (or posetal) category is a category with at most one</a>
<a id="143" class="Comment">-- morphism between any pair of objects.</a>
<a id="184" class="Comment">--</a>
<a id="187" class="Comment">-- As explained on nLab:</a>
<a id="212" class="Comment">--</a>
<a id="215" class="Comment">--   &quot;Up to isomorphism, a thin category is the same thing as a</a>
<a id="279" class="Comment">--   proset. Up to equivalence, a thin category is the same thing as a</a>
<a id="350" class="Comment">--   poset. (...) (It is really a question of whether you&#39;re working</a>
<a id="419" class="Comment">--   with strict categories, which are classified up to isomorphism,</a>
<a id="488" class="Comment">--   or categories as such, which are classified up to equivalence.)&quot;</a>
<a id="558" class="Comment">--</a>
<a id="561" class="Comment">--                  -- https://ncatlab.org/nlab/show/thin+category</a>
<a id="628" class="Comment">--</a>
<a id="631" class="Comment">-- Since</a>
<a id="640" class="Comment">--</a>
<a id="643" class="Comment">--  1. posets in the standard library are defined up to an underlying</a>
<a id="713" class="Comment">--     equivalence/setoid, but</a>
<a id="744" class="Comment">--</a>
<a id="747" class="Comment">--  2. categories in this library do not have a notion of equality on</a>
<a id="817" class="Comment">--     objects (i.e. objects are considered up to isomorphism),</a>
<a id="881" class="Comment">--</a>
<a id="884" class="Comment">-- it makes sense to work with the weaker notion of thin categories</a>
<a id="952" class="Comment">-- here, i.e. those generated by posets rather than prosets.  This</a>
<a id="1019" class="Comment">-- means that the core of a thin category (the groupoid consisting of</a>
<a id="1089" class="Comment">-- all its isomorphism) is just the setoid underlying the</a>
<a id="1147" class="Comment">-- corresponding poset.</a>
<a id="1171" class="Comment">--</a>
<a id="1174" class="Comment">-- (See Categories.Adjoint.Instance.PosetCore for more details.)</a>

<a id="1240" class="Keyword">module</a> <a id="1247" href="Categories.Category.Construction.Thin.html" class="Module">Categories.Category.Construction.Thin</a> <a id="1285" class="Symbol">{</a><a id="1286" href="Categories.Category.Construction.Thin.html#1286" class="Bound">o</a> <a id="1288" href="Categories.Category.Construction.Thin.html#1288" class="Bound">ℓ₁</a> <a id="1291" href="Categories.Category.Construction.Thin.html#1291" class="Bound">ℓ₂</a><a id="1293" class="Symbol">}</a> <a id="1295" href="Categories.Category.Construction.Thin.html#1295" class="Bound">e</a> <a id="1297" class="Symbol">(</a><a id="1298" href="Categories.Category.Construction.Thin.html#1298" class="Bound">P</a> <a id="1300" class="Symbol">:</a> <a id="1302" href="Relation.Binary.Bundles.html#4449" class="Record">Poset</a> <a id="1308" href="Categories.Category.Construction.Thin.html#1286" class="Bound">o</a> <a id="1310" href="Categories.Category.Construction.Thin.html#1288" class="Bound">ℓ₁</a> <a id="1313" href="Categories.Category.Construction.Thin.html#1291" class="Bound">ℓ₂</a><a id="1315" class="Symbol">)</a> <a id="1317" class="Keyword">where</a>

<a id="1324" class="Keyword">open</a> <a id="1329" class="Keyword">import</a> <a id="1336" href="Level.html" class="Module">Level</a>
<a id="1342" class="Keyword">open</a> <a id="1347" class="Keyword">import</a> <a id="1354" href="Data.Unit.html" class="Module">Data.Unit</a> <a id="1364" class="Keyword">using</a> <a id="1370" class="Symbol">(</a><a id="1371" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a><a id="1372" class="Symbol">)</a>
<a id="1374" class="Keyword">open</a> <a id="1379" class="Keyword">import</a> <a id="1386" href="Function.html" class="Module">Function</a> <a id="1395" class="Keyword">using</a> <a id="1401" class="Symbol">(</a><a id="1402" href="Function.Base.html#1657" class="Function">flip</a><a id="1406" class="Symbol">)</a>

<a id="1409" class="Keyword">open</a> <a id="1414" class="Keyword">import</a> <a id="1421" href="Categories.Category.html" class="Module">Categories.Category</a>
<a id="1441" class="Keyword">import</a> <a id="1448" href="Categories.Morphism.html" class="Module">Categories.Morphism</a> <a id="1468" class="Symbol">as</a> <a id="1471" class="Module">Morphism</a>

<a id="1481" class="Keyword">open</a> <a id="1486" href="Relation.Binary.Bundles.html#4449" class="Module">Poset</a> <a id="1492" href="Categories.Category.Construction.Thin.html#1298" class="Bound">P</a>

<a id="Thin"></a><a id="1495" href="Categories.Category.Construction.Thin.html#1495" class="Function">Thin</a> <a id="1500" class="Symbol">:</a> <a id="1502" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="1511" href="Categories.Category.Construction.Thin.html#1286" class="Bound">o</a> <a id="1513" href="Categories.Category.Construction.Thin.html#1291" class="Bound">ℓ₂</a> <a id="1516" href="Categories.Category.Construction.Thin.html#1295" class="Bound">e</a>
<a id="1518" href="Categories.Category.Construction.Thin.html#1495" class="Function">Thin</a> <a id="1523" class="Symbol">=</a> <a id="1525" class="Keyword">record</a>
  <a id="1534" class="Symbol">{</a> <a id="1536" href="Categories.Category.Core.html#559" class="Field">Obj</a>       <a id="1546" class="Symbol">=</a> <a id="1548" href="Relation.Binary.Bundles.html#4525" class="Field">Carrier</a>
  <a id="1558" class="Symbol">;</a> <a id="1560" href="Categories.Category.Core.html#575" class="Field Operator">_⇒_</a>       <a id="1570" class="Symbol">=</a> <a id="1572" href="Relation.Binary.Bundles.html#4588" class="Field Operator">_≤_</a>
  <a id="1578" class="Symbol">;</a> <a id="1580" href="Categories.Category.Core.html#595" class="Field Operator">_≈_</a>       <a id="1590" class="Symbol">=</a> <a id="1592" class="Symbol">λ</a> <a id="1594" href="Categories.Category.Construction.Thin.html#1594" class="Bound">_</a> <a id="1596" href="Categories.Category.Construction.Thin.html#1596" class="Bound">_</a> <a id="1598" class="Symbol">→</a> <a id="1600" href="Level.html#409" class="Record">Lift</a> <a id="1605" href="Categories.Category.Construction.Thin.html#1295" class="Bound">e</a> <a id="1607" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a>
  <a id="1611" class="Symbol">;</a> <a id="1613" href="Categories.Category.Core.html#630" class="Field">id</a>        <a id="1623" class="Symbol">=</a> <a id="1625" href="Relation.Binary.Structures.html#2511" class="Function">refl</a>
  <a id="1632" class="Symbol">;</a> <a id="1634" href="Categories.Category.Core.html#656" class="Field Operator">_∘_</a>       <a id="1644" class="Symbol">=</a> <a id="1646" href="Function.Base.html#1657" class="Function">flip</a> <a id="1651" href="Relation.Binary.Structures.html#2434" class="Function">trans</a>
  <a id="1659" class="Symbol">;</a> <a id="1661" href="Categories.Category.Core.html#715" class="Field">assoc</a>     <a id="1671" class="Symbol">=</a> <a id="1673" class="Symbol">_</a>
  <a id="1677" class="Symbol">;</a> <a id="1679" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a> <a id="1689" class="Symbol">=</a> <a id="1691" class="Symbol">_</a>
  <a id="1695" class="Symbol">;</a> <a id="1697" href="Categories.Category.Core.html#1145" class="Field">identityʳ</a> <a id="1707" class="Symbol">=</a> <a id="1709" class="Symbol">_</a>
  <a id="1713" class="Symbol">;</a> <a id="1715" href="Categories.Category.Core.html#1384" class="Field">equiv</a>     <a id="1725" class="Symbol">=</a> <a id="1727" class="Symbol">_</a>
  <a id="1731" class="Symbol">;</a> <a id="1733" href="Categories.Category.Core.html#1438" class="Field">∘-resp-≈</a>  <a id="1743" class="Symbol">=</a> <a id="1745" class="Symbol">_</a>
  <a id="1749" class="Symbol">}</a>

<a id="1752" class="Keyword">module</a> <a id="EqIsIso"></a><a id="1759" href="Categories.Category.Construction.Thin.html#1759" class="Module">EqIsIso</a> <a id="1767" class="Keyword">where</a>

  <a id="1776" class="Keyword">open</a> <a id="1781" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="1790" href="Categories.Category.Construction.Thin.html#1495" class="Function">Thin</a> <a id="1795" class="Keyword">hiding</a> <a id="1802" class="Symbol">(</a><a id="1803" href="Categories.Category.Core.html#595" class="Field Operator">_≈_</a><a id="1806" class="Symbol">)</a>
  <a id="1810" class="Keyword">open</a> <a id="1815" href="Categories.Morphism.html" class="Module">Morphism</a> <a id="1824" href="Categories.Category.Construction.Thin.html#1495" class="Function">Thin</a> <a id="1829" class="Keyword">using</a> <a id="1835" class="Symbol">(</a><a id="1836" href="Categories.Morphism.html#2335" class="Record Operator">_≅_</a><a id="1839" class="Symbol">)</a>
  <a id="1843" class="Keyword">open</a> <a id="1848" href="Categories.Morphism.html#2335" class="Module Operator">_≅_</a>

  <a id="1855" class="Comment">-- Equivalent elements of |P| are isomorphic objects of |Thin P|.</a>

  <a id="EqIsIso.≈⇒≅"></a><a id="1924" href="Categories.Category.Construction.Thin.html#1924" class="Function">≈⇒≅</a> <a id="1928" class="Symbol">:</a> <a id="1930" class="Symbol">∀</a> <a id="1932" class="Symbol">{</a><a id="1933" href="Categories.Category.Construction.Thin.html#1933" class="Bound">x</a> <a id="1935" href="Categories.Category.Construction.Thin.html#1935" class="Bound">y</a> <a id="1937" class="Symbol">:</a> <a id="1939" href="Categories.Category.Core.html#559" class="Function">Obj</a><a id="1942" class="Symbol">}</a> <a id="1944" class="Symbol">→</a> <a id="1946" href="Categories.Category.Construction.Thin.html#1933" class="Bound">x</a> <a id="1948" href="Relation.Binary.Bundles.html#4552" class="Field Operator">≈</a> <a id="1950" href="Categories.Category.Construction.Thin.html#1935" class="Bound">y</a> <a id="1952" class="Symbol">→</a> <a id="1954" href="Categories.Category.Construction.Thin.html#1933" class="Bound">x</a> <a id="1956" href="Categories.Morphism.html#2335" class="Record Operator">≅</a> <a id="1958" href="Categories.Category.Construction.Thin.html#1935" class="Bound">y</a>
  <a id="1962" href="Categories.Category.Construction.Thin.html#1924" class="Function">≈⇒≅</a> <a id="1966" href="Categories.Category.Construction.Thin.html#1966" class="Bound">x≈y</a> <a id="1970" class="Symbol">=</a> <a id="1972" class="Keyword">record</a>
    <a id="1983" class="Symbol">{</a> <a id="1985" href="Categories.Morphism.html#2383" class="Field">from</a> <a id="1990" class="Symbol">=</a> <a id="1992" href="Relation.Binary.Structures.html#2404" class="Function">reflexive</a> <a id="2002" href="Categories.Category.Construction.Thin.html#1966" class="Bound">x≈y</a>
    <a id="2010" class="Symbol">;</a> <a id="2012" href="Categories.Morphism.html#2400" class="Field">to</a>   <a id="2017" class="Symbol">=</a> <a id="2019" href="Relation.Binary.Structures.html#2404" class="Function">reflexive</a> <a id="2029" class="Symbol">(</a><a id="2030" href="Relation.Binary.Structures.html#1245" class="Function">Eq.sym</a> <a id="2037" href="Categories.Category.Construction.Thin.html#1966" class="Bound">x≈y</a><a id="2040" class="Symbol">)</a>
    <a id="2046" class="Symbol">}</a>

  <a id="EqIsIso.≅⇒≈"></a><a id="2051" href="Categories.Category.Construction.Thin.html#2051" class="Function">≅⇒≈</a> <a id="2055" class="Symbol">:</a> <a id="2057" class="Symbol">∀</a> <a id="2059" class="Symbol">{</a><a id="2060" href="Categories.Category.Construction.Thin.html#2060" class="Bound">x</a> <a id="2062" href="Categories.Category.Construction.Thin.html#2062" class="Bound">y</a> <a id="2064" class="Symbol">:</a> <a id="2066" href="Categories.Category.Core.html#559" class="Function">Obj</a><a id="2069" class="Symbol">}</a> <a id="2071" class="Symbol">→</a> <a id="2073" href="Categories.Category.Construction.Thin.html#2060" class="Bound">x</a> <a id="2075" href="Categories.Morphism.html#2335" class="Record Operator">≅</a> <a id="2077" href="Categories.Category.Construction.Thin.html#2062" class="Bound">y</a> <a id="2079" class="Symbol">→</a> <a id="2081" href="Categories.Category.Construction.Thin.html#2060" class="Bound">x</a> <a id="2083" href="Relation.Binary.Bundles.html#4552" class="Field Operator">≈</a> <a id="2085" href="Categories.Category.Construction.Thin.html#2062" class="Bound">y</a>
  <a id="2089" href="Categories.Category.Construction.Thin.html#2051" class="Function">≅⇒≈</a> <a id="2093" href="Categories.Category.Construction.Thin.html#2093" class="Bound">x≅y</a> <a id="2097" class="Symbol">=</a> <a id="2099" href="Relation.Binary.Structures.html#4110" class="Function">antisym</a> <a id="2107" class="Symbol">(</a><a id="2108" href="Categories.Morphism.html#2383" class="Field">from</a> <a id="2113" href="Categories.Category.Construction.Thin.html#2093" class="Bound">x≅y</a><a id="2116" class="Symbol">)</a> <a id="2118" class="Symbol">(</a><a id="2119" href="Categories.Morphism.html#2400" class="Field">to</a> <a id="2122" href="Categories.Category.Construction.Thin.html#2093" class="Bound">x≅y</a><a id="2125" class="Symbol">)</a>
</pre></body></html>

==> anc/html/Categories.Category.Core.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Category.Core</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>
<a id="36" class="Keyword">module</a> <a id="43" href="Categories.Category.Core.html" class="Module">Categories.Category.Core</a> <a id="68" class="Keyword">where</a>

<a id="75" class="Keyword">open</a> <a id="80" class="Keyword">import</a> <a id="87" href="Level.html" class="Module">Level</a>
<a id="93" class="Keyword">open</a> <a id="98" class="Keyword">import</a> <a id="105" href="Function.Base.html" class="Module">Function.Base</a> <a id="119" class="Keyword">using</a> <a id="125" class="Symbol">(</a><a id="126" href="Function.Base.html#1657" class="Function">flip</a><a id="130" class="Symbol">)</a>

<a id="133" class="Keyword">open</a> <a id="138" class="Keyword">import</a> <a id="145" href="Relation.Binary.html" class="Module">Relation.Binary</a> <a id="161" class="Keyword">using</a> <a id="167" class="Symbol">(</a><a id="168" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="171" class="Symbol">;</a> <a id="173" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a><a id="186" class="Symbol">;</a> <a id="188" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="194" class="Symbol">)</a>
<a id="196" class="Keyword">open</a> <a id="201" class="Keyword">import</a> <a id="208" href="Relation.Binary.PropositionalEquality.html" class="Module">Relation.Binary.PropositionalEquality</a> <a id="246" class="Symbol">as</a> <a id="249" class="Module">≡</a> <a id="251" class="Keyword">using</a> <a id="257" class="Symbol">(</a><a id="258" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="261" class="Symbol">)</a>
<a id="263" class="Keyword">import</a> <a id="270" href="Relation.Binary.Reasoning.Setoid.html" class="Module">Relation.Binary.Reasoning.Setoid</a> <a id="303" class="Symbol">as</a> <a id="306" class="Module">SetoidR</a>

<a id="315" class="Comment">-- Basic definition of a |Category| with a Hom setoid.</a>
<a id="370" class="Comment">-- Also comes with some reasoning combinators (see HomReasoning)</a>
<a id="435" class="Keyword">record</a> <a id="Category"></a><a id="442" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="451" class="Symbol">(</a><a id="452" href="Categories.Category.Core.html#452" class="Bound">o</a> <a id="454" href="Categories.Category.Core.html#454" class="Bound">ℓ</a> <a id="456" href="Categories.Category.Core.html#456" class="Bound">e</a> <a id="458" class="Symbol">:</a> <a id="460" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="465" class="Symbol">)</a> <a id="467" class="Symbol">:</a> <a id="469" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="473" class="Symbol">(</a><a id="474" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="478" class="Symbol">(</a><a id="479" href="Categories.Category.Core.html#452" class="Bound">o</a> <a id="481" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="483" href="Categories.Category.Core.html#454" class="Bound">ℓ</a> <a id="485" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="487" href="Categories.Category.Core.html#456" class="Bound">e</a><a id="488" class="Symbol">))</a> <a id="491" class="Keyword">where</a>
  <a id="499" class="Keyword">eta-equality</a>
  <a id="514" class="Keyword">infix</a>  <a id="521" class="Number">4</a> <a id="523" href="Categories.Category.Core.html#595" class="Field Operator">_≈_</a> <a id="527" href="Categories.Category.Core.html#575" class="Field Operator">_⇒_</a>
  <a id="533" class="Keyword">infixr</a> <a id="540" class="Number">9</a> <a id="542" href="Categories.Category.Core.html#656" class="Field Operator">_∘_</a>

  <a id="549" class="Keyword">field</a>
    <a id="Category.Obj"></a><a id="559" href="Categories.Category.Core.html#559" class="Field">Obj</a> <a id="563" class="Symbol">:</a> <a id="565" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="569" href="Categories.Category.Core.html#452" class="Bound">o</a>
    <a id="Category._⇒_"></a><a id="575" href="Categories.Category.Core.html#575" class="Field Operator">_⇒_</a> <a id="579" class="Symbol">:</a> <a id="581" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="585" href="Categories.Category.Core.html#559" class="Field">Obj</a> <a id="589" href="Categories.Category.Core.html#454" class="Bound">ℓ</a>
    <a id="Category._≈_"></a><a id="595" href="Categories.Category.Core.html#595" class="Field Operator">_≈_</a> <a id="599" class="Symbol">:</a> <a id="601" class="Symbol">∀</a> <a id="603" class="Symbol">{</a><a id="604" href="Categories.Category.Core.html#604" class="Bound">A</a> <a id="606" href="Categories.Category.Core.html#606" class="Bound">B</a><a id="607" class="Symbol">}</a> <a id="609" class="Symbol">→</a> <a id="611" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="615" class="Symbol">(</a><a id="616" href="Categories.Category.Core.html#604" class="Bound">A</a> <a id="618" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="620" href="Categories.Category.Core.html#606" class="Bound">B</a><a id="621" class="Symbol">)</a> <a id="623" href="Categories.Category.Core.html#456" class="Bound">e</a>

    <a id="Category.id"></a><a id="630" href="Categories.Category.Core.html#630" class="Field">id</a>  <a id="634" class="Symbol">:</a> <a id="636" class="Symbol">∀</a> <a id="638" class="Symbol">{</a><a id="639" href="Categories.Category.Core.html#639" class="Bound">A</a><a id="640" class="Symbol">}</a> <a id="642" class="Symbol">→</a> <a id="644" class="Symbol">(</a><a id="645" href="Categories.Category.Core.html#639" class="Bound">A</a> <a id="647" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="649" href="Categories.Category.Core.html#639" class="Bound">A</a><a id="650" class="Symbol">)</a>
    <a id="Category._∘_"></a><a id="656" href="Categories.Category.Core.html#656" class="Field Operator">_∘_</a> <a id="660" class="Symbol">:</a> <a id="662" class="Symbol">∀</a> <a id="664" class="Symbol">{</a><a id="665" href="Categories.Category.Core.html#665" class="Bound">A</a> <a id="667" href="Categories.Category.Core.html#667" class="Bound">B</a> <a id="669" href="Categories.Category.Core.html#669" class="Bound">C</a><a id="670" class="Symbol">}</a> <a id="672" class="Symbol">→</a> <a id="674" class="Symbol">(</a><a id="675" href="Categories.Category.Core.html#667" class="Bound">B</a> <a id="677" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="679" href="Categories.Category.Core.html#669" class="Bound">C</a><a id="680" class="Symbol">)</a> <a id="682" class="Symbol">→</a> <a id="684" class="Symbol">(</a><a id="685" href="Categories.Category.Core.html#665" class="Bound">A</a> <a id="687" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="689" href="Categories.Category.Core.html#667" class="Bound">B</a><a id="690" class="Symbol">)</a> <a id="692" class="Symbol">→</a> <a id="694" class="Symbol">(</a><a id="695" href="Categories.Category.Core.html#665" class="Bound">A</a> <a id="697" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="699" href="Categories.Category.Core.html#669" class="Bound">C</a><a id="700" class="Symbol">)</a>

  <a id="705" class="Keyword">field</a>
    <a id="Category.assoc"></a><a id="715" href="Categories.Category.Core.html#715" class="Field">assoc</a>     <a id="725" class="Symbol">:</a> <a id="727" class="Symbol">∀</a> <a id="729" class="Symbol">{</a><a id="730" href="Categories.Category.Core.html#730" class="Bound">A</a> <a id="732" href="Categories.Category.Core.html#732" class="Bound">B</a> <a id="734" href="Categories.Category.Core.html#734" class="Bound">C</a> <a id="736" href="Categories.Category.Core.html#736" class="Bound">D</a><a id="737" class="Symbol">}</a> <a id="739" class="Symbol">{</a><a id="740" href="Categories.Category.Core.html#740" class="Bound">f</a> <a id="742" class="Symbol">:</a> <a id="744" href="Categories.Category.Core.html#730" class="Bound">A</a> <a id="746" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="748" href="Categories.Category.Core.html#732" class="Bound">B</a><a id="749" class="Symbol">}</a> <a id="751" class="Symbol">{</a><a id="752" href="Categories.Category.Core.html#752" class="Bound">g</a> <a id="754" class="Symbol">:</a> <a id="756" href="Categories.Category.Core.html#732" class="Bound">B</a> <a id="758" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="760" href="Categories.Category.Core.html#734" class="Bound">C</a><a id="761" class="Symbol">}</a> <a id="763" class="Symbol">{</a><a id="764" href="Categories.Category.Core.html#764" class="Bound">h</a> <a id="766" class="Symbol">:</a> <a id="768" href="Categories.Category.Core.html#734" class="Bound">C</a> <a id="770" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="772" href="Categories.Category.Core.html#736" class="Bound">D</a><a id="773" class="Symbol">}</a> <a id="775" class="Symbol">→</a> <a id="777" class="Symbol">(</a><a id="778" href="Categories.Category.Core.html#764" class="Bound">h</a> <a id="780" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="782" href="Categories.Category.Core.html#752" class="Bound">g</a><a id="783" class="Symbol">)</a> <a id="785" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="787" href="Categories.Category.Core.html#740" class="Bound">f</a> <a id="789" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="791" href="Categories.Category.Core.html#764" class="Bound">h</a> <a id="793" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="795" class="Symbol">(</a><a id="796" href="Categories.Category.Core.html#752" class="Bound">g</a> <a id="798" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="800" href="Categories.Category.Core.html#740" class="Bound">f</a><a id="801" class="Symbol">)</a>
    <a id="807" class="Comment">-- We add a symmetric proof of associativity so that the opposite category of the</a>
    <a id="893" class="Comment">-- opposite category is definitionally equal to the original category. See how</a>
    <a id="976" class="Comment">-- `op` is implemented.</a>
    <a id="Category.sym-assoc"></a><a id="1004" href="Categories.Category.Core.html#1004" class="Field">sym-assoc</a> <a id="1014" class="Symbol">:</a> <a id="1016" class="Symbol">∀</a> <a id="1018" class="Symbol">{</a><a id="1019" href="Categories.Category.Core.html#1019" class="Bound">A</a> <a id="1021" href="Categories.Category.Core.html#1021" class="Bound">B</a> <a id="1023" href="Categories.Category.Core.html#1023" class="Bound">C</a> <a id="1025" href="Categories.Category.Core.html#1025" class="Bound">D</a><a id="1026" class="Symbol">}</a> <a id="1028" class="Symbol">{</a><a id="1029" href="Categories.Category.Core.html#1029" class="Bound">f</a> <a id="1031" class="Symbol">:</a> <a id="1033" href="Categories.Category.Core.html#1019" class="Bound">A</a> <a id="1035" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1037" href="Categories.Category.Core.html#1021" class="Bound">B</a><a id="1038" class="Symbol">}</a> <a id="1040" class="Symbol">{</a><a id="1041" href="Categories.Category.Core.html#1041" class="Bound">g</a> <a id="1043" class="Symbol">:</a> <a id="1045" href="Categories.Category.Core.html#1021" class="Bound">B</a> <a id="1047" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1049" href="Categories.Category.Core.html#1023" class="Bound">C</a><a id="1050" class="Symbol">}</a> <a id="1052" class="Symbol">{</a><a id="1053" href="Categories.Category.Core.html#1053" class="Bound">h</a> <a id="1055" class="Symbol">:</a> <a id="1057" href="Categories.Category.Core.html#1023" class="Bound">C</a> <a id="1059" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1061" href="Categories.Category.Core.html#1025" class="Bound">D</a><a id="1062" class="Symbol">}</a> <a id="1064" class="Symbol">→</a> <a id="1066" href="Categories.Category.Core.html#1053" class="Bound">h</a> <a id="1068" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1070" class="Symbol">(</a><a id="1071" href="Categories.Category.Core.html#1041" class="Bound">g</a> <a id="1073" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1075" href="Categories.Category.Core.html#1029" class="Bound">f</a><a id="1076" class="Symbol">)</a> <a id="1078" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1080" class="Symbol">(</a><a id="1081" href="Categories.Category.Core.html#1053" class="Bound">h</a> <a id="1083" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1085" href="Categories.Category.Core.html#1041" class="Bound">g</a><a id="1086" class="Symbol">)</a> <a id="1088" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1090" href="Categories.Category.Core.html#1029" class="Bound">f</a>
    <a id="Category.identityˡ"></a><a id="1096" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a> <a id="1106" class="Symbol">:</a> <a id="1108" class="Symbol">∀</a> <a id="1110" class="Symbol">{</a><a id="1111" href="Categories.Category.Core.html#1111" class="Bound">A</a> <a id="1113" href="Categories.Category.Core.html#1113" class="Bound">B</a><a id="1114" class="Symbol">}</a> <a id="1116" class="Symbol">{</a><a id="1117" href="Categories.Category.Core.html#1117" class="Bound">f</a> <a id="1119" class="Symbol">:</a> <a id="1121" href="Categories.Category.Core.html#1111" class="Bound">A</a> <a id="1123" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1125" href="Categories.Category.Core.html#1113" class="Bound">B</a><a id="1126" class="Symbol">}</a> <a id="1128" class="Symbol">→</a> <a id="1130" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="1133" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1135" href="Categories.Category.Core.html#1117" class="Bound">f</a> <a id="1137" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1139" href="Categories.Category.Core.html#1117" class="Bound">f</a>
    <a id="Category.identityʳ"></a><a id="1145" href="Categories.Category.Core.html#1145" class="Field">identityʳ</a> <a id="1155" class="Symbol">:</a> <a id="1157" class="Symbol">∀</a> <a id="1159" class="Symbol">{</a><a id="1160" href="Categories.Category.Core.html#1160" class="Bound">A</a> <a id="1162" href="Categories.Category.Core.html#1162" class="Bound">B</a><a id="1163" class="Symbol">}</a> <a id="1165" class="Symbol">{</a><a id="1166" href="Categories.Category.Core.html#1166" class="Bound">f</a> <a id="1168" class="Symbol">:</a> <a id="1170" href="Categories.Category.Core.html#1160" class="Bound">A</a> <a id="1172" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1174" href="Categories.Category.Core.html#1162" class="Bound">B</a><a id="1175" class="Symbol">}</a> <a id="1177" class="Symbol">→</a> <a id="1179" href="Categories.Category.Core.html#1166" class="Bound">f</a> <a id="1181" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1183" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="1186" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1188" href="Categories.Category.Core.html#1166" class="Bound">f</a>
    <a id="1194" class="Comment">-- We add a proof of &quot;neutral&quot; identity proof, in order to ensure the opposite of</a>
    <a id="1280" class="Comment">-- constant functor is definitionally equal to itself.</a>
    <a id="Category.identity²"></a><a id="1339" href="Categories.Category.Core.html#1339" class="Field">identity²</a> <a id="1349" class="Symbol">:</a> <a id="1351" class="Symbol">∀</a> <a id="1353" class="Symbol">{</a><a id="1354" href="Categories.Category.Core.html#1354" class="Bound">A</a><a id="1355" class="Symbol">}</a> <a id="1357" class="Symbol">→</a> <a id="1359" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="1362" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1364" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="1367" class="Symbol">{</a><a id="1368" href="Categories.Category.Core.html#1354" class="Bound">A</a><a id="1369" class="Symbol">}</a> <a id="1371" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1373" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="1376" class="Symbol">{</a><a id="1377" href="Categories.Category.Core.html#1354" class="Bound">A</a><a id="1378" class="Symbol">}</a>
    <a id="Category.equiv"></a><a id="1384" href="Categories.Category.Core.html#1384" class="Field">equiv</a>     <a id="1394" class="Symbol">:</a> <a id="1396" class="Symbol">∀</a> <a id="1398" class="Symbol">{</a><a id="1399" href="Categories.Category.Core.html#1399" class="Bound">A</a> <a id="1401" href="Categories.Category.Core.html#1401" class="Bound">B</a><a id="1402" class="Symbol">}</a> <a id="1404" class="Symbol">→</a> <a id="1406" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a> <a id="1420" class="Symbol">(</a><a id="1421" href="Categories.Category.Core.html#595" class="Field Operator">_≈_</a> <a id="1425" class="Symbol">{</a><a id="1426" href="Categories.Category.Core.html#1399" class="Bound">A</a><a id="1427" class="Symbol">}</a> <a id="1429" class="Symbol">{</a><a id="1430" href="Categories.Category.Core.html#1401" class="Bound">B</a><a id="1431" class="Symbol">})</a>
    <a id="Category.∘-resp-≈"></a><a id="1438" href="Categories.Category.Core.html#1438" class="Field">∘-resp-≈</a>  <a id="1448" class="Symbol">:</a> <a id="1450" class="Symbol">∀</a> <a id="1452" class="Symbol">{</a><a id="1453" href="Categories.Category.Core.html#1453" class="Bound">A</a> <a id="1455" href="Categories.Category.Core.html#1455" class="Bound">B</a> <a id="1457" href="Categories.Category.Core.html#1457" class="Bound">C</a><a id="1458" class="Symbol">}</a> <a id="1460" class="Symbol">{</a><a id="1461" href="Categories.Category.Core.html#1461" class="Bound">f</a> <a id="1463" href="Categories.Category.Core.html#1463" class="Bound">h</a> <a id="1465" class="Symbol">:</a> <a id="1467" href="Categories.Category.Core.html#1455" class="Bound">B</a> <a id="1469" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1471" href="Categories.Category.Core.html#1457" class="Bound">C</a><a id="1472" class="Symbol">}</a> <a id="1474" class="Symbol">{</a><a id="1475" href="Categories.Category.Core.html#1475" class="Bound">g</a> <a id="1477" href="Categories.Category.Core.html#1477" class="Bound">i</a> <a id="1479" class="Symbol">:</a> <a id="1481" href="Categories.Category.Core.html#1453" class="Bound">A</a> <a id="1483" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1485" href="Categories.Category.Core.html#1455" class="Bound">B</a><a id="1486" class="Symbol">}</a> <a id="1488" class="Symbol">→</a> <a id="1490" href="Categories.Category.Core.html#1461" class="Bound">f</a> <a id="1492" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1494" href="Categories.Category.Core.html#1463" class="Bound">h</a> <a id="1496" class="Symbol">→</a> <a id="1498" href="Categories.Category.Core.html#1475" class="Bound">g</a> <a id="1500" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1502" href="Categories.Category.Core.html#1477" class="Bound">i</a> <a id="1504" class="Symbol">→</a> <a id="1506" href="Categories.Category.Core.html#1461" class="Bound">f</a> <a id="1508" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1510" href="Categories.Category.Core.html#1475" class="Bound">g</a> <a id="1512" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1514" href="Categories.Category.Core.html#1463" class="Bound">h</a> <a id="1516" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1518" href="Categories.Category.Core.html#1477" class="Bound">i</a>

  <a id="1523" class="Keyword">module</a> <a id="Category.Equiv"></a><a id="1530" href="Categories.Category.Core.html#1530" class="Module">Equiv</a> <a id="1536" class="Symbol">{</a><a id="1537" href="Categories.Category.Core.html#1537" class="Bound">A</a> <a id="1539" href="Categories.Category.Core.html#1539" class="Bound">B</a> <a id="1541" class="Symbol">:</a> <a id="1543" href="Categories.Category.Core.html#559" class="Field">Obj</a><a id="1546" class="Symbol">}</a> <a id="1548" class="Symbol">=</a> <a id="1550" href="Relation.Binary.Structures.html#1595" class="Module">IsEquivalence</a> <a id="1564" class="Symbol">(</a><a id="1565" href="Categories.Category.Core.html#1384" class="Field">equiv</a> <a id="1571" class="Symbol">{</a><a id="1572" href="Categories.Category.Core.html#1537" class="Bound">A</a><a id="1573" class="Symbol">}</a> <a id="1575" class="Symbol">{</a><a id="1576" href="Categories.Category.Core.html#1539" class="Bound">B</a><a id="1577" class="Symbol">})</a>

  <a id="1583" class="Keyword">open</a> <a id="1588" href="Categories.Category.Core.html#1530" class="Module">Equiv</a>

  <a id="Category.∘-resp-≈ˡ"></a><a id="1597" href="Categories.Category.Core.html#1597" class="Function">∘-resp-≈ˡ</a> <a id="1607" class="Symbol">:</a> <a id="1609" class="Symbol">∀</a> <a id="1611" class="Symbol">{</a><a id="1612" href="Categories.Category.Core.html#1612" class="Bound">A</a> <a id="1614" href="Categories.Category.Core.html#1614" class="Bound">B</a> <a id="1616" href="Categories.Category.Core.html#1616" class="Bound">C</a><a id="1617" class="Symbol">}</a> <a id="1619" class="Symbol">{</a><a id="1620" href="Categories.Category.Core.html#1620" class="Bound">f</a> <a id="1622" href="Categories.Category.Core.html#1622" class="Bound">h</a> <a id="1624" class="Symbol">:</a> <a id="1626" href="Categories.Category.Core.html#1614" class="Bound">B</a> <a id="1628" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1630" href="Categories.Category.Core.html#1616" class="Bound">C</a><a id="1631" class="Symbol">}</a> <a id="1633" class="Symbol">{</a><a id="1634" href="Categories.Category.Core.html#1634" class="Bound">g</a> <a id="1636" class="Symbol">:</a> <a id="1638" href="Categories.Category.Core.html#1612" class="Bound">A</a> <a id="1640" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1642" href="Categories.Category.Core.html#1614" class="Bound">B</a><a id="1643" class="Symbol">}</a> <a id="1645" class="Symbol">→</a> <a id="1647" href="Categories.Category.Core.html#1620" class="Bound">f</a> <a id="1649" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1651" href="Categories.Category.Core.html#1622" class="Bound">h</a> <a id="1653" class="Symbol">→</a> <a id="1655" href="Categories.Category.Core.html#1620" class="Bound">f</a> <a id="1657" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1659" href="Categories.Category.Core.html#1634" class="Bound">g</a> <a id="1661" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1663" href="Categories.Category.Core.html#1622" class="Bound">h</a> <a id="1665" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1667" href="Categories.Category.Core.html#1634" class="Bound">g</a>
  <a id="1671" href="Categories.Category.Core.html#1597" class="Function">∘-resp-≈ˡ</a> <a id="1681" href="Categories.Category.Core.html#1681" class="Bound">pf</a> <a id="1684" class="Symbol">=</a> <a id="1686" href="Categories.Category.Core.html#1438" class="Field">∘-resp-≈</a> <a id="1695" href="Categories.Category.Core.html#1681" class="Bound">pf</a> <a id="1698" href="Relation.Binary.Structures.html#1641" class="Function">refl</a>

  <a id="Category.∘-resp-≈ʳ"></a><a id="1706" href="Categories.Category.Core.html#1706" class="Function">∘-resp-≈ʳ</a> <a id="1716" class="Symbol">:</a> <a id="1718" class="Symbol">∀</a> <a id="1720" class="Symbol">{</a><a id="1721" href="Categories.Category.Core.html#1721" class="Bound">A</a> <a id="1723" href="Categories.Category.Core.html#1723" class="Bound">B</a> <a id="1725" href="Categories.Category.Core.html#1725" class="Bound">C</a><a id="1726" class="Symbol">}</a> <a id="1728" class="Symbol">{</a><a id="1729" href="Categories.Category.Core.html#1729" class="Bound">f</a> <a id="1731" href="Categories.Category.Core.html#1731" class="Bound">h</a> <a id="1733" class="Symbol">:</a> <a id="1735" href="Categories.Category.Core.html#1721" class="Bound">A</a> <a id="1737" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1739" href="Categories.Category.Core.html#1723" class="Bound">B</a><a id="1740" class="Symbol">}</a> <a id="1742" class="Symbol">{</a><a id="1743" href="Categories.Category.Core.html#1743" class="Bound">g</a> <a id="1745" class="Symbol">:</a> <a id="1747" href="Categories.Category.Core.html#1723" class="Bound">B</a> <a id="1749" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1751" href="Categories.Category.Core.html#1725" class="Bound">C</a><a id="1752" class="Symbol">}</a> <a id="1754" class="Symbol">→</a> <a id="1756" href="Categories.Category.Core.html#1729" class="Bound">f</a> <a id="1758" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1760" href="Categories.Category.Core.html#1731" class="Bound">h</a> <a id="1762" class="Symbol">→</a> <a id="1764" href="Categories.Category.Core.html#1743" class="Bound">g</a> <a id="1766" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1768" href="Categories.Category.Core.html#1729" class="Bound">f</a> <a id="1770" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1772" href="Categories.Category.Core.html#1743" class="Bound">g</a> <a id="1774" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1776" href="Categories.Category.Core.html#1731" class="Bound">h</a>
  <a id="1780" href="Categories.Category.Core.html#1706" class="Function">∘-resp-≈ʳ</a> <a id="1790" href="Categories.Category.Core.html#1790" class="Bound">pf</a> <a id="1793" class="Symbol">=</a> <a id="1795" href="Categories.Category.Core.html#1438" class="Field">∘-resp-≈</a> <a id="1804" href="Relation.Binary.Structures.html#1641" class="Function">refl</a> <a id="1809" href="Categories.Category.Core.html#1790" class="Bound">pf</a>

  <a id="Category.hom-setoid"></a><a id="1815" href="Categories.Category.Core.html#1815" class="Function">hom-setoid</a> <a id="1826" class="Symbol">:</a> <a id="1828" class="Symbol">∀</a> <a id="1830" class="Symbol">{</a><a id="1831" href="Categories.Category.Core.html#1831" class="Bound">A</a> <a id="1833" href="Categories.Category.Core.html#1833" class="Bound">B</a><a id="1834" class="Symbol">}</a> <a id="1836" class="Symbol">→</a> <a id="1838" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="1845" class="Symbol">_</a> <a id="1847" class="Symbol">_</a>
  <a id="1851" href="Categories.Category.Core.html#1815" class="Function">hom-setoid</a> <a id="1862" class="Symbol">{</a><a id="1863" href="Categories.Category.Core.html#1863" class="Bound">A</a><a id="1864" class="Symbol">}</a> <a id="1866" class="Symbol">{</a><a id="1867" href="Categories.Category.Core.html#1867" class="Bound">B</a><a id="1868" class="Symbol">}</a> <a id="1870" class="Symbol">=</a> <a id="1872" class="Keyword">record</a>
    <a id="1883" class="Symbol">{</a> <a id="1885" href="Relation.Binary.Bundles.html#1298" class="Field">Carrier</a>       <a id="1899" class="Symbol">=</a> <a id="1901" href="Categories.Category.Core.html#1863" class="Bound">A</a> <a id="1903" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1905" href="Categories.Category.Core.html#1867" class="Bound">B</a>
    <a id="1911" class="Symbol">;</a> <a id="1913" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a>           <a id="1927" class="Symbol">=</a> <a id="1929" href="Categories.Category.Core.html#595" class="Field Operator">_≈_</a>
    <a id="1937" class="Symbol">;</a> <a id="1939" href="Relation.Binary.Bundles.html#1358" class="Field">isEquivalence</a> <a id="1953" class="Symbol">=</a> <a id="1955" href="Categories.Category.Core.html#1384" class="Field">equiv</a>
    <a id="1965" class="Symbol">}</a>

  <a id="1970" class="Comment">-- When a category is quantified, it is convenient to refer to the levels from a module,</a>
  <a id="2061" class="Comment">-- so we do not have to explicitly quantify over a category when universe levels do not</a>
  <a id="2151" class="Comment">-- play a big part in a proof (which is the case probably all the time).</a>
  <a id="Category.o-level"></a><a id="2226" href="Categories.Category.Core.html#2226" class="Function">o-level</a> <a id="2234" class="Symbol">:</a> <a id="2236" href="Agda.Primitive.html#742" class="Postulate">Level</a>
  <a id="2244" href="Categories.Category.Core.html#2226" class="Function">o-level</a> <a id="2252" class="Symbol">=</a> <a id="2254" href="Categories.Category.Core.html#452" class="Bound">o</a>

  <a id="Category.ℓ-level"></a><a id="2259" href="Categories.Category.Core.html#2259" class="Function">ℓ-level</a> <a id="2267" class="Symbol">:</a> <a id="2269" href="Agda.Primitive.html#742" class="Postulate">Level</a>
  <a id="2277" href="Categories.Category.Core.html#2259" class="Function">ℓ-level</a> <a id="2285" class="Symbol">=</a> <a id="2287" href="Categories.Category.Core.html#454" class="Bound">ℓ</a>

  <a id="Category.e-level"></a><a id="2292" href="Categories.Category.Core.html#2292" class="Function">e-level</a> <a id="2300" class="Symbol">:</a> <a id="2302" href="Agda.Primitive.html#742" class="Postulate">Level</a>
  <a id="2310" href="Categories.Category.Core.html#2292" class="Function">e-level</a> <a id="2318" class="Symbol">=</a> <a id="2320" href="Categories.Category.Core.html#456" class="Bound">e</a>

  <a id="2325" class="Comment">-- Reasoning combinators.  _≈⟨_⟩_ and _≈˘⟨_⟩_ from SetoidR.</a>
  <a id="2387" class="Comment">-- Also some useful combinators for doing reasoning on _∘_ chains</a>
  <a id="2455" class="Keyword">module</a> <a id="Category.HomReasoning"></a><a id="2462" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a> <a id="2475" class="Symbol">{</a><a id="2476" href="Categories.Category.Core.html#2476" class="Bound">A</a> <a id="2478" href="Categories.Category.Core.html#2478" class="Bound">B</a> <a id="2480" class="Symbol">:</a> <a id="2482" href="Categories.Category.Core.html#559" class="Field">Obj</a><a id="2485" class="Symbol">}</a> <a id="2487" class="Keyword">where</a>
    <a id="2497" class="Keyword">open</a> <a id="2502" href="Relation.Binary.Reasoning.Setoid.html" class="Module">SetoidR</a> <a id="2510" class="Symbol">(</a><a id="2511" href="Categories.Category.Core.html#1815" class="Function">hom-setoid</a> <a id="2522" class="Symbol">{</a><a id="2523" href="Categories.Category.Core.html#2476" class="Bound">A</a><a id="2524" class="Symbol">}</a> <a id="2526" class="Symbol">{</a><a id="2527" href="Categories.Category.Core.html#2478" class="Bound">B</a><a id="2528" class="Symbol">})</a> <a id="2531" class="Keyword">public</a>
    <a id="2542" class="Comment">-- open Equiv {A = A} {B = B} public</a>

    <a id="2584" class="Keyword">infixr</a> <a id="2591" class="Number">4</a> <a id="2593" href="Categories.Category.Core.html#2634" class="Function Operator">_⟩∘⟨_</a> <a id="2599" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨_</a>
    <a id="2612" class="Keyword">infixl</a> <a id="2619" class="Number">5</a> <a id="2621" href="Categories.Category.Core.html#2837" class="Function Operator">_⟩∘⟨refl</a>
    <a id="Category.HomReasoning._⟩∘⟨_"></a><a id="2634" href="Categories.Category.Core.html#2634" class="Function Operator">_⟩∘⟨_</a> <a id="2640" class="Symbol">:</a> <a id="2642" class="Symbol">∀</a> <a id="2644" class="Symbol">{</a><a id="2645" href="Categories.Category.Core.html#2645" class="Bound">M</a><a id="2646" class="Symbol">}</a> <a id="2648" class="Symbol">{</a><a id="2649" href="Categories.Category.Core.html#2649" class="Bound">f</a> <a id="2651" href="Categories.Category.Core.html#2651" class="Bound">h</a> <a id="2653" class="Symbol">:</a> <a id="2655" href="Categories.Category.Core.html#2645" class="Bound">M</a> <a id="2657" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="2659" href="Categories.Category.Core.html#2478" class="Bound">B</a><a id="2660" class="Symbol">}</a> <a id="2662" class="Symbol">{</a><a id="2663" href="Categories.Category.Core.html#2663" class="Bound">g</a> <a id="2665" href="Categories.Category.Core.html#2665" class="Bound">i</a> <a id="2667" class="Symbol">:</a> <a id="2669" href="Categories.Category.Core.html#2476" class="Bound">A</a> <a id="2671" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="2673" href="Categories.Category.Core.html#2645" class="Bound">M</a><a id="2674" class="Symbol">}</a> <a id="2676" class="Symbol">→</a> <a id="2678" href="Categories.Category.Core.html#2649" class="Bound">f</a> <a id="2680" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2682" href="Categories.Category.Core.html#2651" class="Bound">h</a> <a id="2684" class="Symbol">→</a> <a id="2686" href="Categories.Category.Core.html#2663" class="Bound">g</a> <a id="2688" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2690" href="Categories.Category.Core.html#2665" class="Bound">i</a> <a id="2692" class="Symbol">→</a> <a id="2694" href="Categories.Category.Core.html#2649" class="Bound">f</a> <a id="2696" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2698" href="Categories.Category.Core.html#2663" class="Bound">g</a> <a id="2700" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2702" href="Categories.Category.Core.html#2651" class="Bound">h</a> <a id="2704" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2706" href="Categories.Category.Core.html#2665" class="Bound">i</a>
    <a id="2712" href="Categories.Category.Core.html#2634" class="Function Operator">_⟩∘⟨_</a> <a id="2718" class="Symbol">=</a> <a id="2720" href="Categories.Category.Core.html#1438" class="Field">∘-resp-≈</a>

    <a id="Category.HomReasoning.refl⟩∘⟨_"></a><a id="2734" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨_</a> <a id="2743" class="Symbol">:</a> <a id="2745" class="Symbol">∀</a> <a id="2747" class="Symbol">{</a><a id="2748" href="Categories.Category.Core.html#2748" class="Bound">M</a><a id="2749" class="Symbol">}</a> <a id="2751" class="Symbol">{</a><a id="2752" href="Categories.Category.Core.html#2752" class="Bound">f</a> <a id="2754" class="Symbol">:</a> <a id="2756" href="Categories.Category.Core.html#2748" class="Bound">M</a> <a id="2758" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="2760" href="Categories.Category.Core.html#2478" class="Bound">B</a><a id="2761" class="Symbol">}</a> <a id="2763" class="Symbol">{</a><a id="2764" href="Categories.Category.Core.html#2764" class="Bound">g</a> <a id="2766" href="Categories.Category.Core.html#2766" class="Bound">i</a> <a id="2768" class="Symbol">:</a> <a id="2770" href="Categories.Category.Core.html#2476" class="Bound">A</a> <a id="2772" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="2774" href="Categories.Category.Core.html#2748" class="Bound">M</a><a id="2775" class="Symbol">}</a> <a id="2777" class="Symbol">→</a> <a id="2779" href="Categories.Category.Core.html#2764" class="Bound">g</a> <a id="2781" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2783" href="Categories.Category.Core.html#2766" class="Bound">i</a> <a id="2785" class="Symbol">→</a> <a id="2787" href="Categories.Category.Core.html#2752" class="Bound">f</a> <a id="2789" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2791" href="Categories.Category.Core.html#2764" class="Bound">g</a> <a id="2793" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2795" href="Categories.Category.Core.html#2752" class="Bound">f</a> <a id="2797" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2799" href="Categories.Category.Core.html#2766" class="Bound">i</a>
    <a id="2805" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨_</a> <a id="2814" class="Symbol">=</a> <a id="2816" href="Relation.Binary.Structures.html#1641" class="Function">Equiv.refl</a> <a id="2827" href="Categories.Category.Core.html#2634" class="Function Operator">⟩∘⟨_</a>

    <a id="Category.HomReasoning._⟩∘⟨refl"></a><a id="2837" href="Categories.Category.Core.html#2837" class="Function Operator">_⟩∘⟨refl</a> <a id="2846" class="Symbol">:</a> <a id="2848" class="Symbol">∀</a> <a id="2850" class="Symbol">{</a><a id="2851" href="Categories.Category.Core.html#2851" class="Bound">M</a><a id="2852" class="Symbol">}</a> <a id="2854" class="Symbol">{</a><a id="2855" href="Categories.Category.Core.html#2855" class="Bound">f</a> <a id="2857" href="Categories.Category.Core.html#2857" class="Bound">h</a> <a id="2859" class="Symbol">:</a> <a id="2861" href="Categories.Category.Core.html#2851" class="Bound">M</a> <a id="2863" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="2865" href="Categories.Category.Core.html#2478" class="Bound">B</a><a id="2866" class="Symbol">}</a> <a id="2868" class="Symbol">{</a><a id="2869" href="Categories.Category.Core.html#2869" class="Bound">g</a> <a id="2871" class="Symbol">:</a> <a id="2873" href="Categories.Category.Core.html#2476" class="Bound">A</a> <a id="2875" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="2877" href="Categories.Category.Core.html#2851" class="Bound">M</a><a id="2878" class="Symbol">}</a> <a id="2880" class="Symbol">→</a> <a id="2882" href="Categories.Category.Core.html#2855" class="Bound">f</a> <a id="2884" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2886" href="Categories.Category.Core.html#2857" class="Bound">h</a> <a id="2888" class="Symbol">→</a> <a id="2890" href="Categories.Category.Core.html#2855" class="Bound">f</a> <a id="2892" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2894" href="Categories.Category.Core.html#2869" class="Bound">g</a> <a id="2896" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2898" href="Categories.Category.Core.html#2857" class="Bound">h</a> <a id="2900" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2902" href="Categories.Category.Core.html#2869" class="Bound">g</a>
    <a id="2908" href="Categories.Category.Core.html#2837" class="Function Operator">_⟩∘⟨refl</a> <a id="2917" class="Symbol">=</a> <a id="2919" href="Categories.Category.Core.html#2634" class="Function Operator">_⟩∘⟨</a> <a id="2924" href="Relation.Binary.Structures.html#1641" class="Function">Equiv.refl</a>

    <a id="2940" class="Comment">-- convenient inline versions</a>
    <a id="2974" class="Keyword">infixr</a> <a id="2981" class="Number">3</a> <a id="2983" href="Categories.Category.Core.html#3047" class="Function Operator">_○_</a>
    <a id="Category.HomReasoning.⟺"></a><a id="2991" href="Categories.Category.Core.html#2991" class="Function">⟺</a> <a id="2993" class="Symbol">:</a> <a id="2995" class="Symbol">{</a><a id="2996" href="Categories.Category.Core.html#2996" class="Bound">f</a> <a id="2998" href="Categories.Category.Core.html#2998" class="Bound">g</a> <a id="3000" class="Symbol">:</a> <a id="3002" href="Categories.Category.Core.html#2476" class="Bound">A</a> <a id="3004" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="3006" href="Categories.Category.Core.html#2478" class="Bound">B</a><a id="3007" class="Symbol">}</a> <a id="3009" class="Symbol">→</a> <a id="3011" href="Categories.Category.Core.html#2996" class="Bound">f</a> <a id="3013" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="3015" href="Categories.Category.Core.html#2998" class="Bound">g</a> <a id="3017" class="Symbol">→</a> <a id="3019" href="Categories.Category.Core.html#2998" class="Bound">g</a> <a id="3021" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="3023" href="Categories.Category.Core.html#2996" class="Bound">f</a>
    <a id="3029" href="Categories.Category.Core.html#2991" class="Function">⟺</a> <a id="3031" class="Symbol">=</a> <a id="3033" href="Relation.Binary.Structures.html#1667" class="Function">Equiv.sym</a>
    <a id="Category.HomReasoning._○_"></a><a id="3047" href="Categories.Category.Core.html#3047" class="Function Operator">_○_</a> <a id="3051" class="Symbol">:</a> <a id="3053" class="Symbol">{</a><a id="3054" href="Categories.Category.Core.html#3054" class="Bound">f</a> <a id="3056" href="Categories.Category.Core.html#3056" class="Bound">g</a> <a id="3058" href="Categories.Category.Core.html#3058" class="Bound">h</a> <a id="3060" class="Symbol">:</a> <a id="3062" href="Categories.Category.Core.html#2476" class="Bound">A</a> <a id="3064" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="3066" href="Categories.Category.Core.html#2478" class="Bound">B</a><a id="3067" class="Symbol">}</a> <a id="3069" class="Symbol">→</a> <a id="3071" href="Categories.Category.Core.html#3054" class="Bound">f</a> <a id="3073" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="3075" href="Categories.Category.Core.html#3056" class="Bound">g</a> <a id="3077" class="Symbol">→</a> <a id="3079" href="Categories.Category.Core.html#3056" class="Bound">g</a> <a id="3081" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="3083" href="Categories.Category.Core.html#3058" class="Bound">h</a> <a id="3085" class="Symbol">→</a> <a id="3087" href="Categories.Category.Core.html#3054" class="Bound">f</a> <a id="3089" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="3091" href="Categories.Category.Core.html#3058" class="Bound">h</a>
    <a id="3097" href="Categories.Category.Core.html#3047" class="Function Operator">_○_</a> <a id="3101" class="Symbol">=</a> <a id="3103" href="Relation.Binary.Structures.html#1693" class="Function">Equiv.trans</a>

  <a id="Category.op"></a><a id="3118" href="Categories.Category.Core.html#3118" class="Function">op</a> <a id="3121" class="Symbol">:</a> <a id="3123" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="3132" href="Categories.Category.Core.html#452" class="Bound">o</a> <a id="3134" href="Categories.Category.Core.html#454" class="Bound">ℓ</a> <a id="3136" href="Categories.Category.Core.html#456" class="Bound">e</a>
  <a id="3140" href="Categories.Category.Core.html#3118" class="Function">op</a> <a id="3143" class="Symbol">=</a> <a id="3145" class="Keyword">record</a>
    <a id="3156" class="Symbol">{</a> <a id="3158" href="Categories.Category.Core.html#559" class="Field">Obj</a>       <a id="3168" class="Symbol">=</a> <a id="3170" href="Categories.Category.Core.html#559" class="Field">Obj</a>
    <a id="3178" class="Symbol">;</a> <a id="3180" href="Categories.Category.Core.html#575" class="Field Operator">_⇒_</a>       <a id="3190" class="Symbol">=</a> <a id="3192" href="Function.Base.html#1657" class="Function">flip</a> <a id="3197" href="Categories.Category.Core.html#575" class="Field Operator">_⇒_</a>
    <a id="3205" class="Symbol">;</a> <a id="3207" href="Categories.Category.Core.html#595" class="Field Operator">_≈_</a>       <a id="3217" class="Symbol">=</a> <a id="3219" href="Categories.Category.Core.html#595" class="Field Operator">_≈_</a>
    <a id="3227" class="Symbol">;</a> <a id="3229" href="Categories.Category.Core.html#656" class="Field Operator">_∘_</a>       <a id="3239" class="Symbol">=</a> <a id="3241" href="Function.Base.html#1657" class="Function">flip</a> <a id="3246" href="Categories.Category.Core.html#656" class="Field Operator">_∘_</a>
    <a id="3254" class="Symbol">;</a> <a id="3256" href="Categories.Category.Core.html#630" class="Field">id</a>        <a id="3266" class="Symbol">=</a> <a id="3268" href="Categories.Category.Core.html#630" class="Field">id</a>
    <a id="3275" class="Symbol">;</a> <a id="3277" href="Categories.Category.Core.html#715" class="Field">assoc</a>     <a id="3287" class="Symbol">=</a> <a id="3289" href="Categories.Category.Core.html#1004" class="Field">sym-assoc</a>
    <a id="3303" class="Symbol">;</a> <a id="3305" href="Categories.Category.Core.html#1004" class="Field">sym-assoc</a> <a id="3315" class="Symbol">=</a> <a id="3317" href="Categories.Category.Core.html#715" class="Field">assoc</a>
    <a id="3327" class="Symbol">;</a> <a id="3329" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a> <a id="3339" class="Symbol">=</a> <a id="3341" href="Categories.Category.Core.html#1145" class="Field">identityʳ</a>
    <a id="3355" class="Symbol">;</a> <a id="3357" href="Categories.Category.Core.html#1145" class="Field">identityʳ</a> <a id="3367" class="Symbol">=</a> <a id="3369" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a>
    <a id="3383" class="Symbol">;</a> <a id="3385" href="Categories.Category.Core.html#1339" class="Field">identity²</a> <a id="3395" class="Symbol">=</a> <a id="3397" href="Categories.Category.Core.html#1339" class="Field">identity²</a>
    <a id="3411" class="Symbol">;</a> <a id="3413" href="Categories.Category.Core.html#1384" class="Field">equiv</a>     <a id="3423" class="Symbol">=</a> <a id="3425" href="Categories.Category.Core.html#1384" class="Field">equiv</a>
    <a id="3435" class="Symbol">;</a> <a id="3437" href="Categories.Category.Core.html#1438" class="Field">∘-resp-≈</a>  <a id="3447" class="Symbol">=</a> <a id="3449" href="Function.Base.html#1657" class="Function">flip</a> <a id="3454" href="Categories.Category.Core.html#1438" class="Field">∘-resp-≈</a>
    <a id="3467" class="Symbol">}</a>
</pre></body></html>

==> anc/html/Categories.Category.Finite.Fin.Construction.Discrete.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Category.Finite.Fin.Construction.Discrete</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>

<a id="37" class="Keyword">module</a> <a id="44" href="Categories.Category.Finite.Fin.Construction.Discrete.html" class="Module">Categories.Category.Finite.Fin.Construction.Discrete</a> <a id="97" class="Keyword">where</a>

<a id="104" class="Keyword">open</a> <a id="109" class="Keyword">import</a> <a id="116" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a> <a id="130" class="Keyword">using</a> <a id="136" class="Symbol">(</a><a id="137" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="138" class="Symbol">)</a>
<a id="140" class="Keyword">open</a> <a id="145" class="Keyword">import</a> <a id="152" href="Data.Fin.Base.html" class="Module">Data.Fin.Base</a> <a id="166" class="Keyword">using</a> <a id="172" class="Symbol">(</a><a id="173" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a><a id="176" class="Symbol">;</a> <a id="178" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a><a id="181" class="Symbol">)</a>
<a id="183" class="Keyword">open</a> <a id="188" class="Keyword">import</a> <a id="195" href="Data.Fin.Patterns.html" class="Module">Data.Fin.Patterns</a>
<a id="213" class="Keyword">open</a> <a id="218" class="Keyword">import</a> <a id="225" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="268" class="Symbol">as</a> <a id="271" class="Module">≡</a> <a id="273" class="Keyword">using</a> <a id="279" class="Symbol">(</a><a id="280" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="284" class="Symbol">;</a> <a id="286" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="290" class="Symbol">)</a>

<a id="293" class="Keyword">open</a> <a id="298" class="Keyword">import</a> <a id="305" href="Categories.Category.Finite.Fin.html" class="Module">Categories.Category.Finite.Fin</a>
<a id="336" class="Keyword">open</a> <a id="341" class="Keyword">import</a> <a id="348" href="Categories.Category.Core.html" class="Module">Categories.Category.Core</a> <a id="373" class="Keyword">using</a> <a id="379" class="Symbol">(</a><a id="380" href="Categories.Category.Core.html#442" class="Record">Category</a><a id="388" class="Symbol">)</a>

<a id="391" class="Keyword">private</a>
  <a id="card"></a><a id="401" href="Categories.Category.Finite.Fin.Construction.Discrete.html#401" class="Function">card</a> <a id="406" class="Symbol">:</a> <a id="408" class="Symbol">∀</a> <a id="410" class="Symbol">{</a><a id="411" href="Categories.Category.Finite.Fin.Construction.Discrete.html#411" class="Bound">n</a><a id="412" class="Symbol">}</a> <a id="414" class="Symbol">(</a><a id="415" href="Categories.Category.Finite.Fin.Construction.Discrete.html#415" class="Bound">j</a> <a id="417" href="Categories.Category.Finite.Fin.Construction.Discrete.html#417" class="Bound">k</a> <a id="419" class="Symbol">:</a> <a id="421" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="425" href="Categories.Category.Finite.Fin.Construction.Discrete.html#411" class="Bound">n</a><a id="426" class="Symbol">)</a> <a id="428" class="Symbol">→</a> <a id="430" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
  <a id="434" href="Categories.Category.Finite.Fin.Construction.Discrete.html#401" class="Function">card</a> <a id="439" class="Symbol">{</a><a id="440" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="446" href="Categories.Category.Finite.Fin.Construction.Discrete.html#446" class="Bound">n</a><a id="447" class="Symbol">}</a> <a id="449" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a> <a id="452" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a>           <a id="465" class="Symbol">=</a> <a id="467" class="Number">1</a>
  <a id="471" href="Categories.Category.Finite.Fin.Construction.Discrete.html#401" class="Function">card</a> <a id="476" class="Symbol">{</a><a id="477" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="483" href="Categories.Category.Finite.Fin.Construction.Discrete.html#483" class="Bound">n</a><a id="484" class="Symbol">}</a> <a id="486" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a> <a id="489" class="Symbol">(</a><a id="490" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="494" href="Categories.Category.Finite.Fin.Construction.Discrete.html#494" class="Bound">k</a><a id="495" class="Symbol">)</a>      <a id="502" class="Symbol">=</a> <a id="504" class="Number">0</a>
  <a id="508" href="Categories.Category.Finite.Fin.Construction.Discrete.html#401" class="Function">card</a> <a id="513" class="Symbol">{</a><a id="514" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="520" href="Categories.Category.Finite.Fin.Construction.Discrete.html#520" class="Bound">n</a><a id="521" class="Symbol">}</a> <a id="523" class="Symbol">(</a><a id="524" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="528" href="Categories.Category.Finite.Fin.Construction.Discrete.html#528" class="Bound">j</a><a id="529" class="Symbol">)</a> <a id="531" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a>      <a id="539" class="Symbol">=</a> <a id="541" class="Number">0</a>
  <a id="545" href="Categories.Category.Finite.Fin.Construction.Discrete.html#401" class="Function">card</a> <a id="550" class="Symbol">{</a><a id="551" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="557" href="Categories.Category.Finite.Fin.Construction.Discrete.html#557" class="Bound">n</a><a id="558" class="Symbol">}</a> <a id="560" class="Symbol">(</a><a id="561" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="565" href="Categories.Category.Finite.Fin.Construction.Discrete.html#565" class="Bound">j</a><a id="566" class="Symbol">)</a> <a id="568" class="Symbol">(</a><a id="569" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="573" href="Categories.Category.Finite.Fin.Construction.Discrete.html#573" class="Bound">k</a><a id="574" class="Symbol">)</a> <a id="576" class="Symbol">=</a> <a id="578" href="Categories.Category.Finite.Fin.Construction.Discrete.html#401" class="Function">card</a> <a id="583" href="Categories.Category.Finite.Fin.Construction.Discrete.html#565" class="Bound">j</a> <a id="585" href="Categories.Category.Finite.Fin.Construction.Discrete.html#573" class="Bound">k</a>

  <a id="id"></a><a id="590" href="Categories.Category.Finite.Fin.Construction.Discrete.html#590" class="Function">id</a> <a id="593" class="Symbol">:</a> <a id="595" class="Symbol">∀</a> <a id="597" class="Symbol">{</a><a id="598" href="Categories.Category.Finite.Fin.Construction.Discrete.html#598" class="Bound">n</a><a id="599" class="Symbol">}</a> <a id="601" class="Symbol">(</a><a id="602" href="Categories.Category.Finite.Fin.Construction.Discrete.html#602" class="Bound">a</a> <a id="604" class="Symbol">:</a> <a id="606" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="610" href="Categories.Category.Finite.Fin.Construction.Discrete.html#598" class="Bound">n</a><a id="611" class="Symbol">)</a> <a id="613" class="Symbol">→</a> <a id="615" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="619" class="Symbol">(</a><a id="620" href="Categories.Category.Finite.Fin.Construction.Discrete.html#401" class="Function">card</a> <a id="625" href="Categories.Category.Finite.Fin.Construction.Discrete.html#602" class="Bound">a</a> <a id="627" href="Categories.Category.Finite.Fin.Construction.Discrete.html#602" class="Bound">a</a><a id="628" class="Symbol">)</a>
  <a id="632" href="Categories.Category.Finite.Fin.Construction.Discrete.html#590" class="Function">id</a> <a id="635" class="Symbol">{</a><a id="636" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="642" href="Categories.Category.Finite.Fin.Construction.Discrete.html#642" class="Bound">n</a><a id="643" class="Symbol">}</a> <a id="645" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a>      <a id="653" class="Symbol">=</a> <a id="655" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a>
  <a id="660" href="Categories.Category.Finite.Fin.Construction.Discrete.html#590" class="Function">id</a> <a id="663" class="Symbol">{</a><a id="664" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="670" href="Categories.Category.Finite.Fin.Construction.Discrete.html#670" class="Bound">n</a><a id="671" class="Symbol">}</a> <a id="673" class="Symbol">(</a><a id="674" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="678" href="Categories.Category.Finite.Fin.Construction.Discrete.html#678" class="Bound">a</a><a id="679" class="Symbol">)</a> <a id="681" class="Symbol">=</a> <a id="683" href="Categories.Category.Finite.Fin.Construction.Discrete.html#590" class="Function">id</a> <a id="686" href="Categories.Category.Finite.Fin.Construction.Discrete.html#678" class="Bound">a</a>

  <a id="comp"></a><a id="691" href="Categories.Category.Finite.Fin.Construction.Discrete.html#691" class="Function">comp</a> <a id="696" class="Symbol">:</a> <a id="698" class="Symbol">∀</a> <a id="700" href="Categories.Category.Finite.Fin.Construction.Discrete.html#700" class="Bound">n</a> <a id="702" class="Symbol">{</a><a id="703" href="Categories.Category.Finite.Fin.Construction.Discrete.html#703" class="Bound">a</a> <a id="705" href="Categories.Category.Finite.Fin.Construction.Discrete.html#705" class="Bound">b</a> <a id="707" href="Categories.Category.Finite.Fin.Construction.Discrete.html#707" class="Bound">c</a> <a id="709" class="Symbol">:</a> <a id="711" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="715" href="Categories.Category.Finite.Fin.Construction.Discrete.html#700" class="Bound">n</a><a id="716" class="Symbol">}</a> <a id="718" class="Symbol">→</a> <a id="720" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="724" class="Symbol">(</a><a id="725" href="Categories.Category.Finite.Fin.Construction.Discrete.html#401" class="Function">card</a> <a id="730" href="Categories.Category.Finite.Fin.Construction.Discrete.html#705" class="Bound">b</a> <a id="732" href="Categories.Category.Finite.Fin.Construction.Discrete.html#707" class="Bound">c</a><a id="733" class="Symbol">)</a> <a id="735" class="Symbol">→</a> <a id="737" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="741" class="Symbol">(</a><a id="742" href="Categories.Category.Finite.Fin.Construction.Discrete.html#401" class="Function">card</a> <a id="747" href="Categories.Category.Finite.Fin.Construction.Discrete.html#703" class="Bound">a</a> <a id="749" href="Categories.Category.Finite.Fin.Construction.Discrete.html#705" class="Bound">b</a><a id="750" class="Symbol">)</a> <a id="752" class="Symbol">→</a> <a id="754" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="758" class="Symbol">(</a><a id="759" href="Categories.Category.Finite.Fin.Construction.Discrete.html#401" class="Function">card</a> <a id="764" href="Categories.Category.Finite.Fin.Construction.Discrete.html#703" class="Bound">a</a> <a id="766" href="Categories.Category.Finite.Fin.Construction.Discrete.html#707" class="Bound">c</a><a id="767" class="Symbol">)</a>
  <a id="771" href="Categories.Category.Finite.Fin.Construction.Discrete.html#691" class="Function">comp</a> <a id="776" class="Symbol">(</a><a id="777" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="783" href="Categories.Category.Finite.Fin.Construction.Discrete.html#783" class="Bound">n</a><a id="784" class="Symbol">)</a> <a id="786" class="Symbol">{</a><a id="787" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a><a id="789" class="Symbol">}</a> <a id="791" class="Symbol">{</a><a id="792" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a><a id="794" class="Symbol">}</a> <a id="796" class="Symbol">{</a><a id="797" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a><a id="799" class="Symbol">}</a> <a id="801" href="Categories.Category.Finite.Fin.Construction.Discrete.html#801" class="Bound">f</a> <a id="803" href="Categories.Category.Finite.Fin.Construction.Discrete.html#803" class="Bound">g</a> <a id="805" class="Symbol">=</a> <a id="807" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a>
  <a id="812" href="Categories.Category.Finite.Fin.Construction.Discrete.html#691" class="Function">comp</a> <a id="817" class="Symbol">(</a><a id="818" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="824" href="Categories.Category.Finite.Fin.Construction.Discrete.html#824" class="Bound">n</a><a id="825" class="Symbol">)</a> <a id="827" class="Symbol">{</a><a id="828" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="832" href="Categories.Category.Finite.Fin.Construction.Discrete.html#832" class="Bound">a</a><a id="833" class="Symbol">}</a> <a id="835" class="Symbol">{</a><a id="836" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="840" href="Categories.Category.Finite.Fin.Construction.Discrete.html#840" class="Bound">b</a><a id="841" class="Symbol">}</a> <a id="843" class="Symbol">{</a><a id="844" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="848" href="Categories.Category.Finite.Fin.Construction.Discrete.html#848" class="Bound">c</a><a id="849" class="Symbol">}</a> <a id="851" href="Categories.Category.Finite.Fin.Construction.Discrete.html#851" class="Bound">f</a> <a id="853" href="Categories.Category.Finite.Fin.Construction.Discrete.html#853" class="Bound">g</a> <a id="855" class="Symbol">=</a> <a id="857" href="Categories.Category.Finite.Fin.Construction.Discrete.html#691" class="Function">comp</a> <a id="862" href="Categories.Category.Finite.Fin.Construction.Discrete.html#824" class="Bound">n</a> <a id="864" href="Categories.Category.Finite.Fin.Construction.Discrete.html#851" class="Bound">f</a> <a id="866" href="Categories.Category.Finite.Fin.Construction.Discrete.html#853" class="Bound">g</a>

  <a id="assoc"></a><a id="871" href="Categories.Category.Finite.Fin.Construction.Discrete.html#871" class="Function">assoc</a> <a id="877" class="Symbol">:</a> <a id="879" class="Symbol">∀</a> <a id="881" href="Categories.Category.Finite.Fin.Construction.Discrete.html#881" class="Bound">n</a> <a id="883" class="Symbol">{</a><a id="884" href="Categories.Category.Finite.Fin.Construction.Discrete.html#884" class="Bound">a</a> <a id="886" href="Categories.Category.Finite.Fin.Construction.Discrete.html#886" class="Bound">b</a> <a id="888" href="Categories.Category.Finite.Fin.Construction.Discrete.html#888" class="Bound">c</a> <a id="890" href="Categories.Category.Finite.Fin.Construction.Discrete.html#890" class="Bound">d</a> <a id="892" class="Symbol">:</a> <a id="894" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="898" href="Categories.Category.Finite.Fin.Construction.Discrete.html#881" class="Bound">n</a><a id="899" class="Symbol">}</a>
            <a id="913" class="Symbol">{</a><a id="914" href="Categories.Category.Finite.Fin.Construction.Discrete.html#914" class="Bound">f</a> <a id="916" class="Symbol">:</a> <a id="918" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="922" class="Symbol">(</a><a id="923" href="Categories.Category.Finite.Fin.Construction.Discrete.html#401" class="Function">card</a> <a id="928" href="Categories.Category.Finite.Fin.Construction.Discrete.html#884" class="Bound">a</a> <a id="930" href="Categories.Category.Finite.Fin.Construction.Discrete.html#886" class="Bound">b</a><a id="931" class="Symbol">)}</a> <a id="934" class="Symbol">{</a><a id="935" href="Categories.Category.Finite.Fin.Construction.Discrete.html#935" class="Bound">g</a> <a id="937" class="Symbol">:</a> <a id="939" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="943" class="Symbol">(</a><a id="944" href="Categories.Category.Finite.Fin.Construction.Discrete.html#401" class="Function">card</a> <a id="949" href="Categories.Category.Finite.Fin.Construction.Discrete.html#886" class="Bound">b</a> <a id="951" href="Categories.Category.Finite.Fin.Construction.Discrete.html#888" class="Bound">c</a><a id="952" class="Symbol">)}</a> <a id="955" class="Symbol">{</a><a id="956" href="Categories.Category.Finite.Fin.Construction.Discrete.html#956" class="Bound">h</a> <a id="958" class="Symbol">:</a> <a id="960" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="964" class="Symbol">(</a><a id="965" href="Categories.Category.Finite.Fin.Construction.Discrete.html#401" class="Function">card</a> <a id="970" href="Categories.Category.Finite.Fin.Construction.Discrete.html#888" class="Bound">c</a> <a id="972" href="Categories.Category.Finite.Fin.Construction.Discrete.html#890" class="Bound">d</a><a id="973" class="Symbol">)}</a> <a id="976" class="Symbol">→</a>
            <a id="990" class="Symbol">(</a><a id="991" href="Categories.Category.Finite.Fin.Construction.Discrete.html#691" class="Function">comp</a> <a id="996" href="Categories.Category.Finite.Fin.Construction.Discrete.html#881" class="Bound">n</a> <a id="998" class="Symbol">(</a><a id="999" href="Categories.Category.Finite.Fin.Construction.Discrete.html#691" class="Function">comp</a> <a id="1004" href="Categories.Category.Finite.Fin.Construction.Discrete.html#881" class="Bound">n</a> <a id="1006" href="Categories.Category.Finite.Fin.Construction.Discrete.html#956" class="Bound">h</a> <a id="1008" href="Categories.Category.Finite.Fin.Construction.Discrete.html#935" class="Bound">g</a><a id="1009" class="Symbol">)</a> <a id="1011" href="Categories.Category.Finite.Fin.Construction.Discrete.html#914" class="Bound">f</a><a id="1012" class="Symbol">)</a> <a id="1014" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1016" href="Categories.Category.Finite.Fin.Construction.Discrete.html#691" class="Function">comp</a> <a id="1021" href="Categories.Category.Finite.Fin.Construction.Discrete.html#881" class="Bound">n</a> <a id="1023" href="Categories.Category.Finite.Fin.Construction.Discrete.html#956" class="Bound">h</a> <a id="1025" class="Symbol">(</a><a id="1026" href="Categories.Category.Finite.Fin.Construction.Discrete.html#691" class="Function">comp</a> <a id="1031" href="Categories.Category.Finite.Fin.Construction.Discrete.html#881" class="Bound">n</a> <a id="1033" href="Categories.Category.Finite.Fin.Construction.Discrete.html#935" class="Bound">g</a> <a id="1035" href="Categories.Category.Finite.Fin.Construction.Discrete.html#914" class="Bound">f</a><a id="1036" class="Symbol">)</a>
  <a id="1040" href="Categories.Category.Finite.Fin.Construction.Discrete.html#871" class="Function">assoc</a> <a id="1046" class="Symbol">(</a><a id="1047" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="1053" href="Categories.Category.Finite.Fin.Construction.Discrete.html#1053" class="Bound">n</a><a id="1054" class="Symbol">)</a> <a id="1056" class="Symbol">{</a><a id="1057" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a><a id="1059" class="Symbol">}</a> <a id="1061" class="Symbol">{</a><a id="1062" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a><a id="1064" class="Symbol">}</a> <a id="1066" class="Symbol">{</a><a id="1067" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a><a id="1069" class="Symbol">}</a> <a id="1071" class="Symbol">{</a><a id="1072" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a><a id="1074" class="Symbol">}</a> <a id="1076" class="Symbol">{</a><a id="1077" href="Categories.Category.Finite.Fin.Construction.Discrete.html#1077" class="Bound">f</a><a id="1078" class="Symbol">}</a> <a id="1080" class="Symbol">{</a><a id="1081" href="Categories.Category.Finite.Fin.Construction.Discrete.html#1081" class="Bound">g</a><a id="1082" class="Symbol">}</a> <a id="1084" class="Symbol">{</a><a id="1085" href="Categories.Category.Finite.Fin.Construction.Discrete.html#1085" class="Bound">h</a><a id="1086" class="Symbol">}</a>             <a id="1100" class="Symbol">=</a> <a id="1102" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="1109" href="Categories.Category.Finite.Fin.Construction.Discrete.html#871" class="Function">assoc</a> <a id="1115" class="Symbol">(</a><a id="1116" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="1122" href="Categories.Category.Finite.Fin.Construction.Discrete.html#1122" class="Bound">n</a><a id="1123" class="Symbol">)</a> <a id="1125" class="Symbol">{</a><a id="1126" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="1130" href="Categories.Category.Finite.Fin.Construction.Discrete.html#1130" class="Bound">a</a><a id="1131" class="Symbol">}</a> <a id="1133" class="Symbol">{</a><a id="1134" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="1138" href="Categories.Category.Finite.Fin.Construction.Discrete.html#1138" class="Bound">b</a><a id="1139" class="Symbol">}</a> <a id="1141" class="Symbol">{</a><a id="1142" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="1146" href="Categories.Category.Finite.Fin.Construction.Discrete.html#1146" class="Bound">c</a><a id="1147" class="Symbol">}</a> <a id="1149" class="Symbol">{</a><a id="1150" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="1154" href="Categories.Category.Finite.Fin.Construction.Discrete.html#1154" class="Bound">d</a><a id="1155" class="Symbol">}</a> <a id="1157" class="Symbol">{</a><a id="1158" href="Categories.Category.Finite.Fin.Construction.Discrete.html#1158" class="Bound">f</a><a id="1159" class="Symbol">}</a> <a id="1161" class="Symbol">{</a><a id="1162" href="Categories.Category.Finite.Fin.Construction.Discrete.html#1162" class="Bound">g</a><a id="1163" class="Symbol">}</a> <a id="1165" class="Symbol">{</a><a id="1166" href="Categories.Category.Finite.Fin.Construction.Discrete.html#1166" class="Bound">h</a><a id="1167" class="Symbol">}</a> <a id="1169" class="Symbol">=</a> <a id="1171" href="Categories.Category.Finite.Fin.Construction.Discrete.html#871" class="Function">assoc</a> <a id="1177" href="Categories.Category.Finite.Fin.Construction.Discrete.html#1122" class="Bound">n</a>

  <a id="identityˡ"></a><a id="1182" href="Categories.Category.Finite.Fin.Construction.Discrete.html#1182" class="Function">identityˡ</a> <a id="1192" class="Symbol">:</a> <a id="1194" class="Symbol">∀</a> <a id="1196" href="Categories.Category.Finite.Fin.Construction.Discrete.html#1196" class="Bound">n</a> <a id="1198" class="Symbol">{</a><a id="1199" href="Categories.Category.Finite.Fin.Construction.Discrete.html#1199" class="Bound">a</a> <a id="1201" href="Categories.Category.Finite.Fin.Construction.Discrete.html#1201" class="Bound">b</a> <a id="1203" class="Symbol">:</a> <a id="1205" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="1209" href="Categories.Category.Finite.Fin.Construction.Discrete.html#1196" class="Bound">n</a><a id="1210" class="Symbol">}</a> <a id="1212" class="Symbol">{</a><a id="1213" href="Categories.Category.Finite.Fin.Construction.Discrete.html#1213" class="Bound">f</a> <a id="1215" class="Symbol">:</a> <a id="1217" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="1221" class="Symbol">(</a><a id="1222" href="Categories.Category.Finite.Fin.Construction.Discrete.html#401" class="Function">card</a> <a id="1227" href="Categories.Category.Finite.Fin.Construction.Discrete.html#1199" class="Bound">a</a> <a id="1229" href="Categories.Category.Finite.Fin.Construction.Discrete.html#1201" class="Bound">b</a><a id="1230" class="Symbol">)}</a> <a id="1233" class="Symbol">→</a> <a id="1235" href="Categories.Category.Finite.Fin.Construction.Discrete.html#691" class="Function">comp</a> <a id="1240" href="Categories.Category.Finite.Fin.Construction.Discrete.html#1196" class="Bound">n</a> <a id="1242" class="Symbol">(</a><a id="1243" href="Categories.Category.Finite.Fin.Construction.Discrete.html#590" class="Function">id</a> <a id="1246" href="Categories.Category.Finite.Fin.Construction.Discrete.html#1201" class="Bound">b</a><a id="1247" class="Symbol">)</a> <a id="1249" href="Categories.Category.Finite.Fin.Construction.Discrete.html#1213" class="Bound">f</a> <a id="1251" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1253" href="Categories.Category.Finite.Fin.Construction.Discrete.html#1213" class="Bound">f</a>
  <a id="1257" href="Categories.Category.Finite.Fin.Construction.Discrete.html#1182" class="Function">identityˡ</a> <a id="1267" class="Symbol">(</a><a id="1268" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="1274" href="Categories.Category.Finite.Fin.Construction.Discrete.html#1274" class="Bound">n</a><a id="1275" class="Symbol">)</a> <a id="1277" class="Symbol">{</a><a id="1278" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a><a id="1280" class="Symbol">}</a> <a id="1282" class="Symbol">{</a><a id="1283" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a><a id="1285" class="Symbol">}</a> <a id="1287" class="Symbol">{</a><a id="1288" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a><a id="1290" class="Symbol">}</a>      <a id="1297" class="Symbol">=</a> <a id="1299" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="1306" href="Categories.Category.Finite.Fin.Construction.Discrete.html#1182" class="Function">identityˡ</a> <a id="1316" class="Symbol">(</a><a id="1317" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="1323" href="Categories.Category.Finite.Fin.Construction.Discrete.html#1323" class="Bound">n</a><a id="1324" class="Symbol">)</a> <a id="1326" class="Symbol">{</a><a id="1327" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="1331" href="Categories.Category.Finite.Fin.Construction.Discrete.html#1331" class="Bound">a</a><a id="1332" class="Symbol">}</a> <a id="1334" class="Symbol">{</a><a id="1335" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="1339" href="Categories.Category.Finite.Fin.Construction.Discrete.html#1339" class="Bound">b</a><a id="1340" class="Symbol">}</a> <a id="1342" class="Symbol">{</a><a id="1343" href="Categories.Category.Finite.Fin.Construction.Discrete.html#1343" class="Bound">f</a><a id="1344" class="Symbol">}</a> <a id="1346" class="Symbol">=</a> <a id="1348" href="Categories.Category.Finite.Fin.Construction.Discrete.html#1182" class="Function">identityˡ</a> <a id="1358" href="Categories.Category.Finite.Fin.Construction.Discrete.html#1323" class="Bound">n</a>

  <a id="identityʳ"></a><a id="1363" href="Categories.Category.Finite.Fin.Construction.Discrete.html#1363" class="Function">identityʳ</a> <a id="1373" class="Symbol">:</a> <a id="1375" class="Symbol">∀</a> <a id="1377" href="Categories.Category.Finite.Fin.Construction.Discrete.html#1377" class="Bound">n</a> <a id="1379" class="Symbol">{</a><a id="1380" href="Categories.Category.Finite.Fin.Construction.Discrete.html#1380" class="Bound">a</a> <a id="1382" href="Categories.Category.Finite.Fin.Construction.Discrete.html#1382" class="Bound">b</a> <a id="1384" class="Symbol">:</a> <a id="1386" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="1390" href="Categories.Category.Finite.Fin.Construction.Discrete.html#1377" class="Bound">n</a><a id="1391" class="Symbol">}</a> <a id="1393" class="Symbol">{</a><a id="1394" href="Categories.Category.Finite.Fin.Construction.Discrete.html#1394" class="Bound">f</a> <a id="1396" class="Symbol">:</a> <a id="1398" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="1402" class="Symbol">(</a><a id="1403" href="Categories.Category.Finite.Fin.Construction.Discrete.html#401" class="Function">card</a> <a id="1408" href="Categories.Category.Finite.Fin.Construction.Discrete.html#1380" class="Bound">a</a> <a id="1410" href="Categories.Category.Finite.Fin.Construction.Discrete.html#1382" class="Bound">b</a><a id="1411" class="Symbol">)}</a> <a id="1414" class="Symbol">→</a> <a id="1416" href="Categories.Category.Finite.Fin.Construction.Discrete.html#691" class="Function">comp</a> <a id="1421" href="Categories.Category.Finite.Fin.Construction.Discrete.html#1377" class="Bound">n</a> <a id="1423" href="Categories.Category.Finite.Fin.Construction.Discrete.html#1394" class="Bound">f</a> <a id="1425" class="Symbol">(</a><a id="1426" href="Categories.Category.Finite.Fin.Construction.Discrete.html#590" class="Function">id</a> <a id="1429" href="Categories.Category.Finite.Fin.Construction.Discrete.html#1380" class="Bound">a</a><a id="1430" class="Symbol">)</a> <a id="1432" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1434" href="Categories.Category.Finite.Fin.Construction.Discrete.html#1394" class="Bound">f</a>
  <a id="1438" href="Categories.Category.Finite.Fin.Construction.Discrete.html#1363" class="Function">identityʳ</a> <a id="1448" class="Symbol">(</a><a id="1449" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="1455" href="Categories.Category.Finite.Fin.Construction.Discrete.html#1455" class="Bound">n</a><a id="1456" class="Symbol">)</a> <a id="1458" class="Symbol">{</a><a id="1459" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a><a id="1461" class="Symbol">}</a> <a id="1463" class="Symbol">{</a><a id="1464" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a><a id="1466" class="Symbol">}</a> <a id="1468" class="Symbol">{</a><a id="1469" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a><a id="1471" class="Symbol">}</a>      <a id="1478" class="Symbol">=</a> <a id="1480" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="1487" href="Categories.Category.Finite.Fin.Construction.Discrete.html#1363" class="Function">identityʳ</a> <a id="1497" class="Symbol">(</a><a id="1498" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="1504" href="Categories.Category.Finite.Fin.Construction.Discrete.html#1504" class="Bound">n</a><a id="1505" class="Symbol">)</a> <a id="1507" class="Symbol">{</a><a id="1508" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="1512" href="Categories.Category.Finite.Fin.Construction.Discrete.html#1512" class="Bound">a</a><a id="1513" class="Symbol">}</a> <a id="1515" class="Symbol">{</a><a id="1516" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="1520" href="Categories.Category.Finite.Fin.Construction.Discrete.html#1520" class="Bound">b</a><a id="1521" class="Symbol">}</a> <a id="1523" class="Symbol">{</a><a id="1524" href="Categories.Category.Finite.Fin.Construction.Discrete.html#1524" class="Bound">f</a><a id="1525" class="Symbol">}</a> <a id="1527" class="Symbol">=</a> <a id="1529" href="Categories.Category.Finite.Fin.Construction.Discrete.html#1363" class="Function">identityʳ</a> <a id="1539" href="Categories.Category.Finite.Fin.Construction.Discrete.html#1504" class="Bound">n</a>

<a id="1542" class="Keyword">module</a> <a id="1549" href="Categories.Category.Finite.Fin.Construction.Discrete.html#1549" class="Module">_</a> <a id="1551" class="Symbol">(</a><a id="1552" href="Categories.Category.Finite.Fin.Construction.Discrete.html#1552" class="Bound">n</a> <a id="1554" class="Symbol">:</a> <a id="1556" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1557" class="Symbol">)</a> <a id="1559" class="Keyword">where</a>

  <a id="1568" href="Categories.Category.Finite.Fin.Construction.Discrete.html#1568" class="Function">DiscreteShape</a> <a id="1582" class="Symbol">:</a> <a id="1584" href="Categories.Category.Finite.Fin.html#2800" class="Record">FinCatShape</a>
  <a id="1598" href="Categories.Category.Finite.Fin.Construction.Discrete.html#1568" class="Function">DiscreteShape</a> <a id="1612" class="Symbol">=</a> <a id="1614" href="Categories.Category.Finite.Fin.html#3902" class="Function">shapeHelper</a> <a id="1626" class="Keyword">record</a>
    <a id="1637" class="Symbol">{</a> <a id="1639" href="Categories.Category.Finite.Fin.html#3502" class="Field">size</a>      <a id="1649" class="Symbol">=</a> <a id="1651" href="Categories.Category.Finite.Fin.Construction.Discrete.html#1552" class="Bound">n</a>
    <a id="1657" class="Symbol">;</a> <a id="1659" href="Categories.Category.Finite.Fin.html#3521" class="Field Operator">∣_⇒_∣</a>     <a id="1669" class="Symbol">=</a> <a id="1671" href="Categories.Category.Finite.Fin.Construction.Discrete.html#401" class="Function">card</a> <a id="1676" class="Symbol">{</a><a id="1677" href="Categories.Category.Finite.Fin.Construction.Discrete.html#1552" class="Bound">n</a><a id="1678" class="Symbol">}</a>
    <a id="1684" class="Symbol">;</a> <a id="1686" href="Categories.Category.Finite.Fin.html#3628" class="Field">id</a>        <a id="1696" class="Symbol">=</a> <a id="1698" href="Categories.Category.Finite.Fin.Construction.Discrete.html#590" class="Function">id</a> <a id="1701" class="Symbol">{</a><a id="1702" href="Categories.Category.Finite.Fin.Construction.Discrete.html#1552" class="Bound">n</a><a id="1703" class="Symbol">}</a> <a id="1705" class="Symbol">_</a>
    <a id="1711" class="Symbol">;</a> <a id="1713" href="Categories.Category.Finite.Fin.html#3654" class="Field Operator">_∘_</a>       <a id="1723" class="Symbol">=</a> <a id="1725" href="Categories.Category.Finite.Fin.Construction.Discrete.html#691" class="Function">comp</a> <a id="1730" href="Categories.Category.Finite.Fin.Construction.Discrete.html#1552" class="Bound">n</a>
    <a id="1736" class="Symbol">;</a> <a id="1738" href="Categories.Category.Finite.Fin.html#3711" class="Field">assoc</a>     <a id="1748" class="Symbol">=</a> <a id="1750" href="Categories.Category.Finite.Fin.Construction.Discrete.html#871" class="Function">assoc</a> <a id="1756" href="Categories.Category.Finite.Fin.Construction.Discrete.html#1552" class="Bound">n</a>
    <a id="1762" class="Symbol">;</a> <a id="1764" href="Categories.Category.Finite.Fin.html#3805" class="Field">identityˡ</a> <a id="1774" class="Symbol">=</a> <a id="1776" href="Categories.Category.Finite.Fin.Construction.Discrete.html#1182" class="Function">identityˡ</a> <a id="1786" href="Categories.Category.Finite.Fin.Construction.Discrete.html#1552" class="Bound">n</a>
    <a id="1792" class="Symbol">;</a> <a id="1794" href="Categories.Category.Finite.Fin.html#3856" class="Field">identityʳ</a> <a id="1804" class="Symbol">=</a> <a id="1806" href="Categories.Category.Finite.Fin.Construction.Discrete.html#1363" class="Function">identityʳ</a> <a id="1816" href="Categories.Category.Finite.Fin.Construction.Discrete.html#1552" class="Bound">n</a>
    <a id="1822" class="Symbol">}</a>

<a id="Discrete"></a><a id="1825" href="Categories.Category.Finite.Fin.Construction.Discrete.html#1825" class="Function">Discrete</a> <a id="1834" class="Symbol">:</a> <a id="1836" class="Symbol">∀</a> <a id="1838" href="Categories.Category.Finite.Fin.Construction.Discrete.html#1838" class="Bound">n</a> <a id="1840" class="Symbol">→</a> <a id="1842" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="1851" class="Symbol">_</a> <a id="1853" class="Symbol">_</a> <a id="1855" class="Symbol">_</a>
<a id="1857" href="Categories.Category.Finite.Fin.Construction.Discrete.html#1825" class="Function">Discrete</a> <a id="1866" href="Categories.Category.Finite.Fin.Construction.Discrete.html#1866" class="Bound">n</a> <a id="1868" class="Symbol">=</a> <a id="1870" href="Categories.Category.Finite.Fin.html#4275" class="Function">FinCategory</a> <a id="1882" class="Symbol">(</a><a id="1883" href="Categories.Category.Finite.Fin.Construction.Discrete.html#1568" class="Function">DiscreteShape</a> <a id="1897" href="Categories.Category.Finite.Fin.Construction.Discrete.html#1866" class="Bound">n</a><a id="1898" class="Symbol">)</a>

<a id="1901" class="Keyword">module</a> <a id="Discrete"></a><a id="1908" href="Categories.Category.Finite.Fin.Construction.Discrete.html#1908" class="Module">Discrete</a> <a id="1917" href="Categories.Category.Finite.Fin.Construction.Discrete.html#1917" class="Bound">n</a> <a id="1919" class="Symbol">=</a> <a id="1921" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="1930" class="Symbol">(</a><a id="1931" href="Categories.Category.Finite.Fin.Construction.Discrete.html#1825" class="Function">Discrete</a> <a id="1940" href="Categories.Category.Finite.Fin.Construction.Discrete.html#1917" class="Bound">n</a><a id="1941" class="Symbol">)</a>
</pre></body></html>

==> anc/html/Categories.Category.Finite.Fin.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Category.Finite.Fin</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>

<a id="37" class="Keyword">module</a> <a id="44" href="Categories.Category.Finite.Fin.html" class="Module">Categories.Category.Finite.Fin</a> <a id="75" class="Keyword">where</a>

<a id="82" class="Keyword">open</a> <a id="87" class="Keyword">import</a> <a id="94" href="Level.html" class="Module">Level</a>
<a id="100" class="Keyword">open</a> <a id="105" class="Keyword">import</a> <a id="112" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a> <a id="126" class="Keyword">using</a> <a id="132" class="Symbol">(</a><a id="133" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="134" class="Symbol">)</a>
<a id="136" class="Keyword">open</a> <a id="141" class="Keyword">import</a> <a id="148" href="Data.Vec.Base.html" class="Module">Data.Vec.Base</a> <a id="162" class="Symbol">as</a> <a id="165" class="Module">Vec</a> <a id="169" class="Keyword">using</a> <a id="175" class="Symbol">(</a><a id="176" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a><a id="179" class="Symbol">)</a>
<a id="181" class="Keyword">open</a> <a id="186" class="Keyword">import</a> <a id="193" href="Data.List.Base.html" class="Module">Data.List.Base</a>
<a id="208" class="Keyword">open</a> <a id="213" class="Keyword">import</a> <a id="220" href="Data.Fin.Base.html" class="Module">Data.Fin.Base</a> <a id="234" class="Keyword">using</a> <a id="240" class="Symbol">(</a><a id="241" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a><a id="244" class="Symbol">)</a>
<a id="246" class="Keyword">open</a> <a id="251" class="Keyword">import</a> <a id="258" href="Data.Fin.Properties.html" class="Module">Data.Fin.Properties</a> <a id="278" class="Keyword">using</a> <a id="284" class="Symbol">(</a><a id="285" href="Data.Fin.Properties.html#3961" class="Function Operator">_≟_</a><a id="288" class="Symbol">)</a>
<a id="290" class="Keyword">open</a> <a id="295" class="Keyword">import</a> <a id="302" href="Axiom.UniquenessOfIdentityProofs.html" class="Module">Axiom.UniquenessOfIdentityProofs</a>
<a id="335" class="Keyword">open</a> <a id="340" class="Keyword">import</a> <a id="347" href="Relation.Binary.html" class="Module">Relation.Binary</a> <a id="363" class="Keyword">using</a> <a id="369" class="Symbol">(</a><a id="370" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="374" class="Symbol">;</a> <a id="376" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a><a id="385" class="Symbol">)</a>
<a id="387" class="Keyword">open</a> <a id="392" class="Keyword">import</a> <a id="399" href="Relation.Binary.PropositionalEquality.html" class="Module">Relation.Binary.PropositionalEquality</a> <a id="437" class="Symbol">as</a> <a id="440" class="Module">≡</a>
<a id="442" class="Keyword">open</a> <a id="447" class="Keyword">import</a> <a id="454" href="Function.Base.html" class="Module">Function.Base</a> <a id="468" class="Keyword">using</a> <a id="474" class="Symbol">(</a><a id="475" href="Function.Base.html#1657" class="Function">flip</a><a id="479" class="Symbol">)</a>

<a id="482" class="Keyword">open</a> <a id="487" class="Keyword">import</a> <a id="494" href="Categories.Category.html" class="Module">Categories.Category</a>

<a id="515" class="Keyword">record</a> <a id="Arrow"></a><a id="522" href="Categories.Category.Finite.Fin.html#522" class="Record">Arrow</a> <a id="528" class="Symbol">(</a><a id="529" href="Categories.Category.Finite.Fin.html#529" class="Bound">n</a> <a id="531" class="Symbol">:</a> <a id="533" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="534" class="Symbol">)</a> <a id="536" class="Symbol">(</a><a id="537" href="Categories.Category.Finite.Fin.html#537" class="Bound Operator">∣_⇒_∣</a> <a id="543" class="Symbol">:</a> <a id="545" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="549" href="Categories.Category.Finite.Fin.html#529" class="Bound">n</a> <a id="551" class="Symbol">→</a> <a id="553" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="557" href="Categories.Category.Finite.Fin.html#529" class="Bound">n</a> <a id="559" class="Symbol">→</a> <a id="561" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="562" class="Symbol">)</a> <a id="564" class="Symbol">:</a> <a id="566" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="570" class="Keyword">where</a>
  <a id="578" class="Keyword">field</a>
    <a id="Arrow.dom"></a><a id="588" href="Categories.Category.Finite.Fin.html#588" class="Field">dom</a> <a id="592" class="Symbol">:</a> <a id="594" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="598" href="Categories.Category.Finite.Fin.html#529" class="Bound">n</a>
    <a id="Arrow.cod"></a><a id="604" href="Categories.Category.Finite.Fin.html#604" class="Field">cod</a> <a id="608" class="Symbol">:</a> <a id="610" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="614" href="Categories.Category.Finite.Fin.html#529" class="Bound">n</a>
    <a id="Arrow.arr"></a><a id="620" href="Categories.Category.Finite.Fin.html#620" class="Field">arr</a> <a id="624" class="Symbol">:</a> <a id="626" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="630" href="Categories.Category.Finite.Fin.html#537" class="Bound Operator">∣</a> <a id="632" href="Categories.Category.Finite.Fin.html#588" class="Field">dom</a> <a id="636" href="Categories.Category.Finite.Fin.html#537" class="Bound Operator">⇒</a> <a id="638" href="Categories.Category.Finite.Fin.html#604" class="Field">cod</a> <a id="642" href="Categories.Category.Finite.Fin.html#537" class="Bound Operator">∣</a>

<a id="645" class="Comment">-- a hasShape of a finite catgegory</a>
<a id="681" class="Comment">--</a>
<a id="684" class="Comment">-- Classically, a finite category has a finite number of objects and a finite number</a>
<a id="769" class="Comment">-- of morphisms. However, in this library, we cannot conveniently count the number of</a>
<a id="855" class="Comment">-- objects and morphisms, because morphisms are identified up to the underlying</a>
<a id="935" class="Comment">-- equivalence and objects have no general notion of identity. As a result, the</a>
<a id="1015" class="Comment">-- classical definition fails.</a>
<a id="1046" class="Comment">--</a>
<a id="1049" class="Comment">-- Nevetheless, if we know precisely what the objects and morphisms are, then we might</a>
<a id="1136" class="Comment">-- be able to count them. As a result, finite categories are just adjoint equivalent</a>
<a id="1221" class="Comment">-- to some category with a finite hasShape. Motivated by this idea, we can consider a</a>
<a id="1307" class="Comment">-- category with both objects and morphisms represented by Fin. We know Fin has</a>
<a id="1387" class="Comment">-- decidable equality and consequently also UIP. This allows us to operate</a>
<a id="1462" class="Comment">-- classically. We additionally require categorical axioms and thus ensure all shapes</a>
<a id="1548" class="Comment">-- form categories.</a>
<a id="1568" class="Keyword">record</a> <a id="HasFinCatShape"></a><a id="1575" href="Categories.Category.Finite.Fin.html#1575" class="Record">HasFinCatShape</a> <a id="1590" class="Symbol">(</a><a id="1591" href="Categories.Category.Finite.Fin.html#1591" class="Bound">n</a> <a id="1593" class="Symbol">:</a> <a id="1595" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1596" class="Symbol">)</a> <a id="1598" class="Symbol">(</a><a id="1599" href="Categories.Category.Finite.Fin.html#1599" class="Bound Operator">∣_⇒_∣</a> <a id="1605" class="Symbol">:</a> <a id="1607" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="1611" href="Categories.Category.Finite.Fin.html#1591" class="Bound">n</a> <a id="1613" class="Symbol">→</a> <a id="1615" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="1619" href="Categories.Category.Finite.Fin.html#1591" class="Bound">n</a> <a id="1621" class="Symbol">→</a> <a id="1623" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1624" class="Symbol">)</a> <a id="1626" class="Symbol">:</a> <a id="1628" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1632" class="Keyword">where</a>
  <a id="1640" class="Keyword">infix</a>  <a id="1647" class="Number">4</a> <a id="1649" href="Categories.Category.Finite.Fin.html#1671" class="Function Operator">_⇒_</a>
  <a id="1655" class="Keyword">infixr</a> <a id="1662" class="Number">9</a> <a id="1664" href="Categories.Category.Finite.Fin.html#1753" class="Function Operator">_∘_</a>

  <a id="HasFinCatShape._⇒_"></a><a id="1671" href="Categories.Category.Finite.Fin.html#1671" class="Function Operator">_⇒_</a> <a id="1675" class="Symbol">:</a> <a id="1677" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1681" class="Symbol">(</a><a id="1682" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="1686" href="Categories.Category.Finite.Fin.html#1591" class="Bound">n</a><a id="1687" class="Symbol">)</a> <a id="1689" href="Level.html#521" class="Function">0ℓ</a>
  <a id="1694" href="Categories.Category.Finite.Fin.html#1694" class="Bound">a</a> <a id="1696" href="Categories.Category.Finite.Fin.html#1671" class="Function Operator">⇒</a> <a id="1698" href="Categories.Category.Finite.Fin.html#1698" class="Bound">b</a> <a id="1700" class="Symbol">=</a> <a id="1702" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="1706" href="Categories.Category.Finite.Fin.html#1599" class="Bound Operator">∣</a> <a id="1708" href="Categories.Category.Finite.Fin.html#1694" class="Bound">a</a> <a id="1710" href="Categories.Category.Finite.Fin.html#1599" class="Bound Operator">⇒</a> <a id="1712" href="Categories.Category.Finite.Fin.html#1698" class="Bound">b</a> <a id="1714" href="Categories.Category.Finite.Fin.html#1599" class="Bound Operator">∣</a>

  <a id="1719" class="Keyword">field</a>
    <a id="HasFinCatShape.id"></a><a id="1729" href="Categories.Category.Finite.Fin.html#1729" class="Field">id</a>  <a id="1733" class="Symbol">:</a> <a id="1735" class="Symbol">∀</a> <a id="1737" class="Symbol">{</a><a id="1738" href="Categories.Category.Finite.Fin.html#1738" class="Bound">a</a><a id="1739" class="Symbol">}</a> <a id="1741" class="Symbol">→</a> <a id="1743" href="Categories.Category.Finite.Fin.html#1738" class="Bound">a</a> <a id="1745" href="Categories.Category.Finite.Fin.html#1671" class="Function Operator">⇒</a> <a id="1747" href="Categories.Category.Finite.Fin.html#1738" class="Bound">a</a>
    <a id="HasFinCatShape._∘_"></a><a id="1753" href="Categories.Category.Finite.Fin.html#1753" class="Field Operator">_∘_</a> <a id="1757" class="Symbol">:</a> <a id="1759" class="Symbol">∀</a> <a id="1761" class="Symbol">{</a><a id="1762" href="Categories.Category.Finite.Fin.html#1762" class="Bound">a</a> <a id="1764" href="Categories.Category.Finite.Fin.html#1764" class="Bound">b</a> <a id="1766" href="Categories.Category.Finite.Fin.html#1766" class="Bound">c</a><a id="1767" class="Symbol">}</a> <a id="1769" class="Symbol">→</a> <a id="1771" href="Categories.Category.Finite.Fin.html#1764" class="Bound">b</a> <a id="1773" href="Categories.Category.Finite.Fin.html#1671" class="Function Operator">⇒</a> <a id="1775" href="Categories.Category.Finite.Fin.html#1766" class="Bound">c</a> <a id="1777" class="Symbol">→</a> <a id="1779" href="Categories.Category.Finite.Fin.html#1762" class="Bound">a</a> <a id="1781" href="Categories.Category.Finite.Fin.html#1671" class="Function Operator">⇒</a> <a id="1783" href="Categories.Category.Finite.Fin.html#1764" class="Bound">b</a> <a id="1785" class="Symbol">→</a> <a id="1787" href="Categories.Category.Finite.Fin.html#1762" class="Bound">a</a> <a id="1789" href="Categories.Category.Finite.Fin.html#1671" class="Function Operator">⇒</a> <a id="1791" href="Categories.Category.Finite.Fin.html#1766" class="Bound">c</a>

  <a id="1796" class="Keyword">field</a>
    <a id="HasFinCatShape.assoc"></a><a id="1806" href="Categories.Category.Finite.Fin.html#1806" class="Field">assoc</a>     <a id="1816" class="Symbol">:</a> <a id="1818" class="Symbol">∀</a> <a id="1820" class="Symbol">{</a><a id="1821" href="Categories.Category.Finite.Fin.html#1821" class="Bound">a</a> <a id="1823" href="Categories.Category.Finite.Fin.html#1823" class="Bound">b</a> <a id="1825" href="Categories.Category.Finite.Fin.html#1825" class="Bound">c</a> <a id="1827" href="Categories.Category.Finite.Fin.html#1827" class="Bound">d</a><a id="1828" class="Symbol">}</a> <a id="1830" class="Symbol">{</a><a id="1831" href="Categories.Category.Finite.Fin.html#1831" class="Bound">f</a> <a id="1833" class="Symbol">:</a> <a id="1835" href="Categories.Category.Finite.Fin.html#1821" class="Bound">a</a> <a id="1837" href="Categories.Category.Finite.Fin.html#1671" class="Function Operator">⇒</a> <a id="1839" href="Categories.Category.Finite.Fin.html#1823" class="Bound">b</a><a id="1840" class="Symbol">}</a> <a id="1842" class="Symbol">{</a><a id="1843" href="Categories.Category.Finite.Fin.html#1843" class="Bound">g</a> <a id="1845" class="Symbol">:</a> <a id="1847" href="Categories.Category.Finite.Fin.html#1823" class="Bound">b</a> <a id="1849" href="Categories.Category.Finite.Fin.html#1671" class="Function Operator">⇒</a> <a id="1851" href="Categories.Category.Finite.Fin.html#1825" class="Bound">c</a><a id="1852" class="Symbol">}</a> <a id="1854" class="Symbol">{</a><a id="1855" href="Categories.Category.Finite.Fin.html#1855" class="Bound">h</a> <a id="1857" class="Symbol">:</a> <a id="1859" href="Categories.Category.Finite.Fin.html#1825" class="Bound">c</a> <a id="1861" href="Categories.Category.Finite.Fin.html#1671" class="Function Operator">⇒</a> <a id="1863" href="Categories.Category.Finite.Fin.html#1827" class="Bound">d</a><a id="1864" class="Symbol">}</a> <a id="1866" class="Symbol">→</a> <a id="1868" class="Symbol">(</a><a id="1869" href="Categories.Category.Finite.Fin.html#1855" class="Bound">h</a> <a id="1871" href="Categories.Category.Finite.Fin.html#1753" class="Field Operator">∘</a> <a id="1873" href="Categories.Category.Finite.Fin.html#1843" class="Bound">g</a><a id="1874" class="Symbol">)</a> <a id="1876" href="Categories.Category.Finite.Fin.html#1753" class="Field Operator">∘</a> <a id="1878" href="Categories.Category.Finite.Fin.html#1831" class="Bound">f</a> <a id="1880" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1882" href="Categories.Category.Finite.Fin.html#1855" class="Bound">h</a> <a id="1884" href="Categories.Category.Finite.Fin.html#1753" class="Field Operator">∘</a> <a id="1886" class="Symbol">(</a><a id="1887" href="Categories.Category.Finite.Fin.html#1843" class="Bound">g</a> <a id="1889" href="Categories.Category.Finite.Fin.html#1753" class="Field Operator">∘</a> <a id="1891" href="Categories.Category.Finite.Fin.html#1831" class="Bound">f</a><a id="1892" class="Symbol">)</a>
    <a id="HasFinCatShape.sym-assoc"></a><a id="1898" href="Categories.Category.Finite.Fin.html#1898" class="Field">sym-assoc</a> <a id="1908" class="Symbol">:</a> <a id="1910" class="Symbol">∀</a> <a id="1912" class="Symbol">{</a><a id="1913" href="Categories.Category.Finite.Fin.html#1913" class="Bound">a</a> <a id="1915" href="Categories.Category.Finite.Fin.html#1915" class="Bound">b</a> <a id="1917" href="Categories.Category.Finite.Fin.html#1917" class="Bound">c</a> <a id="1919" href="Categories.Category.Finite.Fin.html#1919" class="Bound">d</a><a id="1920" class="Symbol">}</a> <a id="1922" class="Symbol">{</a><a id="1923" href="Categories.Category.Finite.Fin.html#1923" class="Bound">f</a> <a id="1925" class="Symbol">:</a> <a id="1927" href="Categories.Category.Finite.Fin.html#1913" class="Bound">a</a> <a id="1929" href="Categories.Category.Finite.Fin.html#1671" class="Function Operator">⇒</a> <a id="1931" href="Categories.Category.Finite.Fin.html#1915" class="Bound">b</a><a id="1932" class="Symbol">}</a> <a id="1934" class="Symbol">{</a><a id="1935" href="Categories.Category.Finite.Fin.html#1935" class="Bound">g</a> <a id="1937" class="Symbol">:</a> <a id="1939" href="Categories.Category.Finite.Fin.html#1915" class="Bound">b</a> <a id="1941" href="Categories.Category.Finite.Fin.html#1671" class="Function Operator">⇒</a> <a id="1943" href="Categories.Category.Finite.Fin.html#1917" class="Bound">c</a><a id="1944" class="Symbol">}</a> <a id="1946" class="Symbol">{</a><a id="1947" href="Categories.Category.Finite.Fin.html#1947" class="Bound">h</a> <a id="1949" class="Symbol">:</a> <a id="1951" href="Categories.Category.Finite.Fin.html#1917" class="Bound">c</a> <a id="1953" href="Categories.Category.Finite.Fin.html#1671" class="Function Operator">⇒</a> <a id="1955" href="Categories.Category.Finite.Fin.html#1919" class="Bound">d</a><a id="1956" class="Symbol">}</a> <a id="1958" class="Symbol">→</a> <a id="1960" href="Categories.Category.Finite.Fin.html#1947" class="Bound">h</a> <a id="1962" href="Categories.Category.Finite.Fin.html#1753" class="Field Operator">∘</a> <a id="1964" class="Symbol">(</a><a id="1965" href="Categories.Category.Finite.Fin.html#1935" class="Bound">g</a> <a id="1967" href="Categories.Category.Finite.Fin.html#1753" class="Field Operator">∘</a> <a id="1969" href="Categories.Category.Finite.Fin.html#1923" class="Bound">f</a><a id="1970" class="Symbol">)</a> <a id="1972" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1974" class="Symbol">(</a><a id="1975" href="Categories.Category.Finite.Fin.html#1947" class="Bound">h</a> <a id="1977" href="Categories.Category.Finite.Fin.html#1753" class="Field Operator">∘</a> <a id="1979" href="Categories.Category.Finite.Fin.html#1935" class="Bound">g</a><a id="1980" class="Symbol">)</a> <a id="1982" href="Categories.Category.Finite.Fin.html#1753" class="Field Operator">∘</a> <a id="1984" href="Categories.Category.Finite.Fin.html#1923" class="Bound">f</a>
    <a id="HasFinCatShape.identityˡ"></a><a id="1990" href="Categories.Category.Finite.Fin.html#1990" class="Field">identityˡ</a> <a id="2000" class="Symbol">:</a> <a id="2002" class="Symbol">∀</a> <a id="2004" class="Symbol">{</a><a id="2005" href="Categories.Category.Finite.Fin.html#2005" class="Bound">a</a> <a id="2007" href="Categories.Category.Finite.Fin.html#2007" class="Bound">b</a><a id="2008" class="Symbol">}</a> <a id="2010" class="Symbol">{</a><a id="2011" href="Categories.Category.Finite.Fin.html#2011" class="Bound">f</a> <a id="2013" class="Symbol">:</a> <a id="2015" href="Categories.Category.Finite.Fin.html#2005" class="Bound">a</a> <a id="2017" href="Categories.Category.Finite.Fin.html#1671" class="Function Operator">⇒</a> <a id="2019" href="Categories.Category.Finite.Fin.html#2007" class="Bound">b</a><a id="2020" class="Symbol">}</a> <a id="2022" class="Symbol">→</a> <a id="2024" href="Categories.Category.Finite.Fin.html#1729" class="Field">id</a> <a id="2027" href="Categories.Category.Finite.Fin.html#1753" class="Field Operator">∘</a> <a id="2029" href="Categories.Category.Finite.Fin.html#2011" class="Bound">f</a> <a id="2031" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2033" href="Categories.Category.Finite.Fin.html#2011" class="Bound">f</a>
    <a id="HasFinCatShape.identityʳ"></a><a id="2039" href="Categories.Category.Finite.Fin.html#2039" class="Field">identityʳ</a> <a id="2049" class="Symbol">:</a> <a id="2051" class="Symbol">∀</a> <a id="2053" class="Symbol">{</a><a id="2054" href="Categories.Category.Finite.Fin.html#2054" class="Bound">a</a> <a id="2056" href="Categories.Category.Finite.Fin.html#2056" class="Bound">b</a><a id="2057" class="Symbol">}</a> <a id="2059" class="Symbol">{</a><a id="2060" href="Categories.Category.Finite.Fin.html#2060" class="Bound">f</a> <a id="2062" class="Symbol">:</a> <a id="2064" href="Categories.Category.Finite.Fin.html#2054" class="Bound">a</a> <a id="2066" href="Categories.Category.Finite.Fin.html#1671" class="Function Operator">⇒</a> <a id="2068" href="Categories.Category.Finite.Fin.html#2056" class="Bound">b</a><a id="2069" class="Symbol">}</a> <a id="2071" class="Symbol">→</a> <a id="2073" href="Categories.Category.Finite.Fin.html#2060" class="Bound">f</a> <a id="2075" href="Categories.Category.Finite.Fin.html#1753" class="Field Operator">∘</a> <a id="2077" href="Categories.Category.Finite.Fin.html#1729" class="Field">id</a> <a id="2080" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2082" href="Categories.Category.Finite.Fin.html#2060" class="Bound">f</a>
    <a id="HasFinCatShape.identity²"></a><a id="2088" href="Categories.Category.Finite.Fin.html#2088" class="Field">identity²</a> <a id="2098" class="Symbol">:</a> <a id="2100" class="Symbol">∀</a> <a id="2102" class="Symbol">{</a><a id="2103" href="Categories.Category.Finite.Fin.html#2103" class="Bound">a</a><a id="2104" class="Symbol">}</a> <a id="2106" class="Symbol">→</a> <a id="2108" href="Categories.Category.Finite.Fin.html#1729" class="Field">id</a> <a id="2111" class="Symbol">{</a><a id="2112" href="Categories.Category.Finite.Fin.html#2103" class="Bound">a</a><a id="2113" class="Symbol">}</a> <a id="2115" href="Categories.Category.Finite.Fin.html#1753" class="Field Operator">∘</a> <a id="2117" href="Categories.Category.Finite.Fin.html#1729" class="Field">id</a> <a id="2120" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2122" href="Categories.Category.Finite.Fin.html#1729" class="Field">id</a>
    <a id="HasFinCatShape.∘-resp-≈"></a><a id="2129" href="Categories.Category.Finite.Fin.html#2129" class="Field">∘-resp-≈</a>  <a id="2139" class="Symbol">:</a> <a id="2141" class="Symbol">∀</a> <a id="2143" class="Symbol">{</a><a id="2144" href="Categories.Category.Finite.Fin.html#2144" class="Bound">a</a> <a id="2146" href="Categories.Category.Finite.Fin.html#2146" class="Bound">b</a> <a id="2148" href="Categories.Category.Finite.Fin.html#2148" class="Bound">c</a><a id="2149" class="Symbol">}</a> <a id="2151" class="Symbol">{</a><a id="2152" href="Categories.Category.Finite.Fin.html#2152" class="Bound">f</a> <a id="2154" href="Categories.Category.Finite.Fin.html#2154" class="Bound">h</a> <a id="2156" class="Symbol">:</a> <a id="2158" href="Categories.Category.Finite.Fin.html#2146" class="Bound">b</a> <a id="2160" href="Categories.Category.Finite.Fin.html#1671" class="Function Operator">⇒</a> <a id="2162" href="Categories.Category.Finite.Fin.html#2148" class="Bound">c</a><a id="2163" class="Symbol">}</a> <a id="2165" class="Symbol">{</a><a id="2166" href="Categories.Category.Finite.Fin.html#2166" class="Bound">g</a> <a id="2168" href="Categories.Category.Finite.Fin.html#2168" class="Bound">i</a> <a id="2170" class="Symbol">:</a> <a id="2172" href="Categories.Category.Finite.Fin.html#2144" class="Bound">a</a> <a id="2174" href="Categories.Category.Finite.Fin.html#1671" class="Function Operator">⇒</a> <a id="2176" href="Categories.Category.Finite.Fin.html#2146" class="Bound">b</a><a id="2177" class="Symbol">}</a> <a id="2179" class="Symbol">→</a> <a id="2181" href="Categories.Category.Finite.Fin.html#2152" class="Bound">f</a> <a id="2183" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2185" href="Categories.Category.Finite.Fin.html#2154" class="Bound">h</a> <a id="2187" class="Symbol">→</a> <a id="2189" href="Categories.Category.Finite.Fin.html#2166" class="Bound">g</a> <a id="2191" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2193" href="Categories.Category.Finite.Fin.html#2168" class="Bound">i</a> <a id="2195" class="Symbol">→</a> <a id="2197" href="Categories.Category.Finite.Fin.html#2152" class="Bound">f</a> <a id="2199" href="Categories.Category.Finite.Fin.html#1753" class="Field Operator">∘</a> <a id="2201" href="Categories.Category.Finite.Fin.html#2166" class="Bound">g</a> <a id="2203" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2205" href="Categories.Category.Finite.Fin.html#2154" class="Bound">h</a> <a id="2207" href="Categories.Category.Finite.Fin.html#1753" class="Field Operator">∘</a> <a id="2209" href="Categories.Category.Finite.Fin.html#2168" class="Bound">i</a>

  <a id="HasFinCatShape.objects"></a><a id="2214" href="Categories.Category.Finite.Fin.html#2214" class="Function">objects</a> <a id="2222" class="Symbol">:</a> <a id="2224" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2229" class="Symbol">(</a><a id="2230" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="2234" href="Categories.Category.Finite.Fin.html#1591" class="Bound">n</a><a id="2235" class="Symbol">)</a>
  <a id="2239" href="Categories.Category.Finite.Fin.html#2214" class="Function">objects</a> <a id="2247" class="Symbol">=</a> <a id="2249" href="Data.List.Base.html#6481" class="Function">allFin</a> <a id="2256" href="Categories.Category.Finite.Fin.html#1591" class="Bound">n</a>

  <a id="HasFinCatShape.wrap-arr"></a><a id="2261" href="Categories.Category.Finite.Fin.html#2261" class="Function">wrap-arr</a> <a id="2270" class="Symbol">:</a> <a id="2272" class="Symbol">∀</a> <a id="2274" class="Symbol">{</a><a id="2275" href="Categories.Category.Finite.Fin.html#2275" class="Bound">d</a> <a id="2277" href="Categories.Category.Finite.Fin.html#2277" class="Bound">c</a><a id="2278" class="Symbol">}</a> <a id="2280" class="Symbol">(</a><a id="2281" href="Categories.Category.Finite.Fin.html#2281" class="Bound">f</a> <a id="2283" class="Symbol">:</a> <a id="2285" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="2289" href="Categories.Category.Finite.Fin.html#1599" class="Bound Operator">∣</a> <a id="2291" href="Categories.Category.Finite.Fin.html#2275" class="Bound">d</a> <a id="2293" href="Categories.Category.Finite.Fin.html#1599" class="Bound Operator">⇒</a> <a id="2295" href="Categories.Category.Finite.Fin.html#2277" class="Bound">c</a> <a id="2297" href="Categories.Category.Finite.Fin.html#1599" class="Bound Operator">∣</a><a id="2298" class="Symbol">)</a> <a id="2300" class="Symbol">→</a> <a id="2302" href="Categories.Category.Finite.Fin.html#522" class="Record">Arrow</a> <a id="2308" href="Categories.Category.Finite.Fin.html#1591" class="Bound">n</a> <a id="2310" href="Categories.Category.Finite.Fin.html#1599" class="Bound Operator">∣_⇒_∣</a>
  <a id="2318" href="Categories.Category.Finite.Fin.html#2261" class="Function">wrap-arr</a> <a id="2327" href="Categories.Category.Finite.Fin.html#2327" class="Bound">f</a> <a id="2329" class="Symbol">=</a> <a id="2331" class="Keyword">record</a> <a id="2338" class="Symbol">{</a> <a id="2340" href="Categories.Category.Finite.Fin.html#620" class="Field">arr</a> <a id="2344" class="Symbol">=</a> <a id="2346" href="Categories.Category.Finite.Fin.html#2327" class="Bound">f</a> <a id="2348" class="Symbol">}</a>

  <a id="HasFinCatShape.morphisms"></a><a id="2353" href="Categories.Category.Finite.Fin.html#2353" class="Function">morphisms</a> <a id="2363" class="Symbol">:</a> <a id="2365" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2370" class="Symbol">(</a><a id="2371" href="Categories.Category.Finite.Fin.html#522" class="Record">Arrow</a> <a id="2377" href="Categories.Category.Finite.Fin.html#1591" class="Bound">n</a> <a id="2379" href="Categories.Category.Finite.Fin.html#1599" class="Bound Operator">∣_⇒_∣</a><a id="2384" class="Symbol">)</a>
  <a id="2388" href="Categories.Category.Finite.Fin.html#2353" class="Function">morphisms</a> <a id="2398" class="Symbol">=</a> <a id="2400" href="Data.List.Base.html#4384" class="Function">concatMap</a> <a id="2410" class="Symbol">(λ</a> <a id="2413" href="Categories.Category.Finite.Fin.html#2413" class="Bound">d</a> <a id="2415" class="Symbol">→</a> <a id="2417" href="Data.List.Base.html#4384" class="Function">concatMap</a> <a id="2427" class="Symbol">(λ</a> <a id="2430" href="Categories.Category.Finite.Fin.html#2430" class="Bound">c</a> <a id="2432" class="Symbol">→</a> <a id="2434" href="Data.List.Base.html#6139" class="Function">tabulate</a> <a id="2443" class="Symbol">(</a><a id="2444" href="Categories.Category.Finite.Fin.html#2261" class="Function">wrap-arr</a> <a id="2453" class="Symbol">{</a><a id="2454" href="Categories.Category.Finite.Fin.html#2413" class="Bound">d</a><a id="2455" class="Symbol">}</a> <a id="2457" class="Symbol">{</a><a id="2458" href="Categories.Category.Finite.Fin.html#2430" class="Bound">c</a><a id="2459" class="Symbol">}))</a> <a id="2463" href="Categories.Category.Finite.Fin.html#2214" class="Function">objects</a><a id="2470" class="Symbol">)</a> <a id="2472" href="Categories.Category.Finite.Fin.html#2214" class="Function">objects</a>

  <a id="HasFinCatShape.Obj-≟"></a><a id="2483" href="Categories.Category.Finite.Fin.html#2483" class="Function">Obj-≟</a> <a id="2489" class="Symbol">:</a> <a id="2491" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="2501" class="Symbol">{</a><a id="2502" class="Argument">A</a> <a id="2504" class="Symbol">=</a> <a id="2506" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="2510" href="Categories.Category.Finite.Fin.html#1591" class="Bound">n</a><a id="2511" class="Symbol">}</a> <a id="2513" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
  <a id="2519" href="Categories.Category.Finite.Fin.html#2483" class="Function">Obj-≟</a> <a id="2525" class="Symbol">=</a> <a id="2527" href="Data.Fin.Properties.html#3961" class="Function Operator">_≟_</a>

  <a id="HasFinCatShape.objects-vec"></a><a id="2534" href="Categories.Category.Finite.Fin.html#2534" class="Function">objects-vec</a> <a id="2546" class="Symbol">:</a> <a id="2548" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="2552" class="Symbol">(</a><a id="2553" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="2557" href="Categories.Category.Finite.Fin.html#1591" class="Bound">n</a><a id="2558" class="Symbol">)</a> <a id="2560" href="Categories.Category.Finite.Fin.html#1591" class="Bound">n</a>
  <a id="2564" href="Categories.Category.Finite.Fin.html#2534" class="Function">objects-vec</a> <a id="2576" class="Symbol">=</a> <a id="2578" href="Data.Vec.Base.html#6708" class="Function">Vec.allFin</a> <a id="2589" href="Categories.Category.Finite.Fin.html#1591" class="Bound">n</a>

  <a id="HasFinCatShape.⇒-≟"></a><a id="2594" href="Categories.Category.Finite.Fin.html#2594" class="Function">⇒-≟</a> <a id="2598" class="Symbol">:</a> <a id="2600" class="Symbol">∀</a> <a id="2602" class="Symbol">{</a><a id="2603" href="Categories.Category.Finite.Fin.html#2603" class="Bound">a</a> <a id="2605" href="Categories.Category.Finite.Fin.html#2605" class="Bound">b</a><a id="2606" class="Symbol">}</a> <a id="2608" class="Symbol">→</a> <a id="2610" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="2620" class="Symbol">{</a><a id="2621" class="Argument">A</a> <a id="2623" class="Symbol">=</a> <a id="2625" href="Categories.Category.Finite.Fin.html#2603" class="Bound">a</a> <a id="2627" href="Categories.Category.Finite.Fin.html#1671" class="Function Operator">⇒</a> <a id="2629" href="Categories.Category.Finite.Fin.html#2605" class="Bound">b</a><a id="2630" class="Symbol">}</a> <a id="2632" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
  <a id="2638" href="Categories.Category.Finite.Fin.html#2594" class="Function">⇒-≟</a> <a id="2642" class="Symbol">=</a> <a id="2644" href="Data.Fin.Properties.html#3961" class="Function Operator">_≟_</a>

  <a id="HasFinCatShape.Obj-UIP"></a><a id="2651" href="Categories.Category.Finite.Fin.html#2651" class="Function">Obj-UIP</a> <a id="2659" class="Symbol">:</a> <a id="2661" href="Axiom.UniquenessOfIdentityProofs.html#1081" class="Function">UIP</a> <a id="2665" class="Symbol">(</a><a id="2666" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="2670" href="Categories.Category.Finite.Fin.html#1591" class="Bound">n</a><a id="2671" class="Symbol">)</a>
  <a id="2675" href="Categories.Category.Finite.Fin.html#2651" class="Function">Obj-UIP</a> <a id="2683" class="Symbol">=</a> <a id="2685" href="Axiom.UniquenessOfIdentityProofs.html#2598" class="Function">Decidable⇒UIP.≡-irrelevant</a> <a id="2712" href="Categories.Category.Finite.Fin.html#2483" class="Function">Obj-≟</a>

  <a id="HasFinCatShape.⇒-UIP"></a><a id="2721" href="Categories.Category.Finite.Fin.html#2721" class="Function">⇒-UIP</a> <a id="2727" class="Symbol">:</a> <a id="2729" class="Symbol">∀</a> <a id="2731" class="Symbol">{</a><a id="2732" href="Categories.Category.Finite.Fin.html#2732" class="Bound">a</a> <a id="2734" href="Categories.Category.Finite.Fin.html#2734" class="Bound">b</a><a id="2735" class="Symbol">}</a> <a id="2737" class="Symbol">→</a> <a id="2739" href="Axiom.UniquenessOfIdentityProofs.html#1081" class="Function">UIP</a> <a id="2743" class="Symbol">(</a><a id="2744" href="Categories.Category.Finite.Fin.html#2732" class="Bound">a</a> <a id="2746" href="Categories.Category.Finite.Fin.html#1671" class="Function Operator">⇒</a> <a id="2748" href="Categories.Category.Finite.Fin.html#2734" class="Bound">b</a><a id="2749" class="Symbol">)</a>
  <a id="2753" href="Categories.Category.Finite.Fin.html#2721" class="Function">⇒-UIP</a> <a id="2759" class="Symbol">=</a> <a id="2761" href="Axiom.UniquenessOfIdentityProofs.html#2598" class="Function">Decidable⇒UIP.≡-irrelevant</a> <a id="2788" href="Categories.Category.Finite.Fin.html#2594" class="Function">⇒-≟</a>

<a id="2793" class="Keyword">record</a> <a id="FinCatShape"></a><a id="2800" href="Categories.Category.Finite.Fin.html#2800" class="Record">FinCatShape</a> <a id="2812" class="Symbol">:</a> <a id="2814" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2818" class="Keyword">where</a>

  <a id="2827" class="Keyword">field</a>
    <a id="FinCatShape.size"></a><a id="2837" href="Categories.Category.Finite.Fin.html#2837" class="Field">size</a>     <a id="2846" class="Symbol">:</a> <a id="2848" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
    <a id="FinCatShape.∣_⇒_∣"></a><a id="2854" href="Categories.Category.Finite.Fin.html#2854" class="Field Operator">∣_⇒_∣</a>    <a id="2863" class="Symbol">:</a> <a id="2865" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="2869" href="Categories.Category.Finite.Fin.html#2837" class="Field">size</a> <a id="2874" class="Symbol">→</a> <a id="2876" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="2880" href="Categories.Category.Finite.Fin.html#2837" class="Field">size</a> <a id="2885" class="Symbol">→</a> <a id="2887" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
    <a id="FinCatShape.hasShape"></a><a id="2893" href="Categories.Category.Finite.Fin.html#2893" class="Field">hasShape</a> <a id="2902" class="Symbol">:</a> <a id="2904" href="Categories.Category.Finite.Fin.html#1575" class="Record">HasFinCatShape</a> <a id="2919" href="Categories.Category.Finite.Fin.html#2837" class="Field">size</a> <a id="2924" href="Categories.Category.Finite.Fin.html#2854" class="Field Operator">∣_⇒_∣</a>

  <a id="2933" class="Keyword">open</a> <a id="2938" href="Categories.Category.Finite.Fin.html#1575" class="Module">HasFinCatShape</a> <a id="2953" href="Categories.Category.Finite.Fin.html#2893" class="Field">hasShape</a> <a id="2962" class="Keyword">public</a>

  <a id="FinCatShape.op"></a><a id="2972" href="Categories.Category.Finite.Fin.html#2972" class="Function">op</a> <a id="2975" class="Symbol">:</a> <a id="2977" href="Categories.Category.Finite.Fin.html#2800" class="Record">FinCatShape</a>
  <a id="2991" href="Categories.Category.Finite.Fin.html#2972" class="Function">op</a> <a id="2994" class="Symbol">=</a> <a id="2996" class="Keyword">record</a>
    <a id="3007" class="Symbol">{</a> <a id="3009" href="Categories.Category.Finite.Fin.html#2837" class="Field">size</a>     <a id="3018" class="Symbol">=</a> <a id="3020" href="Categories.Category.Finite.Fin.html#2837" class="Field">size</a>
    <a id="3029" class="Symbol">;</a> <a id="3031" href="Categories.Category.Finite.Fin.html#2854" class="Field Operator">∣_⇒_∣</a>    <a id="3040" class="Symbol">=</a> <a id="3042" href="Function.Base.html#1657" class="Function">flip</a> <a id="3047" href="Categories.Category.Finite.Fin.html#2854" class="Field Operator">∣_⇒_∣</a>
    <a id="3057" class="Symbol">;</a> <a id="3059" href="Categories.Category.Finite.Fin.html#2893" class="Field">hasShape</a> <a id="3068" class="Symbol">=</a> <a id="3070" class="Keyword">record</a>
      <a id="3083" class="Symbol">{</a> <a id="3085" href="Categories.Category.Finite.Fin.html#1729" class="Field">id</a>        <a id="3095" class="Symbol">=</a> <a id="3097" href="Categories.Category.Finite.Fin.html#1729" class="Function">id</a>
      <a id="3106" class="Symbol">;</a> <a id="3108" href="Categories.Category.Finite.Fin.html#1753" class="Field Operator">_∘_</a>       <a id="3118" class="Symbol">=</a> <a id="3120" href="Function.Base.html#1657" class="Function">flip</a> <a id="3125" href="Categories.Category.Finite.Fin.html#1753" class="Function Operator">_∘_</a>
      <a id="3135" class="Symbol">;</a> <a id="3137" href="Categories.Category.Finite.Fin.html#1806" class="Field">assoc</a>     <a id="3147" class="Symbol">=</a> <a id="3149" href="Categories.Category.Finite.Fin.html#1898" class="Function">sym-assoc</a>
      <a id="3165" class="Symbol">;</a> <a id="3167" href="Categories.Category.Finite.Fin.html#1898" class="Field">sym-assoc</a> <a id="3177" class="Symbol">=</a> <a id="3179" href="Categories.Category.Finite.Fin.html#1806" class="Function">assoc</a>
      <a id="3191" class="Symbol">;</a> <a id="3193" href="Categories.Category.Finite.Fin.html#1990" class="Field">identityˡ</a> <a id="3203" class="Symbol">=</a> <a id="3205" href="Categories.Category.Finite.Fin.html#2039" class="Function">identityʳ</a>
      <a id="3221" class="Symbol">;</a> <a id="3223" href="Categories.Category.Finite.Fin.html#2039" class="Field">identityʳ</a> <a id="3233" class="Symbol">=</a> <a id="3235" href="Categories.Category.Finite.Fin.html#1990" class="Function">identityˡ</a>
      <a id="3251" class="Symbol">;</a> <a id="3253" href="Categories.Category.Finite.Fin.html#2088" class="Field">identity²</a> <a id="3263" class="Symbol">=</a> <a id="3265" href="Categories.Category.Finite.Fin.html#2088" class="Function">identity²</a>
      <a id="3281" class="Symbol">;</a> <a id="3283" href="Categories.Category.Finite.Fin.html#2129" class="Field">∘-resp-≈</a>  <a id="3293" class="Symbol">=</a> <a id="3295" href="Function.Base.html#1657" class="Function">flip</a> <a id="3300" href="Categories.Category.Finite.Fin.html#2129" class="Function">∘-resp-≈</a>
      <a id="3315" class="Symbol">}</a>
    <a id="3321" class="Symbol">}</a>

<a id="3324" class="Keyword">private</a>
  <a id="shape-involutive"></a><a id="3334" href="Categories.Category.Finite.Fin.html#3334" class="Function">shape-involutive</a> <a id="3351" class="Symbol">:</a> <a id="3353" class="Symbol">(</a><a id="3354" href="Categories.Category.Finite.Fin.html#3354" class="Bound">shape</a> <a id="3360" class="Symbol">:</a> <a id="3362" href="Categories.Category.Finite.Fin.html#2800" class="Record">FinCatShape</a><a id="3373" class="Symbol">)</a> <a id="3375" class="Symbol">→</a> <a id="3377" href="Categories.Category.Finite.Fin.html#3354" class="Bound">shape</a> <a id="3383" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3385" href="Categories.Category.Finite.Fin.html#2972" class="Function">FinCatShape.op</a> <a id="3400" class="Symbol">(</a><a id="3401" href="Categories.Category.Finite.Fin.html#2972" class="Function">FinCatShape.op</a> <a id="3416" href="Categories.Category.Finite.Fin.html#3354" class="Bound">shape</a><a id="3421" class="Symbol">)</a>
  <a id="3425" href="Categories.Category.Finite.Fin.html#3334" class="Function">shape-involutive</a> <a id="3442" class="Symbol">_</a> <a id="3444" class="Symbol">=</a> <a id="3446" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="3454" class="Keyword">record</a> <a id="FinCatShape′"></a><a id="3461" href="Categories.Category.Finite.Fin.html#3461" class="Record">FinCatShape′</a> <a id="3474" class="Symbol">:</a> <a id="3476" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3480" class="Keyword">where</a>
    <a id="3490" class="Keyword">field</a>
      <a id="FinCatShape′.size"></a><a id="3502" href="Categories.Category.Finite.Fin.html#3502" class="Field">size</a>     <a id="3511" class="Symbol">:</a> <a id="3513" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
      <a id="FinCatShape′.∣_⇒_∣"></a><a id="3521" href="Categories.Category.Finite.Fin.html#3521" class="Field Operator">∣_⇒_∣</a>    <a id="3530" class="Symbol">:</a> <a id="3532" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="3536" href="Categories.Category.Finite.Fin.html#3502" class="Field">size</a> <a id="3541" class="Symbol">→</a> <a id="3543" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="3547" href="Categories.Category.Finite.Fin.html#3502" class="Field">size</a> <a id="3552" class="Symbol">→</a> <a id="3554" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>

    <a id="FinCatShape′._⇒_"></a><a id="3561" href="Categories.Category.Finite.Fin.html#3561" class="Function Operator">_⇒_</a> <a id="3565" class="Symbol">:</a> <a id="3567" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3571" class="Symbol">(</a><a id="3572" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="3576" href="Categories.Category.Finite.Fin.html#3502" class="Field">size</a><a id="3580" class="Symbol">)</a> <a id="3582" href="Level.html#521" class="Function">0ℓ</a>
    <a id="3589" href="Categories.Category.Finite.Fin.html#3589" class="Bound">a</a> <a id="3591" href="Categories.Category.Finite.Fin.html#3561" class="Function Operator">⇒</a> <a id="3593" href="Categories.Category.Finite.Fin.html#3593" class="Bound">b</a> <a id="3595" class="Symbol">=</a> <a id="3597" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="3601" href="Categories.Category.Finite.Fin.html#3521" class="Field Operator">∣</a> <a id="3603" href="Categories.Category.Finite.Fin.html#3589" class="Bound">a</a> <a id="3605" href="Categories.Category.Finite.Fin.html#3521" class="Field Operator">⇒</a> <a id="3607" href="Categories.Category.Finite.Fin.html#3593" class="Bound">b</a> <a id="3609" href="Categories.Category.Finite.Fin.html#3521" class="Field Operator">∣</a>

    <a id="3616" class="Keyword">field</a>
      <a id="FinCatShape′.id"></a><a id="3628" href="Categories.Category.Finite.Fin.html#3628" class="Field">id</a>  <a id="3632" class="Symbol">:</a> <a id="3634" class="Symbol">∀</a> <a id="3636" class="Symbol">{</a><a id="3637" href="Categories.Category.Finite.Fin.html#3637" class="Bound">a</a><a id="3638" class="Symbol">}</a> <a id="3640" class="Symbol">→</a> <a id="3642" href="Categories.Category.Finite.Fin.html#3637" class="Bound">a</a> <a id="3644" href="Categories.Category.Finite.Fin.html#3561" class="Function Operator">⇒</a> <a id="3646" href="Categories.Category.Finite.Fin.html#3637" class="Bound">a</a>
      <a id="FinCatShape′._∘_"></a><a id="3654" href="Categories.Category.Finite.Fin.html#3654" class="Field Operator">_∘_</a> <a id="3658" class="Symbol">:</a> <a id="3660" class="Symbol">∀</a> <a id="3662" class="Symbol">{</a><a id="3663" href="Categories.Category.Finite.Fin.html#3663" class="Bound">a</a> <a id="3665" href="Categories.Category.Finite.Fin.html#3665" class="Bound">b</a> <a id="3667" href="Categories.Category.Finite.Fin.html#3667" class="Bound">c</a><a id="3668" class="Symbol">}</a> <a id="3670" class="Symbol">→</a> <a id="3672" href="Categories.Category.Finite.Fin.html#3665" class="Bound">b</a> <a id="3674" href="Categories.Category.Finite.Fin.html#3561" class="Function Operator">⇒</a> <a id="3676" href="Categories.Category.Finite.Fin.html#3667" class="Bound">c</a> <a id="3678" class="Symbol">→</a> <a id="3680" href="Categories.Category.Finite.Fin.html#3663" class="Bound">a</a> <a id="3682" href="Categories.Category.Finite.Fin.html#3561" class="Function Operator">⇒</a> <a id="3684" href="Categories.Category.Finite.Fin.html#3665" class="Bound">b</a> <a id="3686" class="Symbol">→</a> <a id="3688" href="Categories.Category.Finite.Fin.html#3663" class="Bound">a</a> <a id="3690" href="Categories.Category.Finite.Fin.html#3561" class="Function Operator">⇒</a> <a id="3692" href="Categories.Category.Finite.Fin.html#3667" class="Bound">c</a>

    <a id="3699" class="Keyword">field</a>
      <a id="FinCatShape′.assoc"></a><a id="3711" href="Categories.Category.Finite.Fin.html#3711" class="Field">assoc</a>     <a id="3721" class="Symbol">:</a> <a id="3723" class="Symbol">∀</a> <a id="3725" class="Symbol">{</a><a id="3726" href="Categories.Category.Finite.Fin.html#3726" class="Bound">a</a> <a id="3728" href="Categories.Category.Finite.Fin.html#3728" class="Bound">b</a> <a id="3730" href="Categories.Category.Finite.Fin.html#3730" class="Bound">c</a> <a id="3732" href="Categories.Category.Finite.Fin.html#3732" class="Bound">d</a><a id="3733" class="Symbol">}</a> <a id="3735" class="Symbol">{</a><a id="3736" href="Categories.Category.Finite.Fin.html#3736" class="Bound">f</a> <a id="3738" class="Symbol">:</a> <a id="3740" href="Categories.Category.Finite.Fin.html#3726" class="Bound">a</a> <a id="3742" href="Categories.Category.Finite.Fin.html#3561" class="Function Operator">⇒</a> <a id="3744" href="Categories.Category.Finite.Fin.html#3728" class="Bound">b</a><a id="3745" class="Symbol">}</a> <a id="3747" class="Symbol">{</a><a id="3748" href="Categories.Category.Finite.Fin.html#3748" class="Bound">g</a> <a id="3750" class="Symbol">:</a> <a id="3752" href="Categories.Category.Finite.Fin.html#3728" class="Bound">b</a> <a id="3754" href="Categories.Category.Finite.Fin.html#3561" class="Function Operator">⇒</a> <a id="3756" href="Categories.Category.Finite.Fin.html#3730" class="Bound">c</a><a id="3757" class="Symbol">}</a> <a id="3759" class="Symbol">{</a><a id="3760" href="Categories.Category.Finite.Fin.html#3760" class="Bound">h</a> <a id="3762" class="Symbol">:</a> <a id="3764" href="Categories.Category.Finite.Fin.html#3730" class="Bound">c</a> <a id="3766" href="Categories.Category.Finite.Fin.html#3561" class="Function Operator">⇒</a> <a id="3768" href="Categories.Category.Finite.Fin.html#3732" class="Bound">d</a><a id="3769" class="Symbol">}</a> <a id="3771" class="Symbol">→</a> <a id="3773" class="Symbol">(</a><a id="3774" href="Categories.Category.Finite.Fin.html#3760" class="Bound">h</a> <a id="3776" href="Categories.Category.Finite.Fin.html#3654" class="Field Operator">∘</a> <a id="3778" href="Categories.Category.Finite.Fin.html#3748" class="Bound">g</a><a id="3779" class="Symbol">)</a> <a id="3781" href="Categories.Category.Finite.Fin.html#3654" class="Field Operator">∘</a> <a id="3783" href="Categories.Category.Finite.Fin.html#3736" class="Bound">f</a> <a id="3785" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3787" href="Categories.Category.Finite.Fin.html#3760" class="Bound">h</a> <a id="3789" href="Categories.Category.Finite.Fin.html#3654" class="Field Operator">∘</a> <a id="3791" class="Symbol">(</a><a id="3792" href="Categories.Category.Finite.Fin.html#3748" class="Bound">g</a> <a id="3794" href="Categories.Category.Finite.Fin.html#3654" class="Field Operator">∘</a> <a id="3796" href="Categories.Category.Finite.Fin.html#3736" class="Bound">f</a><a id="3797" class="Symbol">)</a>
      <a id="FinCatShape′.identityˡ"></a><a id="3805" href="Categories.Category.Finite.Fin.html#3805" class="Field">identityˡ</a> <a id="3815" class="Symbol">:</a> <a id="3817" class="Symbol">∀</a> <a id="3819" class="Symbol">{</a><a id="3820" href="Categories.Category.Finite.Fin.html#3820" class="Bound">a</a> <a id="3822" href="Categories.Category.Finite.Fin.html#3822" class="Bound">b</a><a id="3823" class="Symbol">}</a> <a id="3825" class="Symbol">{</a><a id="3826" href="Categories.Category.Finite.Fin.html#3826" class="Bound">f</a> <a id="3828" class="Symbol">:</a> <a id="3830" href="Categories.Category.Finite.Fin.html#3820" class="Bound">a</a> <a id="3832" href="Categories.Category.Finite.Fin.html#3561" class="Function Operator">⇒</a> <a id="3834" href="Categories.Category.Finite.Fin.html#3822" class="Bound">b</a><a id="3835" class="Symbol">}</a> <a id="3837" class="Symbol">→</a> <a id="3839" href="Categories.Category.Finite.Fin.html#3628" class="Field">id</a> <a id="3842" href="Categories.Category.Finite.Fin.html#3654" class="Field Operator">∘</a> <a id="3844" href="Categories.Category.Finite.Fin.html#3826" class="Bound">f</a> <a id="3846" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3848" href="Categories.Category.Finite.Fin.html#3826" class="Bound">f</a>
      <a id="FinCatShape′.identityʳ"></a><a id="3856" href="Categories.Category.Finite.Fin.html#3856" class="Field">identityʳ</a> <a id="3866" class="Symbol">:</a> <a id="3868" class="Symbol">∀</a> <a id="3870" class="Symbol">{</a><a id="3871" href="Categories.Category.Finite.Fin.html#3871" class="Bound">a</a> <a id="3873" href="Categories.Category.Finite.Fin.html#3873" class="Bound">b</a><a id="3874" class="Symbol">}</a> <a id="3876" class="Symbol">{</a><a id="3877" href="Categories.Category.Finite.Fin.html#3877" class="Bound">f</a> <a id="3879" class="Symbol">:</a> <a id="3881" href="Categories.Category.Finite.Fin.html#3871" class="Bound">a</a> <a id="3883" href="Categories.Category.Finite.Fin.html#3561" class="Function Operator">⇒</a> <a id="3885" href="Categories.Category.Finite.Fin.html#3873" class="Bound">b</a><a id="3886" class="Symbol">}</a> <a id="3888" class="Symbol">→</a> <a id="3890" href="Categories.Category.Finite.Fin.html#3877" class="Bound">f</a> <a id="3892" href="Categories.Category.Finite.Fin.html#3654" class="Field Operator">∘</a> <a id="3894" href="Categories.Category.Finite.Fin.html#3628" class="Field">id</a> <a id="3897" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3899" href="Categories.Category.Finite.Fin.html#3877" class="Bound">f</a>

<a id="shapeHelper"></a><a id="3902" href="Categories.Category.Finite.Fin.html#3902" class="Function">shapeHelper</a> <a id="3914" class="Symbol">:</a> <a id="3916" href="Categories.Category.Finite.Fin.html#3461" class="Record">FinCatShape′</a> <a id="3929" class="Symbol">→</a> <a id="3931" href="Categories.Category.Finite.Fin.html#2800" class="Record">FinCatShape</a>
<a id="3943" href="Categories.Category.Finite.Fin.html#3902" class="Function">shapeHelper</a> <a id="3955" href="Categories.Category.Finite.Fin.html#3955" class="Bound">s</a> <a id="3957" class="Symbol">=</a> <a id="3959" class="Keyword">record</a>
  <a id="3968" class="Symbol">{</a> <a id="3970" href="Categories.Category.Finite.Fin.html#2837" class="Field">size</a>     <a id="3979" class="Symbol">=</a> <a id="3981" href="Categories.Category.Finite.Fin.html#3502" class="Field">size</a>
  <a id="3988" class="Symbol">;</a> <a id="3990" href="Categories.Category.Finite.Fin.html#2854" class="Field Operator">∣_⇒_∣</a>    <a id="3999" class="Symbol">=</a> <a id="4001" href="Categories.Category.Finite.Fin.html#3521" class="Field Operator">∣_⇒_∣</a>
  <a id="4009" class="Symbol">;</a> <a id="4011" href="Categories.Category.Finite.Fin.html#2893" class="Field">hasShape</a> <a id="4020" class="Symbol">=</a> <a id="4022" class="Keyword">record</a>
    <a id="4033" class="Symbol">{</a> <a id="4035" href="Categories.Category.Finite.Fin.html#1729" class="Field">id</a>        <a id="4045" class="Symbol">=</a> <a id="4047" href="Categories.Category.Finite.Fin.html#3628" class="Field">id</a>
    <a id="4054" class="Symbol">;</a> <a id="4056" href="Categories.Category.Finite.Fin.html#1753" class="Field Operator">_∘_</a>       <a id="4066" class="Symbol">=</a> <a id="4068" href="Categories.Category.Finite.Fin.html#3654" class="Field Operator">_∘_</a>
    <a id="4076" class="Symbol">;</a> <a id="4078" href="Categories.Category.Finite.Fin.html#1806" class="Field">assoc</a>     <a id="4088" class="Symbol">=</a> <a id="4090" href="Categories.Category.Finite.Fin.html#3711" class="Field">assoc</a>
    <a id="4100" class="Symbol">;</a> <a id="4102" href="Categories.Category.Finite.Fin.html#1898" class="Field">sym-assoc</a> <a id="4112" class="Symbol">=</a> <a id="4114" href="Relation.Binary.PropositionalEquality.Core.html#2099" class="Function">sym</a> <a id="4118" href="Categories.Category.Finite.Fin.html#3711" class="Field">assoc</a>
    <a id="4128" class="Symbol">;</a> <a id="4130" href="Categories.Category.Finite.Fin.html#1990" class="Field">identityˡ</a> <a id="4140" class="Symbol">=</a> <a id="4142" href="Categories.Category.Finite.Fin.html#3805" class="Field">identityˡ</a>
    <a id="4156" class="Symbol">;</a> <a id="4158" href="Categories.Category.Finite.Fin.html#2039" class="Field">identityʳ</a> <a id="4168" class="Symbol">=</a> <a id="4170" href="Categories.Category.Finite.Fin.html#3856" class="Field">identityʳ</a>
    <a id="4184" class="Symbol">;</a> <a id="4186" href="Categories.Category.Finite.Fin.html#2088" class="Field">identity²</a> <a id="4196" class="Symbol">=</a> <a id="4198" href="Categories.Category.Finite.Fin.html#3805" class="Field">identityˡ</a>
    <a id="4212" class="Symbol">;</a> <a id="4214" href="Categories.Category.Finite.Fin.html#2129" class="Field">∘-resp-≈</a>  <a id="4224" class="Symbol">=</a> <a id="4226" href="Relation.Binary.PropositionalEquality.Core.html#1782" class="Function">cong₂</a> <a id="4232" href="Categories.Category.Finite.Fin.html#3654" class="Field Operator">_∘_</a>
    <a id="4240" class="Symbol">}</a>
  <a id="4244" class="Symbol">}</a>
  <a id="4248" class="Keyword">where</a> <a id="4254" class="Keyword">open</a> <a id="4259" href="Categories.Category.Finite.Fin.html#3461" class="Module">FinCatShape′</a> <a id="4272" href="Categories.Category.Finite.Fin.html#3955" class="Bound">s</a>

<a id="FinCategory"></a><a id="4275" href="Categories.Category.Finite.Fin.html#4275" class="Function">FinCategory</a> <a id="4287" class="Symbol">:</a> <a id="4289" href="Categories.Category.Finite.Fin.html#2800" class="Record">FinCatShape</a> <a id="4301" class="Symbol">→</a> <a id="4303" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="4312" href="Level.html#521" class="Function">0ℓ</a> <a id="4315" href="Level.html#521" class="Function">0ℓ</a> <a id="4318" href="Level.html#521" class="Function">0ℓ</a>
<a id="4321" href="Categories.Category.Finite.Fin.html#4275" class="Function">FinCategory</a> <a id="4333" href="Categories.Category.Finite.Fin.html#4333" class="Bound">s</a> <a id="4335" class="Symbol">=</a> <a id="4337" class="Keyword">record</a>
  <a id="4346" class="Symbol">{</a> <a id="4348" href="Categories.Category.Core.html#559" class="Field">Obj</a>       <a id="4358" class="Symbol">=</a> <a id="4360" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="4364" href="Categories.Category.Finite.Fin.html#2837" class="Field">size</a>
  <a id="4371" class="Symbol">;</a> <a id="4373" href="Categories.Category.Core.html#575" class="Field Operator">_⇒_</a>       <a id="4383" class="Symbol">=</a> <a id="4385" href="Categories.Category.Finite.Fin.html#1671" class="Function Operator">_⇒_</a>
  <a id="4391" class="Symbol">;</a> <a id="4393" href="Categories.Category.Core.html#595" class="Field Operator">_≈_</a>       <a id="4403" class="Symbol">=</a> <a id="4405" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
  <a id="4411" class="Symbol">;</a> <a id="4413" href="Categories.Category.Core.html#630" class="Field">id</a>        <a id="4423" class="Symbol">=</a> <a id="4425" href="Categories.Category.Finite.Fin.html#1729" class="Function">id</a>
  <a id="4430" class="Symbol">;</a> <a id="4432" href="Categories.Category.Core.html#656" class="Field Operator">_∘_</a>       <a id="4442" class="Symbol">=</a> <a id="4444" href="Categories.Category.Finite.Fin.html#1753" class="Function Operator">_∘_</a>
  <a id="4450" class="Symbol">;</a> <a id="4452" href="Categories.Category.Core.html#715" class="Field">assoc</a>     <a id="4462" class="Symbol">=</a> <a id="4464" href="Categories.Category.Finite.Fin.html#1806" class="Function">assoc</a>
  <a id="4472" class="Symbol">;</a> <a id="4474" href="Categories.Category.Core.html#1004" class="Field">sym-assoc</a> <a id="4484" class="Symbol">=</a> <a id="4486" href="Categories.Category.Finite.Fin.html#1898" class="Function">sym-assoc</a>
  <a id="4498" class="Symbol">;</a> <a id="4500" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a> <a id="4510" class="Symbol">=</a> <a id="4512" href="Categories.Category.Finite.Fin.html#1990" class="Function">identityˡ</a>
  <a id="4524" class="Symbol">;</a> <a id="4526" href="Categories.Category.Core.html#1145" class="Field">identityʳ</a> <a id="4536" class="Symbol">=</a> <a id="4538" href="Categories.Category.Finite.Fin.html#2039" class="Function">identityʳ</a>
  <a id="4550" class="Symbol">;</a> <a id="4552" href="Categories.Category.Core.html#1339" class="Field">identity²</a> <a id="4562" class="Symbol">=</a> <a id="4564" href="Categories.Category.Finite.Fin.html#2088" class="Function">identity²</a>
  <a id="4576" class="Symbol">;</a> <a id="4578" href="Categories.Category.Core.html#1384" class="Field">equiv</a>     <a id="4588" class="Symbol">=</a> <a id="4590" href="Relation.Binary.PropositionalEquality.Properties.html#5530" class="Function">≡.isEquivalence</a>
  <a id="4608" class="Symbol">;</a> <a id="4610" href="Categories.Category.Core.html#1438" class="Field">∘-resp-≈</a>  <a id="4620" class="Symbol">=</a> <a id="4622" href="Categories.Category.Finite.Fin.html#2129" class="Function">∘-resp-≈</a>
  <a id="4633" class="Symbol">}</a>
  <a id="4637" class="Keyword">where</a> <a id="4643" class="Keyword">open</a> <a id="4648" href="Categories.Category.Finite.Fin.html#2800" class="Module">FinCatShape</a> <a id="4660" href="Categories.Category.Finite.Fin.html#4333" class="Bound">s</a>

<a id="4663" class="Keyword">private</a>
  <a id="opposite-functorial"></a><a id="4673" href="Categories.Category.Finite.Fin.html#4673" class="Function">opposite-functorial</a> <a id="4693" class="Symbol">:</a> <a id="4695" class="Symbol">(</a><a id="4696" href="Categories.Category.Finite.Fin.html#4696" class="Bound">shape</a> <a id="4702" class="Symbol">:</a> <a id="4704" href="Categories.Category.Finite.Fin.html#2800" class="Record">FinCatShape</a><a id="4715" class="Symbol">)</a> <a id="4717" class="Symbol">→</a>
                        <a id="4743" href="Categories.Category.Finite.Fin.html#4275" class="Function">FinCategory</a> <a id="4755" class="Symbol">(</a><a id="4756" href="Categories.Category.Finite.Fin.html#2972" class="Function">FinCatShape.op</a> <a id="4771" href="Categories.Category.Finite.Fin.html#4696" class="Bound">shape</a><a id="4776" class="Symbol">)</a> <a id="4778" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4780" href="Categories.Category.Core.html#3118" class="Function">Category.op</a> <a id="4792" class="Symbol">(</a><a id="4793" href="Categories.Category.Finite.Fin.html#4275" class="Function">FinCategory</a> <a id="4805" href="Categories.Category.Finite.Fin.html#4696" class="Bound">shape</a><a id="4810" class="Symbol">)</a>
  <a id="4814" href="Categories.Category.Finite.Fin.html#4673" class="Function">opposite-functorial</a> <a id="4834" class="Symbol">_</a> <a id="4836" class="Symbol">=</a> <a id="4838" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
</pre></body></html>

==> anc/html/Categories.Category.Groupoid.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Category.Groupoid</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>
<a id="36" class="Keyword">module</a> <a id="43" href="Categories.Category.Groupoid.html" class="Module">Categories.Category.Groupoid</a> <a id="72" class="Keyword">where</a>

<a id="79" class="Keyword">open</a> <a id="84" class="Keyword">import</a> <a id="91" href="Level.html" class="Module">Level</a> <a id="97" class="Keyword">using</a> <a id="103" class="Symbol">(</a><a id="104" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="109" class="Symbol">;</a> <a id="111" href="Agda.Primitive.html#931" class="Primitive">suc</a><a id="114" class="Symbol">;</a> <a id="116" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="119" class="Symbol">)</a>

<a id="122" class="Keyword">open</a> <a id="127" class="Keyword">import</a> <a id="134" href="Categories.Category.html" class="Module">Categories.Category</a>
<a id="154" class="Keyword">import</a> <a id="161" href="Categories.Morphism.html" class="Module">Categories.Morphism</a>

<a id="182" class="Keyword">record</a> <a id="IsGroupoid"></a><a id="189" href="Categories.Category.Groupoid.html#189" class="Record">IsGroupoid</a> <a id="200" class="Symbol">{</a><a id="201" href="Categories.Category.Groupoid.html#201" class="Bound">o</a> <a id="203" href="Categories.Category.Groupoid.html#203" class="Bound">ℓ</a> <a id="205" href="Categories.Category.Groupoid.html#205" class="Bound">e</a><a id="206" class="Symbol">}</a> <a id="208" class="Symbol">(</a><a id="209" href="Categories.Category.Groupoid.html#209" class="Bound">C</a> <a id="211" class="Symbol">:</a> <a id="213" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="222" href="Categories.Category.Groupoid.html#201" class="Bound">o</a> <a id="224" href="Categories.Category.Groupoid.html#203" class="Bound">ℓ</a> <a id="226" href="Categories.Category.Groupoid.html#205" class="Bound">e</a><a id="227" class="Symbol">)</a> <a id="229" class="Symbol">:</a> <a id="231" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="235" class="Symbol">(</a><a id="236" href="Categories.Category.Groupoid.html#201" class="Bound">o</a> <a id="238" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="240" href="Categories.Category.Groupoid.html#203" class="Bound">ℓ</a> <a id="242" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="244" href="Categories.Category.Groupoid.html#205" class="Bound">e</a><a id="245" class="Symbol">)</a> <a id="247" class="Keyword">where</a>
  <a id="255" class="Keyword">open</a> <a id="260" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="269" href="Categories.Category.Groupoid.html#209" class="Bound">C</a> <a id="271" class="Keyword">public</a>
  <a id="280" class="Keyword">open</a> <a id="285" href="Categories.Category.html#824" class="Module">Definitions</a> <a id="297" href="Categories.Category.Groupoid.html#209" class="Bound">C</a> <a id="299" class="Keyword">public</a>

  <a id="309" class="Keyword">open</a> <a id="314" href="Categories.Morphism.html" class="Module">Categories.Morphism</a> <a id="334" href="Categories.Category.Groupoid.html#209" class="Bound">C</a>

  <a id="339" class="Keyword">infix</a> <a id="345" class="Number">10</a> <a id="348" href="Categories.Category.Groupoid.html#365" class="Field Operator">_⁻¹</a>

  <a id="355" class="Keyword">field</a>
    <a id="IsGroupoid._⁻¹"></a><a id="365" href="Categories.Category.Groupoid.html#365" class="Field Operator">_⁻¹</a> <a id="369" class="Symbol">:</a> <a id="371" class="Symbol">∀</a> <a id="373" class="Symbol">{</a><a id="374" href="Categories.Category.Groupoid.html#374" class="Bound">A</a> <a id="376" href="Categories.Category.Groupoid.html#376" class="Bound">B</a><a id="377" class="Symbol">}</a> <a id="379" class="Symbol">→</a> <a id="381" href="Categories.Category.Groupoid.html#374" class="Bound">A</a> <a id="383" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="385" href="Categories.Category.Groupoid.html#376" class="Bound">B</a> <a id="387" class="Symbol">→</a> <a id="389" href="Categories.Category.Groupoid.html#376" class="Bound">B</a> <a id="391" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="393" href="Categories.Category.Groupoid.html#374" class="Bound">A</a>
    <a id="IsGroupoid.iso"></a><a id="399" href="Categories.Category.Groupoid.html#399" class="Field">iso</a> <a id="403" class="Symbol">:</a> <a id="405" class="Symbol">∀</a> <a id="407" class="Symbol">{</a><a id="408" href="Categories.Category.Groupoid.html#408" class="Bound">A</a> <a id="410" href="Categories.Category.Groupoid.html#410" class="Bound">B</a><a id="411" class="Symbol">}</a> <a id="413" class="Symbol">{</a><a id="414" href="Categories.Category.Groupoid.html#414" class="Bound">f</a> <a id="416" class="Symbol">:</a> <a id="418" href="Categories.Category.Groupoid.html#408" class="Bound">A</a> <a id="420" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="422" href="Categories.Category.Groupoid.html#410" class="Bound">B</a><a id="423" class="Symbol">}</a> <a id="425" class="Symbol">→</a> <a id="427" href="Categories.Morphism.html#1906" class="Record">Iso</a> <a id="431" href="Categories.Category.Groupoid.html#414" class="Bound">f</a> <a id="433" class="Symbol">(</a><a id="434" href="Categories.Category.Groupoid.html#414" class="Bound">f</a> <a id="436" href="Categories.Category.Groupoid.html#365" class="Field Operator">⁻¹</a><a id="438" class="Symbol">)</a>

  <a id="443" class="Keyword">module</a> <a id="IsGroupoid.iso"></a><a id="450" href="Categories.Category.Groupoid.html#450" class="Module">iso</a> <a id="454" class="Symbol">{</a><a id="455" href="Categories.Category.Groupoid.html#455" class="Bound">A</a> <a id="457" href="Categories.Category.Groupoid.html#457" class="Bound">B</a> <a id="459" href="Categories.Category.Groupoid.html#459" class="Bound">f</a><a id="460" class="Symbol">}</a> <a id="462" class="Symbol">=</a> <a id="464" href="Categories.Morphism.html#1906" class="Module">Iso</a> <a id="468" class="Symbol">(</a><a id="469" href="Categories.Category.Groupoid.html#399" class="Field">iso</a> <a id="473" class="Symbol">{</a><a id="474" href="Categories.Category.Groupoid.html#455" class="Bound">A</a><a id="475" class="Symbol">}</a> <a id="477" class="Symbol">{</a><a id="478" href="Categories.Category.Groupoid.html#457" class="Bound">B</a><a id="479" class="Symbol">}</a> <a id="481" class="Symbol">{</a><a id="482" href="Categories.Category.Groupoid.html#459" class="Bound">f</a><a id="483" class="Symbol">})</a>

  <a id="IsGroupoid.equiv-obj"></a><a id="489" href="Categories.Category.Groupoid.html#489" class="Function">equiv-obj</a> <a id="499" class="Symbol">:</a> <a id="501" class="Symbol">∀</a> <a id="503" class="Symbol">{</a><a id="504" href="Categories.Category.Groupoid.html#504" class="Bound">A</a> <a id="506" href="Categories.Category.Groupoid.html#506" class="Bound">B</a><a id="507" class="Symbol">}</a> <a id="509" class="Symbol">→</a> <a id="511" href="Categories.Category.Groupoid.html#504" class="Bound">A</a> <a id="513" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="515" href="Categories.Category.Groupoid.html#506" class="Bound">B</a> <a id="517" class="Symbol">→</a> <a id="519" href="Categories.Category.Groupoid.html#504" class="Bound">A</a> <a id="521" href="Categories.Morphism.html#2335" class="Record Operator">≅</a> <a id="523" href="Categories.Category.Groupoid.html#506" class="Bound">B</a>
  <a id="527" href="Categories.Category.Groupoid.html#489" class="Function">equiv-obj</a> <a id="537" href="Categories.Category.Groupoid.html#537" class="Bound">f</a> <a id="539" class="Symbol">=</a> <a id="541" class="Keyword">record</a>
    <a id="552" class="Symbol">{</a> <a id="554" href="Categories.Morphism.html#2383" class="Field">from</a> <a id="559" class="Symbol">=</a> <a id="561" href="Categories.Category.Groupoid.html#537" class="Bound">f</a>
    <a id="567" class="Symbol">;</a> <a id="569" href="Categories.Morphism.html#2400" class="Field">to</a>   <a id="574" class="Symbol">=</a> <a id="576" class="Symbol">_</a>
    <a id="582" class="Symbol">;</a> <a id="584" href="Categories.Morphism.html#2417" class="Field">iso</a>  <a id="589" class="Symbol">=</a> <a id="591" href="Categories.Category.Groupoid.html#399" class="Field">iso</a>
    <a id="599" class="Symbol">}</a>

  <a id="604" class="Comment">-- this definition doesn&#39;t seem to &#39;carry its weight&#39;</a>
  <a id="IsGroupoid.equiv-obj-sym"></a><a id="660" href="Categories.Category.Groupoid.html#660" class="Function">equiv-obj-sym</a> <a id="674" class="Symbol">:</a> <a id="676" class="Symbol">∀</a> <a id="678" class="Symbol">{</a><a id="679" href="Categories.Category.Groupoid.html#679" class="Bound">A</a> <a id="681" href="Categories.Category.Groupoid.html#681" class="Bound">B</a><a id="682" class="Symbol">}</a> <a id="684" class="Symbol">→</a> <a id="686" href="Categories.Category.Groupoid.html#679" class="Bound">A</a> <a id="688" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="690" href="Categories.Category.Groupoid.html#681" class="Bound">B</a> <a id="692" class="Symbol">→</a> <a id="694" href="Categories.Category.Groupoid.html#681" class="Bound">B</a> <a id="696" href="Categories.Morphism.html#2335" class="Record Operator">≅</a> <a id="698" href="Categories.Category.Groupoid.html#679" class="Bound">A</a>
  <a id="702" href="Categories.Category.Groupoid.html#660" class="Function">equiv-obj-sym</a> <a id="716" href="Categories.Category.Groupoid.html#716" class="Bound">f</a> <a id="718" class="Symbol">=</a> <a id="720" href="Relation.Binary.Structures.html#1667" class="Function">≅.sym</a> <a id="726" class="Symbol">(</a><a id="727" href="Categories.Category.Groupoid.html#489" class="Function">equiv-obj</a> <a id="737" href="Categories.Category.Groupoid.html#716" class="Bound">f</a><a id="738" class="Symbol">)</a>

<a id="741" class="Comment">-- A groupoid is a category that has a groupoid structure</a>

<a id="800" class="Keyword">record</a> <a id="Groupoid"></a><a id="807" href="Categories.Category.Groupoid.html#807" class="Record">Groupoid</a> <a id="816" class="Symbol">(</a><a id="817" href="Categories.Category.Groupoid.html#817" class="Bound">o</a> <a id="819" href="Categories.Category.Groupoid.html#819" class="Bound">ℓ</a> <a id="821" href="Categories.Category.Groupoid.html#821" class="Bound">e</a> <a id="823" class="Symbol">:</a> <a id="825" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="830" class="Symbol">)</a> <a id="832" class="Symbol">:</a> <a id="834" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="838" class="Symbol">(</a><a id="839" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="843" class="Symbol">(</a><a id="844" href="Categories.Category.Groupoid.html#817" class="Bound">o</a> <a id="846" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="848" href="Categories.Category.Groupoid.html#819" class="Bound">ℓ</a> <a id="850" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="852" href="Categories.Category.Groupoid.html#821" class="Bound">e</a><a id="853" class="Symbol">))</a> <a id="856" class="Keyword">where</a>
  <a id="864" class="Keyword">field</a>
    <a id="Groupoid.category"></a><a id="874" href="Categories.Category.Groupoid.html#874" class="Field">category</a>   <a id="885" class="Symbol">:</a> <a id="887" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="896" href="Categories.Category.Groupoid.html#817" class="Bound">o</a> <a id="898" href="Categories.Category.Groupoid.html#819" class="Bound">ℓ</a> <a id="900" href="Categories.Category.Groupoid.html#821" class="Bound">e</a>
    <a id="Groupoid.isGroupoid"></a><a id="906" href="Categories.Category.Groupoid.html#906" class="Field">isGroupoid</a> <a id="917" class="Symbol">:</a> <a id="919" href="Categories.Category.Groupoid.html#189" class="Record">IsGroupoid</a> <a id="930" href="Categories.Category.Groupoid.html#874" class="Field">category</a>

  <a id="942" class="Keyword">open</a> <a id="947" href="Categories.Category.Groupoid.html#189" class="Module">IsGroupoid</a> <a id="958" href="Categories.Category.Groupoid.html#906" class="Field">isGroupoid</a> <a id="969" class="Keyword">public</a>
</pre></body></html>

==> anc/html/Categories.Category.Instance.Cats.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Category.Instance.Cats</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>
<a id="36" class="Keyword">module</a> <a id="43" href="Categories.Category.Instance.Cats.html" class="Module">Categories.Category.Instance.Cats</a> <a id="77" class="Keyword">where</a>

<a id="84" class="Comment">-- The (large) category of (small) categories.</a>
<a id="131" class="Comment">-- Even though Agda can figure out the levels, it is worth making them explicit,</a>
<a id="212" class="Comment">-- to see the large level jumps involved.</a>

<a id="255" class="Keyword">open</a> <a id="260" class="Keyword">import</a> <a id="267" href="Level.html" class="Module">Level</a>
<a id="273" class="Keyword">open</a> <a id="278" class="Keyword">import</a> <a id="285" href="Categories.Category.html" class="Module">Categories.Category</a> <a id="305" class="Keyword">using</a> <a id="311" class="Symbol">(</a><a id="312" href="Categories.Category.Core.html#442" class="Record">Category</a><a id="320" class="Symbol">)</a>
<a id="322" class="Keyword">open</a> <a id="327" class="Keyword">import</a> <a id="334" href="Categories.Functor.html" class="Module">Categories.Functor</a> <a id="353" class="Keyword">using</a> <a id="359" class="Symbol">(</a><a id="360" href="Categories.Functor.Core.html#248" class="Record">Functor</a><a id="367" class="Symbol">;</a> <a id="369" href="Categories.Functor.html#349" class="Function">id</a><a id="371" class="Symbol">;</a> <a id="373" href="Categories.Functor.html#747" class="Function Operator">_∘F_</a><a id="377" class="Symbol">)</a>
<a id="379" class="Keyword">open</a> <a id="384" class="Keyword">import</a> <a id="391" href="Categories.NaturalTransformation.NaturalIsomorphism.html" class="Module">Categories.NaturalTransformation.NaturalIsomorphism</a>
  <a id="445" class="Keyword">using</a> <a id="451" class="Symbol">(</a><a id="452" href="Categories.NaturalTransformation.NaturalIsomorphism.html#651" class="Record">NaturalIsomorphism</a><a id="470" class="Symbol">;</a> <a id="472" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6749" class="Function">associator</a><a id="482" class="Symbol">;</a> <a id="484" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6915" class="Function">sym-associator</a><a id="498" class="Symbol">;</a> <a id="500" href="Categories.NaturalTransformation.NaturalIsomorphism.html#5929" class="Function">unitorˡ</a><a id="507" class="Symbol">;</a> <a id="509" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6028" class="Function">unitorʳ</a><a id="516" class="Symbol">;</a> <a id="518" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6125" class="Function">unitor²</a><a id="525" class="Symbol">;</a> <a id="527" href="Categories.NaturalTransformation.NaturalIsomorphism.html#5279" class="Function">isEquivalence</a><a id="540" class="Symbol">;</a> <a id="542" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3893" class="Function Operator">_ⓘₕ_</a><a id="546" class="Symbol">)</a>
<a id="548" class="Keyword">private</a>
  <a id="558" class="Keyword">variable</a>
    <a id="571" href="Categories.Category.Instance.Cats.html#571" class="Generalizable">o</a> <a id="573" href="Categories.Category.Instance.Cats.html#573" class="Generalizable">ℓ</a> <a id="575" href="Categories.Category.Instance.Cats.html#575" class="Generalizable">e</a> <a id="577" class="Symbol">:</a> <a id="579" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="589" href="Categories.Category.Instance.Cats.html#589" class="Generalizable">C</a> <a id="591" href="Categories.Category.Instance.Cats.html#591" class="Generalizable">D</a> <a id="593" href="Categories.Category.Instance.Cats.html#593" class="Generalizable">E</a> <a id="595" class="Symbol">:</a> <a id="597" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="606" href="Categories.Category.Instance.Cats.html#571" class="Generalizable">o</a> <a id="608" href="Categories.Category.Instance.Cats.html#573" class="Generalizable">ℓ</a> <a id="610" href="Categories.Category.Instance.Cats.html#575" class="Generalizable">e</a>
    <a id="616" href="Categories.Category.Instance.Cats.html#616" class="Generalizable">F</a> <a id="618" href="Categories.Category.Instance.Cats.html#618" class="Generalizable">G</a> <a id="620" href="Categories.Category.Instance.Cats.html#620" class="Generalizable">H</a> <a id="622" href="Categories.Category.Instance.Cats.html#622" class="Generalizable">I</a> <a id="624" class="Symbol">:</a> <a id="626" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="634" href="Categories.Category.Instance.Cats.html#589" class="Generalizable">C</a> <a id="636" href="Categories.Category.Instance.Cats.html#591" class="Generalizable">D</a>

<a id="Cats"></a><a id="639" href="Categories.Category.Instance.Cats.html#639" class="Function">Cats</a> <a id="644" class="Symbol">:</a> <a id="646" class="Symbol">∀</a> <a id="648" href="Categories.Category.Instance.Cats.html#648" class="Bound">o</a> <a id="650" href="Categories.Category.Instance.Cats.html#650" class="Bound">ℓ</a> <a id="652" href="Categories.Category.Instance.Cats.html#652" class="Bound">e</a> <a id="654" class="Symbol">→</a> <a id="656" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="665" class="Symbol">(</a><a id="666" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="670" class="Symbol">(</a><a id="671" href="Categories.Category.Instance.Cats.html#648" class="Bound">o</a> <a id="673" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="675" href="Categories.Category.Instance.Cats.html#650" class="Bound">ℓ</a> <a id="677" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a>  <a id="680" href="Categories.Category.Instance.Cats.html#652" class="Bound">e</a><a id="681" class="Symbol">))</a> <a id="684" class="Symbol">(</a><a id="685" href="Categories.Category.Instance.Cats.html#648" class="Bound">o</a> <a id="687" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="689" href="Categories.Category.Instance.Cats.html#650" class="Bound">ℓ</a> <a id="691" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="693" href="Categories.Category.Instance.Cats.html#652" class="Bound">e</a><a id="694" class="Symbol">)</a> <a id="696" class="Symbol">(</a><a id="697" href="Categories.Category.Instance.Cats.html#648" class="Bound">o</a> <a id="699" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="701" href="Categories.Category.Instance.Cats.html#650" class="Bound">ℓ</a> <a id="703" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="705" href="Categories.Category.Instance.Cats.html#652" class="Bound">e</a><a id="706" class="Symbol">)</a>
<a id="708" href="Categories.Category.Instance.Cats.html#639" class="Function">Cats</a> <a id="713" href="Categories.Category.Instance.Cats.html#713" class="Bound">o</a> <a id="715" href="Categories.Category.Instance.Cats.html#715" class="Bound">ℓ</a> <a id="717" href="Categories.Category.Instance.Cats.html#717" class="Bound">e</a> <a id="719" class="Symbol">=</a> <a id="721" class="Keyword">record</a>
  <a id="730" class="Symbol">{</a> <a id="732" href="Categories.Category.Core.html#559" class="Field">Obj</a>       <a id="742" class="Symbol">=</a> <a id="744" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="753" href="Categories.Category.Instance.Cats.html#713" class="Bound">o</a> <a id="755" href="Categories.Category.Instance.Cats.html#715" class="Bound">ℓ</a> <a id="757" href="Categories.Category.Instance.Cats.html#717" class="Bound">e</a>
  <a id="761" class="Symbol">;</a> <a id="763" href="Categories.Category.Core.html#575" class="Field Operator">_⇒_</a>       <a id="773" class="Symbol">=</a> <a id="775" href="Categories.Functor.Core.html#248" class="Record">Functor</a>
  <a id="785" class="Symbol">;</a> <a id="787" href="Categories.Category.Core.html#595" class="Field Operator">_≈_</a>       <a id="797" class="Symbol">=</a> <a id="799" href="Categories.NaturalTransformation.NaturalIsomorphism.html#651" class="Record">NaturalIsomorphism</a>
  <a id="820" class="Symbol">;</a> <a id="822" href="Categories.Category.Core.html#630" class="Field">id</a>        <a id="832" class="Symbol">=</a> <a id="834" href="Categories.Functor.html#349" class="Function">id</a>
  <a id="839" class="Symbol">;</a> <a id="841" href="Categories.Category.Core.html#656" class="Field Operator">_∘_</a>       <a id="851" class="Symbol">=</a> <a id="853" href="Categories.Functor.html#747" class="Function Operator">_∘F_</a>
  <a id="860" class="Symbol">;</a> <a id="862" href="Categories.Category.Core.html#715" class="Field">assoc</a>     <a id="872" class="Symbol">=</a> <a id="874" class="Symbol">λ</a> <a id="876" class="Symbol">{</a><a id="877" href="Categories.Category.Instance.Cats.html#877" class="Bound">_</a> <a id="879" href="Categories.Category.Instance.Cats.html#879" class="Bound">_</a> <a id="881" href="Categories.Category.Instance.Cats.html#881" class="Bound">_</a> <a id="883" href="Categories.Category.Instance.Cats.html#883" class="Bound">_</a> <a id="885" href="Categories.Category.Instance.Cats.html#885" class="Bound">F</a> <a id="887" href="Categories.Category.Instance.Cats.html#887" class="Bound">G</a> <a id="889" href="Categories.Category.Instance.Cats.html#889" class="Bound">H</a><a id="890" class="Symbol">}</a> <a id="892" class="Symbol">→</a> <a id="894" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6749" class="Function">associator</a> <a id="905" href="Categories.Category.Instance.Cats.html#885" class="Bound">F</a> <a id="907" href="Categories.Category.Instance.Cats.html#887" class="Bound">G</a> <a id="909" href="Categories.Category.Instance.Cats.html#889" class="Bound">H</a>
  <a id="913" class="Symbol">;</a> <a id="915" href="Categories.Category.Core.html#1004" class="Field">sym-assoc</a> <a id="925" class="Symbol">=</a> <a id="927" class="Symbol">λ</a> <a id="929" class="Symbol">{</a><a id="930" href="Categories.Category.Instance.Cats.html#930" class="Bound">_</a> <a id="932" href="Categories.Category.Instance.Cats.html#932" class="Bound">_</a> <a id="934" href="Categories.Category.Instance.Cats.html#934" class="Bound">_</a> <a id="936" href="Categories.Category.Instance.Cats.html#936" class="Bound">_</a> <a id="938" href="Categories.Category.Instance.Cats.html#938" class="Bound">F</a> <a id="940" href="Categories.Category.Instance.Cats.html#940" class="Bound">G</a> <a id="942" href="Categories.Category.Instance.Cats.html#942" class="Bound">H</a><a id="943" class="Symbol">}</a> <a id="945" class="Symbol">→</a> <a id="947" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6915" class="Function">sym-associator</a> <a id="962" href="Categories.Category.Instance.Cats.html#938" class="Bound">F</a> <a id="964" href="Categories.Category.Instance.Cats.html#940" class="Bound">G</a> <a id="966" href="Categories.Category.Instance.Cats.html#942" class="Bound">H</a>
  <a id="970" class="Symbol">;</a> <a id="972" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a> <a id="982" class="Symbol">=</a> <a id="984" href="Categories.NaturalTransformation.NaturalIsomorphism.html#5929" class="Function">unitorˡ</a>
  <a id="994" class="Symbol">;</a> <a id="996" href="Categories.Category.Core.html#1145" class="Field">identityʳ</a> <a id="1006" class="Symbol">=</a> <a id="1008" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6028" class="Function">unitorʳ</a>
  <a id="1018" class="Symbol">;</a> <a id="1020" href="Categories.Category.Core.html#1339" class="Field">identity²</a> <a id="1030" class="Symbol">=</a> <a id="1032" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6125" class="Function">unitor²</a>
  <a id="1042" class="Symbol">;</a> <a id="1044" href="Categories.Category.Core.html#1384" class="Field">equiv</a>     <a id="1054" class="Symbol">=</a> <a id="1056" href="Categories.NaturalTransformation.NaturalIsomorphism.html#5279" class="Function">isEquivalence</a>
  <a id="1072" class="Symbol">;</a> <a id="1074" href="Categories.Category.Core.html#1438" class="Field">∘-resp-≈</a>  <a id="1084" class="Symbol">=</a> <a id="1086" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3893" class="Function Operator">_ⓘₕ_</a>
  <a id="1093" class="Symbol">}</a>
</pre></body></html>

==> anc/html/Categories.Category.Instance.One.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Category.Instance.One</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>

<a id="37" class="Keyword">open</a> <a id="42" class="Keyword">import</a> <a id="49" href="Level.html" class="Module">Level</a>

<a id="56" class="Keyword">module</a> <a id="63" href="Categories.Category.Instance.One.html" class="Module">Categories.Category.Instance.One</a> <a id="96" class="Keyword">where</a>

<a id="103" class="Keyword">open</a> <a id="108" class="Keyword">import</a> <a id="115" href="Data.Unit.html" class="Module">Data.Unit</a> <a id="125" class="Keyword">using</a> <a id="131" class="Symbol">(</a><a id="132" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a><a id="133" class="Symbol">;</a> <a id="135" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a><a id="137" class="Symbol">)</a>

<a id="140" class="Keyword">open</a> <a id="145" class="Keyword">import</a> <a id="152" href="Categories.Category.html" class="Module">Categories.Category</a>
<a id="172" class="Keyword">open</a> <a id="177" class="Keyword">import</a> <a id="184" href="Categories.Functor.html" class="Module">Categories.Functor</a>
<a id="203" class="Keyword">open</a> <a id="208" class="Keyword">import</a> <a id="215" href="Categories.Category.Instance.Cats.html" class="Module">Categories.Category.Instance.Cats</a>
<a id="249" class="Keyword">import</a> <a id="256" href="Categories.Object.Terminal.html" class="Module">Categories.Object.Terminal</a> <a id="283" class="Symbol">as</a> <a id="286" class="Module">Term</a>

<a id="292" class="Keyword">module</a> <a id="299" href="Categories.Category.Instance.One.html#299" class="Module">_</a> <a id="301" class="Symbol">{</a><a id="302" href="Categories.Category.Instance.One.html#302" class="Bound">o</a> <a id="304" href="Categories.Category.Instance.One.html#304" class="Bound">ℓ</a> <a id="306" href="Categories.Category.Instance.One.html#306" class="Bound">e</a> <a id="308" class="Symbol">:</a> <a id="310" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="315" class="Symbol">}</a> <a id="317" class="Keyword">where</a>
  <a id="325" class="Keyword">open</a> <a id="330" href="Categories.Object.Terminal.html" class="Module">Term</a> <a id="335" class="Symbol">(</a><a id="336" href="Categories.Category.Instance.Cats.html#639" class="Function">Cats</a> <a id="341" href="Categories.Category.Instance.One.html#302" class="Bound">o</a> <a id="343" href="Categories.Category.Instance.One.html#304" class="Bound">ℓ</a> <a id="345" href="Categories.Category.Instance.One.html#306" class="Bound">e</a><a id="346" class="Symbol">)</a>

  <a id="351" href="Categories.Category.Instance.One.html#351" class="Function">One</a> <a id="355" class="Symbol">:</a> <a id="357" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="366" href="Categories.Category.Instance.One.html#302" class="Bound">o</a> <a id="368" href="Categories.Category.Instance.One.html#304" class="Bound">ℓ</a> <a id="370" href="Categories.Category.Instance.One.html#306" class="Bound">e</a>
  <a id="374" href="Categories.Category.Instance.One.html#351" class="Function">One</a> <a id="378" class="Symbol">=</a> <a id="380" class="Keyword">record</a>
    <a id="391" class="Symbol">{</a> <a id="393" href="Categories.Category.Core.html#559" class="Field">Obj</a>       <a id="403" class="Symbol">=</a> <a id="405" href="Level.html#409" class="Record">Lift</a> <a id="410" href="Categories.Category.Instance.One.html#302" class="Bound">o</a> <a id="412" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a>
    <a id="418" class="Symbol">;</a> <a id="420" href="Categories.Category.Core.html#575" class="Field Operator">_⇒_</a>       <a id="430" class="Symbol">=</a> <a id="432" class="Symbol">λ</a> <a id="434" href="Categories.Category.Instance.One.html#434" class="Bound">_</a> <a id="436" href="Categories.Category.Instance.One.html#436" class="Bound">_</a> <a id="438" class="Symbol">→</a> <a id="440" href="Level.html#409" class="Record">Lift</a> <a id="445" href="Categories.Category.Instance.One.html#304" class="Bound">ℓ</a> <a id="447" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a>
    <a id="453" class="Symbol">;</a> <a id="455" href="Categories.Category.Core.html#595" class="Field Operator">_≈_</a>       <a id="465" class="Symbol">=</a> <a id="467" class="Symbol">λ</a> <a id="469" href="Categories.Category.Instance.One.html#469" class="Bound">_</a> <a id="471" href="Categories.Category.Instance.One.html#471" class="Bound">_</a> <a id="473" class="Symbol">→</a> <a id="475" href="Level.html#409" class="Record">Lift</a> <a id="480" href="Categories.Category.Instance.One.html#306" class="Bound">e</a> <a id="482" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a>
    <a id="488" class="Symbol">}</a>

  <a id="493" href="Categories.Category.Instance.One.html#493" class="Function">One-⊤</a> <a id="499" class="Symbol">:</a> <a id="501" href="Categories.Object.Terminal.html#860" class="Record">Terminal</a>
  <a id="512" href="Categories.Category.Instance.One.html#493" class="Function">One-⊤</a> <a id="518" class="Symbol">=</a> <a id="520" class="Keyword">record</a> <a id="527" class="Symbol">{</a> <a id="529" href="Categories.Object.Terminal.html#905" class="Field">⊤</a> <a id="531" class="Symbol">=</a> <a id="533" href="Categories.Category.Instance.One.html#351" class="Function">One</a> <a id="537" class="Symbol">;</a> <a id="539" href="Categories.Object.Terminal.html#917" class="Field">⊤-is-terminal</a> <a id="553" class="Symbol">=</a> <a id="555" class="Keyword">record</a> <a id="562" class="Symbol">{</a> <a id="564" href="Categories.Object.Terminal.html#577" class="Field">!</a> <a id="566" class="Symbol">=</a> <a id="568" class="Keyword">record</a> <a id="575" class="Symbol">{</a> <a id="577" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="580" class="Symbol">=</a> <a id="582" class="Symbol">λ</a> <a id="584" href="Categories.Category.Instance.One.html#584" class="Bound">_</a> <a id="586" class="Symbol">→</a> <a id="588" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="593" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a> <a id="596" class="Symbol">}</a> <a id="598" class="Symbol">}</a> <a id="600" class="Symbol">}</a>

<a id="603" class="Comment">-- not only is One terminal, it can be shifted anywhere else. Stronger version of !</a>
<a id="shift"></a><a id="687" href="Categories.Category.Instance.One.html#687" class="Function">shift</a> <a id="693" class="Symbol">:</a> <a id="695" class="Symbol">{</a><a id="696" href="Categories.Category.Instance.One.html#696" class="Bound">o</a> <a id="698" href="Categories.Category.Instance.One.html#698" class="Bound">ℓ</a> <a id="700" href="Categories.Category.Instance.One.html#700" class="Bound">e</a> <a id="702" class="Symbol">:</a> <a id="704" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="709" class="Symbol">}</a> <a id="711" class="Symbol">(</a><a id="712" href="Categories.Category.Instance.One.html#712" class="Bound">o′</a> <a id="715" href="Categories.Category.Instance.One.html#715" class="Bound">ℓ′</a> <a id="718" href="Categories.Category.Instance.One.html#718" class="Bound">e′</a> <a id="721" class="Symbol">:</a> <a id="723" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="728" class="Symbol">)</a> <a id="730" class="Symbol">→</a> <a id="732" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="740" class="Symbol">(</a><a id="741" href="Categories.Category.Instance.One.html#351" class="Function">One</a> <a id="745" class="Symbol">{</a><a id="746" href="Categories.Category.Instance.One.html#696" class="Bound">o</a><a id="747" class="Symbol">}</a> <a id="749" class="Symbol">{</a><a id="750" href="Categories.Category.Instance.One.html#698" class="Bound">ℓ</a><a id="751" class="Symbol">}</a> <a id="753" class="Symbol">{</a><a id="754" href="Categories.Category.Instance.One.html#700" class="Bound">e</a><a id="755" class="Symbol">})</a> <a id="758" class="Symbol">(</a><a id="759" href="Categories.Category.Instance.One.html#351" class="Function">One</a> <a id="763" class="Symbol">{</a><a id="764" href="Categories.Category.Instance.One.html#712" class="Bound">o′</a><a id="766" class="Symbol">}</a> <a id="768" class="Symbol">{</a><a id="769" href="Categories.Category.Instance.One.html#715" class="Bound">ℓ′</a><a id="771" class="Symbol">}</a> <a id="773" class="Symbol">{</a><a id="774" href="Categories.Category.Instance.One.html#718" class="Bound">e′</a><a id="776" class="Symbol">})</a>
<a id="779" href="Categories.Category.Instance.One.html#687" class="Function">shift</a> <a id="785" href="Categories.Category.Instance.One.html#785" class="Bound">o′</a> <a id="788" href="Categories.Category.Instance.One.html#788" class="Bound">ℓ′</a> <a id="791" href="Categories.Category.Instance.One.html#791" class="Bound">e′</a> <a id="794" class="Symbol">=</a> <a id="796" class="Symbol">_</a> <a id="798" class="Comment">-- so obvious, Agda can fill it all in automatically!</a>

<a id="One0"></a><a id="853" href="Categories.Category.Instance.One.html#853" class="Function">One0</a> <a id="858" class="Symbol">:</a> <a id="860" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="869" href="Level.html#521" class="Function">0ℓ</a> <a id="872" href="Level.html#521" class="Function">0ℓ</a> <a id="875" href="Level.html#521" class="Function">0ℓ</a>
<a id="878" href="Categories.Category.Instance.One.html#853" class="Function">One0</a> <a id="883" class="Symbol">=</a> <a id="885" href="Categories.Category.Instance.One.html#351" class="Function">One</a> <a id="889" class="Symbol">{</a><a id="890" href="Level.html#521" class="Function">0ℓ</a><a id="892" class="Symbol">}</a> <a id="894" class="Symbol">{</a><a id="895" href="Level.html#521" class="Function">0ℓ</a><a id="897" class="Symbol">}</a> <a id="899" class="Symbol">{</a><a id="900" href="Level.html#521" class="Function">0ℓ</a><a id="902" class="Symbol">}</a>
</pre></body></html>

==> anc/html/Categories.Category.Instance.Properties.Setoids.Cocomplete.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Category.Instance.Properties.Setoids.Cocomplete</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>

<a id="37" class="Keyword">module</a> <a id="44" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html" class="Module">Categories.Category.Instance.Properties.Setoids.Cocomplete</a> <a id="103" class="Keyword">where</a>

<a id="110" class="Keyword">open</a> <a id="115" class="Keyword">import</a> <a id="122" href="Level.html" class="Module">Level</a> <a id="128" class="Keyword">using</a> <a id="134" class="Symbol">(</a><a id="135" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="140" class="Symbol">;</a> <a id="142" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="145" class="Symbol">)</a>
<a id="147" class="Keyword">open</a> <a id="152" class="Keyword">import</a> <a id="159" href="Data.Product.html" class="Module">Data.Product</a> <a id="172" class="Keyword">using</a> <a id="178" class="Symbol">(</a><a id="179" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a><a id="180" class="Symbol">;</a> <a id="182" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="187" class="Symbol">;</a> <a id="189" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="194" class="Symbol">;</a> <a id="196" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="199" class="Symbol">;</a> <a id="201" href="Data.Product.Base.html#1378" class="Function">Σ-syntax</a><a id="209" class="Symbol">;</a> <a id="211" href="Data.Product.Base.html#1752" class="Function Operator">_×_</a><a id="214" class="Symbol">;</a> <a id="216" href="Data.Product.Base.html#2066" class="Function Operator">-,_</a><a id="219" class="Symbol">)</a>
<a id="221" class="Keyword">open</a> <a id="226" class="Keyword">import</a> <a id="233" href="Function.Bundles.html" class="Module">Function.Bundles</a> <a id="250" class="Keyword">using</a> <a id="256" class="Symbol">(</a><a id="257" href="Function.Bundles.html#2041" class="Record">Func</a><a id="261" class="Symbol">;</a> <a id="263" href="Function.Bundles.html#15492" class="Function Operator">_⟨$⟩_</a><a id="268" class="Symbol">)</a>
<a id="270" class="Keyword">open</a> <a id="275" class="Keyword">import</a> <a id="282" href="Relation.Binary.html" class="Module">Relation.Binary</a> <a id="298" class="Keyword">using</a> <a id="304" class="Symbol">(</a><a id="305" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="311" class="Symbol">;</a> <a id="313" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a><a id="321" class="Symbol">;</a> <a id="323" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="326" class="Symbol">)</a>
<a id="328" class="Keyword">open</a> <a id="333" class="Keyword">import</a> <a id="340" href="Relation.Binary.PropositionalEquality.html" class="Module">Relation.Binary.PropositionalEquality</a> <a id="378" class="Symbol">as</a> <a id="381" class="Module">≡</a> <a id="383" class="Keyword">using</a> <a id="389" class="Symbol">(</a><a id="390" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="393" class="Symbol">)</a>
<a id="395" class="Keyword">open</a> <a id="400" class="Keyword">import</a> <a id="407" href="Relation.Binary.Indexed.Heterogeneous.html" class="Module">Relation.Binary.Indexed.Heterogeneous</a> <a id="445" class="Keyword">using</a> <a id="451" class="Symbol">(</a><a id="452" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1012" class="Function Operator">_=[_]⇒_</a><a id="459" class="Symbol">)</a>
<a id="461" class="Keyword">open</a> <a id="466" class="Keyword">import</a> <a id="473" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html" class="Module">Relation.Binary.Construct.Closure.SymmetricTransitive</a> <a id="527" class="Symbol">as</a> <a id="530" class="Module">ST</a> <a id="533" class="Keyword">using</a> <a id="539" class="Symbol">(</a><a id="540" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#797" class="Datatype">Plus⇔</a><a id="545" class="Symbol">;</a> <a id="547" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2150" class="Function">minimal</a><a id="554" class="Symbol">)</a>
<a id="556" class="Keyword">open</a> <a id="561" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#797" class="Module">Plus⇔</a>
<a id="567" class="Keyword">open</a> <a id="572" href="Function.Bundles.html#2041" class="Module">Func</a>

<a id="578" class="Keyword">open</a> <a id="583" class="Keyword">import</a> <a id="590" href="Categories.Category.html" class="Module">Categories.Category</a> <a id="610" class="Keyword">using</a> <a id="616" class="Symbol">(</a><a id="617" href="Categories.Category.Core.html#442" class="Record">Category</a><a id="625" class="Symbol">;</a> <a id="627" href="Categories.Category.html#502" class="Function Operator">_[_,_]</a><a id="633" class="Symbol">)</a>
<a id="635" class="Keyword">open</a> <a id="640" class="Keyword">import</a> <a id="647" href="Categories.Functor.Core.html" class="Module">Categories.Functor.Core</a> <a id="671" class="Keyword">using</a> <a id="677" class="Symbol">(</a><a id="678" href="Categories.Functor.Core.html#248" class="Record">Functor</a><a id="685" class="Symbol">)</a>
<a id="687" class="Keyword">open</a> <a id="692" class="Keyword">import</a> <a id="699" href="Categories.Category.Instance.Setoids.html" class="Module">Categories.Category.Instance.Setoids</a> <a id="736" class="Keyword">using</a> <a id="742" class="Symbol">(</a><a id="743" href="Categories.Category.Instance.Setoids.html#555" class="Function">Setoids</a><a id="750" class="Symbol">)</a>
<a id="752" class="Keyword">open</a> <a id="757" class="Keyword">import</a> <a id="764" href="Categories.Category.Cocomplete.html" class="Module">Categories.Category.Cocomplete</a> <a id="795" class="Keyword">using</a> <a id="801" class="Symbol">(</a><a id="802" href="Categories.Category.Cocomplete.html#253" class="Function">Cocomplete</a><a id="812" class="Symbol">)</a>

<a id="815" class="Keyword">import</a> <a id="822" href="Categories.Category.Construction.Cocones.html" class="Module">Categories.Category.Construction.Cocones</a> <a id="863" class="Symbol">as</a> <a id="866" class="Module">Coc</a>
<a id="870" class="Keyword">import</a> <a id="877" href="Relation.Binary.Reasoning.Setoid.html" class="Module">Relation.Binary.Reasoning.Setoid</a> <a id="910" class="Symbol">as</a> <a id="913" class="Module">RS</a>

<a id="917" class="Keyword">module</a> <a id="924" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#924" class="Module">_</a> <a id="926" class="Symbol">{</a><a id="927" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#927" class="Bound">o</a> <a id="929" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#929" class="Bound">ℓ</a> <a id="931" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#931" class="Bound">e</a><a id="932" class="Symbol">}</a> <a id="934" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#934" class="Bound">c</a> <a id="936" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#936" class="Bound">ℓ′</a> <a id="939" class="Symbol">{</a><a id="940" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#940" class="Bound">J</a> <a id="942" class="Symbol">:</a> <a id="944" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="953" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#927" class="Bound">o</a> <a id="955" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#929" class="Bound">ℓ</a> <a id="957" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#931" class="Bound">e</a><a id="958" class="Symbol">}</a> <a id="960" class="Symbol">(</a><a id="961" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#961" class="Bound">F</a> <a id="963" class="Symbol">:</a> <a id="965" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="973" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#940" class="Bound">J</a> <a id="975" class="Symbol">(</a><a id="976" href="Categories.Category.Instance.Setoids.html#555" class="Function">Setoids</a> <a id="984" class="Symbol">(</a><a id="985" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#927" class="Bound">o</a> <a id="987" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="989" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#934" class="Bound">c</a><a id="990" class="Symbol">)</a> <a id="992" class="Symbol">(</a><a id="993" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#927" class="Bound">o</a> <a id="995" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="997" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#929" class="Bound">ℓ</a> <a id="999" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1001" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#934" class="Bound">c</a> <a id="1003" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1005" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#936" class="Bound">ℓ′</a><a id="1007" class="Symbol">)))</a> <a id="1011" class="Keyword">where</a>
  <a id="1019" class="Keyword">private</a>
    <a id="1031" class="Keyword">module</a> <a id="1038" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1038" class="Module">J</a>    <a id="1043" class="Symbol">=</a> <a id="1045" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="1054" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#940" class="Bound">J</a>
    <a id="1060" class="Keyword">open</a> <a id="1065" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="1073" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#961" class="Bound">F</a>
    <a id="1079" class="Keyword">module</a> <a id="1086" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1086" class="Module">F₀</a> <a id="1089" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1089" class="Bound">j</a> <a id="1091" class="Symbol">=</a> <a id="1093" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="1100" class="Symbol">(</a><a id="1101" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="1104" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1089" class="Bound">j</a><a id="1105" class="Symbol">)</a>
    <a id="1111" class="Keyword">open</a> <a id="1116" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1086" class="Module">F₀</a> <a id="1119" class="Keyword">using</a> <a id="1125" class="Symbol">()</a> <a id="1128" class="Keyword">renaming</a> <a id="1137" class="Symbol">(</a><a id="1138" href="Relation.Binary.Bundles.html#1324" class="Function Operator">_≈_</a> <a id="1142" class="Symbol">to</a> <a id="1145" class="Function Operator">_[_≈_]</a><a id="1151" class="Symbol">)</a>

  <a id="1156" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1156" class="Function">vertex-carrier</a> <a id="1171" class="Symbol">:</a> <a id="1173" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1177" class="Symbol">(</a><a id="1178" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#927" class="Bound">o</a> <a id="1180" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1182" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#934" class="Bound">c</a><a id="1183" class="Symbol">)</a>
  <a id="1187" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1156" class="Function">vertex-carrier</a> <a id="1202" class="Symbol">=</a> <a id="1204" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="1206" href="Categories.Category.Core.html#559" class="Function">J.Obj</a> <a id="1212" href="Relation.Binary.Bundles.html#1298" class="Function">F₀.Carrier</a>

  <a id="1226" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1226" class="Function">coc</a> <a id="1230" class="Symbol">:</a> <a id="1232" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1236" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1156" class="Function">vertex-carrier</a> <a id="1251" class="Symbol">(</a><a id="1252" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#927" class="Bound">o</a> <a id="1254" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1256" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#929" class="Bound">ℓ</a> <a id="1258" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1260" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#934" class="Bound">c</a> <a id="1262" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1264" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#936" class="Bound">ℓ′</a><a id="1266" class="Symbol">)</a>
  <a id="1270" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1226" class="Function">coc</a> <a id="1274" class="Symbol">(</a><a id="1275" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1275" class="Bound">X</a> <a id="1277" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1279" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1279" class="Bound">x</a><a id="1280" class="Symbol">)</a> <a id="1282" class="Symbol">(</a><a id="1283" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1283" class="Bound">Y</a> <a id="1285" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1287" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1287" class="Bound">y</a><a id="1288" class="Symbol">)</a> <a id="1290" class="Symbol">=</a> <a id="1292" href="Data.Product.Base.html#1378" class="Function">Σ[</a> <a id="1295" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1295" class="Bound">f</a> <a id="1297" href="Data.Product.Base.html#1378" class="Function">∈</a> <a id="1299" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#940" class="Bound">J</a> <a id="1301" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="1303" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1275" class="Bound">X</a> <a id="1305" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="1307" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1283" class="Bound">Y</a> <a id="1309" href="Categories.Category.html#502" class="Function Operator">]</a> <a id="1311" href="Data.Product.Base.html#1378" class="Function">]</a> <a id="1313" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1283" class="Bound">Y</a> <a id="1315" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1145" class="Function Operator">[</a> <a id="1317" class="Symbol">(</a><a id="1318" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="1321" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1295" class="Bound">f</a> <a id="1323" href="Function.Bundles.html#15492" class="Function Operator">⟨$⟩</a> <a id="1327" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1279" class="Bound">x</a><a id="1328" class="Symbol">)</a> <a id="1330" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1145" class="Function Operator">≈</a> <a id="1332" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1287" class="Bound">y</a> <a id="1334" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1145" class="Function Operator">]</a>

  <a id="1339" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1339" class="Function">coc-preorder</a> <a id="1352" class="Symbol">:</a> <a id="1354" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a> <a id="1363" class="Symbol">(</a><a id="1364" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#927" class="Bound">o</a> <a id="1366" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1368" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#934" class="Bound">c</a><a id="1369" class="Symbol">)</a> <a id="1371" class="Symbol">(</a><a id="1372" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#927" class="Bound">o</a> <a id="1374" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1376" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#934" class="Bound">c</a><a id="1377" class="Symbol">)</a> <a id="1379" class="Symbol">(</a><a id="1380" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#927" class="Bound">o</a> <a id="1382" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1384" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#929" class="Bound">ℓ</a> <a id="1386" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1388" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#934" class="Bound">c</a> <a id="1390" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1392" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#936" class="Bound">ℓ′</a><a id="1394" class="Symbol">)</a>
  <a id="1398" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1339" class="Function">coc-preorder</a> <a id="1411" class="Symbol">=</a> <a id="1413" class="Keyword">record</a>
    <a id="1424" class="Symbol">{</a> <a id="1426" href="Relation.Binary.Bundles.html#2355" class="Field">Carrier</a>    <a id="1437" class="Symbol">=</a> <a id="1439" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1156" class="Function">vertex-carrier</a>
    <a id="1458" class="Symbol">;</a> <a id="1460" href="Relation.Binary.Bundles.html#2378" class="Field Operator">_≈_</a>        <a id="1471" class="Symbol">=</a> <a id="1473" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
    <a id="1481" class="Symbol">;</a> <a id="1483" href="Relation.Binary.Bundles.html#2439" class="Field Operator">_≲_</a>        <a id="1494" class="Symbol">=</a> <a id="1496" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1226" class="Function">coc</a>
    <a id="1504" class="Symbol">;</a> <a id="1506" href="Relation.Binary.Bundles.html#2489" class="Field">isPreorder</a> <a id="1517" class="Symbol">=</a> <a id="1519" class="Keyword">record</a>
      <a id="1532" class="Symbol">{</a> <a id="1534" href="Relation.Binary.Structures.html#2301" class="Field">isEquivalence</a> <a id="1548" class="Symbol">=</a> <a id="1550" href="Relation.Binary.PropositionalEquality.Properties.html#5530" class="Function">≡.isEquivalence</a>
      <a id="1572" class="Symbol">;</a> <a id="1574" href="Relation.Binary.Structures.html#2404" class="Field">reflexive</a>     <a id="1588" class="Symbol">=</a> <a id="1590" class="Symbol">λ</a> <a id="1592" class="Symbol">{</a> <a id="1594" class="Symbol">{</a><a id="1595" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1595" class="Bound">j</a> <a id="1597" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1599" class="Symbol">_}</a> <a id="1602" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a> <a id="1609" class="Symbol">→</a> <a id="1611" href="Categories.Category.Core.html#630" class="Function">J.id</a> <a id="1616" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1618" href="Categories.Functor.Core.html#511" class="Field">identity</a> <a id="1627" class="Symbol">}</a>
      <a id="1635" class="Symbol">;</a> <a id="1637" href="Relation.Binary.Structures.html#2434" class="Field">trans</a>         <a id="1651" class="Symbol">=</a> <a id="1653" class="Symbol">λ</a> <a id="1655" class="Symbol">{</a> <a id="1657" class="Symbol">{</a><a id="1658" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1658" class="Bound">a</a> <a id="1660" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1662" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1662" class="Bound">Sa</a><a id="1664" class="Symbol">}</a> <a id="1666" class="Symbol">{</a><a id="1667" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1667" class="Bound">b</a> <a id="1669" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1671" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1671" class="Bound">Sb</a><a id="1673" class="Symbol">}</a> <a id="1675" class="Symbol">{</a><a id="1676" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1676" class="Bound">c</a> <a id="1678" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1680" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1680" class="Bound">Sc</a><a id="1682" class="Symbol">}</a> <a id="1684" class="Symbol">(</a><a id="1685" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1685" class="Bound">f</a> <a id="1687" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1689" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1689" class="Bound">eq₁</a><a id="1692" class="Symbol">)</a> <a id="1694" class="Symbol">(</a><a id="1695" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1695" class="Bound">g</a> <a id="1697" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1699" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1699" class="Bound">eq₂</a><a id="1702" class="Symbol">)</a> <a id="1704" class="Symbol">→</a>
        <a id="1714" class="Keyword">let</a> <a id="1718" class="Keyword">open</a> <a id="1723" href="Relation.Binary.Reasoning.Setoid.html" class="Module">RS</a> <a id="1726" class="Symbol">(</a><a id="1727" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="1730" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1676" class="Bound">c</a><a id="1731" class="Symbol">)</a>
        <a id="1741" class="Keyword">in</a> <a id="1744" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1695" class="Bound">g</a> <a id="1746" href="Categories.Category.Core.html#656" class="Function Operator">J.∘</a> <a id="1750" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1685" class="Bound">f</a> <a id="1752" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1754" class="Symbol">(</a><a id="1755" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
        <a id="1769" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="1772" class="Symbol">(</a><a id="1773" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1695" class="Bound">g</a> <a id="1775" href="Categories.Category.Core.html#656" class="Function Operator">J.∘</a> <a id="1779" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1685" class="Bound">f</a><a id="1780" class="Symbol">)</a> <a id="1782" href="Function.Bundles.html#15492" class="Function Operator">⟨$⟩</a> <a id="1786" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1662" class="Bound">Sa</a>    <a id="1792" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1795" href="Categories.Functor.Core.html#565" class="Field">homomorphism</a> <a id="1808" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
        <a id="1818" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="1821" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1695" class="Bound">g</a> <a id="1823" href="Function.Bundles.html#15492" class="Function Operator">⟨$⟩</a> <a id="1827" class="Symbol">(</a><a id="1828" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="1831" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1685" class="Bound">f</a> <a id="1833" href="Function.Bundles.html#15492" class="Function Operator">⟨$⟩</a> <a id="1837" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1662" class="Bound">Sa</a><a id="1839" class="Symbol">)</a> <a id="1841" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1844" href="Function.Bundles.html#2111" class="Field">cong</a> <a id="1849" class="Symbol">(</a><a id="1850" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="1853" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1695" class="Bound">g</a><a id="1854" class="Symbol">)</a> <a id="1856" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1689" class="Bound">eq₁</a> <a id="1860" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
        <a id="1870" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="1873" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1695" class="Bound">g</a> <a id="1875" href="Function.Bundles.html#15492" class="Function Operator">⟨$⟩</a> <a id="1879" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1671" class="Bound">Sb</a>            <a id="1893" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1896" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1699" class="Bound">eq₂</a> <a id="1900" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
        <a id="1910" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1680" class="Bound">Sc</a>                     <a id="1933" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a><a id="1934" class="Symbol">)</a> <a id="1936" class="Symbol">}</a>
      <a id="1944" class="Symbol">}</a>
    <a id="1950" class="Symbol">}</a>

<a id="Setoids-Cocomplete"></a><a id="1953" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1953" class="Function">Setoids-Cocomplete</a> <a id="1972" class="Symbol">:</a> <a id="1974" class="Symbol">(</a><a id="1975" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1975" class="Bound">o</a> <a id="1977" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1977" class="Bound">ℓ</a> <a id="1979" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1979" class="Bound">e</a> <a id="1981" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1981" class="Bound">c</a> <a id="1983" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1983" class="Bound">ℓ′</a> <a id="1986" class="Symbol">:</a> <a id="1988" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1993" class="Symbol">)</a> <a id="1995" class="Symbol">→</a> <a id="1997" href="Categories.Category.Cocomplete.html#253" class="Function">Cocomplete</a> <a id="2008" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1975" class="Bound">o</a> <a id="2010" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1977" class="Bound">ℓ</a> <a id="2012" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1979" class="Bound">e</a> <a id="2014" class="Symbol">(</a><a id="2015" href="Categories.Category.Instance.Setoids.html#555" class="Function">Setoids</a> <a id="2023" class="Symbol">(</a><a id="2024" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1975" class="Bound">o</a> <a id="2026" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2028" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1981" class="Bound">c</a><a id="2029" class="Symbol">)</a> <a id="2031" class="Symbol">(</a><a id="2032" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1975" class="Bound">o</a> <a id="2034" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2036" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1977" class="Bound">ℓ</a> <a id="2038" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2040" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1981" class="Bound">c</a> <a id="2042" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2044" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1983" class="Bound">ℓ′</a><a id="2046" class="Symbol">))</a>
<a id="2049" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1953" class="Function">Setoids-Cocomplete</a> <a id="2068" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2068" class="Bound">o</a> <a id="2070" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2070" class="Bound">ℓ</a> <a id="2072" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2072" class="Bound">e</a> <a id="2074" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2074" class="Bound">c</a> <a id="2076" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2076" class="Bound">ℓ′</a> <a id="2079" class="Symbol">{</a><a id="2080" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2080" class="Bound">J</a><a id="2081" class="Symbol">}</a> <a id="2083" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2083" class="Bound">F</a> <a id="2085" class="Symbol">=</a> <a id="2087" class="Keyword">record</a>
  <a id="2096" class="Symbol">{</a> <a id="2098" href="Categories.Diagram.Colimit.html#1020" class="Field">initial</a> <a id="2106" class="Symbol">=</a>
    <a id="2112" class="Keyword">record</a>
    <a id="2123" class="Symbol">{</a> <a id="2125" href="Categories.Object.Initial.html#804" class="Field">⊥</a>        <a id="2134" class="Symbol">=</a> <a id="2136" class="Keyword">record</a>
      <a id="2149" class="Symbol">{</a> <a id="2151" href="Categories.Diagram.Cocone.html#588" class="Field">N</a>      <a id="2158" class="Symbol">=</a> <a id="2160" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#3197" class="Function">⇛-Setoid</a>
      <a id="2175" class="Symbol">;</a> <a id="2177" href="Categories.Diagram.Cocone.html#604" class="Field">coapex</a> <a id="2184" class="Symbol">=</a> <a id="2186" class="Keyword">record</a>
        <a id="2201" class="Symbol">{</a> <a id="2203" href="Categories.Diagram.Cocone.html#425" class="Field">ψ</a>       <a id="2211" class="Symbol">=</a> <a id="2213" class="Symbol">λ</a> <a id="2215" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2215" class="Bound">j</a> <a id="2217" class="Symbol">→</a> <a id="2219" class="Keyword">record</a>
          <a id="2236" class="Symbol">{</a> <a id="2238" href="Function.Bundles.html#2092" class="Field">to</a> <a id="2241" class="Symbol">=</a> <a id="2243" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2215" class="Bound">j</a> <a id="2245" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,_</a>
          <a id="2258" class="Symbol">;</a> <a id="2260" href="Function.Bundles.html#2111" class="Field">cong</a>  <a id="2266" class="Symbol">=</a> <a id="2268" class="Symbol">λ</a> <a id="2270" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2270" class="Bound">i≈k</a> <a id="2274" class="Symbol">→</a> <a id="2276" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#829" class="InductiveConstructor">forth</a> <a id="2282" class="Symbol">(</a><a id="2283" href="Categories.Category.Core.html#630" class="Function">J.id</a> <a id="2288" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2290" href="Relation.Binary.Structures.html#1271" class="Function">Setoid.trans</a> <a id="2303" class="Symbol">(</a><a id="2304" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="2307" class="Symbol">_)</a> <a id="2310" href="Categories.Functor.Core.html#511" class="Field">identity</a> <a id="2319" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2270" class="Bound">i≈k</a><a id="2322" class="Symbol">)</a>
          <a id="2334" class="Symbol">}</a>
        <a id="2344" class="Symbol">;</a> <a id="2346" href="Categories.Diagram.Cocone.html#471" class="Field">commute</a> <a id="2354" class="Symbol">=</a> <a id="2356" class="Symbol">λ</a> <a id="2358" class="Symbol">{</a><a id="2359" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2359" class="Bound">X</a><a id="2360" class="Symbol">}</a> <a id="2362" class="Symbol">{</a><a id="2363" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2363" class="Bound">Y</a><a id="2364" class="Symbol">}</a> <a id="2366" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2366" class="Bound">X⇒Y</a> <a id="2370" class="Symbol">→</a> <a id="2372" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#870" class="InductiveConstructor">back</a> <a id="2377" class="Symbol">(</a><a id="2378" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2366" class="Bound">X⇒Y</a> <a id="2382" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2384" href="Relation.Binary.Structures.html#1641" class="Function">Setoid.refl</a> <a id="2396" class="Symbol">(</a><a id="2397" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="2400" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2363" class="Bound">Y</a><a id="2401" class="Symbol">))</a>
        <a id="2412" class="Symbol">}</a>
      <a id="2420" class="Symbol">}</a>
    <a id="2426" class="Symbol">;</a> <a id="2428" href="Categories.Object.Initial.html#816" class="Field">⊥-is-initial</a> <a id="2441" class="Symbol">=</a> <a id="2443" class="Keyword">record</a>
      <a id="2456" class="Symbol">{</a> <a id="2458" href="Categories.Object.Initial.html#478" class="Field">¡</a>        <a id="2467" class="Symbol">=</a> <a id="2469" class="Symbol">λ</a> <a id="2471" class="Symbol">{</a><a id="2472" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2472" class="Bound">K</a><a id="2473" class="Symbol">}</a> <a id="2475" class="Symbol">→</a>
        <a id="2485" class="Keyword">let</a> <a id="2489" class="Keyword">module</a> <a id="2496" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2496" class="Module">K</a> <a id="2498" class="Symbol">=</a> <a id="2500" href="Categories.Diagram.Cocone.html#534" class="Module">Cocone</a> <a id="2507" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2472" class="Bound">K</a>
        <a id="2517" class="Keyword">in</a> <a id="2520" class="Keyword">record</a>
        <a id="2535" class="Symbol">{</a> <a id="2537" href="Categories.Diagram.Cocone.html#745" class="Field">arr</a>     <a id="2545" class="Symbol">=</a> <a id="2547" class="Keyword">record</a>
          <a id="2564" class="Symbol">{</a> <a id="2566" href="Function.Bundles.html#2092" class="Field">to</a> <a id="2569" class="Symbol">=</a> <a id="2571" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#3329" class="Function">to-coapex</a> <a id="2581" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2472" class="Bound">K</a>
          <a id="2593" class="Symbol">;</a> <a id="2595" href="Function.Bundles.html#2111" class="Field">cong</a>  <a id="2601" class="Symbol">=</a> <a id="2603" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2150" class="Function">minimal</a> <a id="2611" class="Symbol">(</a><a id="2612" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1226" class="Function">coc</a> <a id="2616" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2074" class="Bound">c</a> <a id="2618" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2076" class="Bound">ℓ′</a> <a id="2621" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2083" class="Bound">F</a><a id="2622" class="Symbol">)</a> <a id="2624" href="Categories.Diagram.Cocone.html#588" class="Field">K.N</a> <a id="2628" class="Symbol">(</a><a id="2629" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#3329" class="Function">to-coapex</a> <a id="2639" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2472" class="Bound">K</a><a id="2640" class="Symbol">)</a> <a id="2642" class="Symbol">(</a><a id="2643" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#3487" class="Function">coapex-cong</a> <a id="2655" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2472" class="Bound">K</a><a id="2656" class="Symbol">)</a>
          <a id="2668" class="Symbol">}</a>
        <a id="2678" class="Symbol">;</a> <a id="2680" href="Categories.Diagram.Cocone.html#770" class="Field">commute</a> <a id="2688" class="Symbol">=</a> <a id="2690" href="Relation.Binary.Structures.html#1641" class="Function">Setoid.refl</a> <a id="2702" href="Categories.Diagram.Cocone.html#588" class="Field">K.N</a>
        <a id="2714" class="Symbol">}</a>
      <a id="2722" class="Symbol">;</a> <a id="2724" href="Categories.Object.Initial.html#506" class="Field">¡-unique</a> <a id="2733" class="Symbol">=</a> <a id="2735" class="Symbol">λ</a> <a id="2737" class="Symbol">{</a> <a id="2739" class="Symbol">{</a><a id="2740" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2740" class="Bound">K</a><a id="2741" class="Symbol">}</a> <a id="2743" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2743" class="Bound">f</a> <a id="2745" class="Symbol">{</a><a id="2746" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2746" class="Bound">a</a> <a id="2748" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2750" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2750" class="Bound">Sa</a><a id="2752" class="Symbol">}</a> <a id="2754" class="Symbol">→</a>
        <a id="2764" class="Keyword">let</a> <a id="2768" class="Keyword">module</a> <a id="2775" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2775" class="Module">K</a> <a id="2777" class="Symbol">=</a> <a id="2779" href="Categories.Diagram.Cocone.html#534" class="Module">Cocone</a> <a id="2786" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2740" class="Bound">K</a>
            <a id="2800" class="Keyword">module</a> <a id="2807" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2807" class="Module">f</a> <a id="2809" class="Symbol">=</a> <a id="2811" href="Categories.Diagram.Cocone.html#684" class="Module">Cocone⇒</a> <a id="2819" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2743" class="Bound">f</a>
            <a id="2833" class="Keyword">open</a> <a id="2838" href="Relation.Binary.Reasoning.Setoid.html" class="Module">RS</a> <a id="2841" href="Categories.Diagram.Cocone.html#588" class="Function">K.N</a>
        <a id="2853" class="Keyword">in</a> <a id="2856" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
          <a id="2872" href="Categories.Diagram.Cocone.html#425" class="Function">K.ψ</a> <a id="2876" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2746" class="Bound">a</a> <a id="2878" href="Function.Bundles.html#15492" class="Function Operator">⟨$⟩</a> <a id="2882" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2750" class="Bound">Sa</a>       <a id="2891" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">≈˘⟨</a> <a id="2895" href="Categories.Diagram.Cocone.html#770" class="Function">f.commute</a> <a id="2905" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">⟩</a>
          <a id="2917" href="Categories.Diagram.Cocone.html#745" class="Function">f.arr</a> <a id="2923" href="Function.Bundles.html#15492" class="Function Operator">⟨$⟩</a> <a id="2927" class="Symbol">(</a><a id="2928" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2746" class="Bound">a</a> <a id="2930" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2932" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2750" class="Bound">Sa</a><a id="2934" class="Symbol">)</a> <a id="2936" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a> <a id="2938" class="Symbol">}</a>
      <a id="2946" class="Symbol">}</a>
    <a id="2952" class="Symbol">}</a>
  <a id="2956" class="Symbol">}</a>
  <a id="2960" class="Keyword">where</a> <a id="2966" class="Keyword">open</a> <a id="2971" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="2979" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2083" class="Bound">F</a>
        <a id="2989" class="Keyword">open</a> <a id="2994" href="Categories.Category.Construction.Cocones.html" class="Module">Coc</a> <a id="2998" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2083" class="Bound">F</a>
        <a id="3008" class="Keyword">module</a> <a id="3015" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#3015" class="Module">J</a>    <a id="3020" class="Symbol">=</a> <a id="3022" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="3031" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2080" class="Bound">J</a>
        <a id="3041" class="Keyword">module</a> <a id="3048" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#3048" class="Module">F₀</a> <a id="3051" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#3051" class="Bound">j</a> <a id="3053" class="Symbol">=</a> <a id="3055" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="3062" class="Symbol">(</a><a id="3063" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="3066" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#3051" class="Bound">j</a><a id="3067" class="Symbol">)</a>
        <a id="3077" class="Keyword">open</a> <a id="3082" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#3048" class="Module">F₀</a> <a id="3085" class="Keyword">using</a> <a id="3091" class="Symbol">()</a> <a id="3094" class="Keyword">renaming</a> <a id="3103" class="Symbol">(</a><a id="3104" href="Relation.Binary.Bundles.html#1324" class="Function Operator">_≈_</a> <a id="3108" class="Symbol">to</a> <a id="3111" class="Function Operator">_[_≈_]</a><a id="3117" class="Symbol">)</a>

        <a id="3128" class="Comment">-- this is essentially a symmetric transitive closure of coc</a>
        <a id="3197" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#3197" class="Function">⇛-Setoid</a> <a id="3206" class="Symbol">:</a> <a id="3208" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="3215" class="Symbol">(</a><a id="3216" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2068" class="Bound">o</a> <a id="3218" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3220" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2074" class="Bound">c</a><a id="3221" class="Symbol">)</a> <a id="3223" class="Symbol">(</a><a id="3224" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2068" class="Bound">o</a> <a id="3226" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3228" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2070" class="Bound">ℓ</a> <a id="3230" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3232" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2074" class="Bound">c</a> <a id="3234" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3236" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2076" class="Bound">ℓ′</a><a id="3238" class="Symbol">)</a>
        <a id="3248" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#3197" class="Function">⇛-Setoid</a> <a id="3257" class="Symbol">=</a> <a id="3259" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1930" class="Function">ST.setoid</a> <a id="3269" class="Symbol">(</a><a id="3270" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1226" class="Function">coc</a> <a id="3274" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2074" class="Bound">c</a> <a id="3276" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2076" class="Bound">ℓ′</a> <a id="3279" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2083" class="Bound">F</a><a id="3280" class="Symbol">)</a> <a id="3282" class="Symbol">(</a><a id="3283" href="Relation.Binary.Structures.html#2511" class="Function">Preorder.refl</a> <a id="3297" class="Symbol">(</a><a id="3298" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1339" class="Function">coc-preorder</a> <a id="3311" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2074" class="Bound">c</a> <a id="3313" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2076" class="Bound">ℓ′</a> <a id="3316" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2083" class="Bound">F</a><a id="3317" class="Symbol">))</a>

        <a id="3329" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#3329" class="Function">to-coapex</a> <a id="3339" class="Symbol">:</a> <a id="3341" class="Symbol">∀</a> <a id="3343" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#3343" class="Bound">K</a> <a id="3345" class="Symbol">→</a> <a id="3347" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1156" class="Function">vertex-carrier</a> <a id="3362" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2074" class="Bound">c</a> <a id="3364" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2076" class="Bound">ℓ′</a> <a id="3367" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2083" class="Bound">F</a> <a id="3369" class="Symbol">→</a> <a id="3371" href="Relation.Binary.Bundles.html#1298" class="Field">Setoid.Carrier</a> <a id="3386" class="Symbol">(</a><a id="3387" href="Categories.Diagram.Cocone.html#588" class="Field">Cocone.N</a> <a id="3396" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#3343" class="Bound">K</a><a id="3397" class="Symbol">)</a>
        <a id="3407" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#3329" class="Function">to-coapex</a> <a id="3417" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#3417" class="Bound">K</a> <a id="3419" class="Symbol">(</a><a id="3420" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#3420" class="Bound">j</a> <a id="3422" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3424" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#3424" class="Bound">Sj</a><a id="3426" class="Symbol">)</a> <a id="3428" class="Symbol">=</a> <a id="3430" href="Categories.Diagram.Cocone.html#425" class="Function">K.ψ</a> <a id="3434" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#3420" class="Bound">j</a> <a id="3436" href="Function.Bundles.html#15492" class="Function Operator">⟨$⟩</a> <a id="3440" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#3424" class="Bound">Sj</a>
          <a id="3453" class="Keyword">where</a> <a id="3459" class="Keyword">module</a> <a id="3466" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#3466" class="Module">K</a> <a id="3468" class="Symbol">=</a> <a id="3470" href="Categories.Diagram.Cocone.html#534" class="Module">Cocone</a> <a id="3477" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#3417" class="Bound">K</a>
        <a id="3487" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#3487" class="Function">coapex-cong</a> <a id="3499" class="Symbol">:</a> <a id="3501" class="Symbol">∀</a> <a id="3503" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#3503" class="Bound">K</a> <a id="3505" class="Symbol">→</a> <a id="3507" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1226" class="Function">coc</a> <a id="3511" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2074" class="Bound">c</a> <a id="3513" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2076" class="Bound">ℓ′</a> <a id="3516" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2083" class="Bound">F</a> <a id="3518" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1012" class="Function Operator">=[</a> <a id="3521" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#3329" class="Function">to-coapex</a> <a id="3531" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#3503" class="Bound">K</a> <a id="3533" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1012" class="Function Operator">]⇒</a> <a id="3536" class="Symbol">(</a><a id="3537" href="Relation.Binary.Bundles.html#1324" class="Field Operator">Setoid._≈_</a> <a id="3548" class="Symbol">(</a><a id="3549" href="Categories.Diagram.Cocone.html#588" class="Field">Cocone.N</a> <a id="3558" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#3503" class="Bound">K</a><a id="3559" class="Symbol">))</a>
        <a id="3570" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#3487" class="Function">coapex-cong</a> <a id="3582" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#3582" class="Bound">K</a> <a id="3584" class="Symbol">{</a><a id="3585" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#3585" class="Bound">X</a> <a id="3587" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3589" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#3589" class="Bound">x</a><a id="3590" class="Symbol">}</a> <a id="3592" class="Symbol">{</a><a id="3593" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#3593" class="Bound">Y</a> <a id="3595" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3597" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#3597" class="Bound">y</a><a id="3598" class="Symbol">}</a> <a id="3600" class="Symbol">(</a><a id="3601" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#3601" class="Bound">f</a> <a id="3603" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3605" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#3605" class="Bound">fx≈y</a><a id="3609" class="Symbol">)</a> <a id="3611" class="Symbol">=</a> <a id="3613" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
          <a id="3629" href="Categories.Diagram.Cocone.html#425" class="Function">K.ψ</a> <a id="3633" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#3585" class="Bound">X</a> <a id="3635" href="Function.Bundles.html#15492" class="Function Operator">⟨$⟩</a> <a id="3639" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#3589" class="Bound">x</a>            <a id="3652" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">≈˘⟨</a> <a id="3656" href="Categories.Diagram.Cocone.html#471" class="Function">K.commute</a> <a id="3666" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#3601" class="Bound">f</a> <a id="3668" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">⟩</a>
          <a id="3680" href="Categories.Diagram.Cocone.html#425" class="Function">K.ψ</a> <a id="3684" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#3593" class="Bound">Y</a> <a id="3686" href="Function.Bundles.html#15492" class="Function Operator">⟨$⟩</a> <a id="3690" class="Symbol">(</a><a id="3691" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="3694" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#3601" class="Bound">f</a> <a id="3696" href="Function.Bundles.html#15492" class="Function Operator">⟨$⟩</a> <a id="3700" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#3589" class="Bound">x</a><a id="3701" class="Symbol">)</a>  <a id="3704" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3707" href="Function.Bundles.html#2111" class="Field">cong</a> <a id="3712" class="Symbol">(</a><a id="3713" href="Categories.Diagram.Cocone.html#425" class="Function">K.ψ</a> <a id="3717" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#3593" class="Bound">Y</a><a id="3718" class="Symbol">)</a> <a id="3720" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#3605" class="Bound">fx≈y</a> <a id="3725" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
          <a id="3737" href="Categories.Diagram.Cocone.html#425" class="Function">K.ψ</a> <a id="3741" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#3593" class="Bound">Y</a> <a id="3743" href="Function.Bundles.html#15492" class="Function Operator">⟨$⟩</a> <a id="3747" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#3597" class="Bound">y</a>            <a id="3760" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
          <a id="3772" class="Keyword">where</a> <a id="3778" class="Keyword">module</a> <a id="3785" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#3785" class="Module">K</a> <a id="3787" class="Symbol">=</a> <a id="3789" href="Categories.Diagram.Cocone.html#534" class="Module">Cocone</a> <a id="3796" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#3582" class="Bound">K</a>
                <a id="3814" class="Keyword">open</a> <a id="3819" href="Relation.Binary.Reasoning.Setoid.html" class="Module">RS</a> <a id="3822" href="Categories.Diagram.Cocone.html#588" class="Function">K.N</a>
</pre></body></html>

==> anc/html/Categories.Category.Instance.Setoids.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Category.Instance.Setoids</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>
<a id="36" class="Keyword">module</a> <a id="43" href="Categories.Category.Instance.Setoids.html" class="Module">Categories.Category.Instance.Setoids</a> <a id="80" class="Keyword">where</a>

<a id="87" class="Comment">-- Category of Setoids, aka (Setoid, _⟶_, Setoid ≈)</a>
<a id="139" class="Comment">-- Note the (explicit) levels in each</a>

<a id="178" class="Keyword">open</a> <a id="183" class="Keyword">import</a> <a id="190" href="Level.html" class="Module">Level</a> <a id="196" class="Keyword">using</a> <a id="202" class="Symbol">(</a><a id="203" href="Agda.Primitive.html#931" class="Primitive">suc</a><a id="206" class="Symbol">;</a> <a id="208" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="211" class="Symbol">)</a>
<a id="213" class="Keyword">open</a> <a id="218" class="Keyword">import</a> <a id="225" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="249" class="Keyword">using</a> <a id="255" class="Symbol">(</a><a id="256" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="262" class="Symbol">)</a>
<a id="264" class="Keyword">open</a> <a id="269" class="Keyword">import</a> <a id="276" href="Function.Bundles.html" class="Module">Function.Bundles</a> <a id="293" class="Keyword">using</a> <a id="299" class="Symbol">(</a><a id="300" href="Function.Bundles.html#2041" class="Record">Func</a><a id="304" class="Symbol">;</a> <a id="306" href="Function.Bundles.html#15492" class="Function Operator">_⟨$⟩_</a><a id="311" class="Symbol">)</a>
<a id="313" class="Keyword">open</a> <a id="318" class="Keyword">import</a> <a id="325" href="Function.Base.html" class="Module">Function.Base</a> <a id="339" class="Keyword">using</a> <a id="345" class="Symbol">(</a><a id="346" href="Function.Base.html#1993" class="Function Operator">_$_</a><a id="349" class="Symbol">)</a>
<a id="351" class="Keyword">import</a> <a id="358" href="Function.Construct.Composition.html" class="Module">Function.Construct.Composition</a> <a id="389" class="Symbol">as</a> <a id="392" class="Module">Comp</a>
<a id="397" class="Keyword">import</a> <a id="404" href="Function.Construct.Identity.html" class="Module">Function.Construct.Identity</a> <a id="432" class="Symbol">as</a> <a id="435" class="Module">Id</a>
<a id="438" class="Keyword">import</a> <a id="445" href="Function.Construct.Setoid.html" class="Module">Function.Construct.Setoid</a> <a id="471" class="Symbol">as</a> <a id="474" class="Module">S</a>

<a id="477" class="Keyword">open</a> <a id="482" class="Keyword">import</a> <a id="489" href="Categories.Category.Core.html" class="Module">Categories.Category.Core</a> <a id="514" class="Keyword">using</a> <a id="520" class="Symbol">(</a><a id="521" href="Categories.Category.Core.html#442" class="Record">Category</a><a id="529" class="Symbol">)</a>

<a id="532" class="Keyword">open</a> <a id="537" href="Function.Bundles.html#2041" class="Module">Func</a>
<a id="542" class="Keyword">open</a> <a id="547" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a>

<a id="Setoids"></a><a id="555" href="Categories.Category.Instance.Setoids.html#555" class="Function">Setoids</a> <a id="563" class="Symbol">:</a> <a id="565" class="Symbol">∀</a> <a id="567" href="Categories.Category.Instance.Setoids.html#567" class="Bound">c</a> <a id="569" href="Categories.Category.Instance.Setoids.html#569" class="Bound">ℓ</a> <a id="571" class="Symbol">→</a> <a id="573" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="582" class="Symbol">(</a><a id="583" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="587" class="Symbol">(</a><a id="588" href="Categories.Category.Instance.Setoids.html#567" class="Bound">c</a> <a id="590" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="592" href="Categories.Category.Instance.Setoids.html#569" class="Bound">ℓ</a><a id="593" class="Symbol">))</a> <a id="596" class="Symbol">(</a><a id="597" href="Categories.Category.Instance.Setoids.html#567" class="Bound">c</a> <a id="599" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="601" href="Categories.Category.Instance.Setoids.html#569" class="Bound">ℓ</a><a id="602" class="Symbol">)</a> <a id="604" class="Symbol">(</a><a id="605" href="Categories.Category.Instance.Setoids.html#567" class="Bound">c</a> <a id="607" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="609" href="Categories.Category.Instance.Setoids.html#569" class="Bound">ℓ</a><a id="610" class="Symbol">)</a>
<a id="612" href="Categories.Category.Instance.Setoids.html#555" class="Function">Setoids</a> <a id="620" href="Categories.Category.Instance.Setoids.html#620" class="Bound">c</a> <a id="622" href="Categories.Category.Instance.Setoids.html#622" class="Bound">ℓ</a> <a id="624" class="Symbol">=</a> <a id="626" class="Keyword">record</a>
  <a id="635" class="Symbol">{</a> <a id="637" href="Categories.Category.Core.html#559" class="Field">Obj</a>       <a id="647" class="Symbol">=</a> <a id="649" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="656" href="Categories.Category.Instance.Setoids.html#620" class="Bound">c</a> <a id="658" href="Categories.Category.Instance.Setoids.html#622" class="Bound">ℓ</a>
  <a id="662" class="Symbol">;</a> <a id="664" href="Categories.Category.Core.html#575" class="Field Operator">_⇒_</a>       <a id="674" class="Symbol">=</a> <a id="676" href="Function.Bundles.html#2041" class="Record">Func</a>
  <a id="683" class="Symbol">;</a> <a id="685" href="Categories.Category.Core.html#595" class="Field Operator">_≈_</a>       <a id="695" class="Symbol">=</a> <a id="697" class="Symbol">λ</a> <a id="699" class="Symbol">{</a><a id="700" href="Categories.Category.Instance.Setoids.html#700" class="Bound">A</a><a id="701" class="Symbol">}</a> <a id="703" class="Symbol">{</a><a id="704" href="Categories.Category.Instance.Setoids.html#704" class="Bound">B</a><a id="705" class="Symbol">}</a> <a id="707" href="Categories.Category.Instance.Setoids.html#707" class="Bound">f</a> <a id="709" href="Categories.Category.Instance.Setoids.html#709" class="Bound">g</a> <a id="711" class="Symbol">→</a> <a id="713" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="717" class="Symbol">(</a><a id="718" href="Function.Construct.Setoid.html#370" class="Function">S.setoid</a> <a id="727" href="Categories.Category.Instance.Setoids.html#700" class="Bound">A</a> <a id="729" href="Categories.Category.Instance.Setoids.html#704" class="Bound">B</a><a id="730" class="Symbol">)</a> <a id="732" href="Categories.Category.Instance.Setoids.html#707" class="Bound">f</a> <a id="734" href="Categories.Category.Instance.Setoids.html#709" class="Bound">g</a>
  <a id="738" class="Symbol">;</a> <a id="740" href="Categories.Category.Core.html#630" class="Field">id</a>        <a id="750" class="Symbol">=</a> <a id="752" href="Function.Construct.Identity.html#3019" class="Function">Id.function</a> <a id="764" class="Symbol">_</a>
  <a id="768" class="Symbol">;</a> <a id="770" href="Categories.Category.Core.html#656" class="Field Operator">_∘_</a>       <a id="780" class="Symbol">=</a> <a id="782" class="Symbol">λ</a> <a id="784" href="Categories.Category.Instance.Setoids.html#784" class="Bound">f</a> <a id="786" href="Categories.Category.Instance.Setoids.html#786" class="Bound">g</a> <a id="788" class="Symbol">→</a> <a id="790" href="Function.Construct.Composition.html#5447" class="Function">Comp.function</a> <a id="804" href="Categories.Category.Instance.Setoids.html#786" class="Bound">g</a> <a id="806" href="Categories.Category.Instance.Setoids.html#784" class="Bound">f</a>
  <a id="810" class="Symbol">;</a> <a id="812" href="Categories.Category.Core.html#715" class="Field">assoc</a>     <a id="822" class="Symbol">=</a> <a id="824" class="Symbol">λ</a> <a id="826" class="Symbol">{</a><a id="827" href="Categories.Category.Instance.Setoids.html#827" class="Bound">_</a><a id="828" class="Symbol">}</a> <a id="830" class="Symbol">{</a><a id="831" href="Categories.Category.Instance.Setoids.html#831" class="Bound">_</a><a id="832" class="Symbol">}</a> <a id="834" class="Symbol">{</a><a id="835" href="Categories.Category.Instance.Setoids.html#835" class="Bound">_</a><a id="836" class="Symbol">}</a> <a id="838" class="Symbol">{</a><a id="839" href="Categories.Category.Instance.Setoids.html#839" class="Bound">D</a><a id="840" class="Symbol">}</a> <a id="842" class="Symbol">→</a> <a id="844" href="Relation.Binary.Structures.html#1641" class="Function">refl</a> <a id="849" href="Categories.Category.Instance.Setoids.html#839" class="Bound">D</a>
  <a id="853" class="Symbol">;</a> <a id="855" href="Categories.Category.Core.html#1004" class="Field">sym-assoc</a> <a id="865" class="Symbol">=</a> <a id="867" class="Symbol">λ</a> <a id="869" class="Symbol">{</a><a id="870" href="Categories.Category.Instance.Setoids.html#870" class="Bound">_</a><a id="871" class="Symbol">}</a> <a id="873" class="Symbol">{</a><a id="874" href="Categories.Category.Instance.Setoids.html#874" class="Bound">_</a><a id="875" class="Symbol">}</a> <a id="877" class="Symbol">{</a><a id="878" href="Categories.Category.Instance.Setoids.html#878" class="Bound">_</a><a id="879" class="Symbol">}</a> <a id="881" class="Symbol">{</a><a id="882" href="Categories.Category.Instance.Setoids.html#882" class="Bound">D</a><a id="883" class="Symbol">}</a> <a id="885" class="Symbol">→</a> <a id="887" href="Relation.Binary.Structures.html#1641" class="Function">refl</a> <a id="892" href="Categories.Category.Instance.Setoids.html#882" class="Bound">D</a>
  <a id="896" class="Symbol">;</a> <a id="898" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a> <a id="908" class="Symbol">=</a> <a id="910" class="Symbol">λ</a> <a id="912" class="Symbol">{</a><a id="913" href="Categories.Category.Instance.Setoids.html#913" class="Bound">_</a><a id="914" class="Symbol">}</a> <a id="916" class="Symbol">{</a><a id="917" href="Categories.Category.Instance.Setoids.html#917" class="Bound">B</a><a id="918" class="Symbol">}</a> <a id="920" class="Symbol">→</a> <a id="922" href="Relation.Binary.Structures.html#1641" class="Function">refl</a> <a id="927" href="Categories.Category.Instance.Setoids.html#917" class="Bound">B</a>
  <a id="931" class="Symbol">;</a> <a id="933" href="Categories.Category.Core.html#1145" class="Field">identityʳ</a> <a id="943" class="Symbol">=</a> <a id="945" class="Symbol">λ</a> <a id="947" class="Symbol">{</a><a id="948" href="Categories.Category.Instance.Setoids.html#948" class="Bound">_</a><a id="949" class="Symbol">}</a> <a id="951" class="Symbol">{</a><a id="952" href="Categories.Category.Instance.Setoids.html#952" class="Bound">B</a><a id="953" class="Symbol">}</a> <a id="955" class="Symbol">→</a> <a id="957" href="Relation.Binary.Structures.html#1641" class="Function">refl</a> <a id="962" href="Categories.Category.Instance.Setoids.html#952" class="Bound">B</a>
  <a id="966" class="Symbol">;</a> <a id="968" href="Categories.Category.Core.html#1339" class="Field">identity²</a> <a id="978" class="Symbol">=</a> <a id="980" class="Symbol">λ</a> <a id="982" class="Symbol">{</a><a id="983" href="Categories.Category.Instance.Setoids.html#983" class="Bound">A</a><a id="984" class="Symbol">}</a> <a id="986" class="Symbol">→</a> <a id="988" href="Relation.Binary.Structures.html#1641" class="Function">refl</a> <a id="993" href="Categories.Category.Instance.Setoids.html#983" class="Bound">A</a>
  <a id="997" class="Symbol">;</a> <a id="999" href="Categories.Category.Core.html#1384" class="Field">equiv</a>     <a id="1009" class="Symbol">=</a> <a id="1011" class="Symbol">λ</a> <a id="1013" class="Symbol">{</a><a id="1014" href="Categories.Category.Instance.Setoids.html#1014" class="Bound">A</a><a id="1015" class="Symbol">}</a> <a id="1017" class="Symbol">{</a><a id="1018" href="Categories.Category.Instance.Setoids.html#1018" class="Bound">B</a><a id="1019" class="Symbol">}</a> <a id="1021" class="Symbol">→</a> <a id="1023" href="Relation.Binary.Bundles.html#1358" class="Field">isEquivalence</a> <a id="1037" class="Symbol">(</a><a id="1038" href="Function.Construct.Setoid.html#370" class="Function">S.setoid</a> <a id="1047" href="Categories.Category.Instance.Setoids.html#1014" class="Bound">A</a> <a id="1049" href="Categories.Category.Instance.Setoids.html#1018" class="Bound">B</a><a id="1050" class="Symbol">)</a>
  <a id="1054" class="Symbol">;</a> <a id="1056" href="Categories.Category.Core.html#1438" class="Field">∘-resp-≈</a>  <a id="1066" class="Symbol">=</a> <a id="1068" class="Symbol">λ</a> <a id="1070" class="Symbol">{</a><a id="1071" href="Categories.Category.Instance.Setoids.html#1071" class="Bound">_</a><a id="1072" class="Symbol">}</a> <a id="1074" class="Symbol">{</a><a id="1075" href="Categories.Category.Instance.Setoids.html#1075" class="Bound">_</a><a id="1076" class="Symbol">}</a> <a id="1078" class="Symbol">{</a><a id="1079" href="Categories.Category.Instance.Setoids.html#1079" class="Bound">C</a><a id="1080" class="Symbol">}</a> <a id="1082" class="Symbol">{</a><a id="1083" href="Categories.Category.Instance.Setoids.html#1083" class="Bound">f</a><a id="1084" class="Symbol">}</a> <a id="1086" class="Symbol">{</a><a id="1087" href="Categories.Category.Instance.Setoids.html#1087" class="Bound">h</a><a id="1088" class="Symbol">}</a> <a id="1090" class="Symbol">{</a><a id="1091" href="Categories.Category.Instance.Setoids.html#1091" class="Bound">g</a><a id="1092" class="Symbol">}</a> <a id="1094" class="Symbol">{</a><a id="1095" href="Categories.Category.Instance.Setoids.html#1095" class="Bound">i</a><a id="1096" class="Symbol">}</a> <a id="1098" href="Categories.Category.Instance.Setoids.html#1098" class="Bound">f≈h</a> <a id="1102" href="Categories.Category.Instance.Setoids.html#1102" class="Bound">g≈i</a> <a id="1106" class="Symbol">{</a><a id="1107" href="Categories.Category.Instance.Setoids.html#1107" class="Bound">x</a><a id="1108" class="Symbol">}</a> <a id="1110" class="Symbol">→</a> <a id="1112" href="Relation.Binary.Structures.html#1271" class="Function">trans</a> <a id="1118" href="Categories.Category.Instance.Setoids.html#1079" class="Bound">C</a> <a id="1120" href="Categories.Category.Instance.Setoids.html#1098" class="Bound">f≈h</a> <a id="1124" class="Symbol">(</a><a id="1125" href="Function.Bundles.html#2111" class="Field">cong</a> <a id="1130" href="Categories.Category.Instance.Setoids.html#1087" class="Bound">h</a> <a id="1132" href="Categories.Category.Instance.Setoids.html#1102" class="Bound">g≈i</a><a id="1135" class="Symbol">)</a>
  <a id="1139" class="Symbol">}</a>
</pre></body></html>

==> anc/html/Categories.Category.Instance.Zero.Core.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Category.Instance.Zero.Core</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>

<a id="37" class="Keyword">module</a> <a id="44" href="Categories.Category.Instance.Zero.Core.html" class="Module">Categories.Category.Instance.Zero.Core</a> <a id="83" class="Symbol">{</a><a id="84" href="Categories.Category.Instance.Zero.Core.html#84" class="Bound">o</a> <a id="86" href="Categories.Category.Instance.Zero.Core.html#86" class="Bound">ℓ</a> <a id="88" href="Categories.Category.Instance.Zero.Core.html#88" class="Bound">e</a><a id="89" class="Symbol">}</a>  <a id="92" class="Keyword">where</a>

<a id="99" class="Keyword">open</a> <a id="104" class="Keyword">import</a> <a id="111" href="Categories.Category.Core.html" class="Module">Categories.Category.Core</a> <a id="136" class="Keyword">using</a> <a id="142" class="Symbol">(</a><a id="143" href="Categories.Category.Core.html#442" class="Record">Category</a><a id="151" class="Symbol">)</a>
<a id="153" class="Keyword">open</a> <a id="158" class="Keyword">import</a> <a id="165" href="Data.Empty.Polymorphic.html" class="Module">Data.Empty.Polymorphic</a> <a id="188" class="Keyword">using</a> <a id="194" class="Symbol">(</a><a id="195" href="Data.Empty.Polymorphic.html#383" class="Function">⊥</a><a id="196" class="Symbol">)</a>

<a id="199" class="Keyword">open</a> <a id="204" href="Categories.Category.Core.html#442" class="Module">Category</a>

<a id="214" class="Comment">-- A level-polymorphic empty category</a>
<a id="Zero"></a><a id="252" href="Categories.Category.Instance.Zero.Core.html#252" class="Function">Zero</a> <a id="257" class="Symbol">:</a> <a id="259" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="268" href="Categories.Category.Instance.Zero.Core.html#84" class="Bound">o</a> <a id="270" href="Categories.Category.Instance.Zero.Core.html#86" class="Bound">ℓ</a> <a id="272" href="Categories.Category.Instance.Zero.Core.html#88" class="Bound">e</a>
<a id="274" href="Categories.Category.Instance.Zero.Core.html#252" class="Function">Zero</a> <a id="279" class="Symbol">.</a><a id="280" href="Categories.Category.Core.html#559" class="Field">Obj</a> <a id="284" class="Symbol">=</a> <a id="286" href="Data.Empty.Polymorphic.html#383" class="Function">⊥</a>
</pre></body></html>

==> anc/html/Categories.Category.Instance.Zero.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Category.Instance.Zero.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>

<a id="37" class="Keyword">module</a> <a id="44" href="Categories.Category.Instance.Zero.Properties.html" class="Module">Categories.Category.Instance.Zero.Properties</a> <a id="89" class="Symbol">{</a><a id="90" href="Categories.Category.Instance.Zero.Properties.html#90" class="Bound">o</a> <a id="92" href="Categories.Category.Instance.Zero.Properties.html#92" class="Bound">ℓ</a> <a id="94" href="Categories.Category.Instance.Zero.Properties.html#94" class="Bound">e</a><a id="95" class="Symbol">}</a> <a id="97" class="Keyword">where</a>

<a id="104" class="Keyword">open</a> <a id="109" class="Keyword">import</a> <a id="116" href="Data.Empty.Polymorphic.html" class="Module">Data.Empty.Polymorphic</a> <a id="139" class="Keyword">using</a> <a id="145" class="Symbol">(</a><a id="146" href="Data.Empty.Polymorphic.html#484" class="Function">⊥-elim</a><a id="152" class="Symbol">)</a>

<a id="155" class="Keyword">open</a> <a id="160" class="Keyword">import</a> <a id="167" href="Categories.Category.html" class="Module">Categories.Category</a> <a id="187" class="Keyword">using</a> <a id="193" class="Symbol">(</a><a id="194" href="Categories.Category.Core.html#442" class="Record">Category</a><a id="202" class="Symbol">)</a>
<a id="204" class="Keyword">open</a> <a id="209" class="Keyword">import</a> <a id="216" href="Categories.Functor.html" class="Module">Categories.Functor</a> <a id="235" class="Keyword">using</a> <a id="241" class="Symbol">(</a><a id="242" href="Categories.Functor.Core.html#248" class="Record">Functor</a><a id="249" class="Symbol">)</a>
<a id="251" class="Keyword">open</a> <a id="256" class="Keyword">import</a> <a id="263" href="Categories.Category.Instance.Cats.html" class="Module">Categories.Category.Instance.Cats</a> <a id="297" class="Keyword">using</a> <a id="303" class="Symbol">(</a><a id="304" href="Categories.Category.Instance.Cats.html#639" class="Function">Cats</a><a id="308" class="Symbol">)</a>
<a id="310" class="Keyword">open</a> <a id="315" class="Keyword">import</a> <a id="322" href="Categories.Category.Instance.Zero.Core.html" class="Module">Categories.Category.Instance.Zero.Core</a> <a id="361" class="Keyword">using</a> <a id="367" class="Symbol">(</a><a id="368" href="Categories.Category.Instance.Zero.Core.html#252" class="Function">Zero</a><a id="372" class="Symbol">)</a>
<a id="374" class="Keyword">open</a> <a id="379" class="Keyword">import</a> <a id="386" href="Categories.NaturalTransformation.NaturalIsomorphism.html" class="Module">Categories.NaturalTransformation.NaturalIsomorphism</a> <a id="438" class="Keyword">using</a> <a id="444" class="Symbol">(</a><a id="445" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2810" class="Function">niHelper</a><a id="453" class="Symbol">)</a>
<a id="455" class="Keyword">open</a> <a id="460" class="Keyword">import</a> <a id="467" href="Categories.Object.Initial.html" class="Module">Categories.Object.Initial</a> <a id="493" class="Symbol">(</a><a id="494" href="Categories.Category.Instance.Cats.html#639" class="Function">Cats</a> <a id="499" href="Categories.Category.Instance.Zero.Properties.html#90" class="Bound">o</a> <a id="501" href="Categories.Category.Instance.Zero.Properties.html#92" class="Bound">ℓ</a> <a id="503" href="Categories.Category.Instance.Zero.Properties.html#94" class="Bound">e</a><a id="504" class="Symbol">)</a> <a id="506" class="Keyword">using</a> <a id="512" class="Symbol">(</a><a id="513" href="Categories.Object.Initial.html#760" class="Record">Initial</a><a id="520" class="Symbol">;</a> <a id="522" href="Categories.Object.Initial.html#422" class="Record">IsInitial</a><a id="531" class="Symbol">)</a>

<a id="534" class="Keyword">open</a> <a id="539" href="Categories.Object.Initial.html#760" class="Module">Initial</a>
<a id="547" class="Keyword">open</a> <a id="552" href="Categories.Object.Initial.html#422" class="Module">IsInitial</a>
<a id="562" class="Keyword">open</a> <a id="567" href="Categories.Functor.Core.html#248" class="Module">Functor</a>

<a id="576" class="Comment">-- Unlike for ⊤ being Terminal, Agda can&#39;t deduce these, need to be explicit</a>
<a id="Zero-⊥"></a><a id="653" href="Categories.Category.Instance.Zero.Properties.html#653" class="Function">Zero-⊥</a> <a id="660" class="Symbol">:</a> <a id="662" href="Categories.Object.Initial.html#760" class="Record">Initial</a>
<a id="670" href="Categories.Category.Instance.Zero.Properties.html#653" class="Function">Zero-⊥</a> <a id="677" class="Symbol">.</a><a id="678" href="Categories.Object.Initial.html#804" class="Field">⊥</a> <a id="680" class="Symbol">=</a> <a id="682" href="Categories.Category.Instance.Zero.Core.html#252" class="Function">Zero</a>
<a id="687" href="Categories.Category.Instance.Zero.Properties.html#653" class="Function">Zero-⊥</a> <a id="694" class="Symbol">.</a><a id="695" href="Categories.Object.Initial.html#816" class="Field">⊥-is-initial</a> <a id="708" class="Symbol">.</a><a id="709" href="Categories.Object.Initial.html#478" class="Field">¡</a> <a id="711" class="Symbol">.</a><a id="712" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="715" class="Symbol">()</a>
<a id="718" href="Categories.Category.Instance.Zero.Properties.html#653" class="Function">Zero-⊥</a> <a id="725" class="Symbol">.</a><a id="726" href="Categories.Object.Initial.html#816" class="Field">⊥-is-initial</a> <a id="739" class="Symbol">.</a><a id="740" href="Categories.Object.Initial.html#506" class="Field">¡-unique</a> <a id="749" href="Categories.Category.Instance.Zero.Properties.html#749" class="Bound">f</a> <a id="751" class="Symbol">=</a> <a id="753" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2810" class="Function">niHelper</a> <a id="762" class="Keyword">record</a>
  <a id="771" class="Symbol">{</a> <a id="773" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2606" class="Field">η</a> <a id="775" class="Symbol">=</a> <a id="777" class="Symbol">λ()</a>
  <a id="783" class="Symbol">;</a> <a id="785" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2648" class="Field">η⁻¹</a> <a id="789" class="Symbol">=</a> <a id="791" class="Symbol">λ()</a>
  <a id="797" class="Symbol">;</a> <a id="799" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2690" class="Field">commute</a> <a id="807" class="Symbol">=</a> <a id="809" class="Symbol">λ{</a> <a id="812" class="Symbol">{()}</a> <a id="817" class="Symbol">}</a>
  <a id="821" class="Symbol">;</a> <a id="823" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2760" class="Field">iso</a> <a id="827" class="Symbol">=</a> <a id="829" class="Symbol">λ()</a>
  <a id="835" class="Symbol">}</a>
</pre></body></html>

==> anc/html/Categories.Category.Instance.Zero.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Category.Instance.Zero</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>

<a id="37" class="Keyword">module</a> <a id="44" href="Categories.Category.Instance.Zero.html" class="Module">Categories.Category.Instance.Zero</a> <a id="78" class="Symbol">{</a><a id="79" href="Categories.Category.Instance.Zero.html#79" class="Bound">o</a> <a id="81" href="Categories.Category.Instance.Zero.html#81" class="Bound">ℓ</a> <a id="83" href="Categories.Category.Instance.Zero.html#83" class="Bound">e</a><a id="84" class="Symbol">}</a> <a id="86" class="Keyword">where</a>

<a id="93" class="Keyword">open</a> <a id="98" class="Keyword">import</a> <a id="105" href="Categories.Category.Instance.Zero.Core.html" class="Module">Categories.Category.Instance.Zero.Core</a> <a id="144" class="Symbol">{</a><a id="145" href="Categories.Category.Instance.Zero.html#79" class="Bound">o</a><a id="146" class="Symbol">}</a> <a id="148" class="Symbol">{</a><a id="149" href="Categories.Category.Instance.Zero.html#81" class="Bound">ℓ</a><a id="150" class="Symbol">}</a> <a id="152" class="Symbol">{</a><a id="153" href="Categories.Category.Instance.Zero.html#83" class="Bound">e</a><a id="154" class="Symbol">}</a> <a id="156" class="Keyword">public</a>
<a id="163" class="Keyword">open</a> <a id="168" class="Keyword">import</a> <a id="175" href="Categories.Category.Instance.Zero.Properties.html" class="Module">Categories.Category.Instance.Zero.Properties</a> <a id="220" class="Symbol">{</a><a id="221" href="Categories.Category.Instance.Zero.html#79" class="Bound">o</a><a id="222" class="Symbol">}</a> <a id="224" class="Symbol">{</a><a id="225" href="Categories.Category.Instance.Zero.html#81" class="Bound">ℓ</a><a id="226" class="Symbol">}</a> <a id="228" class="Symbol">{</a><a id="229" href="Categories.Category.Instance.Zero.html#83" class="Bound">e</a><a id="230" class="Symbol">}</a> <a id="232" class="Keyword">public</a>
</pre></body></html>

==> anc/html/Categories.Category.Lift.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Category.Lift</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>

<a id="37" class="Keyword">module</a> <a id="44" href="Categories.Category.Lift.html" class="Module">Categories.Category.Lift</a> <a id="69" class="Keyword">where</a>

<a id="76" class="Keyword">open</a> <a id="81" class="Keyword">import</a> <a id="88" href="Level.html" class="Module">Level</a>
<a id="94" class="Keyword">open</a> <a id="99" class="Keyword">import</a> <a id="106" href="Categories.Category.html" class="Module">Categories.Category</a>
<a id="126" class="Keyword">open</a> <a id="131" class="Keyword">import</a> <a id="138" href="Categories.Functor.html" class="Module">Categories.Functor</a> <a id="157" class="Keyword">using</a> <a id="163" class="Symbol">(</a><a id="164" href="Categories.Functor.Core.html#248" class="Record">Functor</a><a id="171" class="Symbol">)</a>

<a id="liftC"></a><a id="174" href="Categories.Category.Lift.html#174" class="Function">liftC</a> <a id="180" class="Symbol">:</a> <a id="182" class="Symbol">∀</a> <a id="184" class="Symbol">{</a><a id="185" href="Categories.Category.Lift.html#185" class="Bound">o</a> <a id="187" href="Categories.Category.Lift.html#187" class="Bound">ℓ</a> <a id="189" href="Categories.Category.Lift.html#189" class="Bound">e</a><a id="190" class="Symbol">}</a> <a id="192" href="Categories.Category.Lift.html#192" class="Bound">o′</a> <a id="195" href="Categories.Category.Lift.html#195" class="Bound">ℓ′</a> <a id="198" href="Categories.Category.Lift.html#198" class="Bound">e′</a> <a id="201" class="Symbol">→</a> <a id="203" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="212" href="Categories.Category.Lift.html#185" class="Bound">o</a> <a id="214" href="Categories.Category.Lift.html#187" class="Bound">ℓ</a> <a id="216" href="Categories.Category.Lift.html#189" class="Bound">e</a> <a id="218" class="Symbol">→</a> <a id="220" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="229" class="Symbol">(</a><a id="230" href="Categories.Category.Lift.html#185" class="Bound">o</a> <a id="232" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="234" href="Categories.Category.Lift.html#192" class="Bound">o′</a><a id="236" class="Symbol">)</a> <a id="238" class="Symbol">(</a><a id="239" href="Categories.Category.Lift.html#187" class="Bound">ℓ</a> <a id="241" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="243" href="Categories.Category.Lift.html#195" class="Bound">ℓ′</a><a id="245" class="Symbol">)</a> <a id="247" class="Symbol">(</a><a id="248" href="Categories.Category.Lift.html#189" class="Bound">e</a> <a id="250" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="252" href="Categories.Category.Lift.html#198" class="Bound">e′</a><a id="254" class="Symbol">)</a>
<a id="256" href="Categories.Category.Lift.html#174" class="Function">liftC</a> <a id="262" href="Categories.Category.Lift.html#262" class="Bound">o′</a> <a id="265" href="Categories.Category.Lift.html#265" class="Bound">ℓ′</a> <a id="268" href="Categories.Category.Lift.html#268" class="Bound">e′</a> <a id="271" href="Categories.Category.Lift.html#271" class="Bound">C</a> <a id="273" class="Symbol">=</a> <a id="275" class="Keyword">record</a>
  <a id="284" class="Symbol">{</a> <a id="286" href="Categories.Category.Core.html#559" class="Field">Obj</a>       <a id="296" class="Symbol">=</a> <a id="298" href="Level.html#409" class="Record">Lift</a> <a id="303" href="Categories.Category.Lift.html#262" class="Bound">o′</a> <a id="306" href="Categories.Category.Core.html#559" class="Field">Obj</a>
  <a id="312" class="Symbol">;</a> <a id="314" href="Categories.Category.Core.html#575" class="Field Operator">_⇒_</a>       <a id="324" class="Symbol">=</a> <a id="326" class="Symbol">λ</a> <a id="328" href="Categories.Category.Lift.html#328" class="Bound">X</a> <a id="330" href="Categories.Category.Lift.html#330" class="Bound">Y</a> <a id="332" class="Symbol">→</a> <a id="334" href="Level.html#409" class="Record">Lift</a> <a id="339" href="Categories.Category.Lift.html#265" class="Bound">ℓ′</a> <a id="342" class="Symbol">(</a><a id="343" href="Level.html#479" class="Field">lower</a> <a id="349" href="Categories.Category.Lift.html#328" class="Bound">X</a> <a id="351" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="353" href="Level.html#479" class="Field">lower</a> <a id="359" href="Categories.Category.Lift.html#330" class="Bound">Y</a><a id="360" class="Symbol">)</a>
  <a id="364" class="Symbol">;</a> <a id="366" href="Categories.Category.Core.html#595" class="Field Operator">_≈_</a>       <a id="376" class="Symbol">=</a> <a id="378" class="Symbol">λ</a> <a id="380" href="Categories.Category.Lift.html#380" class="Bound">f</a> <a id="382" href="Categories.Category.Lift.html#382" class="Bound">g</a> <a id="384" class="Symbol">→</a> <a id="386" href="Level.html#409" class="Record">Lift</a> <a id="391" href="Categories.Category.Lift.html#268" class="Bound">e′</a> <a id="394" class="Symbol">(</a><a id="395" href="Level.html#479" class="Field">lower</a> <a id="401" href="Categories.Category.Lift.html#380" class="Bound">f</a> <a id="403" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="405" href="Level.html#479" class="Field">lower</a> <a id="411" href="Categories.Category.Lift.html#382" class="Bound">g</a><a id="412" class="Symbol">)</a>
  <a id="416" class="Symbol">;</a> <a id="418" href="Categories.Category.Core.html#630" class="Field">id</a>        <a id="428" class="Symbol">=</a> <a id="430" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="435" href="Categories.Category.Core.html#630" class="Field">id</a>
  <a id="440" class="Symbol">;</a> <a id="442" href="Categories.Category.Core.html#656" class="Field Operator">_∘_</a>       <a id="452" class="Symbol">=</a> <a id="454" class="Symbol">λ</a> <a id="456" href="Categories.Category.Lift.html#456" class="Bound">f</a> <a id="458" href="Categories.Category.Lift.html#458" class="Bound">g</a> <a id="460" class="Symbol">→</a> <a id="462" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="467" class="Symbol">(</a><a id="468" href="Level.html#479" class="Field">lower</a> <a id="474" href="Categories.Category.Lift.html#456" class="Bound">f</a> <a id="476" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="478" href="Level.html#479" class="Field">lower</a> <a id="484" href="Categories.Category.Lift.html#458" class="Bound">g</a><a id="485" class="Symbol">)</a>
  <a id="489" class="Symbol">;</a> <a id="491" href="Categories.Category.Core.html#715" class="Field">assoc</a>     <a id="501" class="Symbol">=</a> <a id="503" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="508" href="Categories.Category.Core.html#715" class="Field">assoc</a>
  <a id="516" class="Symbol">;</a> <a id="518" href="Categories.Category.Core.html#1004" class="Field">sym-assoc</a> <a id="528" class="Symbol">=</a> <a id="530" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="535" href="Categories.Category.Core.html#1004" class="Field">sym-assoc</a>
  <a id="547" class="Symbol">;</a> <a id="549" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a> <a id="559" class="Symbol">=</a> <a id="561" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="566" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a>
  <a id="578" class="Symbol">;</a> <a id="580" href="Categories.Category.Core.html#1145" class="Field">identityʳ</a> <a id="590" class="Symbol">=</a> <a id="592" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="597" href="Categories.Category.Core.html#1145" class="Field">identityʳ</a>
  <a id="609" class="Symbol">;</a> <a id="611" href="Categories.Category.Core.html#1339" class="Field">identity²</a> <a id="621" class="Symbol">=</a> <a id="623" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="628" href="Categories.Category.Core.html#1339" class="Field">identity²</a>
  <a id="640" class="Symbol">;</a> <a id="642" href="Categories.Category.Core.html#1384" class="Field">equiv</a>     <a id="652" class="Symbol">=</a> <a id="654" class="Keyword">record</a>
    <a id="665" class="Symbol">{</a> <a id="667" href="Relation.Binary.Structures.html#1641" class="Field">refl</a>  <a id="673" class="Symbol">=</a> <a id="675" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="680" href="Relation.Binary.Structures.html#1641" class="Function">Equiv.refl</a>
    <a id="695" class="Symbol">;</a> <a id="697" href="Relation.Binary.Structures.html#1667" class="Field">sym</a>   <a id="703" class="Symbol">=</a> <a id="705" class="Symbol">λ</a> <a id="707" href="Categories.Category.Lift.html#707" class="Bound">eq</a> <a id="710" class="Symbol">→</a> <a id="712" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="717" class="Symbol">(</a><a id="718" href="Relation.Binary.Structures.html#1667" class="Function">Equiv.sym</a> <a id="728" class="Symbol">(</a><a id="729" href="Level.html#479" class="Field">lower</a> <a id="735" href="Categories.Category.Lift.html#707" class="Bound">eq</a><a id="737" class="Symbol">))</a>
    <a id="744" class="Symbol">;</a> <a id="746" href="Relation.Binary.Structures.html#1693" class="Field">trans</a> <a id="752" class="Symbol">=</a> <a id="754" class="Symbol">λ</a> <a id="756" href="Categories.Category.Lift.html#756" class="Bound">eq</a> <a id="759" href="Categories.Category.Lift.html#759" class="Bound">eq′</a> <a id="763" class="Symbol">→</a> <a id="765" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="770" class="Symbol">(</a><a id="771" href="Relation.Binary.Structures.html#1693" class="Function">Equiv.trans</a> <a id="783" class="Symbol">(</a><a id="784" href="Level.html#479" class="Field">lower</a> <a id="790" href="Categories.Category.Lift.html#756" class="Bound">eq</a><a id="792" class="Symbol">)</a> <a id="794" class="Symbol">(</a><a id="795" href="Level.html#479" class="Field">lower</a> <a id="801" href="Categories.Category.Lift.html#759" class="Bound">eq′</a><a id="804" class="Symbol">))</a>
    <a id="811" class="Symbol">}</a>
  <a id="815" class="Symbol">;</a> <a id="817" href="Categories.Category.Core.html#1438" class="Field">∘-resp-≈</a>  <a id="827" class="Symbol">=</a> <a id="829" class="Symbol">λ</a> <a id="831" href="Categories.Category.Lift.html#831" class="Bound">eq</a> <a id="834" href="Categories.Category.Lift.html#834" class="Bound">eq′</a> <a id="838" class="Symbol">→</a> <a id="840" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="845" class="Symbol">(</a><a id="846" href="Categories.Category.Core.html#1438" class="Field">∘-resp-≈</a> <a id="855" class="Symbol">(</a><a id="856" href="Level.html#479" class="Field">lower</a> <a id="862" href="Categories.Category.Lift.html#831" class="Bound">eq</a><a id="864" class="Symbol">)</a> <a id="866" class="Symbol">(</a><a id="867" href="Level.html#479" class="Field">lower</a> <a id="873" href="Categories.Category.Lift.html#834" class="Bound">eq′</a><a id="876" class="Symbol">))</a>
  <a id="881" class="Symbol">}</a>
  <a id="885" class="Keyword">where</a> <a id="891" class="Keyword">open</a> <a id="896" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="905" href="Categories.Category.Lift.html#271" class="Bound">C</a>

<a id="liftF"></a><a id="908" href="Categories.Category.Lift.html#908" class="Function">liftF</a> <a id="914" class="Symbol">:</a> <a id="916" class="Symbol">∀</a> <a id="918" class="Symbol">{</a><a id="919" href="Categories.Category.Lift.html#919" class="Bound">o</a> <a id="921" href="Categories.Category.Lift.html#921" class="Bound">ℓ</a> <a id="923" href="Categories.Category.Lift.html#923" class="Bound">e</a><a id="924" class="Symbol">}</a> <a id="926" href="Categories.Category.Lift.html#926" class="Bound">o′</a> <a id="929" href="Categories.Category.Lift.html#929" class="Bound">ℓ′</a> <a id="932" href="Categories.Category.Lift.html#932" class="Bound">e′</a> <a id="935" class="Symbol">(</a><a id="936" href="Categories.Category.Lift.html#936" class="Bound">C</a> <a id="938" class="Symbol">:</a> <a id="940" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="949" href="Categories.Category.Lift.html#919" class="Bound">o</a> <a id="951" href="Categories.Category.Lift.html#921" class="Bound">ℓ</a> <a id="953" href="Categories.Category.Lift.html#923" class="Bound">e</a><a id="954" class="Symbol">)</a> <a id="956" class="Symbol">→</a> <a id="958" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="966" href="Categories.Category.Lift.html#936" class="Bound">C</a> <a id="968" class="Symbol">(</a><a id="969" href="Categories.Category.Lift.html#174" class="Function">liftC</a> <a id="975" href="Categories.Category.Lift.html#926" class="Bound">o′</a> <a id="978" href="Categories.Category.Lift.html#929" class="Bound">ℓ′</a> <a id="981" href="Categories.Category.Lift.html#932" class="Bound">e′</a> <a id="984" href="Categories.Category.Lift.html#936" class="Bound">C</a><a id="985" class="Symbol">)</a>
<a id="987" href="Categories.Category.Lift.html#908" class="Function">liftF</a>  <a id="994" href="Categories.Category.Lift.html#994" class="Bound">o′</a> <a id="997" href="Categories.Category.Lift.html#997" class="Bound">ℓ′</a> <a id="1000" href="Categories.Category.Lift.html#1000" class="Bound">e′</a> <a id="1003" href="Categories.Category.Lift.html#1003" class="Bound">C</a> <a id="1005" class="Symbol">=</a> <a id="1007" class="Keyword">record</a>
  <a id="1016" class="Symbol">{</a> <a id="1018" href="Categories.Functor.Core.html#432" class="Field">F₀</a>           <a id="1031" class="Symbol">=</a> <a id="1033" href="Level.html#466" class="InductiveConstructor">lift</a>
  <a id="1040" class="Symbol">;</a> <a id="1042" href="Categories.Functor.Core.html#455" class="Field">F₁</a>           <a id="1055" class="Symbol">=</a> <a id="1057" href="Level.html#466" class="InductiveConstructor">lift</a>
  <a id="1064" class="Symbol">;</a> <a id="1066" href="Categories.Functor.Core.html#511" class="Field">identity</a>     <a id="1079" class="Symbol">=</a> <a id="1081" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="1086" href="Relation.Binary.Structures.html#1641" class="Function">refl</a>
  <a id="1093" class="Symbol">;</a> <a id="1095" href="Categories.Functor.Core.html#565" class="Field">homomorphism</a> <a id="1108" class="Symbol">=</a> <a id="1110" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="1115" href="Relation.Binary.Structures.html#1641" class="Function">refl</a>
  <a id="1122" class="Symbol">;</a> <a id="1124" href="Categories.Functor.Core.html#696" class="Field">F-resp-≈</a>     <a id="1137" class="Symbol">=</a> <a id="1139" href="Level.html#466" class="InductiveConstructor">lift</a>
  <a id="1146" class="Symbol">}</a>
  <a id="1150" class="Keyword">where</a> <a id="1156" class="Keyword">open</a> <a id="1161" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="1170" href="Categories.Category.Lift.html#1003" class="Bound">C</a>
        <a id="1180" class="Keyword">open</a> <a id="1185" href="Categories.Category.Core.html#1530" class="Module">Equiv</a>

<a id="unliftF"></a><a id="1192" href="Categories.Category.Lift.html#1192" class="Function">unliftF</a> <a id="1200" class="Symbol">:</a> <a id="1202" class="Symbol">∀</a> <a id="1204" class="Symbol">{</a><a id="1205" href="Categories.Category.Lift.html#1205" class="Bound">o</a> <a id="1207" href="Categories.Category.Lift.html#1207" class="Bound">ℓ</a> <a id="1209" href="Categories.Category.Lift.html#1209" class="Bound">e</a><a id="1210" class="Symbol">}</a> <a id="1212" href="Categories.Category.Lift.html#1212" class="Bound">o′</a> <a id="1215" href="Categories.Category.Lift.html#1215" class="Bound">ℓ′</a> <a id="1218" href="Categories.Category.Lift.html#1218" class="Bound">e′</a> <a id="1221" class="Symbol">(</a><a id="1222" href="Categories.Category.Lift.html#1222" class="Bound">C</a> <a id="1224" class="Symbol">:</a> <a id="1226" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="1235" href="Categories.Category.Lift.html#1205" class="Bound">o</a> <a id="1237" href="Categories.Category.Lift.html#1207" class="Bound">ℓ</a> <a id="1239" href="Categories.Category.Lift.html#1209" class="Bound">e</a><a id="1240" class="Symbol">)</a> <a id="1242" class="Symbol">→</a> <a id="1244" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="1252" class="Symbol">(</a><a id="1253" href="Categories.Category.Lift.html#174" class="Function">liftC</a> <a id="1259" href="Categories.Category.Lift.html#1212" class="Bound">o′</a> <a id="1262" href="Categories.Category.Lift.html#1215" class="Bound">ℓ′</a> <a id="1265" href="Categories.Category.Lift.html#1218" class="Bound">e′</a> <a id="1268" href="Categories.Category.Lift.html#1222" class="Bound">C</a><a id="1269" class="Symbol">)</a> <a id="1271" href="Categories.Category.Lift.html#1222" class="Bound">C</a>
<a id="1273" href="Categories.Category.Lift.html#1192" class="Function">unliftF</a> <a id="1281" href="Categories.Category.Lift.html#1281" class="Bound">o′</a> <a id="1284" href="Categories.Category.Lift.html#1284" class="Bound">ℓ′</a> <a id="1287" href="Categories.Category.Lift.html#1287" class="Bound">e′</a> <a id="1290" href="Categories.Category.Lift.html#1290" class="Bound">C</a> <a id="1292" class="Symbol">=</a> <a id="1294" class="Keyword">record</a>
  <a id="1303" class="Symbol">{</a> <a id="1305" href="Categories.Functor.Core.html#432" class="Field">F₀</a>           <a id="1318" class="Symbol">=</a> <a id="1320" href="Level.html#479" class="Field">lower</a>
  <a id="1328" class="Symbol">;</a> <a id="1330" href="Categories.Functor.Core.html#455" class="Field">F₁</a>           <a id="1343" class="Symbol">=</a> <a id="1345" href="Level.html#479" class="Field">lower</a>
  <a id="1353" class="Symbol">;</a> <a id="1355" href="Categories.Functor.Core.html#511" class="Field">identity</a>     <a id="1368" class="Symbol">=</a> <a id="1370" href="Relation.Binary.Structures.html#1641" class="Function">refl</a>
  <a id="1377" class="Symbol">;</a> <a id="1379" href="Categories.Functor.Core.html#565" class="Field">homomorphism</a> <a id="1392" class="Symbol">=</a> <a id="1394" href="Relation.Binary.Structures.html#1641" class="Function">refl</a>
  <a id="1401" class="Symbol">;</a> <a id="1403" href="Categories.Functor.Core.html#696" class="Field">F-resp-≈</a>     <a id="1416" class="Symbol">=</a> <a id="1418" href="Level.html#479" class="Field">lower</a>
  <a id="1426" class="Symbol">}</a>
  <a id="1430" class="Keyword">where</a> <a id="1436" class="Keyword">open</a> <a id="1441" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="1450" href="Categories.Category.Lift.html#1290" class="Bound">C</a>
        <a id="1460" class="Keyword">open</a> <a id="1465" href="Categories.Category.Core.html#1530" class="Module">Equiv</a>
</pre></body></html>

==> anc/html/Categories.Category.Monoidal.Core.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Category.Monoidal.Core</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>
<a id="36" class="Keyword">open</a> <a id="41" class="Keyword">import</a> <a id="48" href="Categories.Category.html" class="Module">Categories.Category</a>

<a id="69" class="Comment">-- Definition of Monoidal Category</a>

<a id="105" class="Comment">-- Big design decision that differs from the previous version:</a>
<a id="168" class="Comment">-- Do not go through &quot;Functor.Power&quot; to encode variables and work</a>
<a id="234" class="Comment">-- at the level of NaturalIsomorphisms, instead work at the object/morphism</a>
<a id="310" class="Comment">-- level, via the more direct _⊗₀_ _⊗₁_ _⊗- -⊗_.</a>
<a id="359" class="Comment">-- The original design needed quite a few contortions to get things working,</a>
<a id="436" class="Comment">-- but these are simply not needed when working directly with the morphisms.</a>
<a id="513" class="Comment">--</a>
<a id="516" class="Comment">-- Smaller design decision: export some items with long names</a>
<a id="578" class="Comment">-- (unitorˡ, unitorʳ and associator), but internally work with the more classical</a>
<a id="660" class="Comment">-- short greek names (λ, ρ and α respectively).</a>

<a id="709" class="Keyword">module</a> <a id="716" href="Categories.Category.Monoidal.Core.html" class="Module">Categories.Category.Monoidal.Core</a> <a id="750" class="Symbol">{</a><a id="751" href="Categories.Category.Monoidal.Core.html#751" class="Bound">o</a> <a id="753" href="Categories.Category.Monoidal.Core.html#753" class="Bound">ℓ</a> <a id="755" href="Categories.Category.Monoidal.Core.html#755" class="Bound">e</a><a id="756" class="Symbol">}</a> <a id="758" class="Symbol">(</a><a id="759" href="Categories.Category.Monoidal.Core.html#759" class="Bound">C</a> <a id="761" class="Symbol">:</a> <a id="763" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="772" href="Categories.Category.Monoidal.Core.html#751" class="Bound">o</a> <a id="774" href="Categories.Category.Monoidal.Core.html#753" class="Bound">ℓ</a> <a id="776" href="Categories.Category.Monoidal.Core.html#755" class="Bound">e</a><a id="777" class="Symbol">)</a> <a id="779" class="Keyword">where</a>

<a id="786" class="Keyword">open</a> <a id="791" class="Keyword">import</a> <a id="798" href="Level.html" class="Module">Level</a> <a id="804" class="Keyword">using</a> <a id="810" class="Symbol">(</a><a id="811" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="814" class="Symbol">)</a>
<a id="816" class="Keyword">open</a> <a id="821" class="Keyword">import</a> <a id="828" href="Data.Product.html" class="Module">Data.Product</a> <a id="841" class="Keyword">using</a> <a id="847" class="Symbol">(</a><a id="848" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="851" class="Symbol">;</a> <a id="853" href="Data.Product.Base.html#4654" class="Function">curry′</a><a id="859" class="Symbol">)</a>

<a id="862" class="Keyword">open</a> <a id="867" class="Keyword">import</a> <a id="874" href="Categories.Functor.html" class="Module">Categories.Functor</a> <a id="893" class="Keyword">using</a> <a id="899" class="Symbol">(</a><a id="900" href="Categories.Functor.Core.html#248" class="Record">Functor</a><a id="907" class="Symbol">)</a>
<a id="909" class="Keyword">open</a> <a id="914" class="Keyword">import</a> <a id="921" href="Categories.Functor.Bifunctor.html" class="Module">Categories.Functor.Bifunctor</a> <a id="950" class="Keyword">using</a> <a id="956" class="Symbol">(</a><a id="957" href="Categories.Functor.Bifunctor.html#442" class="Function">Bifunctor</a><a id="966" class="Symbol">;</a> <a id="968" href="Categories.Functor.Bifunctor.html#1149" class="Function">appˡ</a><a id="972" class="Symbol">;</a> <a id="974" href="Categories.Functor.Bifunctor.html#1213" class="Function">appʳ</a><a id="978" class="Symbol">)</a>
<a id="980" class="Keyword">open</a> <a id="985" class="Keyword">import</a> <a id="992" href="Categories.Morphism.html" class="Module">Categories.Morphism</a> <a id="1012" href="Categories.Category.Monoidal.Core.html#759" class="Bound">C</a> <a id="1014" class="Keyword">using</a> <a id="1020" class="Symbol">(</a><a id="1021" href="Categories.Morphism.html#2335" class="Record Operator">_≅_</a><a id="1024" class="Symbol">)</a>
<a id="1026" class="Keyword">open</a> <a id="1031" class="Keyword">import</a> <a id="1038" href="Categories.Morphism.Reasoning.html" class="Module">Categories.Morphism.Reasoning</a> <a id="1068" href="Categories.Category.Monoidal.Core.html#759" class="Bound">C</a> <a id="1070" class="Keyword">using</a> <a id="1076" class="Symbol">(</a><a id="1077" href="Categories.Morphism.Reasoning.Iso.html#4537" class="Function">conjugate-from</a><a id="1091" class="Symbol">)</a>

<a id="1094" class="Keyword">private</a>
  <a id="1104" class="Keyword">module</a> <a id="C"></a><a id="1111" href="Categories.Category.Monoidal.Core.html#1111" class="Module">C</a> <a id="1113" class="Symbol">=</a> <a id="1115" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="1124" href="Categories.Category.Monoidal.Core.html#759" class="Bound">C</a>

<a id="1127" class="Keyword">open</a> <a id="1132" href="Categories.Category.Monoidal.Core.html#1111" class="Module">C</a> <a id="1134" class="Keyword">hiding</a> <a id="1141" class="Symbol">(</a><a id="1142" href="Categories.Category.Core.html#630" class="Field">id</a><a id="1144" class="Symbol">;</a> <a id="1146" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a><a id="1155" class="Symbol">;</a> <a id="1157" href="Categories.Category.Core.html#1145" class="Field">identityʳ</a><a id="1166" class="Symbol">;</a> <a id="1168" href="Categories.Category.Core.html#715" class="Field">assoc</a><a id="1173" class="Symbol">)</a>
<a id="1175" class="Keyword">open</a> <a id="1180" href="Categories.Category.html#1298" class="Module">Commutation</a> <a id="1192" href="Categories.Category.Monoidal.Core.html#759" class="Bound">C</a>
<a id="1194" class="Keyword">open</a> <a id="1199" href="Categories.Category.html#824" class="Module">Definitions</a> <a id="1211" href="Categories.Category.Monoidal.Core.html#759" class="Bound">C</a>

<a id="1214" class="Keyword">private</a>
  <a id="1224" class="Keyword">variable</a>
    <a id="1237" href="Categories.Category.Monoidal.Core.html#1237" class="Generalizable">X</a> <a id="1239" href="Categories.Category.Monoidal.Core.html#1239" class="Generalizable">Y</a> <a id="1241" href="Categories.Category.Monoidal.Core.html#1241" class="Generalizable">Z</a> <a id="1243" href="Categories.Category.Monoidal.Core.html#1243" class="Generalizable">W</a> <a id="1245" href="Categories.Category.Monoidal.Core.html#1245" class="Generalizable">A</a> <a id="1247" href="Categories.Category.Monoidal.Core.html#1247" class="Generalizable">B</a> <a id="1249" class="Symbol">:</a> <a id="1251" href="Categories.Category.Core.html#559" class="Field">Obj</a>
    <a id="1259" href="Categories.Category.Monoidal.Core.html#1259" class="Generalizable">f</a> <a id="1261" href="Categories.Category.Monoidal.Core.html#1261" class="Generalizable">g</a> <a id="1263" href="Categories.Category.Monoidal.Core.html#1263" class="Generalizable">h</a> <a id="1265" href="Categories.Category.Monoidal.Core.html#1265" class="Generalizable">i</a> <a id="1267" href="Categories.Category.Monoidal.Core.html#1267" class="Generalizable">a</a> <a id="1269" href="Categories.Category.Monoidal.Core.html#1269" class="Generalizable">b</a> <a id="1271" class="Symbol">:</a> <a id="1273" href="Categories.Category.Monoidal.Core.html#1237" class="Generalizable">X</a> <a id="1275" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1277" href="Categories.Category.Monoidal.Core.html#1239" class="Generalizable">Y</a>

<a id="1280" class="Keyword">record</a> <a id="Monoidal"></a><a id="1287" href="Categories.Category.Monoidal.Core.html#1287" class="Record">Monoidal</a> <a id="1296" class="Symbol">:</a> <a id="1298" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1302" class="Symbol">(</a><a id="1303" href="Categories.Category.Monoidal.Core.html#751" class="Bound">o</a> <a id="1305" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1307" href="Categories.Category.Monoidal.Core.html#753" class="Bound">ℓ</a> <a id="1309" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1311" href="Categories.Category.Monoidal.Core.html#755" class="Bound">e</a><a id="1312" class="Symbol">)</a> <a id="1314" class="Keyword">where</a>
  <a id="1322" class="Keyword">infixr</a> <a id="1329" class="Number">10</a> <a id="1332" href="Categories.Category.Monoidal.Core.html#1435" class="Function Operator">_⊗₀_</a> <a id="1337" href="Categories.Category.Monoidal.Core.html#1536" class="Function Operator">_⊗₁_</a>

  <a id="1345" class="Keyword">field</a>
    <a id="Monoidal.⊗"></a><a id="1355" href="Categories.Category.Monoidal.Core.html#1355" class="Field">⊗</a>  <a id="1358" class="Symbol">:</a> <a id="1360" href="Categories.Functor.Bifunctor.html#442" class="Function">Bifunctor</a> <a id="1370" href="Categories.Category.Monoidal.Core.html#759" class="Bound">C</a> <a id="1372" href="Categories.Category.Monoidal.Core.html#759" class="Bound">C</a> <a id="1374" href="Categories.Category.Monoidal.Core.html#759" class="Bound">C</a>
    <a id="Monoidal.unit"></a><a id="1380" href="Categories.Category.Monoidal.Core.html#1380" class="Field">unit</a> <a id="1385" class="Symbol">:</a> <a id="1387" href="Categories.Category.Core.html#559" class="Field">Obj</a>

  <a id="1394" class="Keyword">module</a> <a id="Monoidal.⊗"></a><a id="1401" href="Categories.Category.Monoidal.Core.html#1401" class="Module">⊗</a> <a id="1403" class="Symbol">=</a> <a id="1405" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="1413" href="Categories.Category.Monoidal.Core.html#1355" class="Field">⊗</a>
  <a id="1417" class="Keyword">open</a> <a id="1422" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="1430" href="Categories.Category.Monoidal.Core.html#1355" class="Field">⊗</a>

  <a id="Monoidal._⊗₀_"></a><a id="1435" href="Categories.Category.Monoidal.Core.html#1435" class="Function Operator">_⊗₀_</a> <a id="1440" class="Symbol">:</a> <a id="1442" href="Categories.Category.Core.html#559" class="Field">Obj</a> <a id="1446" class="Symbol">→</a> <a id="1448" href="Categories.Category.Core.html#559" class="Field">Obj</a> <a id="1452" class="Symbol">→</a> <a id="1454" href="Categories.Category.Core.html#559" class="Field">Obj</a>
  <a id="1460" href="Categories.Category.Monoidal.Core.html#1435" class="Function Operator">_⊗₀_</a> <a id="1465" class="Symbol">=</a> <a id="1467" href="Data.Product.Base.html#4654" class="Function">curry′</a> <a id="1474" href="Categories.Functor.Core.html#432" class="Function">F₀</a>

  <a id="1480" class="Comment">-- this is also &#39;curry&#39;, but a very-dependent version</a>
  <a id="Monoidal._⊗₁_"></a><a id="1536" href="Categories.Category.Monoidal.Core.html#1536" class="Function Operator">_⊗₁_</a> <a id="1541" class="Symbol">:</a> <a id="1543" href="Categories.Category.Monoidal.Core.html#1237" class="Generalizable">X</a> <a id="1545" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1547" href="Categories.Category.Monoidal.Core.html#1239" class="Generalizable">Y</a> <a id="1549" class="Symbol">→</a> <a id="1551" href="Categories.Category.Monoidal.Core.html#1241" class="Generalizable">Z</a> <a id="1553" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1555" href="Categories.Category.Monoidal.Core.html#1243" class="Generalizable">W</a> <a id="1557" class="Symbol">→</a> <a id="1559" href="Categories.Category.Monoidal.Core.html#1237" class="Generalizable">X</a> <a id="1561" href="Categories.Category.Monoidal.Core.html#1435" class="Function Operator">⊗₀</a> <a id="1564" href="Categories.Category.Monoidal.Core.html#1241" class="Generalizable">Z</a> <a id="1566" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1568" href="Categories.Category.Monoidal.Core.html#1239" class="Generalizable">Y</a> <a id="1570" href="Categories.Category.Monoidal.Core.html#1435" class="Function Operator">⊗₀</a> <a id="1573" href="Categories.Category.Monoidal.Core.html#1243" class="Generalizable">W</a>
  <a id="1577" href="Categories.Category.Monoidal.Core.html#1577" class="Bound">f</a> <a id="1579" href="Categories.Category.Monoidal.Core.html#1536" class="Function Operator">⊗₁</a> <a id="1582" href="Categories.Category.Monoidal.Core.html#1582" class="Bound">g</a> <a id="1584" class="Symbol">=</a> <a id="1586" href="Categories.Functor.Core.html#455" class="Function">F₁</a> <a id="1589" class="Symbol">(</a><a id="1590" href="Categories.Category.Monoidal.Core.html#1577" class="Bound">f</a> <a id="1592" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1594" href="Categories.Category.Monoidal.Core.html#1582" class="Bound">g</a><a id="1595" class="Symbol">)</a>

  <a id="Monoidal._⊗-"></a><a id="1600" href="Categories.Category.Monoidal.Core.html#1600" class="Function Operator">_⊗-</a> <a id="1604" class="Symbol">:</a> <a id="1606" href="Categories.Category.Core.html#559" class="Field">Obj</a> <a id="1610" class="Symbol">→</a> <a id="1612" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="1620" href="Categories.Category.Monoidal.Core.html#759" class="Bound">C</a> <a id="1622" href="Categories.Category.Monoidal.Core.html#759" class="Bound">C</a>
  <a id="1626" href="Categories.Category.Monoidal.Core.html#1626" class="Bound">X</a> <a id="1628" href="Categories.Category.Monoidal.Core.html#1600" class="Function Operator">⊗-</a> <a id="1631" class="Symbol">=</a> <a id="1633" href="Categories.Functor.Bifunctor.html#1149" class="Function">appˡ</a> <a id="1638" href="Categories.Category.Monoidal.Core.html#1355" class="Field">⊗</a> <a id="1640" href="Categories.Category.Monoidal.Core.html#1626" class="Bound">X</a>

  <a id="Monoidal.-⊗_"></a><a id="1645" href="Categories.Category.Monoidal.Core.html#1645" class="Function Operator">-⊗_</a> <a id="1649" class="Symbol">:</a> <a id="1651" href="Categories.Category.Core.html#559" class="Field">Obj</a> <a id="1655" class="Symbol">→</a> <a id="1657" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="1665" href="Categories.Category.Monoidal.Core.html#759" class="Bound">C</a> <a id="1667" href="Categories.Category.Monoidal.Core.html#759" class="Bound">C</a>
  <a id="1671" href="Categories.Category.Monoidal.Core.html#1645" class="Function Operator">-⊗</a> <a id="1674" href="Categories.Category.Monoidal.Core.html#1674" class="Bound">X</a> <a id="1676" class="Symbol">=</a> <a id="1678" href="Categories.Functor.Bifunctor.html#1213" class="Function">appʳ</a> <a id="1683" href="Categories.Category.Monoidal.Core.html#1355" class="Field">⊗</a> <a id="1685" href="Categories.Category.Monoidal.Core.html#1674" class="Bound">X</a>

  <a id="1690" class="Keyword">field</a>
    <a id="Monoidal.unitorˡ"></a><a id="1700" href="Categories.Category.Monoidal.Core.html#1700" class="Field">unitorˡ</a>    <a id="1711" class="Symbol">:</a> <a id="1713" href="Categories.Category.Monoidal.Core.html#1380" class="Field">unit</a> <a id="1718" href="Categories.Category.Monoidal.Core.html#1435" class="Function Operator">⊗₀</a> <a id="1721" href="Categories.Category.Monoidal.Core.html#1237" class="Generalizable">X</a> <a id="1723" href="Categories.Morphism.html#2335" class="Record Operator">≅</a> <a id="1725" href="Categories.Category.Monoidal.Core.html#1237" class="Generalizable">X</a>
    <a id="Monoidal.unitorʳ"></a><a id="1731" href="Categories.Category.Monoidal.Core.html#1731" class="Field">unitorʳ</a>    <a id="1742" class="Symbol">:</a> <a id="1744" href="Categories.Category.Monoidal.Core.html#1237" class="Generalizable">X</a> <a id="1746" href="Categories.Category.Monoidal.Core.html#1435" class="Function Operator">⊗₀</a> <a id="1749" href="Categories.Category.Monoidal.Core.html#1380" class="Field">unit</a> <a id="1754" href="Categories.Morphism.html#2335" class="Record Operator">≅</a> <a id="1756" href="Categories.Category.Monoidal.Core.html#1237" class="Generalizable">X</a>
    <a id="Monoidal.associator"></a><a id="1762" href="Categories.Category.Monoidal.Core.html#1762" class="Field">associator</a> <a id="1773" class="Symbol">:</a> <a id="1775" class="Symbol">(</a><a id="1776" href="Categories.Category.Monoidal.Core.html#1237" class="Generalizable">X</a> <a id="1778" href="Categories.Category.Monoidal.Core.html#1435" class="Function Operator">⊗₀</a> <a id="1781" href="Categories.Category.Monoidal.Core.html#1239" class="Generalizable">Y</a><a id="1782" class="Symbol">)</a> <a id="1784" href="Categories.Category.Monoidal.Core.html#1435" class="Function Operator">⊗₀</a> <a id="1787" href="Categories.Category.Monoidal.Core.html#1241" class="Generalizable">Z</a> <a id="1789" href="Categories.Morphism.html#2335" class="Record Operator">≅</a> <a id="1791" href="Categories.Category.Monoidal.Core.html#1237" class="Generalizable">X</a> <a id="1793" href="Categories.Category.Monoidal.Core.html#1435" class="Function Operator">⊗₀</a> <a id="1796" class="Symbol">(</a><a id="1797" href="Categories.Category.Monoidal.Core.html#1239" class="Generalizable">Y</a> <a id="1799" href="Categories.Category.Monoidal.Core.html#1435" class="Function Operator">⊗₀</a> <a id="1802" href="Categories.Category.Monoidal.Core.html#1241" class="Generalizable">Z</a><a id="1803" class="Symbol">)</a>

  <a id="1808" class="Keyword">module</a> <a id="Monoidal.unitorˡ"></a><a id="1815" href="Categories.Category.Monoidal.Core.html#1815" class="Module">unitorˡ</a> <a id="1823" class="Symbol">{</a><a id="1824" href="Categories.Category.Monoidal.Core.html#1824" class="Bound">X</a><a id="1825" class="Symbol">}</a> <a id="1827" class="Symbol">=</a> <a id="1829" href="Categories.Morphism.html#2335" class="Module Operator">_≅_</a> <a id="1833" class="Symbol">(</a><a id="1834" href="Categories.Category.Monoidal.Core.html#1700" class="Field">unitorˡ</a> <a id="1842" class="Symbol">{</a><a id="1843" class="Argument">X</a> <a id="1845" class="Symbol">=</a> <a id="1847" href="Categories.Category.Monoidal.Core.html#1824" class="Bound">X</a><a id="1848" class="Symbol">})</a>
  <a id="1853" class="Keyword">module</a> <a id="Monoidal.unitorʳ"></a><a id="1860" href="Categories.Category.Monoidal.Core.html#1860" class="Module">unitorʳ</a> <a id="1868" class="Symbol">{</a><a id="1869" href="Categories.Category.Monoidal.Core.html#1869" class="Bound">X</a><a id="1870" class="Symbol">}</a> <a id="1872" class="Symbol">=</a> <a id="1874" href="Categories.Morphism.html#2335" class="Module Operator">_≅_</a> <a id="1878" class="Symbol">(</a><a id="1879" href="Categories.Category.Monoidal.Core.html#1731" class="Field">unitorʳ</a> <a id="1887" class="Symbol">{</a><a id="1888" class="Argument">X</a> <a id="1890" class="Symbol">=</a> <a id="1892" href="Categories.Category.Monoidal.Core.html#1869" class="Bound">X</a><a id="1893" class="Symbol">})</a>
  <a id="1898" class="Keyword">module</a> <a id="Monoidal.associator"></a><a id="1905" href="Categories.Category.Monoidal.Core.html#1905" class="Module">associator</a> <a id="1916" class="Symbol">{</a><a id="1917" href="Categories.Category.Monoidal.Core.html#1917" class="Bound">X</a><a id="1918" class="Symbol">}</a> <a id="1920" class="Symbol">{</a><a id="1921" href="Categories.Category.Monoidal.Core.html#1921" class="Bound">Y</a><a id="1922" class="Symbol">}</a> <a id="1924" class="Symbol">{</a><a id="1925" href="Categories.Category.Monoidal.Core.html#1925" class="Bound">Z</a><a id="1926" class="Symbol">}</a> <a id="1928" class="Symbol">=</a> <a id="1930" href="Categories.Morphism.html#2335" class="Module Operator">_≅_</a> <a id="1934" class="Symbol">(</a><a id="1935" href="Categories.Category.Monoidal.Core.html#1762" class="Field">associator</a> <a id="1946" class="Symbol">{</a><a id="1947" href="Categories.Category.Monoidal.Core.html#1917" class="Bound">X</a><a id="1948" class="Symbol">}</a> <a id="1950" class="Symbol">{</a><a id="1951" href="Categories.Category.Monoidal.Core.html#1921" class="Bound">Y</a><a id="1952" class="Symbol">}</a> <a id="1954" class="Symbol">{</a><a id="1955" href="Categories.Category.Monoidal.Core.html#1925" class="Bound">Z</a><a id="1956" class="Symbol">})</a>

  <a id="1962" class="Comment">-- for exporting, it makes sense to use the above long names, but for</a>
  <a id="2034" class="Comment">-- internal consumption, the traditional (short!) categorical names are more</a>
  <a id="2113" class="Comment">-- convenient. However, they are not symmetric, even though the concepts are, so</a>
  <a id="2196" class="Comment">-- we&#39;ll use ⇒ and ⇐ arrows to indicate that</a>

  <a id="2244" class="Keyword">private</a>
    <a id="Monoidal.λ⇒"></a><a id="2256" href="Categories.Category.Monoidal.Core.html#2256" class="Function">λ⇒</a> <a id="2259" class="Symbol">=</a> <a id="2261" href="Categories.Morphism.html#2383" class="Function">unitorˡ.from</a>
    <a id="Monoidal.λ⇐"></a><a id="2278" href="Categories.Category.Monoidal.Core.html#2278" class="Function">λ⇐</a> <a id="2281" class="Symbol">=</a> <a id="2283" href="Categories.Morphism.html#2400" class="Function">unitorˡ.to</a>
    <a id="Monoidal.ρ⇒"></a><a id="2298" href="Categories.Category.Monoidal.Core.html#2298" class="Function">ρ⇒</a> <a id="2301" class="Symbol">=</a> <a id="2303" href="Categories.Morphism.html#2383" class="Function">unitorʳ.from</a>
    <a id="Monoidal.ρ⇐"></a><a id="2320" href="Categories.Category.Monoidal.Core.html#2320" class="Function">ρ⇐</a> <a id="2323" class="Symbol">=</a> <a id="2325" href="Categories.Morphism.html#2400" class="Function">unitorʳ.to</a>
    <a id="2340" class="Comment">-- eta expansion fixes a problem in 2.6.1, will be reported</a>
    <a id="Monoidal.α⇒"></a><a id="2404" href="Categories.Category.Monoidal.Core.html#2404" class="Function">α⇒</a> <a id="2407" class="Symbol">=</a> <a id="2409" class="Symbol">λ</a> <a id="2411" class="Symbol">{</a><a id="2412" href="Categories.Category.Monoidal.Core.html#2412" class="Bound">X</a><a id="2413" class="Symbol">}</a> <a id="2415" class="Symbol">{</a><a id="2416" href="Categories.Category.Monoidal.Core.html#2416" class="Bound">Y</a><a id="2417" class="Symbol">}</a> <a id="2419" class="Symbol">{</a><a id="2420" href="Categories.Category.Monoidal.Core.html#2420" class="Bound">Z</a><a id="2421" class="Symbol">}</a> <a id="2423" class="Symbol">→</a> <a id="2425" href="Categories.Morphism.html#2383" class="Function">associator.from</a> <a id="2441" class="Symbol">{</a><a id="2442" href="Categories.Category.Monoidal.Core.html#2412" class="Bound">X</a><a id="2443" class="Symbol">}</a> <a id="2445" class="Symbol">{</a><a id="2446" href="Categories.Category.Monoidal.Core.html#2416" class="Bound">Y</a><a id="2447" class="Symbol">}</a> <a id="2449" class="Symbol">{</a><a id="2450" href="Categories.Category.Monoidal.Core.html#2420" class="Bound">Z</a><a id="2451" class="Symbol">}</a>
    <a id="Monoidal.α⇐"></a><a id="2457" href="Categories.Category.Monoidal.Core.html#2457" class="Function">α⇐</a> <a id="2460" class="Symbol">=</a> <a id="2462" class="Symbol">λ</a> <a id="2464" class="Symbol">{</a><a id="2465" href="Categories.Category.Monoidal.Core.html#2465" class="Bound">X</a><a id="2466" class="Symbol">}</a> <a id="2468" class="Symbol">{</a><a id="2469" href="Categories.Category.Monoidal.Core.html#2469" class="Bound">Y</a><a id="2470" class="Symbol">}</a> <a id="2472" class="Symbol">{</a><a id="2473" href="Categories.Category.Monoidal.Core.html#2473" class="Bound">Z</a><a id="2474" class="Symbol">}</a> <a id="2476" class="Symbol">→</a> <a id="2478" href="Categories.Morphism.html#2400" class="Function">associator.to</a> <a id="2492" class="Symbol">{</a><a id="2493" href="Categories.Category.Monoidal.Core.html#2465" class="Bound">X</a><a id="2494" class="Symbol">}</a> <a id="2496" class="Symbol">{</a><a id="2497" href="Categories.Category.Monoidal.Core.html#2469" class="Bound">Y</a><a id="2498" class="Symbol">}</a> <a id="2500" class="Symbol">{</a><a id="2501" href="Categories.Category.Monoidal.Core.html#2473" class="Bound">Z</a><a id="2502" class="Symbol">}</a>

  <a id="2507" class="Keyword">field</a>
    <a id="Monoidal.unitorˡ-commute-from"></a><a id="2517" href="Categories.Category.Monoidal.Core.html#2517" class="Field">unitorˡ-commute-from</a> <a id="2538" class="Symbol">:</a> <a id="2540" href="Categories.Category.html#884" class="Function">CommutativeSquare</a> <a id="2558" class="Symbol">(</a><a id="2559" href="Categories.Category.Core.html#630" class="Field">C.id</a> <a id="2564" href="Categories.Category.Monoidal.Core.html#1536" class="Function Operator">⊗₁</a> <a id="2567" href="Categories.Category.Monoidal.Core.html#1259" class="Generalizable">f</a><a id="2568" class="Symbol">)</a> <a id="2570" href="Categories.Category.Monoidal.Core.html#2256" class="Function">λ⇒</a> <a id="2573" href="Categories.Category.Monoidal.Core.html#2256" class="Function">λ⇒</a> <a id="2576" href="Categories.Category.Monoidal.Core.html#1259" class="Generalizable">f</a>
    <a id="Monoidal.unitorˡ-commute-to"></a><a id="2582" href="Categories.Category.Monoidal.Core.html#2582" class="Field">unitorˡ-commute-to</a>   <a id="2603" class="Symbol">:</a> <a id="2605" href="Categories.Category.html#884" class="Function">CommutativeSquare</a> <a id="2623" href="Categories.Category.Monoidal.Core.html#1259" class="Generalizable">f</a> <a id="2625" href="Categories.Category.Monoidal.Core.html#2278" class="Function">λ⇐</a> <a id="2628" href="Categories.Category.Monoidal.Core.html#2278" class="Function">λ⇐</a> <a id="2631" class="Symbol">(</a><a id="2632" href="Categories.Category.Core.html#630" class="Field">C.id</a> <a id="2637" href="Categories.Category.Monoidal.Core.html#1536" class="Function Operator">⊗₁</a> <a id="2640" href="Categories.Category.Monoidal.Core.html#1259" class="Generalizable">f</a><a id="2641" class="Symbol">)</a>
    <a id="Monoidal.unitorʳ-commute-from"></a><a id="2647" href="Categories.Category.Monoidal.Core.html#2647" class="Field">unitorʳ-commute-from</a> <a id="2668" class="Symbol">:</a> <a id="2670" href="Categories.Category.html#884" class="Function">CommutativeSquare</a> <a id="2688" class="Symbol">(</a><a id="2689" href="Categories.Category.Monoidal.Core.html#1259" class="Generalizable">f</a> <a id="2691" href="Categories.Category.Monoidal.Core.html#1536" class="Function Operator">⊗₁</a> <a id="2694" href="Categories.Category.Core.html#630" class="Field">C.id</a><a id="2698" class="Symbol">)</a> <a id="2700" href="Categories.Category.Monoidal.Core.html#2298" class="Function">ρ⇒</a> <a id="2703" href="Categories.Category.Monoidal.Core.html#2298" class="Function">ρ⇒</a> <a id="2706" href="Categories.Category.Monoidal.Core.html#1259" class="Generalizable">f</a>
    <a id="Monoidal.unitorʳ-commute-to"></a><a id="2712" href="Categories.Category.Monoidal.Core.html#2712" class="Field">unitorʳ-commute-to</a>   <a id="2733" class="Symbol">:</a> <a id="2735" href="Categories.Category.html#884" class="Function">CommutativeSquare</a> <a id="2753" href="Categories.Category.Monoidal.Core.html#1259" class="Generalizable">f</a> <a id="2755" href="Categories.Category.Monoidal.Core.html#2320" class="Function">ρ⇐</a> <a id="2758" href="Categories.Category.Monoidal.Core.html#2320" class="Function">ρ⇐</a> <a id="2761" class="Symbol">(</a><a id="2762" href="Categories.Category.Monoidal.Core.html#1259" class="Generalizable">f</a> <a id="2764" href="Categories.Category.Monoidal.Core.html#1536" class="Function Operator">⊗₁</a> <a id="2767" href="Categories.Category.Core.html#630" class="Field">C.id</a><a id="2771" class="Symbol">)</a>
    <a id="Monoidal.assoc-commute-from"></a><a id="2777" href="Categories.Category.Monoidal.Core.html#2777" class="Field">assoc-commute-from</a>   <a id="2798" class="Symbol">:</a> <a id="2800" href="Categories.Category.html#884" class="Function">CommutativeSquare</a> <a id="2818" class="Symbol">((</a><a id="2820" href="Categories.Category.Monoidal.Core.html#1259" class="Generalizable">f</a> <a id="2822" href="Categories.Category.Monoidal.Core.html#1536" class="Function Operator">⊗₁</a> <a id="2825" href="Categories.Category.Monoidal.Core.html#1261" class="Generalizable">g</a><a id="2826" class="Symbol">)</a> <a id="2828" href="Categories.Category.Monoidal.Core.html#1536" class="Function Operator">⊗₁</a> <a id="2831" href="Categories.Category.Monoidal.Core.html#1263" class="Generalizable">h</a><a id="2832" class="Symbol">)</a> <a id="2834" href="Categories.Category.Monoidal.Core.html#2404" class="Function">α⇒</a> <a id="2837" href="Categories.Category.Monoidal.Core.html#2404" class="Function">α⇒</a> <a id="2840" class="Symbol">(</a><a id="2841" href="Categories.Category.Monoidal.Core.html#1259" class="Generalizable">f</a> <a id="2843" href="Categories.Category.Monoidal.Core.html#1536" class="Function Operator">⊗₁</a> <a id="2846" class="Symbol">(</a><a id="2847" href="Categories.Category.Monoidal.Core.html#1261" class="Generalizable">g</a> <a id="2849" href="Categories.Category.Monoidal.Core.html#1536" class="Function Operator">⊗₁</a> <a id="2852" href="Categories.Category.Monoidal.Core.html#1263" class="Generalizable">h</a><a id="2853" class="Symbol">))</a>
    <a id="Monoidal.assoc-commute-to"></a><a id="2860" href="Categories.Category.Monoidal.Core.html#2860" class="Field">assoc-commute-to</a>     <a id="2881" class="Symbol">:</a> <a id="2883" href="Categories.Category.html#884" class="Function">CommutativeSquare</a> <a id="2901" class="Symbol">(</a><a id="2902" href="Categories.Category.Monoidal.Core.html#1259" class="Generalizable">f</a> <a id="2904" href="Categories.Category.Monoidal.Core.html#1536" class="Function Operator">⊗₁</a> <a id="2907" class="Symbol">(</a><a id="2908" href="Categories.Category.Monoidal.Core.html#1261" class="Generalizable">g</a> <a id="2910" href="Categories.Category.Monoidal.Core.html#1536" class="Function Operator">⊗₁</a> <a id="2913" href="Categories.Category.Monoidal.Core.html#1263" class="Generalizable">h</a><a id="2914" class="Symbol">))</a> <a id="2917" href="Categories.Category.Monoidal.Core.html#2457" class="Function">α⇐</a> <a id="2920" href="Categories.Category.Monoidal.Core.html#2457" class="Function">α⇐</a> <a id="2923" class="Symbol">((</a><a id="2925" href="Categories.Category.Monoidal.Core.html#1259" class="Generalizable">f</a> <a id="2927" href="Categories.Category.Monoidal.Core.html#1536" class="Function Operator">⊗₁</a> <a id="2930" href="Categories.Category.Monoidal.Core.html#1261" class="Generalizable">g</a><a id="2931" class="Symbol">)</a> <a id="2933" href="Categories.Category.Monoidal.Core.html#1536" class="Function Operator">⊗₁</a> <a id="2936" href="Categories.Category.Monoidal.Core.html#1263" class="Generalizable">h</a><a id="2937" class="Symbol">)</a>
    <a id="Monoidal.triangle"></a><a id="2943" href="Categories.Category.Monoidal.Core.html#2943" class="Field">triangle</a>             <a id="2964" class="Symbol">:</a> <a id="2966" href="Categories.Category.html#1358" class="Function Operator">[</a> <a id="2968" class="Symbol">(</a><a id="2969" href="Categories.Category.Monoidal.Core.html#1237" class="Generalizable">X</a> <a id="2971" href="Categories.Category.Monoidal.Core.html#1435" class="Function Operator">⊗₀</a> <a id="2974" href="Categories.Category.Monoidal.Core.html#1380" class="Field">unit</a><a id="2978" class="Symbol">)</a> <a id="2980" href="Categories.Category.Monoidal.Core.html#1435" class="Function Operator">⊗₀</a> <a id="2983" href="Categories.Category.Monoidal.Core.html#1239" class="Generalizable">Y</a> <a id="2985" href="Categories.Category.html#1358" class="Function Operator">⇒</a> <a id="2987" href="Categories.Category.Monoidal.Core.html#1237" class="Generalizable">X</a> <a id="2989" href="Categories.Category.Monoidal.Core.html#1435" class="Function Operator">⊗₀</a> <a id="2992" href="Categories.Category.Monoidal.Core.html#1239" class="Generalizable">Y</a> <a id="2994" href="Categories.Category.html#1358" class="Function Operator">]⟨</a>
                             <a id="3026" href="Categories.Category.Monoidal.Core.html#2404" class="Function">α⇒</a>           <a id="3039" href="Categories.Category.html#1460" class="Function">⇒⟨</a> <a id="3042" href="Categories.Category.Monoidal.Core.html#1237" class="Generalizable">X</a> <a id="3044" href="Categories.Category.Monoidal.Core.html#1435" class="Function Operator">⊗₀</a> <a id="3047" class="Symbol">(</a><a id="3048" href="Categories.Category.Monoidal.Core.html#1380" class="Field">unit</a> <a id="3053" href="Categories.Category.Monoidal.Core.html#1435" class="Function Operator">⊗₀</a> <a id="3056" href="Categories.Category.Monoidal.Core.html#1239" class="Generalizable">Y</a><a id="3057" class="Symbol">)</a> <a id="3059" href="Categories.Category.html#1460" class="Function">⟩</a>
                             <a id="3090" href="Categories.Category.Core.html#630" class="Field">C.id</a> <a id="3095" href="Categories.Category.Monoidal.Core.html#1536" class="Function Operator">⊗₁</a> <a id="3098" href="Categories.Category.Monoidal.Core.html#2256" class="Function">λ⇒</a>
                           <a id="3128" href="Categories.Category.html#1358" class="Function Operator">≈</a> <a id="3130" href="Categories.Category.Monoidal.Core.html#2298" class="Function">ρ⇒</a> <a id="3133" href="Categories.Category.Monoidal.Core.html#1536" class="Function Operator">⊗₁</a> <a id="3136" href="Categories.Category.Core.html#630" class="Field">C.id</a>
                           <a id="3168" href="Categories.Category.html#1358" class="Function Operator">⟩</a>
    <a id="Monoidal.pentagon"></a><a id="3174" href="Categories.Category.Monoidal.Core.html#3174" class="Field">pentagon</a>             <a id="3195" class="Symbol">:</a> <a id="3197" href="Categories.Category.html#1358" class="Function Operator">[</a> <a id="3199" class="Symbol">((</a><a id="3201" href="Categories.Category.Monoidal.Core.html#1237" class="Generalizable">X</a> <a id="3203" href="Categories.Category.Monoidal.Core.html#1435" class="Function Operator">⊗₀</a> <a id="3206" href="Categories.Category.Monoidal.Core.html#1239" class="Generalizable">Y</a><a id="3207" class="Symbol">)</a> <a id="3209" href="Categories.Category.Monoidal.Core.html#1435" class="Function Operator">⊗₀</a> <a id="3212" href="Categories.Category.Monoidal.Core.html#1241" class="Generalizable">Z</a><a id="3213" class="Symbol">)</a> <a id="3215" href="Categories.Category.Monoidal.Core.html#1435" class="Function Operator">⊗₀</a> <a id="3218" href="Categories.Category.Monoidal.Core.html#1243" class="Generalizable">W</a> <a id="3220" href="Categories.Category.html#1358" class="Function Operator">⇒</a> <a id="3222" href="Categories.Category.Monoidal.Core.html#1237" class="Generalizable">X</a> <a id="3224" href="Categories.Category.Monoidal.Core.html#1435" class="Function Operator">⊗₀</a> <a id="3227" href="Categories.Category.Monoidal.Core.html#1239" class="Generalizable">Y</a> <a id="3229" href="Categories.Category.Monoidal.Core.html#1435" class="Function Operator">⊗₀</a> <a id="3232" href="Categories.Category.Monoidal.Core.html#1241" class="Generalizable">Z</a> <a id="3234" href="Categories.Category.Monoidal.Core.html#1435" class="Function Operator">⊗₀</a> <a id="3237" href="Categories.Category.Monoidal.Core.html#1243" class="Generalizable">W</a> <a id="3239" href="Categories.Category.html#1358" class="Function Operator">]⟨</a>
                             <a id="3271" href="Categories.Category.Monoidal.Core.html#2404" class="Function">α⇒</a> <a id="3274" href="Categories.Category.Monoidal.Core.html#1536" class="Function Operator">⊗₁</a> <a id="3277" href="Categories.Category.Core.html#630" class="Field">C.id</a>       <a id="3288" href="Categories.Category.html#1460" class="Function">⇒⟨</a> <a id="3291" class="Symbol">(</a><a id="3292" href="Categories.Category.Monoidal.Core.html#1237" class="Generalizable">X</a> <a id="3294" href="Categories.Category.Monoidal.Core.html#1435" class="Function Operator">⊗₀</a> <a id="3297" href="Categories.Category.Monoidal.Core.html#1239" class="Generalizable">Y</a> <a id="3299" href="Categories.Category.Monoidal.Core.html#1435" class="Function Operator">⊗₀</a> <a id="3302" href="Categories.Category.Monoidal.Core.html#1241" class="Generalizable">Z</a><a id="3303" class="Symbol">)</a> <a id="3305" href="Categories.Category.Monoidal.Core.html#1435" class="Function Operator">⊗₀</a> <a id="3308" href="Categories.Category.Monoidal.Core.html#1243" class="Generalizable">W</a> <a id="3310" href="Categories.Category.html#1460" class="Function">⟩</a>
                             <a id="3341" href="Categories.Category.Monoidal.Core.html#2404" class="Function">α⇒</a>               <a id="3358" href="Categories.Category.html#1460" class="Function">⇒⟨</a> <a id="3361" href="Categories.Category.Monoidal.Core.html#1237" class="Generalizable">X</a> <a id="3363" href="Categories.Category.Monoidal.Core.html#1435" class="Function Operator">⊗₀</a> <a id="3366" class="Symbol">(</a><a id="3367" href="Categories.Category.Monoidal.Core.html#1239" class="Generalizable">Y</a> <a id="3369" href="Categories.Category.Monoidal.Core.html#1435" class="Function Operator">⊗₀</a> <a id="3372" href="Categories.Category.Monoidal.Core.html#1241" class="Generalizable">Z</a><a id="3373" class="Symbol">)</a> <a id="3375" href="Categories.Category.Monoidal.Core.html#1435" class="Function Operator">⊗₀</a> <a id="3378" href="Categories.Category.Monoidal.Core.html#1243" class="Generalizable">W</a> <a id="3380" href="Categories.Category.html#1460" class="Function">⟩</a>
                             <a id="3411" href="Categories.Category.Core.html#630" class="Field">C.id</a> <a id="3416" href="Categories.Category.Monoidal.Core.html#1536" class="Function Operator">⊗₁</a> <a id="3419" href="Categories.Category.Monoidal.Core.html#2404" class="Function">α⇒</a>
                           <a id="3449" href="Categories.Category.html#1358" class="Function Operator">≈</a> <a id="3451" href="Categories.Category.Monoidal.Core.html#2404" class="Function">α⇒</a>               <a id="3468" href="Categories.Category.html#1460" class="Function">⇒⟨</a> <a id="3471" class="Symbol">(</a><a id="3472" href="Categories.Category.Monoidal.Core.html#1237" class="Generalizable">X</a> <a id="3474" href="Categories.Category.Monoidal.Core.html#1435" class="Function Operator">⊗₀</a> <a id="3477" href="Categories.Category.Monoidal.Core.html#1239" class="Generalizable">Y</a><a id="3478" class="Symbol">)</a> <a id="3480" href="Categories.Category.Monoidal.Core.html#1435" class="Function Operator">⊗₀</a> <a id="3483" href="Categories.Category.Monoidal.Core.html#1241" class="Generalizable">Z</a> <a id="3485" href="Categories.Category.Monoidal.Core.html#1435" class="Function Operator">⊗₀</a> <a id="3488" href="Categories.Category.Monoidal.Core.html#1243" class="Generalizable">W</a> <a id="3490" href="Categories.Category.html#1460" class="Function">⟩</a>
                             <a id="3521" href="Categories.Category.Monoidal.Core.html#2404" class="Function">α⇒</a>
                           <a id="3551" href="Categories.Category.html#1358" class="Function Operator">⟩</a>

<a id="3554" class="Keyword">private</a>
  <a id="3564" class="Keyword">record</a> <a id="Monoidal′"></a><a id="3571" href="Categories.Category.Monoidal.Core.html#3571" class="Record">Monoidal′</a> <a id="3581" class="Symbol">:</a> <a id="3583" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3587" class="Symbol">(</a><a id="3588" href="Categories.Category.Monoidal.Core.html#751" class="Bound">o</a> <a id="3590" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3592" href="Categories.Category.Monoidal.Core.html#753" class="Bound">ℓ</a> <a id="3594" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3596" href="Categories.Category.Monoidal.Core.html#755" class="Bound">e</a><a id="3597" class="Symbol">)</a> <a id="3599" class="Keyword">where</a>
    <a id="3609" class="Keyword">infixr</a> <a id="3616" class="Number">10</a> <a id="3619" href="Categories.Category.Monoidal.Core.html#3709" class="Function Operator">_⊗₀_</a> <a id="3624" href="Categories.Category.Monoidal.Core.html#3758" class="Function Operator">_⊗₁_</a>

    <a id="3634" class="Keyword">field</a>
      <a id="Monoidal′.⊗"></a><a id="3646" href="Categories.Category.Monoidal.Core.html#3646" class="Field">⊗</a>  <a id="3649" class="Symbol">:</a> <a id="3651" href="Categories.Functor.Bifunctor.html#442" class="Function">Bifunctor</a> <a id="3661" href="Categories.Category.Monoidal.Core.html#759" class="Bound">C</a> <a id="3663" href="Categories.Category.Monoidal.Core.html#759" class="Bound">C</a> <a id="3665" href="Categories.Category.Monoidal.Core.html#759" class="Bound">C</a>
      <a id="Monoidal′.unit"></a><a id="3673" href="Categories.Category.Monoidal.Core.html#3673" class="Field">unit</a> <a id="3678" class="Symbol">:</a> <a id="3680" href="Categories.Category.Core.html#559" class="Field">Obj</a>

    <a id="3689" class="Keyword">open</a> <a id="3694" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="3702" href="Categories.Category.Monoidal.Core.html#3646" class="Field">⊗</a>

    <a id="Monoidal′._⊗₀_"></a><a id="3709" href="Categories.Category.Monoidal.Core.html#3709" class="Function Operator">_⊗₀_</a> <a id="3714" class="Symbol">:</a> <a id="3716" href="Categories.Category.Core.html#559" class="Field">Obj</a> <a id="3720" class="Symbol">→</a> <a id="3722" href="Categories.Category.Core.html#559" class="Field">Obj</a> <a id="3726" class="Symbol">→</a> <a id="3728" href="Categories.Category.Core.html#559" class="Field">Obj</a>
    <a id="3736" href="Categories.Category.Monoidal.Core.html#3709" class="Function Operator">_⊗₀_</a> <a id="3741" class="Symbol">=</a> <a id="3743" href="Data.Product.Base.html#4654" class="Function">curry′</a> <a id="3750" href="Categories.Functor.Core.html#432" class="Function">F₀</a>

    <a id="Monoidal′._⊗₁_"></a><a id="3758" href="Categories.Category.Monoidal.Core.html#3758" class="Function Operator">_⊗₁_</a> <a id="3763" class="Symbol">:</a> <a id="3765" href="Categories.Category.Monoidal.Core.html#1237" class="Generalizable">X</a> <a id="3767" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="3769" href="Categories.Category.Monoidal.Core.html#1239" class="Generalizable">Y</a> <a id="3771" class="Symbol">→</a> <a id="3773" href="Categories.Category.Monoidal.Core.html#1241" class="Generalizable">Z</a> <a id="3775" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="3777" href="Categories.Category.Monoidal.Core.html#1243" class="Generalizable">W</a> <a id="3779" class="Symbol">→</a> <a id="3781" href="Categories.Category.Monoidal.Core.html#1237" class="Generalizable">X</a> <a id="3783" href="Categories.Category.Monoidal.Core.html#3709" class="Function Operator">⊗₀</a> <a id="3786" href="Categories.Category.Monoidal.Core.html#1241" class="Generalizable">Z</a> <a id="3788" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="3790" href="Categories.Category.Monoidal.Core.html#1239" class="Generalizable">Y</a> <a id="3792" href="Categories.Category.Monoidal.Core.html#3709" class="Function Operator">⊗₀</a> <a id="3795" href="Categories.Category.Monoidal.Core.html#1243" class="Generalizable">W</a>
    <a id="3801" href="Categories.Category.Monoidal.Core.html#3801" class="Bound">f</a> <a id="3803" href="Categories.Category.Monoidal.Core.html#3758" class="Function Operator">⊗₁</a> <a id="3806" href="Categories.Category.Monoidal.Core.html#3806" class="Bound">g</a> <a id="3808" class="Symbol">=</a> <a id="3810" href="Categories.Functor.Core.html#455" class="Function">F₁</a> <a id="3813" class="Symbol">(</a><a id="3814" href="Categories.Category.Monoidal.Core.html#3801" class="Bound">f</a> <a id="3816" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3818" href="Categories.Category.Monoidal.Core.html#3806" class="Bound">g</a><a id="3819" class="Symbol">)</a>

    <a id="3826" class="Keyword">field</a>
      <a id="Monoidal′.unitorˡ"></a><a id="3838" href="Categories.Category.Monoidal.Core.html#3838" class="Field">unitorˡ</a>    <a id="3849" class="Symbol">:</a> <a id="3851" href="Categories.Category.Monoidal.Core.html#3673" class="Field">unit</a> <a id="3856" href="Categories.Category.Monoidal.Core.html#3709" class="Function Operator">⊗₀</a> <a id="3859" href="Categories.Category.Monoidal.Core.html#1237" class="Generalizable">X</a> <a id="3861" href="Categories.Morphism.html#2335" class="Record Operator">≅</a> <a id="3863" href="Categories.Category.Monoidal.Core.html#1237" class="Generalizable">X</a>
      <a id="Monoidal′.unitorʳ"></a><a id="3871" href="Categories.Category.Monoidal.Core.html#3871" class="Field">unitorʳ</a>    <a id="3882" class="Symbol">:</a> <a id="3884" href="Categories.Category.Monoidal.Core.html#1237" class="Generalizable">X</a> <a id="3886" href="Categories.Category.Monoidal.Core.html#3709" class="Function Operator">⊗₀</a> <a id="3889" href="Categories.Category.Monoidal.Core.html#3673" class="Field">unit</a> <a id="3894" href="Categories.Morphism.html#2335" class="Record Operator">≅</a> <a id="3896" href="Categories.Category.Monoidal.Core.html#1237" class="Generalizable">X</a>
      <a id="Monoidal′.associator"></a><a id="3904" href="Categories.Category.Monoidal.Core.html#3904" class="Field">associator</a> <a id="3915" class="Symbol">:</a> <a id="3917" class="Symbol">(</a><a id="3918" href="Categories.Category.Monoidal.Core.html#1237" class="Generalizable">X</a> <a id="3920" href="Categories.Category.Monoidal.Core.html#3709" class="Function Operator">⊗₀</a> <a id="3923" href="Categories.Category.Monoidal.Core.html#1239" class="Generalizable">Y</a><a id="3924" class="Symbol">)</a> <a id="3926" href="Categories.Category.Monoidal.Core.html#3709" class="Function Operator">⊗₀</a> <a id="3929" href="Categories.Category.Monoidal.Core.html#1241" class="Generalizable">Z</a> <a id="3931" href="Categories.Morphism.html#2335" class="Record Operator">≅</a> <a id="3933" href="Categories.Category.Monoidal.Core.html#1237" class="Generalizable">X</a> <a id="3935" href="Categories.Category.Monoidal.Core.html#3709" class="Function Operator">⊗₀</a> <a id="3938" class="Symbol">(</a><a id="3939" href="Categories.Category.Monoidal.Core.html#1239" class="Generalizable">Y</a> <a id="3941" href="Categories.Category.Monoidal.Core.html#3709" class="Function Operator">⊗₀</a> <a id="3944" href="Categories.Category.Monoidal.Core.html#1241" class="Generalizable">Z</a><a id="3945" class="Symbol">)</a>

    <a id="3952" class="Keyword">module</a> <a id="Monoidal′.unitorˡ"></a><a id="3959" href="Categories.Category.Monoidal.Core.html#3959" class="Module">unitorˡ</a> <a id="3967" class="Symbol">{</a><a id="3968" href="Categories.Category.Monoidal.Core.html#3968" class="Bound">X</a><a id="3969" class="Symbol">}</a> <a id="3971" class="Symbol">=</a> <a id="3973" href="Categories.Morphism.html#2335" class="Module Operator">_≅_</a> <a id="3977" class="Symbol">(</a><a id="3978" href="Categories.Category.Monoidal.Core.html#3838" class="Field">unitorˡ</a> <a id="3986" class="Symbol">{</a><a id="3987" class="Argument">X</a> <a id="3989" class="Symbol">=</a> <a id="3991" href="Categories.Category.Monoidal.Core.html#3968" class="Bound">X</a><a id="3992" class="Symbol">})</a>
    <a id="3999" class="Keyword">module</a> <a id="Monoidal′.unitorʳ"></a><a id="4006" href="Categories.Category.Monoidal.Core.html#4006" class="Module">unitorʳ</a> <a id="4014" class="Symbol">{</a><a id="4015" href="Categories.Category.Monoidal.Core.html#4015" class="Bound">X</a><a id="4016" class="Symbol">}</a> <a id="4018" class="Symbol">=</a> <a id="4020" href="Categories.Morphism.html#2335" class="Module Operator">_≅_</a> <a id="4024" class="Symbol">(</a><a id="4025" href="Categories.Category.Monoidal.Core.html#3871" class="Field">unitorʳ</a> <a id="4033" class="Symbol">{</a><a id="4034" class="Argument">X</a> <a id="4036" class="Symbol">=</a> <a id="4038" href="Categories.Category.Monoidal.Core.html#4015" class="Bound">X</a><a id="4039" class="Symbol">})</a>
    <a id="4046" class="Keyword">module</a> <a id="Monoidal′.associator"></a><a id="4053" href="Categories.Category.Monoidal.Core.html#4053" class="Module">associator</a> <a id="4064" class="Symbol">{</a><a id="4065" href="Categories.Category.Monoidal.Core.html#4065" class="Bound">X</a><a id="4066" class="Symbol">}</a> <a id="4068" class="Symbol">{</a><a id="4069" href="Categories.Category.Monoidal.Core.html#4069" class="Bound">Y</a><a id="4070" class="Symbol">}</a> <a id="4072" class="Symbol">{</a><a id="4073" href="Categories.Category.Monoidal.Core.html#4073" class="Bound">Z</a><a id="4074" class="Symbol">}</a> <a id="4076" class="Symbol">=</a> <a id="4078" href="Categories.Morphism.html#2335" class="Module Operator">_≅_</a> <a id="4082" class="Symbol">(</a><a id="4083" href="Categories.Category.Monoidal.Core.html#3904" class="Field">associator</a> <a id="4094" class="Symbol">{</a><a id="4095" href="Categories.Category.Monoidal.Core.html#4065" class="Bound">X</a><a id="4096" class="Symbol">}</a> <a id="4098" class="Symbol">{</a><a id="4099" href="Categories.Category.Monoidal.Core.html#4069" class="Bound">Y</a><a id="4100" class="Symbol">}</a> <a id="4102" class="Symbol">{</a><a id="4103" href="Categories.Category.Monoidal.Core.html#4073" class="Bound">Z</a><a id="4104" class="Symbol">})</a>

    <a id="4112" class="Keyword">private</a>
      <a id="Monoidal′.λ⇒"></a><a id="4126" href="Categories.Category.Monoidal.Core.html#4126" class="Function">λ⇒</a> <a id="4129" class="Symbol">=</a> <a id="4131" href="Categories.Morphism.html#2383" class="Function">unitorˡ.from</a>
      <a id="Monoidal′.λ⇐"></a><a id="4150" href="Categories.Category.Monoidal.Core.html#4150" class="Function">λ⇐</a> <a id="4153" class="Symbol">=</a> <a id="4155" href="Categories.Morphism.html#2400" class="Function">unitorˡ.to</a>
      <a id="Monoidal′.ρ⇒"></a><a id="4172" href="Categories.Category.Monoidal.Core.html#4172" class="Function">ρ⇒</a> <a id="4175" class="Symbol">=</a> <a id="4177" href="Categories.Morphism.html#2383" class="Function">unitorʳ.from</a>
      <a id="Monoidal′.ρ⇐"></a><a id="4196" href="Categories.Category.Monoidal.Core.html#4196" class="Function">ρ⇐</a> <a id="4199" class="Symbol">=</a> <a id="4201" href="Categories.Morphism.html#2400" class="Function">unitorʳ.to</a>
      <a id="Monoidal′.α⇒"></a><a id="4218" href="Categories.Category.Monoidal.Core.html#4218" class="Function">α⇒</a> <a id="4221" class="Symbol">=</a> <a id="4223" class="Symbol">λ</a> <a id="4225" class="Symbol">{</a><a id="4226" href="Categories.Category.Monoidal.Core.html#4226" class="Bound">X</a><a id="4227" class="Symbol">}</a> <a id="4229" class="Symbol">{</a><a id="4230" href="Categories.Category.Monoidal.Core.html#4230" class="Bound">Y</a><a id="4231" class="Symbol">}</a> <a id="4233" class="Symbol">{</a><a id="4234" href="Categories.Category.Monoidal.Core.html#4234" class="Bound">Z</a><a id="4235" class="Symbol">}</a> <a id="4237" class="Symbol">→</a> <a id="4239" href="Categories.Morphism.html#2383" class="Function">associator.from</a> <a id="4255" class="Symbol">{</a><a id="4256" href="Categories.Category.Monoidal.Core.html#4226" class="Bound">X</a><a id="4257" class="Symbol">}</a> <a id="4259" class="Symbol">{</a><a id="4260" href="Categories.Category.Monoidal.Core.html#4230" class="Bound">Y</a><a id="4261" class="Symbol">}</a> <a id="4263" class="Symbol">{</a><a id="4264" href="Categories.Category.Monoidal.Core.html#4234" class="Bound">Z</a><a id="4265" class="Symbol">}</a>
      <a id="Monoidal′.α⇐"></a><a id="4273" href="Categories.Category.Monoidal.Core.html#4273" class="Function">α⇐</a> <a id="4276" class="Symbol">=</a> <a id="4278" class="Symbol">λ</a> <a id="4280" class="Symbol">{</a><a id="4281" href="Categories.Category.Monoidal.Core.html#4281" class="Bound">X</a><a id="4282" class="Symbol">}</a> <a id="4284" class="Symbol">{</a><a id="4285" href="Categories.Category.Monoidal.Core.html#4285" class="Bound">Y</a><a id="4286" class="Symbol">}</a> <a id="4288" class="Symbol">{</a><a id="4289" href="Categories.Category.Monoidal.Core.html#4289" class="Bound">Z</a><a id="4290" class="Symbol">}</a> <a id="4292" class="Symbol">→</a> <a id="4294" href="Categories.Morphism.html#2400" class="Function">associator.to</a> <a id="4308" class="Symbol">{</a><a id="4309" href="Categories.Category.Monoidal.Core.html#4281" class="Bound">X</a><a id="4310" class="Symbol">}</a> <a id="4312" class="Symbol">{</a><a id="4313" href="Categories.Category.Monoidal.Core.html#4285" class="Bound">Y</a><a id="4314" class="Symbol">}</a> <a id="4316" class="Symbol">{</a><a id="4317" href="Categories.Category.Monoidal.Core.html#4289" class="Bound">Z</a><a id="4318" class="Symbol">}</a>

    <a id="4325" class="Keyword">field</a>
      <a id="Monoidal′.unitorˡ-commute"></a><a id="4337" href="Categories.Category.Monoidal.Core.html#4337" class="Field">unitorˡ-commute</a> <a id="4353" class="Symbol">:</a> <a id="4355" href="Categories.Category.html#884" class="Function">CommutativeSquare</a> <a id="4373" class="Symbol">(</a><a id="4374" href="Categories.Category.Core.html#630" class="Field">C.id</a> <a id="4379" href="Categories.Category.Monoidal.Core.html#3758" class="Function Operator">⊗₁</a> <a id="4382" href="Categories.Category.Monoidal.Core.html#1259" class="Generalizable">f</a><a id="4383" class="Symbol">)</a> <a id="4385" href="Categories.Category.Monoidal.Core.html#4126" class="Function">λ⇒</a> <a id="4388" href="Categories.Category.Monoidal.Core.html#4126" class="Function">λ⇒</a> <a id="4391" href="Categories.Category.Monoidal.Core.html#1259" class="Generalizable">f</a>
      <a id="Monoidal′.unitorʳ-commute"></a><a id="4399" href="Categories.Category.Monoidal.Core.html#4399" class="Field">unitorʳ-commute</a> <a id="4415" class="Symbol">:</a> <a id="4417" href="Categories.Category.html#884" class="Function">CommutativeSquare</a> <a id="4435" class="Symbol">(</a><a id="4436" href="Categories.Category.Monoidal.Core.html#1259" class="Generalizable">f</a> <a id="4438" href="Categories.Category.Monoidal.Core.html#3758" class="Function Operator">⊗₁</a> <a id="4441" href="Categories.Category.Core.html#630" class="Field">C.id</a><a id="4445" class="Symbol">)</a> <a id="4447" href="Categories.Category.Monoidal.Core.html#4172" class="Function">ρ⇒</a> <a id="4450" href="Categories.Category.Monoidal.Core.html#4172" class="Function">ρ⇒</a> <a id="4453" href="Categories.Category.Monoidal.Core.html#1259" class="Generalizable">f</a>
      <a id="Monoidal′.assoc-commute"></a><a id="4461" href="Categories.Category.Monoidal.Core.html#4461" class="Field">assoc-commute</a>   <a id="4477" class="Symbol">:</a> <a id="4479" href="Categories.Category.html#884" class="Function">CommutativeSquare</a> <a id="4497" class="Symbol">((</a><a id="4499" href="Categories.Category.Monoidal.Core.html#1259" class="Generalizable">f</a> <a id="4501" href="Categories.Category.Monoidal.Core.html#3758" class="Function Operator">⊗₁</a> <a id="4504" href="Categories.Category.Monoidal.Core.html#1261" class="Generalizable">g</a><a id="4505" class="Symbol">)</a> <a id="4507" href="Categories.Category.Monoidal.Core.html#3758" class="Function Operator">⊗₁</a> <a id="4510" href="Categories.Category.Monoidal.Core.html#1263" class="Generalizable">h</a><a id="4511" class="Symbol">)</a> <a id="4513" href="Categories.Category.Monoidal.Core.html#4218" class="Function">α⇒</a> <a id="4516" href="Categories.Category.Monoidal.Core.html#4218" class="Function">α⇒</a> <a id="4519" class="Symbol">(</a><a id="4520" href="Categories.Category.Monoidal.Core.html#1259" class="Generalizable">f</a> <a id="4522" href="Categories.Category.Monoidal.Core.html#3758" class="Function Operator">⊗₁</a> <a id="4525" class="Symbol">(</a><a id="4526" href="Categories.Category.Monoidal.Core.html#1261" class="Generalizable">g</a> <a id="4528" href="Categories.Category.Monoidal.Core.html#3758" class="Function Operator">⊗₁</a> <a id="4531" href="Categories.Category.Monoidal.Core.html#1263" class="Generalizable">h</a><a id="4532" class="Symbol">))</a>
      <a id="Monoidal′.triangle"></a><a id="4541" href="Categories.Category.Monoidal.Core.html#4541" class="Field">triangle</a>        <a id="4557" class="Symbol">:</a> <a id="4559" href="Categories.Category.html#1358" class="Function Operator">[</a> <a id="4561" class="Symbol">(</a><a id="4562" href="Categories.Category.Monoidal.Core.html#1237" class="Generalizable">X</a> <a id="4564" href="Categories.Category.Monoidal.Core.html#3709" class="Function Operator">⊗₀</a> <a id="4567" href="Categories.Category.Monoidal.Core.html#3673" class="Field">unit</a><a id="4571" class="Symbol">)</a> <a id="4573" href="Categories.Category.Monoidal.Core.html#3709" class="Function Operator">⊗₀</a> <a id="4576" href="Categories.Category.Monoidal.Core.html#1239" class="Generalizable">Y</a> <a id="4578" href="Categories.Category.html#1358" class="Function Operator">⇒</a> <a id="4580" href="Categories.Category.Monoidal.Core.html#1237" class="Generalizable">X</a> <a id="4582" href="Categories.Category.Monoidal.Core.html#3709" class="Function Operator">⊗₀</a> <a id="4585" href="Categories.Category.Monoidal.Core.html#1239" class="Generalizable">Y</a> <a id="4587" href="Categories.Category.html#1358" class="Function Operator">]⟨</a>
                          <a id="4616" href="Categories.Category.Monoidal.Core.html#4218" class="Function">α⇒</a>           <a id="4629" href="Categories.Category.html#1460" class="Function">⇒⟨</a> <a id="4632" href="Categories.Category.Monoidal.Core.html#1237" class="Generalizable">X</a> <a id="4634" href="Categories.Category.Monoidal.Core.html#3709" class="Function Operator">⊗₀</a> <a id="4637" class="Symbol">(</a><a id="4638" href="Categories.Category.Monoidal.Core.html#3673" class="Field">unit</a> <a id="4643" href="Categories.Category.Monoidal.Core.html#3709" class="Function Operator">⊗₀</a> <a id="4646" href="Categories.Category.Monoidal.Core.html#1239" class="Generalizable">Y</a><a id="4647" class="Symbol">)</a> <a id="4649" href="Categories.Category.html#1460" class="Function">⟩</a>
                          <a id="4677" href="Categories.Category.Core.html#630" class="Field">C.id</a> <a id="4682" href="Categories.Category.Monoidal.Core.html#3758" class="Function Operator">⊗₁</a> <a id="4685" href="Categories.Category.Monoidal.Core.html#4126" class="Function">λ⇒</a>
                        <a id="4712" href="Categories.Category.html#1358" class="Function Operator">≈</a> <a id="4714" href="Categories.Category.Monoidal.Core.html#4172" class="Function">ρ⇒</a> <a id="4717" href="Categories.Category.Monoidal.Core.html#3758" class="Function Operator">⊗₁</a> <a id="4720" href="Categories.Category.Core.html#630" class="Field">C.id</a>
                        <a id="4749" href="Categories.Category.html#1358" class="Function Operator">⟩</a>
      <a id="Monoidal′.pentagon"></a><a id="4757" href="Categories.Category.Monoidal.Core.html#4757" class="Field">pentagon</a>        <a id="4773" class="Symbol">:</a> <a id="4775" href="Categories.Category.html#1358" class="Function Operator">[</a> <a id="4777" class="Symbol">((</a><a id="4779" href="Categories.Category.Monoidal.Core.html#1237" class="Generalizable">X</a> <a id="4781" href="Categories.Category.Monoidal.Core.html#3709" class="Function Operator">⊗₀</a> <a id="4784" href="Categories.Category.Monoidal.Core.html#1239" class="Generalizable">Y</a><a id="4785" class="Symbol">)</a> <a id="4787" href="Categories.Category.Monoidal.Core.html#3709" class="Function Operator">⊗₀</a> <a id="4790" href="Categories.Category.Monoidal.Core.html#1241" class="Generalizable">Z</a><a id="4791" class="Symbol">)</a> <a id="4793" href="Categories.Category.Monoidal.Core.html#3709" class="Function Operator">⊗₀</a> <a id="4796" href="Categories.Category.Monoidal.Core.html#1243" class="Generalizable">W</a> <a id="4798" href="Categories.Category.html#1358" class="Function Operator">⇒</a> <a id="4800" href="Categories.Category.Monoidal.Core.html#1237" class="Generalizable">X</a> <a id="4802" href="Categories.Category.Monoidal.Core.html#3709" class="Function Operator">⊗₀</a> <a id="4805" href="Categories.Category.Monoidal.Core.html#1239" class="Generalizable">Y</a> <a id="4807" href="Categories.Category.Monoidal.Core.html#3709" class="Function Operator">⊗₀</a> <a id="4810" href="Categories.Category.Monoidal.Core.html#1241" class="Generalizable">Z</a> <a id="4812" href="Categories.Category.Monoidal.Core.html#3709" class="Function Operator">⊗₀</a> <a id="4815" href="Categories.Category.Monoidal.Core.html#1243" class="Generalizable">W</a> <a id="4817" href="Categories.Category.html#1358" class="Function Operator">]⟨</a>
                          <a id="4846" href="Categories.Category.Monoidal.Core.html#4218" class="Function">α⇒</a> <a id="4849" href="Categories.Category.Monoidal.Core.html#3758" class="Function Operator">⊗₁</a> <a id="4852" href="Categories.Category.Core.html#630" class="Field">C.id</a>       <a id="4863" href="Categories.Category.html#1460" class="Function">⇒⟨</a> <a id="4866" class="Symbol">(</a><a id="4867" href="Categories.Category.Monoidal.Core.html#1237" class="Generalizable">X</a> <a id="4869" href="Categories.Category.Monoidal.Core.html#3709" class="Function Operator">⊗₀</a> <a id="4872" href="Categories.Category.Monoidal.Core.html#1239" class="Generalizable">Y</a> <a id="4874" href="Categories.Category.Monoidal.Core.html#3709" class="Function Operator">⊗₀</a> <a id="4877" href="Categories.Category.Monoidal.Core.html#1241" class="Generalizable">Z</a><a id="4878" class="Symbol">)</a> <a id="4880" href="Categories.Category.Monoidal.Core.html#3709" class="Function Operator">⊗₀</a> <a id="4883" href="Categories.Category.Monoidal.Core.html#1243" class="Generalizable">W</a> <a id="4885" href="Categories.Category.html#1460" class="Function">⟩</a>
                          <a id="4913" href="Categories.Category.Monoidal.Core.html#4218" class="Function">α⇒</a>               <a id="4930" href="Categories.Category.html#1460" class="Function">⇒⟨</a> <a id="4933" href="Categories.Category.Monoidal.Core.html#1237" class="Generalizable">X</a> <a id="4935" href="Categories.Category.Monoidal.Core.html#3709" class="Function Operator">⊗₀</a> <a id="4938" class="Symbol">(</a><a id="4939" href="Categories.Category.Monoidal.Core.html#1239" class="Generalizable">Y</a> <a id="4941" href="Categories.Category.Monoidal.Core.html#3709" class="Function Operator">⊗₀</a> <a id="4944" href="Categories.Category.Monoidal.Core.html#1241" class="Generalizable">Z</a><a id="4945" class="Symbol">)</a> <a id="4947" href="Categories.Category.Monoidal.Core.html#3709" class="Function Operator">⊗₀</a> <a id="4950" href="Categories.Category.Monoidal.Core.html#1243" class="Generalizable">W</a> <a id="4952" href="Categories.Category.html#1460" class="Function">⟩</a>
                          <a id="4980" href="Categories.Category.Core.html#630" class="Field">C.id</a> <a id="4985" href="Categories.Category.Monoidal.Core.html#3758" class="Function Operator">⊗₁</a> <a id="4988" href="Categories.Category.Monoidal.Core.html#4218" class="Function">α⇒</a>
                        <a id="5015" href="Categories.Category.html#1358" class="Function Operator">≈</a> <a id="5017" href="Categories.Category.Monoidal.Core.html#4218" class="Function">α⇒</a>               <a id="5034" href="Categories.Category.html#1460" class="Function">⇒⟨</a> <a id="5037" class="Symbol">(</a><a id="5038" href="Categories.Category.Monoidal.Core.html#1237" class="Generalizable">X</a> <a id="5040" href="Categories.Category.Monoidal.Core.html#3709" class="Function Operator">⊗₀</a> <a id="5043" href="Categories.Category.Monoidal.Core.html#1239" class="Generalizable">Y</a><a id="5044" class="Symbol">)</a> <a id="5046" href="Categories.Category.Monoidal.Core.html#3709" class="Function Operator">⊗₀</a> <a id="5049" href="Categories.Category.Monoidal.Core.html#1241" class="Generalizable">Z</a> <a id="5051" href="Categories.Category.Monoidal.Core.html#3709" class="Function Operator">⊗₀</a> <a id="5054" href="Categories.Category.Monoidal.Core.html#1243" class="Generalizable">W</a> <a id="5056" href="Categories.Category.html#1460" class="Function">⟩</a>
                          <a id="5084" href="Categories.Category.Monoidal.Core.html#4218" class="Function">α⇒</a>
                        <a id="5111" href="Categories.Category.html#1358" class="Function Operator">⟩</a>

    <a id="Monoidal′.unitorˡ-commute-to"></a><a id="5118" href="Categories.Category.Monoidal.Core.html#5118" class="Function">unitorˡ-commute-to</a> <a id="5137" class="Symbol">:</a> <a id="5139" href="Categories.Category.html#884" class="Function">CommutativeSquare</a> <a id="5157" href="Categories.Category.Monoidal.Core.html#1259" class="Generalizable">f</a> <a id="5159" href="Categories.Category.Monoidal.Core.html#4150" class="Function">λ⇐</a> <a id="5162" href="Categories.Category.Monoidal.Core.html#4150" class="Function">λ⇐</a> <a id="5165" class="Symbol">(</a><a id="5166" href="Categories.Category.Core.html#630" class="Field">C.id</a> <a id="5171" href="Categories.Category.Monoidal.Core.html#3758" class="Function Operator">⊗₁</a> <a id="5174" href="Categories.Category.Monoidal.Core.html#1259" class="Generalizable">f</a><a id="5175" class="Symbol">)</a>
    <a id="5181" href="Categories.Category.Monoidal.Core.html#5118" class="Function">unitorˡ-commute-to</a> <a id="5200" class="Symbol">=</a> <a id="5202" href="Categories.Morphism.Reasoning.Iso.html#4537" class="Function">conjugate-from</a> <a id="5217" href="Categories.Category.Monoidal.Core.html#3838" class="Field">unitorˡ</a> <a id="5225" href="Categories.Category.Monoidal.Core.html#3838" class="Field">unitorˡ</a> <a id="5233" class="Symbol">(</a><a id="5234" href="Relation.Binary.Structures.html#1667" class="Function">Equiv.sym</a> <a id="5244" href="Categories.Category.Monoidal.Core.html#4337" class="Field">unitorˡ-commute</a><a id="5259" class="Symbol">)</a>
    <a id="Monoidal′.unitorʳ-commute-to"></a><a id="5265" href="Categories.Category.Monoidal.Core.html#5265" class="Function">unitorʳ-commute-to</a> <a id="5284" class="Symbol">:</a> <a id="5286" href="Categories.Category.html#884" class="Function">CommutativeSquare</a> <a id="5304" href="Categories.Category.Monoidal.Core.html#1259" class="Generalizable">f</a> <a id="5306" href="Categories.Category.Monoidal.Core.html#4196" class="Function">ρ⇐</a> <a id="5309" href="Categories.Category.Monoidal.Core.html#4196" class="Function">ρ⇐</a> <a id="5312" class="Symbol">(</a><a id="5313" href="Categories.Category.Monoidal.Core.html#1259" class="Generalizable">f</a> <a id="5315" href="Categories.Category.Monoidal.Core.html#3758" class="Function Operator">⊗₁</a> <a id="5318" href="Categories.Category.Core.html#630" class="Field">C.id</a><a id="5322" class="Symbol">)</a>
    <a id="5328" href="Categories.Category.Monoidal.Core.html#5265" class="Function">unitorʳ-commute-to</a> <a id="5347" class="Symbol">=</a> <a id="5349" href="Categories.Morphism.Reasoning.Iso.html#4537" class="Function">conjugate-from</a> <a id="5364" href="Categories.Category.Monoidal.Core.html#3871" class="Field">unitorʳ</a> <a id="5372" href="Categories.Category.Monoidal.Core.html#3871" class="Field">unitorʳ</a> <a id="5380" class="Symbol">(</a><a id="5381" href="Relation.Binary.Structures.html#1667" class="Function">Equiv.sym</a> <a id="5391" href="Categories.Category.Monoidal.Core.html#4399" class="Field">unitorʳ-commute</a><a id="5406" class="Symbol">)</a>
    <a id="Monoidal′.assoc-commute-to"></a><a id="5412" href="Categories.Category.Monoidal.Core.html#5412" class="Function">assoc-commute-to</a>   <a id="5431" class="Symbol">:</a> <a id="5433" href="Categories.Category.html#884" class="Function">CommutativeSquare</a> <a id="5451" class="Symbol">(</a><a id="5452" href="Categories.Category.Monoidal.Core.html#1259" class="Generalizable">f</a> <a id="5454" href="Categories.Category.Monoidal.Core.html#3758" class="Function Operator">⊗₁</a> <a id="5457" class="Symbol">(</a><a id="5458" href="Categories.Category.Monoidal.Core.html#1261" class="Generalizable">g</a> <a id="5460" href="Categories.Category.Monoidal.Core.html#3758" class="Function Operator">⊗₁</a> <a id="5463" href="Categories.Category.Monoidal.Core.html#1263" class="Generalizable">h</a><a id="5464" class="Symbol">))</a> <a id="5467" href="Categories.Category.Monoidal.Core.html#4273" class="Function">α⇐</a> <a id="5470" href="Categories.Category.Monoidal.Core.html#4273" class="Function">α⇐</a> <a id="5473" class="Symbol">((</a><a id="5475" href="Categories.Category.Monoidal.Core.html#1259" class="Generalizable">f</a> <a id="5477" href="Categories.Category.Monoidal.Core.html#3758" class="Function Operator">⊗₁</a> <a id="5480" href="Categories.Category.Monoidal.Core.html#1261" class="Generalizable">g</a><a id="5481" class="Symbol">)</a> <a id="5483" href="Categories.Category.Monoidal.Core.html#3758" class="Function Operator">⊗₁</a> <a id="5486" href="Categories.Category.Monoidal.Core.html#1263" class="Generalizable">h</a><a id="5487" class="Symbol">)</a>
    <a id="5493" href="Categories.Category.Monoidal.Core.html#5412" class="Function">assoc-commute-to</a>   <a id="5512" class="Symbol">=</a> <a id="5514" href="Categories.Morphism.Reasoning.Iso.html#4537" class="Function">conjugate-from</a> <a id="5529" href="Categories.Category.Monoidal.Core.html#3904" class="Field">associator</a> <a id="5540" href="Categories.Category.Monoidal.Core.html#3904" class="Field">associator</a> <a id="5551" class="Symbol">(</a><a id="5552" href="Relation.Binary.Structures.html#1667" class="Function">Equiv.sym</a> <a id="5562" href="Categories.Category.Monoidal.Core.html#4461" class="Field">assoc-commute</a><a id="5575" class="Symbol">)</a>

<a id="monoidalHelper"></a><a id="5578" href="Categories.Category.Monoidal.Core.html#5578" class="Function">monoidalHelper</a> <a id="5593" class="Symbol">:</a> <a id="5595" href="Categories.Category.Monoidal.Core.html#3571" class="Record">Monoidal′</a> <a id="5605" class="Symbol">→</a> <a id="5607" href="Categories.Category.Monoidal.Core.html#1287" class="Record">Monoidal</a>
<a id="5616" href="Categories.Category.Monoidal.Core.html#5578" class="Function">monoidalHelper</a> <a id="5631" href="Categories.Category.Monoidal.Core.html#5631" class="Bound">M</a> <a id="5633" class="Symbol">=</a> <a id="5635" class="Keyword">record</a>
  <a id="5644" class="Symbol">{</a> <a id="5646" href="Categories.Category.Monoidal.Core.html#1355" class="Field">⊗</a> <a id="5648" class="Symbol">=</a> <a id="5650" href="Categories.Category.Monoidal.Core.html#3646" class="Field">⊗</a>
  <a id="5654" class="Symbol">;</a> <a id="5656" href="Categories.Category.Monoidal.Core.html#1380" class="Field">unit</a> <a id="5661" class="Symbol">=</a> <a id="5663" href="Categories.Category.Monoidal.Core.html#3673" class="Field">unit</a>
  <a id="5670" class="Symbol">;</a> <a id="5672" href="Categories.Category.Monoidal.Core.html#1700" class="Field">unitorˡ</a> <a id="5680" class="Symbol">=</a> <a id="5682" href="Categories.Category.Monoidal.Core.html#3838" class="Field">unitorˡ</a>
  <a id="5692" class="Symbol">;</a> <a id="5694" href="Categories.Category.Monoidal.Core.html#1731" class="Field">unitorʳ</a> <a id="5702" class="Symbol">=</a> <a id="5704" href="Categories.Category.Monoidal.Core.html#3871" class="Field">unitorʳ</a>
  <a id="5714" class="Symbol">;</a> <a id="5716" href="Categories.Category.Monoidal.Core.html#1762" class="Field">associator</a> <a id="5727" class="Symbol">=</a> <a id="5729" href="Categories.Category.Monoidal.Core.html#3904" class="Field">associator</a>
  <a id="5742" class="Symbol">;</a> <a id="5744" href="Categories.Category.Monoidal.Core.html#2517" class="Field">unitorˡ-commute-from</a> <a id="5765" class="Symbol">=</a> <a id="5767" href="Categories.Category.Monoidal.Core.html#4337" class="Field">unitorˡ-commute</a>
  <a id="5785" class="Symbol">;</a> <a id="5787" href="Categories.Category.Monoidal.Core.html#2582" class="Field">unitorˡ-commute-to</a> <a id="5806" class="Symbol">=</a> <a id="5808" href="Categories.Category.Monoidal.Core.html#5118" class="Function">unitorˡ-commute-to</a>
  <a id="5829" class="Symbol">;</a> <a id="5831" href="Categories.Category.Monoidal.Core.html#2647" class="Field">unitorʳ-commute-from</a> <a id="5852" class="Symbol">=</a> <a id="5854" href="Categories.Category.Monoidal.Core.html#4399" class="Field">unitorʳ-commute</a>
  <a id="5872" class="Symbol">;</a> <a id="5874" href="Categories.Category.Monoidal.Core.html#2712" class="Field">unitorʳ-commute-to</a> <a id="5893" class="Symbol">=</a> <a id="5895" href="Categories.Category.Monoidal.Core.html#5265" class="Function">unitorʳ-commute-to</a>
  <a id="5916" class="Symbol">;</a> <a id="5918" href="Categories.Category.Monoidal.Core.html#2777" class="Field">assoc-commute-from</a> <a id="5937" class="Symbol">=</a> <a id="5939" href="Categories.Category.Monoidal.Core.html#4461" class="Field">assoc-commute</a>
  <a id="5955" class="Symbol">;</a> <a id="5957" href="Categories.Category.Monoidal.Core.html#2860" class="Field">assoc-commute-to</a> <a id="5974" class="Symbol">=</a> <a id="5976" href="Categories.Category.Monoidal.Core.html#5412" class="Function">assoc-commute-to</a>
  <a id="5995" class="Symbol">;</a> <a id="5997" href="Categories.Category.Monoidal.Core.html#2943" class="Field">triangle</a> <a id="6006" class="Symbol">=</a> <a id="6008" href="Categories.Category.Monoidal.Core.html#4541" class="Field">triangle</a>
  <a id="6019" class="Symbol">;</a> <a id="6021" href="Categories.Category.Monoidal.Core.html#3174" class="Field">pentagon</a> <a id="6030" class="Symbol">=</a> <a id="6032" href="Categories.Category.Monoidal.Core.html#4757" class="Field">pentagon</a>
  <a id="6043" class="Symbol">}</a>
  <a id="6047" class="Keyword">where</a> <a id="6053" class="Keyword">open</a> <a id="6058" href="Categories.Category.Monoidal.Core.html#3571" class="Module">Monoidal′</a> <a id="6068" href="Categories.Category.Monoidal.Core.html#5631" class="Bound">M</a>
</pre></body></html>

==> anc/html/Categories.Category.Product.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Category.Product</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>
<a id="36" class="Keyword">module</a> <a id="43" href="Categories.Category.Product.html" class="Module">Categories.Category.Product</a> <a id="71" class="Keyword">where</a>

<a id="78" class="Keyword">open</a> <a id="83" class="Keyword">import</a> <a id="90" href="Level.html" class="Module">Level</a>
<a id="96" class="Keyword">open</a> <a id="101" class="Keyword">import</a> <a id="108" href="Function.html" class="Module">Function</a> <a id="117" class="Keyword">using</a> <a id="123" class="Symbol">()</a> <a id="126" class="Keyword">renaming</a> <a id="135" class="Symbol">(</a><a id="136" href="Function.Base.html#1134" class="Function Operator">_∘_</a> <a id="140" class="Symbol">to</a> <a id="143" class="Function Operator">_∙_</a><a id="146" class="Symbol">)</a>
<a id="148" class="Keyword">open</a> <a id="153" class="Keyword">import</a> <a id="160" href="Data.Product.html" class="Module">Data.Product</a> <a id="173" class="Keyword">using</a> <a id="179" class="Symbol">(</a><a id="180" href="Data.Product.Base.html#1752" class="Function Operator">_×_</a><a id="183" class="Symbol">;</a> <a id="185" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a><a id="186" class="Symbol">;</a> <a id="188" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="191" class="Symbol">;</a> <a id="193" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="198" class="Symbol">;</a> <a id="200" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="205" class="Symbol">;</a> <a id="207" href="Data.Product.Base.html#2881" class="Function">zip</a><a id="210" class="Symbol">;</a> <a id="212" href="Data.Product.Base.html#2307" class="Function">map</a><a id="215" class="Symbol">;</a> <a id="217" href="Data.Product.Base.html#2134" class="Function Operator">&lt;_,_&gt;</a><a id="222" class="Symbol">;</a> <a id="224" href="Data.Product.Base.html#5188" class="Function">swap</a><a id="228" class="Symbol">)</a>

<a id="231" class="Keyword">open</a> <a id="236" class="Keyword">import</a> <a id="243" href="Categories.Utils.Product.html" class="Module">Categories.Utils.Product</a>
<a id="268" class="Keyword">open</a> <a id="273" class="Keyword">import</a> <a id="280" href="Categories.Category.html" class="Module">Categories.Category</a> <a id="300" class="Keyword">using</a> <a id="306" class="Symbol">(</a><a id="307" href="Categories.Category.Core.html#442" class="Record">Category</a><a id="315" class="Symbol">)</a>
<a id="317" class="Keyword">open</a> <a id="322" class="Keyword">import</a> <a id="329" href="Categories.Category.Groupoid.html" class="Module">Categories.Category.Groupoid</a> <a id="358" class="Keyword">using</a> <a id="364" class="Symbol">(</a><a id="365" href="Categories.Category.Groupoid.html#189" class="Record">IsGroupoid</a><a id="375" class="Symbol">)</a>
<a id="377" class="Keyword">open</a> <a id="382" class="Keyword">import</a> <a id="389" href="Categories.Functor.html" class="Module">Categories.Functor</a> <a id="408" class="Keyword">renaming</a> <a id="417" class="Symbol">(</a><a id="418" href="Categories.Functor.html#349" class="Function">id</a> <a id="421" class="Symbol">to</a> <a id="424" class="Function">idF</a><a id="427" class="Symbol">)</a>
<a id="429" class="Keyword">open</a> <a id="434" class="Keyword">import</a> <a id="441" href="Categories.NaturalTransformation.Core.html" class="Module">Categories.NaturalTransformation.Core</a>
<a id="479" class="Keyword">open</a> <a id="484" class="Keyword">import</a> <a id="491" href="Categories.NaturalTransformation.NaturalIsomorphism.html" class="Module">Categories.NaturalTransformation.NaturalIsomorphism</a> <a id="543" class="Keyword">hiding</a> <a id="550" class="Symbol">(</a><a id="551" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4754" class="Function">refl</a><a id="555" class="Symbol">)</a>
<a id="557" class="Keyword">import</a> <a id="564" href="Categories.Morphism.html" class="Module">Categories.Morphism</a> <a id="584" class="Symbol">as</a> <a id="587" class="Module">Morphism</a>

<a id="597" class="Keyword">private</a>
  <a id="607" class="Keyword">variable</a>
    <a id="620" href="Categories.Category.Product.html#620" class="Generalizable">o</a> <a id="622" href="Categories.Category.Product.html#622" class="Generalizable">ℓ</a> <a id="624" href="Categories.Category.Product.html#624" class="Generalizable">e</a> <a id="626" href="Categories.Category.Product.html#626" class="Generalizable">o′</a> <a id="629" href="Categories.Category.Product.html#629" class="Generalizable">ℓ′</a> <a id="632" href="Categories.Category.Product.html#632" class="Generalizable">e′</a> <a id="635" href="Categories.Category.Product.html#635" class="Generalizable">o″</a> <a id="638" href="Categories.Category.Product.html#638" class="Generalizable">ℓ″</a> <a id="641" href="Categories.Category.Product.html#641" class="Generalizable">e″</a> <a id="644" class="Symbol">:</a> <a id="646" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="656" href="Categories.Category.Product.html#656" class="Generalizable">o₁</a> <a id="659" href="Categories.Category.Product.html#659" class="Generalizable">ℓ₁</a> <a id="662" href="Categories.Category.Product.html#662" class="Generalizable">e₁</a> <a id="665" href="Categories.Category.Product.html#665" class="Generalizable">o′₁</a> <a id="669" href="Categories.Category.Product.html#669" class="Generalizable">ℓ′₁</a> <a id="673" href="Categories.Category.Product.html#673" class="Generalizable">e′₁</a> <a id="677" href="Categories.Category.Product.html#677" class="Generalizable">o₂</a> <a id="680" href="Categories.Category.Product.html#680" class="Generalizable">ℓ₂</a> <a id="683" href="Categories.Category.Product.html#683" class="Generalizable">e₂</a> <a id="686" href="Categories.Category.Product.html#686" class="Generalizable">o′₂</a> <a id="690" href="Categories.Category.Product.html#690" class="Generalizable">ℓ′₂</a> <a id="694" href="Categories.Category.Product.html#694" class="Generalizable">e′₂</a> <a id="698" class="Symbol">:</a> <a id="700" href="Agda.Primitive.html#742" class="Postulate">Level</a>

    <a id="711" href="Categories.Category.Product.html#711" class="Generalizable">C</a> <a id="713" href="Categories.Category.Product.html#713" class="Generalizable">C₁</a> <a id="716" href="Categories.Category.Product.html#716" class="Generalizable">C₂</a> <a id="719" href="Categories.Category.Product.html#719" class="Generalizable">D</a> <a id="721" href="Categories.Category.Product.html#721" class="Generalizable">D₁</a> <a id="724" href="Categories.Category.Product.html#724" class="Generalizable">D₂</a> <a id="727" class="Symbol">:</a> <a id="729" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="738" href="Categories.Category.Product.html#620" class="Generalizable">o</a> <a id="740" href="Categories.Category.Product.html#622" class="Generalizable">ℓ</a> <a id="742" href="Categories.Category.Product.html#624" class="Generalizable">e</a>

<a id="Product"></a><a id="745" href="Categories.Category.Product.html#745" class="Function">Product</a> <a id="753" class="Symbol">:</a> <a id="755" class="Symbol">(</a><a id="756" href="Categories.Category.Product.html#756" class="Bound">C</a> <a id="758" class="Symbol">:</a> <a id="760" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="769" href="Categories.Category.Product.html#620" class="Generalizable">o</a> <a id="771" href="Categories.Category.Product.html#622" class="Generalizable">ℓ</a> <a id="773" href="Categories.Category.Product.html#624" class="Generalizable">e</a><a id="774" class="Symbol">)</a> <a id="776" class="Symbol">(</a><a id="777" href="Categories.Category.Product.html#777" class="Bound">D</a> <a id="779" class="Symbol">:</a> <a id="781" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="790" href="Categories.Category.Product.html#626" class="Generalizable">o′</a> <a id="793" href="Categories.Category.Product.html#629" class="Generalizable">ℓ′</a> <a id="796" href="Categories.Category.Product.html#632" class="Generalizable">e′</a><a id="798" class="Symbol">)</a> <a id="800" class="Symbol">→</a> <a id="802" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="811" class="Symbol">(</a><a id="812" href="Categories.Category.Product.html#620" class="Generalizable">o</a> <a id="814" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="816" href="Categories.Category.Product.html#626" class="Generalizable">o′</a><a id="818" class="Symbol">)</a> <a id="820" class="Symbol">(</a><a id="821" href="Categories.Category.Product.html#622" class="Generalizable">ℓ</a> <a id="823" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="825" href="Categories.Category.Product.html#629" class="Generalizable">ℓ′</a><a id="827" class="Symbol">)</a> <a id="829" class="Symbol">(</a><a id="830" href="Categories.Category.Product.html#624" class="Generalizable">e</a> <a id="832" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="834" href="Categories.Category.Product.html#632" class="Generalizable">e′</a><a id="836" class="Symbol">)</a>
<a id="838" href="Categories.Category.Product.html#745" class="Function">Product</a> <a id="846" href="Categories.Category.Product.html#846" class="Bound">C</a> <a id="848" href="Categories.Category.Product.html#848" class="Bound">D</a> <a id="850" class="Symbol">=</a> <a id="852" class="Keyword">record</a>
  <a id="861" class="Symbol">{</a> <a id="863" href="Categories.Category.Core.html#559" class="Field">Obj</a>       <a id="873" class="Symbol">=</a> <a id="875" href="Categories.Category.Core.html#559" class="Function">C.Obj</a> <a id="881" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="883" href="Categories.Category.Core.html#559" class="Field">D.Obj</a>
  <a id="891" class="Symbol">;</a> <a id="893" href="Categories.Category.Core.html#575" class="Field Operator">_⇒_</a>       <a id="903" class="Symbol">=</a> <a id="905" href="Categories.Category.Core.html#575" class="Function Operator">C._⇒_</a> <a id="911" href="Categories.Utils.Product.html#679" class="Function">-&lt;</a> <a id="914" href="Data.Product.Base.html#1752" class="Function Operator">_×_</a> <a id="918" href="Categories.Utils.Product.html#679" class="Function">&gt;-</a> <a id="921" href="Categories.Category.Core.html#575" class="Field Operator">D._⇒_</a>
  <a id="929" class="Symbol">;</a> <a id="931" href="Categories.Category.Core.html#595" class="Field Operator">_≈_</a>       <a id="941" class="Symbol">=</a> <a id="943" href="Categories.Category.Core.html#595" class="Function Operator">C._≈_</a> <a id="949" href="Categories.Utils.Product.html#679" class="Function">-&lt;</a> <a id="952" href="Data.Product.Base.html#1752" class="Function Operator">_×_</a> <a id="956" href="Categories.Utils.Product.html#679" class="Function">&gt;-</a> <a id="959" href="Categories.Category.Core.html#595" class="Field Operator">D._≈_</a>
  <a id="967" class="Symbol">;</a> <a id="969" href="Categories.Category.Core.html#656" class="Field Operator">_∘_</a>       <a id="979" class="Symbol">=</a> <a id="981" href="Data.Product.Base.html#2881" class="Function">zip</a> <a id="985" href="Categories.Category.Core.html#656" class="Function Operator">C._∘_</a> <a id="991" href="Categories.Category.Core.html#656" class="Field Operator">D._∘_</a>
  <a id="999" class="Symbol">;</a> <a id="1001" href="Categories.Category.Core.html#630" class="Field">id</a>        <a id="1011" class="Symbol">=</a> <a id="1013" href="Categories.Category.Core.html#630" class="Function">C.id</a> <a id="1018" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1020" href="Categories.Category.Core.html#630" class="Field">D.id</a>
  <a id="1027" class="Symbol">;</a> <a id="1029" href="Categories.Category.Core.html#715" class="Field">assoc</a>     <a id="1039" class="Symbol">=</a> <a id="1041" href="Categories.Category.Core.html#715" class="Function">C.assoc</a> <a id="1049" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1051" href="Categories.Category.Core.html#715" class="Field">D.assoc</a>
  <a id="1061" class="Symbol">;</a> <a id="1063" href="Categories.Category.Core.html#1004" class="Field">sym-assoc</a> <a id="1073" class="Symbol">=</a> <a id="1075" href="Categories.Category.Core.html#1004" class="Function">C.sym-assoc</a> <a id="1087" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1089" href="Categories.Category.Core.html#1004" class="Field">D.sym-assoc</a>
  <a id="1103" class="Symbol">;</a> <a id="1105" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a> <a id="1115" class="Symbol">=</a> <a id="1117" href="Categories.Category.Core.html#1096" class="Function">C.identityˡ</a> <a id="1129" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1131" href="Categories.Category.Core.html#1096" class="Field">D.identityˡ</a>
  <a id="1145" class="Symbol">;</a> <a id="1147" href="Categories.Category.Core.html#1145" class="Field">identityʳ</a> <a id="1157" class="Symbol">=</a> <a id="1159" href="Categories.Category.Core.html#1145" class="Function">C.identityʳ</a> <a id="1171" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1173" href="Categories.Category.Core.html#1145" class="Field">D.identityʳ</a>
  <a id="1187" class="Symbol">;</a> <a id="1189" href="Categories.Category.Core.html#1339" class="Field">identity²</a> <a id="1199" class="Symbol">=</a> <a id="1201" href="Categories.Category.Core.html#1339" class="Function">C.identity²</a> <a id="1213" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1215" href="Categories.Category.Core.html#1339" class="Field">D.identity²</a>
  <a id="1229" class="Symbol">;</a> <a id="1231" href="Categories.Category.Core.html#1384" class="Field">equiv</a>     <a id="1241" class="Symbol">=</a> <a id="1243" class="Keyword">record</a>
    <a id="1254" class="Symbol">{</a> <a id="1256" href="Relation.Binary.Structures.html#1641" class="Field">refl</a>  <a id="1262" class="Symbol">=</a> <a id="1264" href="Relation.Binary.Structures.html#1641" class="Function">C.Equiv.refl</a> <a id="1277" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1279" href="Relation.Binary.Structures.html#1641" class="Function">D.Equiv.refl</a>
    <a id="1296" class="Symbol">;</a> <a id="1298" href="Relation.Binary.Structures.html#1667" class="Field">sym</a>   <a id="1304" class="Symbol">=</a> <a id="1306" href="Data.Product.Base.html#2307" class="Function">map</a> <a id="1310" href="Relation.Binary.Structures.html#1667" class="Function">C.Equiv.sym</a> <a id="1322" href="Relation.Binary.Structures.html#1667" class="Function">D.Equiv.sym</a>
    <a id="1338" class="Symbol">;</a> <a id="1340" href="Relation.Binary.Structures.html#1693" class="Field">trans</a> <a id="1346" class="Symbol">=</a> <a id="1348" href="Data.Product.Base.html#2881" class="Function">zip</a> <a id="1352" href="Relation.Binary.Structures.html#1693" class="Function">C.Equiv.trans</a> <a id="1366" href="Relation.Binary.Structures.html#1693" class="Function">D.Equiv.trans</a>
    <a id="1384" class="Symbol">}</a>
  <a id="1388" class="Symbol">;</a> <a id="1390" href="Categories.Category.Core.html#1438" class="Field">∘-resp-≈</a>  <a id="1400" class="Symbol">=</a> <a id="1402" href="Data.Product.Base.html#2881" class="Function">zip</a> <a id="1406" href="Categories.Category.Core.html#1438" class="Function">C.∘-resp-≈</a> <a id="1417" href="Categories.Category.Core.html#1438" class="Field">D.∘-resp-≈</a>
  <a id="1430" class="Symbol">}</a>
  <a id="1434" class="Keyword">where</a> <a id="1440" class="Keyword">module</a> <a id="1447" href="Categories.Category.Product.html#1447" class="Module">C</a> <a id="1449" class="Symbol">=</a> <a id="1451" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="1460" href="Categories.Category.Product.html#846" class="Bound">C</a>
        <a id="1470" class="Keyword">module</a> <a id="1477" href="Categories.Category.Product.html#1477" class="Module">D</a> <a id="1479" class="Symbol">=</a> <a id="1481" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="1490" href="Categories.Category.Product.html#848" class="Bound">D</a>

<a id="1493" class="Comment">-- product of functors sharing the same domain</a>
<a id="1540" class="Keyword">infixr</a> <a id="1547" class="Number">2</a> <a id="1549" href="Categories.Category.Product.html#1553" class="Function Operator">_※_</a>
<a id="_※_"></a><a id="1553" href="Categories.Category.Product.html#1553" class="Function Operator">_※_</a> <a id="1557" class="Symbol">:</a> <a id="1559" class="Symbol">∀</a> <a id="1561" class="Symbol">(</a><a id="1562" href="Categories.Category.Product.html#1562" class="Bound">F</a> <a id="1564" class="Symbol">:</a> <a id="1566" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="1574" href="Categories.Category.Product.html#711" class="Generalizable">C</a> <a id="1576" href="Categories.Category.Product.html#721" class="Generalizable">D₁</a><a id="1578" class="Symbol">)</a> <a id="1580" class="Symbol">→</a> <a id="1582" class="Symbol">(</a><a id="1583" href="Categories.Category.Product.html#1583" class="Bound">G</a> <a id="1585" class="Symbol">:</a> <a id="1587" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="1595" href="Categories.Category.Product.html#711" class="Generalizable">C</a> <a id="1597" href="Categories.Category.Product.html#724" class="Generalizable">D₂</a><a id="1599" class="Symbol">)</a> <a id="1601" class="Symbol">→</a> <a id="1603" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="1611" href="Categories.Category.Product.html#711" class="Generalizable">C</a> <a id="1613" class="Symbol">(</a><a id="1614" href="Categories.Category.Product.html#745" class="Function">Product</a> <a id="1622" href="Categories.Category.Product.html#721" class="Generalizable">D₁</a> <a id="1625" href="Categories.Category.Product.html#724" class="Generalizable">D₂</a><a id="1627" class="Symbol">)</a>
<a id="1629" href="Categories.Category.Product.html#1629" class="Bound">F</a> <a id="1631" href="Categories.Category.Product.html#1553" class="Function Operator">※</a> <a id="1633" href="Categories.Category.Product.html#1633" class="Bound">G</a> <a id="1635" class="Symbol">=</a> <a id="1637" class="Keyword">record</a>
  <a id="1646" class="Symbol">{</a> <a id="1648" href="Categories.Functor.Core.html#432" class="Field">F₀</a>           <a id="1661" class="Symbol">=</a> <a id="1663" href="Data.Product.Base.html#2134" class="Function Operator">&lt;</a> <a id="1665" href="Categories.Functor.Core.html#432" class="Function">F.F₀</a> <a id="1670" href="Data.Product.Base.html#2134" class="Function Operator">,</a> <a id="1672" href="Categories.Functor.Core.html#432" class="Field">G.F₀</a> <a id="1677" href="Data.Product.Base.html#2134" class="Function Operator">&gt;</a>
  <a id="1681" class="Symbol">;</a> <a id="1683" href="Categories.Functor.Core.html#455" class="Field">F₁</a>           <a id="1696" class="Symbol">=</a> <a id="1698" href="Data.Product.Base.html#2134" class="Function Operator">&lt;</a> <a id="1700" href="Categories.Functor.Core.html#455" class="Function">F.F₁</a> <a id="1705" href="Data.Product.Base.html#2134" class="Function Operator">,</a> <a id="1707" href="Categories.Functor.Core.html#455" class="Field">G.F₁</a> <a id="1712" href="Data.Product.Base.html#2134" class="Function Operator">&gt;</a>
  <a id="1716" class="Symbol">;</a> <a id="1718" href="Categories.Functor.Core.html#511" class="Field">identity</a>     <a id="1731" class="Symbol">=</a> <a id="1733" href="Categories.Functor.Core.html#511" class="Function">F.identity</a> <a id="1744" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1746" href="Categories.Functor.Core.html#511" class="Field">G.identity</a>
  <a id="1759" class="Symbol">;</a> <a id="1761" href="Categories.Functor.Core.html#565" class="Field">homomorphism</a> <a id="1774" class="Symbol">=</a> <a id="1776" href="Categories.Functor.Core.html#565" class="Function">F.homomorphism</a> <a id="1791" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1793" href="Categories.Functor.Core.html#565" class="Field">G.homomorphism</a>
  <a id="1810" class="Symbol">;</a> <a id="1812" href="Categories.Functor.Core.html#696" class="Field">F-resp-≈</a>     <a id="1825" class="Symbol">=</a> <a id="1827" href="Data.Product.Base.html#2134" class="Function Operator">&lt;</a> <a id="1829" href="Categories.Functor.Core.html#696" class="Function">F.F-resp-≈</a> <a id="1840" href="Data.Product.Base.html#2134" class="Function Operator">,</a> <a id="1842" href="Categories.Functor.Core.html#696" class="Field">G.F-resp-≈</a> <a id="1853" href="Data.Product.Base.html#2134" class="Function Operator">&gt;</a>
  <a id="1857" class="Symbol">}</a>
  <a id="1861" class="Keyword">where</a> <a id="1867" class="Keyword">module</a> <a id="1874" href="Categories.Category.Product.html#1874" class="Module">F</a> <a id="1876" class="Symbol">=</a> <a id="1878" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="1886" href="Categories.Category.Product.html#1629" class="Bound">F</a>
        <a id="1896" class="Keyword">module</a> <a id="1903" href="Categories.Category.Product.html#1903" class="Module">G</a> <a id="1905" class="Symbol">=</a> <a id="1907" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="1915" href="Categories.Category.Product.html#1633" class="Bound">G</a>

<a id="1918" class="Comment">-- general product of functors</a>
<a id="1949" class="Keyword">infixr</a> <a id="1956" class="Number">2</a> <a id="1958" href="Categories.Category.Product.html#1962" class="Function Operator">_⁂_</a>
<a id="_⁂_"></a><a id="1962" href="Categories.Category.Product.html#1962" class="Function Operator">_⁂_</a> <a id="1966" class="Symbol">:</a> <a id="1968" class="Symbol">∀</a> <a id="1970" class="Symbol">(</a><a id="1971" href="Categories.Category.Product.html#1971" class="Bound">F₁</a> <a id="1974" class="Symbol">:</a> <a id="1976" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="1984" href="Categories.Category.Product.html#713" class="Generalizable">C₁</a> <a id="1987" href="Categories.Category.Product.html#721" class="Generalizable">D₁</a><a id="1989" class="Symbol">)</a> <a id="1991" class="Symbol">(</a><a id="1992" href="Categories.Category.Product.html#1992" class="Bound">F₂</a> <a id="1995" class="Symbol">:</a> <a id="1997" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="2005" href="Categories.Category.Product.html#716" class="Generalizable">C₂</a> <a id="2008" href="Categories.Category.Product.html#724" class="Generalizable">D₂</a><a id="2010" class="Symbol">)</a> <a id="2012" class="Symbol">→</a> <a id="2014" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="2022" class="Symbol">(</a><a id="2023" href="Categories.Category.Product.html#745" class="Function">Product</a> <a id="2031" href="Categories.Category.Product.html#713" class="Generalizable">C₁</a> <a id="2034" href="Categories.Category.Product.html#716" class="Generalizable">C₂</a><a id="2036" class="Symbol">)</a> <a id="2038" class="Symbol">(</a><a id="2039" href="Categories.Category.Product.html#745" class="Function">Product</a> <a id="2047" href="Categories.Category.Product.html#721" class="Generalizable">D₁</a> <a id="2050" href="Categories.Category.Product.html#724" class="Generalizable">D₂</a><a id="2052" class="Symbol">)</a>
<a id="2054" href="Categories.Category.Product.html#2054" class="Bound">F</a> <a id="2056" href="Categories.Category.Product.html#1962" class="Function Operator">⁂</a> <a id="2058" href="Categories.Category.Product.html#2058" class="Bound">G</a> <a id="2060" class="Symbol">=</a> <a id="2062" class="Keyword">record</a>
  <a id="2071" class="Symbol">{</a> <a id="2073" href="Categories.Functor.Core.html#432" class="Field">F₀</a>           <a id="2086" class="Symbol">=</a> <a id="2088" href="Data.Product.Base.html#2307" class="Function">map</a> <a id="2092" href="Categories.Functor.Core.html#432" class="Function">F.F₀</a> <a id="2097" href="Categories.Functor.Core.html#432" class="Field">G.F₀</a>
  <a id="2104" class="Symbol">;</a> <a id="2106" href="Categories.Functor.Core.html#455" class="Field">F₁</a>           <a id="2119" class="Symbol">=</a> <a id="2121" href="Data.Product.Base.html#2307" class="Function">map</a> <a id="2125" href="Categories.Functor.Core.html#455" class="Function">F.F₁</a> <a id="2130" href="Categories.Functor.Core.html#455" class="Field">G.F₁</a>
  <a id="2137" class="Symbol">;</a> <a id="2139" href="Categories.Functor.Core.html#511" class="Field">identity</a>     <a id="2152" class="Symbol">=</a> <a id="2154" href="Categories.Functor.Core.html#511" class="Function">F.identity</a> <a id="2165" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2167" href="Categories.Functor.Core.html#511" class="Field">G.identity</a>
  <a id="2180" class="Symbol">;</a> <a id="2182" href="Categories.Functor.Core.html#565" class="Field">homomorphism</a> <a id="2195" class="Symbol">=</a> <a id="2197" href="Categories.Functor.Core.html#565" class="Function">F.homomorphism</a> <a id="2212" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2214" href="Categories.Functor.Core.html#565" class="Field">G.homomorphism</a>
  <a id="2231" class="Symbol">;</a> <a id="2233" href="Categories.Functor.Core.html#696" class="Field">F-resp-≈</a>     <a id="2246" class="Symbol">=</a> <a id="2248" href="Data.Product.Base.html#2307" class="Function">map</a> <a id="2252" href="Categories.Functor.Core.html#696" class="Function">F.F-resp-≈</a> <a id="2263" href="Categories.Functor.Core.html#696" class="Field">G.F-resp-≈</a>
  <a id="2276" class="Symbol">}</a>
  <a id="2280" class="Keyword">where</a> <a id="2286" class="Keyword">module</a> <a id="2293" href="Categories.Category.Product.html#2293" class="Module">F</a> <a id="2295" class="Symbol">=</a> <a id="2297" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="2305" href="Categories.Category.Product.html#2054" class="Bound">F</a>
        <a id="2315" class="Keyword">module</a> <a id="2322" href="Categories.Category.Product.html#2322" class="Module">G</a> <a id="2324" class="Symbol">=</a> <a id="2326" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="2334" href="Categories.Category.Product.html#2058" class="Bound">G</a>

<a id="2337" class="Comment">-- Natural Transformations respect the ⁂ product</a>
<a id="2386" class="Keyword">infixr</a> <a id="2393" class="Number">5</a> <a id="2395" href="Categories.Category.Product.html#2400" class="Function Operator">_⁂ⁿ_</a>
<a id="_⁂ⁿ_"></a><a id="2400" href="Categories.Category.Product.html#2400" class="Function Operator">_⁂ⁿ_</a> <a id="2405" class="Symbol">:</a> <a id="2407" class="Symbol">∀</a> <a id="2409" class="Symbol">{</a><a id="2410" href="Categories.Category.Product.html#2410" class="Bound">C₁</a> <a id="2413" class="Symbol">:</a> <a id="2415" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="2424" href="Categories.Category.Product.html#656" class="Generalizable">o₁</a> <a id="2427" href="Categories.Category.Product.html#659" class="Generalizable">ℓ₁</a> <a id="2430" href="Categories.Category.Product.html#662" class="Generalizable">e₁</a><a id="2432" class="Symbol">}</a> <a id="2434" class="Symbol">{</a><a id="2435" href="Categories.Category.Product.html#2435" class="Bound">D₁</a> <a id="2438" class="Symbol">:</a> <a id="2440" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="2449" href="Categories.Category.Product.html#665" class="Generalizable">o′₁</a> <a id="2453" href="Categories.Category.Product.html#669" class="Generalizable">ℓ′₁</a> <a id="2457" href="Categories.Category.Product.html#673" class="Generalizable">e′₁</a><a id="2460" class="Symbol">}</a>
         <a id="2471" class="Symbol">{</a><a id="2472" href="Categories.Category.Product.html#2472" class="Bound">C₂</a> <a id="2475" class="Symbol">:</a> <a id="2477" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="2486" href="Categories.Category.Product.html#677" class="Generalizable">o₂</a> <a id="2489" href="Categories.Category.Product.html#680" class="Generalizable">ℓ₂</a> <a id="2492" href="Categories.Category.Product.html#683" class="Generalizable">e₂</a><a id="2494" class="Symbol">}</a> <a id="2496" class="Symbol">{</a><a id="2497" href="Categories.Category.Product.html#2497" class="Bound">D₂</a> <a id="2500" class="Symbol">:</a> <a id="2502" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="2511" href="Categories.Category.Product.html#686" class="Generalizable">o′₂</a> <a id="2515" href="Categories.Category.Product.html#690" class="Generalizable">ℓ′₂</a> <a id="2519" href="Categories.Category.Product.html#694" class="Generalizable">e′₂</a><a id="2522" class="Symbol">}</a>
         <a id="2533" class="Symbol">{</a><a id="2534" href="Categories.Category.Product.html#2534" class="Bound">F₁</a> <a id="2537" href="Categories.Category.Product.html#2537" class="Bound">G₁</a> <a id="2540" class="Symbol">:</a> <a id="2542" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="2550" href="Categories.Category.Product.html#2410" class="Bound">C₁</a> <a id="2553" href="Categories.Category.Product.html#2435" class="Bound">D₁</a><a id="2555" class="Symbol">}</a> <a id="2557" class="Symbol">{</a><a id="2558" href="Categories.Category.Product.html#2558" class="Bound">F₂</a> <a id="2561" href="Categories.Category.Product.html#2561" class="Bound">G₂</a> <a id="2564" class="Symbol">:</a> <a id="2566" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="2574" href="Categories.Category.Product.html#2472" class="Bound">C₂</a> <a id="2577" href="Categories.Category.Product.html#2497" class="Bound">D₂</a><a id="2579" class="Symbol">}</a>
         <a id="2590" class="Symbol">(</a><a id="2591" href="Categories.Category.Product.html#2591" class="Bound">α</a> <a id="2593" class="Symbol">:</a> <a id="2595" href="Categories.NaturalTransformation.Core.html#466" class="Record">NaturalTransformation</a> <a id="2617" href="Categories.Category.Product.html#2534" class="Bound">F₁</a> <a id="2620" href="Categories.Category.Product.html#2537" class="Bound">G₁</a><a id="2622" class="Symbol">)</a> <a id="2624" class="Symbol">(</a><a id="2625" href="Categories.Category.Product.html#2625" class="Bound">β</a> <a id="2627" class="Symbol">:</a> <a id="2629" href="Categories.NaturalTransformation.Core.html#466" class="Record">NaturalTransformation</a> <a id="2651" href="Categories.Category.Product.html#2558" class="Bound">F₂</a> <a id="2654" href="Categories.Category.Product.html#2561" class="Bound">G₂</a><a id="2656" class="Symbol">)</a> <a id="2658" class="Symbol">→</a>
         <a id="2669" href="Categories.NaturalTransformation.Core.html#466" class="Record">NaturalTransformation</a> <a id="2691" class="Symbol">(</a><a id="2692" href="Categories.Category.Product.html#2534" class="Bound">F₁</a> <a id="2695" href="Categories.Category.Product.html#1962" class="Function Operator">⁂</a> <a id="2697" href="Categories.Category.Product.html#2558" class="Bound">F₂</a><a id="2699" class="Symbol">)</a> <a id="2701" class="Symbol">(</a><a id="2702" href="Categories.Category.Product.html#2537" class="Bound">G₁</a> <a id="2705" href="Categories.Category.Product.html#1962" class="Function Operator">⁂</a> <a id="2707" href="Categories.Category.Product.html#2561" class="Bound">G₂</a><a id="2709" class="Symbol">)</a>
<a id="2711" href="Categories.Category.Product.html#2711" class="Bound">α</a> <a id="2713" href="Categories.Category.Product.html#2400" class="Function Operator">⁂ⁿ</a> <a id="2716" href="Categories.Category.Product.html#2716" class="Bound">β</a> <a id="2718" class="Symbol">=</a> <a id="2720" href="Categories.NaturalTransformation.Core.html#1750" class="Function">ntHelper</a> <a id="2729" class="Keyword">record</a>
  <a id="2738" class="Symbol">{</a> <a id="2740" href="Categories.NaturalTransformation.Core.html#1637" class="Field">η</a>       <a id="2748" class="Symbol">=</a> <a id="2750" href="Categories.Utils.Product.html#488" class="Function">map⁎′</a> <a id="2756" href="Categories.NaturalTransformation.Core.html#783" class="Function">α.η</a> <a id="2760" href="Categories.NaturalTransformation.Core.html#783" class="Field">β.η</a>
  <a id="2766" class="Symbol">;</a> <a id="2768" href="Categories.NaturalTransformation.Core.html#1681" class="Field">commute</a> <a id="2776" class="Symbol">=</a> <a id="2778" href="Categories.Utils.Product.html#488" class="Function">map⁎′</a> <a id="2784" href="Categories.NaturalTransformation.Core.html#827" class="Function">α.commute</a> <a id="2794" href="Categories.NaturalTransformation.Core.html#827" class="Field">β.commute</a>
  <a id="2806" class="Symbol">}</a>
  <a id="2810" class="Keyword">where</a> <a id="2816" class="Keyword">module</a> <a id="2823" href="Categories.Category.Product.html#2823" class="Module">α</a> <a id="2825" class="Symbol">=</a> <a id="2827" href="Categories.NaturalTransformation.Core.html#466" class="Module">NaturalTransformation</a> <a id="2849" href="Categories.Category.Product.html#2711" class="Bound">α</a>
        <a id="2859" class="Keyword">module</a> <a id="2866" href="Categories.Category.Product.html#2866" class="Module">β</a> <a id="2868" class="Symbol">=</a> <a id="2870" href="Categories.NaturalTransformation.Core.html#466" class="Module">NaturalTransformation</a> <a id="2892" href="Categories.Category.Product.html#2716" class="Bound">β</a>

<a id="2895" class="Comment">-- Natural Transformations respect the ※ product as well</a>
<a id="2952" class="Keyword">infixr</a> <a id="2959" class="Number">5</a> <a id="2961" href="Categories.Category.Product.html#2966" class="Function Operator">_※ⁿ_</a>
<a id="_※ⁿ_"></a><a id="2966" href="Categories.Category.Product.html#2966" class="Function Operator">_※ⁿ_</a> <a id="2971" class="Symbol">:</a> <a id="2973" class="Symbol">∀</a> <a id="2975" class="Symbol">{</a><a id="2976" href="Categories.Category.Product.html#2976" class="Bound">D₁</a> <a id="2979" class="Symbol">:</a> <a id="2981" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="2990" href="Categories.Category.Product.html#620" class="Generalizable">o</a> <a id="2992" href="Categories.Category.Product.html#622" class="Generalizable">ℓ</a> <a id="2994" href="Categories.Category.Product.html#624" class="Generalizable">e</a><a id="2995" class="Symbol">}</a> <a id="2997" class="Symbol">{</a><a id="2998" href="Categories.Category.Product.html#2998" class="Bound">D₂</a> <a id="3001" class="Symbol">:</a> <a id="3003" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="3012" href="Categories.Category.Product.html#626" class="Generalizable">o′</a> <a id="3015" href="Categories.Category.Product.html#629" class="Generalizable">ℓ′</a> <a id="3018" href="Categories.Category.Product.html#632" class="Generalizable">e′</a><a id="3020" class="Symbol">}</a>
         <a id="3031" class="Symbol">{</a><a id="3032" href="Categories.Category.Product.html#3032" class="Bound">F₁</a> <a id="3035" href="Categories.Category.Product.html#3035" class="Bound">G₁</a> <a id="3038" class="Symbol">:</a> <a id="3040" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="3048" href="Categories.Category.Product.html#711" class="Generalizable">C</a> <a id="3050" href="Categories.Category.Product.html#2976" class="Bound">D₁</a><a id="3052" class="Symbol">}</a> <a id="3054" class="Symbol">{</a><a id="3055" href="Categories.Category.Product.html#3055" class="Bound">F₂</a> <a id="3058" href="Categories.Category.Product.html#3058" class="Bound">G₂</a> <a id="3061" class="Symbol">:</a> <a id="3063" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="3071" href="Categories.Category.Product.html#711" class="Generalizable">C</a> <a id="3073" href="Categories.Category.Product.html#2998" class="Bound">D₂</a><a id="3075" class="Symbol">}</a>
         <a id="3086" class="Symbol">(</a><a id="3087" href="Categories.Category.Product.html#3087" class="Bound">α</a> <a id="3089" class="Symbol">:</a> <a id="3091" href="Categories.NaturalTransformation.Core.html#466" class="Record">NaturalTransformation</a> <a id="3113" href="Categories.Category.Product.html#3032" class="Bound">F₁</a> <a id="3116" href="Categories.Category.Product.html#3035" class="Bound">G₁</a><a id="3118" class="Symbol">)</a> <a id="3120" class="Symbol">→</a>
         <a id="3131" class="Symbol">(</a><a id="3132" href="Categories.Category.Product.html#3132" class="Bound">β</a> <a id="3134" class="Symbol">:</a> <a id="3136" href="Categories.NaturalTransformation.Core.html#466" class="Record">NaturalTransformation</a> <a id="3158" href="Categories.Category.Product.html#3055" class="Bound">F₂</a> <a id="3161" href="Categories.Category.Product.html#3058" class="Bound">G₂</a><a id="3163" class="Symbol">)</a> <a id="3165" class="Symbol">→</a>
         <a id="3176" href="Categories.NaturalTransformation.Core.html#466" class="Record">NaturalTransformation</a> <a id="3198" class="Symbol">(</a><a id="3199" href="Categories.Category.Product.html#3032" class="Bound">F₁</a> <a id="3202" href="Categories.Category.Product.html#1553" class="Function Operator">※</a> <a id="3204" href="Categories.Category.Product.html#3055" class="Bound">F₂</a><a id="3206" class="Symbol">)</a> <a id="3208" class="Symbol">(</a><a id="3209" href="Categories.Category.Product.html#3035" class="Bound">G₁</a> <a id="3212" href="Categories.Category.Product.html#1553" class="Function Operator">※</a> <a id="3214" href="Categories.Category.Product.html#3058" class="Bound">G₂</a><a id="3216" class="Symbol">)</a>
<a id="3218" href="Categories.Category.Product.html#3218" class="Bound">α</a> <a id="3220" href="Categories.Category.Product.html#2966" class="Function Operator">※ⁿ</a> <a id="3223" href="Categories.Category.Product.html#3223" class="Bound">β</a> <a id="3225" class="Symbol">=</a> <a id="3227" href="Categories.NaturalTransformation.Core.html#1750" class="Function">ntHelper</a> <a id="3236" class="Keyword">record</a>
  <a id="3245" class="Symbol">{</a> <a id="3247" href="Categories.NaturalTransformation.Core.html#1637" class="Field">η</a>       <a id="3255" class="Symbol">=</a> <a id="3257" href="Data.Product.Base.html#2134" class="Function Operator">&lt;</a> <a id="3259" href="Categories.NaturalTransformation.Core.html#783" class="Function">α.η</a> <a id="3263" href="Data.Product.Base.html#2134" class="Function Operator">,</a> <a id="3265" href="Categories.NaturalTransformation.Core.html#783" class="Field">β.η</a> <a id="3269" href="Data.Product.Base.html#2134" class="Function Operator">&gt;</a>
  <a id="3273" class="Symbol">;</a> <a id="3275" href="Categories.NaturalTransformation.Core.html#1681" class="Field">commute</a> <a id="3283" class="Symbol">=</a> <a id="3285" href="Data.Product.Base.html#2134" class="Function Operator">&lt;</a> <a id="3287" href="Categories.NaturalTransformation.Core.html#827" class="Function">α.commute</a> <a id="3297" href="Data.Product.Base.html#2134" class="Function Operator">,</a> <a id="3299" href="Categories.NaturalTransformation.Core.html#827" class="Field">β.commute</a> <a id="3309" href="Data.Product.Base.html#2134" class="Function Operator">&gt;</a>
  <a id="3313" class="Symbol">}</a>
  <a id="3317" class="Keyword">where</a> <a id="3323" class="Keyword">module</a> <a id="3330" href="Categories.Category.Product.html#3330" class="Module">α</a> <a id="3332" class="Symbol">=</a> <a id="3334" href="Categories.NaturalTransformation.Core.html#466" class="Module">NaturalTransformation</a> <a id="3356" href="Categories.Category.Product.html#3218" class="Bound">α</a>
        <a id="3366" class="Keyword">module</a> <a id="3373" href="Categories.Category.Product.html#3373" class="Module">β</a> <a id="3375" class="Symbol">=</a> <a id="3377" href="Categories.NaturalTransformation.Core.html#466" class="Module">NaturalTransformation</a> <a id="3399" href="Categories.Category.Product.html#3223" class="Bound">β</a>

<a id="3402" class="Comment">-- Natural Isomorphisms too</a>
<a id="3430" class="Keyword">infixr</a> <a id="3437" class="Number">5</a> <a id="3439" href="Categories.Category.Product.html#3445" class="Function Operator">_⁂ⁿⁱ_</a>
<a id="_⁂ⁿⁱ_"></a><a id="3445" href="Categories.Category.Product.html#3445" class="Function Operator">_⁂ⁿⁱ_</a> <a id="3451" class="Symbol">:</a> <a id="3453" class="Symbol">∀</a> <a id="3455" class="Symbol">{</a><a id="3456" href="Categories.Category.Product.html#3456" class="Bound">C₁</a> <a id="3459" class="Symbol">:</a> <a id="3461" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="3470" href="Categories.Category.Product.html#656" class="Generalizable">o₁</a> <a id="3473" href="Categories.Category.Product.html#659" class="Generalizable">ℓ₁</a> <a id="3476" href="Categories.Category.Product.html#662" class="Generalizable">e₁</a><a id="3478" class="Symbol">}</a> <a id="3480" class="Symbol">{</a><a id="3481" href="Categories.Category.Product.html#3481" class="Bound">D₁</a> <a id="3484" class="Symbol">:</a> <a id="3486" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="3495" href="Categories.Category.Product.html#665" class="Generalizable">o′₁</a> <a id="3499" href="Categories.Category.Product.html#669" class="Generalizable">ℓ′₁</a> <a id="3503" href="Categories.Category.Product.html#673" class="Generalizable">e′₁</a><a id="3506" class="Symbol">}</a>
          <a id="3518" class="Symbol">{</a><a id="3519" href="Categories.Category.Product.html#3519" class="Bound">C₂</a> <a id="3522" class="Symbol">:</a> <a id="3524" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="3533" href="Categories.Category.Product.html#677" class="Generalizable">o₂</a> <a id="3536" href="Categories.Category.Product.html#680" class="Generalizable">ℓ₂</a> <a id="3539" href="Categories.Category.Product.html#683" class="Generalizable">e₂</a><a id="3541" class="Symbol">}</a> <a id="3543" class="Symbol">{</a><a id="3544" href="Categories.Category.Product.html#3544" class="Bound">D₂</a> <a id="3547" class="Symbol">:</a> <a id="3549" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="3558" href="Categories.Category.Product.html#686" class="Generalizable">o′₂</a> <a id="3562" href="Categories.Category.Product.html#690" class="Generalizable">ℓ′₂</a> <a id="3566" href="Categories.Category.Product.html#694" class="Generalizable">e′₂</a><a id="3569" class="Symbol">}</a>
          <a id="3581" class="Symbol">{</a><a id="3582" href="Categories.Category.Product.html#3582" class="Bound">F₁</a> <a id="3585" href="Categories.Category.Product.html#3585" class="Bound">G₁</a> <a id="3588" class="Symbol">:</a> <a id="3590" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="3598" href="Categories.Category.Product.html#3456" class="Bound">C₁</a> <a id="3601" href="Categories.Category.Product.html#3481" class="Bound">D₁</a><a id="3603" class="Symbol">}</a> <a id="3605" class="Symbol">{</a><a id="3606" href="Categories.Category.Product.html#3606" class="Bound">F₂</a> <a id="3609" href="Categories.Category.Product.html#3609" class="Bound">G₂</a> <a id="3612" class="Symbol">:</a> <a id="3614" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="3622" href="Categories.Category.Product.html#3519" class="Bound">C₂</a> <a id="3625" href="Categories.Category.Product.html#3544" class="Bound">D₂</a><a id="3627" class="Symbol">}</a>
          <a id="3639" class="Symbol">(</a><a id="3640" href="Categories.Category.Product.html#3640" class="Bound">α</a> <a id="3642" class="Symbol">:</a> <a id="3644" href="Categories.NaturalTransformation.NaturalIsomorphism.html#651" class="Record">NaturalIsomorphism</a> <a id="3663" href="Categories.Category.Product.html#3582" class="Bound">F₁</a> <a id="3666" href="Categories.Category.Product.html#3585" class="Bound">G₁</a><a id="3668" class="Symbol">)</a> <a id="3670" class="Symbol">(</a><a id="3671" href="Categories.Category.Product.html#3671" class="Bound">β</a> <a id="3673" class="Symbol">:</a> <a id="3675" href="Categories.NaturalTransformation.NaturalIsomorphism.html#651" class="Record">NaturalIsomorphism</a> <a id="3694" href="Categories.Category.Product.html#3606" class="Bound">F₂</a> <a id="3697" href="Categories.Category.Product.html#3609" class="Bound">G₂</a><a id="3699" class="Symbol">)</a> <a id="3701" class="Symbol">→</a>
          <a id="3713" href="Categories.NaturalTransformation.NaturalIsomorphism.html#651" class="Record">NaturalIsomorphism</a> <a id="3732" class="Symbol">(</a><a id="3733" href="Categories.Category.Product.html#3582" class="Bound">F₁</a> <a id="3736" href="Categories.Category.Product.html#1962" class="Function Operator">⁂</a> <a id="3738" href="Categories.Category.Product.html#3606" class="Bound">F₂</a><a id="3740" class="Symbol">)</a> <a id="3742" class="Symbol">(</a><a id="3743" href="Categories.Category.Product.html#3585" class="Bound">G₁</a> <a id="3746" href="Categories.Category.Product.html#1962" class="Function Operator">⁂</a> <a id="3748" href="Categories.Category.Product.html#3609" class="Bound">G₂</a><a id="3750" class="Symbol">)</a>
<a id="3752" href="Categories.Category.Product.html#3752" class="Bound">α</a> <a id="3754" href="Categories.Category.Product.html#3445" class="Function Operator">⁂ⁿⁱ</a> <a id="3758" href="Categories.Category.Product.html#3758" class="Bound">β</a> <a id="3760" class="Symbol">=</a> <a id="3762" class="Keyword">record</a>
  <a id="3771" class="Symbol">{</a> <a id="3773" href="Categories.NaturalTransformation.NaturalIsomorphism.html#891" class="Field">F⇒G</a> <a id="3777" class="Symbol">=</a> <a id="3779" href="Categories.NaturalTransformation.NaturalIsomorphism.html#891" class="Function">α.F⇒G</a> <a id="3785" href="Categories.Category.Product.html#2400" class="Function Operator">⁂ⁿ</a> <a id="3788" href="Categories.NaturalTransformation.NaturalIsomorphism.html#891" class="Field">β.F⇒G</a>
  <a id="3796" class="Symbol">;</a> <a id="3798" href="Categories.NaturalTransformation.NaturalIsomorphism.html#927" class="Field">F⇐G</a> <a id="3802" class="Symbol">=</a> <a id="3804" href="Categories.NaturalTransformation.NaturalIsomorphism.html#927" class="Function">α.F⇐G</a> <a id="3810" href="Categories.Category.Product.html#2400" class="Function Operator">⁂ⁿ</a> <a id="3813" href="Categories.NaturalTransformation.NaturalIsomorphism.html#927" class="Field">β.F⇐G</a>
  <a id="3821" class="Symbol">;</a> <a id="3823" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1051" class="Field">iso</a> <a id="3827" class="Symbol">=</a> <a id="3829" class="Symbol">λ</a> <a id="3831" class="Keyword">where</a>
    <a id="3841" class="Symbol">(</a><a id="3842" href="Categories.Category.Product.html#3842" class="Bound">X</a> <a id="3844" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3846" href="Categories.Category.Product.html#3846" class="Bound">Y</a><a id="3847" class="Symbol">)</a> <a id="3849" class="Symbol">→</a> <a id="3851" class="Keyword">record</a>
      <a id="3864" class="Symbol">{</a> <a id="3866" href="Categories.Morphism.html#1964" class="Field">isoˡ</a> <a id="3871" class="Symbol">=</a> <a id="3873" href="Categories.Morphism.html#1964" class="Field">isoˡ</a> <a id="3878" class="Symbol">(</a><a id="3879" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1051" class="Function">α.iso</a> <a id="3885" href="Categories.Category.Product.html#3842" class="Bound">X</a><a id="3886" class="Symbol">)</a> <a id="3888" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3890" href="Categories.Morphism.html#1964" class="Field">isoˡ</a> <a id="3895" class="Symbol">(</a><a id="3896" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1051" class="Field">β.iso</a> <a id="3902" href="Categories.Category.Product.html#3846" class="Bound">Y</a><a id="3903" class="Symbol">)</a>
      <a id="3911" class="Symbol">;</a> <a id="3913" href="Categories.Morphism.html#1990" class="Field">isoʳ</a> <a id="3918" class="Symbol">=</a> <a id="3920" href="Categories.Morphism.html#1990" class="Field">isoʳ</a> <a id="3925" class="Symbol">(</a><a id="3926" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1051" class="Function">α.iso</a> <a id="3932" href="Categories.Category.Product.html#3842" class="Bound">X</a><a id="3933" class="Symbol">)</a> <a id="3935" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3937" href="Categories.Morphism.html#1990" class="Field">isoʳ</a> <a id="3942" class="Symbol">(</a><a id="3943" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1051" class="Field">β.iso</a> <a id="3949" href="Categories.Category.Product.html#3846" class="Bound">Y</a><a id="3950" class="Symbol">)</a>
      <a id="3958" class="Symbol">}</a>
  <a id="3962" class="Symbol">}</a>
  <a id="3966" class="Keyword">where</a> <a id="3972" class="Keyword">module</a> <a id="3979" href="Categories.Category.Product.html#3979" class="Module">α</a> <a id="3981" class="Symbol">=</a> <a id="3983" href="Categories.NaturalTransformation.NaturalIsomorphism.html#651" class="Module">NaturalIsomorphism</a> <a id="4002" href="Categories.Category.Product.html#3752" class="Bound">α</a>
        <a id="4012" class="Keyword">module</a> <a id="4019" href="Categories.Category.Product.html#4019" class="Module">β</a> <a id="4021" class="Symbol">=</a> <a id="4023" href="Categories.NaturalTransformation.NaturalIsomorphism.html#651" class="Module">NaturalIsomorphism</a> <a id="4042" href="Categories.Category.Product.html#3758" class="Bound">β</a>
        <a id="4052" class="Keyword">open</a> <a id="4057" href="Categories.Morphism.html#1906" class="Module">Morphism.Iso</a>

<a id="4071" class="Comment">-- Natural Isomorphisms too</a>
<a id="4099" class="Keyword">infixr</a> <a id="4106" class="Number">5</a> <a id="4108" href="Categories.Category.Product.html#4114" class="Function Operator">_※ⁿⁱ_</a>
<a id="_※ⁿⁱ_"></a><a id="4114" href="Categories.Category.Product.html#4114" class="Function Operator">_※ⁿⁱ_</a> <a id="4120" class="Symbol">:</a> <a id="4122" class="Symbol">∀</a> <a id="4124" class="Symbol">{</a><a id="4125" href="Categories.Category.Product.html#4125" class="Bound">D₁</a> <a id="4128" class="Symbol">:</a> <a id="4130" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="4139" href="Categories.Category.Product.html#620" class="Generalizable">o</a> <a id="4141" href="Categories.Category.Product.html#622" class="Generalizable">ℓ</a> <a id="4143" href="Categories.Category.Product.html#624" class="Generalizable">e</a><a id="4144" class="Symbol">}</a> <a id="4146" class="Symbol">{</a><a id="4147" href="Categories.Category.Product.html#4147" class="Bound">D₂</a> <a id="4150" class="Symbol">:</a> <a id="4152" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="4161" href="Categories.Category.Product.html#626" class="Generalizable">o′</a> <a id="4164" href="Categories.Category.Product.html#629" class="Generalizable">ℓ′</a> <a id="4167" href="Categories.Category.Product.html#632" class="Generalizable">e′</a><a id="4169" class="Symbol">}</a>
          <a id="4181" class="Symbol">{</a><a id="4182" href="Categories.Category.Product.html#4182" class="Bound">F₁</a> <a id="4185" href="Categories.Category.Product.html#4185" class="Bound">G₁</a> <a id="4188" class="Symbol">:</a> <a id="4190" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="4198" href="Categories.Category.Product.html#711" class="Generalizable">C</a> <a id="4200" href="Categories.Category.Product.html#4125" class="Bound">D₁</a><a id="4202" class="Symbol">}</a> <a id="4204" class="Symbol">{</a><a id="4205" href="Categories.Category.Product.html#4205" class="Bound">F₂</a> <a id="4208" href="Categories.Category.Product.html#4208" class="Bound">G₂</a> <a id="4211" class="Symbol">:</a> <a id="4213" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="4221" href="Categories.Category.Product.html#711" class="Generalizable">C</a> <a id="4223" href="Categories.Category.Product.html#4147" class="Bound">D₂</a><a id="4225" class="Symbol">}</a>
          <a id="4237" class="Symbol">(</a><a id="4238" href="Categories.Category.Product.html#4238" class="Bound">α</a> <a id="4240" class="Symbol">:</a> <a id="4242" href="Categories.NaturalTransformation.NaturalIsomorphism.html#651" class="Record">NaturalIsomorphism</a> <a id="4261" href="Categories.Category.Product.html#4182" class="Bound">F₁</a> <a id="4264" href="Categories.Category.Product.html#4185" class="Bound">G₁</a><a id="4266" class="Symbol">)</a> <a id="4268" class="Symbol">→</a>
          <a id="4280" class="Symbol">(</a><a id="4281" href="Categories.Category.Product.html#4281" class="Bound">β</a> <a id="4283" class="Symbol">:</a> <a id="4285" href="Categories.NaturalTransformation.NaturalIsomorphism.html#651" class="Record">NaturalIsomorphism</a> <a id="4304" href="Categories.Category.Product.html#4205" class="Bound">F₂</a> <a id="4307" href="Categories.Category.Product.html#4208" class="Bound">G₂</a><a id="4309" class="Symbol">)</a> <a id="4311" class="Symbol">→</a>
          <a id="4323" href="Categories.NaturalTransformation.NaturalIsomorphism.html#651" class="Record">NaturalIsomorphism</a> <a id="4342" class="Symbol">(</a><a id="4343" href="Categories.Category.Product.html#4182" class="Bound">F₁</a> <a id="4346" href="Categories.Category.Product.html#1553" class="Function Operator">※</a> <a id="4348" href="Categories.Category.Product.html#4205" class="Bound">F₂</a><a id="4350" class="Symbol">)</a> <a id="4352" class="Symbol">(</a><a id="4353" href="Categories.Category.Product.html#4185" class="Bound">G₁</a> <a id="4356" href="Categories.Category.Product.html#1553" class="Function Operator">※</a> <a id="4358" href="Categories.Category.Product.html#4208" class="Bound">G₂</a><a id="4360" class="Symbol">)</a>
<a id="4362" href="Categories.Category.Product.html#4362" class="Bound">α</a> <a id="4364" href="Categories.Category.Product.html#4114" class="Function Operator">※ⁿⁱ</a> <a id="4368" href="Categories.Category.Product.html#4368" class="Bound">β</a> <a id="4370" class="Symbol">=</a> <a id="4372" class="Keyword">record</a>
  <a id="4381" class="Symbol">{</a> <a id="4383" href="Categories.NaturalTransformation.NaturalIsomorphism.html#891" class="Field">F⇒G</a> <a id="4387" class="Symbol">=</a> <a id="4389" href="Categories.NaturalTransformation.NaturalIsomorphism.html#891" class="Function">α.F⇒G</a> <a id="4395" href="Categories.Category.Product.html#2966" class="Function Operator">※ⁿ</a> <a id="4398" href="Categories.NaturalTransformation.NaturalIsomorphism.html#891" class="Field">β.F⇒G</a>
  <a id="4406" class="Symbol">;</a> <a id="4408" href="Categories.NaturalTransformation.NaturalIsomorphism.html#927" class="Field">F⇐G</a> <a id="4412" class="Symbol">=</a> <a id="4414" href="Categories.NaturalTransformation.NaturalIsomorphism.html#927" class="Function">α.F⇐G</a> <a id="4420" href="Categories.Category.Product.html#2966" class="Function Operator">※ⁿ</a> <a id="4423" href="Categories.NaturalTransformation.NaturalIsomorphism.html#927" class="Field">β.F⇐G</a>
  <a id="4431" class="Symbol">;</a> <a id="4433" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1051" class="Field">iso</a> <a id="4437" class="Symbol">=</a> <a id="4439" class="Symbol">λ</a> <a id="4441" href="Categories.Category.Product.html#4441" class="Bound">X</a> <a id="4443" class="Symbol">→</a> <a id="4445" class="Keyword">record</a>
    <a id="4456" class="Symbol">{</a> <a id="4458" href="Categories.Morphism.html#1964" class="Field">isoˡ</a> <a id="4463" class="Symbol">=</a> <a id="4465" href="Categories.Morphism.html#1964" class="Field">isoˡ</a> <a id="4470" class="Symbol">(</a><a id="4471" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1051" class="Function">α.iso</a> <a id="4477" href="Categories.Category.Product.html#4441" class="Bound">X</a><a id="4478" class="Symbol">)</a> <a id="4480" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4482" href="Categories.Morphism.html#1964" class="Field">isoˡ</a> <a id="4487" class="Symbol">(</a><a id="4488" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1051" class="Field">β.iso</a> <a id="4494" href="Categories.Category.Product.html#4441" class="Bound">X</a><a id="4495" class="Symbol">)</a>
    <a id="4501" class="Symbol">;</a> <a id="4503" href="Categories.Morphism.html#1990" class="Field">isoʳ</a> <a id="4508" class="Symbol">=</a> <a id="4510" href="Categories.Morphism.html#1990" class="Field">isoʳ</a> <a id="4515" class="Symbol">(</a><a id="4516" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1051" class="Function">α.iso</a> <a id="4522" href="Categories.Category.Product.html#4441" class="Bound">X</a><a id="4523" class="Symbol">)</a> <a id="4525" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4527" href="Categories.Morphism.html#1990" class="Field">isoʳ</a> <a id="4532" class="Symbol">(</a><a id="4533" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1051" class="Field">β.iso</a> <a id="4539" href="Categories.Category.Product.html#4441" class="Bound">X</a><a id="4540" class="Symbol">)</a>
    <a id="4546" class="Symbol">}</a>
  <a id="4550" class="Symbol">}</a>
  <a id="4554" class="Keyword">where</a> <a id="4560" class="Keyword">module</a> <a id="4567" href="Categories.Category.Product.html#4567" class="Module">α</a> <a id="4569" class="Symbol">=</a> <a id="4571" href="Categories.NaturalTransformation.NaturalIsomorphism.html#651" class="Module">NaturalIsomorphism</a> <a id="4590" href="Categories.Category.Product.html#4362" class="Bound">α</a>
        <a id="4600" class="Keyword">module</a> <a id="4607" href="Categories.Category.Product.html#4607" class="Module">β</a> <a id="4609" class="Symbol">=</a> <a id="4611" href="Categories.NaturalTransformation.NaturalIsomorphism.html#651" class="Module">NaturalIsomorphism</a> <a id="4630" href="Categories.Category.Product.html#4368" class="Bound">β</a>
        <a id="4640" class="Keyword">open</a> <a id="4645" href="Categories.Morphism.html#1906" class="Module">Morphism.Iso</a>

<a id="4659" class="Keyword">module</a> <a id="4666" href="Categories.Category.Product.html#4666" class="Module">_</a> <a id="4668" class="Symbol">(</a><a id="4669" href="Categories.Category.Product.html#4669" class="Bound">C₁</a> <a id="4672" class="Symbol">:</a> <a id="4674" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="4683" href="Categories.Category.Product.html#620" class="Generalizable">o</a> <a id="4685" href="Categories.Category.Product.html#622" class="Generalizable">ℓ</a> <a id="4687" href="Categories.Category.Product.html#624" class="Generalizable">e</a><a id="4688" class="Symbol">)</a> <a id="4690" class="Symbol">(</a><a id="4691" href="Categories.Category.Product.html#4691" class="Bound">C₂</a> <a id="4694" class="Symbol">:</a> <a id="4696" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="4705" href="Categories.Category.Product.html#626" class="Generalizable">o′</a> <a id="4708" href="Categories.Category.Product.html#629" class="Generalizable">ℓ′</a> <a id="4711" href="Categories.Category.Product.html#632" class="Generalizable">e′</a><a id="4713" class="Symbol">)</a> <a id="4715" class="Symbol">(</a><a id="4716" href="Categories.Category.Product.html#4716" class="Bound">C₃</a> <a id="4719" class="Symbol">:</a> <a id="4721" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="4730" href="Categories.Category.Product.html#635" class="Generalizable">o″</a> <a id="4733" href="Categories.Category.Product.html#638" class="Generalizable">ℓ″</a> <a id="4736" href="Categories.Category.Product.html#641" class="Generalizable">e″</a><a id="4738" class="Symbol">)</a> <a id="4740" class="Keyword">where</a>

  <a id="4749" class="Keyword">private</a>
    <a id="4761" class="Keyword">module</a> <a id="4768" href="Categories.Category.Product.html#4768" class="Module">C₁</a> <a id="4771" class="Symbol">=</a> <a id="4773" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="4782" href="Categories.Category.Product.html#4669" class="Bound">C₁</a>
    <a id="4789" class="Keyword">module</a> <a id="4796" href="Categories.Category.Product.html#4796" class="Module">C₂</a> <a id="4799" class="Symbol">=</a> <a id="4801" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="4810" href="Categories.Category.Product.html#4691" class="Bound">C₂</a>
    <a id="4817" class="Keyword">module</a> <a id="4824" href="Categories.Category.Product.html#4824" class="Module">C₃</a> <a id="4827" class="Symbol">=</a> <a id="4829" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="4838" href="Categories.Category.Product.html#4716" class="Bound">C₃</a>

  <a id="4844" href="Categories.Category.Product.html#4844" class="Function">assocˡ</a> <a id="4851" class="Symbol">:</a> <a id="4853" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="4861" class="Symbol">(</a><a id="4862" href="Categories.Category.Product.html#745" class="Function">Product</a> <a id="4870" class="Symbol">(</a><a id="4871" href="Categories.Category.Product.html#745" class="Function">Product</a> <a id="4879" href="Categories.Category.Product.html#4669" class="Bound">C₁</a> <a id="4882" href="Categories.Category.Product.html#4691" class="Bound">C₂</a><a id="4884" class="Symbol">)</a> <a id="4886" href="Categories.Category.Product.html#4716" class="Bound">C₃</a><a id="4888" class="Symbol">)</a> <a id="4890" class="Symbol">(</a><a id="4891" href="Categories.Category.Product.html#745" class="Function">Product</a> <a id="4899" href="Categories.Category.Product.html#4669" class="Bound">C₁</a> <a id="4902" class="Symbol">(</a><a id="4903" href="Categories.Category.Product.html#745" class="Function">Product</a> <a id="4911" href="Categories.Category.Product.html#4691" class="Bound">C₂</a> <a id="4914" href="Categories.Category.Product.html#4716" class="Bound">C₃</a><a id="4916" class="Symbol">))</a>
  <a id="4921" href="Categories.Category.Product.html#4844" class="Function">assocˡ</a> <a id="4928" class="Symbol">=</a> <a id="4930" class="Keyword">record</a>
    <a id="4941" class="Symbol">{</a> <a id="4943" href="Categories.Functor.Core.html#432" class="Field">F₀</a>           <a id="4956" class="Symbol">=</a> <a id="4958" href="Data.Product.Base.html#2134" class="Function Operator">&lt;</a> <a id="4960" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="4966" href="Categories.Category.Product.html#143" class="Function Operator">∙</a> <a id="4968" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="4974" href="Data.Product.Base.html#2134" class="Function Operator">,</a> <a id="4976" href="Data.Product.Base.html#2134" class="Function Operator">&lt;</a> <a id="4978" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="4984" href="Categories.Category.Product.html#143" class="Function Operator">∙</a> <a id="4986" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="4992" href="Data.Product.Base.html#2134" class="Function Operator">,</a> <a id="4994" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="5000" href="Data.Product.Base.html#2134" class="Function Operator">&gt;</a> <a id="5002" href="Data.Product.Base.html#2134" class="Function Operator">&gt;</a>
    <a id="5008" class="Symbol">;</a> <a id="5010" href="Categories.Functor.Core.html#455" class="Field">F₁</a>           <a id="5023" class="Symbol">=</a> <a id="5025" href="Data.Product.Base.html#2134" class="Function Operator">&lt;</a> <a id="5027" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="5033" href="Categories.Category.Product.html#143" class="Function Operator">∙</a> <a id="5035" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="5041" href="Data.Product.Base.html#2134" class="Function Operator">,</a> <a id="5043" href="Data.Product.Base.html#2134" class="Function Operator">&lt;</a> <a id="5045" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="5051" href="Categories.Category.Product.html#143" class="Function Operator">∙</a> <a id="5053" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="5059" href="Data.Product.Base.html#2134" class="Function Operator">,</a> <a id="5061" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="5067" href="Data.Product.Base.html#2134" class="Function Operator">&gt;</a> <a id="5069" href="Data.Product.Base.html#2134" class="Function Operator">&gt;</a>
    <a id="5075" class="Symbol">;</a> <a id="5077" href="Categories.Functor.Core.html#511" class="Field">identity</a>     <a id="5090" class="Symbol">=</a> <a id="5092" href="Relation.Binary.Structures.html#1641" class="Function">C₁.Equiv.refl</a> <a id="5106" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5108" href="Relation.Binary.Structures.html#1641" class="Function">C₂.Equiv.refl</a> <a id="5122" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5124" href="Relation.Binary.Structures.html#1641" class="Function">C₃.Equiv.refl</a>
    <a id="5142" class="Symbol">;</a> <a id="5144" href="Categories.Functor.Core.html#565" class="Field">homomorphism</a> <a id="5157" class="Symbol">=</a> <a id="5159" href="Relation.Binary.Structures.html#1641" class="Function">C₁.Equiv.refl</a> <a id="5173" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5175" href="Relation.Binary.Structures.html#1641" class="Function">C₂.Equiv.refl</a> <a id="5189" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5191" href="Relation.Binary.Structures.html#1641" class="Function">C₃.Equiv.refl</a>
    <a id="5209" class="Symbol">;</a> <a id="5211" href="Categories.Functor.Core.html#696" class="Field">F-resp-≈</a>     <a id="5224" class="Symbol">=</a> <a id="5226" href="Data.Product.Base.html#2134" class="Function Operator">&lt;</a> <a id="5228" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="5234" href="Categories.Category.Product.html#143" class="Function Operator">∙</a> <a id="5236" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="5242" href="Data.Product.Base.html#2134" class="Function Operator">,</a> <a id="5244" href="Data.Product.Base.html#2134" class="Function Operator">&lt;</a> <a id="5246" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="5252" href="Categories.Category.Product.html#143" class="Function Operator">∙</a> <a id="5254" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="5260" href="Data.Product.Base.html#2134" class="Function Operator">,</a> <a id="5262" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="5268" href="Data.Product.Base.html#2134" class="Function Operator">&gt;</a> <a id="5270" href="Data.Product.Base.html#2134" class="Function Operator">&gt;</a>
    <a id="5276" class="Symbol">}</a>

  <a id="5281" href="Categories.Category.Product.html#5281" class="Function">assocʳ</a> <a id="5288" class="Symbol">:</a> <a id="5290" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="5298" class="Symbol">(</a><a id="5299" href="Categories.Category.Product.html#745" class="Function">Product</a> <a id="5307" href="Categories.Category.Product.html#4669" class="Bound">C₁</a> <a id="5310" class="Symbol">(</a><a id="5311" href="Categories.Category.Product.html#745" class="Function">Product</a> <a id="5319" href="Categories.Category.Product.html#4691" class="Bound">C₂</a> <a id="5322" href="Categories.Category.Product.html#4716" class="Bound">C₃</a><a id="5324" class="Symbol">))</a> <a id="5327" class="Symbol">(</a><a id="5328" href="Categories.Category.Product.html#745" class="Function">Product</a> <a id="5336" class="Symbol">(</a><a id="5337" href="Categories.Category.Product.html#745" class="Function">Product</a> <a id="5345" href="Categories.Category.Product.html#4669" class="Bound">C₁</a> <a id="5348" href="Categories.Category.Product.html#4691" class="Bound">C₂</a><a id="5350" class="Symbol">)</a> <a id="5352" href="Categories.Category.Product.html#4716" class="Bound">C₃</a><a id="5354" class="Symbol">)</a>
  <a id="5358" href="Categories.Category.Product.html#5281" class="Function">assocʳ</a> <a id="5365" class="Symbol">=</a> <a id="5367" class="Keyword">record</a>
    <a id="5378" class="Symbol">{</a> <a id="5380" href="Categories.Functor.Core.html#432" class="Field">F₀</a>           <a id="5393" class="Symbol">=</a> <a id="5395" href="Data.Product.Base.html#2134" class="Function Operator">&lt;</a> <a id="5397" href="Data.Product.Base.html#2134" class="Function Operator">&lt;</a> <a id="5399" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="5405" href="Data.Product.Base.html#2134" class="Function Operator">,</a> <a id="5407" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="5413" href="Categories.Category.Product.html#143" class="Function Operator">∙</a> <a id="5415" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="5421" href="Data.Product.Base.html#2134" class="Function Operator">&gt;</a> <a id="5423" href="Data.Product.Base.html#2134" class="Function Operator">,</a> <a id="5425" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="5431" href="Categories.Category.Product.html#143" class="Function Operator">∙</a> <a id="5433" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="5439" href="Data.Product.Base.html#2134" class="Function Operator">&gt;</a>
    <a id="5445" class="Symbol">;</a> <a id="5447" href="Categories.Functor.Core.html#455" class="Field">F₁</a>           <a id="5460" class="Symbol">=</a> <a id="5462" href="Data.Product.Base.html#2134" class="Function Operator">&lt;</a> <a id="5464" href="Data.Product.Base.html#2134" class="Function Operator">&lt;</a> <a id="5466" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="5472" href="Data.Product.Base.html#2134" class="Function Operator">,</a> <a id="5474" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="5480" href="Categories.Category.Product.html#143" class="Function Operator">∙</a> <a id="5482" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="5488" href="Data.Product.Base.html#2134" class="Function Operator">&gt;</a> <a id="5490" href="Data.Product.Base.html#2134" class="Function Operator">,</a> <a id="5492" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="5498" href="Categories.Category.Product.html#143" class="Function Operator">∙</a> <a id="5500" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="5506" href="Data.Product.Base.html#2134" class="Function Operator">&gt;</a>
    <a id="5512" class="Symbol">;</a> <a id="5514" href="Categories.Functor.Core.html#511" class="Field">identity</a>     <a id="5527" class="Symbol">=</a> <a id="5529" class="Symbol">(</a><a id="5530" href="Relation.Binary.Structures.html#1641" class="Function">C₁.Equiv.refl</a> <a id="5544" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5546" href="Relation.Binary.Structures.html#1641" class="Function">C₂.Equiv.refl</a><a id="5559" class="Symbol">)</a> <a id="5561" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5563" href="Relation.Binary.Structures.html#1641" class="Function">C₃.Equiv.refl</a>
    <a id="5581" class="Symbol">;</a> <a id="5583" href="Categories.Functor.Core.html#565" class="Field">homomorphism</a> <a id="5596" class="Symbol">=</a> <a id="5598" class="Symbol">(</a><a id="5599" href="Relation.Binary.Structures.html#1641" class="Function">C₁.Equiv.refl</a> <a id="5613" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5615" href="Relation.Binary.Structures.html#1641" class="Function">C₂.Equiv.refl</a><a id="5628" class="Symbol">)</a> <a id="5630" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5632" href="Relation.Binary.Structures.html#1641" class="Function">C₃.Equiv.refl</a>
    <a id="5650" class="Symbol">;</a> <a id="5652" href="Categories.Functor.Core.html#696" class="Field">F-resp-≈</a>     <a id="5665" class="Symbol">=</a> <a id="5667" href="Data.Product.Base.html#2134" class="Function Operator">&lt;</a> <a id="5669" href="Data.Product.Base.html#2134" class="Function Operator">&lt;</a> <a id="5671" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="5677" href="Data.Product.Base.html#2134" class="Function Operator">,</a> <a id="5679" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="5685" href="Categories.Category.Product.html#143" class="Function Operator">∙</a> <a id="5687" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="5693" href="Data.Product.Base.html#2134" class="Function Operator">&gt;</a> <a id="5695" href="Data.Product.Base.html#2134" class="Function Operator">,</a> <a id="5697" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="5703" href="Categories.Category.Product.html#143" class="Function Operator">∙</a> <a id="5705" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="5711" href="Data.Product.Base.html#2134" class="Function Operator">&gt;</a>
    <a id="5717" class="Symbol">}</a>

<a id="5720" class="Keyword">module</a> <a id="5727" href="Categories.Category.Product.html#5727" class="Module">_</a> <a id="5729" class="Symbol">{</a><a id="5730" href="Categories.Category.Product.html#5730" class="Bound">C</a> <a id="5732" class="Symbol">:</a> <a id="5734" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="5743" href="Categories.Category.Product.html#620" class="Generalizable">o</a> <a id="5745" href="Categories.Category.Product.html#622" class="Generalizable">ℓ</a> <a id="5747" href="Categories.Category.Product.html#624" class="Generalizable">e</a><a id="5748" class="Symbol">}</a> <a id="5750" class="Symbol">{</a><a id="5751" href="Categories.Category.Product.html#5751" class="Bound">D</a> <a id="5753" class="Symbol">:</a> <a id="5755" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="5764" href="Categories.Category.Product.html#626" class="Generalizable">o′</a> <a id="5767" href="Categories.Category.Product.html#629" class="Generalizable">ℓ′</a> <a id="5770" href="Categories.Category.Product.html#632" class="Generalizable">e′</a><a id="5772" class="Symbol">}</a> <a id="5774" class="Keyword">where</a>

  <a id="5783" class="Keyword">private</a>
    <a id="5795" class="Keyword">module</a> <a id="5802" href="Categories.Category.Product.html#5802" class="Module">C</a> <a id="5804" class="Symbol">=</a> <a id="5806" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="5815" href="Categories.Category.Product.html#5730" class="Bound">C</a>
    <a id="5821" class="Keyword">module</a> <a id="5828" href="Categories.Category.Product.html#5828" class="Module">D</a> <a id="5830" class="Symbol">=</a> <a id="5832" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="5841" href="Categories.Category.Product.html#5751" class="Bound">D</a>

  <a id="5846" href="Categories.Category.Product.html#5846" class="Function">πˡ</a> <a id="5849" class="Symbol">:</a> <a id="5851" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="5859" class="Symbol">(</a><a id="5860" href="Categories.Category.Product.html#745" class="Function">Product</a> <a id="5868" href="Categories.Category.Product.html#5730" class="Bound">C</a> <a id="5870" href="Categories.Category.Product.html#5751" class="Bound">D</a><a id="5871" class="Symbol">)</a> <a id="5873" href="Categories.Category.Product.html#5730" class="Bound">C</a>
  <a id="5877" href="Categories.Category.Product.html#5846" class="Function">πˡ</a> <a id="5880" class="Symbol">=</a> <a id="5882" class="Keyword">record</a>
    <a id="5893" class="Symbol">{</a> <a id="5895" href="Categories.Functor.Core.html#432" class="Field">F₀</a>           <a id="5908" class="Symbol">=</a> <a id="5910" href="Data.Product.Base.html#636" class="Field">proj₁</a>
    <a id="5920" class="Symbol">;</a> <a id="5922" href="Categories.Functor.Core.html#455" class="Field">F₁</a>           <a id="5935" class="Symbol">=</a> <a id="5937" href="Data.Product.Base.html#636" class="Field">proj₁</a>
    <a id="5947" class="Symbol">;</a> <a id="5949" href="Categories.Functor.Core.html#511" class="Field">identity</a>     <a id="5962" class="Symbol">=</a> <a id="5964" href="Relation.Binary.Structures.html#1641" class="Function">refl</a>
    <a id="5973" class="Symbol">;</a> <a id="5975" href="Categories.Functor.Core.html#565" class="Field">homomorphism</a> <a id="5988" class="Symbol">=</a> <a id="5990" href="Relation.Binary.Structures.html#1641" class="Function">refl</a>
    <a id="5999" class="Symbol">;</a> <a id="6001" href="Categories.Functor.Core.html#696" class="Field">F-resp-≈</a>     <a id="6014" class="Symbol">=</a> <a id="6016" href="Data.Product.Base.html#636" class="Field">proj₁</a>
    <a id="6026" class="Symbol">}</a>
    <a id="6032" class="Keyword">where</a> <a id="6038" class="Keyword">open</a> <a id="6043" href="Categories.Category.Core.html#1530" class="Module">C.Equiv</a> <a id="6051" class="Keyword">using</a> <a id="6057" class="Symbol">(</a><a id="6058" href="Relation.Binary.Structures.html#1641" class="Function">refl</a><a id="6062" class="Symbol">)</a>

  <a id="6067" href="Categories.Category.Product.html#6067" class="Function">πʳ</a> <a id="6070" class="Symbol">:</a> <a id="6072" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="6080" class="Symbol">(</a><a id="6081" href="Categories.Category.Product.html#745" class="Function">Product</a> <a id="6089" href="Categories.Category.Product.html#5730" class="Bound">C</a> <a id="6091" href="Categories.Category.Product.html#5751" class="Bound">D</a><a id="6092" class="Symbol">)</a> <a id="6094" href="Categories.Category.Product.html#5751" class="Bound">D</a>
  <a id="6098" href="Categories.Category.Product.html#6067" class="Function">πʳ</a> <a id="6101" class="Symbol">=</a> <a id="6103" class="Keyword">record</a>
    <a id="6114" class="Symbol">{</a> <a id="6116" href="Categories.Functor.Core.html#432" class="Field">F₀</a>           <a id="6129" class="Symbol">=</a> <a id="6131" href="Data.Product.Base.html#650" class="Field">proj₂</a>
    <a id="6141" class="Symbol">;</a> <a id="6143" href="Categories.Functor.Core.html#455" class="Field">F₁</a>           <a id="6156" class="Symbol">=</a> <a id="6158" href="Data.Product.Base.html#650" class="Field">proj₂</a>
    <a id="6168" class="Symbol">;</a> <a id="6170" href="Categories.Functor.Core.html#511" class="Field">identity</a>     <a id="6183" class="Symbol">=</a> <a id="6185" href="Relation.Binary.Structures.html#1641" class="Function">refl</a>
    <a id="6194" class="Symbol">;</a> <a id="6196" href="Categories.Functor.Core.html#565" class="Field">homomorphism</a> <a id="6209" class="Symbol">=</a> <a id="6211" href="Relation.Binary.Structures.html#1641" class="Function">refl</a>
    <a id="6220" class="Symbol">;</a> <a id="6222" href="Categories.Functor.Core.html#696" class="Field">F-resp-≈</a>     <a id="6235" class="Symbol">=</a> <a id="6237" href="Data.Product.Base.html#650" class="Field">proj₂</a>
    <a id="6247" class="Symbol">}</a>
    <a id="6253" class="Keyword">where</a> <a id="6259" class="Keyword">open</a> <a id="6264" href="Categories.Category.Core.html#1530" class="Module">D.Equiv</a> <a id="6272" class="Keyword">using</a> <a id="6278" class="Symbol">(</a><a id="6279" href="Relation.Binary.Structures.html#1641" class="Function">refl</a><a id="6283" class="Symbol">)</a>

  <a id="6288" href="Categories.Category.Product.html#6288" class="Function">Swap</a> <a id="6293" class="Symbol">:</a> <a id="6295" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="6303" class="Symbol">(</a><a id="6304" href="Categories.Category.Product.html#745" class="Function">Product</a> <a id="6312" href="Categories.Category.Product.html#5730" class="Bound">C</a> <a id="6314" href="Categories.Category.Product.html#5751" class="Bound">D</a><a id="6315" class="Symbol">)</a> <a id="6317" class="Symbol">(</a><a id="6318" href="Categories.Category.Product.html#745" class="Function">Product</a> <a id="6326" href="Categories.Category.Product.html#5751" class="Bound">D</a> <a id="6328" href="Categories.Category.Product.html#5730" class="Bound">C</a><a id="6329" class="Symbol">)</a>
  <a id="6333" href="Categories.Category.Product.html#6288" class="Function">Swap</a> <a id="6338" class="Symbol">=</a> <a id="6340" class="Keyword">record</a>
    <a id="6351" class="Symbol">{</a> <a id="6353" href="Categories.Functor.Core.html#432" class="Field">F₀</a>           <a id="6366" class="Symbol">=</a> <a id="6368" href="Data.Product.Base.html#5188" class="Function">swap</a>
    <a id="6377" class="Symbol">;</a> <a id="6379" href="Categories.Functor.Core.html#455" class="Field">F₁</a>           <a id="6392" class="Symbol">=</a> <a id="6394" href="Data.Product.Base.html#5188" class="Function">swap</a>
    <a id="6403" class="Symbol">;</a> <a id="6405" href="Categories.Functor.Core.html#511" class="Field">identity</a>     <a id="6418" class="Symbol">=</a> <a id="6420" href="Relation.Binary.Structures.html#1641" class="Function">D.Equiv.refl</a> <a id="6433" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6435" href="Relation.Binary.Structures.html#1641" class="Function">C.Equiv.refl</a>
    <a id="6452" class="Symbol">;</a> <a id="6454" href="Categories.Functor.Core.html#565" class="Field">homomorphism</a> <a id="6467" class="Symbol">=</a> <a id="6469" href="Relation.Binary.Structures.html#1641" class="Function">D.Equiv.refl</a> <a id="6482" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6484" href="Relation.Binary.Structures.html#1641" class="Function">C.Equiv.refl</a>
    <a id="6501" class="Symbol">;</a> <a id="6503" href="Categories.Functor.Core.html#696" class="Field">F-resp-≈</a>     <a id="6516" class="Symbol">=</a> <a id="6518" href="Data.Product.Base.html#5188" class="Function">swap</a>
    <a id="6527" class="Symbol">}</a>

<a id="6530" class="Comment">-- Groupoid Product</a>
<a id="Groupoid-×"></a><a id="6550" href="Categories.Category.Product.html#6550" class="Function">Groupoid-×</a> <a id="6561" class="Symbol">:</a> <a id="6563" class="Symbol">{</a><a id="6564" href="Categories.Category.Product.html#6564" class="Bound">C</a> <a id="6566" class="Symbol">:</a> <a id="6568" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="6577" href="Categories.Category.Product.html#656" class="Generalizable">o₁</a> <a id="6580" href="Categories.Category.Product.html#659" class="Generalizable">ℓ₁</a> <a id="6583" href="Categories.Category.Product.html#662" class="Generalizable">e₁</a><a id="6585" class="Symbol">}</a> <a id="6587" class="Symbol">{</a><a id="6588" href="Categories.Category.Product.html#6588" class="Bound">D</a> <a id="6590" class="Symbol">:</a> <a id="6592" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="6601" href="Categories.Category.Product.html#677" class="Generalizable">o₂</a> <a id="6604" href="Categories.Category.Product.html#680" class="Generalizable">ℓ₂</a> <a id="6607" href="Categories.Category.Product.html#683" class="Generalizable">e₂</a><a id="6609" class="Symbol">}</a>
        <a id="6619" class="Symbol">→</a> <a id="6621" href="Categories.Category.Groupoid.html#189" class="Record">IsGroupoid</a> <a id="6632" href="Categories.Category.Product.html#6564" class="Bound">C</a> <a id="6634" class="Symbol">→</a> <a id="6636" href="Categories.Category.Groupoid.html#189" class="Record">IsGroupoid</a> <a id="6647" href="Categories.Category.Product.html#6588" class="Bound">D</a> <a id="6649" class="Symbol">→</a> <a id="6651" href="Categories.Category.Groupoid.html#189" class="Record">IsGroupoid</a> <a id="6662" class="Symbol">(</a><a id="6663" href="Categories.Category.Product.html#745" class="Function">Product</a> <a id="6671" href="Categories.Category.Product.html#6564" class="Bound">C</a> <a id="6673" href="Categories.Category.Product.html#6588" class="Bound">D</a><a id="6674" class="Symbol">)</a>
<a id="6676" href="Categories.Category.Product.html#6550" class="Function">Groupoid-×</a> <a id="6687" href="Categories.Category.Product.html#6687" class="Bound">c₁</a> <a id="6690" href="Categories.Category.Product.html#6690" class="Bound">c₂</a> <a id="6693" class="Symbol">=</a> <a id="6695" class="Keyword">record</a>
    <a id="6706" class="Symbol">{</a> <a id="6708" href="Categories.Category.Groupoid.html#365" class="Field Operator">_⁻¹</a> <a id="6712" class="Symbol">=</a> <a id="6714" href="Data.Product.Base.html#2307" class="Function">map</a> <a id="6718" class="Symbol">(</a><a id="6719" href="Categories.Category.Groupoid.html#365" class="Field Operator">IsGroupoid._⁻¹</a> <a id="6734" href="Categories.Category.Product.html#6687" class="Bound">c₁</a><a id="6736" class="Symbol">)</a> <a id="6738" class="Symbol">(</a><a id="6739" href="Categories.Category.Groupoid.html#365" class="Field Operator">IsGroupoid._⁻¹</a> <a id="6754" href="Categories.Category.Product.html#6690" class="Bound">c₂</a><a id="6756" class="Symbol">)</a>
    <a id="6762" class="Symbol">;</a> <a id="6764" href="Categories.Category.Groupoid.html#399" class="Field">iso</a> <a id="6768" class="Symbol">=</a> <a id="6770" class="Keyword">record</a> <a id="6777" class="Symbol">{</a> <a id="6779" href="Categories.Morphism.html#1964" class="Field">isoˡ</a> <a id="6784" class="Symbol">=</a> <a id="6786" href="Categories.Morphism.html#1964" class="Field">Iso.isoˡ</a> <a id="6795" href="Categories.Category.Product.html#6919" class="Function">i₁</a> <a id="6798" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6800" href="Categories.Morphism.html#1964" class="Field">Iso.isoˡ</a> <a id="6809" href="Categories.Category.Product.html#6944" class="Function">i₂</a>
                   <a id="6831" class="Symbol">;</a> <a id="6833" href="Categories.Morphism.html#1990" class="Field">isoʳ</a> <a id="6838" class="Symbol">=</a> <a id="6840" href="Categories.Morphism.html#1990" class="Field">Iso.isoʳ</a> <a id="6849" href="Categories.Category.Product.html#6919" class="Function">i₁</a> <a id="6852" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6854" href="Categories.Morphism.html#1990" class="Field">Iso.isoʳ</a> <a id="6863" href="Categories.Category.Product.html#6944" class="Function">i₂</a>
                   <a id="6885" class="Symbol">}</a>
    <a id="6891" class="Symbol">}</a>
  <a id="6895" class="Keyword">where</a>
  <a id="6903" class="Keyword">open</a> <a id="6908" href="Categories.Morphism.html" class="Module">Morphism</a>
  <a id="6919" href="Categories.Category.Product.html#6919" class="Function">i₁</a> <a id="6922" class="Symbol">=</a> <a id="6924" href="Categories.Category.Groupoid.html#399" class="Field">IsGroupoid.iso</a> <a id="6939" href="Categories.Category.Product.html#6687" class="Bound">c₁</a>
  <a id="6944" href="Categories.Category.Product.html#6944" class="Function">i₂</a> <a id="6947" class="Symbol">=</a> <a id="6949" href="Categories.Category.Groupoid.html#399" class="Field">IsGroupoid.iso</a> <a id="6964" href="Categories.Category.Product.html#6690" class="Bound">c₂</a>
</pre></body></html>

==> anc/html/Categories.Category.Slice.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Category.Slice</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>
<a id="36" class="Keyword">open</a> <a id="41" class="Keyword">import</a> <a id="48" href="Categories.Category.Core.html" class="Module">Categories.Category.Core</a>

<a id="74" class="Comment">-- slice category (https://ncatlab.org/nlab/show/over+category)</a>
<a id="138" class="Comment">-- TODO: Forgetful Functor from Slice to 𝒞</a>
<a id="181" class="Keyword">module</a> <a id="188" href="Categories.Category.Slice.html" class="Module">Categories.Category.Slice</a> <a id="214" class="Symbol">{</a><a id="215" href="Categories.Category.Slice.html#215" class="Bound">o</a> <a id="217" href="Categories.Category.Slice.html#217" class="Bound">ℓ</a> <a id="219" href="Categories.Category.Slice.html#219" class="Bound">e</a><a id="220" class="Symbol">}</a> <a id="222" class="Symbol">(</a><a id="223" href="Categories.Category.Slice.html#223" class="Bound">𝒞</a> <a id="225" class="Symbol">:</a> <a id="227" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="236" href="Categories.Category.Slice.html#215" class="Bound">o</a> <a id="238" href="Categories.Category.Slice.html#217" class="Bound">ℓ</a> <a id="240" href="Categories.Category.Slice.html#219" class="Bound">e</a><a id="241" class="Symbol">)</a> <a id="243" class="Keyword">where</a>

<a id="250" class="Keyword">open</a> <a id="255" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="264" href="Categories.Category.Slice.html#223" class="Bound">𝒞</a>
<a id="266" class="Keyword">open</a> <a id="271" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
<a id="284" class="Keyword">open</a> <a id="289" href="Categories.Category.Core.html#1530" class="Module">Equiv</a>

<a id="296" class="Keyword">open</a> <a id="301" class="Keyword">import</a> <a id="308" href="Level.html" class="Module">Level</a>
<a id="314" class="Keyword">open</a> <a id="319" class="Keyword">import</a> <a id="326" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="347" class="Keyword">using</a> <a id="353" class="Symbol">(</a><a id="354" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="357" class="Symbol">)</a>

<a id="360" class="Keyword">open</a> <a id="365" class="Keyword">import</a> <a id="372" href="Categories.Morphism.Reasoning.html" class="Module">Categories.Morphism.Reasoning</a> <a id="402" href="Categories.Category.Slice.html#223" class="Bound">𝒞</a>

<a id="405" class="Keyword">record</a> <a id="SliceObj"></a><a id="412" href="Categories.Category.Slice.html#412" class="Record">SliceObj</a> <a id="421" class="Symbol">(</a><a id="422" href="Categories.Category.Slice.html#422" class="Bound">X</a> <a id="424" class="Symbol">:</a> <a id="426" href="Categories.Category.Core.html#559" class="Field">Obj</a><a id="429" class="Symbol">)</a> <a id="431" class="Symbol">:</a> <a id="433" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="437" class="Symbol">(</a><a id="438" href="Categories.Category.Slice.html#215" class="Bound">o</a> <a id="440" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="442" href="Categories.Category.Slice.html#217" class="Bound">ℓ</a><a id="443" class="Symbol">)</a> <a id="445" class="Keyword">where</a>
  <a id="453" class="Keyword">constructor</a> <a id="sliceobj"></a><a id="465" href="Categories.Category.Slice.html#465" class="InductiveConstructor">sliceobj</a>
  <a id="476" class="Keyword">field</a>
    <a id="486" class="Symbol">{</a><a id="SliceObj.Y"></a><a id="487" href="Categories.Category.Slice.html#487" class="Field">Y</a><a id="488" class="Symbol">}</a> <a id="490" class="Symbol">:</a> <a id="492" href="Categories.Category.Core.html#559" class="Field">Obj</a>
    <a id="SliceObj.arr"></a><a id="500" href="Categories.Category.Slice.html#500" class="Field">arr</a> <a id="504" class="Symbol">:</a> <a id="506" href="Categories.Category.Slice.html#487" class="Field">Y</a> <a id="508" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="510" href="Categories.Category.Slice.html#422" class="Bound">X</a>

<a id="513" class="Keyword">private</a>
  <a id="523" class="Keyword">variable</a>
    <a id="536" href="Categories.Category.Slice.html#536" class="Generalizable">A</a> <a id="538" class="Symbol">:</a> <a id="540" href="Categories.Category.Core.html#559" class="Field">Obj</a>
    <a id="548" href="Categories.Category.Slice.html#548" class="Generalizable">X</a> <a id="550" href="Categories.Category.Slice.html#550" class="Generalizable">Y</a> <a id="552" href="Categories.Category.Slice.html#552" class="Generalizable">Z</a> <a id="554" class="Symbol">:</a> <a id="556" href="Categories.Category.Slice.html#412" class="Record">SliceObj</a> <a id="565" href="Categories.Category.Slice.html#536" class="Generalizable">A</a>

<a id="568" class="Keyword">record</a> <a id="Slice⇒"></a><a id="575" href="Categories.Category.Slice.html#575" class="Record">Slice⇒</a> <a id="582" class="Symbol">{</a><a id="583" href="Categories.Category.Slice.html#583" class="Bound">A</a> <a id="585" class="Symbol">:</a> <a id="587" href="Categories.Category.Core.html#559" class="Field">Obj</a><a id="590" class="Symbol">}</a> <a id="592" class="Symbol">(</a><a id="593" href="Categories.Category.Slice.html#593" class="Bound">X</a> <a id="595" href="Categories.Category.Slice.html#595" class="Bound">Y</a> <a id="597" class="Symbol">:</a> <a id="599" href="Categories.Category.Slice.html#412" class="Record">SliceObj</a> <a id="608" href="Categories.Category.Slice.html#583" class="Bound">A</a><a id="609" class="Symbol">)</a> <a id="611" class="Symbol">:</a> <a id="613" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="617" class="Symbol">(</a><a id="618" href="Categories.Category.Slice.html#217" class="Bound">ℓ</a> <a id="620" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="622" href="Categories.Category.Slice.html#219" class="Bound">e</a><a id="623" class="Symbol">)</a> <a id="625" class="Keyword">where</a>
  <a id="633" class="Keyword">constructor</a> <a id="slicearr"></a><a id="645" href="Categories.Category.Slice.html#645" class="InductiveConstructor">slicearr</a>
  <a id="656" class="Keyword">private</a>
    <a id="668" class="Keyword">module</a> <a id="Slice⇒.X"></a><a id="675" href="Categories.Category.Slice.html#675" class="Module">X</a> <a id="677" class="Symbol">=</a> <a id="679" href="Categories.Category.Slice.html#412" class="Module">SliceObj</a> <a id="688" href="Categories.Category.Slice.html#593" class="Bound">X</a>
    <a id="694" class="Keyword">module</a> <a id="Slice⇒.Y"></a><a id="701" href="Categories.Category.Slice.html#701" class="Module">Y</a> <a id="703" class="Symbol">=</a> <a id="705" href="Categories.Category.Slice.html#412" class="Module">SliceObj</a> <a id="714" href="Categories.Category.Slice.html#595" class="Bound">Y</a>
  <a id="718" class="Keyword">field</a>
    <a id="728" class="Symbol">{</a><a id="Slice⇒.h"></a><a id="729" href="Categories.Category.Slice.html#729" class="Field">h</a><a id="730" class="Symbol">}</a> <a id="732" class="Symbol">:</a> <a id="734" href="Categories.Category.Slice.html#487" class="Function">X.Y</a> <a id="738" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="740" href="Categories.Category.Slice.html#487" class="Function">Y.Y</a>
    <a id="Slice⇒.△"></a><a id="748" href="Categories.Category.Slice.html#748" class="Field">△</a>   <a id="752" class="Symbol">:</a> <a id="754" href="Categories.Category.Slice.html#500" class="Function">Y.arr</a> <a id="760" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="762" href="Categories.Category.Slice.html#729" class="Field">h</a> <a id="764" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="766" href="Categories.Category.Slice.html#500" class="Function">X.arr</a>

<a id="Slice"></a><a id="773" href="Categories.Category.Slice.html#773" class="Function">Slice</a> <a id="779" class="Symbol">:</a> <a id="781" href="Categories.Category.Core.html#559" class="Field">Obj</a> <a id="785" class="Symbol">→</a> <a id="787" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="796" class="Symbol">_</a> <a id="798" class="Symbol">_</a> <a id="800" class="Symbol">_</a>
<a id="802" href="Categories.Category.Slice.html#773" class="Function">Slice</a> <a id="808" href="Categories.Category.Slice.html#808" class="Bound">A</a>       <a id="816" class="Symbol">=</a> <a id="818" class="Keyword">record</a>
  <a id="827" class="Symbol">{</a> <a id="829" href="Categories.Category.Core.html#559" class="Field">Obj</a>       <a id="839" class="Symbol">=</a> <a id="841" href="Categories.Category.Slice.html#412" class="Record">SliceObj</a> <a id="850" href="Categories.Category.Slice.html#808" class="Bound">A</a>
  <a id="854" class="Symbol">;</a> <a id="856" href="Categories.Category.Core.html#575" class="Field Operator">_⇒_</a>       <a id="866" class="Symbol">=</a> <a id="868" href="Categories.Category.Slice.html#575" class="Record">Slice⇒</a>
  <a id="877" class="Symbol">;</a> <a id="879" href="Categories.Category.Core.html#595" class="Field Operator">_≈_</a>       <a id="889" class="Symbol">=</a> <a id="891" class="Symbol">λ</a> <a id="893" class="Keyword">where</a>
    <a id="903" class="Symbol">(</a><a id="904" href="Categories.Category.Slice.html#645" class="InductiveConstructor">slicearr</a> <a id="913" class="Symbol">{</a><a id="914" href="Categories.Category.Slice.html#914" class="Bound">f</a><a id="915" class="Symbol">}</a> <a id="917" class="Symbol">_)</a> <a id="920" class="Symbol">(</a><a id="921" href="Categories.Category.Slice.html#645" class="InductiveConstructor">slicearr</a> <a id="930" class="Symbol">{</a><a id="931" href="Categories.Category.Slice.html#931" class="Bound">g</a><a id="932" class="Symbol">}</a> <a id="934" class="Symbol">_)</a> <a id="937" class="Symbol">→</a> <a id="939" href="Categories.Category.Slice.html#914" class="Bound">f</a> <a id="941" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="943" href="Categories.Category.Slice.html#931" class="Bound">g</a>
  <a id="947" class="Symbol">;</a> <a id="949" href="Categories.Category.Core.html#630" class="Field">id</a>        <a id="959" class="Symbol">=</a> <a id="961" href="Categories.Category.Slice.html#645" class="InductiveConstructor">slicearr</a> <a id="970" href="Categories.Category.Core.html#1145" class="Field">identityʳ</a>
  <a id="982" class="Symbol">;</a> <a id="984" href="Categories.Category.Core.html#656" class="Field Operator">_∘_</a>       <a id="994" class="Symbol">=</a> <a id="996" class="Symbol">λ</a> <a id="998" class="Symbol">(</a><a id="999" href="Categories.Category.Slice.html#645" class="InductiveConstructor">slicearr</a> <a id="1008" href="Categories.Category.Slice.html#1008" class="Bound">△</a><a id="1009" class="Symbol">)</a> <a id="1011" class="Symbol">(</a><a id="1012" href="Categories.Category.Slice.html#645" class="InductiveConstructor">slicearr</a> <a id="1021" href="Categories.Category.Slice.html#1021" class="Bound">△′</a><a id="1023" class="Symbol">)</a> <a id="1025" class="Symbol">→</a> <a id="1027" href="Categories.Category.Slice.html#645" class="InductiveConstructor">slicearr</a> <a id="1036" class="Symbol">(</a><a id="1037" href="Categories.Morphism.Reasoning.Core.html#8086" class="Function">glueTrianglesʳ</a> <a id="1052" href="Categories.Category.Slice.html#1008" class="Bound">△</a> <a id="1054" href="Categories.Category.Slice.html#1021" class="Bound">△′</a><a id="1056" class="Symbol">)</a>
  <a id="1060" class="Symbol">;</a> <a id="1062" href="Categories.Category.Core.html#715" class="Field">assoc</a>     <a id="1072" class="Symbol">=</a> <a id="1074" href="Categories.Category.Core.html#715" class="Field">assoc</a>
  <a id="1082" class="Symbol">;</a> <a id="1084" href="Categories.Category.Core.html#1004" class="Field">sym-assoc</a> <a id="1094" class="Symbol">=</a> <a id="1096" href="Categories.Category.Core.html#1004" class="Field">sym-assoc</a>
  <a id="1108" class="Symbol">;</a> <a id="1110" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a> <a id="1120" class="Symbol">=</a> <a id="1122" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a>
  <a id="1134" class="Symbol">;</a> <a id="1136" href="Categories.Category.Core.html#1145" class="Field">identityʳ</a> <a id="1146" class="Symbol">=</a> <a id="1148" href="Categories.Category.Core.html#1145" class="Field">identityʳ</a>
  <a id="1160" class="Symbol">;</a> <a id="1162" href="Categories.Category.Core.html#1339" class="Field">identity²</a> <a id="1172" class="Symbol">=</a> <a id="1174" href="Categories.Category.Core.html#1339" class="Field">identity²</a>
  <a id="1186" class="Symbol">;</a> <a id="1188" href="Categories.Category.Core.html#1384" class="Field">equiv</a>     <a id="1198" class="Symbol">=</a> <a id="1200" class="Keyword">record</a> <a id="1207" class="Comment">-- must be expanded to get levels to work out</a>
    <a id="1257" class="Symbol">{</a> <a id="1259" href="Relation.Binary.Structures.html#1641" class="Field">refl</a>  <a id="1265" class="Symbol">=</a> <a id="1267" href="Relation.Binary.Structures.html#1641" class="Function">refl</a>
    <a id="1276" class="Symbol">;</a> <a id="1278" href="Relation.Binary.Structures.html#1667" class="Field">sym</a>   <a id="1284" class="Symbol">=</a> <a id="1286" href="Relation.Binary.Structures.html#1667" class="Function">sym</a>
    <a id="1294" class="Symbol">;</a> <a id="1296" href="Relation.Binary.Structures.html#1693" class="Field">trans</a> <a id="1302" class="Symbol">=</a> <a id="1304" href="Relation.Binary.Structures.html#1693" class="Function">trans</a>
    <a id="1314" class="Symbol">}</a>
  <a id="1318" class="Symbol">;</a> <a id="1320" href="Categories.Category.Core.html#1438" class="Field">∘-resp-≈</a>  <a id="1330" class="Symbol">=</a> <a id="1332" href="Categories.Category.Core.html#1438" class="Field">∘-resp-≈</a>
  <a id="1343" class="Symbol">}</a>
</pre></body></html>

==> anc/html/Categories.Category.SubCategory.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Category.SubCategory</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>
<a id="36" class="Keyword">open</a> <a id="41" class="Keyword">import</a> <a id="48" href="Categories.Category.html" class="Module">Categories.Category</a>

<a id="69" class="Comment">{- Definition of SubCategory of a given Category C.

  Here a SubCategory is defined via
  - an index set I
  - a mapping I → Obj (not necessarily injective)
  - a proof (as a unary relation) that for all a, b : A, all arrows U a ⇒ U b belong to the SubCategory
    (note that this is &#39;backwards&#39; from SubCategory at https://ncatlab.org/nlab/show/subcategory
     which would be
     (∀ {x y : Obj} (f : x ⇒ y) → R f → ∃ (A × B) (λ (a , b) → U a × U b))
     and that would be awkward to work with.
  - a proof that all objects pointed to by I have identity arrows that belong
  - a proof that composable arrows in the SubCategory are closed under composition

  It is simpler to package up all of that into a single record.
-}</a>
<a id="797" class="Keyword">module</a> <a id="804" href="Categories.Category.SubCategory.html" class="Module">Categories.Category.SubCategory</a> <a id="836" class="Symbol">{</a><a id="837" href="Categories.Category.SubCategory.html#837" class="Bound">o</a> <a id="839" href="Categories.Category.SubCategory.html#839" class="Bound">ℓ</a> <a id="841" href="Categories.Category.SubCategory.html#841" class="Bound">e</a><a id="842" class="Symbol">}</a> <a id="844" class="Symbol">(</a><a id="845" href="Categories.Category.SubCategory.html#845" class="Bound">C</a> <a id="847" class="Symbol">:</a> <a id="849" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="858" href="Categories.Category.SubCategory.html#837" class="Bound">o</a> <a id="860" href="Categories.Category.SubCategory.html#839" class="Bound">ℓ</a> <a id="862" href="Categories.Category.SubCategory.html#841" class="Bound">e</a><a id="863" class="Symbol">)</a> <a id="865" class="Keyword">where</a>

<a id="872" class="Keyword">open</a> <a id="877" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="886" href="Categories.Category.SubCategory.html#845" class="Bound">C</a>
<a id="888" class="Keyword">open</a> <a id="893" href="Categories.Category.Core.html#1530" class="Module">Equiv</a>

<a id="900" class="Keyword">open</a> <a id="905" class="Keyword">import</a> <a id="912" href="Level.html" class="Module">Level</a>
<a id="918" class="Keyword">open</a> <a id="923" class="Keyword">import</a> <a id="930" href="Data.Product.html" class="Module">Data.Product</a>

<a id="944" class="Keyword">private</a>
  <a id="954" class="Keyword">variable</a>
    <a id="967" href="Categories.Category.SubCategory.html#967" class="Generalizable">ℓ′</a> <a id="970" href="Categories.Category.SubCategory.html#970" class="Generalizable">i</a> <a id="972" class="Symbol">:</a> <a id="974" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="984" href="Categories.Category.SubCategory.html#984" class="Generalizable">I</a> <a id="986" class="Symbol">:</a> <a id="988" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="992" href="Categories.Category.SubCategory.html#970" class="Generalizable">i</a>

<a id="995" class="Keyword">record</a> <a id="SubCat"></a><a id="1002" href="Categories.Category.SubCategory.html#1002" class="Record">SubCat</a> <a id="1009" class="Symbol">(</a><a id="1010" href="Categories.Category.SubCategory.html#1010" class="Bound">I</a> <a id="1012" class="Symbol">:</a> <a id="1014" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1018" href="Categories.Category.SubCategory.html#970" class="Generalizable">i</a><a id="1019" class="Symbol">)</a> <a id="1021" class="Symbol">:</a> <a id="1023" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1027" class="Symbol">(</a><a id="1028" href="Categories.Category.SubCategory.html#837" class="Bound">o</a> <a id="1030" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1032" href="Categories.Category.SubCategory.html#839" class="Bound">ℓ</a> <a id="1034" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1036" href="Categories.Category.SubCategory.html#1018" class="Bound">i</a> <a id="1038" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1040" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="1044" href="Categories.Category.SubCategory.html#1044" class="Bound">ℓ′</a><a id="1046" class="Symbol">)</a> <a id="1048" class="Keyword">where</a>
  <a id="1056" class="Keyword">field</a>
    <a id="SubCat.U"></a><a id="1066" href="Categories.Category.SubCategory.html#1066" class="Field">U</a> <a id="1068" class="Symbol">:</a> <a id="1070" href="Categories.Category.SubCategory.html#1010" class="Bound">I</a> <a id="1072" class="Symbol">→</a> <a id="1074" href="Categories.Category.Core.html#559" class="Field">Obj</a>
    <a id="SubCat.R"></a><a id="1082" href="Categories.Category.SubCategory.html#1082" class="Field">R</a> <a id="1084" class="Symbol">:</a> <a id="1086" class="Symbol">{</a><a id="1087" href="Categories.Category.SubCategory.html#1087" class="Bound">a</a> <a id="1089" href="Categories.Category.SubCategory.html#1089" class="Bound">b</a> <a id="1091" class="Symbol">:</a> <a id="1093" href="Categories.Category.SubCategory.html#1010" class="Bound">I</a><a id="1094" class="Symbol">}</a> <a id="1096" class="Symbol">→</a> <a id="1098" href="Categories.Category.SubCategory.html#1066" class="Field">U</a> <a id="1100" href="Categories.Category.SubCategory.html#1087" class="Bound">a</a> <a id="1102" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1104" href="Categories.Category.SubCategory.html#1066" class="Field">U</a> <a id="1106" href="Categories.Category.SubCategory.html#1089" class="Bound">b</a> <a id="1108" class="Symbol">→</a> <a id="1110" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1114" href="Categories.Category.SubCategory.html#1044" class="Bound">ℓ′</a>
    <a id="SubCat.Rid"></a><a id="1121" href="Categories.Category.SubCategory.html#1121" class="Field">Rid</a> <a id="1125" class="Symbol">:</a> <a id="1127" class="Symbol">{</a><a id="1128" href="Categories.Category.SubCategory.html#1128" class="Bound">a</a> <a id="1130" class="Symbol">:</a> <a id="1132" href="Categories.Category.SubCategory.html#1010" class="Bound">I</a><a id="1133" class="Symbol">}</a> <a id="1135" class="Symbol">→</a> <a id="1137" href="Categories.Category.SubCategory.html#1082" class="Field">R</a> <a id="1139" class="Symbol">(</a><a id="1140" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="1143" class="Symbol">{</a><a id="1144" href="Categories.Category.SubCategory.html#1066" class="Field">U</a> <a id="1146" href="Categories.Category.SubCategory.html#1128" class="Bound">a</a><a id="1147" class="Symbol">})</a>
    <a id="SubCat._∘R_"></a><a id="1154" href="Categories.Category.SubCategory.html#1154" class="Field Operator">_∘R_</a> <a id="1159" class="Symbol">:</a> <a id="1161" class="Symbol">{</a><a id="1162" href="Categories.Category.SubCategory.html#1162" class="Bound">a</a> <a id="1164" href="Categories.Category.SubCategory.html#1164" class="Bound">b</a> <a id="1166" href="Categories.Category.SubCategory.html#1166" class="Bound">c</a> <a id="1168" class="Symbol">:</a> <a id="1170" href="Categories.Category.SubCategory.html#1010" class="Bound">I</a><a id="1171" class="Symbol">}</a> <a id="1173" class="Symbol">{</a><a id="1174" href="Categories.Category.SubCategory.html#1174" class="Bound">f</a> <a id="1176" class="Symbol">:</a> <a id="1178" href="Categories.Category.SubCategory.html#1066" class="Field">U</a> <a id="1180" href="Categories.Category.SubCategory.html#1164" class="Bound">b</a> <a id="1182" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1184" href="Categories.Category.SubCategory.html#1066" class="Field">U</a> <a id="1186" href="Categories.Category.SubCategory.html#1166" class="Bound">c</a><a id="1187" class="Symbol">}</a> <a id="1189" class="Symbol">{</a><a id="1190" href="Categories.Category.SubCategory.html#1190" class="Bound">g</a> <a id="1192" class="Symbol">:</a> <a id="1194" href="Categories.Category.SubCategory.html#1066" class="Field">U</a> <a id="1196" href="Categories.Category.SubCategory.html#1162" class="Bound">a</a> <a id="1198" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1200" href="Categories.Category.SubCategory.html#1066" class="Field">U</a> <a id="1202" href="Categories.Category.SubCategory.html#1164" class="Bound">b</a><a id="1203" class="Symbol">}</a> <a id="1205" class="Symbol">→</a> <a id="1207" href="Categories.Category.SubCategory.html#1082" class="Field">R</a> <a id="1209" href="Categories.Category.SubCategory.html#1174" class="Bound">f</a> <a id="1211" class="Symbol">→</a> <a id="1213" href="Categories.Category.SubCategory.html#1082" class="Field">R</a> <a id="1215" href="Categories.Category.SubCategory.html#1190" class="Bound">g</a> <a id="1217" class="Symbol">→</a> <a id="1219" href="Categories.Category.SubCategory.html#1082" class="Field">R</a> <a id="1221" class="Symbol">(</a><a id="1222" href="Categories.Category.SubCategory.html#1174" class="Bound">f</a> <a id="1224" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1226" href="Categories.Category.SubCategory.html#1190" class="Bound">g</a><a id="1227" class="Symbol">)</a>

<a id="SubCategory"></a><a id="1230" href="Categories.Category.SubCategory.html#1230" class="Function">SubCategory</a> <a id="1242" class="Symbol">:</a> <a id="1244" href="Categories.Category.SubCategory.html#1002" class="Record">SubCat</a> <a id="1251" class="Symbol">{</a><a id="1252" class="Argument">ℓ′</a> <a id="1255" class="Symbol">=</a> <a id="1257" href="Categories.Category.SubCategory.html#967" class="Generalizable">ℓ′</a><a id="1259" class="Symbol">}</a> <a id="1261" href="Categories.Category.SubCategory.html#984" class="Generalizable">I</a> <a id="1263" class="Symbol">→</a> <a id="1265" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="1274" class="Symbol">_</a> <a id="1276" class="Symbol">_</a> <a id="1278" class="Symbol">_</a>
<a id="1280" href="Categories.Category.SubCategory.html#1230" class="Function">SubCategory</a> <a id="1292" class="Symbol">{</a><a id="1293" class="Argument">I</a> <a id="1295" class="Symbol">=</a> <a id="1297" href="Categories.Category.SubCategory.html#1297" class="Bound">I</a><a id="1298" class="Symbol">}</a> <a id="1300" href="Categories.Category.SubCategory.html#1300" class="Bound">sc</a> <a id="1303" class="Symbol">=</a> <a id="1305" class="Keyword">let</a> <a id="1309" class="Keyword">open</a> <a id="1314" href="Categories.Category.SubCategory.html#1002" class="Module">SubCat</a> <a id="1321" href="Categories.Category.SubCategory.html#1300" class="Bound">sc</a> <a id="1324" class="Keyword">in</a> <a id="1327" class="Keyword">record</a>
  <a id="1336" class="Symbol">{</a> <a id="1338" href="Categories.Category.Core.html#559" class="Field">Obj</a>       <a id="1348" class="Symbol">=</a> <a id="1350" href="Categories.Category.SubCategory.html#1297" class="Bound">I</a>
  <a id="1354" class="Symbol">;</a> <a id="1356" href="Categories.Category.Core.html#575" class="Field Operator">_⇒_</a>       <a id="1366" class="Symbol">=</a> <a id="1368" class="Symbol">λ</a> <a id="1370" href="Categories.Category.SubCategory.html#1370" class="Bound">a</a> <a id="1372" href="Categories.Category.SubCategory.html#1372" class="Bound">b</a> <a id="1374" class="Symbol">→</a> <a id="1376" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="1378" class="Symbol">(</a><a id="1379" href="Categories.Category.SubCategory.html#1066" class="Field">U</a> <a id="1381" href="Categories.Category.SubCategory.html#1370" class="Bound">a</a> <a id="1383" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1385" href="Categories.Category.SubCategory.html#1066" class="Field">U</a> <a id="1387" href="Categories.Category.SubCategory.html#1372" class="Bound">b</a><a id="1388" class="Symbol">)</a> <a id="1390" href="Categories.Category.SubCategory.html#1082" class="Field">R</a>
  <a id="1394" class="Symbol">;</a> <a id="1396" href="Categories.Category.Core.html#595" class="Field Operator">_≈_</a>       <a id="1406" class="Symbol">=</a> <a id="1408" class="Symbol">λ</a> <a id="1410" href="Categories.Category.SubCategory.html#1410" class="Bound">f</a> <a id="1412" href="Categories.Category.SubCategory.html#1412" class="Bound">g</a> <a id="1414" class="Symbol">→</a> <a id="1416" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="1422" href="Categories.Category.SubCategory.html#1410" class="Bound">f</a> <a id="1424" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1426" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="1432" href="Categories.Category.SubCategory.html#1412" class="Bound">g</a>
  <a id="1436" class="Symbol">;</a> <a id="1438" href="Categories.Category.Core.html#630" class="Field">id</a>        <a id="1448" class="Symbol">=</a> <a id="1450" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="1453" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1455" href="Categories.Category.SubCategory.html#1121" class="Field">Rid</a>
  <a id="1461" class="Symbol">;</a> <a id="1463" href="Categories.Category.Core.html#656" class="Field Operator">_∘_</a>       <a id="1473" class="Symbol">=</a> <a id="1475" href="Data.Product.Base.html#2881" class="Function">zip</a> <a id="1479" href="Categories.Category.Core.html#656" class="Field Operator">_∘_</a> <a id="1483" href="Categories.Category.SubCategory.html#1154" class="Field Operator">_∘R_</a>
  <a id="1490" class="Symbol">;</a> <a id="1492" href="Categories.Category.Core.html#715" class="Field">assoc</a>     <a id="1502" class="Symbol">=</a> <a id="1504" href="Categories.Category.Core.html#715" class="Field">assoc</a>
  <a id="1512" class="Symbol">;</a> <a id="1514" href="Categories.Category.Core.html#1004" class="Field">sym-assoc</a> <a id="1524" class="Symbol">=</a> <a id="1526" href="Categories.Category.Core.html#1004" class="Field">sym-assoc</a>
  <a id="1538" class="Symbol">;</a> <a id="1540" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a> <a id="1550" class="Symbol">=</a> <a id="1552" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a>
  <a id="1564" class="Symbol">;</a> <a id="1566" href="Categories.Category.Core.html#1145" class="Field">identityʳ</a> <a id="1576" class="Symbol">=</a> <a id="1578" href="Categories.Category.Core.html#1145" class="Field">identityʳ</a>
  <a id="1590" class="Symbol">;</a> <a id="1592" href="Categories.Category.Core.html#1339" class="Field">identity²</a> <a id="1602" class="Symbol">=</a> <a id="1604" href="Categories.Category.Core.html#1339" class="Field">identity²</a>
  <a id="1616" class="Symbol">;</a> <a id="1618" href="Categories.Category.Core.html#1384" class="Field">equiv</a>     <a id="1628" class="Symbol">=</a> <a id="1630" class="Keyword">record</a> <a id="1637" class="Comment">-- need to expand this out, else the levels don&#39;t work out</a>
    <a id="1700" class="Symbol">{</a> <a id="1702" href="Relation.Binary.Structures.html#1641" class="Field">refl</a>  <a id="1708" class="Symbol">=</a> <a id="1710" href="Relation.Binary.Structures.html#1641" class="Function">refl</a>
    <a id="1719" class="Symbol">;</a> <a id="1721" href="Relation.Binary.Structures.html#1667" class="Field">sym</a>   <a id="1727" class="Symbol">=</a> <a id="1729" href="Relation.Binary.Structures.html#1667" class="Function">sym</a>
    <a id="1737" class="Symbol">;</a> <a id="1739" href="Relation.Binary.Structures.html#1693" class="Field">trans</a> <a id="1745" class="Symbol">=</a> <a id="1747" href="Relation.Binary.Structures.html#1693" class="Function">trans</a>
    <a id="1757" class="Symbol">}</a>
  <a id="1761" class="Symbol">;</a> <a id="1763" href="Categories.Category.Core.html#1438" class="Field">∘-resp-≈</a>  <a id="1773" class="Symbol">=</a> <a id="1775" href="Categories.Category.Core.html#1438" class="Field">∘-resp-≈</a>
  <a id="1786" class="Symbol">}</a>

<a id="FullSubCategory"></a><a id="1789" href="Categories.Category.SubCategory.html#1789" class="Function">FullSubCategory</a> <a id="1805" class="Symbol">:</a> <a id="1807" class="Symbol">(</a><a id="1808" href="Categories.Category.SubCategory.html#1808" class="Bound">U</a> <a id="1810" class="Symbol">:</a> <a id="1812" href="Categories.Category.SubCategory.html#984" class="Generalizable">I</a> <a id="1814" class="Symbol">→</a> <a id="1816" href="Categories.Category.Core.html#559" class="Field">Obj</a><a id="1819" class="Symbol">)</a> <a id="1821" class="Symbol">→</a> <a id="1823" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="1832" class="Symbol">_</a> <a id="1834" class="Symbol">_</a> <a id="1836" class="Symbol">_</a>
<a id="1838" href="Categories.Category.SubCategory.html#1789" class="Function">FullSubCategory</a> <a id="1854" class="Symbol">{</a><a id="1855" class="Argument">I</a> <a id="1857" class="Symbol">=</a> <a id="1859" href="Categories.Category.SubCategory.html#1859" class="Bound">I</a><a id="1860" class="Symbol">}</a> <a id="1862" href="Categories.Category.SubCategory.html#1862" class="Bound">U</a> <a id="1864" class="Symbol">=</a> <a id="1866" class="Keyword">record</a>
  <a id="1875" class="Symbol">{</a> <a id="1877" href="Categories.Category.Core.html#559" class="Field">Obj</a>       <a id="1887" class="Symbol">=</a> <a id="1889" href="Categories.Category.SubCategory.html#1859" class="Bound">I</a>
  <a id="1893" class="Symbol">;</a> <a id="1895" href="Categories.Category.Core.html#575" class="Field Operator">_⇒_</a>       <a id="1905" class="Symbol">=</a> <a id="1907" class="Symbol">λ</a> <a id="1909" href="Categories.Category.SubCategory.html#1909" class="Bound">x</a> <a id="1911" href="Categories.Category.SubCategory.html#1911" class="Bound">y</a> <a id="1913" class="Symbol">→</a> <a id="1915" href="Categories.Category.SubCategory.html#1862" class="Bound">U</a> <a id="1917" href="Categories.Category.SubCategory.html#1909" class="Bound">x</a> <a id="1919" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1921" href="Categories.Category.SubCategory.html#1862" class="Bound">U</a> <a id="1923" href="Categories.Category.SubCategory.html#1911" class="Bound">y</a>
  <a id="1927" class="Symbol">;</a> <a id="1929" href="Categories.Category.Core.html#595" class="Field Operator">_≈_</a>       <a id="1939" class="Symbol">=</a> <a id="1941" href="Categories.Category.Core.html#595" class="Field Operator">_≈_</a>
  <a id="1947" class="Symbol">;</a> <a id="1949" href="Categories.Category.Core.html#630" class="Field">id</a>        <a id="1959" class="Symbol">=</a> <a id="1961" href="Categories.Category.Core.html#630" class="Field">id</a>
  <a id="1966" class="Symbol">;</a> <a id="1968" href="Categories.Category.Core.html#656" class="Field Operator">_∘_</a>       <a id="1978" class="Symbol">=</a> <a id="1980" href="Categories.Category.Core.html#656" class="Field Operator">_∘_</a>
  <a id="1986" class="Symbol">;</a> <a id="1988" href="Categories.Category.Core.html#715" class="Field">assoc</a>     <a id="1998" class="Symbol">=</a> <a id="2000" href="Categories.Category.Core.html#715" class="Field">assoc</a>
  <a id="2008" class="Symbol">;</a> <a id="2010" href="Categories.Category.Core.html#1004" class="Field">sym-assoc</a> <a id="2020" class="Symbol">=</a> <a id="2022" href="Categories.Category.Core.html#1004" class="Field">sym-assoc</a>
  <a id="2034" class="Symbol">;</a> <a id="2036" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a> <a id="2046" class="Symbol">=</a> <a id="2048" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a>
  <a id="2060" class="Symbol">;</a> <a id="2062" href="Categories.Category.Core.html#1145" class="Field">identityʳ</a> <a id="2072" class="Symbol">=</a> <a id="2074" href="Categories.Category.Core.html#1145" class="Field">identityʳ</a>
  <a id="2086" class="Symbol">;</a> <a id="2088" href="Categories.Category.Core.html#1339" class="Field">identity²</a> <a id="2098" class="Symbol">=</a> <a id="2100" href="Categories.Category.Core.html#1339" class="Field">identity²</a>
  <a id="2112" class="Symbol">;</a> <a id="2114" href="Categories.Category.Core.html#1384" class="Field">equiv</a>     <a id="2124" class="Symbol">=</a> <a id="2126" href="Categories.Category.Core.html#1384" class="Field">equiv</a>
  <a id="2134" class="Symbol">;</a> <a id="2136" href="Categories.Category.Core.html#1438" class="Field">∘-resp-≈</a>  <a id="2146" class="Symbol">=</a> <a id="2148" href="Categories.Category.Core.html#1438" class="Field">∘-resp-≈</a>
  <a id="2159" class="Symbol">}</a>
</pre></body></html>

==> anc/html/Categories.Category.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Category</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>
<a id="36" class="Keyword">module</a> <a id="43" href="Categories.Category.html" class="Module">Categories.Category</a> <a id="63" class="Keyword">where</a>

<a id="70" class="Keyword">open</a> <a id="75" class="Keyword">import</a> <a id="82" href="Level.html" class="Module">Level</a>

<a id="89" class="Comment">-- The main definitions are in:</a>
<a id="121" class="Keyword">open</a> <a id="126" class="Keyword">import</a> <a id="133" href="Categories.Category.Core.html" class="Module">Categories.Category.Core</a> <a id="158" class="Keyword">public</a>

<a id="166" class="Keyword">private</a>
  <a id="176" class="Keyword">variable</a>
    <a id="189" href="Categories.Category.html#189" class="Generalizable">o</a> <a id="191" href="Categories.Category.html#191" class="Generalizable">ℓ</a> <a id="193" href="Categories.Category.html#193" class="Generalizable">e</a> <a id="195" class="Symbol">:</a> <a id="197" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="204" class="Comment">-- Convenience functions for working over multiple categories at once:</a>
<a id="275" class="Comment">-- C [ x , y ] (for x y objects of C) - Hom_C(x , y)</a>
<a id="328" class="Comment">-- C [ f ≈ g ] (for f g arrows of C)  - that f and g are equivalent arrows</a>
<a id="403" class="Comment">-- C [ f ∘ g ] (for f g composable arrows of C) - composition in C</a>
<a id="470" class="Keyword">infix</a> <a id="476" class="Number">10</a>  <a id="480" href="Categories.Category.html#502" class="Function Operator">_[_,_]</a> <a id="487" href="Categories.Category.html#609" class="Function Operator">_[_≈_]</a> <a id="494" href="Categories.Category.html#700" class="Function Operator">_[_∘_]</a>

<a id="_[_,_]"></a><a id="502" href="Categories.Category.html#502" class="Function Operator">_[_,_]</a> <a id="509" class="Symbol">:</a> <a id="511" class="Symbol">(</a><a id="512" href="Categories.Category.html#512" class="Bound">C</a> <a id="514" class="Symbol">:</a> <a id="516" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="525" href="Categories.Category.html#189" class="Generalizable">o</a> <a id="527" href="Categories.Category.html#191" class="Generalizable">ℓ</a> <a id="529" href="Categories.Category.html#193" class="Generalizable">e</a><a id="530" class="Symbol">)</a> <a id="532" class="Symbol">→</a> <a id="534" class="Symbol">(</a><a id="535" href="Categories.Category.html#535" class="Bound">X</a> <a id="537" class="Symbol">:</a> <a id="539" href="Categories.Category.Core.html#559" class="Field">Category.Obj</a> <a id="552" href="Categories.Category.html#512" class="Bound">C</a><a id="553" class="Symbol">)</a> <a id="555" class="Symbol">→</a> <a id="557" class="Symbol">(</a><a id="558" href="Categories.Category.html#558" class="Bound">Y</a> <a id="560" class="Symbol">:</a> <a id="562" href="Categories.Category.Core.html#559" class="Field">Category.Obj</a> <a id="575" href="Categories.Category.html#512" class="Bound">C</a><a id="576" class="Symbol">)</a> <a id="578" class="Symbol">→</a> <a id="580" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="584" href="Categories.Category.html#191" class="Generalizable">ℓ</a>
<a id="586" href="Categories.Category.html#502" class="Function Operator">_[_,_]</a> <a id="593" class="Symbol">=</a> <a id="595" href="Categories.Category.Core.html#575" class="Field Operator">Category._⇒_</a>

<a id="_[_≈_]"></a><a id="609" href="Categories.Category.html#609" class="Function Operator">_[_≈_]</a> <a id="616" class="Symbol">:</a> <a id="618" class="Symbol">(</a><a id="619" href="Categories.Category.html#619" class="Bound">C</a> <a id="621" class="Symbol">:</a> <a id="623" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="632" href="Categories.Category.html#189" class="Generalizable">o</a> <a id="634" href="Categories.Category.html#191" class="Generalizable">ℓ</a> <a id="636" href="Categories.Category.html#193" class="Generalizable">e</a><a id="637" class="Symbol">)</a> <a id="639" class="Symbol">→</a> <a id="641" class="Symbol">∀</a> <a id="643" class="Symbol">{</a><a id="644" href="Categories.Category.html#644" class="Bound">X</a> <a id="646" href="Categories.Category.html#646" class="Bound">Y</a><a id="647" class="Symbol">}</a> <a id="649" class="Symbol">(</a><a id="650" href="Categories.Category.html#650" class="Bound">f</a> <a id="652" href="Categories.Category.html#652" class="Bound">g</a> <a id="654" class="Symbol">:</a> <a id="656" href="Categories.Category.html#619" class="Bound">C</a> <a id="658" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="660" href="Categories.Category.html#644" class="Bound">X</a> <a id="662" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="664" href="Categories.Category.html#646" class="Bound">Y</a> <a id="666" href="Categories.Category.html#502" class="Function Operator">]</a><a id="667" class="Symbol">)</a> <a id="669" class="Symbol">→</a> <a id="671" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="675" href="Categories.Category.html#193" class="Generalizable">e</a>
<a id="677" href="Categories.Category.html#609" class="Function Operator">_[_≈_]</a> <a id="684" class="Symbol">=</a> <a id="686" href="Categories.Category.Core.html#595" class="Field Operator">Category._≈_</a>

<a id="_[_∘_]"></a><a id="700" href="Categories.Category.html#700" class="Function Operator">_[_∘_]</a> <a id="707" class="Symbol">:</a> <a id="709" class="Symbol">(</a><a id="710" href="Categories.Category.html#710" class="Bound">C</a> <a id="712" class="Symbol">:</a> <a id="714" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="723" href="Categories.Category.html#189" class="Generalizable">o</a> <a id="725" href="Categories.Category.html#191" class="Generalizable">ℓ</a> <a id="727" href="Categories.Category.html#193" class="Generalizable">e</a><a id="728" class="Symbol">)</a> <a id="730" class="Symbol">→</a> <a id="732" class="Symbol">∀</a> <a id="734" class="Symbol">{</a><a id="735" href="Categories.Category.html#735" class="Bound">X</a> <a id="737" href="Categories.Category.html#737" class="Bound">Y</a> <a id="739" href="Categories.Category.html#739" class="Bound">Z</a><a id="740" class="Symbol">}</a> <a id="742" class="Symbol">(</a><a id="743" href="Categories.Category.html#743" class="Bound">f</a> <a id="745" class="Symbol">:</a> <a id="747" href="Categories.Category.html#710" class="Bound">C</a> <a id="749" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="751" href="Categories.Category.html#737" class="Bound">Y</a> <a id="753" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="755" href="Categories.Category.html#739" class="Bound">Z</a> <a id="757" href="Categories.Category.html#502" class="Function Operator">]</a><a id="758" class="Symbol">)</a> <a id="760" class="Symbol">→</a> <a id="762" class="Symbol">(</a><a id="763" href="Categories.Category.html#763" class="Bound">g</a> <a id="765" class="Symbol">:</a> <a id="767" href="Categories.Category.html#710" class="Bound">C</a> <a id="769" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="771" href="Categories.Category.html#735" class="Bound">X</a> <a id="773" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="775" href="Categories.Category.html#737" class="Bound">Y</a> <a id="777" href="Categories.Category.html#502" class="Function Operator">]</a><a id="778" class="Symbol">)</a> <a id="780" class="Symbol">→</a> <a id="782" href="Categories.Category.html#710" class="Bound">C</a> <a id="784" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="786" href="Categories.Category.html#735" class="Bound">X</a> <a id="788" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="790" href="Categories.Category.html#739" class="Bound">Z</a> <a id="792" href="Categories.Category.html#502" class="Function Operator">]</a>
<a id="794" href="Categories.Category.html#700" class="Function Operator">_[_∘_]</a> <a id="801" class="Symbol">=</a> <a id="803" href="Categories.Category.Core.html#656" class="Field Operator">Category._∘_</a>

<a id="817" class="Keyword">module</a> <a id="Definitions"></a><a id="824" href="Categories.Category.html#824" class="Module">Definitions</a> <a id="836" class="Symbol">(</a><a id="837" href="Categories.Category.html#837" class="Bound">𝓒</a> <a id="839" class="Symbol">:</a> <a id="841" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="850" href="Categories.Category.html#189" class="Generalizable">o</a> <a id="852" href="Categories.Category.html#191" class="Generalizable">ℓ</a> <a id="854" href="Categories.Category.html#193" class="Generalizable">e</a><a id="855" class="Symbol">)</a> <a id="857" class="Keyword">where</a>
  <a id="865" class="Keyword">open</a> <a id="870" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="879" href="Categories.Category.html#837" class="Bound">𝓒</a>

  <a id="Definitions.CommutativeSquare"></a><a id="884" href="Categories.Category.html#884" class="Function">CommutativeSquare</a> <a id="902" class="Symbol">:</a> <a id="904" class="Symbol">{</a><a id="905" href="Categories.Category.html#905" class="Bound">A</a> <a id="907" href="Categories.Category.html#907" class="Bound">B</a> <a id="909" href="Categories.Category.html#909" class="Bound">C</a> <a id="911" href="Categories.Category.html#911" class="Bound">D</a> <a id="913" class="Symbol">:</a> <a id="915" href="Categories.Category.Core.html#559" class="Field">Obj</a><a id="918" class="Symbol">}</a> <a id="920" class="Symbol">→</a> <a id="922" class="Symbol">(</a><a id="923" href="Categories.Category.html#923" class="Bound">f</a> <a id="925" class="Symbol">:</a> <a id="927" href="Categories.Category.html#905" class="Bound">A</a> <a id="929" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="931" href="Categories.Category.html#907" class="Bound">B</a><a id="932" class="Symbol">)</a> <a id="934" class="Symbol">(</a><a id="935" href="Categories.Category.html#935" class="Bound">g</a> <a id="937" class="Symbol">:</a> <a id="939" href="Categories.Category.html#905" class="Bound">A</a> <a id="941" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="943" href="Categories.Category.html#909" class="Bound">C</a><a id="944" class="Symbol">)</a> <a id="946" class="Symbol">(</a><a id="947" href="Categories.Category.html#947" class="Bound">h</a> <a id="949" class="Symbol">:</a> <a id="951" href="Categories.Category.html#907" class="Bound">B</a> <a id="953" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="955" href="Categories.Category.html#911" class="Bound">D</a><a id="956" class="Symbol">)</a> <a id="958" class="Symbol">(</a><a id="959" href="Categories.Category.html#959" class="Bound">i</a> <a id="961" class="Symbol">:</a> <a id="963" href="Categories.Category.html#909" class="Bound">C</a> <a id="965" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="967" href="Categories.Category.html#911" class="Bound">D</a><a id="968" class="Symbol">)</a> <a id="970" class="Symbol">→</a> <a id="972" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="976" class="Symbol">_</a>
  <a id="980" href="Categories.Category.html#884" class="Function">CommutativeSquare</a> <a id="998" href="Categories.Category.html#998" class="Bound">f</a> <a id="1000" href="Categories.Category.html#1000" class="Bound">g</a> <a id="1002" href="Categories.Category.html#1002" class="Bound">h</a> <a id="1004" href="Categories.Category.html#1004" class="Bound">i</a> <a id="1006" class="Symbol">=</a> <a id="1008" href="Categories.Category.html#1002" class="Bound">h</a> <a id="1010" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1012" href="Categories.Category.html#998" class="Bound">f</a> <a id="1014" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1016" href="Categories.Category.html#1004" class="Bound">i</a> <a id="1018" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1020" href="Categories.Category.html#1000" class="Bound">g</a>

<a id="1023" class="Comment">-- Combinators for commutative diagram</a>
<a id="1062" class="Comment">-- The idea is to use the combinators to write commutations in a more readable way.</a>
<a id="1146" class="Comment">-- It starts with [_⇒_]⟨_≈_⟩, and within the third and fourth places, use _⇒⟨_⟩_ to</a>
<a id="1230" class="Comment">-- connect morphisms with the intermediate object specified.</a>
<a id="1291" class="Keyword">module</a> <a id="Commutation"></a><a id="1298" href="Categories.Category.html#1298" class="Module">Commutation</a> <a id="1310" class="Symbol">(</a><a id="1311" href="Categories.Category.html#1311" class="Bound">𝓒</a> <a id="1313" class="Symbol">:</a> <a id="1315" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="1324" href="Categories.Category.html#189" class="Generalizable">o</a> <a id="1326" href="Categories.Category.html#191" class="Generalizable">ℓ</a> <a id="1328" href="Categories.Category.html#193" class="Generalizable">e</a><a id="1329" class="Symbol">)</a> <a id="1331" class="Keyword">where</a>
  <a id="1339" class="Keyword">open</a> <a id="1344" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="1353" href="Categories.Category.html#1311" class="Bound">𝓒</a>

  <a id="Commutation.[_⇒_]⟨_≈_⟩"></a><a id="1358" href="Categories.Category.html#1358" class="Function Operator">[_⇒_]⟨_≈_⟩</a> <a id="1369" class="Symbol">:</a> <a id="1371" class="Symbol">∀</a> <a id="1373" class="Symbol">(</a><a id="1374" href="Categories.Category.html#1374" class="Bound">A</a> <a id="1376" href="Categories.Category.html#1376" class="Bound">B</a> <a id="1378" class="Symbol">:</a> <a id="1380" href="Categories.Category.Core.html#559" class="Field">Obj</a><a id="1383" class="Symbol">)</a> <a id="1385" class="Symbol">→</a> <a id="1387" href="Categories.Category.html#1374" class="Bound">A</a> <a id="1389" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1391" href="Categories.Category.html#1376" class="Bound">B</a> <a id="1393" class="Symbol">→</a> <a id="1395" href="Categories.Category.html#1374" class="Bound">A</a> <a id="1397" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1399" href="Categories.Category.html#1376" class="Bound">B</a> <a id="1401" class="Symbol">→</a> <a id="1403" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1407" class="Symbol">_</a>
  <a id="1411" href="Categories.Category.html#1358" class="Function Operator">[</a> <a id="1413" href="Categories.Category.html#1413" class="Bound">A</a> <a id="1415" href="Categories.Category.html#1358" class="Function Operator">⇒</a> <a id="1417" href="Categories.Category.html#1417" class="Bound">B</a> <a id="1419" href="Categories.Category.html#1358" class="Function Operator">]⟨</a> <a id="1422" href="Categories.Category.html#1422" class="Bound">f</a> <a id="1424" href="Categories.Category.html#1358" class="Function Operator">≈</a> <a id="1426" href="Categories.Category.html#1426" class="Bound">g</a> <a id="1428" href="Categories.Category.html#1358" class="Function Operator">⟩</a> <a id="1430" class="Symbol">=</a> <a id="1432" href="Categories.Category.html#1422" class="Bound">f</a> <a id="1434" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1436" href="Categories.Category.html#1426" class="Bound">g</a>

  <a id="1441" class="Keyword">infixl</a> <a id="1448" class="Number">2</a> <a id="1450" href="Categories.Category.html#1460" class="Function">connect</a>
  <a id="Commutation.connect"></a><a id="1460" href="Categories.Category.html#1460" class="Function">connect</a> <a id="1468" class="Symbol">:</a> <a id="1470" class="Symbol">∀</a> <a id="1472" class="Symbol">{</a><a id="1473" href="Categories.Category.html#1473" class="Bound">A</a> <a id="1475" href="Categories.Category.html#1475" class="Bound">C</a> <a id="1477" class="Symbol">:</a> <a id="1479" href="Categories.Category.Core.html#559" class="Field">Obj</a><a id="1482" class="Symbol">}</a> <a id="1484" class="Symbol">(</a><a id="1485" href="Categories.Category.html#1485" class="Bound">B</a> <a id="1487" class="Symbol">:</a> <a id="1489" href="Categories.Category.Core.html#559" class="Field">Obj</a><a id="1492" class="Symbol">)</a> <a id="1494" class="Symbol">→</a> <a id="1496" href="Categories.Category.html#1473" class="Bound">A</a> <a id="1498" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1500" href="Categories.Category.html#1485" class="Bound">B</a> <a id="1502" class="Symbol">→</a> <a id="1504" href="Categories.Category.html#1485" class="Bound">B</a> <a id="1506" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1508" href="Categories.Category.html#1475" class="Bound">C</a> <a id="1510" class="Symbol">→</a> <a id="1512" href="Categories.Category.html#1473" class="Bound">A</a> <a id="1514" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1516" href="Categories.Category.html#1475" class="Bound">C</a>
  <a id="1520" href="Categories.Category.html#1460" class="Function">connect</a> <a id="1528" href="Categories.Category.html#1528" class="Bound">B</a> <a id="1530" href="Categories.Category.html#1530" class="Bound">f</a> <a id="1532" href="Categories.Category.html#1532" class="Bound">g</a> <a id="1534" class="Symbol">=</a> <a id="1536" href="Categories.Category.html#1532" class="Bound">g</a> <a id="1538" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1540" href="Categories.Category.html#1530" class="Bound">f</a>

  <a id="1545" class="Keyword">syntax</a> <a id="1552" href="Categories.Category.html#1460" class="Function">connect</a> <a id="1560" class="Bound">B</a> <a id="1562" class="Bound">f</a> <a id="1564" class="Bound">g</a> <a id="1566" class="Symbol">=</a> <a id="1568" class="Bound">f</a> <a id="1570" class="Function">⇒⟨</a> <a id="1573" class="Bound">B</a> <a id="1575" class="Function">⟩</a> <a id="1577" class="Bound">g</a>
</pre></body></html>

==> anc/html/Categories.Diagram.Cocone.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Diagram.Cocone.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>

<a id="37" class="Keyword">module</a> <a id="44" href="Categories.Diagram.Cocone.Properties.html" class="Module">Categories.Diagram.Cocone.Properties</a> <a id="81" class="Keyword">where</a>

<a id="88" class="Keyword">open</a> <a id="93" class="Keyword">import</a> <a id="100" href="Level.html" class="Module">Level</a>

<a id="107" class="Keyword">open</a> <a id="112" class="Keyword">import</a> <a id="119" href="Categories.Category.html" class="Module">Categories.Category</a>
<a id="139" class="Keyword">open</a> <a id="144" class="Keyword">import</a> <a id="151" href="Categories.Functor.html" class="Module">Categories.Functor</a>
<a id="170" class="Keyword">open</a> <a id="175" class="Keyword">import</a> <a id="182" href="Categories.Functor.Properties.html" class="Module">Categories.Functor.Properties</a>
<a id="212" class="Keyword">open</a> <a id="217" class="Keyword">import</a> <a id="224" href="Categories.NaturalTransformation.html" class="Module">Categories.NaturalTransformation</a>
<a id="257" class="Keyword">open</a> <a id="262" class="Keyword">import</a> <a id="269" href="Categories.Diagram.Cone.Properties.html" class="Module">Categories.Diagram.Cone.Properties</a> <a id="304" class="Keyword">using</a> <a id="310" class="Symbol">(</a><a id="311" href="Categories.Diagram.Cone.Properties.html#1558" class="Function">F-map-Coneʳ</a><a id="322" class="Symbol">;</a> <a id="324" href="Categories.Diagram.Cone.Properties.html#1754" class="Function">F-map-Cone⇒ʳ</a><a id="336" class="Symbol">;</a> <a id="338" href="Categories.Diagram.Cone.Properties.html#2470" class="Function">nat-map-Cone</a><a id="350" class="Symbol">;</a> <a id="352" href="Categories.Diagram.Cone.Properties.html#2796" class="Function">nat-map-Cone⇒</a><a id="365" class="Symbol">)</a>
<a id="367" class="Keyword">open</a> <a id="372" class="Keyword">import</a> <a id="379" href="Categories.Diagram.Duality.html" class="Module">Categories.Diagram.Duality</a>
<a id="406" class="Keyword">open</a> <a id="411" class="Keyword">import</a> <a id="418" href="Categories.Category.Construction.Cocones.html" class="Module">Categories.Category.Construction.Cocones</a> <a id="459" class="Keyword">using</a> <a id="465" class="Symbol">(</a><a id="466" href="Categories.Category.Construction.Cocones.html#731" class="Function">Cocones</a><a id="473" class="Symbol">)</a>

<a id="476" class="Keyword">import</a> <a id="483" href="Categories.Diagram.Cocone.html" class="Module">Categories.Diagram.Cocone</a> <a id="509" class="Symbol">as</a> <a id="512" class="Module">Coc</a>
<a id="516" class="Keyword">import</a> <a id="523" href="Categories.Morphism.Reasoning.html" class="Module">Categories.Morphism.Reasoning</a> <a id="553" class="Symbol">as</a> <a id="556" class="Module">MR</a>

<a id="560" class="Keyword">private</a>
  <a id="570" class="Keyword">variable</a>
    <a id="583" href="Categories.Diagram.Cocone.Properties.html#583" class="Generalizable">o</a> <a id="585" href="Categories.Diagram.Cocone.Properties.html#585" class="Generalizable">ℓ</a> <a id="587" href="Categories.Diagram.Cocone.Properties.html#587" class="Generalizable">e</a> <a id="589" class="Symbol">:</a> <a id="591" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="601" href="Categories.Diagram.Cocone.Properties.html#601" class="Generalizable">C</a> <a id="603" href="Categories.Diagram.Cocone.Properties.html#603" class="Generalizable">D</a> <a id="605" href="Categories.Diagram.Cocone.Properties.html#605" class="Generalizable">J</a> <a id="607" href="Categories.Diagram.Cocone.Properties.html#607" class="Generalizable">J′</a> <a id="610" class="Symbol">:</a> <a id="612" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="621" href="Categories.Diagram.Cocone.Properties.html#583" class="Generalizable">o</a> <a id="623" href="Categories.Diagram.Cocone.Properties.html#585" class="Generalizable">ℓ</a> <a id="625" href="Categories.Diagram.Cocone.Properties.html#587" class="Generalizable">e</a>

<a id="628" class="Keyword">module</a> <a id="635" href="Categories.Diagram.Cocone.Properties.html#635" class="Module">_</a> <a id="637" class="Symbol">{</a><a id="638" href="Categories.Diagram.Cocone.Properties.html#638" class="Bound">F</a> <a id="640" class="Symbol">:</a> <a id="642" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="650" href="Categories.Diagram.Cocone.Properties.html#605" class="Generalizable">J</a> <a id="652" href="Categories.Diagram.Cocone.Properties.html#601" class="Generalizable">C</a><a id="653" class="Symbol">}</a> <a id="655" class="Symbol">(</a><a id="656" href="Categories.Diagram.Cocone.Properties.html#656" class="Bound">G</a> <a id="658" class="Symbol">:</a> <a id="660" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="668" href="Categories.Diagram.Cocone.Properties.html#601" class="Generalizable">C</a> <a id="670" href="Categories.Diagram.Cocone.Properties.html#603" class="Generalizable">D</a><a id="671" class="Symbol">)</a> <a id="673" class="Keyword">where</a>
  <a id="681" class="Keyword">private</a>
    <a id="693" class="Keyword">module</a> <a id="700" href="Categories.Diagram.Cocone.Properties.html#700" class="Module">C</a> <a id="702" class="Symbol">=</a> <a id="704" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="713" href="Categories.Diagram.Cocone.Properties.html#652" class="Bound">C</a>
    <a id="719" class="Keyword">module</a> <a id="726" href="Categories.Diagram.Cocone.Properties.html#726" class="Module">D</a> <a id="728" class="Symbol">=</a> <a id="730" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="739" href="Categories.Diagram.Cocone.Properties.html#670" class="Bound">D</a>
    <a id="745" class="Keyword">module</a> <a id="752" href="Categories.Diagram.Cocone.Properties.html#752" class="Module">F</a> <a id="754" class="Symbol">=</a> <a id="756" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="764" href="Categories.Diagram.Cocone.Properties.html#638" class="Bound">F</a>
    <a id="770" class="Keyword">module</a> <a id="777" href="Categories.Diagram.Cocone.Properties.html#777" class="Module">G</a> <a id="779" class="Symbol">=</a> <a id="781" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="789" href="Categories.Diagram.Cocone.Properties.html#656" class="Bound">G</a>
    <a id="795" class="Keyword">module</a> <a id="802" href="Categories.Diagram.Cocone.Properties.html#802" class="Module">CF</a> <a id="805" class="Symbol">=</a> <a id="807" href="Categories.Diagram.Cocone.html" class="Module">Coc</a> <a id="811" href="Categories.Diagram.Cocone.Properties.html#638" class="Bound">F</a>
    <a id="817" href="Categories.Diagram.Cocone.Properties.html#817" class="Function">GF</a> <a id="820" class="Symbol">=</a> <a id="822" href="Categories.Diagram.Cocone.Properties.html#656" class="Bound">G</a> <a id="824" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="827" href="Categories.Diagram.Cocone.Properties.html#638" class="Bound">F</a>
    <a id="833" class="Keyword">module</a> <a id="840" href="Categories.Diagram.Cocone.Properties.html#840" class="Module">CGF</a> <a id="844" class="Symbol">=</a> <a id="846" href="Categories.Diagram.Cocone.html" class="Module">Coc</a> <a id="850" href="Categories.Diagram.Cocone.Properties.html#817" class="Function">GF</a>

  <a id="856" href="Categories.Diagram.Cocone.Properties.html#856" class="Function">F-map-Coconeˡ</a> <a id="870" class="Symbol">:</a> <a id="872" href="Categories.Diagram.Cocone.html#534" class="Record">CF.Cocone</a> <a id="882" class="Symbol">→</a> <a id="884" href="Categories.Diagram.Cocone.html#534" class="Record">CGF.Cocone</a>
  <a id="897" href="Categories.Diagram.Cocone.Properties.html#856" class="Function">F-map-Coconeˡ</a> <a id="911" href="Categories.Diagram.Cocone.Properties.html#911" class="Bound">K</a> <a id="913" class="Symbol">=</a> <a id="915" class="Keyword">record</a>
    <a id="926" class="Symbol">{</a> <a id="928" href="Categories.Diagram.Cocone.html#604" class="Field">coapex</a> <a id="935" class="Symbol">=</a> <a id="937" class="Keyword">record</a>
      <a id="950" class="Symbol">{</a> <a id="952" href="Categories.Diagram.Cocone.html#425" class="Field">ψ</a>       <a id="960" class="Symbol">=</a> <a id="962" class="Symbol">λ</a> <a id="964" href="Categories.Diagram.Cocone.Properties.html#964" class="Bound">X</a> <a id="966" class="Symbol">→</a> <a id="968" href="Categories.Functor.Core.html#455" class="Field">G.F₁</a> <a id="973" class="Symbol">(</a><a id="974" href="Categories.Diagram.Cocone.html#425" class="Function">ψ</a> <a id="976" href="Categories.Diagram.Cocone.Properties.html#964" class="Bound">X</a><a id="977" class="Symbol">)</a>
      <a id="985" class="Symbol">;</a> <a id="987" href="Categories.Diagram.Cocone.html#471" class="Field">commute</a> <a id="995" class="Symbol">=</a> <a id="997" class="Symbol">λ</a> <a id="999" href="Categories.Diagram.Cocone.Properties.html#999" class="Bound">f</a> <a id="1001" class="Symbol">→</a> <a id="1003" href="Categories.Functor.Properties.html#2548" class="Function Operator">[</a> <a id="1005" href="Categories.Diagram.Cocone.Properties.html#656" class="Bound">G</a> <a id="1007" href="Categories.Functor.Properties.html#2548" class="Function Operator">]-resp-∘</a> <a id="1016" class="Symbol">(</a><a id="1017" href="Categories.Diagram.Cocone.html#471" class="Function">commute</a> <a id="1025" href="Categories.Diagram.Cocone.Properties.html#999" class="Bound">f</a><a id="1026" class="Symbol">)</a>
      <a id="1034" class="Symbol">}</a>
    <a id="1040" class="Symbol">}</a>
    <a id="1046" class="Keyword">where</a> <a id="1052" class="Keyword">open</a> <a id="1057" href="Categories.Diagram.Cocone.html#534" class="Module">CF.Cocone</a> <a id="1067" href="Categories.Diagram.Cocone.Properties.html#911" class="Bound">K</a>

  <a id="1072" href="Categories.Diagram.Cocone.Properties.html#1072" class="Function">F-map-Cocone⇒ˡ</a> <a id="1087" class="Symbol">:</a> <a id="1089" class="Symbol">∀</a> <a id="1091" class="Symbol">{</a><a id="1092" href="Categories.Diagram.Cocone.Properties.html#1092" class="Bound">K</a> <a id="1094" href="Categories.Diagram.Cocone.Properties.html#1094" class="Bound">K′</a><a id="1096" class="Symbol">}</a> <a id="1098" class="Symbol">(</a><a id="1099" href="Categories.Diagram.Cocone.Properties.html#1099" class="Bound">f</a> <a id="1101" class="Symbol">:</a> <a id="1103" href="Categories.Diagram.Cocone.html#684" class="Record">CF.Cocone⇒</a> <a id="1114" href="Categories.Diagram.Cocone.Properties.html#1092" class="Bound">K</a> <a id="1116" href="Categories.Diagram.Cocone.Properties.html#1094" class="Bound">K′</a><a id="1118" class="Symbol">)</a> <a id="1120" class="Symbol">→</a> <a id="1122" href="Categories.Diagram.Cocone.html#684" class="Record">CGF.Cocone⇒</a> <a id="1134" class="Symbol">(</a><a id="1135" href="Categories.Diagram.Cocone.Properties.html#856" class="Function">F-map-Coconeˡ</a> <a id="1149" href="Categories.Diagram.Cocone.Properties.html#1092" class="Bound">K</a><a id="1150" class="Symbol">)</a> <a id="1152" class="Symbol">(</a><a id="1153" href="Categories.Diagram.Cocone.Properties.html#856" class="Function">F-map-Coconeˡ</a> <a id="1167" href="Categories.Diagram.Cocone.Properties.html#1094" class="Bound">K′</a><a id="1169" class="Symbol">)</a>
  <a id="1173" href="Categories.Diagram.Cocone.Properties.html#1072" class="Function">F-map-Cocone⇒ˡ</a> <a id="1188" href="Categories.Diagram.Cocone.Properties.html#1188" class="Bound">f</a> <a id="1190" class="Symbol">=</a> <a id="1192" class="Keyword">record</a>
    <a id="1203" class="Symbol">{</a> <a id="1205" href="Categories.Diagram.Cocone.html#745" class="Field">arr</a>     <a id="1213" class="Symbol">=</a> <a id="1215" href="Categories.Functor.Core.html#455" class="Field">G.F₁</a> <a id="1220" href="Categories.Diagram.Cocone.html#745" class="Field">arr</a>
    <a id="1228" class="Symbol">;</a> <a id="1230" href="Categories.Diagram.Cocone.html#770" class="Field">commute</a> <a id="1238" class="Symbol">=</a> <a id="1240" href="Categories.Functor.Properties.html#2548" class="Function Operator">[</a> <a id="1242" href="Categories.Diagram.Cocone.Properties.html#656" class="Bound">G</a> <a id="1244" href="Categories.Functor.Properties.html#2548" class="Function Operator">]-resp-∘</a> <a id="1253" href="Categories.Diagram.Cocone.html#770" class="Field">commute</a>
    <a id="1265" class="Symbol">}</a>
    <a id="1271" class="Keyword">where</a> <a id="1277" class="Keyword">open</a> <a id="1282" href="Categories.Diagram.Cocone.html#684" class="Module">CF.Cocone⇒</a> <a id="1293" href="Categories.Diagram.Cocone.Properties.html#1188" class="Bound">f</a>

  <a id="1298" href="Categories.Diagram.Cocone.Properties.html#1298" class="Function">mapˡ</a> <a id="1303" class="Symbol">:</a> <a id="1305" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="1313" class="Symbol">(</a><a id="1314" href="Categories.Category.Construction.Cocones.html#731" class="Function">Cocones</a> <a id="1322" href="Categories.Diagram.Cocone.Properties.html#638" class="Bound">F</a><a id="1323" class="Symbol">)</a> <a id="1325" class="Symbol">(</a><a id="1326" href="Categories.Category.Construction.Cocones.html#731" class="Function">Cocones</a> <a id="1334" class="Symbol">(</a><a id="1335" href="Categories.Diagram.Cocone.Properties.html#656" class="Bound">G</a> <a id="1337" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="1340" href="Categories.Diagram.Cocone.Properties.html#638" class="Bound">F</a><a id="1341" class="Symbol">))</a>
  <a id="1346" href="Categories.Diagram.Cocone.Properties.html#1298" class="Function">mapˡ</a> <a id="1351" class="Symbol">=</a> <a id="1353" class="Keyword">record</a>
    <a id="1364" class="Symbol">{</a> <a id="1366" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="1369" class="Symbol">=</a> <a id="1371" href="Categories.Diagram.Cocone.Properties.html#856" class="Function">F-map-Coconeˡ</a>
    <a id="1389" class="Symbol">;</a> <a id="1391" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="1394" class="Symbol">=</a>  <a id="1397" href="Categories.Diagram.Cocone.Properties.html#1072" class="Function">F-map-Cocone⇒ˡ</a>
    <a id="1416" class="Symbol">;</a> <a id="1418" href="Categories.Functor.Core.html#511" class="Field">identity</a> <a id="1427" class="Symbol">=</a> <a id="1429" href="Categories.Functor.Core.html#511" class="Field">G.identity</a>
    <a id="1444" class="Symbol">;</a> <a id="1446" href="Categories.Functor.Core.html#565" class="Field">homomorphism</a> <a id="1459" class="Symbol">=</a> <a id="1461" href="Categories.Functor.Core.html#565" class="Field">G.homomorphism</a>
    <a id="1480" class="Symbol">;</a> <a id="1482" href="Categories.Functor.Core.html#696" class="Field">F-resp-≈</a> <a id="1491" class="Symbol">=</a> <a id="1493" href="Categories.Functor.Core.html#696" class="Field">G.F-resp-≈</a>
    <a id="1508" class="Symbol">}</a>

<a id="1511" class="Keyword">module</a> <a id="1518" href="Categories.Diagram.Cocone.Properties.html#1518" class="Module">_</a> <a id="1520" class="Symbol">{</a><a id="1521" href="Categories.Diagram.Cocone.Properties.html#1521" class="Bound">F</a> <a id="1523" class="Symbol">:</a> <a id="1525" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="1533" href="Categories.Diagram.Cocone.Properties.html#605" class="Generalizable">J</a> <a id="1535" href="Categories.Diagram.Cocone.Properties.html#601" class="Generalizable">C</a><a id="1536" class="Symbol">}</a> <a id="1538" class="Symbol">(</a><a id="1539" href="Categories.Diagram.Cocone.Properties.html#1539" class="Bound">G</a> <a id="1541" class="Symbol">:</a> <a id="1543" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="1551" href="Categories.Diagram.Cocone.Properties.html#607" class="Generalizable">J′</a> <a id="1554" href="Categories.Diagram.Cocone.Properties.html#605" class="Generalizable">J</a><a id="1555" class="Symbol">)</a> <a id="1557" class="Keyword">where</a>
  <a id="1565" class="Keyword">private</a>
    <a id="1577" class="Keyword">module</a> <a id="1584" href="Categories.Diagram.Cocone.Properties.html#1584" class="Module">C</a>   <a id="1588" class="Symbol">=</a> <a id="1590" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="1599" href="Categories.Diagram.Cocone.Properties.html#1535" class="Bound">C</a>
    <a id="1605" class="Keyword">module</a> <a id="1612" href="Categories.Diagram.Cocone.Properties.html#1612" class="Module">J′</a>  <a id="1616" class="Symbol">=</a> <a id="1618" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="1627" href="Categories.Diagram.Cocone.Properties.html#1551" class="Bound">J′</a>
    <a id="1634" class="Keyword">module</a> <a id="1641" href="Categories.Diagram.Cocone.Properties.html#1641" class="Module">F</a>   <a id="1645" class="Symbol">=</a> <a id="1647" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="1655" href="Categories.Diagram.Cocone.Properties.html#1521" class="Bound">F</a>
    <a id="1661" class="Keyword">module</a> <a id="1668" href="Categories.Diagram.Cocone.Properties.html#1668" class="Module">G</a>   <a id="1672" class="Symbol">=</a> <a id="1674" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="1682" href="Categories.Diagram.Cocone.Properties.html#1539" class="Bound">G</a>
    <a id="1688" class="Keyword">module</a> <a id="1695" href="Categories.Diagram.Cocone.Properties.html#1695" class="Module">CF</a>  <a id="1699" class="Symbol">=</a> <a id="1701" href="Categories.Diagram.Cocone.html" class="Module">Coc</a> <a id="1705" href="Categories.Diagram.Cocone.Properties.html#1521" class="Bound">F</a>
    <a id="1711" href="Categories.Diagram.Cocone.Properties.html#1711" class="Function">FG</a> <a id="1714" class="Symbol">=</a> <a id="1716" href="Categories.Diagram.Cocone.Properties.html#1521" class="Bound">F</a> <a id="1718" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="1721" href="Categories.Diagram.Cocone.Properties.html#1539" class="Bound">G</a>
    <a id="1727" class="Keyword">module</a> <a id="1734" href="Categories.Diagram.Cocone.Properties.html#1734" class="Module">CFG</a> <a id="1738" class="Symbol">=</a> <a id="1740" href="Categories.Diagram.Cocone.html" class="Module">Coc</a> <a id="1744" href="Categories.Diagram.Cocone.Properties.html#1711" class="Function">FG</a>

  <a id="1750" href="Categories.Diagram.Cocone.Properties.html#1750" class="Function">F-map-Coconeʳ</a> <a id="1764" class="Symbol">:</a> <a id="1766" href="Categories.Diagram.Cocone.html#534" class="Record">CF.Cocone</a> <a id="1776" class="Symbol">→</a> <a id="1778" href="Categories.Diagram.Cocone.html#534" class="Record">CFG.Cocone</a>
  <a id="1791" href="Categories.Diagram.Cocone.Properties.html#1750" class="Function">F-map-Coconeʳ</a> <a id="1805" href="Categories.Diagram.Cocone.Properties.html#1805" class="Bound">K</a> <a id="1807" class="Symbol">=</a> <a id="1809" href="Categories.Diagram.Duality.html#3228" class="Function">coCone⇒Cocone</a> <a id="1823" href="Categories.Diagram.Cocone.Properties.html#1535" class="Bound">C</a> <a id="1825" class="Symbol">(</a><a id="1826" href="Categories.Diagram.Cone.Properties.html#1558" class="Function">F-map-Coneʳ</a> <a id="1838" href="Categories.Functor.Core.html#816" class="Function">G.op</a> <a id="1843" class="Symbol">(</a><a id="1844" href="Categories.Diagram.Duality.html#3536" class="Function">Cocone⇒coCone</a> <a id="1858" href="Categories.Diagram.Cocone.Properties.html#1535" class="Bound">C</a> <a id="1860" href="Categories.Diagram.Cocone.Properties.html#1805" class="Bound">K</a><a id="1861" class="Symbol">))</a>

  <a id="1867" href="Categories.Diagram.Cocone.Properties.html#1867" class="Function">F-map-Cocone⇒ʳ</a> <a id="1882" class="Symbol">:</a> <a id="1884" class="Symbol">∀</a> <a id="1886" class="Symbol">{</a><a id="1887" href="Categories.Diagram.Cocone.Properties.html#1887" class="Bound">K</a> <a id="1889" href="Categories.Diagram.Cocone.Properties.html#1889" class="Bound">K′</a><a id="1891" class="Symbol">}</a> <a id="1893" class="Symbol">(</a><a id="1894" href="Categories.Diagram.Cocone.Properties.html#1894" class="Bound">f</a> <a id="1896" class="Symbol">:</a> <a id="1898" href="Categories.Diagram.Cocone.html#684" class="Record">CF.Cocone⇒</a> <a id="1909" href="Categories.Diagram.Cocone.Properties.html#1887" class="Bound">K</a> <a id="1911" href="Categories.Diagram.Cocone.Properties.html#1889" class="Bound">K′</a><a id="1913" class="Symbol">)</a> <a id="1915" class="Symbol">→</a> <a id="1917" href="Categories.Diagram.Cocone.html#684" class="Record">CFG.Cocone⇒</a> <a id="1929" class="Symbol">(</a><a id="1930" href="Categories.Diagram.Cocone.Properties.html#1750" class="Function">F-map-Coconeʳ</a> <a id="1944" href="Categories.Diagram.Cocone.Properties.html#1887" class="Bound">K</a><a id="1945" class="Symbol">)</a> <a id="1947" class="Symbol">(</a><a id="1948" href="Categories.Diagram.Cocone.Properties.html#1750" class="Function">F-map-Coconeʳ</a> <a id="1962" href="Categories.Diagram.Cocone.Properties.html#1889" class="Bound">K′</a><a id="1964" class="Symbol">)</a>
  <a id="1968" href="Categories.Diagram.Cocone.Properties.html#1867" class="Function">F-map-Cocone⇒ʳ</a> <a id="1983" href="Categories.Diagram.Cocone.Properties.html#1983" class="Bound">f</a> <a id="1985" class="Symbol">=</a> <a id="1987" href="Categories.Diagram.Duality.html#3675" class="Function">coCone⇒⇒Cocone⇒</a> <a id="2003" href="Categories.Diagram.Cocone.Properties.html#1535" class="Bound">C</a> <a id="2005" class="Symbol">(</a><a id="2006" href="Categories.Diagram.Cone.Properties.html#1754" class="Function">F-map-Cone⇒ʳ</a> <a id="2019" href="Categories.Functor.Core.html#816" class="Function">G.op</a> <a id="2024" class="Symbol">(</a><a id="2025" href="Categories.Diagram.Duality.html#3873" class="Function">Cocone⇒⇒coCone⇒</a> <a id="2041" href="Categories.Diagram.Cocone.Properties.html#1535" class="Bound">C</a> <a id="2043" href="Categories.Diagram.Cocone.Properties.html#1983" class="Bound">f</a><a id="2044" class="Symbol">))</a>

  <a id="2050" href="Categories.Diagram.Cocone.Properties.html#2050" class="Function">mapʳ</a> <a id="2055" class="Symbol">:</a> <a id="2057" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="2065" class="Symbol">(</a><a id="2066" href="Categories.Category.Construction.Cocones.html#731" class="Function">Cocones</a> <a id="2074" href="Categories.Diagram.Cocone.Properties.html#1521" class="Bound">F</a><a id="2075" class="Symbol">)</a> <a id="2077" class="Symbol">(</a><a id="2078" href="Categories.Category.Construction.Cocones.html#731" class="Function">Cocones</a> <a id="2086" class="Symbol">(</a><a id="2087" href="Categories.Diagram.Cocone.Properties.html#1521" class="Bound">F</a> <a id="2089" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="2092" href="Categories.Diagram.Cocone.Properties.html#1539" class="Bound">G</a><a id="2093" class="Symbol">))</a>
  <a id="2098" href="Categories.Diagram.Cocone.Properties.html#2050" class="Function">mapʳ</a> <a id="2103" class="Symbol">=</a> <a id="2105" class="Keyword">record</a>
    <a id="2116" class="Symbol">{</a> <a id="2118" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="2121" class="Symbol">=</a> <a id="2123" href="Categories.Diagram.Cocone.Properties.html#1750" class="Function">F-map-Coconeʳ</a>
    <a id="2141" class="Symbol">;</a> <a id="2143" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="2146" class="Symbol">=</a> <a id="2148" href="Categories.Diagram.Cocone.Properties.html#1867" class="Function">F-map-Cocone⇒ʳ</a>
    <a id="2167" class="Symbol">;</a> <a id="2169" href="Categories.Functor.Core.html#511" class="Field">identity</a> <a id="2178" class="Symbol">=</a> <a id="2180" href="Relation.Binary.Structures.html#1641" class="Function">C.Equiv.refl</a>
    <a id="2197" class="Symbol">;</a> <a id="2199" href="Categories.Functor.Core.html#565" class="Field">homomorphism</a> <a id="2212" class="Symbol">=</a> <a id="2214" href="Relation.Binary.Structures.html#1641" class="Function">C.Equiv.refl</a>
    <a id="2231" class="Symbol">;</a> <a id="2233" href="Categories.Functor.Core.html#696" class="Field">F-resp-≈</a> <a id="2242" class="Symbol">=</a> <a id="2244" class="Symbol">λ</a> <a id="2246" href="Categories.Diagram.Cocone.Properties.html#2246" class="Bound">f≈g</a> <a id="2250" class="Symbol">→</a> <a id="2252" href="Categories.Diagram.Cocone.Properties.html#2246" class="Bound">f≈g</a>
    <a id="2260" class="Symbol">}</a>


<a id="2264" class="Keyword">module</a> <a id="2271" href="Categories.Diagram.Cocone.Properties.html#2271" class="Module">_</a> <a id="2273" class="Symbol">{</a><a id="2274" href="Categories.Diagram.Cocone.Properties.html#2274" class="Bound">F</a> <a id="2276" href="Categories.Diagram.Cocone.Properties.html#2276" class="Bound">G</a> <a id="2278" class="Symbol">:</a> <a id="2280" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="2288" href="Categories.Diagram.Cocone.Properties.html#605" class="Generalizable">J</a> <a id="2290" href="Categories.Diagram.Cocone.Properties.html#601" class="Generalizable">C</a><a id="2291" class="Symbol">}</a> <a id="2293" class="Symbol">(</a><a id="2294" href="Categories.Diagram.Cocone.Properties.html#2294" class="Bound">α</a> <a id="2296" class="Symbol">:</a> <a id="2298" href="Categories.NaturalTransformation.Core.html#466" class="Record">NaturalTransformation</a> <a id="2320" href="Categories.Diagram.Cocone.Properties.html#2274" class="Bound">F</a> <a id="2322" href="Categories.Diagram.Cocone.Properties.html#2276" class="Bound">G</a><a id="2323" class="Symbol">)</a> <a id="2325" class="Keyword">where</a>
  <a id="2333" class="Keyword">private</a>
    <a id="2345" class="Keyword">module</a> <a id="2352" href="Categories.Diagram.Cocone.Properties.html#2352" class="Module">C</a>  <a id="2355" class="Symbol">=</a> <a id="2357" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="2366" href="Categories.Diagram.Cocone.Properties.html#2290" class="Bound">C</a>
    <a id="2372" class="Keyword">module</a> <a id="2379" href="Categories.Diagram.Cocone.Properties.html#2379" class="Module">α</a>  <a id="2382" class="Symbol">=</a> <a id="2384" href="Categories.NaturalTransformation.Core.html#466" class="Module">NaturalTransformation</a> <a id="2406" href="Categories.Diagram.Cocone.Properties.html#2294" class="Bound">α</a>
    <a id="2412" class="Keyword">module</a> <a id="2419" href="Categories.Diagram.Cocone.Properties.html#2419" class="Module">CF</a> <a id="2422" class="Symbol">=</a> <a id="2424" href="Categories.Diagram.Cocone.html" class="Module">Coc</a> <a id="2428" href="Categories.Diagram.Cocone.Properties.html#2274" class="Bound">F</a>
    <a id="2434" class="Keyword">module</a> <a id="2441" href="Categories.Diagram.Cocone.Properties.html#2441" class="Module">CG</a> <a id="2444" class="Symbol">=</a> <a id="2446" href="Categories.Diagram.Cocone.html" class="Module">Coc</a> <a id="2450" href="Categories.Diagram.Cocone.Properties.html#2276" class="Bound">G</a>

  <a id="2455" href="Categories.Diagram.Cocone.Properties.html#2455" class="Function">nat-map-Cocone</a> <a id="2470" class="Symbol">:</a> <a id="2472" href="Categories.Diagram.Cocone.html#534" class="Record">CG.Cocone</a> <a id="2482" class="Symbol">→</a> <a id="2484" href="Categories.Diagram.Cocone.html#534" class="Record">CF.Cocone</a>
  <a id="2496" href="Categories.Diagram.Cocone.Properties.html#2455" class="Function">nat-map-Cocone</a> <a id="2511" href="Categories.Diagram.Cocone.Properties.html#2511" class="Bound">K</a> <a id="2513" class="Symbol">=</a> <a id="2515" href="Categories.Diagram.Duality.html#3228" class="Function">coCone⇒Cocone</a> <a id="2529" href="Categories.Diagram.Cocone.Properties.html#2290" class="Bound">C</a> <a id="2531" class="Symbol">(</a><a id="2532" href="Categories.Diagram.Cone.Properties.html#2470" class="Function">nat-map-Cone</a> <a id="2545" href="Categories.NaturalTransformation.Core.html#1114" class="Function">α.op</a> <a id="2550" class="Symbol">(</a><a id="2551" href="Categories.Diagram.Duality.html#3536" class="Function">Cocone⇒coCone</a> <a id="2565" href="Categories.Diagram.Cocone.Properties.html#2290" class="Bound">C</a> <a id="2567" href="Categories.Diagram.Cocone.Properties.html#2511" class="Bound">K</a><a id="2568" class="Symbol">))</a>

  <a id="2574" href="Categories.Diagram.Cocone.Properties.html#2574" class="Function">nat-map-Cocone⇒</a> <a id="2590" class="Symbol">:</a> <a id="2592" class="Symbol">∀</a> <a id="2594" class="Symbol">{</a><a id="2595" href="Categories.Diagram.Cocone.Properties.html#2595" class="Bound">K</a> <a id="2597" href="Categories.Diagram.Cocone.Properties.html#2597" class="Bound">K′</a><a id="2599" class="Symbol">}</a> <a id="2601" class="Symbol">(</a><a id="2602" href="Categories.Diagram.Cocone.Properties.html#2602" class="Bound">f</a> <a id="2604" class="Symbol">:</a> <a id="2606" href="Categories.Diagram.Cocone.html#684" class="Record">CG.Cocone⇒</a> <a id="2617" href="Categories.Diagram.Cocone.Properties.html#2595" class="Bound">K</a> <a id="2619" href="Categories.Diagram.Cocone.Properties.html#2597" class="Bound">K′</a><a id="2621" class="Symbol">)</a> <a id="2623" class="Symbol">→</a> <a id="2625" href="Categories.Diagram.Cocone.html#684" class="Record">CF.Cocone⇒</a> <a id="2636" class="Symbol">(</a><a id="2637" href="Categories.Diagram.Cocone.Properties.html#2455" class="Function">nat-map-Cocone</a> <a id="2652" href="Categories.Diagram.Cocone.Properties.html#2595" class="Bound">K</a><a id="2653" class="Symbol">)</a> <a id="2655" class="Symbol">(</a><a id="2656" href="Categories.Diagram.Cocone.Properties.html#2455" class="Function">nat-map-Cocone</a> <a id="2671" href="Categories.Diagram.Cocone.Properties.html#2597" class="Bound">K′</a><a id="2673" class="Symbol">)</a>
  <a id="2677" href="Categories.Diagram.Cocone.Properties.html#2574" class="Function">nat-map-Cocone⇒</a> <a id="2693" href="Categories.Diagram.Cocone.Properties.html#2693" class="Bound">f</a> <a id="2695" class="Symbol">=</a> <a id="2697" href="Categories.Diagram.Duality.html#3675" class="Function">coCone⇒⇒Cocone⇒</a> <a id="2713" href="Categories.Diagram.Cocone.Properties.html#2290" class="Bound">C</a> <a id="2715" class="Symbol">(</a><a id="2716" href="Categories.Diagram.Cone.Properties.html#2796" class="Function">nat-map-Cone⇒</a> <a id="2730" href="Categories.NaturalTransformation.Core.html#1114" class="Function">α.op</a> <a id="2735" class="Symbol">(</a><a id="2736" href="Categories.Diagram.Duality.html#3873" class="Function">Cocone⇒⇒coCone⇒</a> <a id="2752" href="Categories.Diagram.Cocone.Properties.html#2290" class="Bound">C</a> <a id="2754" href="Categories.Diagram.Cocone.Properties.html#2693" class="Bound">f</a><a id="2755" class="Symbol">))</a>

  <a id="2761" href="Categories.Diagram.Cocone.Properties.html#2761" class="Function">nat-map</a> <a id="2769" class="Symbol">:</a> <a id="2771" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="2779" class="Symbol">(</a><a id="2780" href="Categories.Category.Construction.Cocones.html#731" class="Function">Cocones</a> <a id="2788" href="Categories.Diagram.Cocone.Properties.html#2276" class="Bound">G</a><a id="2789" class="Symbol">)</a> <a id="2791" class="Symbol">(</a><a id="2792" href="Categories.Category.Construction.Cocones.html#731" class="Function">Cocones</a> <a id="2800" href="Categories.Diagram.Cocone.Properties.html#2274" class="Bound">F</a><a id="2801" class="Symbol">)</a>
  <a id="2805" href="Categories.Diagram.Cocone.Properties.html#2761" class="Function">nat-map</a> <a id="2813" class="Symbol">=</a> <a id="2815" class="Keyword">record</a>
    <a id="2826" class="Symbol">{</a> <a id="2828" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="2831" class="Symbol">=</a> <a id="2833" href="Categories.Diagram.Cocone.Properties.html#2455" class="Function">nat-map-Cocone</a>
    <a id="2852" class="Symbol">;</a> <a id="2854" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="2857" class="Symbol">=</a> <a id="2859" href="Categories.Diagram.Cocone.Properties.html#2574" class="Function">nat-map-Cocone⇒</a>
    <a id="2879" class="Symbol">;</a> <a id="2881" href="Categories.Functor.Core.html#511" class="Field">identity</a> <a id="2890" class="Symbol">=</a> <a id="2892" href="Relation.Binary.Structures.html#1641" class="Function">C.Equiv.refl</a>
    <a id="2909" class="Symbol">;</a> <a id="2911" href="Categories.Functor.Core.html#565" class="Field">homomorphism</a> <a id="2924" class="Symbol">=</a> <a id="2926" href="Relation.Binary.Structures.html#1641" class="Function">C.Equiv.refl</a>
    <a id="2943" class="Symbol">;</a> <a id="2945" href="Categories.Functor.Core.html#696" class="Field">F-resp-≈</a> <a id="2954" class="Symbol">=</a> <a id="2956" class="Symbol">λ</a> <a id="2958" href="Categories.Diagram.Cocone.Properties.html#2958" class="Bound">f≈g</a> <a id="2962" class="Symbol">→</a> <a id="2964" href="Categories.Diagram.Cocone.Properties.html#2958" class="Bound">f≈g</a>
    <a id="2972" class="Symbol">}</a>
</pre></body></html>

==> anc/html/Categories.Diagram.Cocone.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Diagram.Cocone</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>
<a id="36" class="Keyword">open</a> <a id="41" class="Keyword">import</a> <a id="48" href="Categories.Category.html" class="Module">Categories.Category</a>
<a id="68" class="Keyword">open</a> <a id="73" class="Keyword">import</a> <a id="80" href="Categories.Functor.html" class="Module">Categories.Functor</a> <a id="99" class="Keyword">hiding</a> <a id="106" class="Symbol">(</a><a id="107" href="Categories.Functor.html#349" class="Function">id</a><a id="109" class="Symbol">)</a>

<a id="112" class="Comment">-- Cocone over a Functor F (from shape category J into category C)</a>

<a id="180" class="Keyword">module</a> <a id="187" href="Categories.Diagram.Cocone.html" class="Module">Categories.Diagram.Cocone</a>
  <a id="215" class="Symbol">{</a><a id="216" href="Categories.Diagram.Cocone.html#216" class="Bound">o</a> <a id="218" href="Categories.Diagram.Cocone.html#218" class="Bound">ℓ</a> <a id="220" href="Categories.Diagram.Cocone.html#220" class="Bound">e</a><a id="221" class="Symbol">}</a> <a id="223" class="Symbol">{</a><a id="224" href="Categories.Diagram.Cocone.html#224" class="Bound">o′</a> <a id="227" href="Categories.Diagram.Cocone.html#227" class="Bound">ℓ′</a> <a id="230" href="Categories.Diagram.Cocone.html#230" class="Bound">e′</a><a id="232" class="Symbol">}</a> <a id="234" class="Symbol">{</a><a id="235" href="Categories.Diagram.Cocone.html#235" class="Bound">C</a> <a id="237" class="Symbol">:</a> <a id="239" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="248" href="Categories.Diagram.Cocone.html#216" class="Bound">o</a> <a id="250" href="Categories.Diagram.Cocone.html#218" class="Bound">ℓ</a> <a id="252" href="Categories.Diagram.Cocone.html#220" class="Bound">e</a><a id="253" class="Symbol">}</a> <a id="255" class="Symbol">{</a><a id="256" href="Categories.Diagram.Cocone.html#256" class="Bound">J</a> <a id="258" class="Symbol">:</a> <a id="260" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="269" href="Categories.Diagram.Cocone.html#224" class="Bound">o′</a> <a id="272" href="Categories.Diagram.Cocone.html#227" class="Bound">ℓ′</a> <a id="275" href="Categories.Diagram.Cocone.html#230" class="Bound">e′</a><a id="277" class="Symbol">}</a> <a id="279" class="Symbol">(</a><a id="280" href="Categories.Diagram.Cocone.html#280" class="Bound">F</a> <a id="282" class="Symbol">:</a> <a id="284" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="292" href="Categories.Diagram.Cocone.html#256" class="Bound">J</a> <a id="294" href="Categories.Diagram.Cocone.html#235" class="Bound">C</a><a id="295" class="Symbol">)</a> <a id="297" class="Keyword">where</a>

<a id="304" class="Keyword">open</a> <a id="309" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="318" href="Categories.Diagram.Cocone.html#235" class="Bound">C</a>
<a id="320" class="Keyword">open</a> <a id="325" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="333" href="Categories.Diagram.Cocone.html#280" class="Bound">F</a>

<a id="336" class="Keyword">open</a> <a id="341" class="Keyword">import</a> <a id="348" href="Level.html" class="Module">Level</a>

<a id="355" class="Keyword">record</a> <a id="Coapex"></a><a id="362" href="Categories.Diagram.Cocone.html#362" class="Record">Coapex</a> <a id="369" class="Symbol">(</a><a id="370" href="Categories.Diagram.Cocone.html#370" class="Bound">N</a> <a id="372" class="Symbol">:</a> <a id="374" href="Categories.Category.Core.html#559" class="Function">Obj</a><a id="377" class="Symbol">)</a> <a id="379" class="Symbol">:</a> <a id="381" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="385" class="Symbol">(</a><a id="386" href="Categories.Diagram.Cocone.html#216" class="Bound">o</a> <a id="388" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="390" href="Categories.Diagram.Cocone.html#218" class="Bound">ℓ</a> <a id="392" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="394" href="Categories.Diagram.Cocone.html#220" class="Bound">e</a> <a id="396" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="398" href="Categories.Diagram.Cocone.html#224" class="Bound">o′</a> <a id="401" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="403" href="Categories.Diagram.Cocone.html#227" class="Bound">ℓ′</a><a id="405" class="Symbol">)</a> <a id="407" class="Keyword">where</a>
  <a id="415" class="Keyword">field</a>
    <a id="Coapex.ψ"></a><a id="425" href="Categories.Diagram.Cocone.html#425" class="Field">ψ</a>       <a id="433" class="Symbol">:</a> <a id="435" class="Symbol">(</a><a id="436" href="Categories.Diagram.Cocone.html#436" class="Bound">X</a> <a id="438" class="Symbol">:</a> <a id="440" href="Categories.Category.Core.html#559" class="Field">Category.Obj</a> <a id="453" href="Categories.Diagram.Cocone.html#256" class="Bound">J</a><a id="454" class="Symbol">)</a> <a id="456" class="Symbol">→</a> <a id="458" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="461" href="Categories.Diagram.Cocone.html#436" class="Bound">X</a> <a id="463" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="465" href="Categories.Diagram.Cocone.html#370" class="Bound">N</a>
    <a id="Coapex.commute"></a><a id="471" href="Categories.Diagram.Cocone.html#471" class="Field">commute</a> <a id="479" class="Symbol">:</a> <a id="481" class="Symbol">∀</a> <a id="483" class="Symbol">{</a><a id="484" href="Categories.Diagram.Cocone.html#484" class="Bound">X</a> <a id="486" href="Categories.Diagram.Cocone.html#486" class="Bound">Y</a><a id="487" class="Symbol">}</a> <a id="489" class="Symbol">(</a><a id="490" href="Categories.Diagram.Cocone.html#490" class="Bound">f</a> <a id="492" class="Symbol">:</a> <a id="494" href="Categories.Diagram.Cocone.html#256" class="Bound">J</a> <a id="496" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="498" href="Categories.Diagram.Cocone.html#484" class="Bound">X</a> <a id="500" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="502" href="Categories.Diagram.Cocone.html#486" class="Bound">Y</a> <a id="504" href="Categories.Category.html#502" class="Function Operator">]</a><a id="505" class="Symbol">)</a> <a id="507" class="Symbol">→</a> <a id="509" href="Categories.Diagram.Cocone.html#425" class="Field">ψ</a> <a id="511" href="Categories.Diagram.Cocone.html#486" class="Bound">Y</a> <a id="513" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="515" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="518" href="Categories.Diagram.Cocone.html#490" class="Bound">f</a> <a id="520" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="522" href="Categories.Diagram.Cocone.html#425" class="Field">ψ</a> <a id="524" href="Categories.Diagram.Cocone.html#484" class="Bound">X</a>

<a id="527" class="Keyword">record</a> <a id="Cocone"></a><a id="534" href="Categories.Diagram.Cocone.html#534" class="Record">Cocone</a> <a id="541" class="Symbol">:</a> <a id="543" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="547" class="Symbol">(</a><a id="548" href="Categories.Diagram.Cocone.html#216" class="Bound">o</a> <a id="550" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="552" href="Categories.Diagram.Cocone.html#218" class="Bound">ℓ</a> <a id="554" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="556" href="Categories.Diagram.Cocone.html#220" class="Bound">e</a> <a id="558" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="560" href="Categories.Diagram.Cocone.html#224" class="Bound">o′</a> <a id="563" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="565" href="Categories.Diagram.Cocone.html#227" class="Bound">ℓ′</a><a id="567" class="Symbol">)</a> <a id="569" class="Keyword">where</a>
  <a id="577" class="Keyword">field</a>
    <a id="587" class="Symbol">{</a><a id="Cocone.N"></a><a id="588" href="Categories.Diagram.Cocone.html#588" class="Field">N</a><a id="589" class="Symbol">}</a>    <a id="594" class="Symbol">:</a> <a id="596" href="Categories.Category.Core.html#559" class="Function">Obj</a>
    <a id="Cocone.coapex"></a><a id="604" href="Categories.Diagram.Cocone.html#604" class="Field">coapex</a> <a id="611" class="Symbol">:</a> <a id="613" href="Categories.Diagram.Cocone.html#362" class="Record">Coapex</a> <a id="620" href="Categories.Diagram.Cocone.html#588" class="Field">N</a>

  <a id="625" class="Keyword">open</a> <a id="630" href="Categories.Diagram.Cocone.html#362" class="Module">Coapex</a> <a id="637" href="Categories.Diagram.Cocone.html#604" class="Field">coapex</a> <a id="644" class="Keyword">public</a>

<a id="652" class="Keyword">open</a> <a id="657" href="Categories.Diagram.Cocone.html#362" class="Module">Coapex</a>
<a id="664" class="Keyword">open</a> <a id="669" href="Categories.Diagram.Cocone.html#534" class="Module">Cocone</a>

<a id="677" class="Keyword">record</a> <a id="Cocone⇒"></a><a id="684" href="Categories.Diagram.Cocone.html#684" class="Record">Cocone⇒</a> <a id="692" class="Symbol">(</a><a id="693" href="Categories.Diagram.Cocone.html#693" class="Bound">c</a> <a id="695" href="Categories.Diagram.Cocone.html#695" class="Bound">c′</a> <a id="698" class="Symbol">:</a> <a id="700" href="Categories.Diagram.Cocone.html#534" class="Record">Cocone</a><a id="706" class="Symbol">)</a> <a id="708" class="Symbol">:</a> <a id="710" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="714" class="Symbol">(</a><a id="715" href="Categories.Diagram.Cocone.html#218" class="Bound">ℓ</a> <a id="717" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="719" href="Categories.Diagram.Cocone.html#220" class="Bound">e</a> <a id="721" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="723" href="Categories.Diagram.Cocone.html#224" class="Bound">o′</a><a id="725" class="Symbol">)</a> <a id="727" class="Keyword">where</a>
  <a id="735" class="Keyword">field</a>
    <a id="Cocone⇒.arr"></a><a id="745" href="Categories.Diagram.Cocone.html#745" class="Field">arr</a>     <a id="753" class="Symbol">:</a> <a id="755" href="Categories.Diagram.Cocone.html#588" class="Field">N</a> <a id="757" href="Categories.Diagram.Cocone.html#693" class="Bound">c</a> <a id="759" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="761" href="Categories.Diagram.Cocone.html#588" class="Field">N</a> <a id="763" href="Categories.Diagram.Cocone.html#695" class="Bound">c′</a>
    <a id="Cocone⇒.commute"></a><a id="770" href="Categories.Diagram.Cocone.html#770" class="Field">commute</a> <a id="778" class="Symbol">:</a> <a id="780" class="Symbol">∀</a> <a id="782" class="Symbol">{</a><a id="783" href="Categories.Diagram.Cocone.html#783" class="Bound">X</a><a id="784" class="Symbol">}</a> <a id="786" class="Symbol">→</a> <a id="788" href="Categories.Diagram.Cocone.html#745" class="Field">arr</a> <a id="792" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="794" href="Categories.Diagram.Cocone.html#425" class="Field">ψ</a> <a id="796" href="Categories.Diagram.Cocone.html#693" class="Bound">c</a> <a id="798" href="Categories.Diagram.Cocone.html#783" class="Bound">X</a> <a id="800" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="802" href="Categories.Diagram.Cocone.html#425" class="Field">ψ</a> <a id="804" href="Categories.Diagram.Cocone.html#695" class="Bound">c′</a> <a id="807" href="Categories.Diagram.Cocone.html#783" class="Bound">X</a>

<a id="810" class="Keyword">open</a> <a id="815" href="Categories.Diagram.Cocone.html#684" class="Module">Cocone⇒</a>
</pre></body></html>

==> anc/html/Categories.Diagram.Coend.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Diagram.Coend</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>

<a id="37" class="Keyword">open</a> <a id="42" class="Keyword">import</a> <a id="49" href="Categories.Category.Core.html" class="Module">Categories.Category.Core</a> <a id="74" class="Keyword">using</a> <a id="80" class="Symbol">(</a><a id="81" href="Categories.Category.Core.html#442" class="Record">Category</a><a id="89" class="Symbol">)</a>
<a id="91" class="Keyword">open</a> <a id="96" class="Keyword">import</a> <a id="103" href="Categories.Functor.Bifunctor.html" class="Module">Categories.Functor.Bifunctor</a> <a id="132" class="Keyword">using</a> <a id="138" class="Symbol">(</a><a id="139" href="Categories.Functor.Bifunctor.html#442" class="Function">Bifunctor</a><a id="148" class="Symbol">)</a>

<a id="151" class="Keyword">module</a> <a id="158" href="Categories.Diagram.Coend.html" class="Module">Categories.Diagram.Coend</a> <a id="183" class="Symbol">{</a><a id="184" href="Categories.Diagram.Coend.html#184" class="Bound">o</a> <a id="186" href="Categories.Diagram.Coend.html#186" class="Bound">ℓ</a> <a id="188" href="Categories.Diagram.Coend.html#188" class="Bound">e</a> <a id="190" href="Categories.Diagram.Coend.html#190" class="Bound">o′</a> <a id="193" href="Categories.Diagram.Coend.html#193" class="Bound">ℓ′</a> <a id="196" href="Categories.Diagram.Coend.html#196" class="Bound">e′</a><a id="198" class="Symbol">}</a> <a id="200" class="Symbol">{</a><a id="201" href="Categories.Diagram.Coend.html#201" class="Bound">C</a> <a id="203" class="Symbol">:</a> <a id="205" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="214" href="Categories.Diagram.Coend.html#184" class="Bound">o</a> <a id="216" href="Categories.Diagram.Coend.html#186" class="Bound">ℓ</a> <a id="218" href="Categories.Diagram.Coend.html#188" class="Bound">e</a><a id="219" class="Symbol">}</a> <a id="221" class="Symbol">{</a><a id="222" href="Categories.Diagram.Coend.html#222" class="Bound">D</a> <a id="224" class="Symbol">:</a> <a id="226" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="235" href="Categories.Diagram.Coend.html#190" class="Bound">o′</a> <a id="238" href="Categories.Diagram.Coend.html#193" class="Bound">ℓ′</a> <a id="241" href="Categories.Diagram.Coend.html#196" class="Bound">e′</a><a id="243" class="Symbol">}</a>
  <a id="247" class="Symbol">(</a><a id="248" href="Categories.Diagram.Coend.html#248" class="Bound">F</a> <a id="250" class="Symbol">:</a> <a id="252" href="Categories.Functor.Bifunctor.html#442" class="Function">Bifunctor</a> <a id="262" class="Symbol">(</a><a id="263" href="Categories.Category.Core.html#3118" class="Function">Category.op</a> <a id="275" href="Categories.Diagram.Coend.html#201" class="Bound">C</a><a id="276" class="Symbol">)</a> <a id="278" href="Categories.Diagram.Coend.html#201" class="Bound">C</a> <a id="280" href="Categories.Diagram.Coend.html#222" class="Bound">D</a><a id="281" class="Symbol">)</a> <a id="283" class="Keyword">where</a>

<a id="290" class="Keyword">private</a>
  <a id="300" class="Keyword">module</a> <a id="C"></a><a id="307" href="Categories.Diagram.Coend.html#307" class="Module">C</a> <a id="309" class="Symbol">=</a> <a id="311" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="320" href="Categories.Diagram.Coend.html#201" class="Bound">C</a>
  <a id="324" class="Keyword">module</a> <a id="D"></a><a id="331" href="Categories.Diagram.Coend.html#331" class="Module">D</a> <a id="333" class="Symbol">=</a> <a id="335" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="344" href="Categories.Diagram.Coend.html#222" class="Bound">D</a>
  <a id="348" class="Keyword">open</a> <a id="353" href="Categories.Diagram.Coend.html#331" class="Module">D</a>
  <a id="357" class="Keyword">open</a> <a id="362" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
  <a id="377" class="Keyword">open</a> <a id="382" href="Categories.Category.Core.html#1530" class="Module">Equiv</a>
  <a id="390" class="Keyword">variable</a>
    <a id="403" href="Categories.Diagram.Coend.html#403" class="Generalizable">A</a> <a id="405" href="Categories.Diagram.Coend.html#405" class="Generalizable">B</a> <a id="407" class="Symbol">:</a> <a id="409" href="Categories.Category.Core.html#559" class="Function">Obj</a>
    <a id="417" href="Categories.Diagram.Coend.html#417" class="Generalizable">f</a> <a id="419" href="Categories.Diagram.Coend.html#419" class="Generalizable">g</a> <a id="421" class="Symbol">:</a> <a id="423" href="Categories.Diagram.Coend.html#403" class="Generalizable">A</a> <a id="425" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="427" href="Categories.Diagram.Coend.html#405" class="Generalizable">B</a>

<a id="430" class="Keyword">open</a> <a id="435" class="Keyword">import</a> <a id="442" href="Level.html" class="Module">Level</a>

<a id="449" class="Keyword">open</a> <a id="454" class="Keyword">import</a> <a id="461" href="Categories.Diagram.Cowedge.html" class="Module">Categories.Diagram.Cowedge</a> <a id="488" href="Categories.Diagram.Coend.html#248" class="Bound">F</a>
<a id="490" class="Keyword">open</a> <a id="495" class="Keyword">import</a> <a id="502" href="Categories.Functor.html" class="Module">Categories.Functor</a>
<a id="521" class="Keyword">open</a> <a id="526" class="Keyword">import</a> <a id="533" href="Categories.Functor.Construction.Constant.html" class="Module">Categories.Functor.Construction.Constant</a>
<a id="574" class="Keyword">open</a> <a id="579" class="Keyword">import</a> <a id="586" href="Categories.NaturalTransformation.Dinatural.html" class="Module">Categories.NaturalTransformation.Dinatural</a>
<a id="629" class="Keyword">open</a> <a id="634" class="Keyword">import</a> <a id="641" href="Categories.Morphism.Reasoning.html" class="Module">Categories.Morphism.Reasoning</a> <a id="671" href="Categories.Diagram.Coend.html#222" class="Bound">D</a>

<a id="674" class="Keyword">open</a> <a id="679" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="687" href="Categories.Diagram.Coend.html#248" class="Bound">F</a>

<a id="690" class="Keyword">record</a> <a id="Coend"></a><a id="697" href="Categories.Diagram.Coend.html#697" class="Record">Coend</a> <a id="703" class="Symbol">:</a> <a id="705" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="709" class="Symbol">(</a><a id="710" href="Level.html#602" class="Function">levelOfTerm</a> <a id="722" href="Categories.Diagram.Coend.html#248" class="Bound">F</a><a id="723" class="Symbol">)</a> <a id="725" class="Keyword">where</a>
  <a id="733" class="Keyword">field</a>
    <a id="Coend.cowedge"></a><a id="743" href="Categories.Diagram.Coend.html#743" class="Field">cowedge</a> <a id="751" class="Symbol">:</a> <a id="753" href="Categories.Diagram.Cowedge.html#596" class="Record">Cowedge</a>

  <a id="764" class="Keyword">module</a> <a id="Coend.cowedge"></a><a id="771" href="Categories.Diagram.Coend.html#771" class="Module">cowedge</a> <a id="779" class="Symbol">=</a> <a id="781" href="Categories.Diagram.Cowedge.html#596" class="Module">Cowedge</a> <a id="789" href="Categories.Diagram.Coend.html#743" class="Field">cowedge</a>
  <a id="799" class="Keyword">open</a> <a id="804" href="Categories.Diagram.Coend.html#771" class="Module">cowedge</a> <a id="812" class="Keyword">public</a>
  <a id="821" class="Keyword">open</a> <a id="826" href="Categories.Diagram.Cowedge.html#596" class="Module">Cowedge</a>

  <a id="837" class="Keyword">field</a>
    <a id="Coend.factor"></a><a id="847" href="Categories.Diagram.Coend.html#847" class="Field">factor</a>    <a id="857" class="Symbol">:</a> <a id="859" class="Symbol">(</a><a id="860" href="Categories.Diagram.Coend.html#860" class="Bound">W</a> <a id="862" class="Symbol">:</a> <a id="864" href="Categories.Diagram.Cowedge.html#596" class="Record">Cowedge</a><a id="871" class="Symbol">)</a> <a id="873" class="Symbol">→</a> <a id="875" href="Categories.Diagram.Cowedge.html#644" class="Function">cowedge.E</a> <a id="885" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="887" href="Categories.Diagram.Cowedge.html#644" class="Field">E</a> <a id="889" href="Categories.Diagram.Coend.html#860" class="Bound">W</a>
    <a id="Coend.universal"></a><a id="895" href="Categories.Diagram.Coend.html#895" class="Field">universal</a> <a id="905" class="Symbol">:</a> <a id="907" class="Symbol">∀</a> <a id="909" class="Symbol">{</a><a id="910" href="Categories.Diagram.Coend.html#910" class="Bound">W</a> <a id="912" class="Symbol">:</a> <a id="914" href="Categories.Diagram.Cowedge.html#596" class="Record">Cowedge</a><a id="921" class="Symbol">}</a> <a id="923" class="Symbol">{</a><a id="924" href="Categories.Diagram.Coend.html#924" class="Bound">A</a><a id="925" class="Symbol">}</a> <a id="927" class="Symbol">→</a> <a id="929" href="Categories.Diagram.Coend.html#847" class="Field">factor</a> <a id="936" href="Categories.Diagram.Coend.html#910" class="Bound">W</a> <a id="938" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="940" href="Categories.NaturalTransformation.Dinatural.html#851" class="Function">cowedge.dinatural.α</a> <a id="960" href="Categories.Diagram.Coend.html#924" class="Bound">A</a> <a id="962" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="964" href="Categories.NaturalTransformation.Dinatural.html#851" class="Field">dinatural.α</a> <a id="976" href="Categories.Diagram.Coend.html#910" class="Bound">W</a> <a id="978" href="Categories.Diagram.Coend.html#924" class="Bound">A</a>
    <a id="Coend.unique"></a><a id="984" href="Categories.Diagram.Coend.html#984" class="Field">unique</a>    <a id="994" class="Symbol">:</a> <a id="996" class="Symbol">∀</a> <a id="998" class="Symbol">{</a><a id="999" href="Categories.Diagram.Coend.html#999" class="Bound">W</a> <a id="1001" class="Symbol">:</a> <a id="1003" href="Categories.Diagram.Cowedge.html#596" class="Record">Cowedge</a><a id="1010" class="Symbol">}</a> <a id="1012" class="Symbol">{</a><a id="1013" href="Categories.Diagram.Coend.html#1013" class="Bound">g</a> <a id="1015" class="Symbol">:</a> <a id="1017" href="Categories.Diagram.Cowedge.html#644" class="Function">cowedge.E</a> <a id="1027" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="1029" href="Categories.Diagram.Cowedge.html#644" class="Field">E</a> <a id="1031" href="Categories.Diagram.Coend.html#999" class="Bound">W</a><a id="1032" class="Symbol">}</a> <a id="1034" class="Symbol">→</a> <a id="1036" class="Symbol">(∀</a> <a id="1039" class="Symbol">{</a><a id="1040" href="Categories.Diagram.Coend.html#1040" class="Bound">A</a><a id="1041" class="Symbol">}</a> <a id="1043" class="Symbol">→</a> <a id="1045" href="Categories.Diagram.Coend.html#1013" class="Bound">g</a> <a id="1047" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1049" href="Categories.NaturalTransformation.Dinatural.html#851" class="Function">cowedge.dinatural.α</a> <a id="1069" href="Categories.Diagram.Coend.html#1040" class="Bound">A</a> <a id="1071" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="1073" href="Categories.NaturalTransformation.Dinatural.html#851" class="Field">dinatural.α</a> <a id="1085" href="Categories.Diagram.Coend.html#999" class="Bound">W</a> <a id="1087" href="Categories.Diagram.Coend.html#1040" class="Bound">A</a><a id="1088" class="Symbol">)</a> <a id="1090" class="Symbol">→</a> <a id="1092" href="Categories.Diagram.Coend.html#847" class="Field">factor</a> <a id="1099" href="Categories.Diagram.Coend.html#999" class="Bound">W</a> <a id="1101" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="1103" href="Categories.Diagram.Coend.html#1013" class="Bound">g</a>

  <a id="Coend.η-id"></a><a id="1108" href="Categories.Diagram.Coend.html#1108" class="Function">η-id</a> <a id="1113" class="Symbol">:</a> <a id="1115" href="Categories.Diagram.Coend.html#847" class="Field">factor</a> <a id="1122" href="Categories.Diagram.Coend.html#743" class="Field">cowedge</a> <a id="1130" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="1132" href="Categories.Category.Core.html#630" class="Function">D.id</a>
  <a id="1139" href="Categories.Diagram.Coend.html#1108" class="Function">η-id</a> <a id="1144" class="Symbol">=</a> <a id="1146" href="Categories.Diagram.Coend.html#984" class="Field">unique</a> <a id="1153" href="Categories.Category.Core.html#1096" class="Function">identityˡ</a>

  <a id="Coend.unique′"></a><a id="1166" href="Categories.Diagram.Coend.html#1166" class="Function">unique′</a> <a id="1174" class="Symbol">:(∀</a> <a id="1178" class="Symbol">{</a><a id="1179" href="Categories.Diagram.Coend.html#1179" class="Bound">A</a><a id="1180" class="Symbol">}</a> <a id="1182" class="Symbol">→</a> <a id="1184" href="Categories.Diagram.Coend.html#417" class="Generalizable">f</a> <a id="1186" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1188" href="Categories.NaturalTransformation.Dinatural.html#851" class="Function">cowedge.dinatural.α</a> <a id="1208" href="Categories.Diagram.Coend.html#1179" class="Bound">A</a> <a id="1210" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="1212" href="Categories.Diagram.Coend.html#419" class="Generalizable">g</a> <a id="1214" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1216" href="Categories.NaturalTransformation.Dinatural.html#851" class="Function">cowedge.dinatural.α</a> <a id="1236" href="Categories.Diagram.Coend.html#1179" class="Bound">A</a><a id="1237" class="Symbol">)</a> <a id="1239" class="Symbol">→</a> <a id="1241" href="Categories.Diagram.Coend.html#417" class="Generalizable">f</a> <a id="1243" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="1245" href="Categories.Diagram.Coend.html#419" class="Generalizable">g</a>
  <a id="1249" href="Categories.Diagram.Coend.html#1166" class="Function">unique′</a> <a id="1257" class="Symbol">{</a><a id="1258" class="Argument">f</a> <a id="1260" class="Symbol">=</a> <a id="1262" href="Categories.Diagram.Coend.html#1262" class="Bound">f</a><a id="1263" class="Symbol">}</a> <a id="1265" class="Symbol">{</a><a id="1266" class="Argument">g</a> <a id="1268" class="Symbol">=</a> <a id="1270" href="Categories.Diagram.Coend.html#1270" class="Bound">g</a><a id="1271" class="Symbol">}</a> <a id="1273" href="Categories.Diagram.Coend.html#1273" class="Bound">eq</a> <a id="1276" class="Symbol">=</a> <a id="1278" href="Categories.Category.Core.html#2991" class="Function">⟺</a> <a id="1280" class="Symbol">(</a><a id="1281" href="Categories.Diagram.Coend.html#984" class="Field">unique</a> <a id="1288" class="Symbol">{</a><a id="1289" class="Argument">W</a> <a id="1291" class="Symbol">=</a> <a id="1293" href="Categories.Diagram.Cowedge.html#769" class="Function">Cowedge-∘</a> <a id="1303" href="Categories.Diagram.Coend.html#743" class="Field">cowedge</a> <a id="1311" href="Categories.Diagram.Coend.html#1262" class="Bound">f</a><a id="1312" class="Symbol">}</a> <a id="1314" href="Relation.Binary.Structures.html#1641" class="Function">refl</a><a id="1318" class="Symbol">)</a> <a id="1320" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="1322" href="Categories.Diagram.Coend.html#984" class="Field">unique</a> <a id="1329" class="Symbol">(</a><a id="1330" href="Categories.Category.Core.html#2991" class="Function">⟺</a> <a id="1332" href="Categories.Diagram.Coend.html#1273" class="Bound">eq</a><a id="1334" class="Symbol">)</a>
</pre></body></html>

==> anc/html/Categories.Diagram.Coequalizer.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Diagram.Coequalizer</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>

<a id="37" class="Keyword">open</a> <a id="42" class="Keyword">import</a> <a id="49" href="Categories.Category.Core.html" class="Module">Categories.Category.Core</a> <a id="74" class="Keyword">using</a> <a id="80" class="Symbol">(</a><a id="81" href="Categories.Category.Core.html#442" class="Record">Category</a><a id="89" class="Symbol">)</a>

<a id="92" class="Keyword">module</a> <a id="99" href="Categories.Diagram.Coequalizer.html" class="Module">Categories.Diagram.Coequalizer</a> <a id="130" class="Symbol">{</a><a id="131" href="Categories.Diagram.Coequalizer.html#131" class="Bound">o</a> <a id="133" href="Categories.Diagram.Coequalizer.html#133" class="Bound">ℓ</a> <a id="135" href="Categories.Diagram.Coequalizer.html#135" class="Bound">e</a><a id="136" class="Symbol">}</a> <a id="138" class="Symbol">(</a><a id="139" href="Categories.Diagram.Coequalizer.html#139" class="Bound">𝒞</a> <a id="141" class="Symbol">:</a> <a id="143" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="152" href="Categories.Diagram.Coequalizer.html#131" class="Bound">o</a> <a id="154" href="Categories.Diagram.Coequalizer.html#133" class="Bound">ℓ</a> <a id="156" href="Categories.Diagram.Coequalizer.html#135" class="Bound">e</a><a id="157" class="Symbol">)</a> <a id="159" class="Keyword">where</a>

<a id="166" class="Keyword">open</a> <a id="171" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="180" href="Categories.Diagram.Coequalizer.html#139" class="Bound">𝒞</a>
<a id="182" class="Keyword">open</a> <a id="187" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
<a id="200" class="Keyword">open</a> <a id="205" href="Categories.Category.Core.html#1530" class="Module">Equiv</a>

<a id="212" class="Keyword">open</a> <a id="217" class="Keyword">import</a> <a id="224" href="Categories.Morphism.html" class="Module">Categories.Morphism</a> <a id="244" href="Categories.Diagram.Coequalizer.html#139" class="Bound">𝒞</a>
<a id="246" class="Keyword">open</a> <a id="251" class="Keyword">import</a> <a id="258" href="Categories.Morphism.Reasoning.html" class="Module">Categories.Morphism.Reasoning</a> <a id="288" href="Categories.Diagram.Coequalizer.html#139" class="Bound">𝒞</a>

<a id="291" class="Keyword">open</a> <a id="296" class="Keyword">import</a> <a id="303" href="Level.html" class="Module">Level</a>
<a id="309" class="Keyword">open</a> <a id="314" class="Keyword">import</a> <a id="321" href="Function.html" class="Module">Function</a> <a id="330" class="Keyword">using</a> <a id="336" class="Symbol">(</a><a id="337" href="Function.Base.html#1993" class="Function Operator">_$_</a><a id="340" class="Symbol">)</a>

<a id="343" class="Keyword">private</a>
  <a id="353" class="Keyword">variable</a>
    <a id="366" href="Categories.Diagram.Coequalizer.html#366" class="Generalizable">A</a> <a id="368" href="Categories.Diagram.Coequalizer.html#368" class="Generalizable">B</a> <a id="370" href="Categories.Diagram.Coequalizer.html#370" class="Generalizable">C</a> <a id="372" class="Symbol">:</a> <a id="374" href="Categories.Category.Core.html#559" class="Field">Obj</a>
    <a id="382" href="Categories.Diagram.Coequalizer.html#382" class="Generalizable">h</a> <a id="384" href="Categories.Diagram.Coequalizer.html#384" class="Generalizable">i</a> <a id="386" href="Categories.Diagram.Coequalizer.html#386" class="Generalizable">j</a> <a id="388" href="Categories.Diagram.Coequalizer.html#388" class="Generalizable">k</a> <a id="390" class="Symbol">:</a> <a id="392" href="Categories.Diagram.Coequalizer.html#366" class="Generalizable">A</a> <a id="394" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="396" href="Categories.Diagram.Coequalizer.html#368" class="Generalizable">B</a>

<a id="399" class="Keyword">record</a> <a id="IsCoequalizer"></a><a id="406" href="Categories.Diagram.Coequalizer.html#406" class="Record">IsCoequalizer</a> <a id="420" class="Symbol">{</a><a id="421" href="Categories.Diagram.Coequalizer.html#421" class="Bound">E</a><a id="422" class="Symbol">}</a> <a id="424" class="Symbol">(</a><a id="425" href="Categories.Diagram.Coequalizer.html#425" class="Bound">f</a> <a id="427" href="Categories.Diagram.Coequalizer.html#427" class="Bound">g</a> <a id="429" class="Symbol">:</a> <a id="431" href="Categories.Diagram.Coequalizer.html#366" class="Generalizable">A</a> <a id="433" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="435" href="Categories.Diagram.Coequalizer.html#368" class="Generalizable">B</a><a id="436" class="Symbol">)</a> <a id="438" class="Symbol">(</a><a id="439" href="Categories.Diagram.Coequalizer.html#439" class="Bound">arr</a> <a id="443" class="Symbol">:</a> <a id="445" href="Categories.Diagram.Coequalizer.html#368" class="Generalizable">B</a> <a id="447" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="449" href="Categories.Diagram.Coequalizer.html#421" class="Bound">E</a><a id="450" class="Symbol">)</a> <a id="452" class="Symbol">:</a> <a id="454" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="458" class="Symbol">(</a><a id="459" href="Categories.Diagram.Coequalizer.html#131" class="Bound">o</a> <a id="461" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="463" href="Categories.Diagram.Coequalizer.html#133" class="Bound">ℓ</a> <a id="465" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="467" href="Categories.Diagram.Coequalizer.html#135" class="Bound">e</a><a id="468" class="Symbol">)</a> <a id="470" class="Keyword">where</a>
  <a id="478" class="Keyword">field</a>
    <a id="IsCoequalizer.equality"></a><a id="488" href="Categories.Diagram.Coequalizer.html#488" class="Field">equality</a>   <a id="499" class="Symbol">:</a> <a id="501" href="Categories.Diagram.Coequalizer.html#439" class="Bound">arr</a> <a id="505" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="507" href="Categories.Diagram.Coequalizer.html#425" class="Bound">f</a> <a id="509" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="511" href="Categories.Diagram.Coequalizer.html#439" class="Bound">arr</a> <a id="515" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="517" href="Categories.Diagram.Coequalizer.html#427" class="Bound">g</a>
    <a id="IsCoequalizer.coequalize"></a><a id="523" href="Categories.Diagram.Coequalizer.html#523" class="Field">coequalize</a> <a id="534" class="Symbol">:</a> <a id="536" class="Symbol">{</a><a id="537" href="Categories.Diagram.Coequalizer.html#537" class="Bound">h</a> <a id="539" class="Symbol">:</a> <a id="541" href="Categories.Diagram.Coequalizer.html#435" class="Bound">B</a> <a id="543" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="545" href="Categories.Diagram.Coequalizer.html#370" class="Generalizable">C</a><a id="546" class="Symbol">}</a> <a id="548" class="Symbol">→</a> <a id="550" href="Categories.Diagram.Coequalizer.html#537" class="Bound">h</a> <a id="552" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="554" href="Categories.Diagram.Coequalizer.html#425" class="Bound">f</a> <a id="556" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="558" href="Categories.Diagram.Coequalizer.html#537" class="Bound">h</a> <a id="560" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="562" href="Categories.Diagram.Coequalizer.html#427" class="Bound">g</a> <a id="564" class="Symbol">→</a> <a id="566" href="Categories.Diagram.Coequalizer.html#421" class="Bound">E</a> <a id="568" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="570" href="Categories.Diagram.Coequalizer.html#370" class="Generalizable">C</a>
    <a id="IsCoequalizer.universal"></a><a id="576" href="Categories.Diagram.Coequalizer.html#576" class="Field">universal</a>  <a id="587" class="Symbol">:</a> <a id="589" class="Symbol">{</a><a id="590" href="Categories.Diagram.Coequalizer.html#590" class="Bound">h</a> <a id="592" class="Symbol">:</a> <a id="594" href="Categories.Diagram.Coequalizer.html#435" class="Bound">B</a> <a id="596" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="598" href="Categories.Diagram.Coequalizer.html#370" class="Generalizable">C</a><a id="599" class="Symbol">}</a> <a id="601" class="Symbol">{</a><a id="602" href="Categories.Diagram.Coequalizer.html#602" class="Bound">eq</a> <a id="605" class="Symbol">:</a> <a id="607" href="Categories.Diagram.Coequalizer.html#590" class="Bound">h</a> <a id="609" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="611" href="Categories.Diagram.Coequalizer.html#425" class="Bound">f</a> <a id="613" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="615" href="Categories.Diagram.Coequalizer.html#590" class="Bound">h</a> <a id="617" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="619" href="Categories.Diagram.Coequalizer.html#427" class="Bound">g</a><a id="620" class="Symbol">}</a> <a id="622" class="Symbol">→</a> <a id="624" href="Categories.Diagram.Coequalizer.html#590" class="Bound">h</a> <a id="626" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="628" href="Categories.Diagram.Coequalizer.html#523" class="Field">coequalize</a> <a id="639" href="Categories.Diagram.Coequalizer.html#602" class="Bound">eq</a> <a id="642" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="644" href="Categories.Diagram.Coequalizer.html#439" class="Bound">arr</a>
    <a id="IsCoequalizer.unique"></a><a id="652" href="Categories.Diagram.Coequalizer.html#652" class="Field">unique</a>     <a id="663" class="Symbol">:</a> <a id="665" class="Symbol">{</a><a id="666" href="Categories.Diagram.Coequalizer.html#666" class="Bound">h</a> <a id="668" class="Symbol">:</a> <a id="670" href="Categories.Diagram.Coequalizer.html#435" class="Bound">B</a> <a id="672" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="674" href="Categories.Diagram.Coequalizer.html#370" class="Generalizable">C</a><a id="675" class="Symbol">}</a> <a id="677" class="Symbol">{</a><a id="678" href="Categories.Diagram.Coequalizer.html#678" class="Bound">i</a> <a id="680" class="Symbol">:</a> <a id="682" href="Categories.Diagram.Coequalizer.html#421" class="Bound">E</a> <a id="684" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="686" href="Categories.Diagram.Coequalizer.html#370" class="Generalizable">C</a><a id="687" class="Symbol">}</a> <a id="689" class="Symbol">{</a><a id="690" href="Categories.Diagram.Coequalizer.html#690" class="Bound">eq</a> <a id="693" class="Symbol">:</a> <a id="695" href="Categories.Diagram.Coequalizer.html#666" class="Bound">h</a> <a id="697" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="699" href="Categories.Diagram.Coequalizer.html#425" class="Bound">f</a> <a id="701" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="703" href="Categories.Diagram.Coequalizer.html#666" class="Bound">h</a> <a id="705" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="707" href="Categories.Diagram.Coequalizer.html#427" class="Bound">g</a><a id="708" class="Symbol">}</a> <a id="710" class="Symbol">→</a> <a id="712" href="Categories.Diagram.Coequalizer.html#666" class="Bound">h</a> <a id="714" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="716" href="Categories.Diagram.Coequalizer.html#678" class="Bound">i</a> <a id="718" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="720" href="Categories.Diagram.Coequalizer.html#439" class="Bound">arr</a> <a id="724" class="Symbol">→</a> <a id="726" href="Categories.Diagram.Coequalizer.html#678" class="Bound">i</a> <a id="728" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="730" href="Categories.Diagram.Coequalizer.html#523" class="Field">coequalize</a> <a id="741" href="Categories.Diagram.Coequalizer.html#690" class="Bound">eq</a>

  <a id="IsCoequalizer.unique′"></a><a id="747" href="Categories.Diagram.Coequalizer.html#747" class="Function">unique′</a> <a id="755" class="Symbol">:</a> <a id="757" class="Symbol">(</a><a id="758" href="Categories.Diagram.Coequalizer.html#758" class="Bound">eq</a> <a id="761" href="Categories.Diagram.Coequalizer.html#761" class="Bound">eq′</a> <a id="765" class="Symbol">:</a> <a id="767" href="Categories.Diagram.Coequalizer.html#382" class="Generalizable">h</a> <a id="769" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="771" href="Categories.Diagram.Coequalizer.html#425" class="Bound">f</a> <a id="773" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="775" href="Categories.Diagram.Coequalizer.html#382" class="Generalizable">h</a> <a id="777" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="779" href="Categories.Diagram.Coequalizer.html#427" class="Bound">g</a><a id="780" class="Symbol">)</a> <a id="782" class="Symbol">→</a> <a id="784" href="Categories.Diagram.Coequalizer.html#523" class="Field">coequalize</a> <a id="795" href="Categories.Diagram.Coequalizer.html#758" class="Bound">eq</a> <a id="798" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="800" href="Categories.Diagram.Coequalizer.html#523" class="Field">coequalize</a> <a id="811" href="Categories.Diagram.Coequalizer.html#761" class="Bound">eq′</a>
  <a id="817" href="Categories.Diagram.Coequalizer.html#747" class="Function">unique′</a> <a id="825" href="Categories.Diagram.Coequalizer.html#825" class="Bound">eq</a> <a id="828" href="Categories.Diagram.Coequalizer.html#828" class="Bound">eq′</a> <a id="832" class="Symbol">=</a> <a id="834" href="Categories.Diagram.Coequalizer.html#652" class="Field">unique</a> <a id="841" href="Categories.Diagram.Coequalizer.html#576" class="Field">universal</a>

  <a id="IsCoequalizer.id-coequalize"></a><a id="854" href="Categories.Diagram.Coequalizer.html#854" class="Function">id-coequalize</a> <a id="868" class="Symbol">:</a> <a id="870" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="873" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="875" href="Categories.Diagram.Coequalizer.html#523" class="Field">coequalize</a> <a id="886" href="Categories.Diagram.Coequalizer.html#488" class="Field">equality</a>
  <a id="897" href="Categories.Diagram.Coequalizer.html#854" class="Function">id-coequalize</a> <a id="911" class="Symbol">=</a> <a id="913" href="Categories.Diagram.Coequalizer.html#652" class="Field">unique</a> <a id="920" class="Symbol">(</a><a id="921" href="Categories.Category.Core.html#2991" class="Function">⟺</a> <a id="923" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a><a id="932" class="Symbol">)</a>

  <a id="IsCoequalizer.coequalize-resp-≈"></a><a id="937" href="Categories.Diagram.Coequalizer.html#937" class="Function">coequalize-resp-≈</a> <a id="955" class="Symbol">:</a> <a id="957" class="Symbol">∀</a> <a id="959" class="Symbol">{</a><a id="960" href="Categories.Diagram.Coequalizer.html#960" class="Bound">eq</a> <a id="963" class="Symbol">:</a>  <a id="966" href="Categories.Diagram.Coequalizer.html#382" class="Generalizable">h</a> <a id="968" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="970" href="Categories.Diagram.Coequalizer.html#425" class="Bound">f</a> <a id="972" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="974" href="Categories.Diagram.Coequalizer.html#382" class="Generalizable">h</a> <a id="976" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="978" href="Categories.Diagram.Coequalizer.html#427" class="Bound">g</a><a id="979" class="Symbol">}</a> <a id="981" class="Symbol">{</a><a id="982" href="Categories.Diagram.Coequalizer.html#982" class="Bound">eq′</a> <a id="986" class="Symbol">:</a> <a id="988" href="Categories.Diagram.Coequalizer.html#384" class="Generalizable">i</a> <a id="990" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="992" href="Categories.Diagram.Coequalizer.html#425" class="Bound">f</a> <a id="994" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="996" href="Categories.Diagram.Coequalizer.html#384" class="Generalizable">i</a> <a id="998" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1000" href="Categories.Diagram.Coequalizer.html#427" class="Bound">g</a><a id="1001" class="Symbol">}</a> <a id="1003" class="Symbol">→</a>
    <a id="1009" href="Categories.Diagram.Coequalizer.html#382" class="Generalizable">h</a> <a id="1011" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1013" href="Categories.Diagram.Coequalizer.html#384" class="Generalizable">i</a> <a id="1015" class="Symbol">→</a> <a id="1017" href="Categories.Diagram.Coequalizer.html#523" class="Field">coequalize</a> <a id="1028" href="Categories.Diagram.Coequalizer.html#960" class="Bound">eq</a> <a id="1031" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1033" href="Categories.Diagram.Coequalizer.html#523" class="Field">coequalize</a> <a id="1044" href="Categories.Diagram.Coequalizer.html#982" class="Bound">eq′</a>
  <a id="1050" href="Categories.Diagram.Coequalizer.html#937" class="Function">coequalize-resp-≈</a> <a id="1068" class="Symbol">{</a><a id="1069" class="Argument">h</a> <a id="1071" class="Symbol">=</a> <a id="1073" href="Categories.Diagram.Coequalizer.html#1073" class="Bound">h</a><a id="1074" class="Symbol">}</a> <a id="1076" class="Symbol">{</a><a id="1077" class="Argument">i</a> <a id="1079" class="Symbol">=</a> <a id="1081" href="Categories.Diagram.Coequalizer.html#1081" class="Bound">i</a><a id="1082" class="Symbol">}</a> <a id="1084" class="Symbol">{</a><a id="1085" class="Argument">eq</a> <a id="1088" class="Symbol">=</a> <a id="1090" href="Categories.Diagram.Coequalizer.html#1090" class="Bound">eq</a><a id="1092" class="Symbol">}</a> <a id="1094" class="Symbol">{</a><a id="1095" class="Argument">eq′</a> <a id="1099" class="Symbol">=</a> <a id="1101" href="Categories.Diagram.Coequalizer.html#1101" class="Bound">eq′</a><a id="1104" class="Symbol">}</a> <a id="1106" href="Categories.Diagram.Coequalizer.html#1106" class="Bound">h≈i</a> <a id="1110" class="Symbol">=</a> <a id="1112" href="Categories.Diagram.Coequalizer.html#652" class="Field">unique</a> <a id="1119" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="1121" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="1131" href="Categories.Diagram.Coequalizer.html#1081" class="Bound">i</a>                   <a id="1151" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">≈˘⟨</a> <a id="1155" href="Categories.Diagram.Coequalizer.html#1106" class="Bound">h≈i</a> <a id="1159" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">⟩</a>
    <a id="1165" href="Categories.Diagram.Coequalizer.html#1073" class="Bound">h</a>                   <a id="1185" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1188" href="Categories.Diagram.Coequalizer.html#576" class="Field">universal</a> <a id="1198" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="1204" href="Categories.Diagram.Coequalizer.html#523" class="Field">coequalize</a> <a id="1215" href="Categories.Diagram.Coequalizer.html#1090" class="Bound">eq</a> <a id="1218" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1220" href="Categories.Diagram.Coequalizer.html#439" class="Bound">arr</a> <a id="1224" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="IsCoequalizer.coequalize-resp-≈′"></a><a id="1229" href="Categories.Diagram.Coequalizer.html#1229" class="Function">coequalize-resp-≈′</a> <a id="1248" class="Symbol">:</a> <a id="1250" class="Symbol">(</a><a id="1251" href="Categories.Diagram.Coequalizer.html#1251" class="Bound">eq</a> <a id="1254" class="Symbol">:</a>  <a id="1257" href="Categories.Diagram.Coequalizer.html#382" class="Generalizable">h</a> <a id="1259" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1261" href="Categories.Diagram.Coequalizer.html#425" class="Bound">f</a> <a id="1263" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1265" href="Categories.Diagram.Coequalizer.html#382" class="Generalizable">h</a> <a id="1267" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1269" href="Categories.Diagram.Coequalizer.html#427" class="Bound">g</a><a id="1270" class="Symbol">)</a> <a id="1272" class="Symbol">→</a> <a id="1274" class="Symbol">(</a><a id="1275" href="Categories.Diagram.Coequalizer.html#1275" class="Bound">eq′</a> <a id="1279" class="Symbol">:</a> <a id="1281" href="Categories.Diagram.Coequalizer.html#384" class="Generalizable">i</a> <a id="1283" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1285" href="Categories.Diagram.Coequalizer.html#425" class="Bound">f</a> <a id="1287" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1289" href="Categories.Diagram.Coequalizer.html#384" class="Generalizable">i</a> <a id="1291" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1293" href="Categories.Diagram.Coequalizer.html#427" class="Bound">g</a><a id="1294" class="Symbol">)</a> <a id="1296" class="Symbol">→</a>
    <a id="1302" href="Categories.Diagram.Coequalizer.html#382" class="Generalizable">h</a> <a id="1304" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1306" href="Categories.Diagram.Coequalizer.html#384" class="Generalizable">i</a> <a id="1308" class="Symbol">→</a> <a id="1310" href="Categories.Diagram.Coequalizer.html#386" class="Generalizable">j</a> <a id="1312" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1314" href="Categories.Diagram.Coequalizer.html#523" class="Field">coequalize</a> <a id="1325" href="Categories.Diagram.Coequalizer.html#1251" class="Bound">eq</a> <a id="1328" class="Symbol">→</a> <a id="1330" href="Categories.Diagram.Coequalizer.html#388" class="Generalizable">k</a> <a id="1332" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1334" href="Categories.Diagram.Coequalizer.html#523" class="Field">coequalize</a> <a id="1345" href="Categories.Diagram.Coequalizer.html#1275" class="Bound">eq′</a> <a id="1349" class="Symbol">→</a> <a id="1351" href="Categories.Diagram.Coequalizer.html#386" class="Generalizable">j</a> <a id="1353" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1355" href="Categories.Diagram.Coequalizer.html#388" class="Generalizable">k</a>
  <a id="1359" href="Categories.Diagram.Coequalizer.html#1229" class="Function">coequalize-resp-≈′</a> <a id="1378" class="Symbol">{</a><a id="1379" class="Argument">j</a> <a id="1381" class="Symbol">=</a> <a id="1383" href="Categories.Diagram.Coequalizer.html#1383" class="Bound">j</a><a id="1384" class="Symbol">}</a> <a id="1386" class="Symbol">{</a><a id="1387" class="Argument">k</a> <a id="1389" class="Symbol">=</a> <a id="1391" href="Categories.Diagram.Coequalizer.html#1391" class="Bound">k</a><a id="1392" class="Symbol">}</a> <a id="1394" href="Categories.Diagram.Coequalizer.html#1394" class="Bound">eq</a> <a id="1397" href="Categories.Diagram.Coequalizer.html#1397" class="Bound">eq′</a> <a id="1401" href="Categories.Diagram.Coequalizer.html#1401" class="Bound">h≈i</a> <a id="1405" href="Categories.Diagram.Coequalizer.html#1405" class="Bound">eqj</a> <a id="1409" href="Categories.Diagram.Coequalizer.html#1409" class="Bound">eqk</a> <a id="1413" class="Symbol">=</a> <a id="1415" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="1425" href="Categories.Diagram.Coequalizer.html#1383" class="Bound">j</a>              <a id="1440" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1443" href="Categories.Diagram.Coequalizer.html#1405" class="Bound">eqj</a> <a id="1447" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="1453" href="Categories.Diagram.Coequalizer.html#523" class="Field">coequalize</a> <a id="1464" href="Categories.Diagram.Coequalizer.html#1394" class="Bound">eq</a>  <a id="1468" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1471" href="Categories.Diagram.Coequalizer.html#937" class="Function">coequalize-resp-≈</a> <a id="1489" href="Categories.Diagram.Coequalizer.html#1401" class="Bound">h≈i</a> <a id="1493" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="1499" href="Categories.Diagram.Coequalizer.html#523" class="Field">coequalize</a> <a id="1510" href="Categories.Diagram.Coequalizer.html#1397" class="Bound">eq′</a> <a id="1514" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">≈˘⟨</a> <a id="1518" href="Categories.Diagram.Coequalizer.html#1409" class="Bound">eqk</a> <a id="1522" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">⟩</a>
    <a id="1528" href="Categories.Diagram.Coequalizer.html#1391" class="Bound">k</a>              <a id="1543" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="1546" class="Comment">-- This could be proved via duality, but is easier to just write by hand,</a>
<a id="1620" class="Comment">-- as it makes the dependency graph a lot cleaner.</a>
<a id="IsCoequalizer⇒Epi"></a><a id="1671" href="Categories.Diagram.Coequalizer.html#1671" class="Function">IsCoequalizer⇒Epi</a> <a id="1689" class="Symbol">:</a> <a id="1691" href="Categories.Diagram.Coequalizer.html#406" class="Record">IsCoequalizer</a> <a id="1705" href="Categories.Diagram.Coequalizer.html#382" class="Generalizable">h</a> <a id="1707" href="Categories.Diagram.Coequalizer.html#384" class="Generalizable">i</a> <a id="1709" href="Categories.Diagram.Coequalizer.html#386" class="Generalizable">j</a> <a id="1711" class="Symbol">→</a> <a id="1713" href="Categories.Morphism.html#1097" class="Function">Epi</a> <a id="1717" href="Categories.Diagram.Coequalizer.html#386" class="Generalizable">j</a>
<a id="1719" href="Categories.Diagram.Coequalizer.html#1671" class="Function">IsCoequalizer⇒Epi</a> <a id="1737" href="Categories.Diagram.Coequalizer.html#1737" class="Bound">coeq</a> <a id="1742" class="Symbol">_</a> <a id="1744" class="Symbol">_</a> <a id="1746" href="Categories.Diagram.Coequalizer.html#1746" class="Bound">eq</a> <a id="1749" class="Symbol">=</a>
  <a id="1753" href="Categories.Diagram.Coequalizer.html#1229" class="Function">coequalize-resp-≈′</a> <a id="1772" class="Symbol">(</a><a id="1773" href="Categories.Morphism.Reasoning.Core.html#4947" class="Function">extendˡ</a> <a id="1781" href="Categories.Diagram.Coequalizer.html#488" class="Function">equality</a><a id="1789" class="Symbol">)</a> <a id="1791" class="Symbol">(</a><a id="1792" href="Categories.Morphism.Reasoning.Core.html#4947" class="Function">extendˡ</a> <a id="1800" href="Categories.Diagram.Coequalizer.html#488" class="Function">equality</a><a id="1808" class="Symbol">)</a> <a id="1810" href="Categories.Diagram.Coequalizer.html#1746" class="Bound">eq</a> <a id="1813" class="Symbol">(</a><a id="1814" href="Categories.Diagram.Coequalizer.html#652" class="Function">unique</a> <a id="1821" href="Relation.Binary.Structures.html#1641" class="Function">refl</a><a id="1825" class="Symbol">)</a> <a id="1827" class="Symbol">(</a><a id="1828" href="Categories.Diagram.Coequalizer.html#652" class="Function">unique</a> <a id="1835" href="Relation.Binary.Structures.html#1641" class="Function">refl</a><a id="1839" class="Symbol">)</a>
  <a id="1843" class="Keyword">where</a>
    <a id="1853" class="Keyword">open</a> <a id="1858" href="Categories.Diagram.Coequalizer.html#406" class="Module">IsCoequalizer</a> <a id="1872" href="Categories.Diagram.Coequalizer.html#1737" class="Bound">coeq</a>

<a id="1878" class="Keyword">record</a> <a id="Coequalizer"></a><a id="1885" href="Categories.Diagram.Coequalizer.html#1885" class="Record">Coequalizer</a> <a id="1897" class="Symbol">(</a><a id="1898" href="Categories.Diagram.Coequalizer.html#1898" class="Bound">f</a> <a id="1900" href="Categories.Diagram.Coequalizer.html#1900" class="Bound">g</a> <a id="1902" class="Symbol">:</a> <a id="1904" href="Categories.Diagram.Coequalizer.html#366" class="Generalizable">A</a> <a id="1906" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1908" href="Categories.Diagram.Coequalizer.html#368" class="Generalizable">B</a><a id="1909" class="Symbol">)</a> <a id="1911" class="Symbol">:</a> <a id="1913" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1917" class="Symbol">(</a><a id="1918" href="Categories.Diagram.Coequalizer.html#131" class="Bound">o</a> <a id="1920" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1922" href="Categories.Diagram.Coequalizer.html#133" class="Bound">ℓ</a> <a id="1924" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1926" href="Categories.Diagram.Coequalizer.html#135" class="Bound">e</a><a id="1927" class="Symbol">)</a> <a id="1929" class="Keyword">where</a>
  <a id="1937" class="Keyword">field</a>
    <a id="1947" class="Symbol">{</a><a id="Coequalizer.obj"></a><a id="1948" href="Categories.Diagram.Coequalizer.html#1948" class="Field">obj</a><a id="1951" class="Symbol">}</a> <a id="1953" class="Symbol">:</a> <a id="1955" href="Categories.Category.Core.html#559" class="Field">Obj</a>
    <a id="Coequalizer.arr"></a><a id="1963" href="Categories.Diagram.Coequalizer.html#1963" class="Field">arr</a>   <a id="1969" class="Symbol">:</a> <a id="1971" href="Categories.Diagram.Coequalizer.html#1908" class="Bound">B</a> <a id="1973" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1975" href="Categories.Diagram.Coequalizer.html#1948" class="Field">obj</a>
    <a id="Coequalizer.isCoequalizer"></a><a id="1983" href="Categories.Diagram.Coequalizer.html#1983" class="Field">isCoequalizer</a> <a id="1997" class="Symbol">:</a> <a id="1999" href="Categories.Diagram.Coequalizer.html#406" class="Record">IsCoequalizer</a> <a id="2013" href="Categories.Diagram.Coequalizer.html#1898" class="Bound">f</a> <a id="2015" href="Categories.Diagram.Coequalizer.html#1900" class="Bound">g</a> <a id="2017" href="Categories.Diagram.Coequalizer.html#1963" class="Field">arr</a>

  <a id="2024" class="Keyword">open</a> <a id="2029" href="Categories.Diagram.Coequalizer.html#406" class="Module">IsCoequalizer</a> <a id="2043" href="Categories.Diagram.Coequalizer.html#1983" class="Field">isCoequalizer</a> <a id="2057" class="Keyword">public</a>

<a id="Coequalizer⇒Epi"></a><a id="2065" href="Categories.Diagram.Coequalizer.html#2065" class="Function">Coequalizer⇒Epi</a> <a id="2081" class="Symbol">:</a> <a id="2083" class="Symbol">(</a><a id="2084" href="Categories.Diagram.Coequalizer.html#2084" class="Bound">e</a> <a id="2086" class="Symbol">:</a> <a id="2088" href="Categories.Diagram.Coequalizer.html#1885" class="Record">Coequalizer</a> <a id="2100" href="Categories.Diagram.Coequalizer.html#382" class="Generalizable">h</a> <a id="2102" href="Categories.Diagram.Coequalizer.html#384" class="Generalizable">i</a><a id="2103" class="Symbol">)</a> <a id="2105" class="Symbol">→</a> <a id="2107" href="Categories.Morphism.html#1097" class="Function">Epi</a> <a id="2111" class="Symbol">(</a><a id="2112" href="Categories.Diagram.Coequalizer.html#1963" class="Field">Coequalizer.arr</a> <a id="2128" href="Categories.Diagram.Coequalizer.html#2084" class="Bound">e</a><a id="2129" class="Symbol">)</a>
<a id="2131" href="Categories.Diagram.Coequalizer.html#2065" class="Function">Coequalizer⇒Epi</a> <a id="2147" href="Categories.Diagram.Coequalizer.html#2147" class="Bound">coeq</a> <a id="2152" class="Symbol">=</a> <a id="2154" href="Categories.Diagram.Coequalizer.html#1671" class="Function">IsCoequalizer⇒Epi</a> <a id="2172" href="Categories.Diagram.Coequalizer.html#1983" class="Function">isCoequalizer</a>
  <a id="2188" class="Keyword">where</a>
    <a id="2198" class="Keyword">open</a> <a id="2203" href="Categories.Diagram.Coequalizer.html#1885" class="Module">Coequalizer</a> <a id="2215" href="Categories.Diagram.Coequalizer.html#2147" class="Bound">coeq</a>

<a id="2221" class="Comment">-- Proving this via duality arguments is kind of annoying, as ≅ does not behave nicely in</a>
<a id="2311" class="Comment">-- concert with op.</a>
<a id="up-to-iso"></a><a id="2331" href="Categories.Diagram.Coequalizer.html#2331" class="Function">up-to-iso</a> <a id="2341" class="Symbol">:</a> <a id="2343" class="Symbol">(</a><a id="2344" href="Categories.Diagram.Coequalizer.html#2344" class="Bound">coe₁</a> <a id="2349" href="Categories.Diagram.Coequalizer.html#2349" class="Bound">coe₂</a> <a id="2354" class="Symbol">:</a> <a id="2356" href="Categories.Diagram.Coequalizer.html#1885" class="Record">Coequalizer</a> <a id="2368" href="Categories.Diagram.Coequalizer.html#382" class="Generalizable">h</a> <a id="2370" href="Categories.Diagram.Coequalizer.html#384" class="Generalizable">i</a><a id="2371" class="Symbol">)</a> <a id="2373" class="Symbol">→</a> <a id="2375" href="Categories.Diagram.Coequalizer.html#1948" class="Field">Coequalizer.obj</a> <a id="2391" href="Categories.Diagram.Coequalizer.html#2344" class="Bound">coe₁</a> <a id="2396" href="Categories.Morphism.html#2335" class="Record Operator">≅</a> <a id="2398" href="Categories.Diagram.Coequalizer.html#1948" class="Field">Coequalizer.obj</a> <a id="2414" href="Categories.Diagram.Coequalizer.html#2349" class="Bound">coe₂</a>
<a id="2419" href="Categories.Diagram.Coequalizer.html#2331" class="Function">up-to-iso</a> <a id="2429" href="Categories.Diagram.Coequalizer.html#2429" class="Bound">coe₁</a> <a id="2434" href="Categories.Diagram.Coequalizer.html#2434" class="Bound">coe₂</a> <a id="2439" class="Symbol">=</a> <a id="2441" class="Keyword">record</a>
  <a id="2450" class="Symbol">{</a> <a id="2452" href="Categories.Morphism.html#2383" class="Field">from</a> <a id="2457" class="Symbol">=</a> <a id="2459" href="Categories.Diagram.Coequalizer.html#2637" class="Function">repack</a> <a id="2466" href="Categories.Diagram.Coequalizer.html#2429" class="Bound">coe₁</a> <a id="2471" href="Categories.Diagram.Coequalizer.html#2434" class="Bound">coe₂</a>
  <a id="2478" class="Symbol">;</a> <a id="2480" href="Categories.Morphism.html#2400" class="Field">to</a> <a id="2483" class="Symbol">=</a> <a id="2485" href="Categories.Diagram.Coequalizer.html#2637" class="Function">repack</a> <a id="2492" href="Categories.Diagram.Coequalizer.html#2434" class="Bound">coe₂</a> <a id="2497" href="Categories.Diagram.Coequalizer.html#2429" class="Bound">coe₁</a>
  <a id="2504" class="Symbol">;</a> <a id="2506" href="Categories.Morphism.html#2417" class="Field">iso</a> <a id="2510" class="Symbol">=</a> <a id="2512" class="Keyword">record</a>
    <a id="2523" class="Symbol">{</a> <a id="2525" href="Categories.Morphism.html#1964" class="Field">isoˡ</a> <a id="2530" class="Symbol">=</a> <a id="2532" href="Categories.Diagram.Coequalizer.html#3041" class="Function">repack-cancel</a> <a id="2546" href="Categories.Diagram.Coequalizer.html#2434" class="Bound">coe₂</a> <a id="2551" href="Categories.Diagram.Coequalizer.html#2429" class="Bound">coe₁</a>
    <a id="2560" class="Symbol">;</a> <a id="2562" href="Categories.Morphism.html#1990" class="Field">isoʳ</a> <a id="2567" class="Symbol">=</a> <a id="2569" href="Categories.Diagram.Coequalizer.html#3041" class="Function">repack-cancel</a> <a id="2583" href="Categories.Diagram.Coequalizer.html#2429" class="Bound">coe₁</a> <a id="2588" href="Categories.Diagram.Coequalizer.html#2434" class="Bound">coe₂</a>
    <a id="2597" class="Symbol">}</a>
  <a id="2601" class="Symbol">}</a>
  <a id="2605" class="Keyword">where</a>
    <a id="2615" class="Keyword">open</a> <a id="2620" href="Categories.Diagram.Coequalizer.html#1885" class="Module">Coequalizer</a>

    <a id="2637" href="Categories.Diagram.Coequalizer.html#2637" class="Function">repack</a> <a id="2644" class="Symbol">:</a> <a id="2646" class="Symbol">(</a><a id="2647" href="Categories.Diagram.Coequalizer.html#2647" class="Bound">coe₁</a> <a id="2652" href="Categories.Diagram.Coequalizer.html#2652" class="Bound">coe₂</a> <a id="2657" class="Symbol">:</a> <a id="2659" href="Categories.Diagram.Coequalizer.html#1885" class="Record">Coequalizer</a> <a id="2671" href="Categories.Diagram.Coequalizer.html#382" class="Generalizable">h</a> <a id="2673" href="Categories.Diagram.Coequalizer.html#384" class="Generalizable">i</a><a id="2674" class="Symbol">)</a> <a id="2676" class="Symbol">→</a> <a id="2678" href="Categories.Diagram.Coequalizer.html#1948" class="Field">obj</a> <a id="2682" href="Categories.Diagram.Coequalizer.html#2647" class="Bound">coe₁</a> <a id="2687" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="2689" href="Categories.Diagram.Coequalizer.html#1948" class="Field">obj</a> <a id="2693" href="Categories.Diagram.Coequalizer.html#2652" class="Bound">coe₂</a>
    <a id="2702" href="Categories.Diagram.Coequalizer.html#2637" class="Function">repack</a> <a id="2709" href="Categories.Diagram.Coequalizer.html#2709" class="Bound">coe₁</a> <a id="2714" href="Categories.Diagram.Coequalizer.html#2714" class="Bound">coe₂</a> <a id="2719" class="Symbol">=</a> <a id="2721" href="Categories.Diagram.Coequalizer.html#523" class="Function">coequalize</a> <a id="2732" href="Categories.Diagram.Coequalizer.html#2709" class="Bound">coe₁</a> <a id="2737" class="Symbol">(</a><a id="2738" href="Categories.Diagram.Coequalizer.html#488" class="Function">equality</a> <a id="2747" href="Categories.Diagram.Coequalizer.html#2714" class="Bound">coe₂</a><a id="2751" class="Symbol">)</a>

    <a id="2758" href="Categories.Diagram.Coequalizer.html#2758" class="Function">repack∘</a> <a id="2766" class="Symbol">:</a> <a id="2768" class="Symbol">(</a><a id="2769" href="Categories.Diagram.Coequalizer.html#2769" class="Bound">coe₁</a> <a id="2774" href="Categories.Diagram.Coequalizer.html#2774" class="Bound">coe₂</a> <a id="2779" href="Categories.Diagram.Coequalizer.html#2779" class="Bound">coe₃</a> <a id="2784" class="Symbol">:</a> <a id="2786" href="Categories.Diagram.Coequalizer.html#1885" class="Record">Coequalizer</a> <a id="2798" href="Categories.Diagram.Coequalizer.html#382" class="Generalizable">h</a> <a id="2800" href="Categories.Diagram.Coequalizer.html#384" class="Generalizable">i</a><a id="2801" class="Symbol">)</a> <a id="2803" class="Symbol">→</a> <a id="2805" href="Categories.Diagram.Coequalizer.html#2637" class="Function">repack</a> <a id="2812" href="Categories.Diagram.Coequalizer.html#2774" class="Bound">coe₂</a> <a id="2817" href="Categories.Diagram.Coequalizer.html#2779" class="Bound">coe₃</a> <a id="2822" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2824" href="Categories.Diagram.Coequalizer.html#2637" class="Function">repack</a> <a id="2831" href="Categories.Diagram.Coequalizer.html#2769" class="Bound">coe₁</a> <a id="2836" href="Categories.Diagram.Coequalizer.html#2774" class="Bound">coe₂</a> <a id="2841" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2843" href="Categories.Diagram.Coequalizer.html#2637" class="Function">repack</a> <a id="2850" href="Categories.Diagram.Coequalizer.html#2769" class="Bound">coe₁</a> <a id="2855" href="Categories.Diagram.Coequalizer.html#2779" class="Bound">coe₃</a>
    <a id="2864" href="Categories.Diagram.Coequalizer.html#2758" class="Function">repack∘</a> <a id="2872" href="Categories.Diagram.Coequalizer.html#2872" class="Bound">coe₁</a> <a id="2877" href="Categories.Diagram.Coequalizer.html#2877" class="Bound">coe₂</a> <a id="2882" href="Categories.Diagram.Coequalizer.html#2882" class="Bound">coe₃</a> <a id="2887" class="Symbol">=</a> <a id="2889" href="Categories.Diagram.Coequalizer.html#652" class="Function">unique</a> <a id="2896" href="Categories.Diagram.Coequalizer.html#2872" class="Bound">coe₁</a> <a id="2901" class="Symbol">(</a><a id="2902" href="Categories.Category.Core.html#2991" class="Function">⟺</a> <a id="2904" class="Symbol">(</a><a id="2905" href="Categories.Morphism.Reasoning.Core.html#8363" class="Function">glueTrianglesˡ</a> <a id="2920" class="Symbol">(</a><a id="2921" href="Categories.Category.Core.html#2991" class="Function">⟺</a> <a id="2923" class="Symbol">(</a><a id="2924" href="Categories.Diagram.Coequalizer.html#576" class="Function">universal</a> <a id="2934" href="Categories.Diagram.Coequalizer.html#2877" class="Bound">coe₂</a><a id="2938" class="Symbol">))</a> <a id="2941" class="Symbol">(</a><a id="2942" href="Categories.Category.Core.html#2991" class="Function">⟺</a> <a id="2944" class="Symbol">(</a><a id="2945" href="Categories.Diagram.Coequalizer.html#576" class="Function">universal</a> <a id="2955" href="Categories.Diagram.Coequalizer.html#2872" class="Bound">coe₁</a><a id="2959" class="Symbol">))))</a> <a id="2964" class="Comment">-- unique e₃ (⟺ (glueTrianglesʳ (⟺ (universal e₃)) (⟺ (universal e₂))))</a>

    <a id="3041" href="Categories.Diagram.Coequalizer.html#3041" class="Function">repack-cancel</a> <a id="3055" class="Symbol">:</a> <a id="3057" class="Symbol">(</a><a id="3058" href="Categories.Diagram.Coequalizer.html#3058" class="Bound">e₁</a> <a id="3061" href="Categories.Diagram.Coequalizer.html#3061" class="Bound">e₂</a> <a id="3064" class="Symbol">:</a> <a id="3066" href="Categories.Diagram.Coequalizer.html#1885" class="Record">Coequalizer</a> <a id="3078" href="Categories.Diagram.Coequalizer.html#382" class="Generalizable">h</a> <a id="3080" href="Categories.Diagram.Coequalizer.html#384" class="Generalizable">i</a><a id="3081" class="Symbol">)</a> <a id="3083" class="Symbol">→</a> <a id="3085" href="Categories.Diagram.Coequalizer.html#2637" class="Function">repack</a> <a id="3092" href="Categories.Diagram.Coequalizer.html#3058" class="Bound">e₁</a> <a id="3095" href="Categories.Diagram.Coequalizer.html#3061" class="Bound">e₂</a> <a id="3098" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3100" href="Categories.Diagram.Coequalizer.html#2637" class="Function">repack</a> <a id="3107" href="Categories.Diagram.Coequalizer.html#3061" class="Bound">e₂</a> <a id="3110" href="Categories.Diagram.Coequalizer.html#3058" class="Bound">e₁</a> <a id="3113" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="3115" href="Categories.Category.Core.html#630" class="Field">id</a>
    <a id="3122" href="Categories.Diagram.Coequalizer.html#3041" class="Function">repack-cancel</a> <a id="3136" href="Categories.Diagram.Coequalizer.html#3136" class="Bound">coe₁</a> <a id="3141" href="Categories.Diagram.Coequalizer.html#3141" class="Bound">coe₂</a> <a id="3146" class="Symbol">=</a> <a id="3148" href="Categories.Diagram.Coequalizer.html#2758" class="Function">repack∘</a> <a id="3156" href="Categories.Diagram.Coequalizer.html#3141" class="Bound">coe₂</a> <a id="3161" href="Categories.Diagram.Coequalizer.html#3136" class="Bound">coe₁</a> <a id="3166" href="Categories.Diagram.Coequalizer.html#3141" class="Bound">coe₂</a> <a id="3171" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="3173" href="Categories.Category.Core.html#2991" class="Function">⟺</a> <a id="3175" class="Symbol">(</a><a id="3176" href="Categories.Diagram.Coequalizer.html#854" class="Function">id-coequalize</a> <a id="3190" href="Categories.Diagram.Coequalizer.html#3141" class="Bound">coe₂</a><a id="3194" class="Symbol">)</a>

<a id="3197" class="Comment">-- We prove that the isomorphism of up-to-iso fits into a triangle --</a>
<a id="up-to-iso-triangle"></a><a id="3267" href="Categories.Diagram.Coequalizer.html#3267" class="Function">up-to-iso-triangle</a> <a id="3286" class="Symbol">:</a> <a id="3288" class="Symbol">(</a><a id="3289" href="Categories.Diagram.Coequalizer.html#3289" class="Bound">coe₁</a> <a id="3294" href="Categories.Diagram.Coequalizer.html#3294" class="Bound">coe₂</a> <a id="3299" class="Symbol">:</a> <a id="3301" href="Categories.Diagram.Coequalizer.html#1885" class="Record">Coequalizer</a> <a id="3313" href="Categories.Diagram.Coequalizer.html#382" class="Generalizable">h</a> <a id="3315" href="Categories.Diagram.Coequalizer.html#384" class="Generalizable">i</a><a id="3316" class="Symbol">)</a> <a id="3318" class="Symbol">→</a>
                     <a id="3341" href="Categories.Morphism.html#2383" class="Field">_≅_.from</a> <a id="3350" class="Symbol">(</a><a id="3351" href="Categories.Diagram.Coequalizer.html#2331" class="Function">up-to-iso</a> <a id="3361" href="Categories.Diagram.Coequalizer.html#3289" class="Bound">coe₁</a> <a id="3366" href="Categories.Diagram.Coequalizer.html#3294" class="Bound">coe₂</a><a id="3370" class="Symbol">)</a> <a id="3372" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3374" href="Categories.Diagram.Coequalizer.html#1963" class="Field">Coequalizer.arr</a> <a id="3390" href="Categories.Diagram.Coequalizer.html#3289" class="Bound">coe₁</a>
                     <a id="3416" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="3418" href="Categories.Diagram.Coequalizer.html#1963" class="Field">Coequalizer.arr</a> <a id="3434" href="Categories.Diagram.Coequalizer.html#3294" class="Bound">coe₂</a>
<a id="3439" href="Categories.Diagram.Coequalizer.html#3267" class="Function">up-to-iso-triangle</a> <a id="3458" href="Categories.Diagram.Coequalizer.html#3458" class="Bound">coe₁</a> <a id="3463" href="Categories.Diagram.Coequalizer.html#3463" class="Bound">coe₂</a> <a id="3468" class="Symbol">=</a> <a id="3470" href="Categories.Category.Core.html#2991" class="Function">⟺</a> <a id="3472" class="Symbol">(</a><a id="3473" href="Categories.Diagram.Coequalizer.html#576" class="Function">Coequalizer.universal</a> <a id="3495" href="Categories.Diagram.Coequalizer.html#3458" class="Bound">coe₁</a><a id="3499" class="Symbol">)</a>

<a id="IsCoequalizer⇒Coequalizer"></a><a id="3502" href="Categories.Diagram.Coequalizer.html#3502" class="Function">IsCoequalizer⇒Coequalizer</a> <a id="3528" class="Symbol">:</a> <a id="3530" href="Categories.Diagram.Coequalizer.html#406" class="Record">IsCoequalizer</a> <a id="3544" href="Categories.Diagram.Coequalizer.html#382" class="Generalizable">h</a> <a id="3546" href="Categories.Diagram.Coequalizer.html#384" class="Generalizable">i</a> <a id="3548" href="Categories.Diagram.Coequalizer.html#388" class="Generalizable">k</a> <a id="3550" class="Symbol">→</a> <a id="3552" href="Categories.Diagram.Coequalizer.html#1885" class="Record">Coequalizer</a> <a id="3564" href="Categories.Diagram.Coequalizer.html#382" class="Generalizable">h</a> <a id="3566" href="Categories.Diagram.Coequalizer.html#384" class="Generalizable">i</a>
<a id="3568" href="Categories.Diagram.Coequalizer.html#3502" class="Function">IsCoequalizer⇒Coequalizer</a> <a id="3594" class="Symbol">{</a><a id="3595" class="Argument">k</a> <a id="3597" class="Symbol">=</a> <a id="3599" href="Categories.Diagram.Coequalizer.html#3599" class="Bound">k</a><a id="3600" class="Symbol">}</a> <a id="3602" href="Categories.Diagram.Coequalizer.html#3602" class="Bound">is-coe</a> <a id="3609" class="Symbol">=</a> <a id="3611" class="Keyword">record</a>
  <a id="3620" class="Symbol">{</a> <a id="3622" href="Categories.Diagram.Coequalizer.html#1963" class="Field">arr</a> <a id="3626" class="Symbol">=</a> <a id="3628" href="Categories.Diagram.Coequalizer.html#3599" class="Bound">k</a>
  <a id="3632" class="Symbol">;</a> <a id="3634" href="Categories.Diagram.Coequalizer.html#1983" class="Field">isCoequalizer</a> <a id="3648" class="Symbol">=</a> <a id="3650" href="Categories.Diagram.Coequalizer.html#3602" class="Bound">is-coe</a>
  <a id="3659" class="Symbol">}</a>

<a id="Coequalizers"></a><a id="3662" href="Categories.Diagram.Coequalizer.html#3662" class="Function">Coequalizers</a> <a id="3675" class="Symbol">:</a> <a id="3677" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3681" class="Symbol">(</a><a id="3682" href="Categories.Diagram.Coequalizer.html#131" class="Bound">o</a> <a id="3684" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3686" href="Categories.Diagram.Coequalizer.html#133" class="Bound">ℓ</a> <a id="3688" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3690" href="Categories.Diagram.Coequalizer.html#135" class="Bound">e</a><a id="3691" class="Symbol">)</a>
<a id="3693" href="Categories.Diagram.Coequalizer.html#3662" class="Function">Coequalizers</a> <a id="3706" class="Symbol">=</a> <a id="3708" class="Symbol">{</a><a id="3709" href="Categories.Diagram.Coequalizer.html#3709" class="Bound">A</a> <a id="3711" href="Categories.Diagram.Coequalizer.html#3711" class="Bound">B</a> <a id="3713" class="Symbol">:</a> <a id="3715" href="Categories.Category.Core.html#559" class="Field">Obj</a><a id="3718" class="Symbol">}</a> <a id="3720" class="Symbol">→</a> <a id="3722" class="Symbol">(</a><a id="3723" href="Categories.Diagram.Coequalizer.html#3723" class="Bound">f</a> <a id="3725" href="Categories.Diagram.Coequalizer.html#3725" class="Bound">g</a> <a id="3727" class="Symbol">:</a> <a id="3729" href="Categories.Diagram.Coequalizer.html#3709" class="Bound">A</a> <a id="3731" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="3733" href="Categories.Diagram.Coequalizer.html#3711" class="Bound">B</a><a id="3734" class="Symbol">)</a> <a id="3736" class="Symbol">→</a> <a id="3738" href="Categories.Diagram.Coequalizer.html#1885" class="Record">Coequalizer</a> <a id="3750" href="Categories.Diagram.Coequalizer.html#3723" class="Bound">f</a> <a id="3752" href="Categories.Diagram.Coequalizer.html#3725" class="Bound">g</a>
</pre></body></html>

==> anc/html/Categories.Diagram.Colimit.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Diagram.Colimit</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>

<a id="37" class="Keyword">open</a> <a id="42" class="Keyword">import</a> <a id="49" href="Categories.Category.html" class="Module">Categories.Category</a>
<a id="69" class="Keyword">open</a> <a id="74" class="Keyword">import</a> <a id="81" href="Categories.Functor.html" class="Module">Categories.Functor</a> <a id="100" class="Keyword">hiding</a> <a id="107" class="Symbol">(</a><a id="108" href="Categories.Functor.html#349" class="Function">id</a><a id="110" class="Symbol">)</a>

<a id="113" class="Comment">-- Coimit of a Cocone over a Functor F : J → C</a>
<a id="160" class="Keyword">module</a> <a id="167" href="Categories.Diagram.Colimit.html" class="Module">Categories.Diagram.Colimit</a>
  <a id="196" class="Symbol">{</a><a id="197" href="Categories.Diagram.Colimit.html#197" class="Bound">o</a> <a id="199" href="Categories.Diagram.Colimit.html#199" class="Bound">ℓ</a> <a id="201" href="Categories.Diagram.Colimit.html#201" class="Bound">e</a><a id="202" class="Symbol">}</a> <a id="204" class="Symbol">{</a><a id="205" href="Categories.Diagram.Colimit.html#205" class="Bound">o′</a> <a id="208" href="Categories.Diagram.Colimit.html#208" class="Bound">ℓ′</a> <a id="211" href="Categories.Diagram.Colimit.html#211" class="Bound">e′</a><a id="213" class="Symbol">}</a> <a id="215" class="Symbol">{</a><a id="216" href="Categories.Diagram.Colimit.html#216" class="Bound">C</a> <a id="218" class="Symbol">:</a> <a id="220" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="229" href="Categories.Diagram.Colimit.html#197" class="Bound">o</a> <a id="231" href="Categories.Diagram.Colimit.html#199" class="Bound">ℓ</a> <a id="233" href="Categories.Diagram.Colimit.html#201" class="Bound">e</a><a id="234" class="Symbol">}</a> <a id="236" class="Symbol">{</a><a id="237" href="Categories.Diagram.Colimit.html#237" class="Bound">J</a> <a id="239" class="Symbol">:</a> <a id="241" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="250" href="Categories.Diagram.Colimit.html#205" class="Bound">o′</a> <a id="253" href="Categories.Diagram.Colimit.html#208" class="Bound">ℓ′</a> <a id="256" href="Categories.Diagram.Colimit.html#211" class="Bound">e′</a><a id="258" class="Symbol">}</a> <a id="260" class="Symbol">(</a><a id="261" href="Categories.Diagram.Colimit.html#261" class="Bound">F</a> <a id="263" class="Symbol">:</a> <a id="265" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="273" href="Categories.Diagram.Colimit.html#237" class="Bound">J</a> <a id="275" href="Categories.Diagram.Colimit.html#216" class="Bound">C</a><a id="276" class="Symbol">)</a> <a id="278" class="Keyword">where</a>

<a id="285" class="Keyword">private</a>
  <a id="295" class="Keyword">module</a> <a id="C"></a><a id="302" href="Categories.Diagram.Colimit.html#302" class="Module">C</a> <a id="304" class="Symbol">=</a> <a id="306" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="315" href="Categories.Diagram.Colimit.html#216" class="Bound">C</a>
  <a id="319" class="Keyword">module</a> <a id="J"></a><a id="326" href="Categories.Diagram.Colimit.html#326" class="Module">J</a> <a id="328" class="Symbol">=</a> <a id="330" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="339" href="Categories.Diagram.Colimit.html#237" class="Bound">J</a>
<a id="341" class="Keyword">open</a> <a id="346" href="Categories.Diagram.Colimit.html#302" class="Module">C</a>
<a id="348" class="Keyword">open</a> <a id="353" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
<a id="366" class="Keyword">open</a> <a id="371" href="Categories.Category.Core.html#1530" class="Module">Equiv</a>
<a id="377" class="Keyword">open</a> <a id="382" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="390" href="Categories.Diagram.Colimit.html#261" class="Bound">F</a>

<a id="393" class="Keyword">open</a> <a id="398" class="Keyword">import</a> <a id="405" href="Level.html" class="Module">Level</a>
<a id="411" class="Keyword">open</a> <a id="416" class="Keyword">import</a> <a id="423" href="Data.Product.html" class="Module">Data.Product</a> <a id="436" class="Keyword">using</a> <a id="442" class="Symbol">(</a><a id="443" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="448" class="Symbol">)</a>

<a id="451" class="Keyword">open</a> <a id="456" class="Keyword">import</a> <a id="463" href="Categories.Category.Construction.Cocones.html" class="Module">Categories.Category.Construction.Cocones</a> <a id="504" href="Categories.Diagram.Colimit.html#261" class="Bound">F</a> <a id="506" class="Keyword">renaming</a> <a id="515" class="Symbol">(</a><a id="516" href="Categories.Diagram.Cocone.html#684" class="Record">Cocone⇒</a> <a id="524" class="Symbol">to</a> <a id="527" class="Record">_⇨_</a><a id="530" class="Symbol">)</a>
<a id="532" class="Keyword">open</a> <a id="537" class="Keyword">import</a> <a id="544" href="Categories.Object.Initial.html" class="Module">Categories.Object.Initial</a> <a id="570" class="Symbol">as</a> <a id="573" class="Module">I</a> <a id="575" class="Keyword">hiding</a> <a id="582" class="Symbol">(</a><a id="583" href="Categories.Object.Initial.html#1011" class="Function">up-to-iso</a><a id="592" class="Symbol">;</a> <a id="594" href="Categories.Object.Initial.html#1174" class="Function">transport-by-iso</a><a id="610" class="Symbol">)</a>
<a id="612" class="Keyword">open</a> <a id="617" class="Keyword">import</a> <a id="624" href="Categories.Morphism.Reasoning.html" class="Module">Categories.Morphism.Reasoning</a> <a id="654" href="Categories.Diagram.Colimit.html#216" class="Bound">C</a>
<a id="656" class="Keyword">open</a> <a id="661" class="Keyword">import</a> <a id="668" href="Categories.Morphism.html" class="Module">Categories.Morphism</a> <a id="688" href="Categories.Diagram.Colimit.html#216" class="Bound">C</a>
<a id="690" class="Keyword">open</a> <a id="695" class="Keyword">import</a> <a id="702" href="Categories.Morphism.html" class="Module">Categories.Morphism</a> <a id="722" href="Categories.Category.Construction.Cocones.html#731" class="Function">Cocones</a> <a id="730" class="Symbol">as</a> <a id="MC"></a><a id="733" href="Categories.Diagram.Colimit.html#733" class="Module">MC</a> <a id="736" class="Keyword">using</a> <a id="742" class="Symbol">()</a> <a id="745" class="Keyword">renaming</a> <a id="754" class="Symbol">(</a><a id="755" href="Categories.Morphism.html#2335" class="Record Operator">_≅_</a> <a id="759" class="Symbol">to</a> <a id="762" class="Record Operator">_⇔_</a><a id="765" class="Symbol">)</a>

<a id="768" class="Keyword">private</a>
  <a id="778" class="Keyword">variable</a>
    <a id="791" href="Categories.Diagram.Colimit.html#791" class="Generalizable">K</a> <a id="793" href="Categories.Diagram.Colimit.html#793" class="Generalizable">K′</a>  <a id="797" class="Symbol">:</a> <a id="799" href="Categories.Diagram.Cocone.html#534" class="Record">Cocone</a>
    <a id="810" href="Categories.Diagram.Colimit.html#810" class="Generalizable">A</a> <a id="812" href="Categories.Diagram.Colimit.html#812" class="Generalizable">B</a>   <a id="816" class="Symbol">:</a> <a id="818" href="Categories.Category.Core.html#559" class="Function">J.Obj</a>
    <a id="828" href="Categories.Diagram.Colimit.html#828" class="Generalizable">X</a> <a id="830" href="Categories.Diagram.Colimit.html#830" class="Generalizable">Y</a> <a id="832" href="Categories.Diagram.Colimit.html#832" class="Generalizable">Z</a> <a id="834" class="Symbol">:</a> <a id="836" href="Categories.Category.Core.html#559" class="Function">Obj</a>
    <a id="844" href="Categories.Diagram.Colimit.html#844" class="Generalizable">q</a>     <a id="850" class="Symbol">:</a> <a id="852" href="Categories.Diagram.Colimit.html#791" class="Generalizable">K</a> <a id="854" href="Categories.Diagram.Colimit.html#527" class="Record Operator">⇨</a> <a id="856" href="Categories.Diagram.Colimit.html#793" class="Generalizable">K′</a>

<a id="860" class="Comment">-- A Colimit is an Initial object in the category of Cocones</a>
<a id="921" class="Comment">--   (This could be unpacked...)</a>
<a id="954" class="Keyword">record</a> <a id="Colimit"></a><a id="961" href="Categories.Diagram.Colimit.html#961" class="Record">Colimit</a> <a id="969" class="Symbol">:</a> <a id="971" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="975" class="Symbol">(</a><a id="976" href="Categories.Diagram.Colimit.html#197" class="Bound">o</a> <a id="978" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="980" href="Categories.Diagram.Colimit.html#199" class="Bound">ℓ</a> <a id="982" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="984" href="Categories.Diagram.Colimit.html#201" class="Bound">e</a> <a id="986" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="988" href="Categories.Diagram.Colimit.html#205" class="Bound">o′</a> <a id="991" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="993" href="Categories.Diagram.Colimit.html#208" class="Bound">ℓ′</a> <a id="996" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="998" href="Categories.Diagram.Colimit.html#211" class="Bound">e′</a><a id="1000" class="Symbol">)</a> <a id="1002" class="Keyword">where</a>
  <a id="1010" class="Keyword">field</a>
    <a id="Colimit.initial"></a><a id="1020" href="Categories.Diagram.Colimit.html#1020" class="Field">initial</a> <a id="1028" class="Symbol">:</a> <a id="1030" href="Categories.Object.Initial.html#760" class="Record">Initial</a> <a id="1038" href="Categories.Category.Construction.Cocones.html#731" class="Function">Cocones</a>

  <a id="1049" class="Keyword">module</a> <a id="Colimit.initial"></a><a id="1056" href="Categories.Diagram.Colimit.html#1056" class="Module">initial</a> <a id="1064" class="Symbol">=</a> <a id="1066" href="Categories.Object.Initial.html#760" class="Module">Initial</a> <a id="1074" href="Categories.Diagram.Colimit.html#1020" class="Field">initial</a>

  <a id="1085" class="Keyword">open</a> <a id="1090" href="Categories.Diagram.Colimit.html#1056" class="Module">initial</a> <a id="1098" class="Keyword">using</a> <a id="1104" class="Symbol">()</a> <a id="1107" class="Keyword">renaming</a> <a id="1116" class="Symbol">(</a><a id="1117" href="Categories.Object.Initial.html#804" class="Function">⊥</a> <a id="1119" class="Symbol">to</a> <a id="1122" class="Function">colimit</a><a id="1129" class="Symbol">)</a> <a id="1131" class="Keyword">public</a>
  <a id="1140" class="Keyword">open</a> <a id="1145" href="Categories.Diagram.Cocone.html#534" class="Module">Cocone</a> <a id="1152" href="Categories.Diagram.Colimit.html#1122" class="Function">colimit</a> <a id="1160" class="Keyword">hiding</a> <a id="1167" class="Symbol">(</a><a id="1168" href="Categories.Diagram.Cocone.html#604" class="Field">coapex</a><a id="1174" class="Symbol">)</a> <a id="1176" class="Keyword">renaming</a> <a id="1185" class="Symbol">(</a><a id="1186" href="Categories.Diagram.Cocone.html#588" class="Field">N</a> <a id="1188" class="Symbol">to</a> <a id="1191" class="Field">coapex</a><a id="1197" class="Symbol">;</a> <a id="1199" href="Categories.Diagram.Cocone.html#425" class="Function">ψ</a> <a id="1201" class="Symbol">to</a> <a id="1204" class="Function">proj</a><a id="1208" class="Symbol">;</a> <a id="1210" href="Categories.Diagram.Cocone.html#471" class="Function">commute</a> <a id="1218" class="Symbol">to</a> <a id="1221" class="Function">colimit-commute</a><a id="1236" class="Symbol">)</a> <a id="1238" class="Keyword">public</a>

  <a id="Colimit.rep-cocone"></a><a id="1248" href="Categories.Diagram.Colimit.html#1248" class="Function">rep-cocone</a> <a id="1259" class="Symbol">:</a> <a id="1261" class="Symbol">∀</a> <a id="1263" href="Categories.Diagram.Colimit.html#1263" class="Bound">K</a> <a id="1265" class="Symbol">→</a> <a id="1267" href="Categories.Diagram.Colimit.html#1122" class="Function">colimit</a> <a id="1275" href="Categories.Diagram.Colimit.html#527" class="Record Operator">⇨</a> <a id="1277" href="Categories.Diagram.Colimit.html#1263" class="Bound">K</a>
  <a id="1281" href="Categories.Diagram.Colimit.html#1248" class="Function">rep-cocone</a> <a id="1292" href="Categories.Diagram.Colimit.html#1292" class="Bound">K</a> <a id="1294" class="Symbol">=</a> <a id="1296" href="Categories.Object.Initial.html#478" class="Function">initial.¡</a> <a id="1306" class="Symbol">{</a><a id="1307" href="Categories.Diagram.Colimit.html#1292" class="Bound">K</a><a id="1308" class="Symbol">}</a>

  <a id="Colimit.rep"></a><a id="1313" href="Categories.Diagram.Colimit.html#1313" class="Function">rep</a> <a id="1317" class="Symbol">:</a> <a id="1319" class="Symbol">∀</a> <a id="1321" href="Categories.Diagram.Colimit.html#1321" class="Bound">K</a> <a id="1323" class="Symbol">→</a> <a id="1325" href="Categories.Diagram.Colimit.html#1191" class="Function">coapex</a> <a id="1332" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="1334" href="Categories.Diagram.Cocone.html#588" class="Field">Cocone.N</a> <a id="1343" href="Categories.Diagram.Colimit.html#1321" class="Bound">K</a>
  <a id="1347" href="Categories.Diagram.Colimit.html#1313" class="Function">rep</a> <a id="1351" href="Categories.Diagram.Colimit.html#1351" class="Bound">K</a> <a id="1353" class="Symbol">=</a> <a id="1355" href="Categories.Diagram.Cocone.html#745" class="Function">arr</a>
    <a id="1363" class="Keyword">where</a> <a id="1369" class="Keyword">open</a> <a id="1374" href="Categories.Diagram.Colimit.html#527" class="Module">_⇨_</a> <a id="1378" class="Symbol">(</a><a id="1379" href="Categories.Diagram.Colimit.html#1248" class="Function">rep-cocone</a> <a id="1390" href="Categories.Diagram.Colimit.html#1351" class="Bound">K</a><a id="1391" class="Symbol">)</a>

  <a id="Colimit.unrep"></a><a id="1396" href="Categories.Diagram.Colimit.html#1396" class="Function">unrep</a> <a id="1402" class="Symbol">:</a> <a id="1404" href="Categories.Diagram.Colimit.html#1191" class="Function">coapex</a> <a id="1411" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="1413" href="Categories.Diagram.Colimit.html#828" class="Generalizable">X</a> <a id="1415" class="Symbol">→</a> <a id="1417" href="Categories.Diagram.Cocone.html#534" class="Record">Cocone</a>
  <a id="1426" href="Categories.Diagram.Colimit.html#1396" class="Function">unrep</a> <a id="1432" href="Categories.Diagram.Colimit.html#1432" class="Bound">f</a> <a id="1434" class="Symbol">=</a> <a id="1436" class="Keyword">record</a> <a id="1443" class="Symbol">{</a>
    <a id="1449" href="Categories.Diagram.Cocone.html#604" class="Field">coapex</a>        <a id="1463" class="Symbol">=</a> <a id="1465" class="Keyword">record</a>
      <a id="1478" class="Symbol">{</a> <a id="1480" href="Categories.Diagram.Cocone.html#425" class="Field">ψ</a>       <a id="1488" class="Symbol">=</a> <a id="1490" class="Symbol">λ</a> <a id="1492" href="Categories.Diagram.Colimit.html#1492" class="Bound">A</a> <a id="1494" class="Symbol">→</a> <a id="1496" href="Categories.Diagram.Colimit.html#1432" class="Bound">f</a> <a id="1498" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1500" href="Categories.Diagram.Colimit.html#1204" class="Function">proj</a> <a id="1505" href="Categories.Diagram.Colimit.html#1492" class="Bound">A</a>
      <a id="1513" class="Symbol">;</a> <a id="1515" href="Categories.Diagram.Cocone.html#471" class="Field">commute</a> <a id="1523" class="Symbol">=</a> <a id="1525" class="Symbol">λ</a> <a id="1527" href="Categories.Diagram.Colimit.html#1527" class="Bound">g</a> <a id="1529" class="Symbol">→</a> <a id="1531" href="Categories.Morphism.Reasoning.Core.html#3034" class="Function">pullʳ</a> <a id="1537" class="Symbol">(</a><a id="1538" href="Categories.Diagram.Colimit.html#1221" class="Function">colimit-commute</a> <a id="1554" href="Categories.Diagram.Colimit.html#1527" class="Bound">g</a><a id="1555" class="Symbol">)</a>
      <a id="1563" class="Symbol">}</a>
    <a id="1569" class="Symbol">}</a>

  <a id="Colimit.coconify"></a><a id="1574" href="Categories.Diagram.Colimit.html#1574" class="Function">coconify</a> <a id="1583" class="Symbol">:</a> <a id="1585" class="Symbol">(</a><a id="1586" href="Categories.Diagram.Colimit.html#1586" class="Bound">f</a> <a id="1588" class="Symbol">:</a> <a id="1590" href="Categories.Diagram.Colimit.html#1191" class="Function">coapex</a> <a id="1597" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="1599" href="Categories.Diagram.Colimit.html#828" class="Generalizable">X</a><a id="1600" class="Symbol">)</a> <a id="1602" class="Symbol">→</a> <a id="1604" href="Categories.Diagram.Colimit.html#1122" class="Function">colimit</a> <a id="1612" href="Categories.Diagram.Colimit.html#527" class="Record Operator">⇨</a> <a id="1614" href="Categories.Diagram.Colimit.html#1396" class="Function">unrep</a> <a id="1620" href="Categories.Diagram.Colimit.html#1586" class="Bound">f</a>
  <a id="1624" href="Categories.Diagram.Colimit.html#1574" class="Function">coconify</a> <a id="1633" href="Categories.Diagram.Colimit.html#1633" class="Bound">f</a> <a id="1635" class="Symbol">=</a> <a id="1637" class="Keyword">record</a>
    <a id="1648" class="Symbol">{</a> <a id="1650" href="Categories.Diagram.Cocone.html#745" class="Field">arr</a>     <a id="1658" class="Symbol">=</a> <a id="1660" href="Categories.Diagram.Colimit.html#1633" class="Bound">f</a>
    <a id="1666" class="Symbol">;</a> <a id="1668" href="Categories.Diagram.Cocone.html#770" class="Field">commute</a> <a id="1676" class="Symbol">=</a> <a id="1678" href="Relation.Binary.Structures.html#1641" class="Function">refl</a>
    <a id="1687" class="Symbol">}</a>

  <a id="Colimit.commute"></a><a id="1692" href="Categories.Diagram.Colimit.html#1692" class="Function">commute</a> <a id="1700" class="Symbol">:</a> <a id="1702" href="Categories.Diagram.Colimit.html#1313" class="Function">rep</a> <a id="1706" href="Categories.Diagram.Colimit.html#791" class="Generalizable">K</a> <a id="1708" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1710" href="Categories.Diagram.Colimit.html#1204" class="Function">proj</a> <a id="1715" href="Categories.Diagram.Colimit.html#810" class="Generalizable">A</a> <a id="1717" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="1719" href="Categories.Diagram.Cocone.html#425" class="Function">Cocone.ψ</a> <a id="1728" href="Categories.Diagram.Colimit.html#791" class="Generalizable">K</a> <a id="1730" href="Categories.Diagram.Colimit.html#810" class="Generalizable">A</a>
  <a id="1734" href="Categories.Diagram.Colimit.html#1692" class="Function">commute</a> <a id="1742" class="Symbol">{</a><a id="1743" class="Argument">K</a> <a id="1745" class="Symbol">=</a> <a id="1747" href="Categories.Diagram.Colimit.html#1747" class="Bound">K</a><a id="1748" class="Symbol">}</a> <a id="1750" class="Symbol">=</a> <a id="1752" href="Categories.Diagram.Cocone.html#770" class="Field">_⇨_.commute</a> <a id="1764" class="Symbol">(</a><a id="1765" href="Categories.Diagram.Colimit.html#1248" class="Function">rep-cocone</a> <a id="1776" href="Categories.Diagram.Colimit.html#1747" class="Bound">K</a><a id="1777" class="Symbol">)</a>

  <a id="Colimit.unrep-cone"></a><a id="1782" href="Categories.Diagram.Colimit.html#1782" class="Function">unrep-cone</a> <a id="1793" class="Symbol">:</a> <a id="1795" class="Symbol">(</a><a id="1796" href="Categories.Diagram.Colimit.html#1122" class="Function">colimit</a> <a id="1804" href="Categories.Diagram.Colimit.html#527" class="Record Operator">⇨</a> <a id="1806" href="Categories.Diagram.Colimit.html#791" class="Generalizable">K</a><a id="1807" class="Symbol">)</a> <a id="1809" class="Symbol">→</a> <a id="1811" href="Categories.Diagram.Cocone.html#534" class="Record">Cocone</a>
  <a id="1820" href="Categories.Diagram.Colimit.html#1782" class="Function">unrep-cone</a> <a id="1831" href="Categories.Diagram.Colimit.html#1831" class="Bound">f</a> <a id="1833" class="Symbol">=</a> <a id="1835" href="Categories.Diagram.Colimit.html#1396" class="Function">unrep</a> <a id="1841" class="Symbol">(</a><a id="1842" href="Categories.Diagram.Cocone.html#745" class="Field">_⇨_.arr</a> <a id="1850" href="Categories.Diagram.Colimit.html#1831" class="Bound">f</a><a id="1851" class="Symbol">)</a>

  <a id="Colimit.g-η"></a><a id="1856" href="Categories.Diagram.Colimit.html#1856" class="Function">g-η</a> <a id="1860" class="Symbol">:</a> <a id="1862" class="Symbol">∀</a> <a id="1864" class="Symbol">{</a><a id="1865" href="Categories.Diagram.Colimit.html#1865" class="Bound">f</a> <a id="1867" class="Symbol">:</a> <a id="1869" href="Categories.Diagram.Colimit.html#1191" class="Function">coapex</a> <a id="1876" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="1878" href="Categories.Diagram.Colimit.html#828" class="Generalizable">X</a><a id="1879" class="Symbol">}</a> <a id="1881" class="Symbol">→</a> <a id="1883" href="Categories.Diagram.Colimit.html#1313" class="Function">rep</a> <a id="1887" class="Symbol">(</a><a id="1888" href="Categories.Diagram.Colimit.html#1396" class="Function">unrep</a> <a id="1894" href="Categories.Diagram.Colimit.html#1865" class="Bound">f</a><a id="1895" class="Symbol">)</a> <a id="1897" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="1899" href="Categories.Diagram.Colimit.html#1865" class="Bound">f</a>
  <a id="1903" href="Categories.Diagram.Colimit.html#1856" class="Function">g-η</a> <a id="1907" class="Symbol">{</a><a id="1908" class="Argument">f</a> <a id="1910" class="Symbol">=</a> <a id="1912" href="Categories.Diagram.Colimit.html#1912" class="Bound">f</a><a id="1913" class="Symbol">}</a> <a id="1915" class="Symbol">=</a> <a id="1917" href="Categories.Object.Initial.html#506" class="Function">initial.¡-unique</a> <a id="1934" class="Symbol">(</a><a id="1935" href="Categories.Diagram.Colimit.html#1574" class="Function">coconify</a> <a id="1944" href="Categories.Diagram.Colimit.html#1912" class="Bound">f</a><a id="1945" class="Symbol">)</a>

  <a id="Colimit.η-cocone"></a><a id="1950" href="Categories.Diagram.Colimit.html#1950" class="Function">η-cocone</a> <a id="1959" class="Symbol">:</a> <a id="1961" href="Categories.Category.Construction.Cocones.html#731" class="Function">Cocones</a> <a id="1969" href="Categories.Category.html#609" class="Function Operator">[</a> <a id="1971" href="Categories.Diagram.Colimit.html#1248" class="Function">rep-cocone</a> <a id="1982" href="Categories.Diagram.Colimit.html#1122" class="Function">colimit</a> <a id="1990" href="Categories.Category.html#609" class="Function Operator">≈</a> <a id="1992" href="Categories.Category.Core.html#630" class="Field">Category.id</a> <a id="2004" href="Categories.Category.Construction.Cocones.html#731" class="Function">Cocones</a> <a id="2012" href="Categories.Category.html#609" class="Function Operator">]</a>
  <a id="2016" href="Categories.Diagram.Colimit.html#1950" class="Function">η-cocone</a> <a id="2025" class="Symbol">=</a> <a id="2027" href="Categories.Object.Initial.html#698" class="Function">initial.⊥-id</a> <a id="2040" class="Symbol">(</a><a id="2041" href="Categories.Diagram.Colimit.html#1248" class="Function">rep-cocone</a> <a id="2052" href="Categories.Diagram.Colimit.html#1122" class="Function">colimit</a><a id="2059" class="Symbol">)</a>

  <a id="Colimit.η"></a><a id="2064" href="Categories.Diagram.Colimit.html#2064" class="Function">η</a> <a id="2066" class="Symbol">:</a> <a id="2068" href="Categories.Diagram.Colimit.html#1313" class="Function">rep</a> <a id="2072" href="Categories.Diagram.Colimit.html#1122" class="Function">colimit</a> <a id="2080" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="2082" href="Categories.Category.Core.html#630" class="Function">id</a>
  <a id="2087" href="Categories.Diagram.Colimit.html#2064" class="Function">η</a> <a id="2089" class="Symbol">=</a> <a id="2091" href="Categories.Diagram.Colimit.html#1950" class="Function">η-cocone</a>

  <a id="Colimit.rep-cocone∘"></a><a id="2103" href="Categories.Diagram.Colimit.html#2103" class="Function">rep-cocone∘</a> <a id="2115" class="Symbol">:</a> <a id="2117" href="Categories.Category.Construction.Cocones.html#731" class="Function">Cocones</a> <a id="2125" href="Categories.Category.html#609" class="Function Operator">[</a> <a id="2127" href="Categories.Category.Construction.Cocones.html#731" class="Function">Cocones</a> <a id="2135" href="Categories.Category.html#700" class="Function Operator">[</a> <a id="2137" href="Categories.Diagram.Colimit.html#844" class="Generalizable">q</a> <a id="2139" href="Categories.Category.html#700" class="Function Operator">∘</a> <a id="2141" href="Categories.Diagram.Colimit.html#1248" class="Function">rep-cocone</a> <a id="2152" href="Categories.Diagram.Colimit.html#791" class="Generalizable">K</a> <a id="2154" href="Categories.Category.html#700" class="Function Operator">]</a> <a id="2156" href="Categories.Category.html#609" class="Function Operator">≈</a> <a id="2158" href="Categories.Diagram.Colimit.html#1248" class="Function">rep-cocone</a> <a id="2169" href="Categories.Diagram.Colimit.html#793" class="Generalizable">K′</a> <a id="2172" href="Categories.Category.html#609" class="Function Operator">]</a>
  <a id="2176" href="Categories.Diagram.Colimit.html#2103" class="Function">rep-cocone∘</a> <a id="2188" class="Symbol">{</a><a id="2189" class="Argument">K</a> <a id="2191" class="Symbol">=</a> <a id="2193" href="Categories.Diagram.Colimit.html#2193" class="Bound">K</a><a id="2194" class="Symbol">}</a> <a id="2196" class="Symbol">{</a><a id="2197" class="Argument">q</a> <a id="2199" class="Symbol">=</a> <a id="2201" href="Categories.Diagram.Colimit.html#2201" class="Bound">q</a><a id="2202" class="Symbol">}</a> <a id="2204" class="Symbol">=</a> <a id="2206" href="Relation.Binary.Structures.html#1667" class="Function">Equiv.sym</a> <a id="2216" class="Symbol">(</a><a id="2217" href="Categories.Object.Initial.html#506" class="Function">initial.¡-unique</a> <a id="2234" class="Symbol">(</a><a id="2235" href="Categories.Category.Construction.Cocones.html#731" class="Function">Cocones</a> <a id="2243" href="Categories.Category.html#700" class="Function Operator">[</a> <a id="2245" href="Categories.Diagram.Colimit.html#2201" class="Bound">q</a> <a id="2247" href="Categories.Category.html#700" class="Function Operator">∘</a> <a id="2249" href="Categories.Diagram.Colimit.html#1248" class="Function">rep-cocone</a> <a id="2260" href="Categories.Diagram.Colimit.html#2193" class="Bound">K</a> <a id="2262" href="Categories.Category.html#700" class="Function Operator">]</a><a id="2263" class="Symbol">))</a>

  <a id="Colimit.rep∘"></a><a id="2269" href="Categories.Diagram.Colimit.html#2269" class="Function">rep∘</a> <a id="2274" class="Symbol">:</a> <a id="2276" class="Symbol">∀</a> <a id="2278" class="Symbol">{</a><a id="2279" href="Categories.Diagram.Colimit.html#2279" class="Bound">q</a> <a id="2281" class="Symbol">:</a> <a id="2283" href="Categories.Diagram.Colimit.html#791" class="Generalizable">K</a> <a id="2285" href="Categories.Diagram.Colimit.html#527" class="Record Operator">⇨</a> <a id="2287" href="Categories.Diagram.Colimit.html#793" class="Generalizable">K′</a><a id="2289" class="Symbol">}</a> <a id="2291" class="Symbol">→</a> <a id="2293" href="Categories.Diagram.Cocone.html#745" class="Field">_⇨_.arr</a> <a id="2301" href="Categories.Diagram.Colimit.html#2279" class="Bound">q</a> <a id="2303" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2305" href="Categories.Diagram.Colimit.html#1313" class="Function">rep</a> <a id="2309" href="Categories.Diagram.Colimit.html#791" class="Generalizable">K</a> <a id="2311" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="2313" href="Categories.Diagram.Colimit.html#1313" class="Function">rep</a> <a id="2317" href="Categories.Diagram.Colimit.html#793" class="Generalizable">K′</a>
  <a id="2322" href="Categories.Diagram.Colimit.html#2269" class="Function">rep∘</a> <a id="2327" class="Symbol">{</a><a id="2328" class="Argument">q</a> <a id="2330" class="Symbol">=</a> <a id="2332" href="Categories.Diagram.Colimit.html#2332" class="Bound">q</a><a id="2333" class="Symbol">}</a> <a id="2335" class="Symbol">=</a> <a id="2337" href="Categories.Diagram.Colimit.html#2103" class="Function">rep-cocone∘</a> <a id="2349" class="Symbol">{</a><a id="2350" class="Argument">q</a> <a id="2352" class="Symbol">=</a> <a id="2354" href="Categories.Diagram.Colimit.html#2332" class="Bound">q</a><a id="2355" class="Symbol">}</a>

  <a id="Colimit.rep-cone-self-id"></a><a id="2360" href="Categories.Diagram.Colimit.html#2360" class="Function">rep-cone-self-id</a> <a id="2377" class="Symbol">:</a> <a id="2379" href="Categories.Category.Construction.Cocones.html#731" class="Function">Cocones</a> <a id="2387" href="Categories.Category.html#609" class="Function Operator">[</a> <a id="2389" href="Categories.Diagram.Colimit.html#1248" class="Function">rep-cocone</a> <a id="2400" href="Categories.Diagram.Colimit.html#1122" class="Function">colimit</a> <a id="2408" href="Categories.Category.html#609" class="Function Operator">≈</a>  <a id="2411" href="Categories.Category.Core.html#630" class="Function">Cocones.id</a>  <a id="2423" href="Categories.Category.html#609" class="Function Operator">]</a>
  <a id="2427" href="Categories.Diagram.Colimit.html#2360" class="Function">rep-cone-self-id</a> <a id="2444" class="Symbol">=</a> <a id="2446" href="Categories.Object.Initial.html#506" class="Function">initial.¡-unique</a> <a id="2463" class="Symbol">(</a> <a id="2465" href="Categories.Category.Core.html#630" class="Function">Cocones.id</a> <a id="2476" class="Symbol">)</a>

  <a id="Colimit.rep-self-id"></a><a id="2481" href="Categories.Diagram.Colimit.html#2481" class="Function">rep-self-id</a> <a id="2493" class="Symbol">:</a> <a id="2495" href="Categories.Diagram.Colimit.html#1313" class="Function">rep</a> <a id="2499" href="Categories.Diagram.Colimit.html#1122" class="Function">colimit</a> <a id="2507" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="2509" href="Categories.Category.Core.html#630" class="Function">id</a>
  <a id="2514" href="Categories.Diagram.Colimit.html#2481" class="Function">rep-self-id</a> <a id="2526" class="Symbol">=</a> <a id="2528" href="Categories.Diagram.Colimit.html#2360" class="Function">rep-cone-self-id</a>

<a id="2546" class="Keyword">open</a> <a id="2551" href="Categories.Diagram.Colimit.html#961" class="Module">Colimit</a>

<a id="up-to-iso-cone"></a><a id="2560" href="Categories.Diagram.Colimit.html#2560" class="Function">up-to-iso-cone</a> <a id="2575" class="Symbol">:</a> <a id="2577" class="Symbol">(</a><a id="2578" href="Categories.Diagram.Colimit.html#2578" class="Bound">L₁</a> <a id="2581" href="Categories.Diagram.Colimit.html#2581" class="Bound">L₂</a> <a id="2584" class="Symbol">:</a> <a id="2586" href="Categories.Diagram.Colimit.html#961" class="Record">Colimit</a><a id="2593" class="Symbol">)</a> <a id="2595" class="Symbol">→</a> <a id="2597" href="Categories.Diagram.Colimit.html#1122" class="Function">colimit</a> <a id="2605" href="Categories.Diagram.Colimit.html#2578" class="Bound">L₁</a> <a id="2608" href="Categories.Diagram.Colimit.html#762" class="Record Operator">⇔</a> <a id="2610" href="Categories.Diagram.Colimit.html#1122" class="Function">colimit</a> <a id="2618" href="Categories.Diagram.Colimit.html#2581" class="Bound">L₂</a>
<a id="2621" href="Categories.Diagram.Colimit.html#2560" class="Function">up-to-iso-cone</a> <a id="2636" href="Categories.Diagram.Colimit.html#2636" class="Bound">L₁</a> <a id="2639" href="Categories.Diagram.Colimit.html#2639" class="Bound">L₂</a> <a id="2642" class="Symbol">=</a>  <a id="2645" href="Categories.Object.Initial.html#1011" class="Function">I.up-to-iso</a> <a id="2657" href="Categories.Category.Construction.Cocones.html#731" class="Function">Cocones</a> <a id="2665" class="Symbol">(</a><a id="2666" href="Categories.Diagram.Colimit.html#1020" class="Field">initial</a> <a id="2674" href="Categories.Diagram.Colimit.html#2636" class="Bound">L₁</a><a id="2676" class="Symbol">)</a> <a id="2678" class="Symbol">(</a><a id="2679" href="Categories.Diagram.Colimit.html#1020" class="Field">initial</a> <a id="2687" href="Categories.Diagram.Colimit.html#2639" class="Bound">L₂</a><a id="2689" class="Symbol">)</a>

<a id="up-to-iso"></a><a id="2692" href="Categories.Diagram.Colimit.html#2692" class="Function">up-to-iso</a> <a id="2702" class="Symbol">:</a> <a id="2704" class="Symbol">(</a><a id="2705" href="Categories.Diagram.Colimit.html#2705" class="Bound">L₁</a> <a id="2708" href="Categories.Diagram.Colimit.html#2708" class="Bound">L₂</a> <a id="2711" class="Symbol">:</a> <a id="2713" href="Categories.Diagram.Colimit.html#961" class="Record">Colimit</a><a id="2720" class="Symbol">)</a> <a id="2722" class="Symbol">→</a> <a id="2724" href="Categories.Diagram.Colimit.html#1191" class="Function">coapex</a> <a id="2731" href="Categories.Diagram.Colimit.html#2705" class="Bound">L₁</a> <a id="2734" href="Categories.Morphism.html#2335" class="Record Operator">≅</a> <a id="2736" href="Categories.Diagram.Colimit.html#1191" class="Function">coapex</a> <a id="2743" href="Categories.Diagram.Colimit.html#2708" class="Bound">L₂</a>
<a id="2746" href="Categories.Diagram.Colimit.html#2692" class="Function">up-to-iso</a> <a id="2756" href="Categories.Diagram.Colimit.html#2756" class="Bound">L₁</a> <a id="2759" href="Categories.Diagram.Colimit.html#2759" class="Bound">L₂</a> <a id="2762" class="Symbol">=</a>  <a id="2765" href="Categories.Category.Construction.Cocones.html#2117" class="Function">iso-cocone⇒iso-coapex</a> <a id="2787" class="Symbol">(</a><a id="2788" href="Categories.Diagram.Colimit.html#2560" class="Function">up-to-iso-cone</a> <a id="2803" href="Categories.Diagram.Colimit.html#2756" class="Bound">L₁</a> <a id="2806" href="Categories.Diagram.Colimit.html#2759" class="Bound">L₂</a><a id="2808" class="Symbol">)</a>

<a id="transport-by-iso-cocone"></a><a id="2811" href="Categories.Diagram.Colimit.html#2811" class="Function">transport-by-iso-cocone</a> <a id="2835" class="Symbol">:</a> <a id="2837" class="Symbol">(</a><a id="2838" href="Categories.Diagram.Colimit.html#2838" class="Bound">C</a> <a id="2840" class="Symbol">:</a> <a id="2842" href="Categories.Diagram.Colimit.html#961" class="Record">Colimit</a><a id="2849" class="Symbol">)</a> <a id="2851" class="Symbol">→</a> <a id="2853" href="Categories.Diagram.Colimit.html#1122" class="Function">colimit</a> <a id="2861" href="Categories.Diagram.Colimit.html#2838" class="Bound">C</a> <a id="2863" href="Categories.Diagram.Colimit.html#762" class="Record Operator">⇔</a> <a id="2865" href="Categories.Diagram.Colimit.html#791" class="Generalizable">K</a> <a id="2867" class="Symbol">→</a> <a id="2869" href="Categories.Diagram.Colimit.html#961" class="Record">Colimit</a>
<a id="2877" href="Categories.Diagram.Colimit.html#2811" class="Function">transport-by-iso-cocone</a> <a id="2901" href="Categories.Diagram.Colimit.html#2901" class="Bound">C</a> <a id="2903" href="Categories.Diagram.Colimit.html#2903" class="Bound">C⇿K</a> <a id="2907" class="Symbol">=</a> <a id="2909" class="Keyword">record</a>
  <a id="2918" class="Symbol">{</a> <a id="2920" href="Categories.Diagram.Colimit.html#1020" class="Field">initial</a> <a id="2928" class="Symbol">=</a>  <a id="2931" href="Categories.Object.Initial.html#1174" class="Function">I.transport-by-iso</a> <a id="2950" href="Categories.Category.Construction.Cocones.html#731" class="Function">Cocones</a> <a id="2958" class="Symbol">(</a><a id="2959" href="Categories.Diagram.Colimit.html#1020" class="Field">initial</a> <a id="2967" href="Categories.Diagram.Colimit.html#2901" class="Bound">C</a><a id="2968" class="Symbol">)</a> <a id="2970" href="Categories.Diagram.Colimit.html#2903" class="Bound">C⇿K</a>
  <a id="2976" class="Symbol">}</a>

<a id="transport-by-iso"></a><a id="2979" href="Categories.Diagram.Colimit.html#2979" class="Function">transport-by-iso</a> <a id="2996" class="Symbol">:</a> <a id="2998" class="Symbol">(</a><a id="2999" href="Categories.Diagram.Colimit.html#2999" class="Bound">C</a> <a id="3001" class="Symbol">:</a> <a id="3003" href="Categories.Diagram.Colimit.html#961" class="Record">Colimit</a><a id="3010" class="Symbol">)</a> <a id="3012" class="Symbol">→</a> <a id="3014" href="Categories.Diagram.Colimit.html#1191" class="Function">coapex</a> <a id="3021" href="Categories.Diagram.Colimit.html#2999" class="Bound">C</a> <a id="3023" href="Categories.Morphism.html#2335" class="Record Operator">≅</a> <a id="3025" href="Categories.Diagram.Colimit.html#828" class="Generalizable">X</a> <a id="3027" class="Symbol">→</a> <a id="3029" href="Categories.Diagram.Colimit.html#961" class="Record">Colimit</a>
<a id="3037" href="Categories.Diagram.Colimit.html#2979" class="Function">transport-by-iso</a> <a id="3054" href="Categories.Diagram.Colimit.html#3054" class="Bound">C</a> <a id="3056" href="Categories.Diagram.Colimit.html#3056" class="Bound">C≅X</a> <a id="3060" class="Symbol">=</a> <a id="3062" href="Categories.Diagram.Colimit.html#2811" class="Function">transport-by-iso-cocone</a> <a id="3086" href="Categories.Diagram.Colimit.html#3054" class="Bound">C</a> <a id="3088" class="Symbol">(</a><a id="3089" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="3095" href="Categories.Diagram.Colimit.html#3106" class="Function">p</a><a id="3096" class="Symbol">)</a>
  <a id="3100" class="Keyword">where</a> <a id="3106" href="Categories.Diagram.Colimit.html#3106" class="Function">p</a> <a id="3108" class="Symbol">=</a> <a id="3110" href="Categories.Category.Construction.Cocones.html#1602" class="Function">cocone-resp-iso</a> <a id="3126" class="Symbol">(</a><a id="3127" href="Categories.Diagram.Colimit.html#1122" class="Function">colimit</a> <a id="3135" href="Categories.Diagram.Colimit.html#3054" class="Bound">C</a><a id="3136" class="Symbol">)</a> <a id="3138" href="Categories.Diagram.Colimit.html#3056" class="Bound">C≅X</a>
</pre></body></html>

==> anc/html/Categories.Diagram.Cone.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Diagram.Cone.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>

<a id="37" class="Keyword">module</a> <a id="44" href="Categories.Diagram.Cone.Properties.html" class="Module">Categories.Diagram.Cone.Properties</a> <a id="79" class="Keyword">where</a>

<a id="86" class="Keyword">open</a> <a id="91" class="Keyword">import</a> <a id="98" href="Level.html" class="Module">Level</a>

<a id="105" class="Keyword">open</a> <a id="110" class="Keyword">import</a> <a id="117" href="Categories.Category.html" class="Module">Categories.Category</a>
<a id="137" class="Keyword">open</a> <a id="142" class="Keyword">import</a> <a id="149" href="Categories.Functor.html" class="Module">Categories.Functor</a>
<a id="168" class="Keyword">open</a> <a id="173" class="Keyword">import</a> <a id="180" href="Categories.Functor.Properties.html" class="Module">Categories.Functor.Properties</a>
<a id="210" class="Keyword">open</a> <a id="215" class="Keyword">import</a> <a id="222" href="Categories.NaturalTransformation.html" class="Module">Categories.NaturalTransformation</a>
<a id="255" class="Keyword">import</a> <a id="262" href="Categories.Diagram.Cone.html" class="Module">Categories.Diagram.Cone</a> <a id="286" class="Symbol">as</a> <a id="289" class="Module">Con</a>
<a id="293" class="Keyword">import</a> <a id="300" href="Categories.Morphism.Reasoning.html" class="Module">Categories.Morphism.Reasoning</a> <a id="330" class="Symbol">as</a> <a id="333" class="Module">MR</a>
<a id="336" class="Keyword">open</a> <a id="341" class="Keyword">import</a> <a id="348" href="Categories.Category.Construction.Cones.html" class="Module">Categories.Category.Construction.Cones</a> <a id="387" class="Keyword">using</a> <a id="393" class="Symbol">(</a><a id="394" href="Categories.Category.Construction.Cones.html#632" class="Function">Cones</a><a id="399" class="Symbol">)</a>

<a id="402" class="Keyword">private</a>
  <a id="412" class="Keyword">variable</a>
    <a id="425" href="Categories.Diagram.Cone.Properties.html#425" class="Generalizable">o</a> <a id="427" href="Categories.Diagram.Cone.Properties.html#427" class="Generalizable">ℓ</a> <a id="429" href="Categories.Diagram.Cone.Properties.html#429" class="Generalizable">e</a> <a id="431" class="Symbol">:</a> <a id="433" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="443" href="Categories.Diagram.Cone.Properties.html#443" class="Generalizable">C</a> <a id="445" href="Categories.Diagram.Cone.Properties.html#445" class="Generalizable">D</a> <a id="447" href="Categories.Diagram.Cone.Properties.html#447" class="Generalizable">J</a> <a id="449" href="Categories.Diagram.Cone.Properties.html#449" class="Generalizable">J′</a> <a id="452" class="Symbol">:</a> <a id="454" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="463" href="Categories.Diagram.Cone.Properties.html#425" class="Generalizable">o</a> <a id="465" href="Categories.Diagram.Cone.Properties.html#427" class="Generalizable">ℓ</a> <a id="467" href="Categories.Diagram.Cone.Properties.html#429" class="Generalizable">e</a>

<a id="470" class="Keyword">module</a> <a id="477" href="Categories.Diagram.Cone.Properties.html#477" class="Module">_</a> <a id="479" class="Symbol">{</a><a id="480" href="Categories.Diagram.Cone.Properties.html#480" class="Bound">F</a> <a id="482" class="Symbol">:</a> <a id="484" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="492" href="Categories.Diagram.Cone.Properties.html#447" class="Generalizable">J</a> <a id="494" href="Categories.Diagram.Cone.Properties.html#443" class="Generalizable">C</a><a id="495" class="Symbol">}</a> <a id="497" class="Symbol">(</a><a id="498" href="Categories.Diagram.Cone.Properties.html#498" class="Bound">G</a> <a id="500" class="Symbol">:</a> <a id="502" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="510" href="Categories.Diagram.Cone.Properties.html#443" class="Generalizable">C</a> <a id="512" href="Categories.Diagram.Cone.Properties.html#445" class="Generalizable">D</a><a id="513" class="Symbol">)</a> <a id="515" class="Keyword">where</a>
  <a id="523" class="Keyword">private</a>
    <a id="535" class="Keyword">module</a> <a id="542" href="Categories.Diagram.Cone.Properties.html#542" class="Module">C</a> <a id="544" class="Symbol">=</a> <a id="546" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="555" href="Categories.Diagram.Cone.Properties.html#494" class="Bound">C</a>
    <a id="561" class="Keyword">module</a> <a id="568" href="Categories.Diagram.Cone.Properties.html#568" class="Module">D</a> <a id="570" class="Symbol">=</a> <a id="572" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="581" href="Categories.Diagram.Cone.Properties.html#512" class="Bound">D</a>
    <a id="587" class="Keyword">module</a> <a id="594" href="Categories.Diagram.Cone.Properties.html#594" class="Module">F</a> <a id="596" class="Symbol">=</a> <a id="598" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="606" href="Categories.Diagram.Cone.Properties.html#480" class="Bound">F</a>
    <a id="612" class="Keyword">module</a> <a id="619" href="Categories.Diagram.Cone.Properties.html#619" class="Module">G</a> <a id="621" class="Symbol">=</a> <a id="623" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="631" href="Categories.Diagram.Cone.Properties.html#498" class="Bound">G</a>
    <a id="637" class="Keyword">module</a> <a id="644" href="Categories.Diagram.Cone.Properties.html#644" class="Module">CF</a> <a id="647" class="Symbol">=</a> <a id="649" href="Categories.Diagram.Cone.html" class="Module">Con</a> <a id="653" href="Categories.Diagram.Cone.Properties.html#480" class="Bound">F</a>
    <a id="659" href="Categories.Diagram.Cone.Properties.html#659" class="Function">GF</a> <a id="662" class="Symbol">=</a> <a id="664" href="Categories.Diagram.Cone.Properties.html#498" class="Bound">G</a> <a id="666" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="669" href="Categories.Diagram.Cone.Properties.html#480" class="Bound">F</a>
    <a id="675" class="Keyword">module</a> <a id="682" href="Categories.Diagram.Cone.Properties.html#682" class="Module">CGF</a> <a id="686" class="Symbol">=</a> <a id="688" href="Categories.Diagram.Cone.html" class="Module">Con</a> <a id="692" href="Categories.Diagram.Cone.Properties.html#659" class="Function">GF</a>

  <a id="698" href="Categories.Diagram.Cone.Properties.html#698" class="Function">F-map-Coneˡ</a> <a id="710" class="Symbol">:</a> <a id="712" href="Categories.Diagram.Cone.html#526" class="Record">CF.Cone</a> <a id="720" class="Symbol">→</a> <a id="722" href="Categories.Diagram.Cone.html#526" class="Record">CGF.Cone</a>
  <a id="733" href="Categories.Diagram.Cone.Properties.html#698" class="Function">F-map-Coneˡ</a> <a id="745" href="Categories.Diagram.Cone.Properties.html#745" class="Bound">K</a> <a id="747" class="Symbol">=</a> <a id="749" class="Keyword">record</a>
    <a id="760" class="Symbol">{</a> <a id="762" href="Categories.Diagram.Cone.html#592" class="Field">apex</a> <a id="767" class="Symbol">=</a> <a id="769" class="Keyword">record</a>
      <a id="782" class="Symbol">{</a> <a id="784" href="Categories.Diagram.Cone.html#415" class="Field">ψ</a>       <a id="792" class="Symbol">=</a> <a id="794" class="Symbol">λ</a> <a id="796" href="Categories.Diagram.Cone.Properties.html#796" class="Bound">X</a> <a id="798" class="Symbol">→</a> <a id="800" href="Categories.Functor.Core.html#455" class="Field">G.F₁</a> <a id="805" class="Symbol">(</a><a id="806" href="Categories.Diagram.Cone.html#415" class="Function">ψ</a> <a id="808" href="Categories.Diagram.Cone.Properties.html#796" class="Bound">X</a><a id="809" class="Symbol">)</a>
      <a id="817" class="Symbol">;</a> <a id="819" href="Categories.Diagram.Cone.html#463" class="Field">commute</a> <a id="827" class="Symbol">=</a> <a id="829" class="Symbol">λ</a> <a id="831" href="Categories.Diagram.Cone.Properties.html#831" class="Bound">f</a> <a id="833" class="Symbol">→</a> <a id="835" href="Categories.Functor.Properties.html#2548" class="Function Operator">[</a> <a id="837" href="Categories.Diagram.Cone.Properties.html#498" class="Bound">G</a> <a id="839" href="Categories.Functor.Properties.html#2548" class="Function Operator">]-resp-∘</a> <a id="848" class="Symbol">(</a><a id="849" href="Categories.Diagram.Cone.html#463" class="Function">commute</a> <a id="857" href="Categories.Diagram.Cone.Properties.html#831" class="Bound">f</a><a id="858" class="Symbol">)</a>
      <a id="866" class="Symbol">}</a>
    <a id="872" class="Symbol">}</a>
    <a id="878" class="Keyword">where</a> <a id="884" class="Keyword">open</a> <a id="889" href="Categories.Diagram.Cone.html#526" class="Module">CF.Cone</a> <a id="897" href="Categories.Diagram.Cone.Properties.html#745" class="Bound">K</a>

  <a id="902" href="Categories.Diagram.Cone.Properties.html#902" class="Function">F-map-Cone⇒ˡ</a> <a id="915" class="Symbol">:</a> <a id="917" class="Symbol">∀</a> <a id="919" class="Symbol">{</a><a id="920" href="Categories.Diagram.Cone.Properties.html#920" class="Bound">K</a> <a id="922" href="Categories.Diagram.Cone.Properties.html#922" class="Bound">K′</a><a id="924" class="Symbol">}</a> <a id="926" class="Symbol">(</a><a id="927" href="Categories.Diagram.Cone.Properties.html#927" class="Bound">f</a> <a id="929" class="Symbol">:</a> <a id="931" href="Categories.Diagram.Cone.html#660" class="Record">CF.Cone⇒</a> <a id="940" href="Categories.Diagram.Cone.Properties.html#920" class="Bound">K</a> <a id="942" href="Categories.Diagram.Cone.Properties.html#922" class="Bound">K′</a><a id="944" class="Symbol">)</a> <a id="946" class="Symbol">→</a> <a id="948" href="Categories.Diagram.Cone.html#660" class="Record">CGF.Cone⇒</a> <a id="958" class="Symbol">(</a><a id="959" href="Categories.Diagram.Cone.Properties.html#698" class="Function">F-map-Coneˡ</a> <a id="971" href="Categories.Diagram.Cone.Properties.html#920" class="Bound">K</a><a id="972" class="Symbol">)</a> <a id="974" class="Symbol">(</a><a id="975" href="Categories.Diagram.Cone.Properties.html#698" class="Function">F-map-Coneˡ</a> <a id="987" href="Categories.Diagram.Cone.Properties.html#922" class="Bound">K′</a><a id="989" class="Symbol">)</a>
  <a id="993" href="Categories.Diagram.Cone.Properties.html#902" class="Function">F-map-Cone⇒ˡ</a> <a id="1006" href="Categories.Diagram.Cone.Properties.html#1006" class="Bound">f</a> <a id="1008" class="Symbol">=</a> <a id="1010" class="Keyword">record</a>
    <a id="1021" class="Symbol">{</a> <a id="1023" href="Categories.Diagram.Cone.html#717" class="Field">arr</a>     <a id="1031" class="Symbol">=</a> <a id="1033" href="Categories.Functor.Core.html#455" class="Field">G.F₁</a> <a id="1038" href="Categories.Diagram.Cone.html#717" class="Field">arr</a>
    <a id="1046" class="Symbol">;</a> <a id="1048" href="Categories.Diagram.Cone.html#742" class="Field">commute</a> <a id="1056" class="Symbol">=</a> <a id="1058" href="Categories.Functor.Properties.html#2548" class="Function Operator">[</a> <a id="1060" href="Categories.Diagram.Cone.Properties.html#498" class="Bound">G</a> <a id="1062" href="Categories.Functor.Properties.html#2548" class="Function Operator">]-resp-∘</a> <a id="1071" href="Categories.Diagram.Cone.html#742" class="Field">commute</a>
    <a id="1083" class="Symbol">}</a>
    <a id="1089" class="Keyword">where</a> <a id="1095" class="Keyword">open</a> <a id="1100" href="Categories.Diagram.Cone.html#660" class="Module">CF.Cone⇒</a> <a id="1109" href="Categories.Diagram.Cone.Properties.html#1006" class="Bound">f</a>

  <a id="1114" href="Categories.Diagram.Cone.Properties.html#1114" class="Function">mapˡ</a> <a id="1119" class="Symbol">:</a> <a id="1121" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="1129" class="Symbol">(</a><a id="1130" href="Categories.Category.Construction.Cones.html#632" class="Function">Cones</a> <a id="1136" href="Categories.Diagram.Cone.Properties.html#480" class="Bound">F</a><a id="1137" class="Symbol">)</a> <a id="1139" class="Symbol">(</a><a id="1140" href="Categories.Category.Construction.Cones.html#632" class="Function">Cones</a> <a id="1146" class="Symbol">(</a><a id="1147" href="Categories.Diagram.Cone.Properties.html#498" class="Bound">G</a> <a id="1149" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="1152" href="Categories.Diagram.Cone.Properties.html#480" class="Bound">F</a><a id="1153" class="Symbol">))</a>
  <a id="1158" href="Categories.Diagram.Cone.Properties.html#1114" class="Function">mapˡ</a> <a id="1163" class="Symbol">=</a> <a id="1165" class="Keyword">record</a>
    <a id="1176" class="Symbol">{</a> <a id="1178" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="1181" class="Symbol">=</a> <a id="1183" href="Categories.Diagram.Cone.Properties.html#698" class="Function">F-map-Coneˡ</a>
    <a id="1199" class="Symbol">;</a> <a id="1201" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="1204" class="Symbol">=</a>  <a id="1207" href="Categories.Diagram.Cone.Properties.html#902" class="Function">F-map-Cone⇒ˡ</a>
    <a id="1224" class="Symbol">;</a> <a id="1226" href="Categories.Functor.Core.html#511" class="Field">identity</a> <a id="1235" class="Symbol">=</a> <a id="1237" href="Categories.Functor.Core.html#511" class="Field">G.identity</a>
    <a id="1252" class="Symbol">;</a> <a id="1254" href="Categories.Functor.Core.html#565" class="Field">homomorphism</a> <a id="1267" class="Symbol">=</a> <a id="1269" href="Categories.Functor.Core.html#565" class="Field">G.homomorphism</a>
    <a id="1288" class="Symbol">;</a> <a id="1290" href="Categories.Functor.Core.html#696" class="Field">F-resp-≈</a> <a id="1299" class="Symbol">=</a> <a id="1301" href="Categories.Functor.Core.html#696" class="Field">G.F-resp-≈</a>
    <a id="1316" class="Symbol">}</a>

<a id="1319" class="Keyword">module</a> <a id="1326" href="Categories.Diagram.Cone.Properties.html#1326" class="Module">_</a> <a id="1328" class="Symbol">{</a><a id="1329" href="Categories.Diagram.Cone.Properties.html#1329" class="Bound">F</a> <a id="1331" class="Symbol">:</a> <a id="1333" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="1341" href="Categories.Diagram.Cone.Properties.html#447" class="Generalizable">J</a> <a id="1343" href="Categories.Diagram.Cone.Properties.html#443" class="Generalizable">C</a><a id="1344" class="Symbol">}</a> <a id="1346" class="Symbol">(</a><a id="1347" href="Categories.Diagram.Cone.Properties.html#1347" class="Bound">G</a> <a id="1349" class="Symbol">:</a> <a id="1351" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="1359" href="Categories.Diagram.Cone.Properties.html#449" class="Generalizable">J′</a> <a id="1362" href="Categories.Diagram.Cone.Properties.html#447" class="Generalizable">J</a><a id="1363" class="Symbol">)</a> <a id="1365" class="Keyword">where</a>
  <a id="1373" class="Keyword">private</a>
    <a id="1385" class="Keyword">module</a> <a id="1392" href="Categories.Diagram.Cone.Properties.html#1392" class="Module">C</a>   <a id="1396" class="Symbol">=</a> <a id="1398" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="1407" href="Categories.Diagram.Cone.Properties.html#1343" class="Bound">C</a>
    <a id="1413" class="Keyword">module</a> <a id="1420" href="Categories.Diagram.Cone.Properties.html#1420" class="Module">J′</a>  <a id="1424" class="Symbol">=</a> <a id="1426" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="1435" href="Categories.Diagram.Cone.Properties.html#1359" class="Bound">J′</a>
    <a id="1442" class="Keyword">module</a> <a id="1449" href="Categories.Diagram.Cone.Properties.html#1449" class="Module">F</a>   <a id="1453" class="Symbol">=</a> <a id="1455" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="1463" href="Categories.Diagram.Cone.Properties.html#1329" class="Bound">F</a>
    <a id="1469" class="Keyword">module</a> <a id="1476" href="Categories.Diagram.Cone.Properties.html#1476" class="Module">G</a>   <a id="1480" class="Symbol">=</a> <a id="1482" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="1490" href="Categories.Diagram.Cone.Properties.html#1347" class="Bound">G</a>
    <a id="1496" class="Keyword">module</a> <a id="1503" href="Categories.Diagram.Cone.Properties.html#1503" class="Module">CF</a>  <a id="1507" class="Symbol">=</a> <a id="1509" href="Categories.Diagram.Cone.html" class="Module">Con</a> <a id="1513" href="Categories.Diagram.Cone.Properties.html#1329" class="Bound">F</a>
    <a id="1519" href="Categories.Diagram.Cone.Properties.html#1519" class="Function">FG</a> <a id="1522" class="Symbol">=</a> <a id="1524" href="Categories.Diagram.Cone.Properties.html#1329" class="Bound">F</a> <a id="1526" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="1529" href="Categories.Diagram.Cone.Properties.html#1347" class="Bound">G</a>
    <a id="1535" class="Keyword">module</a> <a id="1542" href="Categories.Diagram.Cone.Properties.html#1542" class="Module">CFG</a> <a id="1546" class="Symbol">=</a> <a id="1548" href="Categories.Diagram.Cone.html" class="Module">Con</a> <a id="1552" href="Categories.Diagram.Cone.Properties.html#1519" class="Function">FG</a>

  <a id="1558" href="Categories.Diagram.Cone.Properties.html#1558" class="Function">F-map-Coneʳ</a> <a id="1570" class="Symbol">:</a> <a id="1572" href="Categories.Diagram.Cone.html#526" class="Record">CF.Cone</a> <a id="1580" class="Symbol">→</a> <a id="1582" href="Categories.Diagram.Cone.html#526" class="Record">CFG.Cone</a>
  <a id="1593" href="Categories.Diagram.Cone.Properties.html#1558" class="Function">F-map-Coneʳ</a> <a id="1605" href="Categories.Diagram.Cone.Properties.html#1605" class="Bound">K</a> <a id="1607" class="Symbol">=</a> <a id="1609" class="Keyword">record</a>
    <a id="1620" class="Symbol">{</a> <a id="1622" href="Categories.Diagram.Cone.html#592" class="Field">apex</a> <a id="1627" class="Symbol">=</a> <a id="1629" class="Keyword">record</a>
      <a id="1642" class="Symbol">{</a> <a id="1644" href="Categories.Diagram.Cone.html#415" class="Field">ψ</a>       <a id="1652" class="Symbol">=</a> <a id="1654" class="Symbol">λ</a> <a id="1656" href="Categories.Diagram.Cone.Properties.html#1656" class="Bound">j</a> <a id="1658" class="Symbol">→</a> <a id="1660" href="Categories.Diagram.Cone.html#415" class="Function">ψ</a> <a id="1662" class="Symbol">(</a><a id="1663" href="Categories.Functor.Core.html#432" class="Field">G.F₀</a> <a id="1668" href="Categories.Diagram.Cone.Properties.html#1656" class="Bound">j</a><a id="1669" class="Symbol">)</a>
      <a id="1677" class="Symbol">;</a> <a id="1679" href="Categories.Diagram.Cone.html#463" class="Field">commute</a> <a id="1687" class="Symbol">=</a> <a id="1689" class="Symbol">λ</a> <a id="1691" href="Categories.Diagram.Cone.Properties.html#1691" class="Bound">f</a> <a id="1693" class="Symbol">→</a> <a id="1695" href="Categories.Diagram.Cone.html#463" class="Function">commute</a> <a id="1703" class="Symbol">(</a><a id="1704" href="Categories.Functor.Core.html#455" class="Field">G.F₁</a> <a id="1709" href="Categories.Diagram.Cone.Properties.html#1691" class="Bound">f</a><a id="1710" class="Symbol">)</a>
      <a id="1718" class="Symbol">}</a>
    <a id="1724" class="Symbol">}</a>
    <a id="1730" class="Keyword">where</a> <a id="1736" class="Keyword">open</a> <a id="1741" href="Categories.Diagram.Cone.html#526" class="Module">CF.Cone</a> <a id="1749" href="Categories.Diagram.Cone.Properties.html#1605" class="Bound">K</a>

  <a id="1754" href="Categories.Diagram.Cone.Properties.html#1754" class="Function">F-map-Cone⇒ʳ</a> <a id="1767" class="Symbol">:</a> <a id="1769" class="Symbol">∀</a> <a id="1771" class="Symbol">{</a><a id="1772" href="Categories.Diagram.Cone.Properties.html#1772" class="Bound">K</a> <a id="1774" href="Categories.Diagram.Cone.Properties.html#1774" class="Bound">K′</a><a id="1776" class="Symbol">}</a> <a id="1778" class="Symbol">(</a><a id="1779" href="Categories.Diagram.Cone.Properties.html#1779" class="Bound">f</a> <a id="1781" class="Symbol">:</a> <a id="1783" href="Categories.Diagram.Cone.html#660" class="Record">CF.Cone⇒</a> <a id="1792" href="Categories.Diagram.Cone.Properties.html#1772" class="Bound">K</a> <a id="1794" href="Categories.Diagram.Cone.Properties.html#1774" class="Bound">K′</a><a id="1796" class="Symbol">)</a> <a id="1798" class="Symbol">→</a> <a id="1800" href="Categories.Diagram.Cone.html#660" class="Record">CFG.Cone⇒</a> <a id="1810" class="Symbol">(</a><a id="1811" href="Categories.Diagram.Cone.Properties.html#1558" class="Function">F-map-Coneʳ</a> <a id="1823" href="Categories.Diagram.Cone.Properties.html#1772" class="Bound">K</a><a id="1824" class="Symbol">)</a> <a id="1826" class="Symbol">(</a><a id="1827" href="Categories.Diagram.Cone.Properties.html#1558" class="Function">F-map-Coneʳ</a> <a id="1839" href="Categories.Diagram.Cone.Properties.html#1774" class="Bound">K′</a><a id="1841" class="Symbol">)</a>
  <a id="1845" href="Categories.Diagram.Cone.Properties.html#1754" class="Function">F-map-Cone⇒ʳ</a> <a id="1858" href="Categories.Diagram.Cone.Properties.html#1858" class="Bound">f</a> <a id="1860" class="Symbol">=</a> <a id="1862" class="Keyword">record</a>
    <a id="1873" class="Symbol">{</a> <a id="1875" href="Categories.Diagram.Cone.html#717" class="Field">arr</a>     <a id="1883" class="Symbol">=</a> <a id="1885" href="Categories.Diagram.Cone.html#717" class="Field">arr</a>
    <a id="1893" class="Symbol">;</a> <a id="1895" href="Categories.Diagram.Cone.html#742" class="Field">commute</a> <a id="1903" class="Symbol">=</a> <a id="1905" href="Categories.Diagram.Cone.html#742" class="Field">commute</a>
    <a id="1917" class="Symbol">}</a>
    <a id="1923" class="Keyword">where</a> <a id="1929" class="Keyword">open</a> <a id="1934" href="Categories.Diagram.Cone.html#660" class="Module">CF.Cone⇒</a> <a id="1943" href="Categories.Diagram.Cone.Properties.html#1858" class="Bound">f</a>

  <a id="1948" href="Categories.Diagram.Cone.Properties.html#1948" class="Function">mapʳ</a> <a id="1953" class="Symbol">:</a> <a id="1955" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="1963" class="Symbol">(</a><a id="1964" href="Categories.Category.Construction.Cones.html#632" class="Function">Cones</a> <a id="1970" href="Categories.Diagram.Cone.Properties.html#1329" class="Bound">F</a><a id="1971" class="Symbol">)</a> <a id="1973" class="Symbol">(</a><a id="1974" href="Categories.Category.Construction.Cones.html#632" class="Function">Cones</a> <a id="1980" class="Symbol">(</a><a id="1981" href="Categories.Diagram.Cone.Properties.html#1329" class="Bound">F</a> <a id="1983" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="1986" href="Categories.Diagram.Cone.Properties.html#1347" class="Bound">G</a><a id="1987" class="Symbol">))</a>
  <a id="1992" href="Categories.Diagram.Cone.Properties.html#1948" class="Function">mapʳ</a> <a id="1997" class="Symbol">=</a> <a id="1999" class="Keyword">record</a>
    <a id="2010" class="Symbol">{</a> <a id="2012" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="2015" class="Symbol">=</a> <a id="2017" href="Categories.Diagram.Cone.Properties.html#1558" class="Function">F-map-Coneʳ</a>
    <a id="2033" class="Symbol">;</a> <a id="2035" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="2038" class="Symbol">=</a> <a id="2040" href="Categories.Diagram.Cone.Properties.html#1754" class="Function">F-map-Cone⇒ʳ</a>
    <a id="2057" class="Symbol">;</a> <a id="2059" href="Categories.Functor.Core.html#511" class="Field">identity</a> <a id="2068" class="Symbol">=</a> <a id="2070" href="Relation.Binary.Structures.html#1641" class="Function">C.Equiv.refl</a>
    <a id="2087" class="Symbol">;</a> <a id="2089" href="Categories.Functor.Core.html#565" class="Field">homomorphism</a> <a id="2102" class="Symbol">=</a> <a id="2104" href="Relation.Binary.Structures.html#1641" class="Function">C.Equiv.refl</a>
    <a id="2121" class="Symbol">;</a> <a id="2123" href="Categories.Functor.Core.html#696" class="Field">F-resp-≈</a> <a id="2132" class="Symbol">=</a> <a id="2134" class="Symbol">λ</a> <a id="2136" href="Categories.Diagram.Cone.Properties.html#2136" class="Bound">f≈g</a> <a id="2140" class="Symbol">→</a> <a id="2142" href="Categories.Diagram.Cone.Properties.html#2136" class="Bound">f≈g</a>
    <a id="2150" class="Symbol">}</a>

<a id="2153" class="Keyword">module</a> <a id="2160" href="Categories.Diagram.Cone.Properties.html#2160" class="Module">_</a> <a id="2162" class="Symbol">{</a><a id="2163" href="Categories.Diagram.Cone.Properties.html#2163" class="Bound">F</a> <a id="2165" href="Categories.Diagram.Cone.Properties.html#2165" class="Bound">G</a> <a id="2167" class="Symbol">:</a> <a id="2169" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="2177" href="Categories.Diagram.Cone.Properties.html#447" class="Generalizable">J</a> <a id="2179" href="Categories.Diagram.Cone.Properties.html#443" class="Generalizable">C</a><a id="2180" class="Symbol">}</a> <a id="2182" class="Symbol">(</a><a id="2183" href="Categories.Diagram.Cone.Properties.html#2183" class="Bound">α</a> <a id="2185" class="Symbol">:</a> <a id="2187" href="Categories.NaturalTransformation.Core.html#466" class="Record">NaturalTransformation</a> <a id="2209" href="Categories.Diagram.Cone.Properties.html#2163" class="Bound">F</a> <a id="2211" href="Categories.Diagram.Cone.Properties.html#2165" class="Bound">G</a><a id="2212" class="Symbol">)</a> <a id="2214" class="Keyword">where</a>
  <a id="2222" class="Keyword">private</a>
    <a id="2234" class="Keyword">module</a> <a id="2241" href="Categories.Diagram.Cone.Properties.html#2241" class="Module">C</a>  <a id="2244" class="Symbol">=</a> <a id="2246" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="2255" href="Categories.Diagram.Cone.Properties.html#2179" class="Bound">C</a>
    <a id="2261" class="Keyword">module</a> <a id="2268" href="Categories.Diagram.Cone.Properties.html#2268" class="Module">J</a>  <a id="2271" class="Symbol">=</a> <a id="2273" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="2282" href="Categories.Diagram.Cone.Properties.html#2177" class="Bound">J</a>
    <a id="2288" class="Keyword">module</a> <a id="2295" href="Categories.Diagram.Cone.Properties.html#2295" class="Module">F</a>  <a id="2298" class="Symbol">=</a> <a id="2300" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="2308" href="Categories.Diagram.Cone.Properties.html#2163" class="Bound">F</a>
    <a id="2314" class="Keyword">module</a> <a id="2321" href="Categories.Diagram.Cone.Properties.html#2321" class="Module">G</a>  <a id="2324" class="Symbol">=</a> <a id="2326" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="2334" href="Categories.Diagram.Cone.Properties.html#2165" class="Bound">G</a>
    <a id="2340" class="Keyword">module</a> <a id="2347" href="Categories.Diagram.Cone.Properties.html#2347" class="Module">α</a>  <a id="2350" class="Symbol">=</a> <a id="2352" href="Categories.NaturalTransformation.Core.html#466" class="Module">NaturalTransformation</a> <a id="2374" href="Categories.Diagram.Cone.Properties.html#2183" class="Bound">α</a>
    <a id="2380" class="Keyword">module</a> <a id="2387" href="Categories.Diagram.Cone.Properties.html#2387" class="Module">CF</a> <a id="2390" class="Symbol">=</a> <a id="2392" href="Categories.Diagram.Cone.html" class="Module">Con</a> <a id="2396" href="Categories.Diagram.Cone.Properties.html#2163" class="Bound">F</a>
    <a id="2402" class="Keyword">module</a> <a id="2409" href="Categories.Diagram.Cone.Properties.html#2409" class="Module">CG</a> <a id="2412" class="Symbol">=</a> <a id="2414" href="Categories.Diagram.Cone.html" class="Module">Con</a> <a id="2418" href="Categories.Diagram.Cone.Properties.html#2165" class="Bound">G</a>
    <a id="2424" class="Keyword">open</a> <a id="2429" href="Categories.Diagram.Cone.Properties.html#2241" class="Module">C</a>
    <a id="2435" class="Keyword">open</a> <a id="2440" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
    <a id="2457" class="Keyword">open</a> <a id="2462" href="Categories.Morphism.Reasoning.html" class="Module">MR</a> <a id="2465" href="Categories.Diagram.Cone.Properties.html#2179" class="Bound">C</a>

  <a id="2470" href="Categories.Diagram.Cone.Properties.html#2470" class="Function">nat-map-Cone</a> <a id="2483" class="Symbol">:</a> <a id="2485" href="Categories.Diagram.Cone.html#526" class="Record">CF.Cone</a> <a id="2493" class="Symbol">→</a> <a id="2495" href="Categories.Diagram.Cone.html#526" class="Record">CG.Cone</a>
  <a id="2505" href="Categories.Diagram.Cone.Properties.html#2470" class="Function">nat-map-Cone</a> <a id="2518" href="Categories.Diagram.Cone.Properties.html#2518" class="Bound">K</a> <a id="2520" class="Symbol">=</a> <a id="2522" class="Keyword">record</a>
    <a id="2533" class="Symbol">{</a> <a id="2535" href="Categories.Diagram.Cone.html#592" class="Field">apex</a> <a id="2540" class="Symbol">=</a> <a id="2542" class="Keyword">record</a>
      <a id="2555" class="Symbol">{</a> <a id="2557" href="Categories.Diagram.Cone.html#415" class="Field">ψ</a>       <a id="2565" class="Symbol">=</a> <a id="2567" class="Symbol">λ</a> <a id="2569" href="Categories.Diagram.Cone.Properties.html#2569" class="Bound">j</a> <a id="2571" class="Symbol">→</a> <a id="2573" href="Categories.NaturalTransformation.Core.html#783" class="Field">α.η</a> <a id="2577" href="Categories.Diagram.Cone.Properties.html#2569" class="Bound">j</a> <a id="2579" href="Categories.Category.Core.html#656" class="Function Operator">C.∘</a> <a id="2583" href="Categories.Diagram.Cone.html#415" class="Function">ψ</a> <a id="2585" href="Categories.Diagram.Cone.Properties.html#2569" class="Bound">j</a>
      <a id="2593" class="Symbol">;</a> <a id="2595" href="Categories.Diagram.Cone.html#463" class="Field">commute</a> <a id="2603" class="Symbol">=</a> <a id="2605" class="Symbol">λ</a> <a id="2607" class="Symbol">{</a><a id="2608" href="Categories.Diagram.Cone.Properties.html#2608" class="Bound">X</a> <a id="2610" href="Categories.Diagram.Cone.Properties.html#2610" class="Bound">Y</a><a id="2611" class="Symbol">}</a> <a id="2613" href="Categories.Diagram.Cone.Properties.html#2613" class="Bound">f</a> <a id="2615" class="Symbol">→</a> <a id="2617" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
        <a id="2631" href="Categories.Functor.Core.html#455" class="Function">G.F₁</a> <a id="2636" href="Categories.Diagram.Cone.Properties.html#2613" class="Bound">f</a> <a id="2638" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2640" href="Categories.NaturalTransformation.Core.html#783" class="Field">α.η</a> <a id="2644" href="Categories.Diagram.Cone.Properties.html#2608" class="Bound">X</a> <a id="2646" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2648" href="Categories.Diagram.Cone.html#415" class="Function">ψ</a> <a id="2650" href="Categories.Diagram.Cone.Properties.html#2608" class="Bound">X</a> <a id="2652" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">≈˘⟨</a> <a id="2656" href="Categories.Morphism.Reasoning.Core.html#3605" class="Function">pushˡ</a> <a id="2662" class="Symbol">(</a><a id="2663" href="Categories.NaturalTransformation.Core.html#827" class="Field">α.commute</a> <a id="2673" href="Categories.Diagram.Cone.Properties.html#2613" class="Bound">f</a><a id="2674" class="Symbol">)</a> <a id="2676" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">⟩</a>
        <a id="2686" class="Symbol">(</a><a id="2687" href="Categories.NaturalTransformation.Core.html#783" class="Field">α.η</a> <a id="2691" href="Categories.Diagram.Cone.Properties.html#2610" class="Bound">Y</a> <a id="2693" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2695" href="Categories.Functor.Core.html#455" class="Function">F.F₁</a> <a id="2700" href="Categories.Diagram.Cone.Properties.html#2613" class="Bound">f</a><a id="2701" class="Symbol">)</a> <a id="2703" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2705" href="Categories.Diagram.Cone.html#415" class="Function">ψ</a> <a id="2707" href="Categories.Diagram.Cone.Properties.html#2608" class="Bound">X</a> <a id="2709" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2712" href="Categories.Morphism.Reasoning.Core.html#3034" class="Function">pullʳ</a> <a id="2718" class="Symbol">(</a><a id="2719" href="Categories.Diagram.Cone.html#463" class="Function">commute</a> <a id="2727" href="Categories.Diagram.Cone.Properties.html#2613" class="Bound">f</a><a id="2728" class="Symbol">)</a> <a id="2730" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
        <a id="2740" href="Categories.NaturalTransformation.Core.html#783" class="Field">α.η</a> <a id="2744" href="Categories.Diagram.Cone.Properties.html#2610" class="Bound">Y</a> <a id="2746" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2748" href="Categories.Diagram.Cone.html#415" class="Function">ψ</a> <a id="2750" href="Categories.Diagram.Cone.Properties.html#2610" class="Bound">Y</a> <a id="2752" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
      <a id="2760" class="Symbol">}</a>
    <a id="2766" class="Symbol">}</a>
    <a id="2772" class="Keyword">where</a> <a id="2778" class="Keyword">open</a> <a id="2783" href="Categories.Diagram.Cone.html#526" class="Module">CF.Cone</a> <a id="2791" href="Categories.Diagram.Cone.Properties.html#2518" class="Bound">K</a>

  <a id="2796" href="Categories.Diagram.Cone.Properties.html#2796" class="Function">nat-map-Cone⇒</a> <a id="2810" class="Symbol">:</a> <a id="2812" class="Symbol">∀</a> <a id="2814" class="Symbol">{</a><a id="2815" href="Categories.Diagram.Cone.Properties.html#2815" class="Bound">K</a> <a id="2817" href="Categories.Diagram.Cone.Properties.html#2817" class="Bound">K′</a><a id="2819" class="Symbol">}</a> <a id="2821" class="Symbol">(</a><a id="2822" href="Categories.Diagram.Cone.Properties.html#2822" class="Bound">f</a> <a id="2824" class="Symbol">:</a> <a id="2826" href="Categories.Diagram.Cone.html#660" class="Record">CF.Cone⇒</a> <a id="2835" href="Categories.Diagram.Cone.Properties.html#2815" class="Bound">K</a> <a id="2837" href="Categories.Diagram.Cone.Properties.html#2817" class="Bound">K′</a><a id="2839" class="Symbol">)</a> <a id="2841" class="Symbol">→</a> <a id="2843" href="Categories.Diagram.Cone.html#660" class="Record">CG.Cone⇒</a> <a id="2852" class="Symbol">(</a><a id="2853" href="Categories.Diagram.Cone.Properties.html#2470" class="Function">nat-map-Cone</a> <a id="2866" href="Categories.Diagram.Cone.Properties.html#2815" class="Bound">K</a><a id="2867" class="Symbol">)</a> <a id="2869" class="Symbol">(</a><a id="2870" href="Categories.Diagram.Cone.Properties.html#2470" class="Function">nat-map-Cone</a> <a id="2883" href="Categories.Diagram.Cone.Properties.html#2817" class="Bound">K′</a><a id="2885" class="Symbol">)</a>
  <a id="2889" href="Categories.Diagram.Cone.Properties.html#2796" class="Function">nat-map-Cone⇒</a> <a id="2903" class="Symbol">{</a><a id="2904" href="Categories.Diagram.Cone.Properties.html#2904" class="Bound">K</a><a id="2905" class="Symbol">}</a> <a id="2907" class="Symbol">{</a><a id="2908" href="Categories.Diagram.Cone.Properties.html#2908" class="Bound">K′</a><a id="2910" class="Symbol">}</a> <a id="2912" href="Categories.Diagram.Cone.Properties.html#2912" class="Bound">f</a> <a id="2914" class="Symbol">=</a> <a id="2916" class="Keyword">record</a>
    <a id="2927" class="Symbol">{</a> <a id="2929" href="Categories.Diagram.Cone.html#717" class="Field">arr</a>     <a id="2937" class="Symbol">=</a> <a id="2939" href="Categories.Diagram.Cone.html#717" class="Field">arr</a>
    <a id="2947" class="Symbol">;</a> <a id="2949" href="Categories.Diagram.Cone.html#742" class="Field">commute</a> <a id="2957" class="Symbol">=</a> <a id="2959" href="Categories.Morphism.Reasoning.Core.html#3034" class="Function">pullʳ</a> <a id="2965" href="Categories.Diagram.Cone.html#742" class="Field">commute</a>
    <a id="2977" class="Symbol">}</a>
    <a id="2983" class="Keyword">where</a> <a id="2989" class="Keyword">open</a> <a id="2994" href="Categories.Diagram.Cone.html#660" class="Module">CF.Cone⇒</a> <a id="3003" href="Categories.Diagram.Cone.Properties.html#2912" class="Bound">f</a>

  <a id="3008" href="Categories.Diagram.Cone.Properties.html#3008" class="Function">nat-map</a> <a id="3016" class="Symbol">:</a> <a id="3018" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="3026" class="Symbol">(</a><a id="3027" href="Categories.Category.Construction.Cones.html#632" class="Function">Cones</a> <a id="3033" href="Categories.Diagram.Cone.Properties.html#2163" class="Bound">F</a><a id="3034" class="Symbol">)</a> <a id="3036" class="Symbol">(</a><a id="3037" href="Categories.Category.Construction.Cones.html#632" class="Function">Cones</a> <a id="3043" href="Categories.Diagram.Cone.Properties.html#2165" class="Bound">G</a><a id="3044" class="Symbol">)</a>
  <a id="3048" href="Categories.Diagram.Cone.Properties.html#3008" class="Function">nat-map</a> <a id="3056" class="Symbol">=</a> <a id="3058" class="Keyword">record</a>
    <a id="3069" class="Symbol">{</a> <a id="3071" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="3074" class="Symbol">=</a> <a id="3076" href="Categories.Diagram.Cone.Properties.html#2470" class="Function">nat-map-Cone</a>
    <a id="3093" class="Symbol">;</a> <a id="3095" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="3098" class="Symbol">=</a> <a id="3100" href="Categories.Diagram.Cone.Properties.html#2796" class="Function">nat-map-Cone⇒</a>
    <a id="3118" class="Symbol">;</a> <a id="3120" href="Categories.Functor.Core.html#511" class="Field">identity</a> <a id="3129" class="Symbol">=</a> <a id="3131" href="Relation.Binary.Structures.html#1641" class="Function">C.Equiv.refl</a>
    <a id="3148" class="Symbol">;</a> <a id="3150" href="Categories.Functor.Core.html#565" class="Field">homomorphism</a> <a id="3163" class="Symbol">=</a> <a id="3165" href="Relation.Binary.Structures.html#1641" class="Function">C.Equiv.refl</a>
    <a id="3182" class="Symbol">;</a> <a id="3184" href="Categories.Functor.Core.html#696" class="Field">F-resp-≈</a> <a id="3193" class="Symbol">=</a> <a id="3195" class="Symbol">λ</a> <a id="3197" href="Categories.Diagram.Cone.Properties.html#3197" class="Bound">f≈g</a> <a id="3201" class="Symbol">→</a> <a id="3203" href="Categories.Diagram.Cone.Properties.html#3197" class="Bound">f≈g</a>
    <a id="3211" class="Symbol">}</a>
</pre></body></html>

==> anc/html/Categories.Diagram.Cone.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Diagram.Cone</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>
<a id="36" class="Keyword">open</a> <a id="41" class="Keyword">import</a> <a id="48" href="Categories.Category.html" class="Module">Categories.Category</a>
<a id="68" class="Keyword">open</a> <a id="73" class="Keyword">import</a> <a id="80" href="Categories.Functor.html" class="Module">Categories.Functor</a> <a id="99" class="Keyword">hiding</a> <a id="106" class="Symbol">(</a><a id="107" href="Categories.Functor.html#349" class="Function">id</a><a id="109" class="Symbol">)</a>

<a id="112" class="Comment">-- Cone over a Functor F (from shape category J into category C)</a>

<a id="178" class="Keyword">module</a> <a id="185" href="Categories.Diagram.Cone.html" class="Module">Categories.Diagram.Cone</a>
  <a id="211" class="Symbol">{</a><a id="212" href="Categories.Diagram.Cone.html#212" class="Bound">o</a> <a id="214" href="Categories.Diagram.Cone.html#214" class="Bound">ℓ</a> <a id="216" href="Categories.Diagram.Cone.html#216" class="Bound">e</a><a id="217" class="Symbol">}</a> <a id="219" class="Symbol">{</a><a id="220" href="Categories.Diagram.Cone.html#220" class="Bound">o′</a> <a id="223" href="Categories.Diagram.Cone.html#223" class="Bound">ℓ′</a> <a id="226" href="Categories.Diagram.Cone.html#226" class="Bound">e′</a><a id="228" class="Symbol">}</a> <a id="230" class="Symbol">{</a><a id="231" href="Categories.Diagram.Cone.html#231" class="Bound">C</a> <a id="233" class="Symbol">:</a> <a id="235" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="244" href="Categories.Diagram.Cone.html#212" class="Bound">o</a> <a id="246" href="Categories.Diagram.Cone.html#214" class="Bound">ℓ</a> <a id="248" href="Categories.Diagram.Cone.html#216" class="Bound">e</a><a id="249" class="Symbol">}</a> <a id="251" class="Symbol">{</a><a id="252" href="Categories.Diagram.Cone.html#252" class="Bound">J</a> <a id="254" class="Symbol">:</a> <a id="256" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="265" href="Categories.Diagram.Cone.html#220" class="Bound">o′</a> <a id="268" href="Categories.Diagram.Cone.html#223" class="Bound">ℓ′</a> <a id="271" href="Categories.Diagram.Cone.html#226" class="Bound">e′</a><a id="273" class="Symbol">}</a> <a id="275" class="Symbol">(</a><a id="276" href="Categories.Diagram.Cone.html#276" class="Bound">F</a> <a id="278" class="Symbol">:</a> <a id="280" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="288" href="Categories.Diagram.Cone.html#252" class="Bound">J</a> <a id="290" href="Categories.Diagram.Cone.html#231" class="Bound">C</a><a id="291" class="Symbol">)</a> <a id="293" class="Keyword">where</a>

<a id="300" class="Keyword">open</a> <a id="305" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="314" href="Categories.Diagram.Cone.html#231" class="Bound">C</a>
<a id="316" class="Keyword">open</a> <a id="321" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="329" href="Categories.Diagram.Cone.html#276" class="Bound">F</a>

<a id="332" class="Keyword">open</a> <a id="337" class="Keyword">import</a> <a id="344" href="Level.html" class="Module">Level</a>

<a id="351" class="Keyword">record</a> <a id="Apex"></a><a id="358" href="Categories.Diagram.Cone.html#358" class="Record">Apex</a> <a id="363" class="Symbol">(</a><a id="364" href="Categories.Diagram.Cone.html#364" class="Bound">N</a> <a id="366" class="Symbol">:</a> <a id="368" href="Categories.Category.Core.html#559" class="Function">Obj</a><a id="371" class="Symbol">)</a> <a id="373" class="Symbol">:</a> <a id="375" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="379" class="Symbol">(</a><a id="380" href="Categories.Diagram.Cone.html#223" class="Bound">ℓ′</a> <a id="383" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="385" href="Categories.Diagram.Cone.html#220" class="Bound">o′</a> <a id="388" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="390" href="Categories.Diagram.Cone.html#216" class="Bound">e</a> <a id="392" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="394" href="Categories.Diagram.Cone.html#214" class="Bound">ℓ</a><a id="395" class="Symbol">)</a> <a id="397" class="Keyword">where</a>
  <a id="405" class="Keyword">field</a>
    <a id="Apex.ψ"></a><a id="415" href="Categories.Diagram.Cone.html#415" class="Field">ψ</a>       <a id="423" class="Symbol">:</a> <a id="425" class="Symbol">(</a><a id="426" href="Categories.Diagram.Cone.html#426" class="Bound">X</a> <a id="428" class="Symbol">:</a> <a id="430" href="Categories.Category.Core.html#559" class="Field">Category.Obj</a> <a id="443" href="Categories.Diagram.Cone.html#252" class="Bound">J</a><a id="444" class="Symbol">)</a> <a id="446" class="Symbol">→</a> <a id="448" class="Symbol">(</a><a id="449" href="Categories.Diagram.Cone.html#364" class="Bound">N</a> <a id="451" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="453" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="456" href="Categories.Diagram.Cone.html#426" class="Bound">X</a><a id="457" class="Symbol">)</a>
    <a id="Apex.commute"></a><a id="463" href="Categories.Diagram.Cone.html#463" class="Field">commute</a> <a id="471" class="Symbol">:</a> <a id="473" class="Symbol">∀</a> <a id="475" class="Symbol">{</a><a id="476" href="Categories.Diagram.Cone.html#476" class="Bound">X</a> <a id="478" href="Categories.Diagram.Cone.html#478" class="Bound">Y</a><a id="479" class="Symbol">}</a> <a id="481" class="Symbol">(</a><a id="482" href="Categories.Diagram.Cone.html#482" class="Bound">f</a> <a id="484" class="Symbol">:</a> <a id="486" href="Categories.Diagram.Cone.html#252" class="Bound">J</a> <a id="488" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="490" href="Categories.Diagram.Cone.html#476" class="Bound">X</a> <a id="492" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="494" href="Categories.Diagram.Cone.html#478" class="Bound">Y</a> <a id="496" href="Categories.Category.html#502" class="Function Operator">]</a><a id="497" class="Symbol">)</a> <a id="499" class="Symbol">→</a> <a id="501" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="504" href="Categories.Diagram.Cone.html#482" class="Bound">f</a> <a id="506" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="508" href="Categories.Diagram.Cone.html#415" class="Field">ψ</a> <a id="510" href="Categories.Diagram.Cone.html#476" class="Bound">X</a> <a id="512" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="514" href="Categories.Diagram.Cone.html#415" class="Field">ψ</a> <a id="516" href="Categories.Diagram.Cone.html#478" class="Bound">Y</a>

<a id="519" class="Keyword">record</a> <a id="Cone"></a><a id="526" href="Categories.Diagram.Cone.html#526" class="Record">Cone</a> <a id="531" class="Symbol">:</a> <a id="533" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="537" class="Symbol">(</a><a id="538" href="Categories.Diagram.Cone.html#212" class="Bound">o</a> <a id="540" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="542" href="Categories.Diagram.Cone.html#223" class="Bound">ℓ′</a> <a id="545" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="547" href="Categories.Diagram.Cone.html#220" class="Bound">o′</a> <a id="550" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="552" href="Categories.Diagram.Cone.html#216" class="Bound">e</a> <a id="554" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="556" href="Categories.Diagram.Cone.html#214" class="Bound">ℓ</a><a id="557" class="Symbol">)</a> <a id="559" class="Keyword">where</a>
  <a id="567" class="Keyword">field</a>
    <a id="577" class="Symbol">{</a><a id="Cone.N"></a><a id="578" href="Categories.Diagram.Cone.html#578" class="Field">N</a><a id="579" class="Symbol">}</a>  <a id="582" class="Symbol">:</a> <a id="584" href="Categories.Category.Core.html#559" class="Function">Obj</a>
    <a id="Cone.apex"></a><a id="592" href="Categories.Diagram.Cone.html#592" class="Field">apex</a> <a id="597" class="Symbol">:</a> <a id="599" href="Categories.Diagram.Cone.html#358" class="Record">Apex</a> <a id="604" href="Categories.Diagram.Cone.html#578" class="Field">N</a>

  <a id="609" class="Keyword">open</a> <a id="614" href="Categories.Diagram.Cone.html#358" class="Module">Apex</a> <a id="619" href="Categories.Diagram.Cone.html#592" class="Field">apex</a> <a id="624" class="Keyword">public</a>

<a id="632" class="Keyword">open</a> <a id="637" href="Categories.Diagram.Cone.html#358" class="Module">Apex</a>
<a id="642" class="Keyword">open</a> <a id="647" href="Categories.Diagram.Cone.html#526" class="Module">Cone</a>

<a id="653" class="Keyword">record</a> <a id="Cone⇒"></a><a id="660" href="Categories.Diagram.Cone.html#660" class="Record">Cone⇒</a> <a id="666" class="Symbol">(</a><a id="667" href="Categories.Diagram.Cone.html#667" class="Bound">c</a> <a id="669" href="Categories.Diagram.Cone.html#669" class="Bound">c′</a> <a id="672" class="Symbol">:</a> <a id="674" href="Categories.Diagram.Cone.html#526" class="Record">Cone</a><a id="678" class="Symbol">)</a> <a id="680" class="Symbol">:</a> <a id="682" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="686" class="Symbol">(</a><a id="687" href="Categories.Diagram.Cone.html#214" class="Bound">ℓ</a> <a id="689" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="691" href="Categories.Diagram.Cone.html#216" class="Bound">e</a> <a id="693" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="695" href="Categories.Diagram.Cone.html#220" class="Bound">o′</a><a id="697" class="Symbol">)</a> <a id="699" class="Keyword">where</a>
  <a id="707" class="Keyword">field</a>
    <a id="Cone⇒.arr"></a><a id="717" href="Categories.Diagram.Cone.html#717" class="Field">arr</a>     <a id="725" class="Symbol">:</a> <a id="727" href="Categories.Diagram.Cone.html#578" class="Field">N</a> <a id="729" href="Categories.Diagram.Cone.html#667" class="Bound">c</a> <a id="731" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="733" href="Categories.Diagram.Cone.html#578" class="Field">N</a> <a id="735" href="Categories.Diagram.Cone.html#669" class="Bound">c′</a>
    <a id="Cone⇒.commute"></a><a id="742" href="Categories.Diagram.Cone.html#742" class="Field">commute</a> <a id="750" class="Symbol">:</a> <a id="752" class="Symbol">∀</a> <a id="754" class="Symbol">{</a><a id="755" href="Categories.Diagram.Cone.html#755" class="Bound">X</a><a id="756" class="Symbol">}</a> <a id="758" class="Symbol">→</a> <a id="760" href="Categories.Diagram.Cone.html#415" class="Field">ψ</a> <a id="762" href="Categories.Diagram.Cone.html#669" class="Bound">c′</a> <a id="765" href="Categories.Diagram.Cone.html#755" class="Bound">X</a> <a id="767" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="769" href="Categories.Diagram.Cone.html#717" class="Field">arr</a> <a id="773" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="775" href="Categories.Diagram.Cone.html#415" class="Field">ψ</a> <a id="777" href="Categories.Diagram.Cone.html#667" class="Bound">c</a> <a id="779" href="Categories.Diagram.Cone.html#755" class="Bound">X</a>

<a id="782" class="Keyword">open</a> <a id="787" href="Categories.Diagram.Cone.html#660" class="Module">Cone⇒</a>
</pre></body></html>

==> anc/html/Categories.Diagram.Cowedge.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Diagram.Cowedge</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>

<a id="37" class="Keyword">open</a> <a id="42" class="Keyword">import</a> <a id="49" href="Categories.Category.Core.html" class="Module">Categories.Category.Core</a> <a id="74" class="Keyword">using</a> <a id="80" class="Symbol">(</a><a id="81" href="Categories.Category.Core.html#442" class="Record">Category</a><a id="89" class="Symbol">)</a>
<a id="91" class="Keyword">open</a> <a id="96" class="Keyword">import</a> <a id="103" href="Categories.Functor.Bifunctor.html" class="Module">Categories.Functor.Bifunctor</a> <a id="132" class="Keyword">using</a> <a id="138" class="Symbol">(</a><a id="139" href="Categories.Functor.Bifunctor.html#442" class="Function">Bifunctor</a><a id="148" class="Symbol">)</a>

<a id="151" class="Keyword">module</a> <a id="158" href="Categories.Diagram.Cowedge.html" class="Module">Categories.Diagram.Cowedge</a> <a id="185" class="Symbol">{</a><a id="186" href="Categories.Diagram.Cowedge.html#186" class="Bound">o</a> <a id="188" href="Categories.Diagram.Cowedge.html#188" class="Bound">ℓ</a> <a id="190" href="Categories.Diagram.Cowedge.html#190" class="Bound">e</a> <a id="192" href="Categories.Diagram.Cowedge.html#192" class="Bound">o′</a> <a id="195" href="Categories.Diagram.Cowedge.html#195" class="Bound">ℓ′</a> <a id="198" href="Categories.Diagram.Cowedge.html#198" class="Bound">e′</a><a id="200" class="Symbol">}</a> <a id="202" class="Symbol">{</a><a id="203" href="Categories.Diagram.Cowedge.html#203" class="Bound">C</a> <a id="205" class="Symbol">:</a> <a id="207" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="216" href="Categories.Diagram.Cowedge.html#186" class="Bound">o</a> <a id="218" href="Categories.Diagram.Cowedge.html#188" class="Bound">ℓ</a> <a id="220" href="Categories.Diagram.Cowedge.html#190" class="Bound">e</a><a id="221" class="Symbol">}</a> <a id="223" class="Symbol">{</a><a id="224" href="Categories.Diagram.Cowedge.html#224" class="Bound">D</a> <a id="226" class="Symbol">:</a> <a id="228" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="237" href="Categories.Diagram.Cowedge.html#192" class="Bound">o′</a> <a id="240" href="Categories.Diagram.Cowedge.html#195" class="Bound">ℓ′</a> <a id="243" href="Categories.Diagram.Cowedge.html#198" class="Bound">e′</a><a id="245" class="Symbol">}</a>
  <a id="249" class="Symbol">(</a><a id="250" href="Categories.Diagram.Cowedge.html#250" class="Bound">F</a> <a id="252" class="Symbol">:</a> <a id="254" href="Categories.Functor.Bifunctor.html#442" class="Function">Bifunctor</a> <a id="264" class="Symbol">(</a><a id="265" href="Categories.Category.Core.html#3118" class="Function">Category.op</a> <a id="277" href="Categories.Diagram.Cowedge.html#203" class="Bound">C</a><a id="278" class="Symbol">)</a> <a id="280" href="Categories.Diagram.Cowedge.html#203" class="Bound">C</a> <a id="282" href="Categories.Diagram.Cowedge.html#224" class="Bound">D</a><a id="283" class="Symbol">)</a> <a id="285" class="Keyword">where</a>

<a id="292" class="Keyword">private</a>
  <a id="302" class="Keyword">module</a> <a id="C"></a><a id="309" href="Categories.Diagram.Cowedge.html#309" class="Module">C</a> <a id="311" class="Symbol">=</a> <a id="313" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="322" href="Categories.Diagram.Cowedge.html#203" class="Bound">C</a>
  <a id="326" class="Keyword">module</a> <a id="D"></a><a id="333" href="Categories.Diagram.Cowedge.html#333" class="Module">D</a> <a id="335" class="Symbol">=</a> <a id="337" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="346" href="Categories.Diagram.Cowedge.html#224" class="Bound">D</a>
  <a id="350" class="Keyword">open</a> <a id="355" href="Categories.Diagram.Cowedge.html#333" class="Module">D</a>
  <a id="359" class="Keyword">open</a> <a id="364" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
  <a id="379" class="Keyword">open</a> <a id="384" href="Categories.Category.Core.html#1530" class="Module">Equiv</a>
  <a id="392" class="Keyword">variable</a>
    <a id="405" href="Categories.Diagram.Cowedge.html#405" class="Generalizable">A</a> <a id="407" class="Symbol">:</a> <a id="409" href="Categories.Category.Core.html#559" class="Function">Obj</a>

<a id="414" class="Keyword">open</a> <a id="419" class="Keyword">import</a> <a id="426" href="Level.html" class="Module">Level</a>

<a id="433" class="Keyword">open</a> <a id="438" class="Keyword">import</a> <a id="445" href="Categories.Functor.html" class="Module">Categories.Functor</a>
<a id="464" class="Keyword">open</a> <a id="469" class="Keyword">import</a> <a id="476" href="Categories.Functor.Construction.Constant.html" class="Module">Categories.Functor.Construction.Constant</a>
<a id="517" class="Keyword">open</a> <a id="522" class="Keyword">import</a> <a id="529" href="Categories.NaturalTransformation.Dinatural.html" class="Module">Categories.NaturalTransformation.Dinatural</a>

<a id="573" class="Keyword">open</a> <a id="578" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="586" href="Categories.Diagram.Cowedge.html#250" class="Bound">F</a>

<a id="589" class="Keyword">record</a> <a id="Cowedge"></a><a id="596" href="Categories.Diagram.Cowedge.html#596" class="Record">Cowedge</a> <a id="604" class="Symbol">:</a> <a id="606" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="610" class="Symbol">(</a><a id="611" href="Level.html#602" class="Function">levelOfTerm</a> <a id="623" href="Categories.Diagram.Cowedge.html#250" class="Bound">F</a><a id="624" class="Symbol">)</a> <a id="626" class="Keyword">where</a>
  <a id="634" class="Keyword">field</a>
    <a id="Cowedge.E"></a><a id="644" href="Categories.Diagram.Cowedge.html#644" class="Field">E</a>         <a id="654" class="Symbol">:</a> <a id="656" href="Categories.Category.Core.html#559" class="Function">Obj</a>
    <a id="Cowedge.dinatural"></a><a id="664" href="Categories.Diagram.Cowedge.html#664" class="Field">dinatural</a> <a id="674" class="Symbol">:</a> <a id="676" href="Categories.NaturalTransformation.Dinatural.html#578" class="Record">DinaturalTransformation</a> <a id="700" href="Categories.Diagram.Cowedge.html#250" class="Bound">F</a> <a id="702" class="Symbol">(</a><a id="703" href="Categories.Functor.Construction.Constant.html#461" class="Function">const</a> <a id="709" href="Categories.Diagram.Cowedge.html#644" class="Field">E</a><a id="710" class="Symbol">)</a>

  <a id="715" class="Keyword">module</a> <a id="Cowedge.dinatural"></a><a id="722" href="Categories.Diagram.Cowedge.html#722" class="Module">dinatural</a> <a id="732" class="Symbol">=</a> <a id="734" href="Categories.NaturalTransformation.Dinatural.html#578" class="Module">DinaturalTransformation</a> <a id="758" href="Categories.Diagram.Cowedge.html#664" class="Field">dinatural</a>

<a id="Cowedge-∘"></a><a id="769" href="Categories.Diagram.Cowedge.html#769" class="Function">Cowedge-∘</a> <a id="779" class="Symbol">:</a> <a id="781" class="Symbol">(</a><a id="782" href="Categories.Diagram.Cowedge.html#782" class="Bound">W</a> <a id="784" class="Symbol">:</a> <a id="786" href="Categories.Diagram.Cowedge.html#596" class="Record">Cowedge</a><a id="793" class="Symbol">)</a> <a id="795" class="Symbol">→</a> <a id="797" href="Categories.Diagram.Cowedge.html#644" class="Field">Cowedge.E</a> <a id="807" href="Categories.Diagram.Cowedge.html#782" class="Bound">W</a> <a id="809" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="811" href="Categories.Diagram.Cowedge.html#405" class="Generalizable">A</a> <a id="813" class="Symbol">→</a> <a id="815" href="Categories.Diagram.Cowedge.html#596" class="Record">Cowedge</a>
<a id="823" href="Categories.Diagram.Cowedge.html#769" class="Function">Cowedge-∘</a> <a id="833" class="Symbol">{</a><a id="834" class="Argument">A</a> <a id="836" class="Symbol">=</a> <a id="838" href="Categories.Diagram.Cowedge.html#838" class="Bound">A</a><a id="839" class="Symbol">}</a> <a id="841" href="Categories.Diagram.Cowedge.html#841" class="Bound">W</a> <a id="843" href="Categories.Diagram.Cowedge.html#843" class="Bound">f</a> <a id="845" class="Symbol">=</a> <a id="847" class="Keyword">record</a>
  <a id="856" class="Symbol">{</a> <a id="858" href="Categories.Diagram.Cowedge.html#644" class="Field">E</a>         <a id="868" class="Symbol">=</a> <a id="870" href="Categories.Diagram.Cowedge.html#838" class="Bound">A</a>
  <a id="874" class="Symbol">;</a> <a id="876" href="Categories.Diagram.Cowedge.html#664" class="Field">dinatural</a> <a id="886" class="Symbol">=</a> <a id="888" href="Categories.NaturalTransformation.Dinatural.html#7753" class="Function">extranaturalˡ</a> <a id="902" class="Symbol">(λ</a> <a id="905" href="Categories.Diagram.Cowedge.html#905" class="Bound">X</a> <a id="907" class="Symbol">→</a> <a id="909" href="Categories.Diagram.Cowedge.html#843" class="Bound">f</a> <a id="911" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="913" href="Categories.NaturalTransformation.Dinatural.html#851" class="Function">dinatural.α</a> <a id="925" href="Categories.Diagram.Cowedge.html#905" class="Bound">X</a><a id="926" class="Symbol">)</a>
                              <a id="958" class="Symbol">(</a><a id="959" href="Categories.Category.Core.html#715" class="Function">assoc</a> <a id="965" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="967" href="Categories.Category.Core.html#1706" class="Function">∘-resp-≈ʳ</a> <a id="977" class="Symbol">(</a><a id="978" href="Categories.NaturalTransformation.Dinatural.html#8047" class="Function">extranatural-commˡ</a> <a id="997" href="Categories.Diagram.Cowedge.html#664" class="Function">dinatural</a><a id="1006" class="Symbol">)</a> <a id="1008" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="1010" href="Categories.Category.Core.html#1004" class="Function">sym-assoc</a><a id="1019" class="Symbol">)</a>
  <a id="1023" class="Symbol">}</a>
  <a id="1027" class="Keyword">where</a> <a id="1033" class="Keyword">open</a> <a id="1038" href="Categories.Diagram.Cowedge.html#596" class="Module">Cowedge</a> <a id="1046" href="Categories.Diagram.Cowedge.html#841" class="Bound">W</a>

<a id="1049" class="Keyword">record</a> <a id="Cowedge-Morphism"></a><a id="1056" href="Categories.Diagram.Cowedge.html#1056" class="Record">Cowedge-Morphism</a> <a id="1073" class="Symbol">(</a><a id="1074" href="Categories.Diagram.Cowedge.html#1074" class="Bound">W₁</a> <a id="1077" href="Categories.Diagram.Cowedge.html#1077" class="Bound">W₂</a> <a id="1080" class="Symbol">:</a> <a id="1082" href="Categories.Diagram.Cowedge.html#596" class="Record">Cowedge</a><a id="1089" class="Symbol">)</a> <a id="1091" class="Symbol">:</a> <a id="1093" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1097" class="Symbol">(</a><a id="1098" href="Level.html#602" class="Function">levelOfTerm</a> <a id="1110" href="Categories.Diagram.Cowedge.html#250" class="Bound">F</a><a id="1111" class="Symbol">)</a> <a id="1113" class="Keyword">where</a>
  <a id="1121" class="Keyword">private</a>
    <a id="1133" class="Keyword">module</a> <a id="Cowedge-Morphism.W₁"></a><a id="1140" href="Categories.Diagram.Cowedge.html#1140" class="Module">W₁</a> <a id="1143" class="Symbol">=</a> <a id="1145" href="Categories.Diagram.Cowedge.html#596" class="Module">Cowedge</a> <a id="1153" href="Categories.Diagram.Cowedge.html#1074" class="Bound">W₁</a>
    <a id="1160" class="Keyword">module</a> <a id="Cowedge-Morphism.W₂"></a><a id="1167" href="Categories.Diagram.Cowedge.html#1167" class="Module">W₂</a> <a id="1170" class="Symbol">=</a> <a id="1172" href="Categories.Diagram.Cowedge.html#596" class="Module">Cowedge</a> <a id="1180" href="Categories.Diagram.Cowedge.html#1077" class="Bound">W₂</a>
    <a id="1187" class="Keyword">open</a> <a id="1192" href="Categories.NaturalTransformation.Dinatural.html#578" class="Module">DinaturalTransformation</a>
  <a id="1218" class="Keyword">field</a>
    <a id="Cowedge-Morphism.u"></a><a id="1228" href="Categories.Diagram.Cowedge.html#1228" class="Field">u</a> <a id="1230" class="Symbol">:</a> <a id="1232" href="Categories.Diagram.Cowedge.html#644" class="Function">W₁.E</a> <a id="1237" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="1239" href="Categories.Diagram.Cowedge.html#644" class="Function">W₂.E</a>
    <a id="Cowedge-Morphism.commute"></a><a id="1248" href="Categories.Diagram.Cowedge.html#1248" class="Field">commute</a> <a id="1256" class="Symbol">:</a> <a id="1258" class="Symbol">∀</a> <a id="1260" class="Symbol">{</a><a id="1261" href="Categories.Diagram.Cowedge.html#1261" class="Bound">C</a><a id="1262" class="Symbol">}</a> <a id="1264" class="Symbol">→</a> <a id="1266" href="Categories.Diagram.Cowedge.html#1228" class="Field">u</a> <a id="1268" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1270" href="Categories.NaturalTransformation.Dinatural.html#851" class="Function">W₁.dinatural.α</a> <a id="1285" href="Categories.Diagram.Cowedge.html#1261" class="Bound">C</a> <a id="1287" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="1289" href="Categories.NaturalTransformation.Dinatural.html#851" class="Function">W₂.dinatural.α</a> <a id="1304" href="Categories.Diagram.Cowedge.html#1261" class="Bound">C</a>

<a id="Cowedge-id"></a><a id="1307" href="Categories.Diagram.Cowedge.html#1307" class="Function">Cowedge-id</a> <a id="1318" class="Symbol">:</a> <a id="1320" class="Symbol">∀</a> <a id="1322" class="Symbol">{</a><a id="1323" href="Categories.Diagram.Cowedge.html#1323" class="Bound">W</a><a id="1324" class="Symbol">}</a> <a id="1326" class="Symbol">→</a> <a id="1328" href="Categories.Diagram.Cowedge.html#1056" class="Record">Cowedge-Morphism</a> <a id="1345" href="Categories.Diagram.Cowedge.html#1323" class="Bound">W</a> <a id="1347" href="Categories.Diagram.Cowedge.html#1323" class="Bound">W</a>
<a id="1349" href="Categories.Diagram.Cowedge.html#1307" class="Function">Cowedge-id</a> <a id="1360" class="Symbol">{</a><a id="1361" href="Categories.Diagram.Cowedge.html#1361" class="Bound">W</a><a id="1362" class="Symbol">}</a> <a id="1364" class="Symbol">=</a> <a id="1366" class="Keyword">record</a> <a id="1373" class="Symbol">{</a> <a id="1375" href="Categories.Diagram.Cowedge.html#1228" class="Field">u</a> <a id="1377" class="Symbol">=</a> <a id="1379" href="Categories.Category.Core.html#630" class="Function">D.id</a> <a id="1384" class="Symbol">;</a> <a id="1386" href="Categories.Diagram.Cowedge.html#1248" class="Field">commute</a> <a id="1394" class="Symbol">=</a> <a id="1396" href="Categories.Category.Core.html#1096" class="Function">D.identityˡ</a> <a id="1408" class="Symbol">}</a>

<a id="Cowedge-Morphism-∘"></a><a id="1411" href="Categories.Diagram.Cowedge.html#1411" class="Function">Cowedge-Morphism-∘</a> <a id="1430" class="Symbol">:</a> <a id="1432" class="Symbol">{</a><a id="1433" href="Categories.Diagram.Cowedge.html#1433" class="Bound">A</a> <a id="1435" href="Categories.Diagram.Cowedge.html#1435" class="Bound">B</a> <a id="1437" href="Categories.Diagram.Cowedge.html#1437" class="Bound">C</a> <a id="1439" class="Symbol">:</a> <a id="1441" href="Categories.Diagram.Cowedge.html#596" class="Record">Cowedge</a><a id="1448" class="Symbol">}</a> <a id="1450" class="Symbol">→</a> <a id="1452" href="Categories.Diagram.Cowedge.html#1056" class="Record">Cowedge-Morphism</a> <a id="1469" href="Categories.Diagram.Cowedge.html#1435" class="Bound">B</a> <a id="1471" href="Categories.Diagram.Cowedge.html#1437" class="Bound">C</a> <a id="1473" class="Symbol">→</a> <a id="1475" href="Categories.Diagram.Cowedge.html#1056" class="Record">Cowedge-Morphism</a> <a id="1492" href="Categories.Diagram.Cowedge.html#1433" class="Bound">A</a> <a id="1494" href="Categories.Diagram.Cowedge.html#1435" class="Bound">B</a> <a id="1496" class="Symbol">→</a> <a id="1498" href="Categories.Diagram.Cowedge.html#1056" class="Record">Cowedge-Morphism</a> <a id="1515" href="Categories.Diagram.Cowedge.html#1433" class="Bound">A</a> <a id="1517" href="Categories.Diagram.Cowedge.html#1437" class="Bound">C</a>
<a id="1519" href="Categories.Diagram.Cowedge.html#1411" class="Function">Cowedge-Morphism-∘</a> <a id="1538" href="Categories.Diagram.Cowedge.html#1538" class="Bound">M</a> <a id="1540" href="Categories.Diagram.Cowedge.html#1540" class="Bound">N</a> <a id="1542" class="Symbol">=</a> <a id="1544" class="Keyword">record</a> <a id="1551" class="Symbol">{</a> <a id="1553" href="Categories.Diagram.Cowedge.html#1228" class="Field">u</a> <a id="1555" class="Symbol">=</a> <a id="1557" href="Categories.Diagram.Cowedge.html#1228" class="Field">u</a> <a id="1559" href="Categories.Diagram.Cowedge.html#1538" class="Bound">M</a> <a id="1561" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1563" href="Categories.Diagram.Cowedge.html#1228" class="Field">u</a> <a id="1565" href="Categories.Diagram.Cowedge.html#1540" class="Bound">N</a> <a id="1567" class="Symbol">;</a> <a id="1569" href="Categories.Diagram.Cowedge.html#1248" class="Field">commute</a> <a id="1577" class="Symbol">=</a> <a id="1579" href="Categories.Category.Core.html#715" class="Function">assoc</a> <a id="1585" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="1587" class="Symbol">(</a><a id="1588" href="Categories.Category.Core.html#1706" class="Function">∘-resp-≈ʳ</a> <a id="1598" class="Symbol">(</a><a id="1599" href="Categories.Diagram.Cowedge.html#1248" class="Field">commute</a> <a id="1607" href="Categories.Diagram.Cowedge.html#1540" class="Bound">N</a><a id="1608" class="Symbol">)</a> <a id="1610" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="1612" href="Categories.Diagram.Cowedge.html#1248" class="Field">commute</a> <a id="1620" href="Categories.Diagram.Cowedge.html#1538" class="Bound">M</a><a id="1621" class="Symbol">)</a> <a id="1623" class="Symbol">}</a>
  <a id="1627" class="Keyword">where</a>
  <a id="1635" class="Keyword">open</a> <a id="1640" href="Categories.Diagram.Cowedge.html#1056" class="Module">Cowedge-Morphism</a>
  <a id="1659" class="Keyword">open</a> <a id="1664" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
</pre></body></html>

==> anc/html/Categories.Diagram.Duality.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Diagram.Duality</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>

<a id="37" class="Keyword">open</a> <a id="42" class="Keyword">import</a> <a id="49" href="Categories.Category.html" class="Module">Categories.Category</a>

<a id="70" class="Keyword">module</a> <a id="77" href="Categories.Diagram.Duality.html" class="Module">Categories.Diagram.Duality</a> <a id="104" class="Symbol">{</a><a id="105" href="Categories.Diagram.Duality.html#105" class="Bound">o</a> <a id="107" href="Categories.Diagram.Duality.html#107" class="Bound">ℓ</a> <a id="109" href="Categories.Diagram.Duality.html#109" class="Bound">e</a><a id="110" class="Symbol">}</a> <a id="112" class="Symbol">(</a><a id="113" href="Categories.Diagram.Duality.html#113" class="Bound">C</a> <a id="115" class="Symbol">:</a> <a id="117" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="126" href="Categories.Diagram.Duality.html#105" class="Bound">o</a> <a id="128" href="Categories.Diagram.Duality.html#107" class="Bound">ℓ</a> <a id="130" href="Categories.Diagram.Duality.html#109" class="Bound">e</a><a id="131" class="Symbol">)</a> <a id="133" class="Keyword">where</a>

<a id="140" class="Keyword">open</a> <a id="145" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="154" href="Categories.Diagram.Duality.html#113" class="Bound">C</a>

<a id="157" class="Keyword">open</a> <a id="162" class="Keyword">import</a> <a id="169" href="Level.html" class="Module">Level</a>
<a id="175" class="Keyword">open</a> <a id="180" class="Keyword">import</a> <a id="187" href="Function.html" class="Module">Function</a> <a id="196" class="Keyword">using</a> <a id="202" class="Symbol">(</a><a id="203" href="Function.Base.html#1993" class="Function Operator">_$_</a><a id="206" class="Symbol">)</a>
<a id="208" class="Keyword">open</a> <a id="213" class="Keyword">import</a> <a id="220" href="Relation.Binary.PropositionalEquality.html" class="Module">Relation.Binary.PropositionalEquality</a> <a id="258" class="Keyword">using</a> <a id="264" class="Symbol">(</a><a id="265" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="268" class="Symbol">;</a> <a id="270" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="274" class="Symbol">)</a>

<a id="277" class="Keyword">open</a> <a id="282" class="Keyword">import</a> <a id="289" href="Categories.Functor.html" class="Module">Categories.Functor</a>
<a id="308" class="Keyword">open</a> <a id="313" class="Keyword">import</a> <a id="320" href="Categories.Functor.Bifunctor.html" class="Module">Categories.Functor.Bifunctor</a>
<a id="349" class="Keyword">open</a> <a id="354" class="Keyword">import</a> <a id="361" href="Categories.NaturalTransformation.Dinatural.html" class="Module">Categories.NaturalTransformation.Dinatural</a>

<a id="405" class="Keyword">open</a> <a id="410" class="Keyword">import</a> <a id="417" href="Categories.Object.Initial.html" class="Module">Categories.Object.Initial</a>
<a id="443" class="Keyword">open</a> <a id="448" class="Keyword">import</a> <a id="455" href="Categories.Object.Terminal.html" class="Module">Categories.Object.Terminal</a>
<a id="482" class="Keyword">open</a> <a id="487" class="Keyword">import</a> <a id="494" href="Categories.Object.Duality.html" class="Module">Categories.Object.Duality</a>
<a id="520" class="Keyword">open</a> <a id="525" class="Keyword">import</a> <a id="532" href="Categories.Diagram.Equalizer.html" class="Module">Categories.Diagram.Equalizer</a> <a id="561" href="Categories.Category.Core.html#3118" class="Function">op</a>
<a id="564" class="Keyword">open</a> <a id="569" class="Keyword">import</a> <a id="576" href="Categories.Diagram.Coequalizer.html" class="Module">Categories.Diagram.Coequalizer</a> <a id="607" href="Categories.Diagram.Duality.html#113" class="Bound">C</a>
<a id="609" class="Keyword">open</a> <a id="614" class="Keyword">import</a> <a id="621" href="Categories.Diagram.Pullback.html" class="Module">Categories.Diagram.Pullback</a> <a id="649" href="Categories.Category.Core.html#3118" class="Function">op</a>
<a id="652" class="Keyword">open</a> <a id="657" class="Keyword">import</a> <a id="664" href="Categories.Diagram.Pushout.html" class="Module">Categories.Diagram.Pushout</a> <a id="691" href="Categories.Diagram.Duality.html#113" class="Bound">C</a>
<a id="693" class="Keyword">open</a> <a id="698" class="Keyword">import</a> <a id="705" href="Categories.Diagram.Cone.html" class="Module">Categories.Diagram.Cone</a> <a id="729" class="Symbol">as</a> <a id="732" class="Module">Cone</a>
<a id="737" class="Keyword">open</a> <a id="742" class="Keyword">import</a> <a id="749" href="Categories.Diagram.Cocone.html" class="Module">Categories.Diagram.Cocone</a> <a id="775" class="Symbol">as</a> <a id="778" class="Module">Cocone</a>
<a id="785" class="Keyword">open</a> <a id="790" class="Keyword">import</a> <a id="797" href="Categories.Diagram.End.html" class="Module">Categories.Diagram.End</a> <a id="820" class="Symbol">as</a> <a id="823" class="Module">End</a>
<a id="827" class="Keyword">open</a> <a id="832" class="Keyword">import</a> <a id="839" href="Categories.Diagram.Coend.html" class="Module">Categories.Diagram.Coend</a> <a id="864" class="Symbol">as</a> <a id="867" class="Module">Coend</a>
<a id="873" class="Keyword">open</a> <a id="878" class="Keyword">import</a> <a id="885" href="Categories.Diagram.Cowedge.html" class="Module">Categories.Diagram.Cowedge</a> <a id="912" class="Symbol">as</a> <a id="915" class="Module">Cowedge</a>
<a id="923" class="Keyword">open</a> <a id="928" class="Keyword">import</a> <a id="935" href="Categories.Diagram.Limit.html" class="Module">Categories.Diagram.Limit</a> <a id="960" class="Symbol">as</a> <a id="963" class="Module">Limit</a>
<a id="969" class="Keyword">open</a> <a id="974" class="Keyword">import</a> <a id="981" href="Categories.Diagram.Colimit.html" class="Module">Categories.Diagram.Colimit</a> <a id="1008" class="Symbol">as</a> <a id="1011" class="Module">Colimit</a>
<a id="1019" class="Keyword">open</a> <a id="1024" class="Keyword">import</a> <a id="1031" href="Categories.Diagram.Wedge.html" class="Module">Categories.Diagram.Wedge</a> <a id="1056" class="Symbol">as</a> <a id="1059" class="Module">Wedge</a>
<a id="1065" class="Keyword">open</a> <a id="1070" class="Keyword">import</a> <a id="1077" href="Categories.Category.Construction.Cocones.html" class="Module">Categories.Category.Construction.Cocones</a> <a id="1118" class="Keyword">using</a> <a id="1124" class="Symbol">(</a><a id="1125" href="Categories.Category.Construction.Cocones.html#731" class="Function">Cocones</a><a id="1132" class="Symbol">)</a>

<a id="1135" class="Keyword">private</a>
  <a id="1145" class="Keyword">variable</a>
    <a id="1158" href="Categories.Diagram.Duality.html#1158" class="Generalizable">o′</a> <a id="1161" href="Categories.Diagram.Duality.html#1161" class="Generalizable">ℓ′</a> <a id="1164" href="Categories.Diagram.Duality.html#1164" class="Generalizable">e′</a> <a id="1167" class="Symbol">:</a> <a id="1169" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="1179" href="Categories.Diagram.Duality.html#1179" class="Generalizable">D</a> <a id="1181" href="Categories.Diagram.Duality.html#1181" class="Generalizable">J</a> <a id="1183" class="Symbol">:</a> <a id="1185" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="1194" href="Categories.Diagram.Duality.html#1158" class="Generalizable">o′</a> <a id="1197" href="Categories.Diagram.Duality.html#1161" class="Generalizable">ℓ′</a> <a id="1200" href="Categories.Diagram.Duality.html#1164" class="Generalizable">e′</a>
    <a id="1207" href="Categories.Diagram.Duality.html#1207" class="Generalizable">A</a> <a id="1209" href="Categories.Diagram.Duality.html#1209" class="Generalizable">B</a> <a id="1211" class="Symbol">:</a> <a id="1213" href="Categories.Category.Core.html#559" class="Field">Obj</a>
    <a id="1221" href="Categories.Diagram.Duality.html#1221" class="Generalizable">f</a> <a id="1223" href="Categories.Diagram.Duality.html#1223" class="Generalizable">g</a> <a id="1225" href="Categories.Diagram.Duality.html#1225" class="Generalizable">h</a> <a id="1227" class="Symbol">:</a> <a id="1229" href="Categories.Diagram.Duality.html#1207" class="Generalizable">A</a> <a id="1231" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1233" href="Categories.Diagram.Duality.html#1209" class="Generalizable">B</a>

<a id="1236" class="Comment">-- note that what would be called</a>
<a id="1270" class="Comment">-- terminal⇒coInitial and initial⇒coTerminal are in</a>
<a id="1322" class="Comment">-- Categories.Object.Duality</a>

<a id="IsCoequalizer⇒IscoEqualizer"></a><a id="1352" href="Categories.Diagram.Duality.html#1352" class="Function">IsCoequalizer⇒IscoEqualizer</a> <a id="1380" class="Symbol">:</a> <a id="1382" href="Categories.Diagram.Coequalizer.html#406" class="Record">IsCoequalizer</a> <a id="1396" href="Categories.Diagram.Duality.html#1221" class="Generalizable">f</a> <a id="1398" href="Categories.Diagram.Duality.html#1223" class="Generalizable">g</a> <a id="1400" href="Categories.Diagram.Duality.html#1225" class="Generalizable">h</a> <a id="1402" class="Symbol">→</a> <a id="1404" href="Categories.Diagram.Equalizer.html#462" class="Record">IsEqualizer</a> <a id="1416" href="Categories.Diagram.Duality.html#1225" class="Generalizable">h</a> <a id="1418" href="Categories.Diagram.Duality.html#1221" class="Generalizable">f</a> <a id="1420" href="Categories.Diagram.Duality.html#1223" class="Generalizable">g</a>
<a id="1422" href="Categories.Diagram.Duality.html#1352" class="Function">IsCoequalizer⇒IscoEqualizer</a> <a id="1450" href="Categories.Diagram.Duality.html#1450" class="Bound">is-coe</a> <a id="1457" class="Symbol">=</a> <a id="1459" class="Keyword">record</a>
  <a id="1468" class="Symbol">{</a> <a id="1470" href="Categories.Diagram.Equalizer.html#542" class="Field">equality</a> <a id="1479" class="Symbol">=</a> <a id="1481" href="Categories.Diagram.Coequalizer.html#488" class="Field">equality</a>
  <a id="1492" class="Symbol">;</a> <a id="1494" href="Categories.Diagram.Equalizer.html#575" class="Field">equalize</a> <a id="1503" class="Symbol">=</a> <a id="1505" href="Categories.Diagram.Coequalizer.html#523" class="Field">coequalize</a>
  <a id="1518" class="Symbol">;</a> <a id="1520" href="Categories.Diagram.Equalizer.html#628" class="Field">universal</a> <a id="1530" class="Symbol">=</a> <a id="1532" href="Categories.Diagram.Coequalizer.html#576" class="Field">universal</a>
  <a id="1544" class="Symbol">;</a> <a id="1546" href="Categories.Diagram.Equalizer.html#691" class="Field">unique</a> <a id="1553" class="Symbol">=</a> <a id="1555" href="Categories.Diagram.Coequalizer.html#652" class="Field">unique</a>
  <a id="1564" class="Symbol">}</a>
  <a id="1568" class="Keyword">where</a> <a id="1574" class="Keyword">open</a> <a id="1579" href="Categories.Diagram.Coequalizer.html#406" class="Module">IsCoequalizer</a> <a id="1593" href="Categories.Diagram.Duality.html#1450" class="Bound">is-coe</a>

<a id="Coequalizer⇒coEqualizer"></a><a id="1601" href="Categories.Diagram.Duality.html#1601" class="Function">Coequalizer⇒coEqualizer</a> <a id="1625" class="Symbol">:</a> <a id="1627" href="Categories.Diagram.Coequalizer.html#1885" class="Record">Coequalizer</a> <a id="1639" href="Categories.Diagram.Duality.html#1221" class="Generalizable">f</a> <a id="1641" href="Categories.Diagram.Duality.html#1223" class="Generalizable">g</a> <a id="1643" class="Symbol">→</a> <a id="1645" href="Categories.Diagram.Equalizer.html#1948" class="Record">Equalizer</a> <a id="1655" href="Categories.Diagram.Duality.html#1221" class="Generalizable">f</a> <a id="1657" href="Categories.Diagram.Duality.html#1223" class="Generalizable">g</a>
<a id="1659" href="Categories.Diagram.Duality.html#1601" class="Function">Coequalizer⇒coEqualizer</a> <a id="1683" href="Categories.Diagram.Duality.html#1683" class="Bound">coe</a> <a id="1687" class="Symbol">=</a> <a id="1689" class="Keyword">record</a>
  <a id="1698" class="Symbol">{</a> <a id="1700" href="Categories.Diagram.Equalizer.html#2024" class="Field">arr</a>       <a id="1710" class="Symbol">=</a> <a id="1712" href="Categories.Diagram.Coequalizer.html#1963" class="Field">arr</a>
  <a id="1718" class="Symbol">;</a> <a id="1720" href="Categories.Diagram.Equalizer.html#2044" class="Field">isEqualizer</a> <a id="1732" class="Symbol">=</a> <a id="1734" href="Categories.Diagram.Duality.html#1352" class="Function">IsCoequalizer⇒IscoEqualizer</a> <a id="1762" href="Categories.Diagram.Coequalizer.html#1983" class="Field">isCoequalizer</a>
  <a id="1778" class="Symbol">}</a>
  <a id="1782" class="Keyword">where</a> <a id="1788" class="Keyword">open</a> <a id="1793" href="Categories.Diagram.Coequalizer.html#1885" class="Module">Coequalizer</a> <a id="1805" href="Categories.Diagram.Duality.html#1683" class="Bound">coe</a>

<a id="IscoEqualizer⇒IsCoequalizer"></a><a id="1810" href="Categories.Diagram.Duality.html#1810" class="Function">IscoEqualizer⇒IsCoequalizer</a> <a id="1838" class="Symbol">:</a> <a id="1840" href="Categories.Diagram.Equalizer.html#462" class="Record">IsEqualizer</a> <a id="1852" href="Categories.Diagram.Duality.html#1225" class="Generalizable">h</a> <a id="1854" href="Categories.Diagram.Duality.html#1221" class="Generalizable">f</a> <a id="1856" href="Categories.Diagram.Duality.html#1223" class="Generalizable">g</a> <a id="1858" class="Symbol">→</a> <a id="1860" href="Categories.Diagram.Coequalizer.html#406" class="Record">IsCoequalizer</a> <a id="1874" href="Categories.Diagram.Duality.html#1221" class="Generalizable">f</a> <a id="1876" href="Categories.Diagram.Duality.html#1223" class="Generalizable">g</a> <a id="1878" href="Categories.Diagram.Duality.html#1225" class="Generalizable">h</a>
<a id="1880" href="Categories.Diagram.Duality.html#1810" class="Function">IscoEqualizer⇒IsCoequalizer</a> <a id="1908" href="Categories.Diagram.Duality.html#1908" class="Bound">is-eq</a> <a id="1914" class="Symbol">=</a> <a id="1916" class="Keyword">record</a>
  <a id="1925" class="Symbol">{</a> <a id="1927" href="Categories.Diagram.Coequalizer.html#488" class="Field">equality</a> <a id="1936" class="Symbol">=</a> <a id="1938" href="Categories.Diagram.Equalizer.html#542" class="Field">equality</a>
  <a id="1949" class="Symbol">;</a> <a id="1951" href="Categories.Diagram.Coequalizer.html#523" class="Field">coequalize</a> <a id="1962" class="Symbol">=</a> <a id="1964" href="Categories.Diagram.Equalizer.html#575" class="Field">equalize</a>
  <a id="1975" class="Symbol">;</a> <a id="1977" href="Categories.Diagram.Coequalizer.html#576" class="Field">universal</a> <a id="1987" class="Symbol">=</a> <a id="1989" href="Categories.Diagram.Equalizer.html#628" class="Field">universal</a>
  <a id="2001" class="Symbol">;</a> <a id="2003" href="Categories.Diagram.Coequalizer.html#652" class="Field">unique</a> <a id="2010" class="Symbol">=</a> <a id="2012" href="Categories.Diagram.Equalizer.html#691" class="Field">unique</a>
  <a id="2021" class="Symbol">}</a>
  <a id="2025" class="Keyword">where</a> <a id="2031" class="Keyword">open</a> <a id="2036" href="Categories.Diagram.Equalizer.html#462" class="Module">IsEqualizer</a> <a id="2048" href="Categories.Diagram.Duality.html#1908" class="Bound">is-eq</a>

<a id="coEqualizer⇒Coequalizer"></a><a id="2055" href="Categories.Diagram.Duality.html#2055" class="Function">coEqualizer⇒Coequalizer</a> <a id="2079" class="Symbol">:</a> <a id="2081" href="Categories.Diagram.Equalizer.html#1948" class="Record">Equalizer</a> <a id="2091" href="Categories.Diagram.Duality.html#1221" class="Generalizable">f</a> <a id="2093" href="Categories.Diagram.Duality.html#1223" class="Generalizable">g</a> <a id="2095" class="Symbol">→</a> <a id="2097" href="Categories.Diagram.Coequalizer.html#1885" class="Record">Coequalizer</a> <a id="2109" href="Categories.Diagram.Duality.html#1221" class="Generalizable">f</a> <a id="2111" href="Categories.Diagram.Duality.html#1223" class="Generalizable">g</a>
<a id="2113" href="Categories.Diagram.Duality.html#2055" class="Function">coEqualizer⇒Coequalizer</a> <a id="2137" href="Categories.Diagram.Duality.html#2137" class="Bound">e</a> <a id="2139" class="Symbol">=</a> <a id="2141" class="Keyword">record</a>
  <a id="2150" class="Symbol">{</a> <a id="2152" href="Categories.Diagram.Coequalizer.html#1963" class="Field">arr</a>        <a id="2163" class="Symbol">=</a> <a id="2165" href="Categories.Diagram.Equalizer.html#2024" class="Field">arr</a>
  <a id="2171" class="Symbol">;</a> <a id="2173" href="Categories.Diagram.Coequalizer.html#1983" class="Field">isCoequalizer</a> <a id="2187" class="Symbol">=</a> <a id="2189" href="Categories.Diagram.Duality.html#1810" class="Function">IscoEqualizer⇒IsCoequalizer</a> <a id="2217" href="Categories.Diagram.Equalizer.html#2044" class="Field">isEqualizer</a>
  <a id="2231" class="Symbol">}</a>
  <a id="2235" class="Keyword">where</a> <a id="2241" class="Keyword">open</a> <a id="2246" href="Categories.Diagram.Equalizer.html#1948" class="Module">Equalizer</a> <a id="2256" href="Categories.Diagram.Duality.html#2137" class="Bound">e</a>

<a id="coPullback⇒Pushout"></a><a id="2259" href="Categories.Diagram.Duality.html#2259" class="Function">coPullback⇒Pushout</a> <a id="2278" class="Symbol">:</a> <a id="2280" href="Categories.Diagram.Pullback.html#2579" class="Record">Pullback</a> <a id="2289" href="Categories.Diagram.Duality.html#1221" class="Generalizable">f</a> <a id="2291" href="Categories.Diagram.Duality.html#1223" class="Generalizable">g</a> <a id="2293" class="Symbol">→</a> <a id="2295" href="Categories.Diagram.Pushout.html#1051" class="Record">Pushout</a> <a id="2303" href="Categories.Diagram.Duality.html#1221" class="Generalizable">f</a> <a id="2305" href="Categories.Diagram.Duality.html#1223" class="Generalizable">g</a>
<a id="2307" href="Categories.Diagram.Duality.html#2259" class="Function">coPullback⇒Pushout</a> <a id="2326" href="Categories.Diagram.Duality.html#2326" class="Bound">p</a> <a id="2328" class="Symbol">=</a> <a id="2330" class="Keyword">record</a>
  <a id="2339" class="Symbol">{</a> <a id="2341" href="Categories.Diagram.Pushout.html#1134" class="Field">i₁</a>        <a id="2351" class="Symbol">=</a> <a id="2353" href="Categories.Diagram.Pullback.html#2662" class="Field">p₁</a>
  <a id="2358" class="Symbol">;</a> <a id="2360" href="Categories.Diagram.Pushout.html#1150" class="Field">i₂</a>        <a id="2370" class="Symbol">=</a> <a id="2372" href="Categories.Diagram.Pullback.html#2678" class="Field">p₂</a>
  <a id="2377" class="Symbol">;</a> <a id="2379" href="Categories.Diagram.Pushout.html#1166" class="Field">isPushout</a> <a id="2389" class="Symbol">=</a> <a id="2391" class="Keyword">record</a>
    <a id="2402" class="Symbol">{</a> <a id="2404" href="Categories.Diagram.Pushout.html#392" class="Field">commute</a>         <a id="2420" class="Symbol">=</a> <a id="2422" href="Categories.Diagram.Pullback.html#1488" class="Function">commute</a>
    <a id="2434" class="Symbol">;</a> <a id="2436" href="Categories.Diagram.Pushout.html#430" class="Field">universal</a>       <a id="2452" class="Symbol">=</a> <a id="2454" href="Categories.Diagram.Pullback.html#1526" class="Function">universal</a>
    <a id="2468" class="Symbol">;</a> <a id="2470" href="Categories.Diagram.Pushout.html#504" class="Field">universal∘i₁≈h₁</a> <a id="2486" class="Symbol">=</a> <a id="2488" href="Categories.Diagram.Pullback.html#1602" class="Function">p₁∘universal≈h₁</a>
    <a id="2508" class="Symbol">;</a> <a id="2510" href="Categories.Diagram.Pushout.html#624" class="Field">universal∘i₂≈h₂</a> <a id="2526" class="Symbol">=</a> <a id="2528" href="Categories.Diagram.Pullback.html#1698" class="Function">p₂∘universal≈h₂</a>
    <a id="2548" class="Symbol">;</a> <a id="2550" href="Categories.Diagram.Pushout.html#744" class="Field">unique-diagram</a>  <a id="2566" class="Symbol">=</a> <a id="2568" href="Categories.Diagram.Pullback.html#1794" class="Function">unique-diagram</a>
    <a id="2587" class="Symbol">}</a>
  <a id="2591" class="Symbol">}</a>
  <a id="2595" class="Keyword">where</a> <a id="2601" class="Keyword">open</a> <a id="2606" href="Categories.Diagram.Pullback.html#2579" class="Module">Pullback</a> <a id="2615" href="Categories.Diagram.Duality.html#2326" class="Bound">p</a>

<a id="Pushout⇒coPullback"></a><a id="2618" href="Categories.Diagram.Duality.html#2618" class="Function">Pushout⇒coPullback</a> <a id="2637" class="Symbol">:</a> <a id="2639" href="Categories.Diagram.Pushout.html#1051" class="Record">Pushout</a> <a id="2647" href="Categories.Diagram.Duality.html#1221" class="Generalizable">f</a> <a id="2649" href="Categories.Diagram.Duality.html#1223" class="Generalizable">g</a> <a id="2651" class="Symbol">→</a> <a id="2653" href="Categories.Diagram.Pullback.html#2579" class="Record">Pullback</a> <a id="2662" href="Categories.Diagram.Duality.html#1221" class="Generalizable">f</a> <a id="2664" href="Categories.Diagram.Duality.html#1223" class="Generalizable">g</a>
<a id="2666" href="Categories.Diagram.Duality.html#2618" class="Function">Pushout⇒coPullback</a> <a id="2685" href="Categories.Diagram.Duality.html#2685" class="Bound">p</a> <a id="2687" class="Symbol">=</a> <a id="2689" class="Keyword">record</a>
  <a id="2698" class="Symbol">{</a> <a id="2700" href="Categories.Diagram.Pullback.html#2662" class="Field">p₁</a>              <a id="2716" class="Symbol">=</a> <a id="2718" href="Categories.Diagram.Pushout.html#1134" class="Field">i₁</a>
  <a id="2723" class="Symbol">;</a> <a id="2725" href="Categories.Diagram.Pullback.html#2678" class="Field">p₂</a>              <a id="2741" class="Symbol">=</a> <a id="2743" href="Categories.Diagram.Pushout.html#1150" class="Field">i₂</a>
  <a id="2748" class="Symbol">;</a> <a id="2750" href="Categories.Diagram.Pullback.html#2694" class="Field">isPullback</a> <a id="2761" class="Symbol">=</a> <a id="2763" class="Keyword">record</a>
    <a id="2774" class="Symbol">{</a> <a id="2776" href="Categories.Diagram.Pullback.html#1488" class="Field">commute</a>         <a id="2792" class="Symbol">=</a> <a id="2794" href="Categories.Diagram.Pushout.html#392" class="Function">commute</a>
    <a id="2806" class="Symbol">;</a> <a id="2808" href="Categories.Diagram.Pullback.html#1526" class="Field">universal</a>       <a id="2824" class="Symbol">=</a> <a id="2826" href="Categories.Diagram.Pushout.html#430" class="Function">universal</a>
    <a id="2840" class="Symbol">;</a> <a id="2842" href="Categories.Diagram.Pullback.html#1602" class="Field">p₁∘universal≈h₁</a> <a id="2858" class="Symbol">=</a> <a id="2860" href="Categories.Diagram.Pushout.html#504" class="Function">universal∘i₁≈h₁</a>
    <a id="2880" class="Symbol">;</a> <a id="2882" href="Categories.Diagram.Pullback.html#1698" class="Field">p₂∘universal≈h₂</a> <a id="2898" class="Symbol">=</a> <a id="2900" href="Categories.Diagram.Pushout.html#624" class="Function">universal∘i₂≈h₂</a>
    <a id="2920" class="Symbol">;</a> <a id="2922" href="Categories.Diagram.Pullback.html#1794" class="Field">unique-diagram</a>  <a id="2938" class="Symbol">=</a> <a id="2940" href="Categories.Diagram.Pushout.html#744" class="Function">unique-diagram</a>
    <a id="2959" class="Symbol">}</a>
  <a id="2963" class="Symbol">}</a>
  <a id="2967" class="Keyword">where</a> <a id="2973" class="Keyword">open</a> <a id="2978" href="Categories.Diagram.Pushout.html#1051" class="Module">Pushout</a> <a id="2986" href="Categories.Diagram.Duality.html#2685" class="Bound">p</a>

<a id="2989" class="Keyword">module</a> <a id="2996" href="Categories.Diagram.Duality.html#2996" class="Module">_</a> <a id="2998" class="Symbol">{</a><a id="2999" href="Categories.Diagram.Duality.html#2999" class="Bound">F</a> <a id="3001" class="Symbol">:</a> <a id="3003" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="3011" href="Categories.Diagram.Duality.html#1181" class="Generalizable">J</a> <a id="3013" href="Categories.Diagram.Duality.html#113" class="Bound">C</a><a id="3014" class="Symbol">}</a> <a id="3016" class="Keyword">where</a>
  <a id="3024" class="Keyword">open</a> <a id="3029" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="3037" href="Categories.Diagram.Duality.html#2999" class="Bound">F</a> <a id="3039" class="Keyword">renaming</a> <a id="3048" class="Symbol">(</a><a id="3049" href="Categories.Functor.Core.html#816" class="Function">op</a> <a id="3052" class="Symbol">to</a> <a id="3055" class="Function">Fop</a><a id="3058" class="Symbol">)</a>

  <a id="3063" href="Categories.Diagram.Duality.html#3063" class="Function">coApex⇒Coapex</a> <a id="3077" class="Symbol">:</a> <a id="3079" class="Symbol">∀</a> <a id="3081" href="Categories.Diagram.Duality.html#3081" class="Bound">X</a> <a id="3083" class="Symbol">→</a> <a id="3085" href="Categories.Diagram.Cone.html#358" class="Record">Apex</a> <a id="3090" href="Categories.Diagram.Duality.html#3055" class="Function">Fop</a> <a id="3094" href="Categories.Diagram.Duality.html#3081" class="Bound">X</a> <a id="3096" class="Symbol">→</a> <a id="3098" href="Categories.Diagram.Cocone.html#362" class="Record">Coapex</a> <a id="3105" href="Categories.Diagram.Duality.html#2999" class="Bound">F</a> <a id="3107" href="Categories.Diagram.Duality.html#3081" class="Bound">X</a>
  <a id="3111" href="Categories.Diagram.Duality.html#3063" class="Function">coApex⇒Coapex</a> <a id="3125" href="Categories.Diagram.Duality.html#3125" class="Bound">X</a> <a id="3127" href="Categories.Diagram.Duality.html#3127" class="Bound">apex</a> <a id="3132" class="Symbol">=</a> <a id="3134" class="Keyword">record</a>
      <a id="3147" class="Symbol">{</a> <a id="3149" href="Categories.Diagram.Cocone.html#425" class="Field">ψ</a>       <a id="3157" class="Symbol">=</a> <a id="3159" href="Categories.Diagram.Cone.html#415" class="Field">ψ</a>
      <a id="3167" class="Symbol">;</a> <a id="3169" href="Categories.Diagram.Cocone.html#471" class="Field">commute</a> <a id="3177" class="Symbol">=</a> <a id="3179" href="Categories.Diagram.Cone.html#463" class="Field">commute</a>
      <a id="3193" class="Symbol">}</a>
    <a id="3199" class="Keyword">where</a> <a id="3205" class="Keyword">open</a> <a id="3210" href="Categories.Diagram.Cone.html#358" class="Module">Cone.Apex</a> <a id="3220" href="Categories.Diagram.Duality.html#3127" class="Bound">apex</a>

  <a id="3228" href="Categories.Diagram.Duality.html#3228" class="Function">coCone⇒Cocone</a> <a id="3242" class="Symbol">:</a> <a id="3244" href="Categories.Diagram.Cone.html#526" class="Record">Cone</a> <a id="3249" href="Categories.Diagram.Duality.html#3055" class="Function">Fop</a> <a id="3253" class="Symbol">→</a> <a id="3255" href="Categories.Diagram.Cocone.html#534" class="Record">Cocone</a> <a id="3262" href="Categories.Diagram.Duality.html#2999" class="Bound">F</a>
  <a id="3266" href="Categories.Diagram.Duality.html#3228" class="Function">coCone⇒Cocone</a> <a id="3280" href="Categories.Diagram.Duality.html#3280" class="Bound">c</a> <a id="3282" class="Symbol">=</a> <a id="3284" class="Keyword">record</a>
    <a id="3295" class="Symbol">{</a> <a id="3297" href="Categories.Diagram.Cocone.html#604" class="Field">coapex</a> <a id="3304" class="Symbol">=</a> <a id="3306" href="Categories.Diagram.Duality.html#3063" class="Function">coApex⇒Coapex</a> <a id="3320" class="Symbol">_</a> <a id="3322" href="Categories.Diagram.Cone.html#592" class="Field">apex</a>
    <a id="3331" class="Symbol">}</a>
    <a id="3337" class="Keyword">where</a> <a id="3343" class="Keyword">open</a> <a id="3348" href="Categories.Diagram.Cone.html#526" class="Module">Cone.Cone</a> <a id="3358" href="Categories.Diagram.Duality.html#3280" class="Bound">c</a>

  <a id="3363" href="Categories.Diagram.Duality.html#3363" class="Function">Coapex⇒coApex</a> <a id="3377" class="Symbol">:</a> <a id="3379" class="Symbol">∀</a> <a id="3381" href="Categories.Diagram.Duality.html#3381" class="Bound">X</a> <a id="3383" class="Symbol">→</a> <a id="3385" href="Categories.Diagram.Cocone.html#362" class="Record">Coapex</a> <a id="3392" href="Categories.Diagram.Duality.html#2999" class="Bound">F</a> <a id="3394" href="Categories.Diagram.Duality.html#3381" class="Bound">X</a> <a id="3396" class="Symbol">→</a> <a id="3398" href="Categories.Diagram.Cone.html#358" class="Record">Apex</a> <a id="3403" href="Categories.Diagram.Duality.html#3055" class="Function">Fop</a> <a id="3407" href="Categories.Diagram.Duality.html#3381" class="Bound">X</a>
  <a id="3411" href="Categories.Diagram.Duality.html#3363" class="Function">Coapex⇒coApex</a> <a id="3425" href="Categories.Diagram.Duality.html#3425" class="Bound">X</a> <a id="3427" href="Categories.Diagram.Duality.html#3427" class="Bound">coapex</a> <a id="3434" class="Symbol">=</a> <a id="3436" class="Keyword">record</a>
      <a id="3449" class="Symbol">{</a> <a id="3451" href="Categories.Diagram.Cone.html#415" class="Field">ψ</a>       <a id="3459" class="Symbol">=</a> <a id="3461" href="Categories.Diagram.Cocone.html#425" class="Field">ψ</a>
      <a id="3469" class="Symbol">;</a> <a id="3471" href="Categories.Diagram.Cone.html#463" class="Field">commute</a> <a id="3479" class="Symbol">=</a> <a id="3481" href="Categories.Diagram.Cocone.html#471" class="Field">commute</a>
      <a id="3495" class="Symbol">}</a>
    <a id="3501" class="Keyword">where</a> <a id="3507" class="Keyword">open</a> <a id="3512" href="Categories.Diagram.Cocone.html#362" class="Module">Cocone.Coapex</a> <a id="3526" href="Categories.Diagram.Duality.html#3427" class="Bound">coapex</a>

  <a id="3536" href="Categories.Diagram.Duality.html#3536" class="Function">Cocone⇒coCone</a> <a id="3550" class="Symbol">:</a> <a id="3552" href="Categories.Diagram.Cocone.html#534" class="Record">Cocone</a> <a id="3559" href="Categories.Diagram.Duality.html#2999" class="Bound">F</a> <a id="3561" class="Symbol">→</a> <a id="3563" href="Categories.Diagram.Cone.html#526" class="Record">Cone</a> <a id="3568" href="Categories.Diagram.Duality.html#3055" class="Function">Fop</a>
  <a id="3574" href="Categories.Diagram.Duality.html#3536" class="Function">Cocone⇒coCone</a> <a id="3588" href="Categories.Diagram.Duality.html#3588" class="Bound">c</a> <a id="3590" class="Symbol">=</a> <a id="3592" class="Keyword">record</a>
    <a id="3603" class="Symbol">{</a> <a id="3605" href="Categories.Diagram.Cone.html#592" class="Field">apex</a> <a id="3610" class="Symbol">=</a> <a id="3612" href="Categories.Diagram.Duality.html#3363" class="Function">Coapex⇒coApex</a> <a id="3626" class="Symbol">_</a> <a id="3628" href="Categories.Diagram.Cocone.html#604" class="Field">coapex</a>
    <a id="3639" class="Symbol">}</a>
    <a id="3645" class="Keyword">where</a> <a id="3651" class="Keyword">open</a> <a id="3656" href="Categories.Diagram.Cocone.html#534" class="Module">Cocone.Cocone</a> <a id="3670" href="Categories.Diagram.Duality.html#3588" class="Bound">c</a>

  <a id="3675" href="Categories.Diagram.Duality.html#3675" class="Function">coCone⇒⇒Cocone⇒</a> <a id="3691" class="Symbol">:</a> <a id="3693" class="Symbol">∀</a> <a id="3695" class="Symbol">{</a><a id="3696" href="Categories.Diagram.Duality.html#3696" class="Bound">K</a> <a id="3698" href="Categories.Diagram.Duality.html#3698" class="Bound">K′</a><a id="3700" class="Symbol">}</a> <a id="3702" class="Symbol">→</a> <a id="3704" href="Categories.Diagram.Cone.html#660" class="Record">Cone⇒</a> <a id="3710" href="Categories.Diagram.Duality.html#3055" class="Function">Fop</a> <a id="3714" href="Categories.Diagram.Duality.html#3696" class="Bound">K</a> <a id="3716" href="Categories.Diagram.Duality.html#3698" class="Bound">K′</a> <a id="3719" class="Symbol">→</a> <a id="3721" href="Categories.Diagram.Cocone.html#684" class="Record">Cocone⇒</a> <a id="3729" href="Categories.Diagram.Duality.html#2999" class="Bound">F</a> <a id="3731" class="Symbol">(</a><a id="3732" href="Categories.Diagram.Duality.html#3228" class="Function">coCone⇒Cocone</a> <a id="3746" href="Categories.Diagram.Duality.html#3698" class="Bound">K′</a><a id="3748" class="Symbol">)</a> <a id="3750" class="Symbol">(</a><a id="3751" href="Categories.Diagram.Duality.html#3228" class="Function">coCone⇒Cocone</a> <a id="3765" href="Categories.Diagram.Duality.html#3696" class="Bound">K</a><a id="3766" class="Symbol">)</a>
  <a id="3770" href="Categories.Diagram.Duality.html#3675" class="Function">coCone⇒⇒Cocone⇒</a> <a id="3786" href="Categories.Diagram.Duality.html#3786" class="Bound">f</a> <a id="3788" class="Symbol">=</a> <a id="3790" class="Keyword">record</a>
    <a id="3801" class="Symbol">{</a> <a id="3803" href="Categories.Diagram.Cocone.html#745" class="Field">arr</a>     <a id="3811" class="Symbol">=</a> <a id="3813" href="Categories.Diagram.Cone.html#717" class="Field">arr</a>
    <a id="3821" class="Symbol">;</a> <a id="3823" href="Categories.Diagram.Cocone.html#770" class="Field">commute</a> <a id="3831" class="Symbol">=</a> <a id="3833" href="Categories.Diagram.Cone.html#742" class="Field">commute</a>
    <a id="3845" class="Symbol">}</a>
    <a id="3851" class="Keyword">where</a> <a id="3857" class="Keyword">open</a> <a id="3862" href="Categories.Diagram.Cone.html#660" class="Module">Cone⇒</a> <a id="3868" href="Categories.Diagram.Duality.html#3786" class="Bound">f</a>

  <a id="3873" href="Categories.Diagram.Duality.html#3873" class="Function">Cocone⇒⇒coCone⇒</a> <a id="3889" class="Symbol">:</a> <a id="3891" class="Symbol">∀</a> <a id="3893" class="Symbol">{</a><a id="3894" href="Categories.Diagram.Duality.html#3894" class="Bound">K</a> <a id="3896" href="Categories.Diagram.Duality.html#3896" class="Bound">K′</a><a id="3898" class="Symbol">}</a> <a id="3900" class="Symbol">→</a> <a id="3902" href="Categories.Diagram.Cocone.html#684" class="Record">Cocone⇒</a> <a id="3910" href="Categories.Diagram.Duality.html#2999" class="Bound">F</a> <a id="3912" href="Categories.Diagram.Duality.html#3894" class="Bound">K</a> <a id="3914" href="Categories.Diagram.Duality.html#3896" class="Bound">K′</a> <a id="3917" class="Symbol">→</a> <a id="3919" href="Categories.Diagram.Cone.html#660" class="Record">Cone⇒</a> <a id="3925" href="Categories.Diagram.Duality.html#3055" class="Function">Fop</a> <a id="3929" class="Symbol">(</a><a id="3930" href="Categories.Diagram.Duality.html#3536" class="Function">Cocone⇒coCone</a> <a id="3944" href="Categories.Diagram.Duality.html#3896" class="Bound">K′</a><a id="3946" class="Symbol">)</a> <a id="3948" class="Symbol">(</a><a id="3949" href="Categories.Diagram.Duality.html#3536" class="Function">Cocone⇒coCone</a> <a id="3963" href="Categories.Diagram.Duality.html#3894" class="Bound">K</a><a id="3964" class="Symbol">)</a>
  <a id="3968" href="Categories.Diagram.Duality.html#3873" class="Function">Cocone⇒⇒coCone⇒</a> <a id="3984" href="Categories.Diagram.Duality.html#3984" class="Bound">f</a> <a id="3986" class="Symbol">=</a> <a id="3988" class="Keyword">record</a>
    <a id="3999" class="Symbol">{</a> <a id="4001" href="Categories.Diagram.Cone.html#717" class="Field">arr</a>     <a id="4009" class="Symbol">=</a> <a id="4011" href="Categories.Diagram.Cocone.html#745" class="Field">arr</a>
    <a id="4019" class="Symbol">;</a> <a id="4021" href="Categories.Diagram.Cone.html#742" class="Field">commute</a> <a id="4029" class="Symbol">=</a> <a id="4031" href="Categories.Diagram.Cocone.html#770" class="Field">commute</a>
    <a id="4043" class="Symbol">}</a>
    <a id="4049" class="Keyword">where</a> <a id="4055" class="Keyword">open</a> <a id="4060" href="Categories.Diagram.Cocone.html#684" class="Module">Cocone⇒</a> <a id="4068" href="Categories.Diagram.Duality.html#3984" class="Bound">f</a>

  <a id="4073" href="Categories.Diagram.Duality.html#4073" class="Function">coLimit⇒Colimit</a> <a id="4089" class="Symbol">:</a> <a id="4091" href="Categories.Diagram.Limit.html#934" class="Record">Limit</a> <a id="4097" href="Categories.Diagram.Duality.html#3055" class="Function">Fop</a> <a id="4101" class="Symbol">→</a> <a id="4103" href="Categories.Diagram.Colimit.html#961" class="Record">Colimit</a> <a id="4111" href="Categories.Diagram.Duality.html#2999" class="Bound">F</a>
  <a id="4115" href="Categories.Diagram.Duality.html#4073" class="Function">coLimit⇒Colimit</a> <a id="4131" href="Categories.Diagram.Duality.html#4131" class="Bound">lim</a> <a id="4135" class="Symbol">=</a> <a id="4137" class="Keyword">record</a>
    <a id="4148" class="Symbol">{</a> <a id="4150" href="Categories.Diagram.Colimit.html#1020" class="Field">initial</a> <a id="4158" class="Symbol">=</a> <a id="4160" href="Categories.Object.Duality.html#1316" class="Function">op⊤⇒⊥</a> <a id="4166" class="Symbol">(</a><a id="4167" href="Categories.Category.Construction.Cocones.html#731" class="Function">Cocones</a> <a id="4175" href="Categories.Diagram.Duality.html#2999" class="Bound">F</a><a id="4176" class="Symbol">)</a> <a id="4178" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="4180" class="Keyword">record</a>
      <a id="4193" class="Symbol">{</a> <a id="4195" href="Categories.Object.Terminal.html#905" class="Field">⊤</a>             <a id="4209" class="Symbol">=</a> <a id="4211" href="Categories.Diagram.Duality.html#3228" class="Function">coCone⇒Cocone</a> <a id="4225" href="Categories.Object.Terminal.html#905" class="Function">⊤</a>
      <a id="4233" class="Symbol">;</a> <a id="4235" href="Categories.Object.Terminal.html#917" class="Field">⊤-is-terminal</a> <a id="4249" class="Symbol">=</a> <a id="4251" class="Keyword">record</a>
        <a id="4266" class="Symbol">{</a> <a id="4268" href="Categories.Object.Terminal.html#577" class="Field">!</a>        <a id="4277" class="Symbol">=</a> <a id="4279" href="Categories.Diagram.Duality.html#3675" class="Function">coCone⇒⇒Cocone⇒</a> <a id="4295" href="Categories.Object.Terminal.html#577" class="Function">!</a>
        <a id="4305" class="Symbol">;</a> <a id="4307" href="Categories.Object.Terminal.html#605" class="Field">!-unique</a> <a id="4316" class="Symbol">=</a> <a id="4318" class="Symbol">λ</a> <a id="4320" href="Categories.Diagram.Duality.html#4320" class="Bound">f</a> <a id="4322" class="Symbol">→</a> <a id="4324" href="Categories.Object.Terminal.html#605" class="Function">!-unique</a> <a id="4333" class="Symbol">(</a><a id="4334" href="Categories.Diagram.Duality.html#3873" class="Function">Cocone⇒⇒coCone⇒</a> <a id="4350" href="Categories.Diagram.Duality.html#4320" class="Bound">f</a><a id="4351" class="Symbol">)</a>
        <a id="4361" class="Symbol">}</a>
      <a id="4369" class="Symbol">}</a>
    <a id="4375" class="Symbol">}</a>
    <a id="4381" class="Keyword">where</a> <a id="4387" class="Keyword">open</a> <a id="4392" href="Categories.Diagram.Limit.html#934" class="Module">Limit.Limit</a> <a id="4404" href="Categories.Diagram.Duality.html#4131" class="Bound">lim</a>
          <a id="4418" class="Keyword">open</a> <a id="4423" href="Categories.Object.Terminal.html#860" class="Module">Terminal</a> <a id="4432" href="Categories.Diagram.Limit.html#991" class="Field">terminal</a>

  <a id="4444" href="Categories.Diagram.Duality.html#4444" class="Function">Colimit⇒coLimit</a> <a id="4460" class="Symbol">:</a> <a id="4462" href="Categories.Diagram.Colimit.html#961" class="Record">Colimit</a> <a id="4470" href="Categories.Diagram.Duality.html#2999" class="Bound">F</a> <a id="4472" class="Symbol">→</a> <a id="4474" href="Categories.Diagram.Limit.html#934" class="Record">Limit</a> <a id="4480" href="Categories.Diagram.Duality.html#3055" class="Function">Fop</a>
  <a id="4486" href="Categories.Diagram.Duality.html#4444" class="Function">Colimit⇒coLimit</a> <a id="4502" href="Categories.Diagram.Duality.html#4502" class="Bound">colim</a> <a id="4508" class="Symbol">=</a> <a id="4510" class="Keyword">record</a>
    <a id="4521" class="Symbol">{</a> <a id="4523" href="Categories.Diagram.Limit.html#991" class="Field">terminal</a> <a id="4532" class="Symbol">=</a> <a id="4534" class="Keyword">record</a>
      <a id="4547" class="Symbol">{</a> <a id="4549" href="Categories.Object.Terminal.html#905" class="Field">⊤</a>             <a id="4563" class="Symbol">=</a> <a id="4565" href="Categories.Diagram.Duality.html#3536" class="Function">Cocone⇒coCone</a> <a id="4579" href="Categories.Object.Initial.html#804" class="Function">⊥</a>
      <a id="4587" class="Symbol">;</a> <a id="4589" href="Categories.Object.Terminal.html#917" class="Field">⊤-is-terminal</a> <a id="4603" class="Symbol">=</a> <a id="4605" class="Keyword">record</a>
        <a id="4620" class="Symbol">{</a> <a id="4622" href="Categories.Object.Terminal.html#577" class="Field">!</a>        <a id="4631" class="Symbol">=</a> <a id="4633" href="Categories.Diagram.Duality.html#3873" class="Function">Cocone⇒⇒coCone⇒</a> <a id="4649" href="Categories.Object.Initial.html#478" class="Function">¡</a>
        <a id="4659" class="Symbol">;</a> <a id="4661" href="Categories.Object.Terminal.html#605" class="Field">!-unique</a> <a id="4670" class="Symbol">=</a> <a id="4672" class="Symbol">λ</a> <a id="4674" href="Categories.Diagram.Duality.html#4674" class="Bound">f</a> <a id="4676" class="Symbol">→</a> <a id="4678" href="Categories.Object.Initial.html#506" class="Function">¡-unique</a> <a id="4687" class="Symbol">(</a><a id="4688" href="Categories.Diagram.Duality.html#3675" class="Function">coCone⇒⇒Cocone⇒</a> <a id="4704" href="Categories.Diagram.Duality.html#4674" class="Bound">f</a><a id="4705" class="Symbol">)</a>
        <a id="4715" class="Symbol">}</a>
      <a id="4723" class="Symbol">}</a>
    <a id="4729" class="Symbol">}</a>
    <a id="4735" class="Keyword">where</a> <a id="4741" class="Keyword">open</a> <a id="4746" href="Categories.Diagram.Colimit.html#961" class="Module">Colimit.Colimit</a> <a id="4762" href="Categories.Diagram.Duality.html#4502" class="Bound">colim</a>
          <a id="4778" class="Keyword">open</a> <a id="4783" href="Categories.Object.Initial.html#760" class="Module">Initial</a> <a id="4791" href="Categories.Diagram.Colimit.html#1020" class="Field">initial</a>

<a id="4800" class="Keyword">module</a> <a id="4807" href="Categories.Diagram.Duality.html#4807" class="Module">_</a> <a id="4809" class="Symbol">{</a><a id="4810" href="Categories.Diagram.Duality.html#4810" class="Bound">F</a> <a id="4812" class="Symbol">:</a> <a id="4814" href="Categories.Functor.Bifunctor.html#442" class="Function">Bifunctor</a> <a id="4824" class="Symbol">(</a><a id="4825" href="Categories.Category.Core.html#3118" class="Function">Category.op</a> <a id="4837" href="Categories.Diagram.Duality.html#1179" class="Generalizable">D</a><a id="4838" class="Symbol">)</a> <a id="4840" href="Categories.Diagram.Duality.html#1179" class="Generalizable">D</a> <a id="4842" href="Categories.Diagram.Duality.html#113" class="Bound">C</a><a id="4843" class="Symbol">}</a> <a id="4845" class="Keyword">where</a>
  <a id="4853" class="Keyword">open</a> <a id="4858" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
  <a id="4873" class="Keyword">open</a> <a id="4878" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="4886" href="Categories.Diagram.Duality.html#4810" class="Bound">F</a> <a id="4888" class="Keyword">renaming</a> <a id="4897" class="Symbol">(</a><a id="4898" href="Categories.Functor.Core.html#816" class="Function">op</a> <a id="4901" class="Symbol">to</a> <a id="4904" class="Function">Fop</a><a id="4907" class="Symbol">)</a>

  <a id="4912" href="Categories.Diagram.Duality.html#4912" class="Function">coWedge⇒Cowedge</a> <a id="4928" class="Symbol">:</a> <a id="4930" href="Categories.Diagram.Wedge.html#553" class="Record">Wedge</a> <a id="4936" href="Categories.Diagram.Duality.html#4904" class="Function">Fop</a> <a id="4940" class="Symbol">→</a> <a id="4942" href="Categories.Diagram.Cowedge.html#596" class="Record">Cowedge</a> <a id="4950" href="Categories.Diagram.Duality.html#4810" class="Bound">F</a>
  <a id="4954" href="Categories.Diagram.Duality.html#4912" class="Function">coWedge⇒Cowedge</a> <a id="4970" href="Categories.Diagram.Duality.html#4970" class="Bound">W</a> <a id="4972" class="Symbol">=</a> <a id="4974" class="Keyword">record</a>
    <a id="4985" class="Symbol">{</a> <a id="4987" href="Categories.Diagram.Cowedge.html#644" class="Field">E</a>         <a id="4997" class="Symbol">=</a> <a id="4999" href="Categories.Diagram.Wedge.html#599" class="Field">E</a>
    <a id="5005" class="Symbol">;</a> <a id="5007" href="Categories.Diagram.Cowedge.html#664" class="Field">dinatural</a> <a id="5017" class="Symbol">=</a> <a id="5019" href="Categories.NaturalTransformation.Dinatural.html#1948" class="Function">DinaturalTransformation.op</a> <a id="5046" href="Categories.Diagram.Wedge.html#619" class="Field">dinatural</a>
    <a id="5060" class="Symbol">}</a>
    <a id="5066" class="Keyword">where</a> <a id="5072" class="Keyword">open</a> <a id="5077" href="Categories.Diagram.Wedge.html#553" class="Module">Wedge.Wedge</a> <a id="5089" href="Categories.Diagram.Duality.html#4970" class="Bound">W</a>

  <a id="5094" href="Categories.Diagram.Duality.html#5094" class="Function">Cowedge⇒coWedge</a> <a id="5110" class="Symbol">:</a> <a id="5112" href="Categories.Diagram.Cowedge.html#596" class="Record">Cowedge</a> <a id="5120" href="Categories.Diagram.Duality.html#4810" class="Bound">F</a> <a id="5122" class="Symbol">→</a> <a id="5124" href="Categories.Diagram.Wedge.html#553" class="Record">Wedge</a> <a id="5130" href="Categories.Diagram.Duality.html#4904" class="Function">Fop</a>
  <a id="5136" href="Categories.Diagram.Duality.html#5094" class="Function">Cowedge⇒coWedge</a> <a id="5152" href="Categories.Diagram.Duality.html#5152" class="Bound">W</a> <a id="5154" class="Symbol">=</a> <a id="5156" class="Keyword">record</a>
    <a id="5167" class="Symbol">{</a> <a id="5169" href="Categories.Diagram.Wedge.html#599" class="Field">E</a>         <a id="5179" class="Symbol">=</a> <a id="5181" href="Categories.Diagram.Cowedge.html#644" class="Field">E</a>
    <a id="5187" class="Symbol">;</a> <a id="5189" href="Categories.Diagram.Wedge.html#619" class="Field">dinatural</a> <a id="5199" class="Symbol">=</a> <a id="5201" href="Categories.NaturalTransformation.Dinatural.html#1948" class="Function">DinaturalTransformation.op</a> <a id="5228" href="Categories.Diagram.Cowedge.html#664" class="Field">dinatural</a>
    <a id="5242" class="Symbol">}</a>
    <a id="5248" class="Keyword">where</a> <a id="5254" class="Keyword">open</a> <a id="5259" href="Categories.Diagram.Cowedge.html#596" class="Module">Cowedge.Cowedge</a> <a id="5275" href="Categories.Diagram.Duality.html#5152" class="Bound">W</a>

  <a id="5280" href="Categories.Diagram.Duality.html#5280" class="Function">coEnd⇒Coend</a> <a id="5292" class="Symbol">:</a> <a id="5294" href="Categories.Diagram.End.html#485" class="Record">End</a> <a id="5298" href="Categories.Diagram.Duality.html#4904" class="Function">Fop</a> <a id="5302" class="Symbol">→</a> <a id="5304" href="Categories.Diagram.Coend.html#697" class="Record">Coend</a> <a id="5310" href="Categories.Diagram.Duality.html#4810" class="Bound">F</a>
  <a id="5314" href="Categories.Diagram.Duality.html#5280" class="Function">coEnd⇒Coend</a> <a id="5326" href="Categories.Diagram.Duality.html#5326" class="Bound">e</a> <a id="5328" class="Symbol">=</a> <a id="5330" class="Keyword">record</a>
    <a id="5341" class="Symbol">{</a> <a id="5343" href="Categories.Diagram.Coend.html#743" class="Field">cowedge</a>   <a id="5353" class="Symbol">=</a> <a id="5355" href="Categories.Diagram.Duality.html#4912" class="Function">coWedge⇒Cowedge</a> <a id="5371" href="Categories.Diagram.End.html#529" class="Field">wedge</a>
    <a id="5381" class="Symbol">;</a> <a id="5383" href="Categories.Diagram.Coend.html#847" class="Field">factor</a>    <a id="5393" class="Symbol">=</a> <a id="5395" class="Symbol">λ</a> <a id="5397" href="Categories.Diagram.Duality.html#5397" class="Bound">W</a> <a id="5399" class="Symbol">→</a> <a id="5401" href="Categories.Diagram.End.html#619" class="Field">factor</a> <a id="5408" class="Symbol">(</a><a id="5409" href="Categories.Diagram.Duality.html#5094" class="Function">Cowedge⇒coWedge</a> <a id="5425" href="Categories.Diagram.Duality.html#5397" class="Bound">W</a><a id="5426" class="Symbol">)</a>
    <a id="5432" class="Symbol">;</a> <a id="5434" href="Categories.Diagram.Coend.html#895" class="Field">universal</a> <a id="5444" class="Symbol">=</a> <a id="5446" href="Categories.Diagram.End.html#663" class="Field">universal</a>
    <a id="5460" class="Symbol">;</a> <a id="5462" href="Categories.Diagram.Coend.html#984" class="Field">unique</a>    <a id="5472" class="Symbol">=</a> <a id="5474" href="Categories.Diagram.End.html#748" class="Field">unique</a>
    <a id="5485" class="Symbol">}</a>
    <a id="5491" class="Keyword">where</a> <a id="5497" class="Keyword">open</a> <a id="5502" href="Categories.Diagram.End.html#485" class="Module">End.End</a> <a id="5510" href="Categories.Diagram.Duality.html#5326" class="Bound">e</a>

  <a id="5515" href="Categories.Diagram.Duality.html#5515" class="Function">Coend⇒coEnd</a> <a id="5527" class="Symbol">:</a> <a id="5529" href="Categories.Diagram.Coend.html#697" class="Record">Coend</a> <a id="5535" href="Categories.Diagram.Duality.html#4810" class="Bound">F</a> <a id="5537" class="Symbol">→</a> <a id="5539" href="Categories.Diagram.End.html#485" class="Record">End</a> <a id="5543" href="Categories.Diagram.Duality.html#4904" class="Function">Fop</a>
  <a id="5549" href="Categories.Diagram.Duality.html#5515" class="Function">Coend⇒coEnd</a> <a id="5561" href="Categories.Diagram.Duality.html#5561" class="Bound">e</a> <a id="5563" class="Symbol">=</a> <a id="5565" class="Keyword">record</a>
    <a id="5576" class="Symbol">{</a> <a id="5578" href="Categories.Diagram.End.html#529" class="Field">wedge</a>     <a id="5588" class="Symbol">=</a> <a id="5590" href="Categories.Diagram.Duality.html#5094" class="Function">Cowedge⇒coWedge</a> <a id="5606" href="Categories.Diagram.Coend.html#743" class="Field">cowedge</a>
    <a id="5618" class="Symbol">;</a> <a id="5620" href="Categories.Diagram.End.html#619" class="Field">factor</a>    <a id="5630" class="Symbol">=</a> <a id="5632" class="Symbol">λ</a> <a id="5634" href="Categories.Diagram.Duality.html#5634" class="Bound">W</a> <a id="5636" class="Symbol">→</a> <a id="5638" href="Categories.Diagram.Coend.html#847" class="Field">factor</a> <a id="5645" class="Symbol">(</a><a id="5646" href="Categories.Diagram.Duality.html#4912" class="Function">coWedge⇒Cowedge</a> <a id="5662" href="Categories.Diagram.Duality.html#5634" class="Bound">W</a><a id="5663" class="Symbol">)</a>
    <a id="5669" class="Symbol">;</a> <a id="5671" href="Categories.Diagram.End.html#663" class="Field">universal</a> <a id="5681" class="Symbol">=</a> <a id="5683" href="Categories.Diagram.Coend.html#895" class="Field">universal</a>
    <a id="5697" class="Symbol">;</a> <a id="5699" href="Categories.Diagram.End.html#748" class="Field">unique</a>    <a id="5709" class="Symbol">=</a> <a id="5711" href="Categories.Diagram.Coend.html#984" class="Field">unique</a>
    <a id="5722" class="Symbol">}</a>
    <a id="5728" class="Keyword">where</a> <a id="5734" class="Keyword">open</a> <a id="5739" href="Categories.Diagram.Coend.html#697" class="Module">Coend.Coend</a> <a id="5751" href="Categories.Diagram.Duality.html#5561" class="Bound">e</a>


<a id="5755" class="Keyword">module</a> <a id="DiagramDualityConversionProperties"></a><a id="5762" href="Categories.Diagram.Duality.html#5762" class="Module">DiagramDualityConversionProperties</a> <a id="5797" class="Keyword">where</a>
  <a id="5805" class="Keyword">private</a>
    <a id="DiagramDualityConversionProperties.Coequalizer⇔coEqualizer"></a><a id="5817" href="Categories.Diagram.Duality.html#5817" class="Function">Coequalizer⇔coEqualizer</a> <a id="5841" class="Symbol">:</a> <a id="5843" class="Symbol">∀</a> <a id="5845" class="Symbol">(</a><a id="5846" href="Categories.Diagram.Duality.html#5846" class="Bound">coequalizer</a> <a id="5858" class="Symbol">:</a> <a id="5860" href="Categories.Diagram.Coequalizer.html#1885" class="Record">Coequalizer</a> <a id="5872" href="Categories.Diagram.Duality.html#1221" class="Generalizable">f</a> <a id="5874" href="Categories.Diagram.Duality.html#1223" class="Generalizable">g</a><a id="5875" class="Symbol">)</a> <a id="5877" class="Symbol">→</a>
      <a id="5885" href="Categories.Diagram.Duality.html#2055" class="Function">coEqualizer⇒Coequalizer</a> <a id="5909" class="Symbol">(</a><a id="5910" href="Categories.Diagram.Duality.html#1601" class="Function">Coequalizer⇒coEqualizer</a> <a id="5934" href="Categories.Diagram.Duality.html#5846" class="Bound">coequalizer</a><a id="5945" class="Symbol">)</a> <a id="5947" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5949" href="Categories.Diagram.Duality.html#5846" class="Bound">coequalizer</a>
    <a id="5965" href="Categories.Diagram.Duality.html#5817" class="Function">Coequalizer⇔coEqualizer</a> <a id="5989" class="Symbol">_</a> <a id="5991" class="Symbol">=</a> <a id="5993" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>


    <a id="DiagramDualityConversionProperties.coPullback⇔Pushout"></a><a id="6004" href="Categories.Diagram.Duality.html#6004" class="Function">coPullback⇔Pushout</a> <a id="6023" class="Symbol">:</a> <a id="6025" class="Symbol">∀</a> <a id="6027" class="Symbol">(</a><a id="6028" href="Categories.Diagram.Duality.html#6028" class="Bound">coPullback</a> <a id="6039" class="Symbol">:</a> <a id="6041" href="Categories.Diagram.Pullback.html#2579" class="Record">Pullback</a> <a id="6050" href="Categories.Diagram.Duality.html#1221" class="Generalizable">f</a> <a id="6052" href="Categories.Diagram.Duality.html#1223" class="Generalizable">g</a><a id="6053" class="Symbol">)</a> <a id="6055" class="Symbol">→</a>
      <a id="6063" href="Categories.Diagram.Duality.html#2618" class="Function">Pushout⇒coPullback</a> <a id="6082" class="Symbol">(</a><a id="6083" href="Categories.Diagram.Duality.html#2259" class="Function">coPullback⇒Pushout</a> <a id="6102" href="Categories.Diagram.Duality.html#6028" class="Bound">coPullback</a><a id="6112" class="Symbol">)</a> <a id="6114" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="6116" href="Categories.Diagram.Duality.html#6028" class="Bound">coPullback</a>
    <a id="6131" href="Categories.Diagram.Duality.html#6004" class="Function">coPullback⇔Pushout</a> <a id="6150" class="Symbol">_</a> <a id="6152" class="Symbol">=</a> <a id="6154" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

    <a id="6164" class="Keyword">module</a> <a id="6171" href="Categories.Diagram.Duality.html#6171" class="Module">_</a> <a id="6173" class="Symbol">{</a><a id="6174" href="Categories.Diagram.Duality.html#6174" class="Bound">F</a> <a id="6176" class="Symbol">:</a> <a id="6178" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="6186" href="Categories.Diagram.Duality.html#1181" class="Generalizable">J</a> <a id="6188" href="Categories.Diagram.Duality.html#113" class="Bound">C</a><a id="6189" class="Symbol">}</a> <a id="6191" class="Keyword">where</a>
      <a id="6203" class="Keyword">open</a> <a id="6208" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="6216" href="Categories.Diagram.Duality.html#6174" class="Bound">F</a> <a id="6218" class="Keyword">renaming</a> <a id="6227" class="Symbol">(</a><a id="6228" href="Categories.Functor.Core.html#816" class="Function">op</a> <a id="6231" class="Symbol">to</a> <a id="6234" class="Function">Fop</a><a id="6237" class="Symbol">)</a>

      <a id="6246" href="Categories.Diagram.Duality.html#6246" class="Function">coApex⇔Coapex</a> <a id="6260" class="Symbol">:</a> <a id="6262" class="Symbol">∀</a> <a id="6264" href="Categories.Diagram.Duality.html#6264" class="Bound">X</a> <a id="6266" class="Symbol">→</a> <a id="6268" class="Symbol">(</a><a id="6269" href="Categories.Diagram.Duality.html#6269" class="Bound">coApex</a> <a id="6276" class="Symbol">:</a> <a id="6278" href="Categories.Diagram.Cone.html#358" class="Record">Apex</a> <a id="6283" href="Categories.Diagram.Duality.html#6234" class="Function">Fop</a> <a id="6287" href="Categories.Diagram.Duality.html#6264" class="Bound">X</a><a id="6288" class="Symbol">)</a> <a id="6290" class="Symbol">→</a>
                        <a id="6316" href="Categories.Diagram.Duality.html#3363" class="Function">Coapex⇒coApex</a> <a id="6330" href="Categories.Diagram.Duality.html#6264" class="Bound">X</a> <a id="6332" class="Symbol">(</a><a id="6333" href="Categories.Diagram.Duality.html#3063" class="Function">coApex⇒Coapex</a> <a id="6347" href="Categories.Diagram.Duality.html#6264" class="Bound">X</a> <a id="6349" href="Categories.Diagram.Duality.html#6269" class="Bound">coApex</a><a id="6355" class="Symbol">)</a> <a id="6357" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="6359" href="Categories.Diagram.Duality.html#6269" class="Bound">coApex</a>
      <a id="6372" href="Categories.Diagram.Duality.html#6246" class="Function">coApex⇔Coapex</a> <a id="6386" class="Symbol">_</a> <a id="6388" class="Symbol">_</a> <a id="6390" class="Symbol">=</a> <a id="6392" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

      <a id="6404" href="Categories.Diagram.Duality.html#6404" class="Function">coCone⇔Cocone</a> <a id="6418" class="Symbol">:</a> <a id="6420" class="Symbol">∀</a> <a id="6422" class="Symbol">(</a><a id="6423" href="Categories.Diagram.Duality.html#6423" class="Bound">coCone</a> <a id="6430" class="Symbol">:</a> <a id="6432" href="Categories.Diagram.Cone.html#526" class="Record">Cone</a> <a id="6437" href="Categories.Diagram.Duality.html#6234" class="Function">Fop</a><a id="6440" class="Symbol">)</a> <a id="6442" class="Symbol">→</a>
                        <a id="6468" href="Categories.Diagram.Duality.html#3536" class="Function">Cocone⇒coCone</a> <a id="6482" class="Symbol">(</a><a id="6483" href="Categories.Diagram.Duality.html#3228" class="Function">coCone⇒Cocone</a> <a id="6497" href="Categories.Diagram.Duality.html#6423" class="Bound">coCone</a><a id="6503" class="Symbol">)</a> <a id="6505" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="6507" href="Categories.Diagram.Duality.html#6423" class="Bound">coCone</a>
      <a id="6520" href="Categories.Diagram.Duality.html#6404" class="Function">coCone⇔Cocone</a> <a id="6534" class="Symbol">_</a> <a id="6536" class="Symbol">=</a> <a id="6538" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

      <a id="6550" href="Categories.Diagram.Duality.html#6550" class="Function">coCone⇒⇔Cocone⇒</a> <a id="6566" class="Symbol">:</a> <a id="6568" class="Symbol">∀</a> <a id="6570" class="Symbol">{</a><a id="6571" href="Categories.Diagram.Duality.html#6571" class="Bound">K</a> <a id="6573" href="Categories.Diagram.Duality.html#6573" class="Bound">K′</a><a id="6575" class="Symbol">}</a> <a id="6577" class="Symbol">→</a> <a id="6579" class="Symbol">(</a><a id="6580" href="Categories.Diagram.Duality.html#6580" class="Bound">coCone⇒</a> <a id="6588" class="Symbol">:</a> <a id="6590" href="Categories.Diagram.Cone.html#660" class="Record">Cone⇒</a> <a id="6596" href="Categories.Diagram.Duality.html#6234" class="Function">Fop</a> <a id="6600" href="Categories.Diagram.Duality.html#6571" class="Bound">K</a> <a id="6602" href="Categories.Diagram.Duality.html#6573" class="Bound">K′</a><a id="6604" class="Symbol">)</a> <a id="6606" class="Symbol">→</a>
                        <a id="6632" href="Categories.Diagram.Duality.html#3873" class="Function">Cocone⇒⇒coCone⇒</a> <a id="6648" class="Symbol">(</a><a id="6649" href="Categories.Diagram.Duality.html#3675" class="Function">coCone⇒⇒Cocone⇒</a> <a id="6665" href="Categories.Diagram.Duality.html#6580" class="Bound">coCone⇒</a><a id="6672" class="Symbol">)</a> <a id="6674" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="6676" href="Categories.Diagram.Duality.html#6580" class="Bound">coCone⇒</a>
      <a id="6690" href="Categories.Diagram.Duality.html#6550" class="Function">coCone⇒⇔Cocone⇒</a> <a id="6706" class="Symbol">_</a> <a id="6708" class="Symbol">=</a> <a id="6710" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>


      <a id="6723" href="Categories.Diagram.Duality.html#6723" class="Function">coLimit⇔Colimit</a> <a id="6739" class="Symbol">:</a> <a id="6741" class="Symbol">∀</a> <a id="6743" class="Symbol">(</a><a id="6744" href="Categories.Diagram.Duality.html#6744" class="Bound">coLimit</a> <a id="6752" class="Symbol">:</a> <a id="6754" href="Categories.Diagram.Limit.html#934" class="Record">Limit</a> <a id="6760" href="Categories.Diagram.Duality.html#6234" class="Function">Fop</a><a id="6763" class="Symbol">)</a> <a id="6765" class="Symbol">→</a>
                        <a id="6791" href="Categories.Diagram.Duality.html#4444" class="Function">Colimit⇒coLimit</a> <a id="6807" class="Symbol">(</a><a id="6808" href="Categories.Diagram.Duality.html#4073" class="Function">coLimit⇒Colimit</a> <a id="6824" href="Categories.Diagram.Duality.html#6744" class="Bound">coLimit</a><a id="6831" class="Symbol">)</a> <a id="6833" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="6835" href="Categories.Diagram.Duality.html#6744" class="Bound">coLimit</a>
      <a id="6849" href="Categories.Diagram.Duality.html#6723" class="Function">coLimit⇔Colimit</a> <a id="6865" class="Symbol">_</a> <a id="6867" class="Symbol">=</a> <a id="6869" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>


    <a id="6880" class="Keyword">module</a> <a id="6887" href="Categories.Diagram.Duality.html#6887" class="Module">_</a> <a id="6889" class="Symbol">{</a><a id="6890" href="Categories.Diagram.Duality.html#6890" class="Bound">F</a> <a id="6892" class="Symbol">:</a> <a id="6894" href="Categories.Functor.Bifunctor.html#442" class="Function">Bifunctor</a> <a id="6904" class="Symbol">(</a><a id="6905" href="Categories.Category.Core.html#3118" class="Function">Category.op</a> <a id="6917" href="Categories.Diagram.Duality.html#1179" class="Generalizable">D</a><a id="6918" class="Symbol">)</a> <a id="6920" href="Categories.Diagram.Duality.html#1179" class="Generalizable">D</a> <a id="6922" href="Categories.Diagram.Duality.html#113" class="Bound">C</a><a id="6923" class="Symbol">}</a> <a id="6925" class="Keyword">where</a>
      <a id="6937" class="Keyword">open</a> <a id="6942" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="6950" href="Categories.Diagram.Duality.html#6890" class="Bound">F</a> <a id="6952" class="Keyword">renaming</a> <a id="6961" class="Symbol">(</a><a id="6962" href="Categories.Functor.Core.html#816" class="Function">op</a> <a id="6965" class="Symbol">to</a> <a id="6968" class="Function">Fop</a><a id="6971" class="Symbol">)</a>

      <a id="6980" href="Categories.Diagram.Duality.html#6980" class="Function">coWedge⇔Cowedge</a> <a id="6996" class="Symbol">:</a> <a id="6998" class="Symbol">∀</a> <a id="7000" class="Symbol">(</a><a id="7001" href="Categories.Diagram.Duality.html#7001" class="Bound">coWedge</a> <a id="7009" class="Symbol">:</a> <a id="7011" href="Categories.Diagram.Wedge.html#553" class="Record">Wedge</a> <a id="7017" href="Categories.Diagram.Duality.html#6968" class="Function">Fop</a><a id="7020" class="Symbol">)</a> <a id="7022" class="Symbol">→</a>
                        <a id="7048" href="Categories.Diagram.Duality.html#5094" class="Function">Cowedge⇒coWedge</a> <a id="7064" class="Symbol">(</a><a id="7065" href="Categories.Diagram.Duality.html#4912" class="Function">coWedge⇒Cowedge</a> <a id="7081" href="Categories.Diagram.Duality.html#7001" class="Bound">coWedge</a><a id="7088" class="Symbol">)</a> <a id="7090" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7092" href="Categories.Diagram.Duality.html#7001" class="Bound">coWedge</a>
      <a id="7106" href="Categories.Diagram.Duality.html#6980" class="Function">coWedge⇔Cowedge</a> <a id="7122" class="Symbol">_</a> <a id="7124" class="Symbol">=</a> <a id="7126" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>


      <a id="7139" href="Categories.Diagram.Duality.html#7139" class="Function">coEnd⇔Coend</a> <a id="7151" class="Symbol">:</a> <a id="7153" class="Symbol">∀</a> <a id="7155" class="Symbol">(</a><a id="7156" href="Categories.Diagram.Duality.html#7156" class="Bound">coEnd</a> <a id="7162" class="Symbol">:</a> <a id="7164" href="Categories.Diagram.End.html#485" class="Record">End</a> <a id="7168" href="Categories.Diagram.Duality.html#6968" class="Function">Fop</a><a id="7171" class="Symbol">)</a> <a id="7173" class="Symbol">→</a>
                    <a id="7195" href="Categories.Diagram.Duality.html#5515" class="Function">Coend⇒coEnd</a> <a id="7207" class="Symbol">(</a><a id="7208" href="Categories.Diagram.Duality.html#5280" class="Function">coEnd⇒Coend</a> <a id="7220" href="Categories.Diagram.Duality.html#7156" class="Bound">coEnd</a><a id="7225" class="Symbol">)</a> <a id="7227" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7229" href="Categories.Diagram.Duality.html#7156" class="Bound">coEnd</a>
      <a id="7241" href="Categories.Diagram.Duality.html#7139" class="Function">coEnd⇔Coend</a> <a id="7253" class="Symbol">_</a> <a id="7255" class="Symbol">=</a> <a id="7257" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
</pre></body></html>

==> anc/html/Categories.Diagram.End.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Diagram.End</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>

<a id="37" class="Keyword">open</a> <a id="42" class="Keyword">import</a> <a id="49" href="Categories.Category.html" class="Module">Categories.Category</a>
<a id="69" class="Keyword">open</a> <a id="74" class="Keyword">import</a> <a id="81" href="Categories.Functor.Bifunctor.html" class="Module">Categories.Functor.Bifunctor</a>

<a id="111" class="Keyword">module</a> <a id="118" href="Categories.Diagram.End.html" class="Module">Categories.Diagram.End</a> <a id="141" class="Symbol">{</a><a id="142" href="Categories.Diagram.End.html#142" class="Bound">o</a> <a id="144" href="Categories.Diagram.End.html#144" class="Bound">ℓ</a> <a id="146" href="Categories.Diagram.End.html#146" class="Bound">e</a> <a id="148" href="Categories.Diagram.End.html#148" class="Bound">o′</a> <a id="151" href="Categories.Diagram.End.html#151" class="Bound">ℓ′</a> <a id="154" href="Categories.Diagram.End.html#154" class="Bound">e′</a><a id="156" class="Symbol">}</a> <a id="158" class="Symbol">{</a><a id="159" href="Categories.Diagram.End.html#159" class="Bound">C</a> <a id="161" class="Symbol">:</a> <a id="163" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="172" href="Categories.Diagram.End.html#142" class="Bound">o</a> <a id="174" href="Categories.Diagram.End.html#144" class="Bound">ℓ</a> <a id="176" href="Categories.Diagram.End.html#146" class="Bound">e</a><a id="177" class="Symbol">}</a> <a id="179" class="Symbol">{</a><a id="180" href="Categories.Diagram.End.html#180" class="Bound">D</a> <a id="182" class="Symbol">:</a> <a id="184" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="193" href="Categories.Diagram.End.html#148" class="Bound">o′</a> <a id="196" href="Categories.Diagram.End.html#151" class="Bound">ℓ′</a> <a id="199" href="Categories.Diagram.End.html#154" class="Bound">e′</a><a id="201" class="Symbol">}</a>
  <a id="205" class="Symbol">(</a><a id="206" href="Categories.Diagram.End.html#206" class="Bound">F</a> <a id="208" class="Symbol">:</a> <a id="210" href="Categories.Functor.Bifunctor.html#442" class="Function">Bifunctor</a> <a id="220" class="Symbol">(</a><a id="221" href="Categories.Category.Core.html#3118" class="Function">Category.op</a> <a id="233" href="Categories.Diagram.End.html#159" class="Bound">C</a><a id="234" class="Symbol">)</a> <a id="236" href="Categories.Diagram.End.html#159" class="Bound">C</a> <a id="238" href="Categories.Diagram.End.html#180" class="Bound">D</a><a id="239" class="Symbol">)</a> <a id="241" class="Keyword">where</a>

<a id="248" class="Keyword">private</a>
  <a id="258" class="Keyword">module</a> <a id="D"></a><a id="265" href="Categories.Diagram.End.html#265" class="Module">D</a> <a id="267" class="Symbol">=</a> <a id="269" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="278" href="Categories.Diagram.End.html#180" class="Bound">D</a>
  <a id="282" class="Keyword">open</a> <a id="287" href="Categories.Diagram.End.html#265" class="Module">D</a>
  <a id="291" class="Keyword">open</a> <a id="296" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
  <a id="311" class="Keyword">open</a> <a id="316" href="Categories.Category.Core.html#1530" class="Module">Equiv</a>
  <a id="324" class="Keyword">variable</a>
    <a id="337" href="Categories.Diagram.End.html#337" class="Generalizable">A</a> <a id="339" href="Categories.Diagram.End.html#339" class="Generalizable">B</a> <a id="341" class="Symbol">:</a> <a id="343" href="Categories.Category.Core.html#559" class="Function">Obj</a>
    <a id="351" href="Categories.Diagram.End.html#351" class="Generalizable">f</a> <a id="353" href="Categories.Diagram.End.html#353" class="Generalizable">g</a> <a id="355" class="Symbol">:</a> <a id="357" href="Categories.Diagram.End.html#337" class="Generalizable">A</a> <a id="359" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="361" href="Categories.Diagram.End.html#339" class="Generalizable">B</a>

<a id="364" class="Keyword">open</a> <a id="369" class="Keyword">import</a> <a id="376" href="Level.html" class="Module">Level</a>

<a id="383" class="Keyword">open</a> <a id="388" class="Keyword">import</a> <a id="395" href="Categories.Diagram.Wedge.html" class="Module">Categories.Diagram.Wedge</a> <a id="420" href="Categories.Diagram.End.html#206" class="Bound">F</a>
<a id="422" class="Keyword">open</a> <a id="427" class="Keyword">import</a> <a id="434" href="Categories.NaturalTransformation.Dinatural.html" class="Module">Categories.NaturalTransformation.Dinatural</a>

<a id="478" class="Keyword">record</a> <a id="End"></a><a id="485" href="Categories.Diagram.End.html#485" class="Record">End</a> <a id="489" class="Symbol">:</a> <a id="491" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="495" class="Symbol">(</a><a id="496" href="Level.html#602" class="Function">levelOfTerm</a> <a id="508" href="Categories.Diagram.End.html#206" class="Bound">F</a><a id="509" class="Symbol">)</a> <a id="511" class="Keyword">where</a>
  <a id="519" class="Keyword">field</a>
    <a id="End.wedge"></a><a id="529" href="Categories.Diagram.End.html#529" class="Field">wedge</a> <a id="535" class="Symbol">:</a> <a id="537" href="Categories.Diagram.Wedge.html#553" class="Record">Wedge</a>

  <a id="546" class="Keyword">module</a> <a id="End.wedge"></a><a id="553" href="Categories.Diagram.End.html#553" class="Module">wedge</a> <a id="559" class="Symbol">=</a> <a id="561" href="Categories.Diagram.Wedge.html#553" class="Module">Wedge</a> <a id="567" href="Categories.Diagram.End.html#529" class="Field">wedge</a>
  <a id="575" class="Keyword">open</a> <a id="580" href="Categories.Diagram.End.html#553" class="Module">wedge</a> <a id="586" class="Keyword">public</a>
  <a id="595" class="Keyword">open</a> <a id="600" href="Categories.Diagram.Wedge.html#553" class="Module">Wedge</a>

  <a id="609" class="Keyword">field</a>
    <a id="End.factor"></a><a id="619" href="Categories.Diagram.End.html#619" class="Field">factor</a>    <a id="629" class="Symbol">:</a> <a id="631" class="Symbol">(</a><a id="632" href="Categories.Diagram.End.html#632" class="Bound">W</a> <a id="634" class="Symbol">:</a> <a id="636" href="Categories.Diagram.Wedge.html#553" class="Record">Wedge</a><a id="641" class="Symbol">)</a> <a id="643" class="Symbol">→</a> <a id="645" href="Categories.Diagram.Wedge.html#599" class="Field">E</a> <a id="647" href="Categories.Diagram.End.html#632" class="Bound">W</a> <a id="649" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="651" href="Categories.Diagram.Wedge.html#599" class="Function">wedge.E</a>
    <a id="End.universal"></a><a id="663" href="Categories.Diagram.End.html#663" class="Field">universal</a> <a id="673" class="Symbol">:</a> <a id="675" class="Symbol">∀</a> <a id="677" class="Symbol">{</a><a id="678" href="Categories.Diagram.End.html#678" class="Bound">W</a> <a id="680" class="Symbol">:</a> <a id="682" href="Categories.Diagram.Wedge.html#553" class="Record">Wedge</a><a id="687" class="Symbol">}</a> <a id="689" class="Symbol">{</a><a id="690" href="Categories.Diagram.End.html#690" class="Bound">A</a><a id="691" class="Symbol">}</a> <a id="693" class="Symbol">→</a> <a id="695" href="Categories.NaturalTransformation.Dinatural.html#851" class="Function">wedge.dinatural.α</a> <a id="713" href="Categories.Diagram.End.html#690" class="Bound">A</a> <a id="715" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="717" href="Categories.Diagram.End.html#619" class="Field">factor</a> <a id="724" href="Categories.Diagram.End.html#678" class="Bound">W</a> <a id="726" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="728" href="Categories.NaturalTransformation.Dinatural.html#851" class="Field">dinatural.α</a> <a id="740" href="Categories.Diagram.End.html#678" class="Bound">W</a> <a id="742" href="Categories.Diagram.End.html#690" class="Bound">A</a>
    <a id="End.unique"></a><a id="748" href="Categories.Diagram.End.html#748" class="Field">unique</a>    <a id="758" class="Symbol">:</a> <a id="760" class="Symbol">∀</a> <a id="762" class="Symbol">{</a><a id="763" href="Categories.Diagram.End.html#763" class="Bound">W</a> <a id="765" class="Symbol">:</a> <a id="767" href="Categories.Diagram.Wedge.html#553" class="Record">Wedge</a><a id="772" class="Symbol">}</a> <a id="774" class="Symbol">{</a><a id="775" href="Categories.Diagram.End.html#775" class="Bound">g</a> <a id="777" class="Symbol">:</a> <a id="779" href="Categories.Diagram.Wedge.html#599" class="Field">E</a> <a id="781" href="Categories.Diagram.End.html#763" class="Bound">W</a> <a id="783" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="785" href="Categories.Diagram.Wedge.html#599" class="Function">wedge.E</a><a id="792" class="Symbol">}</a> <a id="794" class="Symbol">→</a> <a id="796" class="Symbol">(∀</a> <a id="799" class="Symbol">{</a><a id="800" href="Categories.Diagram.End.html#800" class="Bound">A</a><a id="801" class="Symbol">}</a> <a id="803" class="Symbol">→</a> <a id="805" href="Categories.NaturalTransformation.Dinatural.html#851" class="Function">wedge.dinatural.α</a> <a id="823" href="Categories.Diagram.End.html#800" class="Bound">A</a> <a id="825" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="827" href="Categories.Diagram.End.html#775" class="Bound">g</a> <a id="829" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="831" href="Categories.NaturalTransformation.Dinatural.html#851" class="Field">dinatural.α</a> <a id="843" href="Categories.Diagram.End.html#763" class="Bound">W</a> <a id="845" href="Categories.Diagram.End.html#800" class="Bound">A</a><a id="846" class="Symbol">)</a> <a id="848" class="Symbol">→</a> <a id="850" href="Categories.Diagram.End.html#619" class="Field">factor</a> <a id="857" href="Categories.Diagram.End.html#763" class="Bound">W</a> <a id="859" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="861" href="Categories.Diagram.End.html#775" class="Bound">g</a>

  <a id="End.η-id"></a><a id="866" href="Categories.Diagram.End.html#866" class="Function">η-id</a> <a id="871" class="Symbol">:</a> <a id="873" href="Categories.Diagram.End.html#619" class="Field">factor</a> <a id="880" href="Categories.Diagram.End.html#529" class="Field">wedge</a> <a id="886" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="888" href="Categories.Category.Core.html#630" class="Function">D.id</a>
  <a id="895" href="Categories.Diagram.End.html#866" class="Function">η-id</a> <a id="900" class="Symbol">=</a> <a id="902" href="Categories.Diagram.End.html#748" class="Field">unique</a> <a id="909" href="Categories.Category.Core.html#1145" class="Function">identityʳ</a>

  <a id="End.unique′"></a><a id="922" href="Categories.Diagram.End.html#922" class="Function">unique′</a> <a id="930" class="Symbol">:(∀</a> <a id="934" class="Symbol">{</a><a id="935" href="Categories.Diagram.End.html#935" class="Bound">A</a><a id="936" class="Symbol">}</a> <a id="938" class="Symbol">→</a> <a id="940" href="Categories.NaturalTransformation.Dinatural.html#851" class="Function">wedge.dinatural.α</a> <a id="958" href="Categories.Diagram.End.html#935" class="Bound">A</a> <a id="960" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="962" href="Categories.Diagram.End.html#351" class="Generalizable">f</a> <a id="964" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="966" href="Categories.NaturalTransformation.Dinatural.html#851" class="Function">wedge.dinatural.α</a> <a id="984" href="Categories.Diagram.End.html#935" class="Bound">A</a> <a id="986" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="988" href="Categories.Diagram.End.html#353" class="Generalizable">g</a><a id="989" class="Symbol">)</a> <a id="991" class="Symbol">→</a> <a id="993" href="Categories.Diagram.End.html#351" class="Generalizable">f</a> <a id="995" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="997" href="Categories.Diagram.End.html#353" class="Generalizable">g</a>
  <a id="1001" href="Categories.Diagram.End.html#922" class="Function">unique′</a> <a id="1009" class="Symbol">{</a><a id="1010" class="Argument">f</a> <a id="1012" class="Symbol">=</a> <a id="1014" href="Categories.Diagram.End.html#1014" class="Bound">f</a><a id="1015" class="Symbol">}</a> <a id="1017" class="Symbol">{</a><a id="1018" class="Argument">g</a> <a id="1020" class="Symbol">=</a> <a id="1022" href="Categories.Diagram.End.html#1022" class="Bound">g</a><a id="1023" class="Symbol">}</a> <a id="1025" href="Categories.Diagram.End.html#1025" class="Bound">eq</a> <a id="1028" class="Symbol">=</a> <a id="1030" href="Categories.Category.Core.html#2991" class="Function">⟺</a> <a id="1032" class="Symbol">(</a><a id="1033" href="Categories.Diagram.End.html#748" class="Field">unique</a> <a id="1040" class="Symbol">{</a><a id="1041" class="Argument">W</a> <a id="1043" class="Symbol">=</a> <a id="1045" href="Categories.Diagram.Wedge.html#724" class="Function">Wedge-∘</a> <a id="1053" href="Categories.Diagram.End.html#529" class="Field">wedge</a> <a id="1059" href="Categories.Diagram.End.html#1014" class="Bound">f</a><a id="1060" class="Symbol">}</a> <a id="1062" href="Relation.Binary.Structures.html#1641" class="Function">refl</a><a id="1066" class="Symbol">)</a> <a id="1068" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="1070" href="Categories.Diagram.End.html#748" class="Field">unique</a> <a id="1077" class="Symbol">(</a><a id="1078" href="Categories.Category.Core.html#2991" class="Function">⟺</a> <a id="1080" href="Categories.Diagram.End.html#1025" class="Bound">eq</a><a id="1082" class="Symbol">)</a>
</pre></body></html>

==> anc/html/Categories.Diagram.Equalizer.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Diagram.Equalizer</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>
<a id="36" class="Keyword">open</a> <a id="41" class="Keyword">import</a> <a id="48" href="Categories.Category.Core.html" class="Module">Categories.Category.Core</a> <a id="73" class="Keyword">using</a> <a id="79" class="Symbol">(</a><a id="80" href="Categories.Category.Core.html#442" class="Record">Category</a><a id="88" class="Symbol">)</a>

<a id="91" class="Comment">-- Equalizers in a Category C</a>
<a id="121" class="Keyword">module</a> <a id="128" href="Categories.Diagram.Equalizer.html" class="Module">Categories.Diagram.Equalizer</a> <a id="157" class="Symbol">{</a><a id="158" href="Categories.Diagram.Equalizer.html#158" class="Bound">o</a> <a id="160" href="Categories.Diagram.Equalizer.html#160" class="Bound">ℓ</a> <a id="162" href="Categories.Diagram.Equalizer.html#162" class="Bound">e</a><a id="163" class="Symbol">}</a> <a id="165" class="Symbol">(</a><a id="166" href="Categories.Diagram.Equalizer.html#166" class="Bound">C</a> <a id="168" class="Symbol">:</a> <a id="170" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="179" href="Categories.Diagram.Equalizer.html#158" class="Bound">o</a> <a id="181" href="Categories.Diagram.Equalizer.html#160" class="Bound">ℓ</a> <a id="183" href="Categories.Diagram.Equalizer.html#162" class="Bound">e</a><a id="184" class="Symbol">)</a> <a id="186" class="Keyword">where</a>

<a id="193" class="Keyword">open</a> <a id="198" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="207" href="Categories.Diagram.Equalizer.html#166" class="Bound">C</a>
<a id="209" class="Keyword">open</a> <a id="214" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
<a id="227" class="Keyword">open</a> <a id="232" href="Categories.Category.Core.html#1530" class="Module">Equiv</a>

<a id="239" class="Keyword">open</a> <a id="244" class="Keyword">import</a> <a id="251" href="Level.html" class="Module">Level</a>
<a id="257" class="Keyword">open</a> <a id="262" class="Keyword">import</a> <a id="269" href="Data.Product.html" class="Module">Data.Product</a> <a id="282" class="Symbol">as</a> <a id="285" class="Module">Σ</a>
<a id="287" class="Keyword">open</a> <a id="292" class="Keyword">import</a> <a id="299" href="Function.html" class="Module">Function</a> <a id="308" class="Keyword">using</a> <a id="314" class="Symbol">(</a><a id="315" href="Function.Base.html#1993" class="Function Operator">_$_</a><a id="318" class="Symbol">)</a>
<a id="320" class="Keyword">open</a> <a id="325" class="Keyword">import</a> <a id="332" href="Categories.Morphism.html" class="Module">Categories.Morphism</a> <a id="352" href="Categories.Diagram.Equalizer.html#166" class="Bound">C</a>
<a id="354" class="Keyword">open</a> <a id="359" class="Keyword">import</a> <a id="366" href="Categories.Morphism.Reasoning.html" class="Module">Categories.Morphism.Reasoning</a> <a id="396" href="Categories.Diagram.Equalizer.html#166" class="Bound">C</a>

<a id="399" class="Keyword">private</a>
  <a id="409" class="Keyword">variable</a>
    <a id="422" href="Categories.Diagram.Equalizer.html#422" class="Generalizable">A</a> <a id="424" href="Categories.Diagram.Equalizer.html#424" class="Generalizable">B</a> <a id="426" href="Categories.Diagram.Equalizer.html#426" class="Generalizable">X</a> <a id="428" class="Symbol">:</a> <a id="430" href="Categories.Category.Core.html#559" class="Field">Obj</a>
    <a id="438" href="Categories.Diagram.Equalizer.html#438" class="Generalizable">h</a> <a id="440" href="Categories.Diagram.Equalizer.html#440" class="Generalizable">i</a> <a id="442" href="Categories.Diagram.Equalizer.html#442" class="Generalizable">j</a> <a id="444" href="Categories.Diagram.Equalizer.html#444" class="Generalizable">k</a> <a id="446" class="Symbol">:</a> <a id="448" href="Categories.Diagram.Equalizer.html#422" class="Generalizable">A</a> <a id="450" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="452" href="Categories.Diagram.Equalizer.html#424" class="Generalizable">B</a>

<a id="455" class="Keyword">record</a> <a id="IsEqualizer"></a><a id="462" href="Categories.Diagram.Equalizer.html#462" class="Record">IsEqualizer</a> <a id="474" class="Symbol">{</a><a id="475" href="Categories.Diagram.Equalizer.html#475" class="Bound">E</a><a id="476" class="Symbol">}</a> <a id="478" class="Symbol">(</a><a id="479" href="Categories.Diagram.Equalizer.html#479" class="Bound">arr</a> <a id="483" class="Symbol">:</a> <a id="485" href="Categories.Diagram.Equalizer.html#475" class="Bound">E</a> <a id="487" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="489" href="Categories.Diagram.Equalizer.html#422" class="Generalizable">A</a><a id="490" class="Symbol">)</a> <a id="492" class="Symbol">(</a><a id="493" href="Categories.Diagram.Equalizer.html#493" class="Bound">f</a> <a id="495" href="Categories.Diagram.Equalizer.html#495" class="Bound">g</a> <a id="497" class="Symbol">:</a> <a id="499" href="Categories.Diagram.Equalizer.html#422" class="Generalizable">A</a> <a id="501" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="503" href="Categories.Diagram.Equalizer.html#424" class="Generalizable">B</a><a id="504" class="Symbol">)</a> <a id="506" class="Symbol">:</a> <a id="508" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="512" class="Symbol">(</a><a id="513" href="Categories.Diagram.Equalizer.html#158" class="Bound">o</a> <a id="515" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="517" href="Categories.Diagram.Equalizer.html#160" class="Bound">ℓ</a> <a id="519" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="521" href="Categories.Diagram.Equalizer.html#162" class="Bound">e</a><a id="522" class="Symbol">)</a> <a id="524" class="Keyword">where</a>
  <a id="532" class="Keyword">field</a>
    <a id="IsEqualizer.equality"></a><a id="542" href="Categories.Diagram.Equalizer.html#542" class="Field">equality</a> <a id="551" class="Symbol">:</a> <a id="553" href="Categories.Diagram.Equalizer.html#493" class="Bound">f</a> <a id="555" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="557" href="Categories.Diagram.Equalizer.html#479" class="Bound">arr</a> <a id="561" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="563" href="Categories.Diagram.Equalizer.html#495" class="Bound">g</a> <a id="565" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="567" href="Categories.Diagram.Equalizer.html#479" class="Bound">arr</a>
    <a id="IsEqualizer.equalize"></a><a id="575" href="Categories.Diagram.Equalizer.html#575" class="Field">equalize</a> <a id="584" class="Symbol">:</a> <a id="586" class="Symbol">∀</a> <a id="588" class="Symbol">{</a><a id="589" href="Categories.Diagram.Equalizer.html#589" class="Bound">h</a> <a id="591" class="Symbol">:</a> <a id="593" href="Categories.Diagram.Equalizer.html#426" class="Generalizable">X</a> <a id="595" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="597" href="Categories.Diagram.Equalizer.html#489" class="Bound">A</a><a id="598" class="Symbol">}</a> <a id="600" class="Symbol">→</a> <a id="602" href="Categories.Diagram.Equalizer.html#493" class="Bound">f</a> <a id="604" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="606" href="Categories.Diagram.Equalizer.html#589" class="Bound">h</a> <a id="608" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="610" href="Categories.Diagram.Equalizer.html#495" class="Bound">g</a> <a id="612" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="614" href="Categories.Diagram.Equalizer.html#589" class="Bound">h</a> <a id="616" class="Symbol">→</a> <a id="618" href="Categories.Diagram.Equalizer.html#426" class="Generalizable">X</a> <a id="620" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="622" href="Categories.Diagram.Equalizer.html#475" class="Bound">E</a>
    <a id="IsEqualizer.universal"></a><a id="628" href="Categories.Diagram.Equalizer.html#628" class="Field">universal</a> <a id="638" class="Symbol">:</a> <a id="640" class="Symbol">∀</a> <a id="642" class="Symbol">{</a><a id="643" href="Categories.Diagram.Equalizer.html#643" class="Bound">eq</a> <a id="646" class="Symbol">:</a> <a id="648" href="Categories.Diagram.Equalizer.html#493" class="Bound">f</a> <a id="650" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="652" href="Categories.Diagram.Equalizer.html#438" class="Generalizable">h</a> <a id="654" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="656" href="Categories.Diagram.Equalizer.html#495" class="Bound">g</a> <a id="658" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="660" href="Categories.Diagram.Equalizer.html#438" class="Generalizable">h</a><a id="661" class="Symbol">}</a> <a id="663" class="Symbol">→</a> <a id="665" href="Categories.Diagram.Equalizer.html#438" class="Generalizable">h</a> <a id="667" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="669" href="Categories.Diagram.Equalizer.html#479" class="Bound">arr</a> <a id="673" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="675" href="Categories.Diagram.Equalizer.html#575" class="Field">equalize</a> <a id="684" href="Categories.Diagram.Equalizer.html#643" class="Bound">eq</a>
    <a id="IsEqualizer.unique"></a><a id="691" href="Categories.Diagram.Equalizer.html#691" class="Field">unique</a>    <a id="701" class="Symbol">:</a> <a id="703" class="Symbol">∀</a> <a id="705" class="Symbol">{</a><a id="706" href="Categories.Diagram.Equalizer.html#706" class="Bound">eq</a> <a id="709" class="Symbol">:</a> <a id="711" href="Categories.Diagram.Equalizer.html#493" class="Bound">f</a> <a id="713" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="715" href="Categories.Diagram.Equalizer.html#438" class="Generalizable">h</a> <a id="717" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="719" href="Categories.Diagram.Equalizer.html#495" class="Bound">g</a> <a id="721" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="723" href="Categories.Diagram.Equalizer.html#438" class="Generalizable">h</a><a id="724" class="Symbol">}</a> <a id="726" class="Symbol">→</a> <a id="728" href="Categories.Diagram.Equalizer.html#438" class="Generalizable">h</a> <a id="730" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="732" href="Categories.Diagram.Equalizer.html#479" class="Bound">arr</a> <a id="736" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="738" href="Categories.Diagram.Equalizer.html#440" class="Generalizable">i</a> <a id="740" class="Symbol">→</a> <a id="742" href="Categories.Diagram.Equalizer.html#440" class="Generalizable">i</a> <a id="744" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="746" href="Categories.Diagram.Equalizer.html#575" class="Field">equalize</a> <a id="755" href="Categories.Diagram.Equalizer.html#706" class="Bound">eq</a>

  <a id="IsEqualizer.unique′"></a><a id="761" href="Categories.Diagram.Equalizer.html#761" class="Function">unique′</a> <a id="769" class="Symbol">:</a> <a id="771" class="Symbol">(</a><a id="772" href="Categories.Diagram.Equalizer.html#772" class="Bound">eq</a> <a id="775" href="Categories.Diagram.Equalizer.html#775" class="Bound">eq′</a> <a id="779" class="Symbol">:</a> <a id="781" href="Categories.Diagram.Equalizer.html#493" class="Bound">f</a> <a id="783" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="785" href="Categories.Diagram.Equalizer.html#438" class="Generalizable">h</a> <a id="787" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="789" href="Categories.Diagram.Equalizer.html#495" class="Bound">g</a> <a id="791" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="793" href="Categories.Diagram.Equalizer.html#438" class="Generalizable">h</a><a id="794" class="Symbol">)</a> <a id="796" class="Symbol">→</a> <a id="798" href="Categories.Diagram.Equalizer.html#575" class="Field">equalize</a> <a id="807" href="Categories.Diagram.Equalizer.html#772" class="Bound">eq</a> <a id="810" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="812" href="Categories.Diagram.Equalizer.html#575" class="Field">equalize</a> <a id="821" href="Categories.Diagram.Equalizer.html#775" class="Bound">eq′</a>
  <a id="827" href="Categories.Diagram.Equalizer.html#761" class="Function">unique′</a> <a id="835" href="Categories.Diagram.Equalizer.html#835" class="Bound">eq</a> <a id="838" href="Categories.Diagram.Equalizer.html#838" class="Bound">eq′</a> <a id="842" class="Symbol">=</a> <a id="844" href="Categories.Diagram.Equalizer.html#691" class="Field">unique</a> <a id="851" href="Categories.Diagram.Equalizer.html#628" class="Field">universal</a>

  <a id="IsEqualizer.id-equalize"></a><a id="864" href="Categories.Diagram.Equalizer.html#864" class="Function">id-equalize</a> <a id="876" class="Symbol">:</a> <a id="878" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="881" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="883" href="Categories.Diagram.Equalizer.html#575" class="Field">equalize</a> <a id="892" href="Categories.Diagram.Equalizer.html#542" class="Field">equality</a>
  <a id="903" href="Categories.Diagram.Equalizer.html#864" class="Function">id-equalize</a> <a id="915" class="Symbol">=</a> <a id="917" href="Categories.Diagram.Equalizer.html#691" class="Field">unique</a> <a id="924" class="Symbol">(</a><a id="925" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="929" href="Categories.Category.Core.html#1145" class="Field">identityʳ</a><a id="938" class="Symbol">)</a>

  <a id="IsEqualizer.equalize-resp-≈"></a><a id="943" href="Categories.Diagram.Equalizer.html#943" class="Function">equalize-resp-≈</a> <a id="959" class="Symbol">:</a> <a id="961" class="Symbol">∀</a> <a id="963" class="Symbol">{</a><a id="964" href="Categories.Diagram.Equalizer.html#964" class="Bound">eq</a> <a id="967" class="Symbol">:</a> <a id="969" href="Categories.Diagram.Equalizer.html#493" class="Bound">f</a> <a id="971" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="973" href="Categories.Diagram.Equalizer.html#438" class="Generalizable">h</a> <a id="975" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="977" href="Categories.Diagram.Equalizer.html#495" class="Bound">g</a> <a id="979" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="981" href="Categories.Diagram.Equalizer.html#438" class="Generalizable">h</a><a id="982" class="Symbol">}</a> <a id="984" class="Symbol">{</a><a id="985" href="Categories.Diagram.Equalizer.html#985" class="Bound">eq′</a> <a id="989" class="Symbol">:</a> <a id="991" href="Categories.Diagram.Equalizer.html#493" class="Bound">f</a> <a id="993" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="995" href="Categories.Diagram.Equalizer.html#440" class="Generalizable">i</a> <a id="997" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="999" href="Categories.Diagram.Equalizer.html#495" class="Bound">g</a> <a id="1001" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1003" href="Categories.Diagram.Equalizer.html#440" class="Generalizable">i</a><a id="1004" class="Symbol">}</a> <a id="1006" class="Symbol">→</a>
    <a id="1012" href="Categories.Diagram.Equalizer.html#438" class="Generalizable">h</a> <a id="1014" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1016" href="Categories.Diagram.Equalizer.html#440" class="Generalizable">i</a> <a id="1018" class="Symbol">→</a> <a id="1020" href="Categories.Diagram.Equalizer.html#575" class="Field">equalize</a> <a id="1029" href="Categories.Diagram.Equalizer.html#964" class="Bound">eq</a> <a id="1032" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1034" href="Categories.Diagram.Equalizer.html#575" class="Field">equalize</a> <a id="1043" href="Categories.Diagram.Equalizer.html#985" class="Bound">eq′</a>
  <a id="1049" href="Categories.Diagram.Equalizer.html#943" class="Function">equalize-resp-≈</a> <a id="1065" class="Symbol">{</a><a id="1066" class="Argument">h</a> <a id="1068" class="Symbol">=</a> <a id="1070" href="Categories.Diagram.Equalizer.html#1070" class="Bound">h</a><a id="1071" class="Symbol">}</a> <a id="1073" class="Symbol">{</a><a id="1074" class="Argument">i</a> <a id="1076" class="Symbol">=</a> <a id="1078" href="Categories.Diagram.Equalizer.html#1078" class="Bound">i</a><a id="1079" class="Symbol">}</a> <a id="1081" class="Symbol">{</a><a id="1082" class="Argument">eq</a> <a id="1085" class="Symbol">=</a> <a id="1087" href="Categories.Diagram.Equalizer.html#1087" class="Bound">eq</a><a id="1089" class="Symbol">}</a> <a id="1091" class="Symbol">{</a><a id="1092" class="Argument">eq′</a> <a id="1096" class="Symbol">=</a> <a id="1098" href="Categories.Diagram.Equalizer.html#1098" class="Bound">eq′</a><a id="1101" class="Symbol">}</a> <a id="1103" href="Categories.Diagram.Equalizer.html#1103" class="Bound">h≈i</a> <a id="1107" class="Symbol">=</a> <a id="1109" href="Categories.Diagram.Equalizer.html#691" class="Field">unique</a> <a id="1116" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="1118" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="1128" href="Categories.Diagram.Equalizer.html#1078" class="Bound">i</a>                 <a id="1146" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">≈˘⟨</a> <a id="1150" href="Categories.Diagram.Equalizer.html#1103" class="Bound">h≈i</a> <a id="1154" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">⟩</a>
    <a id="1160" href="Categories.Diagram.Equalizer.html#1070" class="Bound">h</a>                 <a id="1178" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1181" href="Categories.Diagram.Equalizer.html#628" class="Field">universal</a> <a id="1191" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="1197" href="Categories.Diagram.Equalizer.html#479" class="Bound">arr</a> <a id="1201" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1203" href="Categories.Diagram.Equalizer.html#575" class="Field">equalize</a> <a id="1212" href="Categories.Diagram.Equalizer.html#1087" class="Bound">eq</a> <a id="1215" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="IsEqualizer.equalize-resp-≈′"></a><a id="1220" href="Categories.Diagram.Equalizer.html#1220" class="Function">equalize-resp-≈′</a> <a id="1237" class="Symbol">:</a> <a id="1239" class="Symbol">(</a><a id="1240" href="Categories.Diagram.Equalizer.html#1240" class="Bound">eq</a> <a id="1243" class="Symbol">:</a> <a id="1245" href="Categories.Diagram.Equalizer.html#493" class="Bound">f</a> <a id="1247" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1249" href="Categories.Diagram.Equalizer.html#438" class="Generalizable">h</a> <a id="1251" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1253" href="Categories.Diagram.Equalizer.html#495" class="Bound">g</a> <a id="1255" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1257" href="Categories.Diagram.Equalizer.html#438" class="Generalizable">h</a><a id="1258" class="Symbol">)</a> <a id="1260" class="Symbol">→</a> <a id="1262" class="Symbol">(</a><a id="1263" href="Categories.Diagram.Equalizer.html#1263" class="Bound">eq′</a> <a id="1267" class="Symbol">:</a> <a id="1269" href="Categories.Diagram.Equalizer.html#493" class="Bound">f</a> <a id="1271" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1273" href="Categories.Diagram.Equalizer.html#440" class="Generalizable">i</a> <a id="1275" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1277" href="Categories.Diagram.Equalizer.html#495" class="Bound">g</a> <a id="1279" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1281" href="Categories.Diagram.Equalizer.html#440" class="Generalizable">i</a><a id="1282" class="Symbol">)</a> <a id="1284" class="Symbol">→</a>
    <a id="1290" href="Categories.Diagram.Equalizer.html#438" class="Generalizable">h</a> <a id="1292" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1294" href="Categories.Diagram.Equalizer.html#440" class="Generalizable">i</a> <a id="1296" class="Symbol">→</a> <a id="1298" href="Categories.Diagram.Equalizer.html#442" class="Generalizable">j</a> <a id="1300" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1302" href="Categories.Diagram.Equalizer.html#575" class="Field">equalize</a> <a id="1311" href="Categories.Diagram.Equalizer.html#1240" class="Bound">eq</a> <a id="1314" class="Symbol">→</a> <a id="1316" href="Categories.Diagram.Equalizer.html#444" class="Generalizable">k</a> <a id="1318" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1320" href="Categories.Diagram.Equalizer.html#575" class="Field">equalize</a> <a id="1329" href="Categories.Diagram.Equalizer.html#1263" class="Bound">eq′</a> <a id="1333" class="Symbol">→</a> <a id="1335" href="Categories.Diagram.Equalizer.html#442" class="Generalizable">j</a> <a id="1337" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1339" href="Categories.Diagram.Equalizer.html#444" class="Generalizable">k</a>
  <a id="1343" href="Categories.Diagram.Equalizer.html#1220" class="Function">equalize-resp-≈′</a> <a id="1360" class="Symbol">{</a><a id="1361" class="Argument">j</a> <a id="1363" class="Symbol">=</a> <a id="1365" href="Categories.Diagram.Equalizer.html#1365" class="Bound">j</a><a id="1366" class="Symbol">}</a> <a id="1368" class="Symbol">{</a><a id="1369" class="Argument">k</a> <a id="1371" class="Symbol">=</a> <a id="1373" href="Categories.Diagram.Equalizer.html#1373" class="Bound">k</a><a id="1374" class="Symbol">}</a> <a id="1376" href="Categories.Diagram.Equalizer.html#1376" class="Bound">eq</a> <a id="1379" href="Categories.Diagram.Equalizer.html#1379" class="Bound">eq′</a> <a id="1383" href="Categories.Diagram.Equalizer.html#1383" class="Bound">h≈i</a> <a id="1387" href="Categories.Diagram.Equalizer.html#1387" class="Bound">eqj</a> <a id="1391" href="Categories.Diagram.Equalizer.html#1391" class="Bound">eqk</a> <a id="1395" class="Symbol">=</a> <a id="1397" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="1407" href="Categories.Diagram.Equalizer.html#1365" class="Bound">j</a>            <a id="1420" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1423" href="Categories.Diagram.Equalizer.html#1387" class="Bound">eqj</a> <a id="1427" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="1433" href="Categories.Diagram.Equalizer.html#575" class="Field">equalize</a> <a id="1442" href="Categories.Diagram.Equalizer.html#1376" class="Bound">eq</a>  <a id="1446" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1449" href="Categories.Diagram.Equalizer.html#943" class="Function">equalize-resp-≈</a> <a id="1465" href="Categories.Diagram.Equalizer.html#1383" class="Bound">h≈i</a> <a id="1469" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="1475" href="Categories.Diagram.Equalizer.html#575" class="Field">equalize</a> <a id="1484" href="Categories.Diagram.Equalizer.html#1379" class="Bound">eq′</a> <a id="1488" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">≈˘⟨</a> <a id="1492" href="Categories.Diagram.Equalizer.html#1391" class="Bound">eqk</a> <a id="1496" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">⟩</a>
    <a id="1502" href="Categories.Diagram.Equalizer.html#1373" class="Bound">k</a>            <a id="1515" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="IsEqualizer.unique-diagram"></a><a id="1520" href="Categories.Diagram.Equalizer.html#1520" class="Function">unique-diagram</a> <a id="1535" class="Symbol">:</a> <a id="1537" href="Categories.Diagram.Equalizer.html#479" class="Bound">arr</a> <a id="1541" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1543" href="Categories.Diagram.Equalizer.html#438" class="Generalizable">h</a> <a id="1545" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1547" href="Categories.Diagram.Equalizer.html#479" class="Bound">arr</a> <a id="1551" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1553" href="Categories.Diagram.Equalizer.html#440" class="Generalizable">i</a> <a id="1555" class="Symbol">→</a> <a id="1557" href="Categories.Diagram.Equalizer.html#438" class="Generalizable">h</a> <a id="1559" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1561" href="Categories.Diagram.Equalizer.html#440" class="Generalizable">i</a>
  <a id="1565" href="Categories.Diagram.Equalizer.html#1520" class="Function">unique-diagram</a> <a id="1580" class="Symbol">{</a><a id="1581" class="Argument">h</a> <a id="1583" class="Symbol">=</a> <a id="1585" href="Categories.Diagram.Equalizer.html#1585" class="Bound">h</a><a id="1586" class="Symbol">}</a> <a id="1588" class="Symbol">{</a><a id="1589" class="Argument">i</a> <a id="1591" class="Symbol">=</a> <a id="1593" href="Categories.Diagram.Equalizer.html#1593" class="Bound">i</a><a id="1594" class="Symbol">}</a> <a id="1596" href="Categories.Diagram.Equalizer.html#1596" class="Bound">eq</a> <a id="1599" class="Symbol">=</a> <a id="1601" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="1611" href="Categories.Diagram.Equalizer.html#1585" class="Bound">h</a>                           <a id="1639" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1642" href="Categories.Diagram.Equalizer.html#691" class="Field">unique</a> <a id="1649" class="Symbol">(</a><a id="1650" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="1654" href="Categories.Diagram.Equalizer.html#1596" class="Bound">eq</a><a id="1656" class="Symbol">)</a> <a id="1658" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="1664" href="Categories.Diagram.Equalizer.html#575" class="Field">equalize</a> <a id="1673" class="Symbol">(</a><a id="1674" href="Categories.Morphism.Reasoning.Core.html#5142" class="Function">extendʳ</a> <a id="1682" href="Categories.Diagram.Equalizer.html#542" class="Field">equality</a><a id="1690" class="Symbol">)</a> <a id="1692" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">≈˘⟨</a> <a id="1696" href="Categories.Diagram.Equalizer.html#691" class="Field">unique</a> <a id="1703" href="Relation.Binary.Structures.html#1641" class="Function">refl</a> <a id="1708" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">⟩</a>
    <a id="1714" href="Categories.Diagram.Equalizer.html#1593" class="Bound">i</a>                           <a id="1742" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="IsEqualizer⇒Mono"></a><a id="1745" href="Categories.Diagram.Equalizer.html#1745" class="Function">IsEqualizer⇒Mono</a> <a id="1762" class="Symbol">:</a> <a id="1764" class="Symbol">(</a><a id="1765" href="Categories.Diagram.Equalizer.html#1765" class="Bound">e</a> <a id="1767" class="Symbol">:</a> <a id="1769" href="Categories.Diagram.Equalizer.html#462" class="Record">IsEqualizer</a> <a id="1781" href="Categories.Diagram.Equalizer.html#438" class="Generalizable">h</a> <a id="1783" href="Categories.Diagram.Equalizer.html#440" class="Generalizable">i</a> <a id="1785" href="Categories.Diagram.Equalizer.html#442" class="Generalizable">j</a><a id="1786" class="Symbol">)</a> <a id="1788" class="Symbol">→</a> <a id="1790" href="Categories.Morphism.html#551" class="Function">Mono</a> <a id="1795" href="Categories.Diagram.Equalizer.html#438" class="Generalizable">h</a>
<a id="1797" href="Categories.Diagram.Equalizer.html#1745" class="Function">IsEqualizer⇒Mono</a> <a id="1814" href="Categories.Diagram.Equalizer.html#1814" class="Bound">e</a> <a id="1816" href="Categories.Diagram.Equalizer.html#1816" class="Bound">f</a> <a id="1818" href="Categories.Diagram.Equalizer.html#1818" class="Bound">g</a> <a id="1820" href="Categories.Diagram.Equalizer.html#1820" class="Bound">eq</a> <a id="1823" class="Symbol">=</a>
  <a id="1827" href="Categories.Diagram.Equalizer.html#1220" class="Function">equalize-resp-≈′</a> <a id="1844" class="Symbol">(</a><a id="1845" href="Categories.Morphism.Reasoning.Core.html#5142" class="Function">extendʳ</a> <a id="1853" href="Categories.Diagram.Equalizer.html#542" class="Function">equality</a><a id="1861" class="Symbol">)</a> <a id="1863" class="Symbol">(</a><a id="1864" href="Categories.Morphism.Reasoning.Core.html#5142" class="Function">extendʳ</a> <a id="1872" href="Categories.Diagram.Equalizer.html#542" class="Function">equality</a><a id="1880" class="Symbol">)</a> <a id="1882" href="Categories.Diagram.Equalizer.html#1820" class="Bound">eq</a> <a id="1885" class="Symbol">(</a><a id="1886" href="Categories.Diagram.Equalizer.html#691" class="Function">unique</a> <a id="1893" href="Relation.Binary.Structures.html#1641" class="Function">refl</a><a id="1897" class="Symbol">)</a> <a id="1899" class="Symbol">(</a><a id="1900" href="Categories.Diagram.Equalizer.html#691" class="Function">unique</a> <a id="1907" href="Relation.Binary.Structures.html#1641" class="Function">refl</a><a id="1911" class="Symbol">)</a>
  <a id="1915" class="Keyword">where</a> <a id="1921" class="Keyword">open</a> <a id="1926" href="Categories.Diagram.Equalizer.html#462" class="Module">IsEqualizer</a> <a id="1938" href="Categories.Diagram.Equalizer.html#1814" class="Bound">e</a>

<a id="1941" class="Keyword">record</a> <a id="Equalizer"></a><a id="1948" href="Categories.Diagram.Equalizer.html#1948" class="Record">Equalizer</a> <a id="1958" class="Symbol">(</a><a id="1959" href="Categories.Diagram.Equalizer.html#1959" class="Bound">f</a> <a id="1961" href="Categories.Diagram.Equalizer.html#1961" class="Bound">g</a> <a id="1963" class="Symbol">:</a> <a id="1965" href="Categories.Diagram.Equalizer.html#422" class="Generalizable">A</a> <a id="1967" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1969" href="Categories.Diagram.Equalizer.html#424" class="Generalizable">B</a><a id="1970" class="Symbol">)</a> <a id="1972" class="Symbol">:</a> <a id="1974" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1978" class="Symbol">(</a><a id="1979" href="Categories.Diagram.Equalizer.html#158" class="Bound">o</a> <a id="1981" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1983" href="Categories.Diagram.Equalizer.html#160" class="Bound">ℓ</a> <a id="1985" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1987" href="Categories.Diagram.Equalizer.html#162" class="Bound">e</a><a id="1988" class="Symbol">)</a> <a id="1990" class="Keyword">where</a>
  <a id="1998" class="Keyword">field</a>
    <a id="2008" class="Symbol">{</a><a id="Equalizer.obj"></a><a id="2009" href="Categories.Diagram.Equalizer.html#2009" class="Field">obj</a><a id="2012" class="Symbol">}</a> <a id="2014" class="Symbol">:</a> <a id="2016" href="Categories.Category.Core.html#559" class="Field">Obj</a>
    <a id="Equalizer.arr"></a><a id="2024" href="Categories.Diagram.Equalizer.html#2024" class="Field">arr</a>   <a id="2030" class="Symbol">:</a> <a id="2032" href="Categories.Diagram.Equalizer.html#2009" class="Field">obj</a> <a id="2036" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="2038" href="Categories.Diagram.Equalizer.html#1965" class="Bound">A</a>
    <a id="Equalizer.isEqualizer"></a><a id="2044" href="Categories.Diagram.Equalizer.html#2044" class="Field">isEqualizer</a> <a id="2056" class="Symbol">:</a> <a id="2058" href="Categories.Diagram.Equalizer.html#462" class="Record">IsEqualizer</a> <a id="2070" href="Categories.Diagram.Equalizer.html#2024" class="Field">arr</a> <a id="2074" href="Categories.Diagram.Equalizer.html#1959" class="Bound">f</a> <a id="2076" href="Categories.Diagram.Equalizer.html#1961" class="Bound">g</a>

  <a id="2081" class="Keyword">open</a> <a id="2086" href="Categories.Diagram.Equalizer.html#462" class="Module">IsEqualizer</a> <a id="2098" href="Categories.Diagram.Equalizer.html#2044" class="Field">isEqualizer</a> <a id="2110" class="Keyword">public</a>

<a id="Equalizer⇒Mono"></a><a id="2118" href="Categories.Diagram.Equalizer.html#2118" class="Function">Equalizer⇒Mono</a> <a id="2133" class="Symbol">:</a> <a id="2135" class="Symbol">(</a><a id="2136" href="Categories.Diagram.Equalizer.html#2136" class="Bound">e</a> <a id="2138" class="Symbol">:</a> <a id="2140" href="Categories.Diagram.Equalizer.html#1948" class="Record">Equalizer</a> <a id="2150" href="Categories.Diagram.Equalizer.html#438" class="Generalizable">h</a> <a id="2152" href="Categories.Diagram.Equalizer.html#440" class="Generalizable">i</a><a id="2153" class="Symbol">)</a> <a id="2155" class="Symbol">→</a> <a id="2157" href="Categories.Morphism.html#551" class="Function">Mono</a> <a id="2162" class="Symbol">(</a><a id="2163" href="Categories.Diagram.Equalizer.html#2024" class="Field">Equalizer.arr</a> <a id="2177" href="Categories.Diagram.Equalizer.html#2136" class="Bound">e</a><a id="2178" class="Symbol">)</a>
<a id="2180" href="Categories.Diagram.Equalizer.html#2118" class="Function">Equalizer⇒Mono</a> <a id="2195" href="Categories.Diagram.Equalizer.html#2195" class="Bound">e</a> <a id="2197" class="Symbol">=</a> <a id="2199" href="Categories.Diagram.Equalizer.html#1745" class="Function">IsEqualizer⇒Mono</a> <a id="2216" href="Categories.Diagram.Equalizer.html#2044" class="Function">isEqualizer</a>
  <a id="2230" class="Keyword">where</a> <a id="2236" class="Keyword">open</a> <a id="2241" href="Categories.Diagram.Equalizer.html#1948" class="Module">Equalizer</a> <a id="2251" href="Categories.Diagram.Equalizer.html#2195" class="Bound">e</a>

<a id="up-to-iso"></a><a id="2254" href="Categories.Diagram.Equalizer.html#2254" class="Function">up-to-iso</a> <a id="2264" class="Symbol">:</a> <a id="2266" class="Symbol">(</a><a id="2267" href="Categories.Diagram.Equalizer.html#2267" class="Bound">e₁</a> <a id="2270" href="Categories.Diagram.Equalizer.html#2270" class="Bound">e₂</a> <a id="2273" class="Symbol">:</a> <a id="2275" href="Categories.Diagram.Equalizer.html#1948" class="Record">Equalizer</a> <a id="2285" href="Categories.Diagram.Equalizer.html#438" class="Generalizable">h</a> <a id="2287" href="Categories.Diagram.Equalizer.html#440" class="Generalizable">i</a><a id="2288" class="Symbol">)</a> <a id="2290" class="Symbol">→</a> <a id="2292" href="Categories.Diagram.Equalizer.html#2009" class="Field">Equalizer.obj</a> <a id="2306" href="Categories.Diagram.Equalizer.html#2267" class="Bound">e₁</a> <a id="2309" href="Categories.Morphism.html#2335" class="Record Operator">≅</a> <a id="2311" href="Categories.Diagram.Equalizer.html#2009" class="Field">Equalizer.obj</a> <a id="2325" href="Categories.Diagram.Equalizer.html#2270" class="Bound">e₂</a>
<a id="2328" href="Categories.Diagram.Equalizer.html#2254" class="Function">up-to-iso</a> <a id="2338" href="Categories.Diagram.Equalizer.html#2338" class="Bound">e₁</a> <a id="2341" href="Categories.Diagram.Equalizer.html#2341" class="Bound">e₂</a> <a id="2344" class="Symbol">=</a> <a id="2346" class="Keyword">record</a>
  <a id="2355" class="Symbol">{</a> <a id="2357" href="Categories.Morphism.html#2383" class="Field">from</a> <a id="2362" class="Symbol">=</a> <a id="2364" href="Categories.Diagram.Equalizer.html#2524" class="Function">repack</a> <a id="2371" href="Categories.Diagram.Equalizer.html#2338" class="Bound">e₁</a> <a id="2374" href="Categories.Diagram.Equalizer.html#2341" class="Bound">e₂</a>
  <a id="2379" class="Symbol">;</a> <a id="2381" href="Categories.Morphism.html#2400" class="Field">to</a> <a id="2384" class="Symbol">=</a> <a id="2386" href="Categories.Diagram.Equalizer.html#2524" class="Function">repack</a> <a id="2393" href="Categories.Diagram.Equalizer.html#2341" class="Bound">e₂</a> <a id="2396" href="Categories.Diagram.Equalizer.html#2338" class="Bound">e₁</a>
  <a id="2401" class="Symbol">;</a> <a id="2403" href="Categories.Morphism.html#2417" class="Field">iso</a> <a id="2407" class="Symbol">=</a> <a id="2409" class="Keyword">record</a>
    <a id="2420" class="Symbol">{</a> <a id="2422" href="Categories.Morphism.html#1964" class="Field">isoˡ</a> <a id="2427" class="Symbol">=</a> <a id="2429" href="Categories.Diagram.Equalizer.html#2804" class="Function">repack-cancel</a> <a id="2443" href="Categories.Diagram.Equalizer.html#2341" class="Bound">e₂</a> <a id="2446" href="Categories.Diagram.Equalizer.html#2338" class="Bound">e₁</a>
    <a id="2453" class="Symbol">;</a> <a id="2455" href="Categories.Morphism.html#1990" class="Field">isoʳ</a> <a id="2460" class="Symbol">=</a> <a id="2462" href="Categories.Diagram.Equalizer.html#2804" class="Function">repack-cancel</a> <a id="2476" href="Categories.Diagram.Equalizer.html#2338" class="Bound">e₁</a> <a id="2479" href="Categories.Diagram.Equalizer.html#2341" class="Bound">e₂</a>
    <a id="2486" class="Symbol">}</a>
  <a id="2490" class="Symbol">}</a>
  <a id="2494" class="Keyword">where</a>
    <a id="2504" class="Keyword">open</a> <a id="2509" href="Categories.Diagram.Equalizer.html#1948" class="Module">Equalizer</a>

    <a id="2524" href="Categories.Diagram.Equalizer.html#2524" class="Function">repack</a> <a id="2531" class="Symbol">:</a> <a id="2533" class="Symbol">(</a><a id="2534" href="Categories.Diagram.Equalizer.html#2534" class="Bound">e₁</a> <a id="2537" href="Categories.Diagram.Equalizer.html#2537" class="Bound">e₂</a> <a id="2540" class="Symbol">:</a> <a id="2542" href="Categories.Diagram.Equalizer.html#1948" class="Record">Equalizer</a> <a id="2552" href="Categories.Diagram.Equalizer.html#438" class="Generalizable">h</a> <a id="2554" href="Categories.Diagram.Equalizer.html#440" class="Generalizable">i</a><a id="2555" class="Symbol">)</a> <a id="2557" class="Symbol">→</a> <a id="2559" href="Categories.Diagram.Equalizer.html#2009" class="Field">obj</a> <a id="2563" href="Categories.Diagram.Equalizer.html#2534" class="Bound">e₁</a> <a id="2566" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="2568" href="Categories.Diagram.Equalizer.html#2009" class="Field">obj</a> <a id="2572" href="Categories.Diagram.Equalizer.html#2537" class="Bound">e₂</a>
    <a id="2579" href="Categories.Diagram.Equalizer.html#2524" class="Function">repack</a> <a id="2586" href="Categories.Diagram.Equalizer.html#2586" class="Bound">e₁</a> <a id="2589" href="Categories.Diagram.Equalizer.html#2589" class="Bound">e₂</a> <a id="2592" class="Symbol">=</a> <a id="2594" href="Categories.Diagram.Equalizer.html#575" class="Function">equalize</a> <a id="2603" href="Categories.Diagram.Equalizer.html#2589" class="Bound">e₂</a> <a id="2606" class="Symbol">(</a><a id="2607" href="Categories.Diagram.Equalizer.html#542" class="Function">equality</a> <a id="2616" href="Categories.Diagram.Equalizer.html#2586" class="Bound">e₁</a><a id="2618" class="Symbol">)</a>

    <a id="2625" href="Categories.Diagram.Equalizer.html#2625" class="Function">repack∘</a> <a id="2633" class="Symbol">:</a> <a id="2635" class="Symbol">(</a><a id="2636" href="Categories.Diagram.Equalizer.html#2636" class="Bound">e₁</a> <a id="2639" href="Categories.Diagram.Equalizer.html#2639" class="Bound">e₂</a> <a id="2642" href="Categories.Diagram.Equalizer.html#2642" class="Bound">e₃</a> <a id="2645" class="Symbol">:</a> <a id="2647" href="Categories.Diagram.Equalizer.html#1948" class="Record">Equalizer</a> <a id="2657" href="Categories.Diagram.Equalizer.html#438" class="Generalizable">h</a> <a id="2659" href="Categories.Diagram.Equalizer.html#440" class="Generalizable">i</a><a id="2660" class="Symbol">)</a> <a id="2662" class="Symbol">→</a> <a id="2664" href="Categories.Diagram.Equalizer.html#2524" class="Function">repack</a> <a id="2671" href="Categories.Diagram.Equalizer.html#2639" class="Bound">e₂</a> <a id="2674" href="Categories.Diagram.Equalizer.html#2642" class="Bound">e₃</a> <a id="2677" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2679" href="Categories.Diagram.Equalizer.html#2524" class="Function">repack</a> <a id="2686" href="Categories.Diagram.Equalizer.html#2636" class="Bound">e₁</a> <a id="2689" href="Categories.Diagram.Equalizer.html#2639" class="Bound">e₂</a> <a id="2692" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2694" href="Categories.Diagram.Equalizer.html#2524" class="Function">repack</a> <a id="2701" href="Categories.Diagram.Equalizer.html#2636" class="Bound">e₁</a> <a id="2704" href="Categories.Diagram.Equalizer.html#2642" class="Bound">e₃</a>
    <a id="2711" href="Categories.Diagram.Equalizer.html#2625" class="Function">repack∘</a> <a id="2719" href="Categories.Diagram.Equalizer.html#2719" class="Bound">e₁</a> <a id="2722" href="Categories.Diagram.Equalizer.html#2722" class="Bound">e₂</a> <a id="2725" href="Categories.Diagram.Equalizer.html#2725" class="Bound">e₃</a> <a id="2728" class="Symbol">=</a> <a id="2730" href="Categories.Diagram.Equalizer.html#691" class="Function">unique</a> <a id="2737" href="Categories.Diagram.Equalizer.html#2725" class="Bound">e₃</a> <a id="2740" class="Symbol">(</a><a id="2741" href="Categories.Category.Core.html#2991" class="Function">⟺</a> <a id="2743" class="Symbol">(</a><a id="2744" href="Categories.Morphism.Reasoning.Core.html#8086" class="Function">glueTrianglesʳ</a> <a id="2759" class="Symbol">(</a><a id="2760" href="Categories.Category.Core.html#2991" class="Function">⟺</a> <a id="2762" class="Symbol">(</a><a id="2763" href="Categories.Diagram.Equalizer.html#628" class="Function">universal</a> <a id="2773" href="Categories.Diagram.Equalizer.html#2725" class="Bound">e₃</a><a id="2775" class="Symbol">))</a> <a id="2778" class="Symbol">(</a><a id="2779" href="Categories.Category.Core.html#2991" class="Function">⟺</a> <a id="2781" class="Symbol">(</a><a id="2782" href="Categories.Diagram.Equalizer.html#628" class="Function">universal</a> <a id="2792" href="Categories.Diagram.Equalizer.html#2722" class="Bound">e₂</a><a id="2794" class="Symbol">))))</a>

    <a id="2804" href="Categories.Diagram.Equalizer.html#2804" class="Function">repack-cancel</a> <a id="2818" class="Symbol">:</a> <a id="2820" class="Symbol">(</a><a id="2821" href="Categories.Diagram.Equalizer.html#2821" class="Bound">e₁</a> <a id="2824" href="Categories.Diagram.Equalizer.html#2824" class="Bound">e₂</a> <a id="2827" class="Symbol">:</a> <a id="2829" href="Categories.Diagram.Equalizer.html#1948" class="Record">Equalizer</a> <a id="2839" href="Categories.Diagram.Equalizer.html#438" class="Generalizable">h</a> <a id="2841" href="Categories.Diagram.Equalizer.html#440" class="Generalizable">i</a><a id="2842" class="Symbol">)</a> <a id="2844" class="Symbol">→</a> <a id="2846" href="Categories.Diagram.Equalizer.html#2524" class="Function">repack</a> <a id="2853" href="Categories.Diagram.Equalizer.html#2821" class="Bound">e₁</a> <a id="2856" href="Categories.Diagram.Equalizer.html#2824" class="Bound">e₂</a> <a id="2859" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2861" href="Categories.Diagram.Equalizer.html#2524" class="Function">repack</a> <a id="2868" href="Categories.Diagram.Equalizer.html#2824" class="Bound">e₂</a> <a id="2871" href="Categories.Diagram.Equalizer.html#2821" class="Bound">e₁</a> <a id="2874" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2876" href="Categories.Category.Core.html#630" class="Field">id</a>
    <a id="2883" href="Categories.Diagram.Equalizer.html#2804" class="Function">repack-cancel</a> <a id="2897" href="Categories.Diagram.Equalizer.html#2897" class="Bound">e₁</a> <a id="2900" href="Categories.Diagram.Equalizer.html#2900" class="Bound">e₂</a> <a id="2903" class="Symbol">=</a> <a id="2905" href="Categories.Diagram.Equalizer.html#2625" class="Function">repack∘</a> <a id="2913" href="Categories.Diagram.Equalizer.html#2900" class="Bound">e₂</a> <a id="2916" href="Categories.Diagram.Equalizer.html#2897" class="Bound">e₁</a> <a id="2919" href="Categories.Diagram.Equalizer.html#2900" class="Bound">e₂</a> <a id="2922" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="2924" href="Categories.Category.Core.html#2991" class="Function">⟺</a> <a id="2926" class="Symbol">(</a><a id="2927" href="Categories.Diagram.Equalizer.html#864" class="Function">id-equalize</a> <a id="2939" href="Categories.Diagram.Equalizer.html#2900" class="Bound">e₂</a><a id="2941" class="Symbol">)</a>
</pre></body></html>

==> anc/html/Categories.Diagram.Limit.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Diagram.Limit</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>

<a id="37" class="Keyword">open</a> <a id="42" class="Keyword">import</a> <a id="49" href="Categories.Category.html" class="Module">Categories.Category</a>
<a id="69" class="Keyword">open</a> <a id="74" class="Keyword">import</a> <a id="81" href="Categories.Functor.html" class="Module">Categories.Functor</a> <a id="100" class="Keyword">hiding</a> <a id="107" class="Symbol">(</a><a id="108" href="Categories.Functor.html#349" class="Function">id</a><a id="110" class="Symbol">)</a>

<a id="113" class="Comment">-- Limit of a Cone over a Functor F : J → C</a>
<a id="157" class="Keyword">module</a> <a id="164" href="Categories.Diagram.Limit.html" class="Module">Categories.Diagram.Limit</a>
  <a id="191" class="Symbol">{</a><a id="192" href="Categories.Diagram.Limit.html#192" class="Bound">o</a> <a id="194" href="Categories.Diagram.Limit.html#194" class="Bound">ℓ</a> <a id="196" href="Categories.Diagram.Limit.html#196" class="Bound">e</a><a id="197" class="Symbol">}</a> <a id="199" class="Symbol">{</a><a id="200" href="Categories.Diagram.Limit.html#200" class="Bound">o′</a> <a id="203" href="Categories.Diagram.Limit.html#203" class="Bound">ℓ′</a> <a id="206" href="Categories.Diagram.Limit.html#206" class="Bound">e′</a><a id="208" class="Symbol">}</a> <a id="210" class="Symbol">{</a><a id="211" href="Categories.Diagram.Limit.html#211" class="Bound">C</a> <a id="213" class="Symbol">:</a> <a id="215" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="224" href="Categories.Diagram.Limit.html#192" class="Bound">o</a> <a id="226" href="Categories.Diagram.Limit.html#194" class="Bound">ℓ</a> <a id="228" href="Categories.Diagram.Limit.html#196" class="Bound">e</a><a id="229" class="Symbol">}</a> <a id="231" class="Symbol">{</a><a id="232" href="Categories.Diagram.Limit.html#232" class="Bound">J</a> <a id="234" class="Symbol">:</a> <a id="236" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="245" href="Categories.Diagram.Limit.html#200" class="Bound">o′</a> <a id="248" href="Categories.Diagram.Limit.html#203" class="Bound">ℓ′</a> <a id="251" href="Categories.Diagram.Limit.html#206" class="Bound">e′</a><a id="253" class="Symbol">}</a> <a id="255" class="Symbol">(</a><a id="256" href="Categories.Diagram.Limit.html#256" class="Bound">F</a> <a id="258" class="Symbol">:</a> <a id="260" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="268" href="Categories.Diagram.Limit.html#232" class="Bound">J</a> <a id="270" href="Categories.Diagram.Limit.html#211" class="Bound">C</a><a id="271" class="Symbol">)</a> <a id="273" class="Keyword">where</a>

<a id="280" class="Keyword">private</a>
  <a id="290" class="Keyword">module</a> <a id="C"></a><a id="297" href="Categories.Diagram.Limit.html#297" class="Module">C</a> <a id="299" class="Symbol">=</a> <a id="301" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="310" href="Categories.Diagram.Limit.html#211" class="Bound">C</a>
  <a id="314" class="Keyword">module</a> <a id="J"></a><a id="321" href="Categories.Diagram.Limit.html#321" class="Module">J</a> <a id="323" class="Symbol">=</a> <a id="325" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="334" href="Categories.Diagram.Limit.html#232" class="Bound">J</a>
<a id="336" class="Keyword">open</a> <a id="341" href="Categories.Diagram.Limit.html#297" class="Module">C</a>
<a id="343" class="Keyword">open</a> <a id="348" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
<a id="361" class="Keyword">open</a> <a id="366" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="374" href="Categories.Diagram.Limit.html#256" class="Bound">F</a>

<a id="377" class="Keyword">open</a> <a id="382" class="Keyword">import</a> <a id="389" href="Level.html" class="Module">Level</a>
<a id="395" class="Keyword">open</a> <a id="400" class="Keyword">import</a> <a id="407" href="Data.Product.html" class="Module">Data.Product</a> <a id="420" class="Keyword">using</a> <a id="426" class="Symbol">(</a><a id="427" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="432" class="Symbol">)</a>

<a id="435" class="Keyword">open</a> <a id="440" class="Keyword">import</a> <a id="447" href="Categories.Category.Construction.Cones.html" class="Module">Categories.Category.Construction.Cones</a> <a id="486" href="Categories.Diagram.Limit.html#256" class="Bound">F</a> <a id="488" class="Keyword">renaming</a> <a id="497" class="Symbol">(</a><a id="498" href="Categories.Diagram.Cone.html#660" class="Record">Cone⇒</a> <a id="504" class="Symbol">to</a> <a id="507" class="Record">_⇨_</a><a id="510" class="Symbol">)</a>
<a id="512" class="Keyword">open</a> <a id="517" class="Keyword">import</a> <a id="524" href="Categories.Object.Terminal.html" class="Module">Categories.Object.Terminal</a> <a id="551" class="Symbol">as</a> <a id="554" class="Module">T</a> <a id="556" class="Keyword">hiding</a> <a id="563" class="Symbol">(</a><a id="564" href="Categories.Object.Terminal.html#1121" class="Function">up-to-iso</a><a id="573" class="Symbol">;</a> <a id="575" href="Categories.Object.Terminal.html#1285" class="Function">transport-by-iso</a><a id="591" class="Symbol">)</a>
<a id="593" class="Keyword">open</a> <a id="598" class="Keyword">import</a> <a id="605" href="Categories.Morphism.Reasoning.html" class="Module">Categories.Morphism.Reasoning</a> <a id="635" href="Categories.Diagram.Limit.html#211" class="Bound">C</a>
<a id="637" class="Keyword">open</a> <a id="642" class="Keyword">import</a> <a id="649" href="Categories.Morphism.html" class="Module">Categories.Morphism</a> <a id="669" href="Categories.Diagram.Limit.html#211" class="Bound">C</a>
<a id="671" class="Keyword">open</a> <a id="676" class="Keyword">import</a> <a id="683" href="Categories.Morphism.html" class="Module">Categories.Morphism</a> <a id="703" href="Categories.Category.Construction.Cones.html#632" class="Function">Cones</a> <a id="709" class="Symbol">as</a> <a id="MC"></a><a id="712" href="Categories.Diagram.Limit.html#712" class="Module">MC</a> <a id="715" class="Keyword">using</a> <a id="721" class="Symbol">()</a> <a id="724" class="Keyword">renaming</a> <a id="733" class="Symbol">(</a><a id="734" href="Categories.Morphism.html#2335" class="Record Operator">_≅_</a> <a id="738" class="Symbol">to</a> <a id="741" class="Record Operator">_⇔_</a><a id="744" class="Symbol">)</a>

<a id="747" class="Keyword">private</a>
  <a id="757" class="Keyword">variable</a>
    <a id="770" href="Categories.Diagram.Limit.html#770" class="Generalizable">K</a> <a id="772" href="Categories.Diagram.Limit.html#772" class="Generalizable">K′</a>  <a id="776" class="Symbol">:</a> <a id="778" href="Categories.Diagram.Cone.html#526" class="Record">Cone</a>
    <a id="787" href="Categories.Diagram.Limit.html#787" class="Generalizable">A</a> <a id="789" href="Categories.Diagram.Limit.html#789" class="Generalizable">B</a>   <a id="793" class="Symbol">:</a> <a id="795" href="Categories.Category.Core.html#559" class="Function">J.Obj</a>
    <a id="805" href="Categories.Diagram.Limit.html#805" class="Generalizable">X</a> <a id="807" href="Categories.Diagram.Limit.html#807" class="Generalizable">Y</a> <a id="809" href="Categories.Diagram.Limit.html#809" class="Generalizable">Z</a> <a id="811" class="Symbol">:</a> <a id="813" href="Categories.Category.Core.html#559" class="Function">Obj</a>
    <a id="821" href="Categories.Diagram.Limit.html#821" class="Generalizable">q</a>     <a id="827" class="Symbol">:</a> <a id="829" href="Categories.Diagram.Limit.html#770" class="Generalizable">K</a> <a id="831" href="Categories.Diagram.Limit.html#507" class="Record Operator">⇨</a> <a id="833" href="Categories.Diagram.Limit.html#772" class="Generalizable">K′</a>

<a id="837" class="Comment">-- A Limit is a Terminal object in the category of Cones</a>
<a id="894" class="Comment">--   (This could be unpacked...)</a>
<a id="927" class="Keyword">record</a> <a id="Limit"></a><a id="934" href="Categories.Diagram.Limit.html#934" class="Record">Limit</a> <a id="940" class="Symbol">:</a> <a id="942" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="946" class="Symbol">(</a><a id="947" href="Categories.Diagram.Limit.html#192" class="Bound">o</a> <a id="949" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="951" href="Categories.Diagram.Limit.html#194" class="Bound">ℓ</a> <a id="953" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="955" href="Categories.Diagram.Limit.html#196" class="Bound">e</a> <a id="957" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="959" href="Categories.Diagram.Limit.html#200" class="Bound">o′</a> <a id="962" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="964" href="Categories.Diagram.Limit.html#203" class="Bound">ℓ′</a> <a id="967" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="969" href="Categories.Diagram.Limit.html#206" class="Bound">e′</a><a id="971" class="Symbol">)</a> <a id="973" class="Keyword">where</a>
  <a id="981" class="Keyword">field</a>
    <a id="Limit.terminal"></a><a id="991" href="Categories.Diagram.Limit.html#991" class="Field">terminal</a> <a id="1000" class="Symbol">:</a> <a id="1002" href="Categories.Object.Terminal.html#860" class="Record">Terminal</a> <a id="1011" href="Categories.Category.Construction.Cones.html#632" class="Function">Cones</a>

  <a id="1020" class="Keyword">module</a> <a id="Limit.terminal"></a><a id="1027" href="Categories.Diagram.Limit.html#1027" class="Module">terminal</a> <a id="1036" class="Symbol">=</a> <a id="1038" href="Categories.Object.Terminal.html#860" class="Module">Terminal</a> <a id="1047" href="Categories.Diagram.Limit.html#991" class="Field">terminal</a>

  <a id="1059" class="Keyword">open</a> <a id="1064" href="Categories.Diagram.Limit.html#1027" class="Module">terminal</a> <a id="1073" class="Keyword">using</a> <a id="1079" class="Symbol">()</a> <a id="1082" class="Keyword">renaming</a> <a id="1091" class="Symbol">(</a><a id="1092" href="Categories.Object.Terminal.html#905" class="Function">⊤</a> <a id="1094" class="Symbol">to</a> <a id="1097" class="Function">limit</a><a id="1102" class="Symbol">)</a> <a id="1104" class="Keyword">public</a>
  <a id="1113" class="Keyword">open</a> <a id="1118" href="Categories.Diagram.Cone.html#526" class="Module">Cone</a> <a id="1123" href="Categories.Diagram.Limit.html#1097" class="Function">limit</a> <a id="1129" class="Keyword">hiding</a> <a id="1136" class="Symbol">(</a><a id="1137" href="Categories.Diagram.Cone.html#592" class="Field">apex</a><a id="1141" class="Symbol">)</a> <a id="1143" class="Keyword">renaming</a> <a id="1152" class="Symbol">(</a><a id="1153" href="Categories.Diagram.Cone.html#578" class="Field">N</a> <a id="1155" class="Symbol">to</a> <a id="1158" class="Field">apex</a><a id="1162" class="Symbol">;</a> <a id="1164" href="Categories.Diagram.Cone.html#415" class="Function">ψ</a> <a id="1166" class="Symbol">to</a> <a id="1169" class="Function">proj</a><a id="1173" class="Symbol">;</a> <a id="1175" href="Categories.Diagram.Cone.html#463" class="Function">commute</a> <a id="1183" class="Symbol">to</a> <a id="1186" class="Function">limit-commute</a><a id="1199" class="Symbol">)</a> <a id="1201" class="Keyword">public</a>

  <a id="Limit.rep-cone"></a><a id="1211" href="Categories.Diagram.Limit.html#1211" class="Function">rep-cone</a> <a id="1220" class="Symbol">:</a> <a id="1222" class="Symbol">∀</a> <a id="1224" href="Categories.Diagram.Limit.html#1224" class="Bound">K</a> <a id="1226" class="Symbol">→</a> <a id="1228" href="Categories.Diagram.Limit.html#1224" class="Bound">K</a> <a id="1230" href="Categories.Diagram.Limit.html#507" class="Record Operator">⇨</a> <a id="1232" href="Categories.Diagram.Limit.html#1097" class="Function">limit</a>
  <a id="1240" href="Categories.Diagram.Limit.html#1211" class="Function">rep-cone</a> <a id="1249" href="Categories.Diagram.Limit.html#1249" class="Bound">K</a> <a id="1251" class="Symbol">=</a> <a id="1253" href="Categories.Object.Terminal.html#577" class="Function">terminal.!</a> <a id="1264" class="Symbol">{</a><a id="1265" href="Categories.Diagram.Limit.html#1249" class="Bound">K</a><a id="1266" class="Symbol">}</a>

  <a id="Limit.rep"></a><a id="1271" href="Categories.Diagram.Limit.html#1271" class="Function">rep</a> <a id="1275" class="Symbol">:</a> <a id="1277" class="Symbol">∀</a> <a id="1279" href="Categories.Diagram.Limit.html#1279" class="Bound">K</a> <a id="1281" class="Symbol">→</a> <a id="1283" href="Categories.Diagram.Cone.html#578" class="Field">Cone.N</a> <a id="1290" href="Categories.Diagram.Limit.html#1279" class="Bound">K</a> <a id="1292" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="1294" href="Categories.Diagram.Limit.html#1158" class="Function">apex</a>
  <a id="1301" href="Categories.Diagram.Limit.html#1271" class="Function">rep</a> <a id="1305" href="Categories.Diagram.Limit.html#1305" class="Bound">K</a> <a id="1307" class="Symbol">=</a> <a id="1309" href="Categories.Diagram.Cone.html#717" class="Function">arr</a>
    <a id="1317" class="Keyword">where</a> <a id="1323" class="Keyword">open</a> <a id="1328" href="Categories.Diagram.Limit.html#507" class="Module">_⇨_</a> <a id="1332" class="Symbol">(</a><a id="1333" href="Categories.Diagram.Limit.html#1211" class="Function">rep-cone</a> <a id="1342" href="Categories.Diagram.Limit.html#1305" class="Bound">K</a><a id="1343" class="Symbol">)</a>

  <a id="Limit.unrep"></a><a id="1348" href="Categories.Diagram.Limit.html#1348" class="Function">unrep</a> <a id="1354" class="Symbol">:</a> <a id="1356" href="Categories.Diagram.Limit.html#805" class="Generalizable">X</a> <a id="1358" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="1360" href="Categories.Diagram.Limit.html#1158" class="Function">apex</a> <a id="1365" class="Symbol">→</a> <a id="1367" href="Categories.Diagram.Cone.html#526" class="Record">Cone</a>
  <a id="1374" href="Categories.Diagram.Limit.html#1348" class="Function">unrep</a> <a id="1380" href="Categories.Diagram.Limit.html#1380" class="Bound">f</a> <a id="1382" class="Symbol">=</a> <a id="1384" class="Keyword">record</a> <a id="1391" class="Symbol">{</a>
    <a id="1397" href="Categories.Diagram.Cone.html#592" class="Field">apex</a>        <a id="1409" class="Symbol">=</a> <a id="1411" class="Keyword">record</a>
      <a id="1424" class="Symbol">{</a> <a id="1426" href="Categories.Diagram.Cone.html#415" class="Field">ψ</a>       <a id="1434" class="Symbol">=</a> <a id="1436" class="Symbol">λ</a> <a id="1438" href="Categories.Diagram.Limit.html#1438" class="Bound">A</a> <a id="1440" class="Symbol">→</a> <a id="1442" href="Categories.Diagram.Limit.html#1169" class="Function">proj</a> <a id="1447" href="Categories.Diagram.Limit.html#1438" class="Bound">A</a> <a id="1449" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1451" href="Categories.Diagram.Limit.html#1380" class="Bound">f</a>
      <a id="1459" class="Symbol">;</a> <a id="1461" href="Categories.Diagram.Cone.html#463" class="Field">commute</a> <a id="1469" class="Symbol">=</a> <a id="1471" class="Symbol">λ</a> <a id="1473" href="Categories.Diagram.Limit.html#1473" class="Bound">g</a> <a id="1475" class="Symbol">→</a> <a id="1477" href="Categories.Morphism.Reasoning.Core.html#3168" class="Function">pullˡ</a> <a id="1483" class="Symbol">(</a><a id="1484" href="Categories.Diagram.Limit.html#1186" class="Function">limit-commute</a> <a id="1498" href="Categories.Diagram.Limit.html#1473" class="Bound">g</a><a id="1499" class="Symbol">)</a>
      <a id="1507" class="Symbol">}</a>
    <a id="1513" class="Symbol">}</a>

  <a id="Limit.conify"></a><a id="1518" href="Categories.Diagram.Limit.html#1518" class="Function">conify</a> <a id="1525" class="Symbol">:</a> <a id="1527" class="Symbol">(</a><a id="1528" href="Categories.Diagram.Limit.html#1528" class="Bound">f</a> <a id="1530" class="Symbol">:</a> <a id="1532" href="Categories.Diagram.Limit.html#805" class="Generalizable">X</a> <a id="1534" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="1536" href="Categories.Diagram.Limit.html#1158" class="Function">apex</a><a id="1540" class="Symbol">)</a> <a id="1542" class="Symbol">→</a> <a id="1544" href="Categories.Diagram.Limit.html#1348" class="Function">unrep</a> <a id="1550" href="Categories.Diagram.Limit.html#1528" class="Bound">f</a> <a id="1552" href="Categories.Diagram.Limit.html#507" class="Record Operator">⇨</a> <a id="1554" href="Categories.Diagram.Limit.html#1097" class="Function">limit</a>
  <a id="1562" href="Categories.Diagram.Limit.html#1518" class="Function">conify</a> <a id="1569" href="Categories.Diagram.Limit.html#1569" class="Bound">f</a> <a id="1571" class="Symbol">=</a> <a id="1573" class="Keyword">record</a>
    <a id="1584" class="Symbol">{</a> <a id="1586" href="Categories.Diagram.Cone.html#717" class="Field">arr</a>     <a id="1594" class="Symbol">=</a> <a id="1596" href="Categories.Diagram.Limit.html#1569" class="Bound">f</a>
    <a id="1602" class="Symbol">;</a> <a id="1604" href="Categories.Diagram.Cone.html#742" class="Field">commute</a> <a id="1612" class="Symbol">=</a> <a id="1614" href="Relation.Binary.Structures.html#1641" class="Function">C.Equiv.refl</a>
    <a id="1631" class="Symbol">}</a>

  <a id="Limit.commute"></a><a id="1636" href="Categories.Diagram.Limit.html#1636" class="Function">commute</a> <a id="1644" class="Symbol">:</a> <a id="1646" href="Categories.Diagram.Limit.html#1169" class="Function">proj</a> <a id="1651" href="Categories.Diagram.Limit.html#787" class="Generalizable">A</a> <a id="1653" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1655" href="Categories.Diagram.Limit.html#1271" class="Function">rep</a> <a id="1659" href="Categories.Diagram.Limit.html#770" class="Generalizable">K</a> <a id="1661" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="1663" href="Categories.Diagram.Cone.html#415" class="Function">Cone.ψ</a> <a id="1670" href="Categories.Diagram.Limit.html#770" class="Generalizable">K</a> <a id="1672" href="Categories.Diagram.Limit.html#787" class="Generalizable">A</a>
  <a id="1676" href="Categories.Diagram.Limit.html#1636" class="Function">commute</a> <a id="1684" class="Symbol">{</a><a id="1685" class="Argument">K</a> <a id="1687" class="Symbol">=</a> <a id="1689" href="Categories.Diagram.Limit.html#1689" class="Bound">K</a><a id="1690" class="Symbol">}</a> <a id="1692" class="Symbol">=</a> <a id="1694" href="Categories.Diagram.Cone.html#742" class="Field">_⇨_.commute</a> <a id="1706" class="Symbol">(</a><a id="1707" href="Categories.Diagram.Limit.html#1211" class="Function">rep-cone</a> <a id="1716" href="Categories.Diagram.Limit.html#1689" class="Bound">K</a><a id="1717" class="Symbol">)</a>

  <a id="Limit.unrep-cone"></a><a id="1722" href="Categories.Diagram.Limit.html#1722" class="Function">unrep-cone</a> <a id="1733" class="Symbol">:</a> <a id="1735" class="Symbol">(</a><a id="1736" href="Categories.Diagram.Limit.html#770" class="Generalizable">K</a> <a id="1738" href="Categories.Diagram.Limit.html#507" class="Record Operator">⇨</a> <a id="1740" href="Categories.Diagram.Limit.html#1097" class="Function">limit</a><a id="1745" class="Symbol">)</a> <a id="1747" class="Symbol">→</a> <a id="1749" href="Categories.Diagram.Cone.html#526" class="Record">Cone</a>
  <a id="1756" href="Categories.Diagram.Limit.html#1722" class="Function">unrep-cone</a> <a id="1767" href="Categories.Diagram.Limit.html#1767" class="Bound">f</a> <a id="1769" class="Symbol">=</a> <a id="1771" href="Categories.Diagram.Limit.html#1348" class="Function">unrep</a> <a id="1777" class="Symbol">(</a><a id="1778" href="Categories.Diagram.Cone.html#717" class="Field">_⇨_.arr</a> <a id="1786" href="Categories.Diagram.Limit.html#1767" class="Bound">f</a><a id="1787" class="Symbol">)</a>

  <a id="Limit.g-η"></a><a id="1792" href="Categories.Diagram.Limit.html#1792" class="Function">g-η</a> <a id="1796" class="Symbol">:</a> <a id="1798" class="Symbol">∀</a> <a id="1800" class="Symbol">{</a><a id="1801" href="Categories.Diagram.Limit.html#1801" class="Bound">f</a> <a id="1803" class="Symbol">:</a> <a id="1805" href="Categories.Diagram.Limit.html#805" class="Generalizable">X</a> <a id="1807" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="1809" href="Categories.Diagram.Limit.html#1158" class="Function">apex</a><a id="1813" class="Symbol">}</a> <a id="1815" class="Symbol">→</a> <a id="1817" href="Categories.Diagram.Limit.html#1271" class="Function">rep</a> <a id="1821" class="Symbol">(</a><a id="1822" href="Categories.Diagram.Limit.html#1348" class="Function">unrep</a> <a id="1828" href="Categories.Diagram.Limit.html#1801" class="Bound">f</a><a id="1829" class="Symbol">)</a> <a id="1831" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="1833" href="Categories.Diagram.Limit.html#1801" class="Bound">f</a>
  <a id="1837" href="Categories.Diagram.Limit.html#1792" class="Function">g-η</a> <a id="1841" class="Symbol">{</a><a id="1842" class="Argument">f</a> <a id="1844" class="Symbol">=</a> <a id="1846" href="Categories.Diagram.Limit.html#1846" class="Bound">f</a><a id="1847" class="Symbol">}</a> <a id="1849" class="Symbol">=</a> <a id="1851" href="Categories.Object.Terminal.html#605" class="Function">terminal.!-unique</a> <a id="1869" class="Symbol">(</a><a id="1870" href="Categories.Diagram.Limit.html#1518" class="Function">conify</a> <a id="1877" href="Categories.Diagram.Limit.html#1846" class="Bound">f</a><a id="1878" class="Symbol">)</a>

  <a id="Limit.η-cone"></a><a id="1883" href="Categories.Diagram.Limit.html#1883" class="Function">η-cone</a> <a id="1890" class="Symbol">:</a> <a id="1892" href="Categories.Category.Construction.Cones.html#632" class="Function">Cones</a> <a id="1898" href="Categories.Category.html#609" class="Function Operator">[</a> <a id="1900" href="Categories.Diagram.Limit.html#1211" class="Function">rep-cone</a> <a id="1909" href="Categories.Diagram.Limit.html#1097" class="Function">limit</a> <a id="1915" href="Categories.Category.html#609" class="Function Operator">≈</a> <a id="1917" href="Categories.Category.Core.html#630" class="Field">Category.id</a> <a id="1929" href="Categories.Category.Construction.Cones.html#632" class="Function">Cones</a> <a id="1935" href="Categories.Category.html#609" class="Function Operator">]</a>
  <a id="1939" href="Categories.Diagram.Limit.html#1883" class="Function">η-cone</a> <a id="1946" class="Symbol">=</a> <a id="1948" href="Categories.Object.Terminal.html#803" class="Function">terminal.⊤-id</a> <a id="1962" class="Symbol">(</a><a id="1963" href="Categories.Diagram.Limit.html#1211" class="Function">rep-cone</a> <a id="1972" href="Categories.Diagram.Limit.html#1097" class="Function">limit</a><a id="1977" class="Symbol">)</a>

  <a id="Limit.η"></a><a id="1982" href="Categories.Diagram.Limit.html#1982" class="Function">η</a> <a id="1984" class="Symbol">:</a> <a id="1986" href="Categories.Diagram.Limit.html#1271" class="Function">rep</a> <a id="1990" href="Categories.Diagram.Limit.html#1097" class="Function">limit</a> <a id="1996" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="1998" href="Categories.Category.Core.html#630" class="Function">id</a>
  <a id="2003" href="Categories.Diagram.Limit.html#1982" class="Function">η</a> <a id="2005" class="Symbol">=</a> <a id="2007" href="Categories.Diagram.Limit.html#1883" class="Function">η-cone</a>

  <a id="Limit.rep-cone∘"></a><a id="2017" href="Categories.Diagram.Limit.html#2017" class="Function">rep-cone∘</a> <a id="2027" class="Symbol">:</a> <a id="2029" href="Categories.Category.Construction.Cones.html#632" class="Function">Cones</a> <a id="2035" href="Categories.Category.html#609" class="Function Operator">[</a> <a id="2037" href="Categories.Category.Construction.Cones.html#632" class="Function">Cones</a> <a id="2043" href="Categories.Category.html#700" class="Function Operator">[</a> <a id="2045" href="Categories.Diagram.Limit.html#1211" class="Function">rep-cone</a> <a id="2054" href="Categories.Diagram.Limit.html#770" class="Generalizable">K</a> <a id="2056" href="Categories.Category.html#700" class="Function Operator">∘</a> <a id="2058" href="Categories.Diagram.Limit.html#821" class="Generalizable">q</a> <a id="2060" href="Categories.Category.html#700" class="Function Operator">]</a> <a id="2062" href="Categories.Category.html#609" class="Function Operator">≈</a> <a id="2064" href="Categories.Diagram.Limit.html#1211" class="Function">rep-cone</a> <a id="2073" href="Categories.Diagram.Limit.html#772" class="Generalizable">K′</a> <a id="2076" href="Categories.Category.html#609" class="Function Operator">]</a>
  <a id="2080" href="Categories.Diagram.Limit.html#2017" class="Function">rep-cone∘</a> <a id="2090" class="Symbol">{</a><a id="2091" class="Argument">K</a> <a id="2093" class="Symbol">=</a> <a id="2095" href="Categories.Diagram.Limit.html#2095" class="Bound">K</a><a id="2096" class="Symbol">}</a> <a id="2098" class="Symbol">{</a><a id="2099" class="Argument">q</a> <a id="2101" class="Symbol">=</a> <a id="2103" href="Categories.Diagram.Limit.html#2103" class="Bound">q</a><a id="2104" class="Symbol">}</a> <a id="2106" class="Symbol">=</a> <a id="2108" href="Relation.Binary.Structures.html#1667" class="Function">Equiv.sym</a> <a id="2118" class="Symbol">(</a><a id="2119" href="Categories.Object.Terminal.html#605" class="Function">terminal.!-unique</a> <a id="2137" class="Symbol">(</a><a id="2138" href="Categories.Category.Construction.Cones.html#632" class="Function">Cones</a> <a id="2144" href="Categories.Category.html#700" class="Function Operator">[</a> <a id="2146" href="Categories.Diagram.Limit.html#1211" class="Function">rep-cone</a> <a id="2155" href="Categories.Diagram.Limit.html#2095" class="Bound">K</a> <a id="2157" href="Categories.Category.html#700" class="Function Operator">∘</a> <a id="2159" href="Categories.Diagram.Limit.html#2103" class="Bound">q</a> <a id="2161" href="Categories.Category.html#700" class="Function Operator">]</a><a id="2162" class="Symbol">))</a>

  <a id="Limit.rep∘"></a><a id="2168" href="Categories.Diagram.Limit.html#2168" class="Function">rep∘</a> <a id="2173" class="Symbol">:</a> <a id="2175" class="Symbol">∀</a> <a id="2177" class="Symbol">{</a><a id="2178" href="Categories.Diagram.Limit.html#2178" class="Bound">q</a> <a id="2180" class="Symbol">:</a> <a id="2182" href="Categories.Diagram.Limit.html#772" class="Generalizable">K′</a> <a id="2185" href="Categories.Diagram.Limit.html#507" class="Record Operator">⇨</a> <a id="2187" href="Categories.Diagram.Limit.html#770" class="Generalizable">K</a><a id="2188" class="Symbol">}</a> <a id="2190" class="Symbol">→</a> <a id="2192" href="Categories.Diagram.Limit.html#1271" class="Function">rep</a> <a id="2196" href="Categories.Diagram.Limit.html#770" class="Generalizable">K</a> <a id="2198" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2200" href="Categories.Diagram.Cone.html#717" class="Field">_⇨_.arr</a> <a id="2208" href="Categories.Diagram.Limit.html#2178" class="Bound">q</a> <a id="2210" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="2212" href="Categories.Diagram.Limit.html#1271" class="Function">rep</a> <a id="2216" href="Categories.Diagram.Limit.html#772" class="Generalizable">K′</a>
  <a id="2221" href="Categories.Diagram.Limit.html#2168" class="Function">rep∘</a> <a id="2226" class="Symbol">{</a><a id="2227" class="Argument">q</a> <a id="2229" class="Symbol">=</a> <a id="2231" href="Categories.Diagram.Limit.html#2231" class="Bound">q</a><a id="2232" class="Symbol">}</a> <a id="2234" class="Symbol">=</a> <a id="2236" href="Categories.Diagram.Limit.html#2017" class="Function">rep-cone∘</a> <a id="2246" class="Symbol">{</a><a id="2247" class="Argument">q</a> <a id="2249" class="Symbol">=</a> <a id="2251" href="Categories.Diagram.Limit.html#2231" class="Bound">q</a><a id="2252" class="Symbol">}</a>

  <a id="Limit.rep-cone-self-id"></a><a id="2257" href="Categories.Diagram.Limit.html#2257" class="Function">rep-cone-self-id</a> <a id="2274" class="Symbol">:</a> <a id="2276" href="Categories.Category.Construction.Cones.html#632" class="Function">Cones</a> <a id="2282" href="Categories.Category.html#609" class="Function Operator">[</a> <a id="2284" href="Categories.Diagram.Limit.html#1211" class="Function">rep-cone</a> <a id="2293" href="Categories.Diagram.Limit.html#1097" class="Function">limit</a> <a id="2299" href="Categories.Category.html#609" class="Function Operator">≈</a> <a id="2301" href="Categories.Category.Core.html#630" class="Function">Cones.id</a> <a id="2310" href="Categories.Category.html#609" class="Function Operator">]</a>
  <a id="2314" href="Categories.Diagram.Limit.html#2257" class="Function">rep-cone-self-id</a> <a id="2331" class="Symbol">=</a> <a id="2333" href="Categories.Object.Terminal.html#605" class="Function">terminal.!-unique</a> <a id="2351" href="Categories.Category.Core.html#630" class="Function">Cones.id</a>

  <a id="Limit.rep-self-id"></a><a id="2363" href="Categories.Diagram.Limit.html#2363" class="Function">rep-self-id</a> <a id="2375" class="Symbol">:</a> <a id="2377" href="Categories.Diagram.Limit.html#1271" class="Function">rep</a> <a id="2381" href="Categories.Diagram.Limit.html#1097" class="Function">limit</a> <a id="2387" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="2389" href="Categories.Category.Core.html#630" class="Function">id</a>
  <a id="2394" href="Categories.Diagram.Limit.html#2363" class="Function">rep-self-id</a> <a id="2406" class="Symbol">=</a> <a id="2408" href="Categories.Diagram.Limit.html#2257" class="Function">rep-cone-self-id</a>

<a id="2426" class="Keyword">open</a> <a id="2431" href="Categories.Diagram.Limit.html#934" class="Module">Limit</a>

<a id="up-to-iso-cone"></a><a id="2438" href="Categories.Diagram.Limit.html#2438" class="Function">up-to-iso-cone</a> <a id="2453" class="Symbol">:</a> <a id="2455" class="Symbol">(</a><a id="2456" href="Categories.Diagram.Limit.html#2456" class="Bound">L₁</a> <a id="2459" href="Categories.Diagram.Limit.html#2459" class="Bound">L₂</a> <a id="2462" class="Symbol">:</a> <a id="2464" href="Categories.Diagram.Limit.html#934" class="Record">Limit</a><a id="2469" class="Symbol">)</a> <a id="2471" class="Symbol">→</a> <a id="2473" href="Categories.Diagram.Limit.html#1097" class="Function">limit</a> <a id="2479" href="Categories.Diagram.Limit.html#2456" class="Bound">L₁</a> <a id="2482" href="Categories.Diagram.Limit.html#741" class="Record Operator">⇔</a> <a id="2484" href="Categories.Diagram.Limit.html#1097" class="Function">limit</a> <a id="2490" href="Categories.Diagram.Limit.html#2459" class="Bound">L₂</a>
<a id="2493" href="Categories.Diagram.Limit.html#2438" class="Function">up-to-iso-cone</a> <a id="2508" href="Categories.Diagram.Limit.html#2508" class="Bound">L₁</a> <a id="2511" href="Categories.Diagram.Limit.html#2511" class="Bound">L₂</a> <a id="2514" class="Symbol">=</a> <a id="2516" href="Categories.Object.Terminal.html#1121" class="Function">T.up-to-iso</a> <a id="2528" href="Categories.Category.Construction.Cones.html#632" class="Function">Cones</a> <a id="2534" class="Symbol">(</a><a id="2535" href="Categories.Diagram.Limit.html#991" class="Field">terminal</a> <a id="2544" href="Categories.Diagram.Limit.html#2508" class="Bound">L₁</a><a id="2546" class="Symbol">)</a> <a id="2548" class="Symbol">(</a><a id="2549" href="Categories.Diagram.Limit.html#991" class="Field">terminal</a> <a id="2558" href="Categories.Diagram.Limit.html#2511" class="Bound">L₂</a><a id="2560" class="Symbol">)</a>

<a id="up-to-iso"></a><a id="2563" href="Categories.Diagram.Limit.html#2563" class="Function">up-to-iso</a> <a id="2573" class="Symbol">:</a> <a id="2575" class="Symbol">(</a><a id="2576" href="Categories.Diagram.Limit.html#2576" class="Bound">L₁</a> <a id="2579" href="Categories.Diagram.Limit.html#2579" class="Bound">L₂</a> <a id="2582" class="Symbol">:</a> <a id="2584" href="Categories.Diagram.Limit.html#934" class="Record">Limit</a><a id="2589" class="Symbol">)</a> <a id="2591" class="Symbol">→</a> <a id="2593" href="Categories.Diagram.Limit.html#1158" class="Function">apex</a> <a id="2598" href="Categories.Diagram.Limit.html#2576" class="Bound">L₁</a> <a id="2601" href="Categories.Morphism.html#2335" class="Record Operator">≅</a> <a id="2603" href="Categories.Diagram.Limit.html#1158" class="Function">apex</a> <a id="2608" href="Categories.Diagram.Limit.html#2579" class="Bound">L₂</a>
<a id="2611" href="Categories.Diagram.Limit.html#2563" class="Function">up-to-iso</a> <a id="2621" href="Categories.Diagram.Limit.html#2621" class="Bound">L₁</a> <a id="2624" href="Categories.Diagram.Limit.html#2624" class="Bound">L₂</a> <a id="2627" class="Symbol">=</a> <a id="2629" href="Categories.Category.Construction.Cones.html#2037" class="Function">iso-cone⇒iso-apex</a> <a id="2647" class="Symbol">(</a><a id="2648" href="Categories.Diagram.Limit.html#2438" class="Function">up-to-iso-cone</a> <a id="2663" href="Categories.Diagram.Limit.html#2621" class="Bound">L₁</a> <a id="2666" href="Categories.Diagram.Limit.html#2624" class="Bound">L₂</a><a id="2668" class="Symbol">)</a>

<a id="transport-by-iso-cone"></a><a id="2671" href="Categories.Diagram.Limit.html#2671" class="Function">transport-by-iso-cone</a> <a id="2693" class="Symbol">:</a> <a id="2695" class="Symbol">(</a><a id="2696" href="Categories.Diagram.Limit.html#2696" class="Bound">L</a> <a id="2698" class="Symbol">:</a> <a id="2700" href="Categories.Diagram.Limit.html#934" class="Record">Limit</a><a id="2705" class="Symbol">)</a> <a id="2707" class="Symbol">→</a> <a id="2709" href="Categories.Diagram.Limit.html#1097" class="Function">limit</a> <a id="2715" href="Categories.Diagram.Limit.html#2696" class="Bound">L</a> <a id="2717" href="Categories.Diagram.Limit.html#741" class="Record Operator">⇔</a> <a id="2719" href="Categories.Diagram.Limit.html#770" class="Generalizable">K</a> <a id="2721" class="Symbol">→</a> <a id="2723" href="Categories.Diagram.Limit.html#934" class="Record">Limit</a>
<a id="2729" href="Categories.Diagram.Limit.html#2671" class="Function">transport-by-iso-cone</a> <a id="2751" href="Categories.Diagram.Limit.html#2751" class="Bound">L</a> <a id="2753" href="Categories.Diagram.Limit.html#2753" class="Bound">L⇿K</a> <a id="2757" class="Symbol">=</a> <a id="2759" class="Keyword">record</a>
  <a id="2768" class="Symbol">{</a> <a id="2770" href="Categories.Diagram.Limit.html#991" class="Field">terminal</a> <a id="2779" class="Symbol">=</a> <a id="2781" href="Categories.Object.Terminal.html#1285" class="Function">T.transport-by-iso</a> <a id="2800" href="Categories.Category.Construction.Cones.html#632" class="Function">Cones</a> <a id="2806" class="Symbol">(</a><a id="2807" href="Categories.Diagram.Limit.html#991" class="Field">terminal</a> <a id="2816" href="Categories.Diagram.Limit.html#2751" class="Bound">L</a><a id="2817" class="Symbol">)</a> <a id="2819" href="Categories.Diagram.Limit.html#2753" class="Bound">L⇿K</a>
  <a id="2825" class="Symbol">}</a>

<a id="transport-by-iso"></a><a id="2828" href="Categories.Diagram.Limit.html#2828" class="Function">transport-by-iso</a> <a id="2845" class="Symbol">:</a> <a id="2847" class="Symbol">(</a><a id="2848" href="Categories.Diagram.Limit.html#2848" class="Bound">L</a> <a id="2850" class="Symbol">:</a> <a id="2852" href="Categories.Diagram.Limit.html#934" class="Record">Limit</a><a id="2857" class="Symbol">)</a> <a id="2859" class="Symbol">→</a> <a id="2861" href="Categories.Diagram.Limit.html#1158" class="Function">apex</a> <a id="2866" href="Categories.Diagram.Limit.html#2848" class="Bound">L</a> <a id="2868" href="Categories.Morphism.html#2335" class="Record Operator">≅</a> <a id="2870" href="Categories.Diagram.Limit.html#805" class="Generalizable">X</a> <a id="2872" class="Symbol">→</a> <a id="2874" href="Categories.Diagram.Limit.html#934" class="Record">Limit</a>
<a id="2880" href="Categories.Diagram.Limit.html#2828" class="Function">transport-by-iso</a> <a id="2897" href="Categories.Diagram.Limit.html#2897" class="Bound">L</a> <a id="2899" href="Categories.Diagram.Limit.html#2899" class="Bound">L≅X</a> <a id="2903" class="Symbol">=</a> <a id="2905" href="Categories.Diagram.Limit.html#2671" class="Function">transport-by-iso-cone</a> <a id="2927" href="Categories.Diagram.Limit.html#2897" class="Bound">L</a> <a id="2929" class="Symbol">(</a><a id="2930" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="2936" href="Categories.Diagram.Limit.html#2947" class="Function">p</a><a id="2937" class="Symbol">)</a>
  <a id="2941" class="Keyword">where</a> <a id="2947" href="Categories.Diagram.Limit.html#2947" class="Function">p</a> <a id="2949" class="Symbol">=</a> <a id="2951" href="Categories.Category.Construction.Cones.html#1525" class="Function">cone-resp-iso</a> <a id="2965" class="Symbol">(</a><a id="2966" href="Categories.Diagram.Limit.html#1097" class="Function">limit</a> <a id="2972" href="Categories.Diagram.Limit.html#2897" class="Bound">L</a><a id="2973" class="Symbol">)</a> <a id="2975" href="Categories.Diagram.Limit.html#2899" class="Bound">L≅X</a>

<a id="2980" class="Keyword">module</a> <a id="2987" href="Categories.Diagram.Limit.html#2987" class="Module">_</a> <a id="2989" class="Symbol">(</a><a id="2990" href="Categories.Diagram.Limit.html#2990" class="Bound">X</a> <a id="2992" class="Symbol">:</a> <a id="2994" href="Categories.Category.Core.html#559" class="Function">Obj</a><a id="2997" class="Symbol">)</a> <a id="2999" class="Symbol">(</a><a id="3000" href="Categories.Diagram.Limit.html#3000" class="Bound">apex₁</a> <a id="3006" class="Symbol">:</a> <a id="3008" href="Categories.Diagram.Cone.html#358" class="Record">Apex</a> <a id="3013" href="Categories.Diagram.Limit.html#2990" class="Bound">X</a><a id="3014" class="Symbol">)</a> <a id="3016" class="Symbol">(</a><a id="3017" href="Categories.Diagram.Limit.html#3017" class="Bound">apex₂</a> <a id="3023" class="Symbol">:</a> <a id="3025" href="Categories.Diagram.Cone.html#358" class="Record">Apex</a> <a id="3030" href="Categories.Diagram.Limit.html#2990" class="Bound">X</a><a id="3031" class="Symbol">)</a> <a id="3033" class="Symbol">(</a><a id="3034" href="Categories.Diagram.Limit.html#3034" class="Bound">L</a> <a id="3036" class="Symbol">:</a> <a id="3038" href="Categories.Diagram.Limit.html#934" class="Record">Limit</a><a id="3043" class="Symbol">)</a> <a id="3045" class="Keyword">where</a>
  <a id="3053" class="Keyword">private</a>
    <a id="3065" class="Keyword">module</a> <a id="3072" href="Categories.Diagram.Limit.html#3072" class="Module">apex₁</a> <a id="3078" class="Symbol">=</a> <a id="3080" href="Categories.Diagram.Cone.html#358" class="Module">Apex</a> <a id="3085" href="Categories.Diagram.Limit.html#3000" class="Bound">apex₁</a>
    <a id="3095" class="Keyword">module</a> <a id="3102" href="Categories.Diagram.Limit.html#3102" class="Module">apex₂</a> <a id="3108" class="Symbol">=</a> <a id="3110" href="Categories.Diagram.Cone.html#358" class="Module">Apex</a> <a id="3115" href="Categories.Diagram.Limit.html#3017" class="Bound">apex₂</a>
    <a id="3125" class="Keyword">module</a> <a id="3132" href="Categories.Diagram.Limit.html#3132" class="Module">L</a> <a id="3134" class="Symbol">=</a> <a id="3136" href="Categories.Diagram.Limit.html#934" class="Module">Limit</a> <a id="3142" href="Categories.Diagram.Limit.html#3034" class="Bound">L</a>

    <a id="3149" href="Categories.Diagram.Limit.html#3149" class="Function">K₁</a> <a id="3152" class="Symbol">:</a> <a id="3154" href="Categories.Diagram.Cone.html#526" class="Record">Cone</a>
    <a id="3163" href="Categories.Diagram.Limit.html#3149" class="Function">K₁</a> <a id="3166" class="Symbol">=</a> <a id="3168" class="Keyword">record</a> <a id="3175" class="Symbol">{</a> <a id="3177" href="Categories.Diagram.Cone.html#592" class="Field">apex</a> <a id="3182" class="Symbol">=</a> <a id="3184" href="Categories.Diagram.Limit.html#3000" class="Bound">apex₁</a> <a id="3190" class="Symbol">}</a>
    <a id="3196" class="Keyword">module</a> <a id="3203" href="Categories.Diagram.Limit.html#3203" class="Module">K₁</a> <a id="3206" class="Symbol">=</a> <a id="3208" href="Categories.Diagram.Cone.html#526" class="Module">Cone</a> <a id="3213" href="Categories.Diagram.Limit.html#3149" class="Function">K₁</a>

    <a id="3221" href="Categories.Diagram.Limit.html#3221" class="Function">K₂</a> <a id="3224" class="Symbol">:</a> <a id="3226" href="Categories.Diagram.Cone.html#526" class="Record">Cone</a>
    <a id="3235" href="Categories.Diagram.Limit.html#3221" class="Function">K₂</a> <a id="3238" class="Symbol">=</a> <a id="3240" class="Keyword">record</a> <a id="3247" class="Symbol">{</a> <a id="3249" href="Categories.Diagram.Cone.html#592" class="Field">apex</a> <a id="3254" class="Symbol">=</a> <a id="3256" href="Categories.Diagram.Limit.html#3017" class="Bound">apex₂</a> <a id="3262" class="Symbol">}</a>
    <a id="3268" class="Keyword">module</a> <a id="3275" href="Categories.Diagram.Limit.html#3275" class="Module">K₂</a> <a id="3278" class="Symbol">=</a> <a id="3280" href="Categories.Diagram.Cone.html#526" class="Module">Cone</a> <a id="3285" href="Categories.Diagram.Limit.html#3221" class="Function">K₂</a>

  <a id="3291" href="Categories.Diagram.Limit.html#3291" class="Function">ψ-≈⇒rep-≈</a> <a id="3301" class="Symbol">:</a> <a id="3303" class="Symbol">(∀</a> <a id="3306" href="Categories.Diagram.Limit.html#3306" class="Bound">A</a> <a id="3308" class="Symbol">→</a> <a id="3310" href="Categories.Diagram.Cone.html#415" class="Function">apex₁.ψ</a> <a id="3318" href="Categories.Diagram.Limit.html#3306" class="Bound">A</a> <a id="3320" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="3322" href="Categories.Diagram.Cone.html#415" class="Function">apex₂.ψ</a> <a id="3330" href="Categories.Diagram.Limit.html#3306" class="Bound">A</a><a id="3331" class="Symbol">)</a> <a id="3333" class="Symbol">→</a> <a id="3335" href="Categories.Diagram.Limit.html#1271" class="Function">L.rep</a> <a id="3341" href="Categories.Diagram.Limit.html#3149" class="Function">K₁</a> <a id="3344" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="3346" href="Categories.Diagram.Limit.html#1271" class="Function">L.rep</a> <a id="3352" href="Categories.Diagram.Limit.html#3221" class="Function">K₂</a>
  <a id="3357" href="Categories.Diagram.Limit.html#3291" class="Function">ψ-≈⇒rep-≈</a> <a id="3367" href="Categories.Diagram.Limit.html#3367" class="Bound">∀eq</a> <a id="3371" class="Symbol">=</a> <a id="3373" class="Symbol">(</a><a id="3374" href="Categories.Object.Terminal.html#605" class="Function">L.terminal.!-unique</a> <a id="3394" href="Categories.Diagram.Limit.html#3573" class="Function">K₁⇒limit</a><a id="3402" class="Symbol">)</a> <a id="3404" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="3406" href="Categories.Category.Core.html#1145" class="Function">identityʳ</a>
    <a id="3420" class="Keyword">where</a> <a id="3426" href="Categories.Diagram.Limit.html#3426" class="Function">K₁⇒K₂</a> <a id="3432" class="Symbol">:</a> <a id="3434" href="Categories.Diagram.Limit.html#3149" class="Function">K₁</a> <a id="3437" href="Categories.Diagram.Limit.html#507" class="Record Operator">⇨</a> <a id="3439" href="Categories.Diagram.Limit.html#3221" class="Function">K₂</a>
          <a id="3452" href="Categories.Diagram.Limit.html#3426" class="Function">K₁⇒K₂</a> <a id="3458" class="Symbol">=</a> <a id="3460" class="Keyword">record</a>
            <a id="3479" class="Symbol">{</a> <a id="3481" href="Categories.Diagram.Cone.html#717" class="Field">arr</a>     <a id="3489" class="Symbol">=</a> <a id="3491" href="Categories.Category.Core.html#630" class="Function">id</a>
            <a id="3506" class="Symbol">;</a> <a id="3508" href="Categories.Diagram.Cone.html#742" class="Field">commute</a> <a id="3516" class="Symbol">=</a> <a id="3518" class="Symbol">λ</a> <a id="3520" class="Symbol">{</a><a id="3521" href="Categories.Diagram.Limit.html#3521" class="Bound">X</a><a id="3522" class="Symbol">}</a> <a id="3524" class="Symbol">→</a> <a id="3526" href="Categories.Category.Core.html#1145" class="Function">identityʳ</a> <a id="3536" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="3538" href="Categories.Category.Core.html#2991" class="Function">⟺</a> <a id="3540" class="Symbol">(</a><a id="3541" href="Categories.Diagram.Limit.html#3367" class="Bound">∀eq</a> <a id="3545" href="Categories.Diagram.Limit.html#3521" class="Bound">X</a><a id="3546" class="Symbol">)</a>
            <a id="3560" class="Symbol">}</a>

          <a id="3573" href="Categories.Diagram.Limit.html#3573" class="Function">K₁⇒limit</a> <a id="3582" class="Symbol">:</a> <a id="3584" href="Categories.Diagram.Limit.html#3149" class="Function">K₁</a> <a id="3587" href="Categories.Diagram.Limit.html#507" class="Record Operator">⇨</a> <a id="3589" href="Categories.Diagram.Limit.html#1097" class="Function">L.limit</a>
          <a id="3607" href="Categories.Diagram.Limit.html#3573" class="Function">K₁⇒limit</a> <a id="3616" class="Symbol">=</a> <a id="3618" href="Categories.Category.Construction.Cones.html#632" class="Function">Cones</a> <a id="3624" href="Categories.Category.html#700" class="Function Operator">[</a> <a id="3626" href="Categories.Object.Terminal.html#577" class="Function">L.terminal.!</a> <a id="3639" href="Categories.Category.html#700" class="Function Operator">∘</a> <a id="3641" href="Categories.Diagram.Limit.html#3426" class="Function">K₁⇒K₂</a> <a id="3647" href="Categories.Category.html#700" class="Function Operator">]</a>
</pre></body></html>

==> anc/html/Categories.Diagram.Pullback.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Diagram.Pullback.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>

<a id="37" class="Keyword">open</a> <a id="42" class="Keyword">import</a> <a id="49" href="Categories.Category.html" class="Module">Categories.Category</a>

<a id="70" class="Keyword">module</a> <a id="77" href="Categories.Diagram.Pullback.Properties.html" class="Module">Categories.Diagram.Pullback.Properties</a> <a id="116" class="Symbol">{</a><a id="117" href="Categories.Diagram.Pullback.Properties.html#117" class="Bound">o</a> <a id="119" href="Categories.Diagram.Pullback.Properties.html#119" class="Bound">ℓ</a> <a id="121" href="Categories.Diagram.Pullback.Properties.html#121" class="Bound">e</a><a id="122" class="Symbol">}</a> <a id="124" class="Symbol">(</a><a id="125" href="Categories.Diagram.Pullback.Properties.html#125" class="Bound">C</a> <a id="127" class="Symbol">:</a> <a id="129" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="138" href="Categories.Diagram.Pullback.Properties.html#117" class="Bound">o</a> <a id="140" href="Categories.Diagram.Pullback.Properties.html#119" class="Bound">ℓ</a> <a id="142" href="Categories.Diagram.Pullback.Properties.html#121" class="Bound">e</a><a id="143" class="Symbol">)</a> <a id="145" class="Keyword">where</a>

<a id="152" class="Keyword">open</a> <a id="157" class="Keyword">import</a> <a id="164" href="Function.html" class="Module">Function</a> <a id="173" class="Keyword">using</a> <a id="179" class="Symbol">(</a><a id="180" href="Function.Base.html#1993" class="Function Operator">_$_</a><a id="183" class="Symbol">)</a>

<a id="186" class="Keyword">open</a> <a id="191" class="Keyword">import</a> <a id="198" href="Categories.Category.BinaryProducts.html" class="Module">Categories.Category.BinaryProducts</a> <a id="233" href="Categories.Diagram.Pullback.Properties.html#125" class="Bound">C</a>
<a id="235" class="Keyword">open</a> <a id="240" class="Keyword">import</a> <a id="247" href="Categories.Category.Cartesian.html" class="Module">Categories.Category.Cartesian</a> <a id="277" href="Categories.Diagram.Pullback.Properties.html#125" class="Bound">C</a>
<a id="279" class="Keyword">open</a> <a id="284" class="Keyword">import</a> <a id="291" href="Categories.Diagram.Pullback.html" class="Module">Categories.Diagram.Pullback</a> <a id="319" href="Categories.Diagram.Pullback.Properties.html#125" class="Bound">C</a>
<a id="321" class="Keyword">open</a> <a id="326" class="Keyword">import</a> <a id="333" href="Categories.Diagram.Equalizer.html" class="Module">Categories.Diagram.Equalizer</a> <a id="362" href="Categories.Diagram.Pullback.Properties.html#125" class="Bound">C</a> <a id="364" class="Keyword">hiding</a> <a id="371" class="Symbol">(</a><a id="372" href="Categories.Diagram.Equalizer.html#2254" class="Function">up-to-iso</a><a id="381" class="Symbol">)</a>
<a id="383" class="Keyword">open</a> <a id="388" class="Keyword">import</a> <a id="395" href="Categories.Object.Product.html" class="Module">Categories.Object.Product</a> <a id="421" href="Categories.Diagram.Pullback.Properties.html#125" class="Bound">C</a> <a id="423" class="Keyword">hiding</a> <a id="430" class="Symbol">(</a><a id="431" href="Categories.Object.Product.Core.html#2546" class="Function">up-to-iso</a><a id="440" class="Symbol">)</a>
<a id="442" class="Keyword">open</a> <a id="447" class="Keyword">import</a> <a id="454" href="Categories.Object.Terminal.html" class="Module">Categories.Object.Terminal</a> <a id="481" href="Categories.Diagram.Pullback.Properties.html#125" class="Bound">C</a> <a id="483" class="Keyword">hiding</a> <a id="490" class="Symbol">(</a><a id="491" href="Categories.Object.Terminal.html#1121" class="Function">up-to-iso</a><a id="500" class="Symbol">)</a>
<a id="502" class="Keyword">open</a> <a id="507" class="Keyword">import</a> <a id="514" href="Categories.Morphism.html" class="Module">Categories.Morphism</a> <a id="534" href="Categories.Diagram.Pullback.Properties.html#125" class="Bound">C</a>
<a id="536" class="Keyword">open</a> <a id="541" class="Keyword">import</a> <a id="548" href="Categories.Morphism.Reasoning.html" class="Module">Categories.Morphism.Reasoning</a> <a id="578" href="Categories.Diagram.Pullback.Properties.html#125" class="Bound">C</a>
<a id="580" class="Keyword">open</a> <a id="585" class="Keyword">import</a> <a id="592" href="Categories.Category.Complete.Finitely.html" class="Module">Categories.Category.Complete.Finitely</a> <a id="630" class="Keyword">using</a> <a id="636" class="Symbol">(</a><a id="637" href="Categories.Category.Complete.Finitely.html#477" class="Record">FinitelyComplete</a><a id="653" class="Symbol">)</a>
<a id="655" class="Keyword">open</a> <a id="660" class="Keyword">import</a> <a id="667" href="Data.Product.html" class="Module">Data.Product</a> <a id="680" class="Keyword">using</a> <a id="686" class="Symbol">(</a><a id="687" href="Data.Product.Base.html#852" class="Function">∃</a><a id="688" class="Symbol">;</a> <a id="690" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="693" class="Symbol">)</a>

<a id="696" class="Keyword">private</a>
  <a id="706" class="Keyword">open</a> <a id="711" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="720" href="Categories.Diagram.Pullback.Properties.html#125" class="Bound">C</a>
  <a id="724" class="Keyword">variable</a>
    <a id="737" href="Categories.Diagram.Pullback.Properties.html#737" class="Generalizable">X</a> <a id="739" href="Categories.Diagram.Pullback.Properties.html#739" class="Generalizable">Y</a> <a id="741" href="Categories.Diagram.Pullback.Properties.html#741" class="Generalizable">Z</a> <a id="743" class="Symbol">:</a> <a id="745" href="Categories.Category.Core.html#559" class="Field">Obj</a>
    <a id="753" href="Categories.Diagram.Pullback.Properties.html#753" class="Generalizable">f</a> <a id="755" href="Categories.Diagram.Pullback.Properties.html#755" class="Generalizable">g</a> <a id="757" href="Categories.Diagram.Pullback.Properties.html#757" class="Generalizable">h</a> <a id="759" href="Categories.Diagram.Pullback.Properties.html#759" class="Generalizable">i</a> <a id="761" class="Symbol">:</a> <a id="763" href="Categories.Diagram.Pullback.Properties.html#737" class="Generalizable">X</a> <a id="765" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="767" href="Categories.Diagram.Pullback.Properties.html#739" class="Generalizable">Y</a>
<a id="769" class="Keyword">open</a> <a id="774" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
<a id="787" class="Keyword">open</a> <a id="792" href="Categories.Category.Core.html#1530" class="Module">Equiv</a>

<a id="799" class="Comment">-- pullbacks of a monomorphism along itself give us the identity arrow.</a>
<a id="pullback-self-mono"></a><a id="871" href="Categories.Diagram.Pullback.Properties.html#871" class="Function">pullback-self-mono</a> <a id="890" class="Symbol">:</a> <a id="892" href="Categories.Morphism.html#551" class="Function">Mono</a> <a id="897" href="Categories.Diagram.Pullback.Properties.html#753" class="Generalizable">f</a> <a id="899" class="Symbol">→</a> <a id="901" href="Categories.Diagram.Pullback.html#1381" class="Record">IsPullback</a> <a id="912" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="915" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="918" href="Categories.Diagram.Pullback.Properties.html#753" class="Generalizable">f</a> <a id="920" href="Categories.Diagram.Pullback.Properties.html#753" class="Generalizable">f</a>
<a id="922" href="Categories.Diagram.Pullback.Properties.html#871" class="Function">pullback-self-mono</a> <a id="941" href="Categories.Diagram.Pullback.Properties.html#941" class="Bound">mono</a> <a id="946" class="Symbol">=</a> <a id="948" class="Keyword">record</a>
  <a id="957" class="Symbol">{</a> <a id="959" href="Categories.Diagram.Pullback.html#1488" class="Field">commute</a> <a id="967" class="Symbol">=</a> <a id="969" href="Relation.Binary.Structures.html#1641" class="Function">refl</a>
  <a id="976" class="Symbol">;</a> <a id="978" href="Categories.Diagram.Pullback.html#1526" class="Field">universal</a> <a id="988" class="Symbol">=</a> <a id="990" class="Symbol">λ</a> <a id="992" class="Symbol">{</a><a id="993" href="Categories.Diagram.Pullback.Properties.html#993" class="Bound">X</a><a id="994" class="Symbol">}</a> <a id="996" class="Symbol">{</a><a id="997" href="Categories.Diagram.Pullback.Properties.html#997" class="Bound">h₁</a><a id="999" class="Symbol">}</a> <a id="1001" class="Symbol">{</a><a id="1002" href="Categories.Diagram.Pullback.Properties.html#1002" class="Bound">h₂</a><a id="1004" class="Symbol">}</a> <a id="1006" href="Categories.Diagram.Pullback.Properties.html#1006" class="Bound">eq</a> <a id="1009" class="Symbol">→</a> <a id="1011" href="Categories.Diagram.Pullback.Properties.html#997" class="Bound">h₁</a>
  <a id="1016" class="Symbol">;</a> <a id="1018" href="Categories.Diagram.Pullback.html#1602" class="Field">p₁∘universal≈h₁</a> <a id="1034" class="Symbol">=</a> <a id="1036" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a>
  <a id="1048" class="Symbol">;</a> <a id="1050" href="Categories.Diagram.Pullback.html#1698" class="Field">p₂∘universal≈h₂</a> <a id="1066" class="Symbol">=</a> <a id="1068" class="Symbol">λ</a> <a id="1070" class="Symbol">{</a><a id="1071" href="Categories.Diagram.Pullback.Properties.html#1071" class="Bound">X</a><a id="1072" class="Symbol">}</a> <a id="1074" class="Symbol">{</a><a id="1075" href="Categories.Diagram.Pullback.Properties.html#1075" class="Bound">h₁</a><a id="1077" class="Symbol">}</a> <a id="1079" class="Symbol">{</a><a id="1080" href="Categories.Diagram.Pullback.Properties.html#1080" class="Bound">h₂</a><a id="1082" class="Symbol">}</a> <a id="1084" class="Symbol">{</a><a id="1085" href="Categories.Diagram.Pullback.Properties.html#1085" class="Bound">eq</a><a id="1087" class="Symbol">}</a> <a id="1089" class="Symbol">→</a> <a id="1091" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a> <a id="1101" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="1103" href="Categories.Diagram.Pullback.Properties.html#941" class="Bound">mono</a> <a id="1108" href="Categories.Diagram.Pullback.Properties.html#1075" class="Bound">h₁</a> <a id="1111" href="Categories.Diagram.Pullback.Properties.html#1080" class="Bound">h₂</a> <a id="1114" href="Categories.Diagram.Pullback.Properties.html#1085" class="Bound">eq</a>
  <a id="1119" class="Symbol">;</a> <a id="1121" href="Categories.Diagram.Pullback.html#1794" class="Field">unique-diagram</a> <a id="1136" class="Symbol">=</a> <a id="1138" class="Symbol">λ</a> <a id="1140" href="Categories.Diagram.Pullback.Properties.html#1140" class="Bound">id∘h≈id∘i</a> <a id="1150" href="Categories.Diagram.Pullback.Properties.html#1150" class="Bound">_</a> <a id="1152" class="Symbol">→</a> <a id="1154" href="Categories.Morphism.Reasoning.Core.html#4618" class="Function">introˡ</a> <a id="1161" href="Relation.Binary.Structures.html#1641" class="Function">refl</a> <a id="1166" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="1168" href="Categories.Diagram.Pullback.Properties.html#1140" class="Bound">id∘h≈id∘i</a> <a id="1178" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="1180" href="Categories.Morphism.Reasoning.Core.html#4503" class="Function">elimˡ</a> <a id="1186" href="Relation.Binary.Structures.html#1641" class="Function">refl</a>
  <a id="1193" class="Symbol">}</a>

<a id="1196" class="Comment">-- pullback from a terminal object is the same as a product</a>
<a id="1256" class="Keyword">module</a> <a id="1263" href="Categories.Diagram.Pullback.Properties.html#1263" class="Module">_</a> <a id="1265" class="Symbol">(</a><a id="1266" href="Categories.Diagram.Pullback.Properties.html#1266" class="Bound">t</a> <a id="1268" class="Symbol">:</a> <a id="1270" href="Categories.Object.Terminal.html#860" class="Record">Terminal</a><a id="1278" class="Symbol">)</a> <a id="1280" class="Keyword">where</a>
  <a id="1288" class="Keyword">open</a> <a id="1293" href="Categories.Object.Terminal.html#860" class="Module">Terminal</a> <a id="1302" href="Categories.Diagram.Pullback.Properties.html#1266" class="Bound">t</a>

  <a id="1307" href="Categories.Diagram.Pullback.Properties.html#1307" class="Function">pullback-⊤⇒product</a> <a id="1326" class="Symbol">:</a> <a id="1328" href="Categories.Diagram.Pullback.html#2579" class="Record">Pullback</a> <a id="1337" class="Symbol">(</a><a id="1338" href="Categories.Object.Terminal.html#577" class="Function">!</a> <a id="1340" class="Symbol">{</a><a id="1341" href="Categories.Diagram.Pullback.Properties.html#737" class="Generalizable">X</a><a id="1342" class="Symbol">})</a> <a id="1345" class="Symbol">(</a><a id="1346" href="Categories.Object.Terminal.html#577" class="Function">!</a> <a id="1348" class="Symbol">{</a><a id="1349" href="Categories.Diagram.Pullback.Properties.html#739" class="Generalizable">Y</a><a id="1350" class="Symbol">})</a> <a id="1353" class="Symbol">→</a> <a id="1355" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="1363" href="Categories.Diagram.Pullback.Properties.html#737" class="Generalizable">X</a> <a id="1365" href="Categories.Diagram.Pullback.Properties.html#739" class="Generalizable">Y</a>
  <a id="1369" href="Categories.Diagram.Pullback.Properties.html#1307" class="Function">pullback-⊤⇒product</a> <a id="1388" href="Categories.Diagram.Pullback.Properties.html#1388" class="Bound">p</a> <a id="1390" class="Symbol">=</a> <a id="1392" class="Keyword">record</a>
    <a id="1403" class="Symbol">{</a> <a id="1405" href="Categories.Object.Product.Core.html#492" class="Field">A×B</a>      <a id="1414" class="Symbol">=</a> <a id="1416" href="Categories.Diagram.Pullback.html#2649" class="Field">P</a>
    <a id="1422" class="Symbol">;</a> <a id="1424" href="Categories.Object.Product.Core.html#508" class="Field">π₁</a>       <a id="1433" class="Symbol">=</a> <a id="1435" href="Categories.Diagram.Pullback.html#2662" class="Field">p₁</a>
    <a id="1442" class="Symbol">;</a> <a id="1444" href="Categories.Object.Product.Core.html#528" class="Field">π₂</a>       <a id="1453" class="Symbol">=</a> <a id="1455" href="Categories.Diagram.Pullback.html#2678" class="Field">p₂</a>
    <a id="1462" class="Symbol">;</a> <a id="1464" href="Categories.Object.Product.Core.html#548" class="Field Operator">⟨_,_⟩</a>    <a id="1473" class="Symbol">=</a> <a id="1475" class="Symbol">λ</a> <a id="1477" href="Categories.Diagram.Pullback.Properties.html#1477" class="Bound">f</a> <a id="1479" href="Categories.Diagram.Pullback.Properties.html#1479" class="Bound">g</a> <a id="1481" class="Symbol">→</a> <a id="1483" href="Categories.Diagram.Pullback.html#1526" class="Function">universal</a> <a id="1493" class="Symbol">(</a><a id="1494" href="Categories.Object.Terminal.html#647" class="Function">!-unique₂</a> <a id="1504" class="Symbol">{</a><a id="1505" class="Argument">f</a> <a id="1507" class="Symbol">=</a> <a id="1509" href="Categories.Object.Terminal.html#577" class="Function">!</a> <a id="1511" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1513" href="Categories.Diagram.Pullback.Properties.html#1477" class="Bound">f</a><a id="1514" class="Symbol">}</a> <a id="1516" class="Symbol">{</a><a id="1517" class="Argument">g</a> <a id="1519" class="Symbol">=</a> <a id="1521" href="Categories.Object.Terminal.html#577" class="Function">!</a> <a id="1523" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1525" href="Categories.Diagram.Pullback.Properties.html#1479" class="Bound">g</a><a id="1526" class="Symbol">})</a>
    <a id="1533" class="Symbol">;</a> <a id="1535" href="Categories.Object.Product.Core.html#585" class="Field">project₁</a> <a id="1544" class="Symbol">=</a> <a id="1546" href="Categories.Diagram.Pullback.html#1602" class="Function">p₁∘universal≈h₁</a>
    <a id="1566" class="Symbol">;</a> <a id="1568" href="Categories.Object.Product.Core.html#619" class="Field">project₂</a> <a id="1577" class="Symbol">=</a> <a id="1579" href="Categories.Diagram.Pullback.html#1698" class="Function">p₂∘universal≈h₂</a>
    <a id="1599" class="Symbol">;</a> <a id="1601" href="Categories.Object.Product.Core.html#653" class="Field">unique</a>   <a id="1610" class="Symbol">=</a> <a id="1612" class="Symbol">λ</a> <a id="1614" href="Categories.Diagram.Pullback.Properties.html#1614" class="Bound">eq</a> <a id="1617" href="Categories.Diagram.Pullback.Properties.html#1617" class="Bound">eq′</a> <a id="1621" class="Symbol">→</a> <a id="1623" href="Categories.Category.Core.html#2991" class="Function">⟺</a> <a id="1625" class="Symbol">(</a><a id="1626" href="Categories.Diagram.Pullback.html#1901" class="Function">unique</a> <a id="1633" href="Categories.Diagram.Pullback.Properties.html#1614" class="Bound">eq</a> <a id="1636" href="Categories.Diagram.Pullback.Properties.html#1617" class="Bound">eq′</a><a id="1639" class="Symbol">)</a>
    <a id="1645" class="Symbol">}</a>
    <a id="1651" class="Keyword">where</a> <a id="1657" class="Keyword">open</a> <a id="1662" href="Categories.Diagram.Pullback.html#2579" class="Module">Pullback</a> <a id="1671" href="Categories.Diagram.Pullback.Properties.html#1388" class="Bound">p</a>

  <a id="1676" href="Categories.Diagram.Pullback.Properties.html#1676" class="Function">product⇒pullback-⊤</a> <a id="1695" class="Symbol">:</a> <a id="1697" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="1705" href="Categories.Diagram.Pullback.Properties.html#737" class="Generalizable">X</a> <a id="1707" href="Categories.Diagram.Pullback.Properties.html#739" class="Generalizable">Y</a> <a id="1709" class="Symbol">→</a> <a id="1711" href="Categories.Diagram.Pullback.html#2579" class="Record">Pullback</a> <a id="1720" class="Symbol">(</a><a id="1721" href="Categories.Object.Terminal.html#577" class="Function">!</a> <a id="1723" class="Symbol">{</a><a id="1724" href="Categories.Diagram.Pullback.Properties.html#737" class="Generalizable">X</a><a id="1725" class="Symbol">})</a> <a id="1728" class="Symbol">(</a><a id="1729" href="Categories.Object.Terminal.html#577" class="Function">!</a> <a id="1731" class="Symbol">{</a><a id="1732" href="Categories.Diagram.Pullback.Properties.html#739" class="Generalizable">Y</a><a id="1733" class="Symbol">})</a>
  <a id="1738" href="Categories.Diagram.Pullback.Properties.html#1676" class="Function">product⇒pullback-⊤</a> <a id="1757" href="Categories.Diagram.Pullback.Properties.html#1757" class="Bound">p</a> <a id="1759" class="Symbol">=</a> <a id="1761" class="Keyword">record</a>
    <a id="1772" class="Symbol">{</a> <a id="1774" href="Categories.Diagram.Pullback.html#2662" class="Field">p₁</a>              <a id="1790" class="Symbol">=</a> <a id="1792" href="Categories.Object.Product.Core.html#508" class="Field">π₁</a>
    <a id="1799" class="Symbol">;</a> <a id="1801" href="Categories.Diagram.Pullback.html#2678" class="Field">p₂</a>              <a id="1817" class="Symbol">=</a> <a id="1819" href="Categories.Object.Product.Core.html#528" class="Field">π₂</a>
    <a id="1826" class="Symbol">;</a> <a id="1828" href="Categories.Diagram.Pullback.html#2694" class="Field">isPullback</a> <a id="1839" class="Symbol">=</a> <a id="1841" class="Keyword">record</a>
      <a id="1854" class="Symbol">{</a> <a id="1856" href="Categories.Diagram.Pullback.html#1488" class="Field">commute</a>         <a id="1872" class="Symbol">=</a> <a id="1874" href="Categories.Object.Terminal.html#647" class="Function">!-unique₂</a>
      <a id="1890" class="Symbol">;</a> <a id="1892" href="Categories.Diagram.Pullback.html#1526" class="Field">universal</a>       <a id="1908" class="Symbol">=</a> <a id="1910" class="Symbol">λ</a> <a id="1912" class="Symbol">{</a><a id="1913" href="Categories.Diagram.Pullback.Properties.html#1913" class="Bound">_</a> <a id="1915" href="Categories.Diagram.Pullback.Properties.html#1915" class="Bound">f</a> <a id="1917" href="Categories.Diagram.Pullback.Properties.html#1917" class="Bound">g</a><a id="1918" class="Symbol">}</a> <a id="1920" href="Categories.Diagram.Pullback.Properties.html#1920" class="Bound">_</a> <a id="1922" class="Symbol">→</a> <a id="1924" href="Categories.Object.Product.Core.html#548" class="Field Operator">⟨</a> <a id="1926" href="Categories.Diagram.Pullback.Properties.html#1915" class="Bound">f</a> <a id="1928" href="Categories.Object.Product.Core.html#548" class="Field Operator">,</a> <a id="1930" href="Categories.Diagram.Pullback.Properties.html#1917" class="Bound">g</a> <a id="1932" href="Categories.Object.Product.Core.html#548" class="Field Operator">⟩</a>
      <a id="1940" class="Symbol">;</a> <a id="1942" href="Categories.Diagram.Pullback.html#1602" class="Field">p₁∘universal≈h₁</a> <a id="1958" class="Symbol">=</a> <a id="1960" href="Categories.Object.Product.Core.html#585" class="Field">project₁</a>
      <a id="1975" class="Symbol">;</a> <a id="1977" href="Categories.Diagram.Pullback.html#1698" class="Field">p₂∘universal≈h₂</a> <a id="1993" class="Symbol">=</a> <a id="1995" href="Categories.Object.Product.Core.html#619" class="Field">project₂</a>
      <a id="2010" class="Symbol">;</a> <a id="2012" href="Categories.Diagram.Pullback.html#1794" class="Field">unique-diagram</a>  <a id="2028" class="Symbol">=</a> <a id="2030" href="Categories.Object.Product.Core.html#1152" class="Function">unique′</a>
      <a id="2044" class="Symbol">}</a>
    <a id="2050" class="Symbol">}</a>
    <a id="2056" class="Keyword">where</a> <a id="2062" class="Keyword">open</a> <a id="2067" href="Categories.Object.Product.Core.html#435" class="Module">Product</a> <a id="2075" href="Categories.Diagram.Pullback.Properties.html#1757" class="Bound">p</a>

<a id="2078" class="Comment">-- pullbacks respect _≈_</a>
<a id="2103" class="Keyword">module</a> <a id="2110" href="Categories.Diagram.Pullback.Properties.html#2110" class="Module">_</a> <a id="2112" class="Symbol">(</a><a id="2113" href="Categories.Diagram.Pullback.Properties.html#2113" class="Bound">p</a> <a id="2115" class="Symbol">:</a> <a id="2117" href="Categories.Diagram.Pullback.html#2579" class="Record">Pullback</a> <a id="2126" href="Categories.Diagram.Pullback.Properties.html#753" class="Generalizable">f</a> <a id="2128" href="Categories.Diagram.Pullback.Properties.html#755" class="Generalizable">g</a><a id="2129" class="Symbol">)</a> <a id="2131" class="Keyword">where</a>
  <a id="2139" class="Keyword">open</a> <a id="2144" href="Categories.Diagram.Pullback.html#2579" class="Module">Pullback</a> <a id="2153" href="Categories.Diagram.Pullback.Properties.html#2113" class="Bound">p</a>

  <a id="2158" href="Categories.Diagram.Pullback.Properties.html#2158" class="Function">pullback-resp-≈</a> <a id="2174" class="Symbol">:</a> <a id="2176" href="Categories.Diagram.Pullback.Properties.html#2126" class="Bound">f</a> <a id="2178" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2180" href="Categories.Diagram.Pullback.Properties.html#757" class="Generalizable">h</a> <a id="2182" class="Symbol">→</a> <a id="2184" href="Categories.Diagram.Pullback.Properties.html#2128" class="Bound">g</a> <a id="2186" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2188" href="Categories.Diagram.Pullback.Properties.html#759" class="Generalizable">i</a> <a id="2190" class="Symbol">→</a> <a id="2192" href="Categories.Diagram.Pullback.html#2579" class="Record">Pullback</a> <a id="2201" href="Categories.Diagram.Pullback.Properties.html#757" class="Generalizable">h</a> <a id="2203" href="Categories.Diagram.Pullback.Properties.html#759" class="Generalizable">i</a>
  <a id="2207" href="Categories.Diagram.Pullback.Properties.html#2158" class="Function">pullback-resp-≈</a> <a id="2223" href="Categories.Diagram.Pullback.Properties.html#2223" class="Bound">eq</a> <a id="2226" href="Categories.Diagram.Pullback.Properties.html#2226" class="Bound">eq′</a> <a id="2230" class="Symbol">=</a> <a id="2232" class="Keyword">record</a>
    <a id="2243" class="Symbol">{</a> <a id="2245" href="Categories.Diagram.Pullback.html#2662" class="Field">p₁</a>              <a id="2261" class="Symbol">=</a> <a id="2263" href="Categories.Diagram.Pullback.html#2662" class="Field">p₁</a>
    <a id="2270" class="Symbol">;</a> <a id="2272" href="Categories.Diagram.Pullback.html#2678" class="Field">p₂</a>              <a id="2288" class="Symbol">=</a> <a id="2290" href="Categories.Diagram.Pullback.html#2678" class="Field">p₂</a>
    <a id="2297" class="Symbol">;</a> <a id="2299" href="Categories.Diagram.Pullback.html#2694" class="Field">isPullback</a> <a id="2310" class="Symbol">=</a> <a id="2312" class="Keyword">record</a>
      <a id="2325" class="Symbol">{</a> <a id="2327" href="Categories.Diagram.Pullback.html#1488" class="Field">commute</a>         <a id="2343" class="Symbol">=</a> <a id="2345" href="Categories.Category.Core.html#1597" class="Function">∘-resp-≈ˡ</a> <a id="2355" class="Symbol">(</a><a id="2356" href="Categories.Category.Core.html#2991" class="Function">⟺</a> <a id="2358" href="Categories.Diagram.Pullback.Properties.html#2223" class="Bound">eq</a><a id="2360" class="Symbol">)</a> <a id="2362" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="2364" href="Categories.Diagram.Pullback.html#1488" class="Function">commute</a> <a id="2372" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="2374" href="Categories.Category.Core.html#1597" class="Function">∘-resp-≈ˡ</a> <a id="2384" href="Categories.Diagram.Pullback.Properties.html#2226" class="Bound">eq′</a>
      <a id="2394" class="Symbol">;</a> <a id="2396" href="Categories.Diagram.Pullback.html#1526" class="Field">universal</a>       <a id="2412" class="Symbol">=</a> <a id="2414" class="Symbol">λ</a> <a id="2416" href="Categories.Diagram.Pullback.Properties.html#2416" class="Bound">eq″</a> <a id="2420" class="Symbol">→</a> <a id="2422" href="Categories.Diagram.Pullback.html#1526" class="Function">universal</a> <a id="2432" class="Symbol">(</a><a id="2433" href="Categories.Category.Core.html#1597" class="Function">∘-resp-≈ˡ</a> <a id="2443" href="Categories.Diagram.Pullback.Properties.html#2223" class="Bound">eq</a> <a id="2446" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="2448" href="Categories.Diagram.Pullback.Properties.html#2416" class="Bound">eq″</a> <a id="2452" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="2454" href="Categories.Category.Core.html#1597" class="Function">∘-resp-≈ˡ</a> <a id="2464" class="Symbol">(</a><a id="2465" href="Categories.Category.Core.html#2991" class="Function">⟺</a> <a id="2467" href="Categories.Diagram.Pullback.Properties.html#2226" class="Bound">eq′</a><a id="2470" class="Symbol">))</a>
      <a id="2479" class="Symbol">;</a> <a id="2481" href="Categories.Diagram.Pullback.html#1602" class="Field">p₁∘universal≈h₁</a> <a id="2497" class="Symbol">=</a> <a id="2499" href="Categories.Diagram.Pullback.html#1602" class="Function">p₁∘universal≈h₁</a>
      <a id="2521" class="Symbol">;</a> <a id="2523" href="Categories.Diagram.Pullback.html#1698" class="Field">p₂∘universal≈h₂</a> <a id="2539" class="Symbol">=</a> <a id="2541" href="Categories.Diagram.Pullback.html#1698" class="Function">p₂∘universal≈h₂</a>
      <a id="2563" class="Symbol">;</a> <a id="2565" href="Categories.Diagram.Pullback.html#1794" class="Field">unique-diagram</a>  <a id="2581" class="Symbol">=</a> <a id="2583" href="Categories.Diagram.Pullback.html#1794" class="Function">unique-diagram</a>
      <a id="2604" class="Symbol">}</a>
    <a id="2610" class="Symbol">}</a>

<a id="2613" class="Comment">-- Some facts about pulling back along identity</a>
<a id="2661" class="Keyword">module</a> <a id="2668" href="Categories.Diagram.Pullback.Properties.html#2668" class="Module">_</a> <a id="2670" class="Symbol">(</a><a id="2671" href="Categories.Diagram.Pullback.Properties.html#2671" class="Bound">p</a> <a id="2673" class="Symbol">:</a> <a id="2675" href="Categories.Diagram.Pullback.html#2579" class="Record">Pullback</a> <a id="2684" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="2687" href="Categories.Diagram.Pullback.Properties.html#753" class="Generalizable">f</a><a id="2688" class="Symbol">)</a> <a id="2690" class="Keyword">where</a>
  <a id="2698" class="Keyword">open</a> <a id="2703" href="Categories.Diagram.Pullback.html#2579" class="Module">Pullback</a> <a id="2712" href="Categories.Diagram.Pullback.Properties.html#2671" class="Bound">p</a>

  <a id="2717" class="Comment">-- This is a more subtle way of saying that &#39;p₂ ≈ id&#39;, without involving heterogenous equality.</a>
  <a id="2815" href="Categories.Diagram.Pullback.Properties.html#2815" class="Function">pullback-identity</a> <a id="2833" class="Symbol">:</a> <a id="2835" href="Categories.Diagram.Pullback.html#1526" class="Function">universal</a> <a id="2845" href="Categories.Morphism.Reasoning.Core.html#1364" class="Function">id-comm-sym</a> <a id="2857" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2859" href="Categories.Diagram.Pullback.html#2678" class="Field">p₂</a> <a id="2862" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2864" href="Categories.Category.Core.html#630" class="Field">id</a>
  <a id="2869" href="Categories.Diagram.Pullback.Properties.html#2815" class="Function">pullback-identity</a> <a id="2887" class="Symbol">=</a> <a id="2889" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="2899" href="Categories.Diagram.Pullback.html#1526" class="Function">universal</a> <a id="2909" href="Categories.Morphism.Reasoning.Core.html#1364" class="Function">id-comm-sym</a> <a id="2921" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2923" href="Categories.Diagram.Pullback.html#2678" class="Field">p₂</a> <a id="2926" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2929" href="Categories.Diagram.Pullback.html#1901" class="Function">unique</a> <a id="2936" class="Symbol">(</a> <a id="2938" href="Categories.Morphism.Reasoning.Core.html#3168" class="Function">pullˡ</a> <a id="2944" href="Categories.Diagram.Pullback.html#1602" class="Function">p₁∘universal≈h₁</a> <a id="2960" class="Symbol">)</a> <a id="2962" class="Symbol">(</a><a id="2963" href="Categories.Morphism.Reasoning.Core.html#3168" class="Function">pullˡ</a> <a id="2969" href="Categories.Diagram.Pullback.html#1698" class="Function">p₂∘universal≈h₂</a><a id="2984" class="Symbol">)</a>  <a id="2987" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="2993" href="Categories.Diagram.Pullback.html#1526" class="Function">universal</a> <a id="3003" href="Categories.Diagram.Pullback.Properties.html#3159" class="Function">eq</a>               <a id="3020" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3023" href="Categories.Diagram.Pullback.html#2311" class="Function">universal-resp-≈</a> <a id="3040" class="Symbol">(</a><a id="3041" href="Categories.Category.Core.html#2991" class="Function">⟺</a> <a id="3043" href="Categories.Diagram.Pullback.html#1488" class="Function">commute</a> <a id="3051" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="3053" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a><a id="3062" class="Symbol">)</a> <a id="3064" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a> <a id="3074" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="3080" href="Categories.Diagram.Pullback.html#1526" class="Function">universal</a> <a id="3090" href="Categories.Diagram.Pullback.html#1488" class="Function">commute</a>          <a id="3107" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">≈˘⟨</a> <a id="3111" href="Categories.Diagram.Pullback.html#2232" class="Function">Pullback.id-unique</a> <a id="3130" href="Categories.Diagram.Pullback.Properties.html#2671" class="Bound">p</a> <a id="3132" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">⟩</a>
    <a id="3138" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="3141" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
    <a id="3147" class="Keyword">where</a>
      <a id="3159" href="Categories.Diagram.Pullback.Properties.html#3159" class="Function">eq</a> <a id="3162" class="Symbol">:</a> <a id="3164" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="3167" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3169" href="Categories.Diagram.Pullback.Properties.html#2687" class="Bound">f</a> <a id="3171" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3173" href="Categories.Diagram.Pullback.html#2678" class="Field">p₂</a> <a id="3176" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="3178" href="Categories.Diagram.Pullback.Properties.html#2687" class="Bound">f</a> <a id="3180" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3182" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="3185" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3187" href="Categories.Diagram.Pullback.html#2678" class="Field">p₂</a>
      <a id="3196" href="Categories.Diagram.Pullback.Properties.html#3159" class="Function">eq</a> <a id="3199" class="Symbol">=</a> <a id="3201" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
        <a id="3215" class="Symbol">(</a><a id="3216" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="3219" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3221" href="Categories.Diagram.Pullback.Properties.html#2687" class="Bound">f</a> <a id="3223" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3225" href="Categories.Diagram.Pullback.html#2678" class="Field">p₂</a><a id="3227" class="Symbol">)</a> <a id="3229" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3232" href="Categories.Morphism.Reasoning.Core.html#4503" class="Function">elimˡ</a> <a id="3238" href="Relation.Binary.Structures.html#1641" class="Function">Equiv.refl</a> <a id="3249" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
        <a id="3259" class="Symbol">(</a><a id="3260" href="Categories.Diagram.Pullback.Properties.html#2687" class="Bound">f</a> <a id="3262" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3264" href="Categories.Diagram.Pullback.html#2678" class="Field">p₂</a><a id="3266" class="Symbol">)</a>      <a id="3273" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">≈˘⟨</a> <a id="3277" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="3285" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a> <a id="3295" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">⟩</a>
        <a id="3305" class="Symbol">(</a><a id="3306" href="Categories.Diagram.Pullback.Properties.html#2687" class="Bound">f</a> <a id="3308" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3310" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="3313" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3315" href="Categories.Diagram.Pullback.html#2678" class="Field">p₂</a><a id="3317" class="Symbol">)</a> <a id="3319" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="3322" class="Comment">-- pullbacks in Cartesian categories create equalizers</a>
<a id="3377" class="Keyword">module</a> <a id="3384" href="Categories.Diagram.Pullback.Properties.html#3384" class="Module">_</a> <a id="3386" class="Symbol">(</a><a id="3387" href="Categories.Diagram.Pullback.Properties.html#3387" class="Bound">pullbacks</a> <a id="3397" class="Symbol">:</a> <a id="3399" class="Symbol">∀</a> <a id="3401" class="Symbol">{</a><a id="3402" href="Categories.Diagram.Pullback.Properties.html#3402" class="Bound">X</a> <a id="3404" href="Categories.Diagram.Pullback.Properties.html#3404" class="Bound">Y</a> <a id="3406" href="Categories.Diagram.Pullback.Properties.html#3406" class="Bound">Z</a><a id="3407" class="Symbol">}</a> <a id="3409" class="Symbol">(</a><a id="3410" href="Categories.Diagram.Pullback.Properties.html#3410" class="Bound">f</a> <a id="3412" class="Symbol">:</a> <a id="3414" href="Categories.Diagram.Pullback.Properties.html#3402" class="Bound">X</a> <a id="3416" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="3418" href="Categories.Diagram.Pullback.Properties.html#3406" class="Bound">Z</a><a id="3419" class="Symbol">)</a> <a id="3421" class="Symbol">(</a><a id="3422" href="Categories.Diagram.Pullback.Properties.html#3422" class="Bound">g</a> <a id="3424" class="Symbol">:</a> <a id="3426" href="Categories.Diagram.Pullback.Properties.html#3404" class="Bound">Y</a> <a id="3428" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="3430" href="Categories.Diagram.Pullback.Properties.html#3406" class="Bound">Z</a><a id="3431" class="Symbol">)</a> <a id="3433" class="Symbol">→</a> <a id="3435" href="Categories.Diagram.Pullback.html#2579" class="Record">Pullback</a> <a id="3444" href="Categories.Diagram.Pullback.Properties.html#3410" class="Bound">f</a> <a id="3446" href="Categories.Diagram.Pullback.Properties.html#3422" class="Bound">g</a><a id="3447" class="Symbol">)</a>
         <a id="3458" class="Symbol">(</a><a id="3459" href="Categories.Diagram.Pullback.Properties.html#3459" class="Bound">cartesian</a> <a id="3469" class="Symbol">:</a> <a id="3471" href="Categories.Category.Cartesian.html#664" class="Record">Cartesian</a><a id="3480" class="Symbol">)</a> <a id="3482" class="Keyword">where</a>
  <a id="3490" class="Keyword">open</a> <a id="3495" href="Categories.Category.Cartesian.html#664" class="Module">Cartesian</a> <a id="3505" href="Categories.Diagram.Pullback.Properties.html#3459" class="Bound">cartesian</a>
   <a id="3518" class="Keyword">using</a> <a id="3524" class="Symbol">(</a><a id="3525" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟨_,_⟩</a><a id="3530" class="Symbol">;</a> <a id="3532" href="Categories.Object.Product.Core.html#508" class="Function">π₁</a><a id="3534" class="Symbol">;</a> <a id="3536" href="Categories.Object.Product.Core.html#528" class="Function">π₂</a><a id="3538" class="Symbol">;</a> <a id="3540" href="Categories.Object.Product.Core.html#836" class="Function">⟨⟩-cong₂</a><a id="3548" class="Symbol">;</a> <a id="3550" href="Categories.Category.BinaryProducts.html#3442" class="Function">⟨⟩∘</a><a id="3553" class="Symbol">;</a> <a id="3555" href="Categories.Object.Product.Core.html#585" class="Function">project₁</a><a id="3563" class="Symbol">;</a> <a id="3565" href="Categories.Object.Product.Core.html#619" class="Function">project₂</a><a id="3573" class="Symbol">)</a>

  <a id="3578" href="Categories.Diagram.Pullback.Properties.html#3578" class="Function">pullback×cartesian⇒equalizer</a> <a id="3607" class="Symbol">:</a> <a id="3609" href="Categories.Diagram.Equalizer.html#1948" class="Record">Equalizer</a> <a id="3619" href="Categories.Diagram.Pullback.Properties.html#753" class="Generalizable">f</a> <a id="3621" href="Categories.Diagram.Pullback.Properties.html#755" class="Generalizable">g</a>
  <a id="3625" href="Categories.Diagram.Pullback.Properties.html#3578" class="Function">pullback×cartesian⇒equalizer</a> <a id="3654" class="Symbol">{</a><a id="3655" class="Argument">f</a> <a id="3657" class="Symbol">=</a> <a id="3659" href="Categories.Diagram.Pullback.Properties.html#3659" class="Bound">f</a><a id="3660" class="Symbol">}</a> <a id="3662" class="Symbol">{</a><a id="3663" class="Argument">g</a> <a id="3665" class="Symbol">=</a> <a id="3667" href="Categories.Diagram.Pullback.Properties.html#3667" class="Bound">g</a><a id="3668" class="Symbol">}</a> <a id="3670" class="Symbol">=</a> <a id="3672" class="Keyword">record</a>
    <a id="3683" class="Symbol">{</a> <a id="3685" href="Categories.Diagram.Equalizer.html#2024" class="Field">arr</a>       <a id="3695" class="Symbol">=</a> <a id="3697" href="Categories.Diagram.Pullback.html#2662" class="Function">p.p₁</a>
    <a id="3706" class="Symbol">;</a> <a id="3708" href="Categories.Diagram.Equalizer.html#2044" class="Field">isEqualizer</a> <a id="3720" class="Symbol">=</a> <a id="3722" class="Keyword">record</a>
      <a id="3735" class="Symbol">{</a> <a id="3737" href="Categories.Diagram.Equalizer.html#542" class="Field">equality</a>  <a id="3747" class="Symbol">=</a> <a id="3749" href="Categories.Diagram.Pullback.Properties.html#4920" class="Function">equality</a>
      <a id="3764" class="Symbol">;</a> <a id="3766" href="Categories.Diagram.Equalizer.html#575" class="Field">equalize</a>  <a id="3776" class="Symbol">=</a> <a id="3778" class="Symbol">λ</a> <a id="3780" class="Symbol">{</a><a id="3781" href="Categories.Diagram.Pullback.Properties.html#3781" class="Bound">_</a> <a id="3783" href="Categories.Diagram.Pullback.Properties.html#3783" class="Bound">h</a><a id="3784" class="Symbol">}</a> <a id="3786" href="Categories.Diagram.Pullback.Properties.html#3786" class="Bound">eq</a> <a id="3789" class="Symbol">→</a> <a id="3791" href="Categories.Diagram.Pullback.html#1526" class="Function">p.universal</a> <a id="3803" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="3805" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
        <a id="3819" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟨</a> <a id="3821" href="Categories.Diagram.Pullback.Properties.html#3659" class="Bound">f</a> <a id="3823" href="Categories.Object.Product.Core.html#548" class="Function Operator">,</a> <a id="3825" href="Categories.Diagram.Pullback.Properties.html#3667" class="Bound">g</a> <a id="3827" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟩</a> <a id="3829" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3831" href="Categories.Diagram.Pullback.Properties.html#3783" class="Bound">h</a>               <a id="3847" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3850" href="Categories.Category.BinaryProducts.html#3442" class="Function">⟨⟩∘</a> <a id="3854" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
        <a id="3864" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟨</a> <a id="3866" href="Categories.Diagram.Pullback.Properties.html#3659" class="Bound">f</a> <a id="3868" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3870" href="Categories.Diagram.Pullback.Properties.html#3783" class="Bound">h</a> <a id="3872" href="Categories.Object.Product.Core.html#548" class="Function Operator">,</a> <a id="3874" href="Categories.Diagram.Pullback.Properties.html#3667" class="Bound">g</a> <a id="3876" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3878" href="Categories.Diagram.Pullback.Properties.html#3783" class="Bound">h</a> <a id="3880" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟩</a>           <a id="3892" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">≈˘⟨</a> <a id="3896" href="Categories.Object.Product.Core.html#836" class="Function">⟨⟩-cong₂</a> <a id="3905" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a> <a id="3915" class="Symbol">(</a><a id="3916" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a> <a id="3926" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="3928" href="Categories.Diagram.Pullback.Properties.html#3786" class="Bound">eq</a><a id="3930" class="Symbol">)</a> <a id="3932" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">⟩</a>
        <a id="3942" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟨</a> <a id="3944" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="3947" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3949" href="Categories.Diagram.Pullback.Properties.html#3659" class="Bound">f</a> <a id="3951" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3953" href="Categories.Diagram.Pullback.Properties.html#3783" class="Bound">h</a> <a id="3955" href="Categories.Object.Product.Core.html#548" class="Function Operator">,</a> <a id="3957" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="3960" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3962" href="Categories.Diagram.Pullback.Properties.html#3659" class="Bound">f</a> <a id="3964" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3966" href="Categories.Diagram.Pullback.Properties.html#3783" class="Bound">h</a> <a id="3968" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟩</a> <a id="3970" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">≈˘⟨</a> <a id="3974" href="Categories.Category.BinaryProducts.html#3442" class="Function">⟨⟩∘</a> <a id="3978" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">⟩</a>
        <a id="3988" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟨</a> <a id="3990" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="3993" href="Categories.Object.Product.Core.html#548" class="Function Operator">,</a> <a id="3995" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="3998" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟩</a> <a id="4000" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4002" href="Categories.Diagram.Pullback.Properties.html#3659" class="Bound">f</a> <a id="4004" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4006" href="Categories.Diagram.Pullback.Properties.html#3783" class="Bound">h</a>         <a id="4016" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
      <a id="4024" class="Symbol">;</a> <a id="4026" href="Categories.Diagram.Equalizer.html#628" class="Field">universal</a> <a id="4036" class="Symbol">=</a> <a id="4038" href="Categories.Category.Core.html#2991" class="Function">⟺</a> <a id="4040" href="Categories.Diagram.Pullback.html#1602" class="Function">p.p₁∘universal≈h₁</a>
      <a id="4064" class="Symbol">;</a> <a id="4066" href="Categories.Diagram.Equalizer.html#691" class="Field">unique</a>    <a id="4076" class="Symbol">=</a> <a id="4078" class="Symbol">λ</a> <a id="4080" href="Categories.Diagram.Pullback.Properties.html#4080" class="Bound">eq</a> <a id="4083" class="Symbol">→</a> <a id="4085" href="Categories.Diagram.Pullback.html#1901" class="Function">p.unique</a> <a id="4094" class="Symbol">(</a><a id="4095" href="Categories.Category.Core.html#2991" class="Function">⟺</a> <a id="4097" href="Categories.Diagram.Pullback.Properties.html#4080" class="Bound">eq</a><a id="4099" class="Symbol">)</a>
                                    <a id="4137" class="Symbol">(</a><a id="4138" href="Categories.Category.Core.html#2991" class="Function">⟺</a> <a id="4140" class="Symbol">(</a><a id="4141" href="Categories.Morphism.Reasoning.Core.html#3168" class="Function">pullˡ</a> <a id="4147" href="Categories.Diagram.Pullback.Properties.html#4654" class="Function">eq′</a><a id="4150" class="Symbol">)</a> <a id="4152" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="4154" href="Categories.Category.Core.html#2991" class="Function">⟺</a> <a id="4156" class="Symbol">(</a><a id="4157" href="Categories.Category.Core.html#1706" class="Function">∘-resp-≈ʳ</a> <a id="4167" href="Categories.Diagram.Pullback.Properties.html#4080" class="Bound">eq</a><a id="4169" class="Symbol">))</a>
      <a id="4178" class="Symbol">}</a>
    <a id="4184" class="Symbol">}</a>
    <a id="4190" class="Keyword">where</a> <a id="4196" href="Categories.Diagram.Pullback.Properties.html#4196" class="Function">p</a> <a id="4198" class="Symbol">:</a> <a id="4200" href="Categories.Diagram.Pullback.html#2579" class="Record">Pullback</a> <a id="4209" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟨</a> <a id="4211" href="Categories.Diagram.Pullback.Properties.html#3659" class="Bound">f</a> <a id="4213" href="Categories.Object.Product.Core.html#548" class="Function Operator">,</a> <a id="4215" href="Categories.Diagram.Pullback.Properties.html#3667" class="Bound">g</a> <a id="4217" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟩</a> <a id="4219" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟨</a> <a id="4221" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="4224" href="Categories.Object.Product.Core.html#548" class="Function Operator">,</a> <a id="4226" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="4229" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟩</a>
          <a id="4241" href="Categories.Diagram.Pullback.Properties.html#4196" class="Function">p</a> <a id="4243" class="Symbol">=</a> <a id="4245" href="Categories.Diagram.Pullback.Properties.html#3387" class="Bound">pullbacks</a> <a id="4255" class="Symbol">_</a> <a id="4257" class="Symbol">_</a>
          <a id="4269" class="Keyword">module</a> <a id="4276" href="Categories.Diagram.Pullback.Properties.html#4276" class="Module">p</a> <a id="4278" class="Symbol">=</a> <a id="4280" href="Categories.Diagram.Pullback.html#2579" class="Module">Pullback</a> <a id="4289" href="Categories.Diagram.Pullback.Properties.html#4196" class="Function">p</a>
          <a id="4301" href="Categories.Diagram.Pullback.Properties.html#4301" class="Function">eq</a> <a id="4304" class="Symbol">:</a> <a id="4306" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟨</a> <a id="4308" href="Categories.Diagram.Pullback.Properties.html#3659" class="Bound">f</a> <a id="4310" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4312" href="Categories.Diagram.Pullback.html#2662" class="Function">p.p₁</a> <a id="4317" href="Categories.Object.Product.Core.html#548" class="Function Operator">,</a> <a id="4319" href="Categories.Diagram.Pullback.Properties.html#3667" class="Bound">g</a> <a id="4321" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4323" href="Categories.Diagram.Pullback.html#2662" class="Function">p.p₁</a> <a id="4328" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟩</a> <a id="4330" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="4332" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟨</a> <a id="4334" href="Categories.Diagram.Pullback.html#2678" class="Function">p.p₂</a> <a id="4339" href="Categories.Object.Product.Core.html#548" class="Function Operator">,</a> <a id="4341" href="Categories.Diagram.Pullback.html#2678" class="Function">p.p₂</a> <a id="4346" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟩</a>
          <a id="4358" href="Categories.Diagram.Pullback.Properties.html#4301" class="Function">eq</a> <a id="4361" class="Symbol">=</a> <a id="4363" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
            <a id="4381" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟨</a> <a id="4383" href="Categories.Diagram.Pullback.Properties.html#3659" class="Bound">f</a> <a id="4385" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4387" href="Categories.Diagram.Pullback.html#2662" class="Function">p.p₁</a> <a id="4392" href="Categories.Object.Product.Core.html#548" class="Function Operator">,</a> <a id="4394" href="Categories.Diagram.Pullback.Properties.html#3667" class="Bound">g</a> <a id="4396" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4398" href="Categories.Diagram.Pullback.html#2662" class="Function">p.p₁</a> <a id="4403" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟩</a>      <a id="4410" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">≈˘⟨</a> <a id="4414" href="Categories.Category.BinaryProducts.html#3442" class="Function">⟨⟩∘</a> <a id="4418" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">⟩</a>
            <a id="4432" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟨</a> <a id="4434" href="Categories.Diagram.Pullback.Properties.html#3659" class="Bound">f</a> <a id="4436" href="Categories.Object.Product.Core.html#548" class="Function Operator">,</a> <a id="4438" href="Categories.Diagram.Pullback.Properties.html#3667" class="Bound">g</a> <a id="4440" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟩</a> <a id="4442" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4444" href="Categories.Diagram.Pullback.html#2662" class="Function">p.p₁</a>             <a id="4461" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4464" href="Categories.Diagram.Pullback.html#1488" class="Function">p.commute</a> <a id="4474" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
            <a id="4488" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟨</a> <a id="4490" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="4493" href="Categories.Object.Product.Core.html#548" class="Function Operator">,</a> <a id="4495" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="4498" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟩</a> <a id="4500" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4502" href="Categories.Diagram.Pullback.html#2678" class="Function">p.p₂</a>           <a id="4517" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4520" href="Categories.Category.BinaryProducts.html#3442" class="Function">⟨⟩∘</a> <a id="4524" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
            <a id="4538" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟨</a> <a id="4540" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="4543" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4545" href="Categories.Diagram.Pullback.html#2678" class="Function">p.p₂</a> <a id="4550" href="Categories.Object.Product.Core.html#548" class="Function Operator">,</a> <a id="4552" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="4555" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4557" href="Categories.Diagram.Pullback.html#2678" class="Function">p.p₂</a> <a id="4562" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟩</a>    <a id="4567" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4570" href="Categories.Object.Product.Core.html#836" class="Function">⟨⟩-cong₂</a> <a id="4579" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a> <a id="4589" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a> <a id="4599" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
            <a id="4613" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟨</a> <a id="4615" href="Categories.Diagram.Pullback.html#2678" class="Function">p.p₂</a> <a id="4620" href="Categories.Object.Product.Core.html#548" class="Function Operator">,</a> <a id="4622" href="Categories.Diagram.Pullback.html#2678" class="Function">p.p₂</a> <a id="4627" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟩</a>              <a id="4642" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
          <a id="4654" href="Categories.Diagram.Pullback.Properties.html#4654" class="Function">eq′</a> <a id="4658" class="Symbol">:</a> <a id="4660" href="Categories.Diagram.Pullback.Properties.html#3659" class="Bound">f</a> <a id="4662" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4664" href="Categories.Diagram.Pullback.html#2662" class="Function">p.p₁</a> <a id="4669" href="Categories.Category.Core.html#595" class="Field Operator">≈</a>  <a id="4672" href="Categories.Diagram.Pullback.html#2678" class="Function">p.p₂</a>
          <a id="4687" href="Categories.Diagram.Pullback.Properties.html#4654" class="Function">eq′</a> <a id="4691" class="Symbol">=</a> <a id="4693" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
            <a id="4711" href="Categories.Diagram.Pullback.Properties.html#3659" class="Bound">f</a> <a id="4713" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4715" href="Categories.Diagram.Pullback.html#2662" class="Function">p.p₁</a>                     <a id="4740" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">≈˘⟨</a> <a id="4744" href="Categories.Object.Product.Core.html#585" class="Function">project₁</a> <a id="4753" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">⟩</a>
            <a id="4767" href="Categories.Object.Product.Core.html#508" class="Function">π₁</a> <a id="4770" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4772" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟨</a> <a id="4774" href="Categories.Diagram.Pullback.Properties.html#3659" class="Bound">f</a> <a id="4776" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4778" href="Categories.Diagram.Pullback.html#2662" class="Function">p.p₁</a> <a id="4783" href="Categories.Object.Product.Core.html#548" class="Function Operator">,</a> <a id="4785" href="Categories.Diagram.Pullback.Properties.html#3667" class="Bound">g</a> <a id="4787" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4789" href="Categories.Diagram.Pullback.html#2662" class="Function">p.p₁</a> <a id="4794" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟩</a> <a id="4796" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4799" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="4807" href="Categories.Diagram.Pullback.Properties.html#4301" class="Function">eq</a> <a id="4810" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
            <a id="4824" href="Categories.Object.Product.Core.html#508" class="Function">π₁</a> <a id="4827" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4829" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟨</a> <a id="4831" href="Categories.Diagram.Pullback.html#2678" class="Function">p.p₂</a> <a id="4836" href="Categories.Object.Product.Core.html#548" class="Function Operator">,</a> <a id="4838" href="Categories.Diagram.Pullback.html#2678" class="Function">p.p₂</a> <a id="4843" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟩</a>         <a id="4853" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4856" href="Categories.Object.Product.Core.html#585" class="Function">project₁</a> <a id="4865" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
            <a id="4879" href="Categories.Diagram.Pullback.html#2678" class="Function">p.p₂</a>                         <a id="4908" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
          <a id="4920" href="Categories.Diagram.Pullback.Properties.html#4920" class="Function">equality</a> <a id="4929" class="Symbol">:</a> <a id="4931" href="Categories.Diagram.Pullback.Properties.html#3659" class="Bound">f</a> <a id="4933" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4935" href="Categories.Diagram.Pullback.html#2662" class="Function">p.p₁</a> <a id="4940" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="4942" href="Categories.Diagram.Pullback.Properties.html#3667" class="Bound">g</a> <a id="4944" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4946" href="Categories.Diagram.Pullback.html#2662" class="Function">p.p₁</a>
          <a id="4961" href="Categories.Diagram.Pullback.Properties.html#4920" class="Function">equality</a> <a id="4970" class="Symbol">=</a> <a id="4972" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
            <a id="4990" href="Categories.Diagram.Pullback.Properties.html#3659" class="Bound">f</a> <a id="4992" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4994" href="Categories.Diagram.Pullback.html#2662" class="Function">p.p₁</a>                     <a id="5019" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5022" href="Categories.Diagram.Pullback.Properties.html#4654" class="Function">eq′</a> <a id="5026" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
            <a id="5040" href="Categories.Diagram.Pullback.html#2678" class="Function">p.p₂</a>                         <a id="5069" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">≈˘⟨</a> <a id="5073" href="Categories.Object.Product.Core.html#619" class="Function">project₂</a> <a id="5082" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">⟩</a>
            <a id="5096" href="Categories.Object.Product.Core.html#528" class="Function">π₂</a> <a id="5099" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5101" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟨</a> <a id="5103" href="Categories.Diagram.Pullback.html#2678" class="Function">p.p₂</a> <a id="5108" href="Categories.Object.Product.Core.html#548" class="Function Operator">,</a> <a id="5110" href="Categories.Diagram.Pullback.html#2678" class="Function">p.p₂</a> <a id="5115" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟩</a>         <a id="5125" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">≈˘⟨</a> <a id="5129" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="5137" href="Categories.Diagram.Pullback.Properties.html#4301" class="Function">eq</a> <a id="5140" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">⟩</a>
            <a id="5154" href="Categories.Object.Product.Core.html#528" class="Function">π₂</a> <a id="5157" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5159" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟨</a> <a id="5161" href="Categories.Diagram.Pullback.Properties.html#3659" class="Bound">f</a> <a id="5163" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5165" href="Categories.Diagram.Pullback.html#2662" class="Function">p.p₁</a> <a id="5170" href="Categories.Object.Product.Core.html#548" class="Function Operator">,</a> <a id="5172" href="Categories.Diagram.Pullback.Properties.html#3667" class="Bound">g</a> <a id="5174" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5176" href="Categories.Diagram.Pullback.html#2662" class="Function">p.p₁</a> <a id="5181" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟩</a> <a id="5183" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5186" href="Categories.Object.Product.Core.html#619" class="Function">project₂</a> <a id="5195" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
            <a id="5209" href="Categories.Diagram.Pullback.Properties.html#3667" class="Bound">g</a> <a id="5211" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5213" href="Categories.Diagram.Pullback.html#2662" class="Function">p.p₁</a>                     <a id="5238" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="5241" class="Comment">-- all pullbacks and a terminal object make a category finitely complete</a>
<a id="pullback-⊤⇒FinitelyComplete"></a><a id="5314" href="Categories.Diagram.Pullback.Properties.html#5314" class="Function">pullback-⊤⇒FinitelyComplete</a> <a id="5342" class="Symbol">:</a> <a id="5344" class="Symbol">(∀</a> <a id="5347" class="Symbol">{</a><a id="5348" href="Categories.Diagram.Pullback.Properties.html#5348" class="Bound">X</a> <a id="5350" href="Categories.Diagram.Pullback.Properties.html#5350" class="Bound">Y</a> <a id="5352" href="Categories.Diagram.Pullback.Properties.html#5352" class="Bound">Z</a><a id="5353" class="Symbol">}</a> <a id="5355" class="Symbol">(</a><a id="5356" href="Categories.Diagram.Pullback.Properties.html#5356" class="Bound">f</a> <a id="5358" class="Symbol">:</a> <a id="5360" href="Categories.Diagram.Pullback.Properties.html#5348" class="Bound">X</a> <a id="5362" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="5364" href="Categories.Diagram.Pullback.Properties.html#5352" class="Bound">Z</a><a id="5365" class="Symbol">)</a> <a id="5367" class="Symbol">(</a><a id="5368" href="Categories.Diagram.Pullback.Properties.html#5368" class="Bound">g</a> <a id="5370" class="Symbol">:</a> <a id="5372" href="Categories.Diagram.Pullback.Properties.html#5350" class="Bound">Y</a> <a id="5374" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="5376" href="Categories.Diagram.Pullback.Properties.html#5352" class="Bound">Z</a><a id="5377" class="Symbol">)</a> <a id="5379" class="Symbol">→</a> <a id="5381" href="Categories.Diagram.Pullback.html#2579" class="Record">Pullback</a> <a id="5390" href="Categories.Diagram.Pullback.Properties.html#5356" class="Bound">f</a> <a id="5392" href="Categories.Diagram.Pullback.Properties.html#5368" class="Bound">g</a><a id="5393" class="Symbol">)</a> <a id="5395" class="Symbol">→</a> <a id="5397" href="Categories.Object.Terminal.html#860" class="Record">Terminal</a> <a id="5406" class="Symbol">→</a> <a id="5408" href="Categories.Category.Complete.Finitely.html#477" class="Record">FinitelyComplete</a> <a id="5425" href="Categories.Diagram.Pullback.Properties.html#125" class="Bound">C</a>
<a id="5427" href="Categories.Diagram.Pullback.Properties.html#5314" class="Function">pullback-⊤⇒FinitelyComplete</a> <a id="5455" href="Categories.Diagram.Pullback.Properties.html#5455" class="Bound">pullbacks</a> <a id="5465" href="Categories.Diagram.Pullback.Properties.html#5465" class="Bound">⊤</a> <a id="5467" class="Symbol">=</a> <a id="5469" class="Keyword">record</a>
  <a id="5478" class="Symbol">{</a> <a id="5480" href="Categories.Category.Complete.Finitely.html#534" class="Field">cartesian</a> <a id="5490" class="Symbol">=</a> <a id="5492" href="Categories.Diagram.Pullback.Properties.html#5858" class="Function">cartesian</a>
  <a id="5504" class="Symbol">;</a> <a id="5506" href="Categories.Category.Complete.Finitely.html#560" class="Field">equalizer</a> <a id="5516" class="Symbol">=</a> <a id="5518" class="Symbol">λ</a> <a id="5520" href="Categories.Diagram.Pullback.Properties.html#5520" class="Bound">_</a> <a id="5522" href="Categories.Diagram.Pullback.Properties.html#5522" class="Bound">_</a> <a id="5524" class="Symbol">→</a> <a id="5526" href="Categories.Diagram.Pullback.Properties.html#3578" class="Function">pullback×cartesian⇒equalizer</a> <a id="5555" href="Categories.Diagram.Pullback.Properties.html#5455" class="Bound">pullbacks</a> <a id="5565" href="Categories.Diagram.Pullback.Properties.html#5858" class="Function">cartesian</a>
  <a id="5577" class="Symbol">}</a>
    <a id="5583" class="Keyword">where</a>
      <a id="5595" class="Keyword">open</a> <a id="5600" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="5609" class="Keyword">hiding</a> <a id="5616" class="Symbol">(</a><a id="5617" href="Categories.Category.Core.html#559" class="Field">Obj</a><a id="5620" class="Symbol">)</a>
      <a id="5628" class="Keyword">open</a> <a id="5633" href="Categories.Diagram.Pullback.html#2579" class="Module">Pullback</a>
      <a id="5648" class="Keyword">open</a> <a id="5653" href="Categories.Object.Terminal.html#860" class="Module">Terminal</a> <a id="5662" href="Categories.Diagram.Pullback.Properties.html#5465" class="Bound">⊤</a> <a id="5664" class="Keyword">hiding</a> <a id="5671" class="Symbol">(</a><a id="5672" href="Categories.Object.Terminal.html#905" class="Field">⊤</a><a id="5673" class="Symbol">)</a>

      <a id="5682" href="Categories.Diagram.Pullback.Properties.html#5682" class="Function Operator">_×_</a> <a id="5686" class="Symbol">:</a> <a id="5688" class="Symbol">(</a><a id="5689" href="Categories.Diagram.Pullback.Properties.html#5689" class="Bound">A</a> <a id="5691" href="Categories.Diagram.Pullback.Properties.html#5691" class="Bound">B</a> <a id="5693" class="Symbol">:</a> <a id="5695" href="Categories.Category.Core.html#559" class="Field">Obj</a><a id="5698" class="Symbol">)</a> <a id="5700" class="Symbol">→</a> <a id="5702" href="Categories.Diagram.Pullback.html#2579" class="Record">Pullback</a> <a id="5711" class="Symbol">(</a><a id="5712" href="Categories.Object.Terminal.html#577" class="Field">IsTerminal.!</a> <a id="5725" href="Categories.Object.Terminal.html#917" class="Field">⊤-is-terminal</a><a id="5738" class="Symbol">)</a> <a id="5740" class="Symbol">(</a><a id="5741" href="Categories.Object.Terminal.html#577" class="Field">IsTerminal.!</a> <a id="5754" href="Categories.Object.Terminal.html#917" class="Field">⊤-is-terminal</a><a id="5767" class="Symbol">)</a>
      <a id="5775" href="Categories.Diagram.Pullback.Properties.html#5775" class="Bound">A</a> <a id="5777" href="Categories.Diagram.Pullback.Properties.html#5682" class="Function Operator">×</a> <a id="5779" href="Categories.Diagram.Pullback.Properties.html#5779" class="Bound">B</a> <a id="5781" class="Symbol">=</a> <a id="5783" href="Categories.Diagram.Pullback.Properties.html#5455" class="Bound">pullbacks</a> <a id="5793" class="Symbol">(</a><a id="5794" href="Categories.Object.Terminal.html#577" class="Field">IsTerminal.!</a> <a id="5807" href="Categories.Object.Terminal.html#917" class="Field">⊤-is-terminal</a><a id="5820" class="Symbol">)</a> <a id="5822" class="Symbol">(</a><a id="5823" href="Categories.Object.Terminal.html#577" class="Field">IsTerminal.!</a> <a id="5836" href="Categories.Object.Terminal.html#917" class="Field">⊤-is-terminal</a><a id="5849" class="Symbol">)</a>

      <a id="5858" href="Categories.Diagram.Pullback.Properties.html#5858" class="Function">cartesian</a> <a id="5868" class="Symbol">=</a> <a id="5870" class="Keyword">record</a>
        <a id="5885" class="Symbol">{</a> <a id="5887" href="Categories.Category.Cartesian.html#714" class="Field">terminal</a> <a id="5896" class="Symbol">=</a> <a id="5898" href="Categories.Diagram.Pullback.Properties.html#5465" class="Bound">⊤</a>
        <a id="5908" class="Symbol">;</a> <a id="5910" href="Categories.Category.Cartesian.html#738" class="Field">products</a> <a id="5919" class="Symbol">=</a> <a id="5921" class="Keyword">record</a>
            <a id="5940" class="Symbol">{</a> <a id="5942" href="Categories.Category.BinaryProducts.html#952" class="Field">product</a> <a id="5950" class="Symbol">=</a> <a id="5952" class="Symbol">λ</a> <a id="5954" class="Symbol">{</a><a id="5955" href="Categories.Diagram.Pullback.Properties.html#5955" class="Bound">A</a> <a id="5957" href="Categories.Diagram.Pullback.Properties.html#5957" class="Bound">B</a><a id="5958" class="Symbol">}</a> <a id="5960" class="Symbol">→</a> <a id="5962" class="Keyword">record</a>
                <a id="5985" class="Symbol">{</a> <a id="5987" href="Categories.Object.Product.Core.html#492" class="Field">A×B</a> <a id="5991" class="Symbol">=</a> <a id="5993" href="Categories.Diagram.Pullback.html#2649" class="Field">P</a> <a id="5995" class="Symbol">{</a><a id="5996" href="Categories.Diagram.Pullback.Properties.html#5955" class="Bound">A</a><a id="5997" class="Symbol">}{_}{</a><a id="6002" href="Categories.Diagram.Pullback.Properties.html#5957" class="Bound">B</a><a id="6003" class="Symbol">}</a> <a id="6005" class="Symbol">(</a><a id="6006" href="Categories.Diagram.Pullback.Properties.html#5955" class="Bound">A</a> <a id="6008" href="Categories.Diagram.Pullback.Properties.html#5682" class="Function Operator">×</a> <a id="6010" href="Categories.Diagram.Pullback.Properties.html#5957" class="Bound">B</a><a id="6011" class="Symbol">)</a>
                <a id="6029" class="Symbol">;</a> <a id="6031" href="Categories.Object.Product.Core.html#508" class="Field">π₁</a> <a id="6034" class="Symbol">=</a> <a id="6036" href="Categories.Diagram.Pullback.html#2662" class="Field">p₁</a> <a id="6039" class="Symbol">(</a><a id="6040" href="Categories.Diagram.Pullback.Properties.html#5955" class="Bound">A</a> <a id="6042" href="Categories.Diagram.Pullback.Properties.html#5682" class="Function Operator">×</a> <a id="6044" href="Categories.Diagram.Pullback.Properties.html#5957" class="Bound">B</a><a id="6045" class="Symbol">)</a>
                <a id="6063" class="Symbol">;</a> <a id="6065" href="Categories.Object.Product.Core.html#528" class="Field">π₂</a> <a id="6068" class="Symbol">=</a> <a id="6070" href="Categories.Diagram.Pullback.html#2678" class="Field">p₂</a> <a id="6073" class="Symbol">(</a><a id="6074" href="Categories.Diagram.Pullback.Properties.html#5955" class="Bound">A</a> <a id="6076" href="Categories.Diagram.Pullback.Properties.html#5682" class="Function Operator">×</a> <a id="6078" href="Categories.Diagram.Pullback.Properties.html#5957" class="Bound">B</a><a id="6079" class="Symbol">)</a>
                <a id="6097" class="Symbol">;</a> <a id="6099" href="Categories.Object.Product.Core.html#548" class="Field Operator">⟨_,_⟩</a> <a id="6105" class="Symbol">=</a>  <a id="6108" class="Symbol">λ</a> <a id="6110" href="Categories.Diagram.Pullback.Properties.html#6110" class="Bound">_</a> <a id="6112" href="Categories.Diagram.Pullback.Properties.html#6112" class="Bound">_</a> <a id="6114" class="Symbol">→</a> <a id="6116" href="Categories.Diagram.Pullback.html#1526" class="Function">universal</a> <a id="6126" class="Symbol">(</a><a id="6127" href="Categories.Diagram.Pullback.Properties.html#5955" class="Bound">A</a> <a id="6129" href="Categories.Diagram.Pullback.Properties.html#5682" class="Function Operator">×</a> <a id="6131" href="Categories.Diagram.Pullback.Properties.html#5957" class="Bound">B</a><a id="6132" class="Symbol">)</a> <a id="6134" class="Symbol">(</a><a id="6135" href="Categories.Object.Terminal.html#647" class="Function">!-unique₂</a><a id="6144" class="Symbol">)</a>
                <a id="6162" class="Symbol">;</a> <a id="6164" href="Categories.Object.Product.Core.html#585" class="Field">project₁</a> <a id="6173" class="Symbol">=</a> <a id="6175" href="Categories.Diagram.Pullback.html#1602" class="Function">p₁∘universal≈h₁</a> <a id="6191" class="Symbol">(</a><a id="6192" href="Categories.Diagram.Pullback.Properties.html#5955" class="Bound">A</a> <a id="6194" href="Categories.Diagram.Pullback.Properties.html#5682" class="Function Operator">×</a> <a id="6196" href="Categories.Diagram.Pullback.Properties.html#5957" class="Bound">B</a><a id="6197" class="Symbol">)</a>
                <a id="6215" class="Symbol">;</a> <a id="6217" href="Categories.Object.Product.Core.html#619" class="Field">project₂</a> <a id="6226" class="Symbol">=</a> <a id="6228" href="Categories.Diagram.Pullback.html#1698" class="Function">p₂∘universal≈h₂</a> <a id="6244" class="Symbol">(</a><a id="6245" href="Categories.Diagram.Pullback.Properties.html#5955" class="Bound">A</a> <a id="6247" href="Categories.Diagram.Pullback.Properties.html#5682" class="Function Operator">×</a> <a id="6249" href="Categories.Diagram.Pullback.Properties.html#5957" class="Bound">B</a><a id="6250" class="Symbol">)</a>
                <a id="6268" class="Symbol">;</a> <a id="6270" href="Categories.Object.Product.Core.html#653" class="Field">unique</a> <a id="6277" class="Symbol">=</a> <a id="6279" class="Symbol">λ</a> <a id="6281" href="Categories.Diagram.Pullback.Properties.html#6281" class="Bound">eq₁</a> <a id="6285" href="Categories.Diagram.Pullback.Properties.html#6285" class="Bound">eq₂</a> <a id="6289" class="Symbol">→</a> <a id="6291" href="Relation.Binary.Structures.html#1667" class="Field">Equiv.sym</a> <a id="6301" href="Categories.Diagram.Pullback.Properties.html#125" class="Bound">C</a> <a id="6303" class="Symbol">(</a><a id="6304" href="Categories.Diagram.Pullback.html#1901" class="Function">unique</a> <a id="6311" class="Symbol">(</a><a id="6312" href="Categories.Diagram.Pullback.Properties.html#5955" class="Bound">A</a> <a id="6314" href="Categories.Diagram.Pullback.Properties.html#5682" class="Function Operator">×</a> <a id="6316" href="Categories.Diagram.Pullback.Properties.html#5957" class="Bound">B</a><a id="6317" class="Symbol">)</a> <a id="6319" href="Categories.Diagram.Pullback.Properties.html#6281" class="Bound">eq₁</a> <a id="6323" href="Categories.Diagram.Pullback.Properties.html#6285" class="Bound">eq₂</a><a id="6326" class="Symbol">)</a>
                <a id="6344" class="Symbol">}</a>
            <a id="6358" class="Symbol">}</a>
        <a id="6368" class="Symbol">}</a>

<a id="6371" class="Comment">-- extra properties of &quot;up-to-iso&quot;</a>
<a id="6406" class="Keyword">module</a> <a id="IsoPb"></a><a id="6413" href="Categories.Diagram.Pullback.Properties.html#6413" class="Module">IsoPb</a> <a id="6419" class="Symbol">{</a><a id="6420" href="Categories.Diagram.Pullback.Properties.html#6420" class="Bound">X</a> <a id="6422" href="Categories.Diagram.Pullback.Properties.html#6422" class="Bound">Y</a> <a id="6424" href="Categories.Diagram.Pullback.Properties.html#6424" class="Bound">Z</a><a id="6425" class="Symbol">}</a> <a id="6427" class="Symbol">{</a><a id="6428" href="Categories.Diagram.Pullback.Properties.html#6428" class="Bound">f</a> <a id="6430" class="Symbol">:</a> <a id="6432" href="Categories.Diagram.Pullback.Properties.html#6420" class="Bound">X</a> <a id="6434" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="6436" href="Categories.Diagram.Pullback.Properties.html#6424" class="Bound">Z</a><a id="6437" class="Symbol">}</a> <a id="6439" class="Symbol">{</a><a id="6440" href="Categories.Diagram.Pullback.Properties.html#6440" class="Bound">g</a> <a id="6442" class="Symbol">:</a> <a id="6444" href="Categories.Diagram.Pullback.Properties.html#6422" class="Bound">Y</a> <a id="6446" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="6448" href="Categories.Diagram.Pullback.Properties.html#6424" class="Bound">Z</a><a id="6449" class="Symbol">}</a> <a id="6451" class="Symbol">(</a><a id="6452" href="Categories.Diagram.Pullback.Properties.html#6452" class="Bound">pull₀</a> <a id="6458" href="Categories.Diagram.Pullback.Properties.html#6458" class="Bound">pull₁</a> <a id="6464" class="Symbol">:</a> <a id="6466" href="Categories.Diagram.Pullback.html#2579" class="Record">Pullback</a> <a id="6475" href="Categories.Diagram.Pullback.Properties.html#6428" class="Bound">f</a> <a id="6477" href="Categories.Diagram.Pullback.Properties.html#6440" class="Bound">g</a><a id="6478" class="Symbol">)</a> <a id="6480" class="Keyword">where</a>
  <a id="6488" class="Keyword">open</a> <a id="6493" href="Categories.Diagram.Pullback.html#2579" class="Module">Pullback</a> <a id="6502" class="Keyword">using</a> <a id="6508" class="Symbol">(</a><a id="6509" href="Categories.Diagram.Pullback.html#2649" class="Field">P</a><a id="6510" class="Symbol">;</a> <a id="6512" href="Categories.Diagram.Pullback.html#2662" class="Field">p₁</a><a id="6514" class="Symbol">;</a> <a id="6516" href="Categories.Diagram.Pullback.html#2678" class="Field">p₂</a><a id="6518" class="Symbol">;</a> <a id="6520" href="Categories.Diagram.Pullback.html#1602" class="Function">p₁∘universal≈h₁</a><a id="6535" class="Symbol">;</a> <a id="6537" href="Categories.Diagram.Pullback.html#1698" class="Function">p₂∘universal≈h₂</a><a id="6552" class="Symbol">;</a> <a id="6554" href="Categories.Diagram.Pullback.html#1488" class="Function">commute</a><a id="6561" class="Symbol">;</a> <a id="6563" href="Categories.Diagram.Pullback.html#1526" class="Function">universal</a><a id="6572" class="Symbol">)</a>

  <a id="IsoPb.P₀≅P₁"></a><a id="6577" href="Categories.Diagram.Pullback.Properties.html#6577" class="Function">P₀≅P₁</a> <a id="6583" class="Symbol">:</a> <a id="6585" href="Categories.Diagram.Pullback.html#2649" class="Field">P</a> <a id="6587" href="Categories.Diagram.Pullback.Properties.html#6452" class="Bound">pull₀</a> <a id="6593" href="Categories.Morphism.html#2335" class="Record Operator">≅</a> <a id="6595" href="Categories.Diagram.Pullback.html#2649" class="Field">P</a> <a id="6597" href="Categories.Diagram.Pullback.Properties.html#6458" class="Bound">pull₁</a>
  <a id="6605" href="Categories.Diagram.Pullback.Properties.html#6577" class="Function">P₀≅P₁</a> <a id="6611" class="Symbol">=</a> <a id="6613" href="Categories.Diagram.Pullback.html#2766" class="Function">up-to-iso</a> <a id="6623" href="Categories.Diagram.Pullback.Properties.html#6452" class="Bound">pull₀</a> <a id="6629" href="Categories.Diagram.Pullback.Properties.html#6458" class="Bound">pull₁</a>

  <a id="IsoPb.P₀⇒P₁"></a><a id="6638" href="Categories.Diagram.Pullback.Properties.html#6638" class="Function">P₀⇒P₁</a> <a id="6644" class="Symbol">:</a> <a id="6646" href="Categories.Diagram.Pullback.html#2649" class="Field">P</a> <a id="6648" href="Categories.Diagram.Pullback.Properties.html#6452" class="Bound">pull₀</a> <a id="6654" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="6656" href="Categories.Diagram.Pullback.html#2649" class="Field">P</a> <a id="6658" href="Categories.Diagram.Pullback.Properties.html#6458" class="Bound">pull₁</a>
  <a id="6666" href="Categories.Diagram.Pullback.Properties.html#6638" class="Function">P₀⇒P₁</a> <a id="6672" class="Symbol">=</a> <a id="6674" href="Categories.Morphism.html#2383" class="Field">_≅_.from</a> <a id="6683" href="Categories.Diagram.Pullback.Properties.html#6577" class="Function">P₀≅P₁</a>

  <a id="IsoPb.p₁-≈"></a><a id="6692" href="Categories.Diagram.Pullback.Properties.html#6692" class="Function">p₁-≈</a> <a id="6697" class="Symbol">:</a> <a id="6699" href="Categories.Diagram.Pullback.html#2662" class="Field">p₁</a> <a id="6702" href="Categories.Diagram.Pullback.Properties.html#6458" class="Bound">pull₁</a> <a id="6708" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6710" href="Categories.Diagram.Pullback.Properties.html#6638" class="Function">P₀⇒P₁</a> <a id="6716" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="6718" href="Categories.Diagram.Pullback.html#2662" class="Field">p₁</a> <a id="6721" href="Categories.Diagram.Pullback.Properties.html#6452" class="Bound">pull₀</a>
  <a id="6729" href="Categories.Diagram.Pullback.Properties.html#6692" class="Function">p₁-≈</a> <a id="6734" class="Symbol">=</a> <a id="6736" href="Categories.Diagram.Pullback.html#1602" class="Function">p₁∘universal≈h₁</a> <a id="6752" href="Categories.Diagram.Pullback.Properties.html#6458" class="Bound">pull₁</a> <a id="6758" class="Symbol">{</a><a id="6759" class="Argument">eq</a> <a id="6762" class="Symbol">=</a> <a id="6764" href="Categories.Diagram.Pullback.html#1488" class="Function">commute</a> <a id="6772" href="Categories.Diagram.Pullback.Properties.html#6452" class="Bound">pull₀</a><a id="6777" class="Symbol">}</a>

  <a id="IsoPb.p₂-≈"></a><a id="6782" href="Categories.Diagram.Pullback.Properties.html#6782" class="Function">p₂-≈</a> <a id="6787" class="Symbol">:</a> <a id="6789" href="Categories.Diagram.Pullback.html#2678" class="Field">p₂</a> <a id="6792" href="Categories.Diagram.Pullback.Properties.html#6458" class="Bound">pull₁</a> <a id="6798" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6800" href="Categories.Diagram.Pullback.Properties.html#6638" class="Function">P₀⇒P₁</a> <a id="6806" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="6808" href="Categories.Diagram.Pullback.html#2678" class="Field">p₂</a> <a id="6811" href="Categories.Diagram.Pullback.Properties.html#6452" class="Bound">pull₀</a>
  <a id="6819" href="Categories.Diagram.Pullback.Properties.html#6782" class="Function">p₂-≈</a> <a id="6824" class="Symbol">=</a> <a id="6826" href="Categories.Diagram.Pullback.html#1698" class="Function">p₂∘universal≈h₂</a> <a id="6842" href="Categories.Diagram.Pullback.Properties.html#6458" class="Bound">pull₁</a> <a id="6848" class="Symbol">{</a><a id="6849" class="Argument">eq</a> <a id="6852" class="Symbol">=</a> <a id="6854" href="Categories.Diagram.Pullback.html#1488" class="Function">commute</a> <a id="6862" href="Categories.Diagram.Pullback.Properties.html#6452" class="Bound">pull₀</a><a id="6867" class="Symbol">}</a>


<a id="6871" class="Comment">-- pasting law for pullbacks:</a>
<a id="6901" class="Comment">-- in a commutative diagram of the form</a>
<a id="6941" class="Comment">-- A -&gt; B -&gt; C</a>
<a id="6956" class="Comment">-- |    |    |</a>
<a id="6971" class="Comment">-- D -&gt; E -&gt; F</a>
<a id="6986" class="Comment">-- if the right square (BCEF) is a pullback,</a>
<a id="7031" class="Comment">-- then the left square (ABDE) is a pullback</a>
<a id="7076" class="Comment">-- iff the big square (ACDF) is a pullback.</a>
<a id="7120" class="Keyword">module</a> <a id="PullbackPastingLaw"></a><a id="7127" href="Categories.Diagram.Pullback.Properties.html#7127" class="Module">PullbackPastingLaw</a> <a id="7146" class="Symbol">{</a><a id="7147" href="Categories.Diagram.Pullback.Properties.html#7147" class="Bound">A</a> <a id="7149" href="Categories.Diagram.Pullback.Properties.html#7149" class="Bound">B</a> <a id="7151" href="Categories.Diagram.Pullback.Properties.html#7151" class="Bound">C</a> <a id="7153" href="Categories.Diagram.Pullback.Properties.html#7153" class="Bound">D</a> <a id="7155" href="Categories.Diagram.Pullback.Properties.html#7155" class="Bound">E</a> <a id="7157" href="Categories.Diagram.Pullback.Properties.html#7157" class="Bound">F</a> <a id="7159" class="Symbol">:</a> <a id="7161" href="Categories.Category.Core.html#559" class="Field">Obj</a><a id="7164" class="Symbol">}</a>
  <a id="7168" class="Symbol">{</a><a id="7169" href="Categories.Diagram.Pullback.Properties.html#7169" class="Bound">f</a> <a id="7171" class="Symbol">:</a> <a id="7173" href="Categories.Diagram.Pullback.Properties.html#7147" class="Bound">A</a> <a id="7175" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="7177" href="Categories.Diagram.Pullback.Properties.html#7149" class="Bound">B</a><a id="7178" class="Symbol">}</a> <a id="7180" class="Symbol">{</a><a id="7181" href="Categories.Diagram.Pullback.Properties.html#7181" class="Bound">g</a> <a id="7183" class="Symbol">:</a> <a id="7185" href="Categories.Diagram.Pullback.Properties.html#7149" class="Bound">B</a> <a id="7187" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="7189" href="Categories.Diagram.Pullback.Properties.html#7151" class="Bound">C</a><a id="7190" class="Symbol">}</a> <a id="7192" class="Symbol">{</a><a id="7193" href="Categories.Diagram.Pullback.Properties.html#7193" class="Bound">h</a> <a id="7195" class="Symbol">:</a> <a id="7197" href="Categories.Diagram.Pullback.Properties.html#7147" class="Bound">A</a> <a id="7199" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="7201" href="Categories.Diagram.Pullback.Properties.html#7153" class="Bound">D</a><a id="7202" class="Symbol">}</a> <a id="7204" class="Symbol">{</a><a id="7205" href="Categories.Diagram.Pullback.Properties.html#7205" class="Bound">i</a> <a id="7207" class="Symbol">:</a> <a id="7209" href="Categories.Diagram.Pullback.Properties.html#7149" class="Bound">B</a> <a id="7211" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="7213" href="Categories.Diagram.Pullback.Properties.html#7155" class="Bound">E</a><a id="7214" class="Symbol">}</a> <a id="7216" class="Symbol">{</a><a id="7217" href="Categories.Diagram.Pullback.Properties.html#7217" class="Bound">j</a> <a id="7219" class="Symbol">:</a> <a id="7221" href="Categories.Diagram.Pullback.Properties.html#7151" class="Bound">C</a> <a id="7223" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="7225" href="Categories.Diagram.Pullback.Properties.html#7157" class="Bound">F</a><a id="7226" class="Symbol">}</a> <a id="7228" class="Symbol">{</a><a id="7229" href="Categories.Diagram.Pullback.Properties.html#7229" class="Bound">k</a> <a id="7231" class="Symbol">:</a> <a id="7233" href="Categories.Diagram.Pullback.Properties.html#7153" class="Bound">D</a> <a id="7235" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="7237" href="Categories.Diagram.Pullback.Properties.html#7155" class="Bound">E</a><a id="7238" class="Symbol">}</a> <a id="7240" class="Symbol">{</a><a id="7241" href="Categories.Diagram.Pullback.Properties.html#7241" class="Bound">l</a> <a id="7243" class="Symbol">:</a> <a id="7245" href="Categories.Diagram.Pullback.Properties.html#7155" class="Bound">E</a> <a id="7247" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="7249" href="Categories.Diagram.Pullback.Properties.html#7157" class="Bound">F</a><a id="7250" class="Symbol">}</a>
  <a id="7254" class="Symbol">(</a><a id="7255" href="Categories.Diagram.Pullback.Properties.html#7255" class="Bound">ABDE</a> <a id="7260" class="Symbol">:</a> <a id="7262" href="Categories.Diagram.Pullback.Properties.html#7205" class="Bound">i</a> <a id="7264" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7266" href="Categories.Diagram.Pullback.Properties.html#7169" class="Bound">f</a> <a id="7268" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="7270" href="Categories.Diagram.Pullback.Properties.html#7229" class="Bound">k</a> <a id="7272" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7274" href="Categories.Diagram.Pullback.Properties.html#7193" class="Bound">h</a><a id="7275" class="Symbol">)</a> <a id="7277" class="Symbol">(</a><a id="7278" href="Categories.Diagram.Pullback.Properties.html#7278" class="Bound">BCEF</a> <a id="7283" class="Symbol">:</a> <a id="7285" href="Categories.Diagram.Pullback.Properties.html#7217" class="Bound">j</a> <a id="7287" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7289" href="Categories.Diagram.Pullback.Properties.html#7181" class="Bound">g</a> <a id="7291" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="7293" href="Categories.Diagram.Pullback.Properties.html#7241" class="Bound">l</a> <a id="7295" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7297" href="Categories.Diagram.Pullback.Properties.html#7205" class="Bound">i</a><a id="7298" class="Symbol">)</a> <a id="7300" class="Symbol">(</a><a id="7301" href="Categories.Diagram.Pullback.Properties.html#7301" class="Bound">pbᵣ</a> <a id="7305" class="Symbol">:</a> <a id="7307" href="Categories.Diagram.Pullback.html#1381" class="Record">IsPullback</a> <a id="7318" href="Categories.Diagram.Pullback.Properties.html#7181" class="Bound">g</a> <a id="7320" href="Categories.Diagram.Pullback.Properties.html#7205" class="Bound">i</a> <a id="7322" href="Categories.Diagram.Pullback.Properties.html#7217" class="Bound">j</a> <a id="7324" href="Categories.Diagram.Pullback.Properties.html#7241" class="Bound">l</a><a id="7325" class="Symbol">)</a> <a id="7327" class="Keyword">where</a>

  <a id="7336" class="Keyword">open</a> <a id="7341" href="Categories.Diagram.Pullback.html#1381" class="Module">IsPullback</a> <a id="7352" class="Keyword">using</a> <a id="7358" class="Symbol">(</a><a id="7359" href="Categories.Diagram.Pullback.html#1602" class="Field">p₁∘universal≈h₁</a><a id="7374" class="Symbol">;</a> <a id="7376" href="Categories.Diagram.Pullback.html#1698" class="Field">p₂∘universal≈h₂</a><a id="7391" class="Symbol">;</a> <a id="7393" href="Categories.Diagram.Pullback.html#1526" class="Field">universal</a><a id="7402" class="Symbol">;</a> <a id="7404" href="Categories.Diagram.Pullback.html#1794" class="Field">unique-diagram</a><a id="7418" class="Symbol">)</a>

  <a id="PullbackPastingLaw.leftPullback⇒bigPullback"></a><a id="7423" href="Categories.Diagram.Pullback.Properties.html#7423" class="Function">leftPullback⇒bigPullback</a> <a id="7448" class="Symbol">:</a> <a id="7450" href="Categories.Diagram.Pullback.html#1381" class="Record">IsPullback</a> <a id="7461" href="Categories.Diagram.Pullback.Properties.html#7169" class="Bound">f</a> <a id="7463" href="Categories.Diagram.Pullback.Properties.html#7193" class="Bound">h</a> <a id="7465" href="Categories.Diagram.Pullback.Properties.html#7205" class="Bound">i</a> <a id="7467" href="Categories.Diagram.Pullback.Properties.html#7229" class="Bound">k</a> <a id="7469" class="Symbol">→</a> <a id="7471" href="Categories.Diagram.Pullback.html#1381" class="Record">IsPullback</a> <a id="7482" class="Symbol">(</a><a id="7483" href="Categories.Diagram.Pullback.Properties.html#7181" class="Bound">g</a> <a id="7485" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7487" href="Categories.Diagram.Pullback.Properties.html#7169" class="Bound">f</a><a id="7488" class="Symbol">)</a> <a id="7490" href="Categories.Diagram.Pullback.Properties.html#7193" class="Bound">h</a> <a id="7492" href="Categories.Diagram.Pullback.Properties.html#7217" class="Bound">j</a> <a id="7494" class="Symbol">(</a><a id="7495" href="Categories.Diagram.Pullback.Properties.html#7241" class="Bound">l</a> <a id="7497" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7499" href="Categories.Diagram.Pullback.Properties.html#7229" class="Bound">k</a><a id="7500" class="Symbol">)</a>
  <a id="7504" href="Categories.Diagram.Pullback.Properties.html#7423" class="Function">leftPullback⇒bigPullback</a> <a id="7529" href="Categories.Diagram.Pullback.Properties.html#7529" class="Bound">pbₗ</a> <a id="7533" class="Symbol">=</a> <a id="7535" class="Keyword">record</a>
    <a id="7546" class="Symbol">{</a> <a id="7548" href="Categories.Diagram.Pullback.html#1488" class="Field">commute</a> <a id="7556" class="Symbol">=</a> <a id="7558" href="Categories.Diagram.Pullback.Properties.html#7737" class="Function">ACDF</a>
    <a id="7567" class="Symbol">;</a> <a id="7569" href="Categories.Diagram.Pullback.html#1526" class="Field">universal</a> <a id="7579" class="Symbol">=</a> <a id="7581" href="Categories.Diagram.Pullback.Properties.html#8043" class="Function">universalb</a>
    <a id="7596" class="Symbol">;</a> <a id="7598" href="Categories.Diagram.Pullback.html#1602" class="Field">p₁∘universal≈h₁</a> <a id="7614" class="Symbol">=</a> <a id="7616" href="Categories.Diagram.Pullback.Properties.html#8388" class="Function">[g∘f]∘universalb≈h₁</a>
    <a id="7640" class="Symbol">;</a> <a id="7642" href="Categories.Diagram.Pullback.html#1698" class="Field">p₂∘universal≈h₂</a> <a id="7658" class="Symbol">=</a> <a id="7660" href="Categories.Diagram.Pullback.html#1698" class="Field">p₂∘universal≈h₂</a> <a id="7676" href="Categories.Diagram.Pullback.Properties.html#7529" class="Bound">pbₗ</a>
    <a id="7684" class="Symbol">;</a> <a id="7686" href="Categories.Diagram.Pullback.html#1794" class="Field">unique-diagram</a> <a id="7701" class="Symbol">=</a> <a id="7703" href="Categories.Diagram.Pullback.Properties.html#8710" class="Function">unique-diagramb</a>
    <a id="7723" class="Symbol">}</a> <a id="7725" class="Keyword">where</a>
      <a id="7737" href="Categories.Diagram.Pullback.Properties.html#7737" class="Function">ACDF</a> <a id="7742" class="Symbol">:</a> <a id="7744" href="Categories.Diagram.Pullback.Properties.html#7217" class="Bound">j</a> <a id="7746" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7748" class="Symbol">(</a><a id="7749" href="Categories.Diagram.Pullback.Properties.html#7181" class="Bound">g</a> <a id="7751" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7753" href="Categories.Diagram.Pullback.Properties.html#7169" class="Bound">f</a><a id="7754" class="Symbol">)</a> <a id="7756" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="7758" class="Symbol">(</a><a id="7759" href="Categories.Diagram.Pullback.Properties.html#7241" class="Bound">l</a> <a id="7761" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7763" href="Categories.Diagram.Pullback.Properties.html#7229" class="Bound">k</a><a id="7764" class="Symbol">)</a> <a id="7766" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7768" href="Categories.Diagram.Pullback.Properties.html#7193" class="Bound">h</a>
      <a id="7776" href="Categories.Diagram.Pullback.Properties.html#7737" class="Function">ACDF</a> <a id="7781" class="Symbol">=</a> <a id="7783" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
        <a id="7797" href="Categories.Diagram.Pullback.Properties.html#7217" class="Bound">j</a> <a id="7799" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7801" href="Categories.Diagram.Pullback.Properties.html#7181" class="Bound">g</a> <a id="7803" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7805" href="Categories.Diagram.Pullback.Properties.html#7169" class="Bound">f</a>   <a id="7809" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="7812" href="Categories.Morphism.Reasoning.Core.html#5142" class="Function">extendʳ</a> <a id="7820" href="Categories.Diagram.Pullback.Properties.html#7278" class="Bound">BCEF</a> <a id="7825" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
        <a id="7835" href="Categories.Diagram.Pullback.Properties.html#7241" class="Bound">l</a> <a id="7837" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7839" href="Categories.Diagram.Pullback.Properties.html#7205" class="Bound">i</a> <a id="7841" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7843" href="Categories.Diagram.Pullback.Properties.html#7169" class="Bound">f</a>   <a id="7847" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="7850" href="Categories.Morphism.Reasoning.Core.html#3467" class="Function">pushʳ</a> <a id="7856" href="Categories.Diagram.Pullback.Properties.html#7255" class="Bound">ABDE</a> <a id="7861" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
        <a id="7871" class="Symbol">(</a><a id="7872" href="Categories.Diagram.Pullback.Properties.html#7241" class="Bound">l</a> <a id="7874" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7876" href="Categories.Diagram.Pullback.Properties.html#7229" class="Bound">k</a><a id="7877" class="Symbol">)</a> <a id="7879" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7881" href="Categories.Diagram.Pullback.Properties.html#7193" class="Bound">h</a> <a id="7883" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

      <a id="7892" class="Comment">-- first apply universal property of (BCEF) to get a morphism H -&gt; B,</a>
      <a id="7968" class="Comment">-- then apply universal property of (ABDE) to get a morphism H -&gt; A.</a>
      <a id="8043" href="Categories.Diagram.Pullback.Properties.html#8043" class="Function">universalb</a> <a id="8054" class="Symbol">:</a> <a id="8056" class="Symbol">{</a><a id="8057" href="Categories.Diagram.Pullback.Properties.html#8057" class="Bound">H</a> <a id="8059" class="Symbol">:</a> <a id="8061" href="Categories.Category.Core.html#559" class="Field">Obj</a><a id="8064" class="Symbol">}</a> <a id="8066" class="Symbol">{</a><a id="8067" href="Categories.Diagram.Pullback.Properties.html#8067" class="Bound">h₁</a> <a id="8070" class="Symbol">:</a> <a id="8072" href="Categories.Diagram.Pullback.Properties.html#8057" class="Bound">H</a> <a id="8074" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="8076" href="Categories.Diagram.Pullback.Properties.html#7151" class="Bound">C</a><a id="8077" class="Symbol">}</a> <a id="8079" class="Symbol">{</a><a id="8080" href="Categories.Diagram.Pullback.Properties.html#8080" class="Bound">h₂</a> <a id="8083" class="Symbol">:</a> <a id="8085" href="Categories.Diagram.Pullback.Properties.html#8057" class="Bound">H</a> <a id="8087" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="8089" href="Categories.Diagram.Pullback.Properties.html#7153" class="Bound">D</a><a id="8090" class="Symbol">}</a> <a id="8092" class="Symbol">→</a> <a id="8094" href="Categories.Diagram.Pullback.Properties.html#7217" class="Bound">j</a> <a id="8096" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="8098" href="Categories.Diagram.Pullback.Properties.html#8067" class="Bound">h₁</a> <a id="8101" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="8103" class="Symbol">(</a><a id="8104" href="Categories.Diagram.Pullback.Properties.html#7241" class="Bound">l</a> <a id="8106" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="8108" href="Categories.Diagram.Pullback.Properties.html#7229" class="Bound">k</a><a id="8109" class="Symbol">)</a> <a id="8111" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="8113" href="Categories.Diagram.Pullback.Properties.html#8080" class="Bound">h₂</a> <a id="8116" class="Symbol">→</a> <a id="8118" href="Categories.Diagram.Pullback.Properties.html#8057" class="Bound">H</a> <a id="8120" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="8122" href="Categories.Diagram.Pullback.Properties.html#7147" class="Bound">A</a>
      <a id="8130" href="Categories.Diagram.Pullback.Properties.html#8043" class="Function">universalb</a> <a id="8141" class="Symbol">{_}</a> <a id="8145" class="Symbol">{</a><a id="8146" href="Categories.Diagram.Pullback.Properties.html#8146" class="Bound">h₁</a><a id="8148" class="Symbol">}</a> <a id="8150" class="Symbol">{</a><a id="8151" href="Categories.Diagram.Pullback.Properties.html#8151" class="Bound">h₂</a><a id="8153" class="Symbol">}</a> <a id="8155" href="Categories.Diagram.Pullback.Properties.html#8155" class="Bound">eq</a> <a id="8158" class="Symbol">=</a> <a id="8160" href="Categories.Diagram.Pullback.html#1526" class="Field">universal</a> <a id="8170" href="Categories.Diagram.Pullback.Properties.html#7529" class="Bound">pbₗ</a> <a id="8174" class="Symbol">(</a><a id="8175" href="Categories.Diagram.Pullback.html#1698" class="Field">p₂∘universal≈h₂</a> <a id="8191" href="Categories.Diagram.Pullback.Properties.html#7301" class="Bound">pbᵣ</a> <a id="8195" class="Symbol">{</a><a id="8196" class="Argument">eq</a> <a id="8199" class="Symbol">=</a> <a id="8201" href="Categories.Diagram.Pullback.Properties.html#8229" class="Function">j∘h₁≈l∘k∘h₂</a><a id="8212" class="Symbol">})</a> <a id="8215" class="Keyword">where</a>
        <a id="8229" href="Categories.Diagram.Pullback.Properties.html#8229" class="Function">j∘h₁≈l∘k∘h₂</a> <a id="8241" class="Symbol">:</a> <a id="8243" href="Categories.Diagram.Pullback.Properties.html#7217" class="Bound">j</a> <a id="8245" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="8247" href="Categories.Diagram.Pullback.Properties.html#8146" class="Bound">h₁</a> <a id="8250" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="8252" href="Categories.Diagram.Pullback.Properties.html#7241" class="Bound">l</a> <a id="8254" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="8256" href="Categories.Diagram.Pullback.Properties.html#7229" class="Bound">k</a> <a id="8258" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="8260" href="Categories.Diagram.Pullback.Properties.html#8151" class="Bound">h₂</a>
        <a id="8271" href="Categories.Diagram.Pullback.Properties.html#8229" class="Function">j∘h₁≈l∘k∘h₂</a> <a id="8283" class="Symbol">=</a> <a id="8285" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
          <a id="8301" href="Categories.Diagram.Pullback.Properties.html#7217" class="Bound">j</a> <a id="8303" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="8305" href="Categories.Diagram.Pullback.Properties.html#8146" class="Bound">h₁</a>       <a id="8314" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="8317" href="Categories.Diagram.Pullback.Properties.html#8155" class="Bound">eq</a> <a id="8320" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
          <a id="8332" class="Symbol">(</a><a id="8333" href="Categories.Diagram.Pullback.Properties.html#7241" class="Bound">l</a> <a id="8335" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="8337" href="Categories.Diagram.Pullback.Properties.html#7229" class="Bound">k</a><a id="8338" class="Symbol">)</a> <a id="8340" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="8342" href="Categories.Diagram.Pullback.Properties.html#8151" class="Bound">h₂</a> <a id="8345" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="8348" href="Categories.Category.Core.html#715" class="Field">assoc</a> <a id="8354" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
          <a id="8366" href="Categories.Diagram.Pullback.Properties.html#7241" class="Bound">l</a> <a id="8368" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="8370" href="Categories.Diagram.Pullback.Properties.html#7229" class="Bound">k</a> <a id="8372" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="8374" href="Categories.Diagram.Pullback.Properties.html#8151" class="Bound">h₂</a>   <a id="8379" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

      <a id="8388" href="Categories.Diagram.Pullback.Properties.html#8388" class="Function">[g∘f]∘universalb≈h₁</a> <a id="8408" class="Symbol">:</a> <a id="8410" class="Symbol">{</a><a id="8411" href="Categories.Diagram.Pullback.Properties.html#8411" class="Bound">H</a> <a id="8413" class="Symbol">:</a> <a id="8415" href="Categories.Category.Core.html#559" class="Field">Obj</a><a id="8418" class="Symbol">}</a> <a id="8420" class="Symbol">{</a><a id="8421" href="Categories.Diagram.Pullback.Properties.html#8421" class="Bound">h₁</a> <a id="8424" class="Symbol">:</a> <a id="8426" href="Categories.Diagram.Pullback.Properties.html#8411" class="Bound">H</a> <a id="8428" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="8430" href="Categories.Diagram.Pullback.Properties.html#7151" class="Bound">C</a><a id="8431" class="Symbol">}</a> <a id="8433" class="Symbol">{</a><a id="8434" href="Categories.Diagram.Pullback.Properties.html#8434" class="Bound">h₂</a> <a id="8437" class="Symbol">:</a> <a id="8439" href="Categories.Diagram.Pullback.Properties.html#8411" class="Bound">H</a> <a id="8441" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="8443" href="Categories.Diagram.Pullback.Properties.html#7153" class="Bound">D</a><a id="8444" class="Symbol">}</a> <a id="8446" class="Symbol">{</a><a id="8447" href="Categories.Diagram.Pullback.Properties.html#8447" class="Bound">eq</a> <a id="8450" class="Symbol">:</a> <a id="8452" href="Categories.Diagram.Pullback.Properties.html#7217" class="Bound">j</a> <a id="8454" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="8456" href="Categories.Diagram.Pullback.Properties.html#8421" class="Bound">h₁</a> <a id="8459" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="8461" class="Symbol">(</a><a id="8462" href="Categories.Diagram.Pullback.Properties.html#7241" class="Bound">l</a> <a id="8464" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="8466" href="Categories.Diagram.Pullback.Properties.html#7229" class="Bound">k</a><a id="8467" class="Symbol">)</a> <a id="8469" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="8471" href="Categories.Diagram.Pullback.Properties.html#8434" class="Bound">h₂</a><a id="8473" class="Symbol">}</a> <a id="8475" class="Symbol">→</a> <a id="8477" class="Symbol">(</a><a id="8478" href="Categories.Diagram.Pullback.Properties.html#7181" class="Bound">g</a> <a id="8480" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="8482" href="Categories.Diagram.Pullback.Properties.html#7169" class="Bound">f</a><a id="8483" class="Symbol">)</a> <a id="8485" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="8487" href="Categories.Diagram.Pullback.Properties.html#8043" class="Function">universalb</a> <a id="8498" href="Categories.Diagram.Pullback.Properties.html#8447" class="Bound">eq</a> <a id="8501" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="8503" href="Categories.Diagram.Pullback.Properties.html#8421" class="Bound">h₁</a>
      <a id="8512" href="Categories.Diagram.Pullback.Properties.html#8388" class="Function">[g∘f]∘universalb≈h₁</a> <a id="8532" class="Symbol">{</a><a id="8533" class="Argument">h₁</a> <a id="8536" class="Symbol">=</a> <a id="8538" href="Categories.Diagram.Pullback.Properties.html#8538" class="Bound">h₁</a><a id="8540" class="Symbol">}</a> <a id="8542" class="Symbol">=</a> <a id="8544" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
        <a id="8558" class="Symbol">(</a><a id="8559" href="Categories.Diagram.Pullback.Properties.html#7181" class="Bound">g</a> <a id="8561" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="8563" href="Categories.Diagram.Pullback.Properties.html#7169" class="Bound">f</a><a id="8564" class="Symbol">)</a> <a id="8566" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="8568" href="Categories.Diagram.Pullback.Properties.html#8043" class="Function">universalb</a> <a id="8579" class="Symbol">_</a> <a id="8581" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="8584" href="Categories.Morphism.Reasoning.Core.html#3034" class="Function">pullʳ</a> <a id="8590" class="Symbol">(</a><a id="8591" href="Categories.Diagram.Pullback.html#1602" class="Field">p₁∘universal≈h₁</a> <a id="8607" href="Categories.Diagram.Pullback.Properties.html#7529" class="Bound">pbₗ</a><a id="8610" class="Symbol">)</a> <a id="8612" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
        <a id="8622" href="Categories.Diagram.Pullback.Properties.html#7181" class="Bound">g</a> <a id="8624" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="8626" href="Categories.Diagram.Pullback.html#1526" class="Field">universal</a> <a id="8636" href="Categories.Diagram.Pullback.Properties.html#7301" class="Bound">pbᵣ</a> <a id="8640" class="Symbol">_</a>    <a id="8645" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="8648" href="Categories.Diagram.Pullback.html#1602" class="Field">p₁∘universal≈h₁</a> <a id="8664" href="Categories.Diagram.Pullback.Properties.html#7301" class="Bound">pbᵣ</a> <a id="8668" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
        <a id="8678" href="Categories.Diagram.Pullback.Properties.html#8538" class="Bound">h₁</a>                     <a id="8701" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

      <a id="8710" href="Categories.Diagram.Pullback.Properties.html#8710" class="Function">unique-diagramb</a> <a id="8726" class="Symbol">:</a> <a id="8728" class="Symbol">{</a><a id="8729" href="Categories.Diagram.Pullback.Properties.html#8729" class="Bound">H</a> <a id="8731" class="Symbol">:</a> <a id="8733" href="Categories.Category.Core.html#559" class="Field">Obj</a><a id="8736" class="Symbol">}</a> <a id="8738" class="Symbol">{</a><a id="8739" href="Categories.Diagram.Pullback.Properties.html#8739" class="Bound">s</a> <a id="8741" href="Categories.Diagram.Pullback.Properties.html#8741" class="Bound">t</a> <a id="8743" class="Symbol">:</a> <a id="8745" href="Categories.Diagram.Pullback.Properties.html#8729" class="Bound">H</a> <a id="8747" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="8749" href="Categories.Diagram.Pullback.Properties.html#7147" class="Bound">A</a><a id="8750" class="Symbol">}</a> <a id="8752" class="Symbol">→</a> <a id="8754" class="Symbol">(</a><a id="8755" href="Categories.Diagram.Pullback.Properties.html#7181" class="Bound">g</a> <a id="8757" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="8759" href="Categories.Diagram.Pullback.Properties.html#7169" class="Bound">f</a><a id="8760" class="Symbol">)</a> <a id="8762" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="8764" href="Categories.Diagram.Pullback.Properties.html#8739" class="Bound">s</a> <a id="8766" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="8768" class="Symbol">(</a><a id="8769" href="Categories.Diagram.Pullback.Properties.html#7181" class="Bound">g</a> <a id="8771" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="8773" href="Categories.Diagram.Pullback.Properties.html#7169" class="Bound">f</a><a id="8774" class="Symbol">)</a> <a id="8776" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="8778" href="Categories.Diagram.Pullback.Properties.html#8741" class="Bound">t</a> <a id="8780" class="Symbol">→</a> <a id="8782" href="Categories.Diagram.Pullback.Properties.html#7193" class="Bound">h</a> <a id="8784" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="8786" href="Categories.Diagram.Pullback.Properties.html#8739" class="Bound">s</a> <a id="8788" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="8790" href="Categories.Diagram.Pullback.Properties.html#7193" class="Bound">h</a> <a id="8792" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="8794" href="Categories.Diagram.Pullback.Properties.html#8741" class="Bound">t</a> <a id="8796" class="Symbol">→</a> <a id="8798" href="Categories.Diagram.Pullback.Properties.html#8739" class="Bound">s</a> <a id="8800" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="8802" href="Categories.Diagram.Pullback.Properties.html#8741" class="Bound">t</a>
      <a id="8810" href="Categories.Diagram.Pullback.Properties.html#8710" class="Function">unique-diagramb</a> <a id="8826" class="Symbol">{_}</a> <a id="8830" class="Symbol">{</a><a id="8831" href="Categories.Diagram.Pullback.Properties.html#8831" class="Bound">s</a><a id="8832" class="Symbol">}</a> <a id="8834" class="Symbol">{</a><a id="8835" href="Categories.Diagram.Pullback.Properties.html#8835" class="Bound">t</a><a id="8836" class="Symbol">}</a> <a id="8838" href="Categories.Diagram.Pullback.Properties.html#8838" class="Bound">eq</a> <a id="8841" href="Categories.Diagram.Pullback.Properties.html#8841" class="Bound">eq&#39;</a> <a id="8845" class="Symbol">=</a> <a id="8847" href="Categories.Diagram.Pullback.html#1794" class="Field">unique-diagram</a> <a id="8862" href="Categories.Diagram.Pullback.Properties.html#7529" class="Bound">pbₗ</a> <a id="8866" class="Symbol">(</a><a id="8867" href="Categories.Diagram.Pullback.html#1794" class="Field">unique-diagram</a> <a id="8882" href="Categories.Diagram.Pullback.Properties.html#7301" class="Bound">pbᵣ</a> <a id="8886" href="Categories.Diagram.Pullback.Properties.html#8929" class="Function">g∘f∘s≈g∘f∘t</a> <a id="8898" href="Categories.Diagram.Pullback.Properties.html#9125" class="Function">i∘f∘s≈i∘f∘t</a><a id="8909" class="Symbol">)</a> <a id="8911" href="Categories.Diagram.Pullback.Properties.html#8841" class="Bound">eq&#39;</a> <a id="8915" class="Keyword">where</a>
        <a id="8929" href="Categories.Diagram.Pullback.Properties.html#8929" class="Function">g∘f∘s≈g∘f∘t</a> <a id="8941" class="Symbol">:</a> <a id="8943" href="Categories.Diagram.Pullback.Properties.html#7181" class="Bound">g</a> <a id="8945" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="8947" href="Categories.Diagram.Pullback.Properties.html#7169" class="Bound">f</a> <a id="8949" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="8951" href="Categories.Diagram.Pullback.Properties.html#8831" class="Bound">s</a> <a id="8953" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="8955" href="Categories.Diagram.Pullback.Properties.html#7181" class="Bound">g</a> <a id="8957" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="8959" href="Categories.Diagram.Pullback.Properties.html#7169" class="Bound">f</a> <a id="8961" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="8963" href="Categories.Diagram.Pullback.Properties.html#8835" class="Bound">t</a>
        <a id="8973" href="Categories.Diagram.Pullback.Properties.html#8929" class="Function">g∘f∘s≈g∘f∘t</a> <a id="8985" class="Symbol">=</a> <a id="8987" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
          <a id="9003" href="Categories.Diagram.Pullback.Properties.html#7181" class="Bound">g</a> <a id="9005" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="9007" href="Categories.Diagram.Pullback.Properties.html#7169" class="Bound">f</a> <a id="9009" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="9011" href="Categories.Diagram.Pullback.Properties.html#8831" class="Bound">s</a>   <a id="9015" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="9018" href="Categories.Category.Core.html#1004" class="Field">sym-assoc</a> <a id="9028" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
          <a id="9040" class="Symbol">(</a><a id="9041" href="Categories.Diagram.Pullback.Properties.html#7181" class="Bound">g</a> <a id="9043" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="9045" href="Categories.Diagram.Pullback.Properties.html#7169" class="Bound">f</a><a id="9046" class="Symbol">)</a> <a id="9048" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="9050" href="Categories.Diagram.Pullback.Properties.html#8831" class="Bound">s</a> <a id="9052" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="9055" href="Categories.Diagram.Pullback.Properties.html#8838" class="Bound">eq</a> <a id="9058" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
          <a id="9070" class="Symbol">(</a><a id="9071" href="Categories.Diagram.Pullback.Properties.html#7181" class="Bound">g</a> <a id="9073" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="9075" href="Categories.Diagram.Pullback.Properties.html#7169" class="Bound">f</a><a id="9076" class="Symbol">)</a> <a id="9078" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="9080" href="Categories.Diagram.Pullback.Properties.html#8835" class="Bound">t</a> <a id="9082" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="9085" href="Categories.Category.Core.html#715" class="Field">assoc</a> <a id="9091" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
          <a id="9103" href="Categories.Diagram.Pullback.Properties.html#7181" class="Bound">g</a> <a id="9105" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="9107" href="Categories.Diagram.Pullback.Properties.html#7169" class="Bound">f</a> <a id="9109" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="9111" href="Categories.Diagram.Pullback.Properties.html#8835" class="Bound">t</a>   <a id="9115" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
        <a id="9125" href="Categories.Diagram.Pullback.Properties.html#9125" class="Function">i∘f∘s≈i∘f∘t</a> <a id="9137" class="Symbol">:</a> <a id="9139" href="Categories.Diagram.Pullback.Properties.html#7205" class="Bound">i</a> <a id="9141" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="9143" href="Categories.Diagram.Pullback.Properties.html#7169" class="Bound">f</a> <a id="9145" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="9147" href="Categories.Diagram.Pullback.Properties.html#8831" class="Bound">s</a> <a id="9149" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="9151" href="Categories.Diagram.Pullback.Properties.html#7205" class="Bound">i</a> <a id="9153" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="9155" href="Categories.Diagram.Pullback.Properties.html#7169" class="Bound">f</a> <a id="9157" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="9159" href="Categories.Diagram.Pullback.Properties.html#8835" class="Bound">t</a>
        <a id="9169" href="Categories.Diagram.Pullback.Properties.html#9125" class="Function">i∘f∘s≈i∘f∘t</a> <a id="9181" class="Symbol">=</a> <a id="9183" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
          <a id="9199" href="Categories.Diagram.Pullback.Properties.html#7205" class="Bound">i</a> <a id="9201" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="9203" href="Categories.Diagram.Pullback.Properties.html#7169" class="Bound">f</a> <a id="9205" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="9207" href="Categories.Diagram.Pullback.Properties.html#8831" class="Bound">s</a>   <a id="9211" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="9214" href="Categories.Morphism.Reasoning.Core.html#3168" class="Function">pullˡ</a> <a id="9220" href="Categories.Diagram.Pullback.Properties.html#7255" class="Bound">ABDE</a> <a id="9225" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
          <a id="9237" class="Symbol">(</a><a id="9238" href="Categories.Diagram.Pullback.Properties.html#7229" class="Bound">k</a> <a id="9240" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="9242" href="Categories.Diagram.Pullback.Properties.html#7193" class="Bound">h</a><a id="9243" class="Symbol">)</a> <a id="9245" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="9247" href="Categories.Diagram.Pullback.Properties.html#8831" class="Bound">s</a> <a id="9249" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="9252" href="Categories.Morphism.Reasoning.Core.html#3034" class="Function">pullʳ</a> <a id="9258" href="Categories.Diagram.Pullback.Properties.html#8841" class="Bound">eq&#39;</a> <a id="9262" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
          <a id="9274" href="Categories.Diagram.Pullback.Properties.html#7229" class="Bound">k</a> <a id="9276" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="9278" href="Categories.Diagram.Pullback.Properties.html#7193" class="Bound">h</a> <a id="9280" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="9282" href="Categories.Diagram.Pullback.Properties.html#8835" class="Bound">t</a>   <a id="9286" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="9289" href="Categories.Morphism.Reasoning.Core.html#5142" class="Function">extendʳ</a> <a id="9297" class="Symbol">(</a><a id="9298" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="9302" href="Categories.Diagram.Pullback.Properties.html#7255" class="Bound">ABDE</a><a id="9306" class="Symbol">)</a> <a id="9308" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
          <a id="9320" href="Categories.Diagram.Pullback.Properties.html#7205" class="Bound">i</a> <a id="9322" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="9324" href="Categories.Diagram.Pullback.Properties.html#7169" class="Bound">f</a> <a id="9326" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="9328" href="Categories.Diagram.Pullback.Properties.html#8835" class="Bound">t</a>   <a id="9332" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="PullbackPastingLaw.bigPullback⇒leftPullback"></a><a id="9337" href="Categories.Diagram.Pullback.Properties.html#9337" class="Function">bigPullback⇒leftPullback</a> <a id="9362" class="Symbol">:</a> <a id="9364" href="Categories.Diagram.Pullback.html#1381" class="Record">IsPullback</a> <a id="9375" class="Symbol">(</a><a id="9376" href="Categories.Diagram.Pullback.Properties.html#7181" class="Bound">g</a> <a id="9378" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="9380" href="Categories.Diagram.Pullback.Properties.html#7169" class="Bound">f</a><a id="9381" class="Symbol">)</a> <a id="9383" href="Categories.Diagram.Pullback.Properties.html#7193" class="Bound">h</a> <a id="9385" href="Categories.Diagram.Pullback.Properties.html#7217" class="Bound">j</a> <a id="9387" class="Symbol">(</a><a id="9388" href="Categories.Diagram.Pullback.Properties.html#7241" class="Bound">l</a> <a id="9390" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="9392" href="Categories.Diagram.Pullback.Properties.html#7229" class="Bound">k</a><a id="9393" class="Symbol">)</a> <a id="9395" class="Symbol">→</a> <a id="9397" href="Categories.Diagram.Pullback.html#1381" class="Record">IsPullback</a> <a id="9408" href="Categories.Diagram.Pullback.Properties.html#7169" class="Bound">f</a> <a id="9410" href="Categories.Diagram.Pullback.Properties.html#7193" class="Bound">h</a> <a id="9412" href="Categories.Diagram.Pullback.Properties.html#7205" class="Bound">i</a> <a id="9414" href="Categories.Diagram.Pullback.Properties.html#7229" class="Bound">k</a>
  <a id="9418" href="Categories.Diagram.Pullback.Properties.html#9337" class="Function">bigPullback⇒leftPullback</a> <a id="9443" href="Categories.Diagram.Pullback.Properties.html#9443" class="Bound">pbb</a> <a id="9447" class="Symbol">=</a> <a id="9449" class="Keyword">record</a>
    <a id="9460" class="Symbol">{</a> <a id="9462" href="Categories.Diagram.Pullback.html#1488" class="Field">commute</a> <a id="9470" class="Symbol">=</a> <a id="9472" href="Categories.Diagram.Pullback.Properties.html#7255" class="Bound">ABDE</a>
    <a id="9481" class="Symbol">;</a> <a id="9483" href="Categories.Diagram.Pullback.html#1526" class="Field">universal</a> <a id="9493" class="Symbol">=</a> <a id="9495" href="Categories.Diagram.Pullback.Properties.html#9647" class="Function">universalₗ</a>
    <a id="9510" class="Symbol">;</a> <a id="9512" href="Categories.Diagram.Pullback.html#1602" class="Field">p₁∘universal≈h₁</a> <a id="9528" class="Symbol">=</a> <a id="9530" href="Categories.Diagram.Pullback.Properties.html#9988" class="Function">f∘universalₗ≈h₁</a>
    <a id="9550" class="Symbol">;</a> <a id="9552" href="Categories.Diagram.Pullback.html#1698" class="Field">p₂∘universal≈h₂</a> <a id="9568" class="Symbol">=</a> <a id="9570" href="Categories.Diagram.Pullback.html#1698" class="Field">p₂∘universal≈h₂</a> <a id="9586" href="Categories.Diagram.Pullback.Properties.html#9443" class="Bound">pbb</a>
    <a id="9594" class="Symbol">;</a> <a id="9596" href="Categories.Diagram.Pullback.html#1794" class="Field">unique-diagram</a> <a id="9611" class="Symbol">=</a> <a id="9613" href="Categories.Diagram.Pullback.Properties.html#10733" class="Function">unique-diagramb</a>
    <a id="9633" class="Symbol">}</a> <a id="9635" class="Keyword">where</a>
      <a id="9647" href="Categories.Diagram.Pullback.Properties.html#9647" class="Function">universalₗ</a> <a id="9658" class="Symbol">:</a> <a id="9660" class="Symbol">{</a><a id="9661" href="Categories.Diagram.Pullback.Properties.html#9661" class="Bound">H</a> <a id="9663" class="Symbol">:</a> <a id="9665" href="Categories.Category.Core.html#559" class="Field">Obj</a><a id="9668" class="Symbol">}</a> <a id="9670" class="Symbol">{</a><a id="9671" href="Categories.Diagram.Pullback.Properties.html#9671" class="Bound">h₁</a> <a id="9674" class="Symbol">:</a> <a id="9676" href="Categories.Diagram.Pullback.Properties.html#9661" class="Bound">H</a> <a id="9678" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="9680" href="Categories.Diagram.Pullback.Properties.html#7149" class="Bound">B</a><a id="9681" class="Symbol">}</a> <a id="9683" class="Symbol">{</a><a id="9684" href="Categories.Diagram.Pullback.Properties.html#9684" class="Bound">h₂</a> <a id="9687" class="Symbol">:</a> <a id="9689" href="Categories.Diagram.Pullback.Properties.html#9661" class="Bound">H</a> <a id="9691" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="9693" href="Categories.Diagram.Pullback.Properties.html#7153" class="Bound">D</a><a id="9694" class="Symbol">}</a> <a id="9696" class="Symbol">→</a> <a id="9698" href="Categories.Diagram.Pullback.Properties.html#7205" class="Bound">i</a> <a id="9700" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="9702" href="Categories.Diagram.Pullback.Properties.html#9671" class="Bound">h₁</a> <a id="9705" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="9707" href="Categories.Diagram.Pullback.Properties.html#7229" class="Bound">k</a> <a id="9709" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="9711" href="Categories.Diagram.Pullback.Properties.html#9684" class="Bound">h₂</a> <a id="9714" class="Symbol">→</a> <a id="9716" href="Categories.Diagram.Pullback.Properties.html#9661" class="Bound">H</a> <a id="9718" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="9720" href="Categories.Diagram.Pullback.Properties.html#7147" class="Bound">A</a>
      <a id="9728" href="Categories.Diagram.Pullback.Properties.html#9647" class="Function">universalₗ</a> <a id="9739" class="Symbol">{_}</a> <a id="9743" class="Symbol">{</a><a id="9744" href="Categories.Diagram.Pullback.Properties.html#9744" class="Bound">h₁</a><a id="9746" class="Symbol">}</a> <a id="9748" class="Symbol">{</a><a id="9749" href="Categories.Diagram.Pullback.Properties.html#9749" class="Bound">h₂</a><a id="9751" class="Symbol">}</a> <a id="9753" href="Categories.Diagram.Pullback.Properties.html#9753" class="Bound">eq</a> <a id="9756" class="Symbol">=</a> <a id="9758" href="Categories.Diagram.Pullback.html#1526" class="Field">universal</a> <a id="9768" href="Categories.Diagram.Pullback.Properties.html#9443" class="Bound">pbb</a> <a id="9772" href="Categories.Diagram.Pullback.Properties.html#9802" class="Function">j∘g∘h₁≈[l∘k]∘h₂</a> <a id="9788" class="Keyword">where</a>
        <a id="9802" href="Categories.Diagram.Pullback.Properties.html#9802" class="Function">j∘g∘h₁≈[l∘k]∘h₂</a> <a id="9818" class="Symbol">:</a> <a id="9820" href="Categories.Diagram.Pullback.Properties.html#7217" class="Bound">j</a> <a id="9822" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="9824" href="Categories.Diagram.Pullback.Properties.html#7181" class="Bound">g</a> <a id="9826" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="9828" href="Categories.Diagram.Pullback.Properties.html#9744" class="Bound">h₁</a> <a id="9831" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="9833" class="Symbol">(</a><a id="9834" href="Categories.Diagram.Pullback.Properties.html#7241" class="Bound">l</a> <a id="9836" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="9838" href="Categories.Diagram.Pullback.Properties.html#7229" class="Bound">k</a><a id="9839" class="Symbol">)</a> <a id="9841" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="9843" href="Categories.Diagram.Pullback.Properties.html#9749" class="Bound">h₂</a>
        <a id="9854" href="Categories.Diagram.Pullback.Properties.html#9802" class="Function">j∘g∘h₁≈[l∘k]∘h₂</a> <a id="9870" class="Symbol">=</a> <a id="9872" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
          <a id="9888" href="Categories.Diagram.Pullback.Properties.html#7217" class="Bound">j</a> <a id="9890" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="9892" href="Categories.Diagram.Pullback.Properties.html#7181" class="Bound">g</a> <a id="9894" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="9896" href="Categories.Diagram.Pullback.Properties.html#9744" class="Bound">h₁</a>   <a id="9901" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="9904" href="Categories.Morphism.Reasoning.Core.html#3168" class="Function">pullˡ</a> <a id="9910" href="Categories.Diagram.Pullback.Properties.html#7278" class="Bound">BCEF</a> <a id="9915" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
          <a id="9927" class="Symbol">(</a><a id="9928" href="Categories.Diagram.Pullback.Properties.html#7241" class="Bound">l</a> <a id="9930" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="9932" href="Categories.Diagram.Pullback.Properties.html#7205" class="Bound">i</a><a id="9933" class="Symbol">)</a> <a id="9935" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="9937" href="Categories.Diagram.Pullback.Properties.html#9744" class="Bound">h₁</a> <a id="9940" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="9943" href="Categories.Morphism.Reasoning.Core.html#4947" class="Function">extendˡ</a> <a id="9951" href="Categories.Diagram.Pullback.Properties.html#9753" class="Bound">eq</a> <a id="9954" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
          <a id="9966" class="Symbol">(</a><a id="9967" href="Categories.Diagram.Pullback.Properties.html#7241" class="Bound">l</a> <a id="9969" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="9971" href="Categories.Diagram.Pullback.Properties.html#7229" class="Bound">k</a><a id="9972" class="Symbol">)</a> <a id="9974" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="9976" href="Categories.Diagram.Pullback.Properties.html#9749" class="Bound">h₂</a> <a id="9979" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

      <a id="9988" href="Categories.Diagram.Pullback.Properties.html#9988" class="Function">f∘universalₗ≈h₁</a> <a id="10004" class="Symbol">:</a> <a id="10006" class="Symbol">{</a><a id="10007" href="Categories.Diagram.Pullback.Properties.html#10007" class="Bound">H</a> <a id="10009" class="Symbol">:</a> <a id="10011" href="Categories.Category.Core.html#559" class="Field">Obj</a><a id="10014" class="Symbol">}</a> <a id="10016" class="Symbol">{</a><a id="10017" href="Categories.Diagram.Pullback.Properties.html#10017" class="Bound">h₁</a> <a id="10020" class="Symbol">:</a> <a id="10022" href="Categories.Diagram.Pullback.Properties.html#10007" class="Bound">H</a> <a id="10024" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="10026" href="Categories.Diagram.Pullback.Properties.html#7149" class="Bound">B</a><a id="10027" class="Symbol">}</a> <a id="10029" class="Symbol">{</a><a id="10030" href="Categories.Diagram.Pullback.Properties.html#10030" class="Bound">h₂</a> <a id="10033" class="Symbol">:</a> <a id="10035" href="Categories.Diagram.Pullback.Properties.html#10007" class="Bound">H</a> <a id="10037" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="10039" href="Categories.Diagram.Pullback.Properties.html#7153" class="Bound">D</a><a id="10040" class="Symbol">}</a> <a id="10042" class="Symbol">{</a><a id="10043" href="Categories.Diagram.Pullback.Properties.html#10043" class="Bound">eq</a> <a id="10046" class="Symbol">:</a> <a id="10048" href="Categories.Diagram.Pullback.Properties.html#7205" class="Bound">i</a> <a id="10050" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="10052" href="Categories.Diagram.Pullback.Properties.html#10017" class="Bound">h₁</a> <a id="10055" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="10057" href="Categories.Diagram.Pullback.Properties.html#7229" class="Bound">k</a> <a id="10059" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="10061" href="Categories.Diagram.Pullback.Properties.html#10030" class="Bound">h₂</a><a id="10063" class="Symbol">}</a> <a id="10065" class="Symbol">→</a> <a id="10067" href="Categories.Diagram.Pullback.Properties.html#7169" class="Bound">f</a> <a id="10069" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="10071" href="Categories.Diagram.Pullback.Properties.html#9647" class="Function">universalₗ</a> <a id="10082" href="Categories.Diagram.Pullback.Properties.html#10043" class="Bound">eq</a> <a id="10085" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="10087" href="Categories.Diagram.Pullback.Properties.html#10017" class="Bound">h₁</a>
      <a id="10096" href="Categories.Diagram.Pullback.Properties.html#9988" class="Function">f∘universalₗ≈h₁</a> <a id="10112" class="Symbol">{_}</a> <a id="10116" class="Symbol">{</a><a id="10117" href="Categories.Diagram.Pullback.Properties.html#10117" class="Bound">h₁</a><a id="10119" class="Symbol">}</a> <a id="10121" class="Symbol">{</a><a id="10122" href="Categories.Diagram.Pullback.Properties.html#10122" class="Bound">h₂</a><a id="10124" class="Symbol">}</a> <a id="10126" class="Symbol">{</a><a id="10127" href="Categories.Diagram.Pullback.Properties.html#10127" class="Bound">eq</a><a id="10129" class="Symbol">}</a> <a id="10131" class="Symbol">=</a> <a id="10133" href="Categories.Diagram.Pullback.html#1794" class="Field">unique-diagram</a> <a id="10148" href="Categories.Diagram.Pullback.Properties.html#7301" class="Bound">pbᵣ</a> <a id="10152" href="Categories.Diagram.Pullback.Properties.html#10206" class="Function">g∘f∘universalₗ≈g∘h₁</a> <a id="10172" href="Categories.Diagram.Pullback.Properties.html#10443" class="Function">i∘f∘universalₗ≈i∘h₁</a> <a id="10192" class="Keyword">where</a>
        <a id="10206" href="Categories.Diagram.Pullback.Properties.html#10206" class="Function">g∘f∘universalₗ≈g∘h₁</a> <a id="10226" class="Symbol">:</a> <a id="10228" href="Categories.Diagram.Pullback.Properties.html#7181" class="Bound">g</a> <a id="10230" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="10232" href="Categories.Diagram.Pullback.Properties.html#7169" class="Bound">f</a> <a id="10234" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="10236" href="Categories.Diagram.Pullback.Properties.html#9647" class="Function">universalₗ</a> <a id="10247" class="Symbol">_</a> <a id="10249" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="10251" href="Categories.Diagram.Pullback.Properties.html#7181" class="Bound">g</a> <a id="10253" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="10255" href="Categories.Diagram.Pullback.Properties.html#10117" class="Bound">h₁</a>
        <a id="10266" href="Categories.Diagram.Pullback.Properties.html#10206" class="Function">g∘f∘universalₗ≈g∘h₁</a> <a id="10286" class="Symbol">=</a> <a id="10288" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
          <a id="10304" href="Categories.Diagram.Pullback.Properties.html#7181" class="Bound">g</a> <a id="10306" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="10308" href="Categories.Diagram.Pullback.Properties.html#7169" class="Bound">f</a> <a id="10310" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="10312" href="Categories.Diagram.Pullback.Properties.html#9647" class="Function">universalₗ</a> <a id="10323" class="Symbol">_</a>   <a id="10327" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="10330" href="Categories.Category.Core.html#1004" class="Field">sym-assoc</a> <a id="10340" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
          <a id="10352" class="Symbol">(</a><a id="10353" href="Categories.Diagram.Pullback.Properties.html#7181" class="Bound">g</a> <a id="10355" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="10357" href="Categories.Diagram.Pullback.Properties.html#7169" class="Bound">f</a><a id="10358" class="Symbol">)</a> <a id="10360" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="10362" href="Categories.Diagram.Pullback.Properties.html#9647" class="Function">universalₗ</a> <a id="10373" class="Symbol">_</a> <a id="10375" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="10378" href="Categories.Diagram.Pullback.html#1602" class="Field">p₁∘universal≈h₁</a> <a id="10394" href="Categories.Diagram.Pullback.Properties.html#9443" class="Bound">pbb</a> <a id="10398" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
          <a id="10410" href="Categories.Diagram.Pullback.Properties.html#7181" class="Bound">g</a> <a id="10412" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="10414" href="Categories.Diagram.Pullback.Properties.html#10117" class="Bound">h₁</a>                 <a id="10433" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
        <a id="10443" href="Categories.Diagram.Pullback.Properties.html#10443" class="Function">i∘f∘universalₗ≈i∘h₁</a> <a id="10463" class="Symbol">:</a> <a id="10465" href="Categories.Diagram.Pullback.Properties.html#7205" class="Bound">i</a> <a id="10467" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="10469" href="Categories.Diagram.Pullback.Properties.html#7169" class="Bound">f</a> <a id="10471" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="10473" href="Categories.Diagram.Pullback.Properties.html#9647" class="Function">universalₗ</a> <a id="10484" class="Symbol">_</a> <a id="10486" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="10488" href="Categories.Diagram.Pullback.Properties.html#7205" class="Bound">i</a> <a id="10490" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="10492" href="Categories.Diagram.Pullback.Properties.html#10117" class="Bound">h₁</a>
        <a id="10503" href="Categories.Diagram.Pullback.Properties.html#10443" class="Function">i∘f∘universalₗ≈i∘h₁</a> <a id="10523" class="Symbol">=</a> <a id="10525" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
          <a id="10541" href="Categories.Diagram.Pullback.Properties.html#7205" class="Bound">i</a> <a id="10543" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="10545" href="Categories.Diagram.Pullback.Properties.html#7169" class="Bound">f</a> <a id="10547" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="10549" href="Categories.Diagram.Pullback.Properties.html#9647" class="Function">universalₗ</a> <a id="10560" class="Symbol">_</a>   <a id="10564" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="10567" href="Categories.Morphism.Reasoning.Core.html#3168" class="Function">pullˡ</a> <a id="10573" href="Categories.Diagram.Pullback.Properties.html#7255" class="Bound">ABDE</a> <a id="10578" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
          <a id="10590" class="Symbol">(</a><a id="10591" href="Categories.Diagram.Pullback.Properties.html#7229" class="Bound">k</a> <a id="10593" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="10595" href="Categories.Diagram.Pullback.Properties.html#7193" class="Bound">h</a><a id="10596" class="Symbol">)</a> <a id="10598" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="10600" href="Categories.Diagram.Pullback.Properties.html#9647" class="Function">universalₗ</a> <a id="10611" class="Symbol">_</a> <a id="10613" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="10616" href="Categories.Morphism.Reasoning.Core.html#3034" class="Function">pullʳ</a> <a id="10622" class="Symbol">(</a><a id="10623" href="Categories.Diagram.Pullback.html#1698" class="Field">p₂∘universal≈h₂</a> <a id="10639" href="Categories.Diagram.Pullback.Properties.html#9443" class="Bound">pbb</a><a id="10642" class="Symbol">)</a> <a id="10644" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
          <a id="10656" href="Categories.Diagram.Pullback.Properties.html#7229" class="Bound">k</a> <a id="10658" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="10660" href="Categories.Diagram.Pullback.Properties.html#10122" class="Bound">h₂</a>                 <a id="10679" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="10682" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="10686" href="Categories.Diagram.Pullback.Properties.html#10127" class="Bound">eq</a> <a id="10689" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
          <a id="10701" href="Categories.Diagram.Pullback.Properties.html#7205" class="Bound">i</a> <a id="10703" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="10705" href="Categories.Diagram.Pullback.Properties.html#10117" class="Bound">h₁</a>                 <a id="10724" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

      <a id="10733" href="Categories.Diagram.Pullback.Properties.html#10733" class="Function">unique-diagramb</a> <a id="10749" class="Symbol">:</a> <a id="10751" class="Symbol">{</a><a id="10752" href="Categories.Diagram.Pullback.Properties.html#10752" class="Bound">H</a> <a id="10754" class="Symbol">:</a> <a id="10756" href="Categories.Category.Core.html#559" class="Field">Obj</a><a id="10759" class="Symbol">}</a> <a id="10761" class="Symbol">{</a><a id="10762" href="Categories.Diagram.Pullback.Properties.html#10762" class="Bound">s</a> <a id="10764" href="Categories.Diagram.Pullback.Properties.html#10764" class="Bound">t</a> <a id="10766" class="Symbol">:</a> <a id="10768" href="Categories.Diagram.Pullback.Properties.html#10752" class="Bound">H</a> <a id="10770" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="10772" href="Categories.Diagram.Pullback.Properties.html#7147" class="Bound">A</a><a id="10773" class="Symbol">}</a> <a id="10775" class="Symbol">→</a> <a id="10777" href="Categories.Diagram.Pullback.Properties.html#7169" class="Bound">f</a> <a id="10779" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="10781" href="Categories.Diagram.Pullback.Properties.html#10762" class="Bound">s</a> <a id="10783" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="10785" href="Categories.Diagram.Pullback.Properties.html#7169" class="Bound">f</a> <a id="10787" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="10789" href="Categories.Diagram.Pullback.Properties.html#10764" class="Bound">t</a> <a id="10791" class="Symbol">→</a> <a id="10793" href="Categories.Diagram.Pullback.Properties.html#7193" class="Bound">h</a> <a id="10795" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="10797" href="Categories.Diagram.Pullback.Properties.html#10762" class="Bound">s</a> <a id="10799" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="10801" href="Categories.Diagram.Pullback.Properties.html#7193" class="Bound">h</a> <a id="10803" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="10805" href="Categories.Diagram.Pullback.Properties.html#10764" class="Bound">t</a> <a id="10807" class="Symbol">→</a> <a id="10809" href="Categories.Diagram.Pullback.Properties.html#10762" class="Bound">s</a> <a id="10811" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="10813" href="Categories.Diagram.Pullback.Properties.html#10764" class="Bound">t</a>
      <a id="10821" href="Categories.Diagram.Pullback.Properties.html#10733" class="Function">unique-diagramb</a> <a id="10837" href="Categories.Diagram.Pullback.Properties.html#10837" class="Bound">eq</a> <a id="10840" href="Categories.Diagram.Pullback.Properties.html#10840" class="Bound">eq&#39;</a> <a id="10844" class="Symbol">=</a> <a id="10846" href="Categories.Diagram.Pullback.html#1794" class="Field">unique-diagram</a> <a id="10861" href="Categories.Diagram.Pullback.Properties.html#9443" class="Bound">pbb</a> <a id="10865" class="Symbol">(</a><a id="10866" href="Categories.Morphism.Reasoning.Core.html#4947" class="Function">extendˡ</a> <a id="10874" href="Categories.Diagram.Pullback.Properties.html#10837" class="Bound">eq</a><a id="10876" class="Symbol">)</a> <a id="10878" href="Categories.Diagram.Pullback.Properties.html#10840" class="Bound">eq&#39;</a>
</pre></body></html>

==> anc/html/Categories.Diagram.Pullback.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Diagram.Pullback</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>
<a id="36" class="Keyword">open</a> <a id="41" class="Keyword">import</a> <a id="48" href="Categories.Category.Core.html" class="Module">Categories.Category.Core</a> <a id="73" class="Keyword">using</a> <a id="79" class="Symbol">(</a><a id="80" href="Categories.Category.Core.html#442" class="Record">Category</a><a id="88" class="Symbol">)</a>

<a id="91" class="Keyword">module</a> <a id="98" href="Categories.Diagram.Pullback.html" class="Module">Categories.Diagram.Pullback</a> <a id="126" class="Symbol">{</a><a id="127" href="Categories.Diagram.Pullback.html#127" class="Bound">o</a> <a id="129" href="Categories.Diagram.Pullback.html#129" class="Bound">ℓ</a> <a id="131" href="Categories.Diagram.Pullback.html#131" class="Bound">e</a><a id="132" class="Symbol">}</a> <a id="134" class="Symbol">(</a><a id="135" href="Categories.Diagram.Pullback.html#135" class="Bound">C</a> <a id="137" class="Symbol">:</a> <a id="139" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="148" href="Categories.Diagram.Pullback.html#127" class="Bound">o</a> <a id="150" href="Categories.Diagram.Pullback.html#129" class="Bound">ℓ</a> <a id="152" href="Categories.Diagram.Pullback.html#131" class="Bound">e</a><a id="153" class="Symbol">)</a> <a id="155" class="Keyword">where</a>

<a id="162" class="Keyword">open</a> <a id="167" class="Keyword">import</a> <a id="174" href="Categories.Category.html" class="Module">Categories.Category</a> <a id="194" class="Keyword">using</a> <a id="200" class="Symbol">(</a><a id="201" class="Keyword">module</a> <a id="208" href="Categories.Category.html#824" class="Module">Definitions</a><a id="219" class="Symbol">)</a>

<a id="222" class="Keyword">open</a> <a id="227" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="236" href="Categories.Diagram.Pullback.html#135" class="Bound">C</a>
<a id="238" class="Keyword">open</a> <a id="243" href="Categories.Category.html#824" class="Module">Definitions</a> <a id="255" href="Categories.Diagram.Pullback.html#135" class="Bound">C</a> 
<a id="258" class="Keyword">open</a> <a id="263" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
<a id="276" class="Keyword">open</a> <a id="281" href="Categories.Category.Core.html#1530" class="Module">Equiv</a>

<a id="288" class="Keyword">open</a> <a id="293" class="Keyword">import</a> <a id="300" href="Level.html" class="Module">Level</a> <a id="306" class="Keyword">using</a> <a id="312" class="Symbol">(</a><a id="313" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="316" class="Symbol">)</a>
<a id="318" class="Keyword">open</a> <a id="323" class="Keyword">import</a> <a id="330" href="Data.Product.html" class="Module">Data.Product</a> <a id="343" class="Keyword">using</a> <a id="349" class="Symbol">(</a><a id="350" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="353" class="Symbol">;</a> <a id="355" href="Data.Product.Base.html#852" class="Function">∃</a><a id="356" class="Symbol">)</a>
<a id="358" class="Keyword">open</a> <a id="363" class="Keyword">import</a> <a id="370" href="Function.html" class="Module">Function</a> <a id="379" class="Keyword">using</a> <a id="385" class="Symbol">(</a><a id="386" href="Function.Base.html#1657" class="Function">flip</a><a id="390" class="Symbol">;</a> <a id="392" href="Function.Base.html#1993" class="Function Operator">_$_</a><a id="395" class="Symbol">)</a> <a id="397" class="Keyword">renaming</a> <a id="406" class="Symbol">(</a><a id="407" href="Function.Base.html#1134" class="Function Operator">_∘_</a> <a id="411" class="Symbol">to</a> <a id="414" class="Function Operator">_●_</a><a id="417" class="Symbol">)</a>
<a id="419" class="Keyword">open</a> <a id="424" class="Keyword">import</a> <a id="431" href="Categories.Morphism.html" class="Module">Categories.Morphism</a> <a id="451" href="Categories.Diagram.Pullback.html#135" class="Bound">C</a>
<a id="453" class="Keyword">open</a> <a id="458" class="Keyword">import</a> <a id="465" href="Categories.Object.Product.html" class="Module">Categories.Object.Product</a> <a id="491" href="Categories.Diagram.Pullback.html#135" class="Bound">C</a> <a id="493" class="Keyword">hiding</a> <a id="500" class="Symbol">(</a><a id="501" href="Categories.Object.Product.Core.html#2546" class="Function">up-to-iso</a><a id="510" class="Symbol">;</a> <a id="512" href="Categories.Object.Product.Core.html#2043" class="Function">repack</a><a id="518" class="Symbol">;</a> <a id="520" href="Categories.Object.Product.Core.html#2133" class="Function">repack∘</a><a id="527" class="Symbol">;</a> <a id="529" href="Categories.Object.Product.Core.html#2416" class="Function">repack-cancel</a><a id="542" class="Symbol">)</a>
<a id="544" class="Keyword">open</a> <a id="549" class="Keyword">import</a> <a id="556" href="Categories.Diagram.Equalizer.html" class="Module">Categories.Diagram.Equalizer</a> <a id="585" href="Categories.Diagram.Pullback.html#135" class="Bound">C</a> <a id="587" class="Keyword">hiding</a> <a id="594" class="Symbol">(</a><a id="595" href="Categories.Diagram.Equalizer.html#2254" class="Function">up-to-iso</a><a id="604" class="Symbol">)</a>
<a id="606" class="Keyword">open</a> <a id="611" class="Keyword">import</a> <a id="618" href="Categories.Morphism.Reasoning.html" class="Module">Categories.Morphism.Reasoning</a> <a id="648" href="Categories.Diagram.Pullback.html#135" class="Bound">C</a> <a id="650" class="Symbol">as</a> <a id="Square"></a><a id="653" href="Categories.Diagram.Pullback.html#653" class="Module">Square</a>
  <a id="662" class="Keyword">renaming</a> <a id="671" class="Symbol">(</a><a id="672" href="Categories.Morphism.Reasoning.Core.html#5845" class="Function">glue</a> <a id="677" class="Symbol">to</a> <a id="680" class="Function">glue-square</a><a id="691" class="Symbol">)</a> <a id="693" class="Keyword">hiding</a> <a id="700" class="Symbol">(</a><a id="701" href="Categories.Morphism.Reasoning.Core.html#1130" class="Function">id-unique</a><a id="710" class="Symbol">)</a>

<a id="713" class="Keyword">open</a> <a id="718" class="Keyword">import</a> <a id="725" href="Data.Fin.html" class="Module">Data.Fin</a> <a id="734" class="Keyword">using</a> <a id="740" class="Symbol">(</a><a id="741" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a><a id="744" class="Symbol">;</a> <a id="746" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a><a id="750" class="Symbol">)</a> <a id="752" class="Keyword">renaming</a> <a id="761" class="Symbol">(</a><a id="762" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="766" class="Symbol">to</a> <a id="769" class="InductiveConstructor">nzero</a><a id="774" class="Symbol">)</a>

<a id="777" class="Keyword">private</a>
  <a id="787" class="Keyword">variable</a>
    <a id="800" href="Categories.Diagram.Pullback.html#800" class="Generalizable">A</a> <a id="802" href="Categories.Diagram.Pullback.html#802" class="Generalizable">B</a> <a id="804" href="Categories.Diagram.Pullback.html#804" class="Generalizable">X</a> <a id="806" href="Categories.Diagram.Pullback.html#806" class="Generalizable">Y</a> <a id="808" href="Categories.Diagram.Pullback.html#808" class="Generalizable">Z</a> <a id="810" class="Symbol">:</a> <a id="812" href="Categories.Category.Core.html#559" class="Field">Obj</a>
    <a id="820" href="Categories.Diagram.Pullback.html#820" class="Generalizable">f</a> <a id="822" href="Categories.Diagram.Pullback.html#822" class="Generalizable">g</a> <a id="824" href="Categories.Diagram.Pullback.html#824" class="Generalizable">h</a> <a id="826" href="Categories.Diagram.Pullback.html#826" class="Generalizable">h₁</a> <a id="829" href="Categories.Diagram.Pullback.html#829" class="Generalizable">h₂</a> <a id="832" href="Categories.Diagram.Pullback.html#832" class="Generalizable">i</a> <a id="834" href="Categories.Diagram.Pullback.html#834" class="Generalizable">i₁</a> <a id="837" href="Categories.Diagram.Pullback.html#837" class="Generalizable">i₂</a> <a id="840" href="Categories.Diagram.Pullback.html#840" class="Generalizable">j</a> <a id="842" href="Categories.Diagram.Pullback.html#842" class="Generalizable">k</a> <a id="844" class="Symbol">:</a> <a id="846" href="Categories.Diagram.Pullback.html#800" class="Generalizable">A</a> <a id="848" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="850" href="Categories.Diagram.Pullback.html#802" class="Generalizable">B</a>

<a id="853" class="Comment">-- Possibly, refactor pullbacks through it at some point</a>
<a id="910" class="Keyword">record</a> <a id="IsWeakPullback"></a><a id="917" href="Categories.Diagram.Pullback.html#917" class="Record">IsWeakPullback</a> <a id="932" class="Symbol">{</a><a id="933" href="Categories.Diagram.Pullback.html#933" class="Bound">P</a> <a id="935" class="Symbol">:</a> <a id="937" href="Categories.Category.Core.html#559" class="Field">Obj</a><a id="940" class="Symbol">}</a> <a id="942" class="Symbol">(</a><a id="943" href="Categories.Diagram.Pullback.html#943" class="Bound">p₁</a> <a id="946" class="Symbol">:</a> <a id="948" href="Categories.Diagram.Pullback.html#933" class="Bound">P</a> <a id="950" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="952" href="Categories.Diagram.Pullback.html#804" class="Generalizable">X</a><a id="953" class="Symbol">)</a> <a id="955" class="Symbol">(</a><a id="956" href="Categories.Diagram.Pullback.html#956" class="Bound">p₂</a> <a id="959" class="Symbol">:</a> <a id="961" href="Categories.Diagram.Pullback.html#933" class="Bound">P</a> <a id="963" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="965" href="Categories.Diagram.Pullback.html#806" class="Generalizable">Y</a><a id="966" class="Symbol">)</a> <a id="968" class="Symbol">(</a><a id="969" href="Categories.Diagram.Pullback.html#969" class="Bound">f</a> <a id="971" class="Symbol">:</a> <a id="973" href="Categories.Diagram.Pullback.html#804" class="Generalizable">X</a> <a id="975" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="977" href="Categories.Diagram.Pullback.html#808" class="Generalizable">Z</a><a id="978" class="Symbol">)</a> <a id="980" class="Symbol">(</a><a id="981" href="Categories.Diagram.Pullback.html#981" class="Bound">g</a> <a id="983" class="Symbol">:</a> <a id="985" href="Categories.Diagram.Pullback.html#806" class="Generalizable">Y</a> <a id="987" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="989" href="Categories.Diagram.Pullback.html#808" class="Generalizable">Z</a><a id="990" class="Symbol">)</a> <a id="992" class="Symbol">:</a> <a id="994" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="998" class="Symbol">(</a><a id="999" href="Categories.Diagram.Pullback.html#127" class="Bound">o</a> <a id="1001" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1003" href="Categories.Diagram.Pullback.html#129" class="Bound">ℓ</a> <a id="1005" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1007" href="Categories.Diagram.Pullback.html#131" class="Bound">e</a><a id="1008" class="Symbol">)</a> <a id="1010" class="Keyword">where</a>
  <a id="1018" class="Keyword">field</a>
    <a id="IsWeakPullback.commute"></a><a id="1028" href="Categories.Diagram.Pullback.html#1028" class="Field">commute</a>         <a id="1044" class="Symbol">:</a> <a id="1046" href="Categories.Diagram.Pullback.html#969" class="Bound">f</a> <a id="1048" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1050" href="Categories.Diagram.Pullback.html#943" class="Bound">p₁</a> <a id="1053" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1055" href="Categories.Diagram.Pullback.html#981" class="Bound">g</a> <a id="1057" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1059" href="Categories.Diagram.Pullback.html#956" class="Bound">p₂</a>
    <a id="IsWeakPullback.universal"></a><a id="1066" href="Categories.Diagram.Pullback.html#1066" class="Field">universal</a>       <a id="1082" class="Symbol">:</a> <a id="1084" class="Symbol">∀</a> <a id="1086" class="Symbol">{</a><a id="1087" href="Categories.Diagram.Pullback.html#1087" class="Bound">h₁</a> <a id="1090" class="Symbol">:</a> <a id="1092" href="Categories.Diagram.Pullback.html#800" class="Generalizable">A</a> <a id="1094" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1096" href="Categories.Diagram.Pullback.html#952" class="Bound">X</a><a id="1097" class="Symbol">}</a> <a id="1099" class="Symbol">{</a><a id="1100" href="Categories.Diagram.Pullback.html#1100" class="Bound">h₂</a> <a id="1103" class="Symbol">:</a> <a id="1105" href="Categories.Diagram.Pullback.html#800" class="Generalizable">A</a> <a id="1107" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1109" href="Categories.Diagram.Pullback.html#965" class="Bound">Y</a><a id="1110" class="Symbol">}</a> <a id="1112" class="Symbol">→</a> <a id="1114" href="Categories.Diagram.Pullback.html#969" class="Bound">f</a> <a id="1116" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1118" href="Categories.Diagram.Pullback.html#1087" class="Bound">h₁</a> <a id="1121" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1123" href="Categories.Diagram.Pullback.html#981" class="Bound">g</a> <a id="1125" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1127" href="Categories.Diagram.Pullback.html#1100" class="Bound">h₂</a> <a id="1130" class="Symbol">→</a> <a id="1132" href="Categories.Diagram.Pullback.html#800" class="Generalizable">A</a> <a id="1134" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1136" href="Categories.Diagram.Pullback.html#933" class="Bound">P</a>
    <a id="IsWeakPullback.p₁∘universal≈h₁"></a><a id="1142" href="Categories.Diagram.Pullback.html#1142" class="Field">p₁∘universal≈h₁</a> <a id="1158" class="Symbol">:</a> <a id="1160" class="Symbol">∀</a> <a id="1162" class="Symbol">{</a><a id="1163" href="Categories.Diagram.Pullback.html#1163" class="Bound">eq</a> <a id="1166" class="Symbol">:</a> <a id="1168" href="Categories.Diagram.Pullback.html#969" class="Bound">f</a> <a id="1170" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1172" href="Categories.Diagram.Pullback.html#826" class="Generalizable">h₁</a> <a id="1175" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1177" href="Categories.Diagram.Pullback.html#981" class="Bound">g</a> <a id="1179" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1181" href="Categories.Diagram.Pullback.html#829" class="Generalizable">h₂</a><a id="1183" class="Symbol">}</a> <a id="1185" class="Symbol">→</a>
                        <a id="1211" href="Categories.Diagram.Pullback.html#943" class="Bound">p₁</a> <a id="1214" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1216" href="Categories.Diagram.Pullback.html#1066" class="Field">universal</a> <a id="1226" href="Categories.Diagram.Pullback.html#1163" class="Bound">eq</a> <a id="1229" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1231" href="Categories.Diagram.Pullback.html#826" class="Generalizable">h₁</a>
    <a id="IsWeakPullback.p₂∘universal≈h₂"></a><a id="1238" href="Categories.Diagram.Pullback.html#1238" class="Field">p₂∘universal≈h₂</a> <a id="1254" class="Symbol">:</a> <a id="1256" class="Symbol">∀</a> <a id="1258" class="Symbol">{</a><a id="1259" href="Categories.Diagram.Pullback.html#1259" class="Bound">eq</a> <a id="1262" class="Symbol">:</a> <a id="1264" href="Categories.Diagram.Pullback.html#969" class="Bound">f</a> <a id="1266" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1268" href="Categories.Diagram.Pullback.html#826" class="Generalizable">h₁</a> <a id="1271" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1273" href="Categories.Diagram.Pullback.html#981" class="Bound">g</a> <a id="1275" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1277" href="Categories.Diagram.Pullback.html#829" class="Generalizable">h₂</a><a id="1279" class="Symbol">}</a> <a id="1281" class="Symbol">→</a>
                        <a id="1307" href="Categories.Diagram.Pullback.html#956" class="Bound">p₂</a> <a id="1310" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1312" href="Categories.Diagram.Pullback.html#1066" class="Field">universal</a> <a id="1322" href="Categories.Diagram.Pullback.html#1259" class="Bound">eq</a> <a id="1325" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1327" href="Categories.Diagram.Pullback.html#829" class="Generalizable">h₂</a>

<a id="1331" class="Comment">-- Proof that a given square is a pullback</a>
<a id="1374" class="Keyword">record</a> <a id="IsPullback"></a><a id="1381" href="Categories.Diagram.Pullback.html#1381" class="Record">IsPullback</a> <a id="1392" class="Symbol">{</a><a id="1393" href="Categories.Diagram.Pullback.html#1393" class="Bound">P</a> <a id="1395" class="Symbol">:</a> <a id="1397" href="Categories.Category.Core.html#559" class="Field">Obj</a><a id="1400" class="Symbol">}</a> <a id="1402" class="Symbol">(</a><a id="1403" href="Categories.Diagram.Pullback.html#1403" class="Bound">p₁</a> <a id="1406" class="Symbol">:</a> <a id="1408" href="Categories.Diagram.Pullback.html#1393" class="Bound">P</a> <a id="1410" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1412" href="Categories.Diagram.Pullback.html#804" class="Generalizable">X</a><a id="1413" class="Symbol">)</a> <a id="1415" class="Symbol">(</a><a id="1416" href="Categories.Diagram.Pullback.html#1416" class="Bound">p₂</a> <a id="1419" class="Symbol">:</a> <a id="1421" href="Categories.Diagram.Pullback.html#1393" class="Bound">P</a> <a id="1423" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1425" href="Categories.Diagram.Pullback.html#806" class="Generalizable">Y</a><a id="1426" class="Symbol">)</a> <a id="1428" class="Symbol">(</a><a id="1429" href="Categories.Diagram.Pullback.html#1429" class="Bound">f</a> <a id="1431" class="Symbol">:</a> <a id="1433" href="Categories.Diagram.Pullback.html#804" class="Generalizable">X</a> <a id="1435" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1437" href="Categories.Diagram.Pullback.html#808" class="Generalizable">Z</a><a id="1438" class="Symbol">)</a> <a id="1440" class="Symbol">(</a><a id="1441" href="Categories.Diagram.Pullback.html#1441" class="Bound">g</a> <a id="1443" class="Symbol">:</a> <a id="1445" href="Categories.Diagram.Pullback.html#806" class="Generalizable">Y</a> <a id="1447" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1449" href="Categories.Diagram.Pullback.html#808" class="Generalizable">Z</a><a id="1450" class="Symbol">)</a> <a id="1452" class="Symbol">:</a> <a id="1454" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1458" class="Symbol">(</a><a id="1459" href="Categories.Diagram.Pullback.html#127" class="Bound">o</a> <a id="1461" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1463" href="Categories.Diagram.Pullback.html#129" class="Bound">ℓ</a> <a id="1465" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1467" href="Categories.Diagram.Pullback.html#131" class="Bound">e</a><a id="1468" class="Symbol">)</a> <a id="1470" class="Keyword">where</a>
  <a id="1478" class="Keyword">field</a>
    <a id="IsPullback.commute"></a><a id="1488" href="Categories.Diagram.Pullback.html#1488" class="Field">commute</a>         <a id="1504" class="Symbol">:</a> <a id="1506" href="Categories.Diagram.Pullback.html#1429" class="Bound">f</a> <a id="1508" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1510" href="Categories.Diagram.Pullback.html#1403" class="Bound">p₁</a> <a id="1513" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1515" href="Categories.Diagram.Pullback.html#1441" class="Bound">g</a> <a id="1517" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1519" href="Categories.Diagram.Pullback.html#1416" class="Bound">p₂</a>
    <a id="IsPullback.universal"></a><a id="1526" href="Categories.Diagram.Pullback.html#1526" class="Field">universal</a>       <a id="1542" class="Symbol">:</a> <a id="1544" class="Symbol">∀</a> <a id="1546" class="Symbol">{</a><a id="1547" href="Categories.Diagram.Pullback.html#1547" class="Bound">h₁</a> <a id="1550" class="Symbol">:</a> <a id="1552" href="Categories.Diagram.Pullback.html#800" class="Generalizable">A</a> <a id="1554" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1556" href="Categories.Diagram.Pullback.html#1412" class="Bound">X</a><a id="1557" class="Symbol">}</a> <a id="1559" class="Symbol">{</a><a id="1560" href="Categories.Diagram.Pullback.html#1560" class="Bound">h₂</a> <a id="1563" class="Symbol">:</a> <a id="1565" href="Categories.Diagram.Pullback.html#800" class="Generalizable">A</a> <a id="1567" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1569" href="Categories.Diagram.Pullback.html#1425" class="Bound">Y</a><a id="1570" class="Symbol">}</a> <a id="1572" class="Symbol">→</a> <a id="1574" href="Categories.Diagram.Pullback.html#1429" class="Bound">f</a> <a id="1576" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1578" href="Categories.Diagram.Pullback.html#1547" class="Bound">h₁</a> <a id="1581" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1583" href="Categories.Diagram.Pullback.html#1441" class="Bound">g</a> <a id="1585" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1587" href="Categories.Diagram.Pullback.html#1560" class="Bound">h₂</a> <a id="1590" class="Symbol">→</a> <a id="1592" href="Categories.Diagram.Pullback.html#800" class="Generalizable">A</a> <a id="1594" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1596" href="Categories.Diagram.Pullback.html#1393" class="Bound">P</a>
    <a id="IsPullback.p₁∘universal≈h₁"></a><a id="1602" href="Categories.Diagram.Pullback.html#1602" class="Field">p₁∘universal≈h₁</a> <a id="1618" class="Symbol">:</a> <a id="1620" class="Symbol">∀</a> <a id="1622" class="Symbol">{</a><a id="1623" href="Categories.Diagram.Pullback.html#1623" class="Bound">eq</a> <a id="1626" class="Symbol">:</a> <a id="1628" href="Categories.Diagram.Pullback.html#1429" class="Bound">f</a> <a id="1630" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1632" href="Categories.Diagram.Pullback.html#826" class="Generalizable">h₁</a> <a id="1635" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1637" href="Categories.Diagram.Pullback.html#1441" class="Bound">g</a> <a id="1639" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1641" href="Categories.Diagram.Pullback.html#829" class="Generalizable">h₂</a><a id="1643" class="Symbol">}</a> <a id="1645" class="Symbol">→</a>
                        <a id="1671" href="Categories.Diagram.Pullback.html#1403" class="Bound">p₁</a> <a id="1674" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1676" href="Categories.Diagram.Pullback.html#1526" class="Field">universal</a> <a id="1686" href="Categories.Diagram.Pullback.html#1623" class="Bound">eq</a> <a id="1689" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1691" href="Categories.Diagram.Pullback.html#826" class="Generalizable">h₁</a>
    <a id="IsPullback.p₂∘universal≈h₂"></a><a id="1698" href="Categories.Diagram.Pullback.html#1698" class="Field">p₂∘universal≈h₂</a> <a id="1714" class="Symbol">:</a> <a id="1716" class="Symbol">∀</a> <a id="1718" class="Symbol">{</a><a id="1719" href="Categories.Diagram.Pullback.html#1719" class="Bound">eq</a> <a id="1722" class="Symbol">:</a> <a id="1724" href="Categories.Diagram.Pullback.html#1429" class="Bound">f</a> <a id="1726" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1728" href="Categories.Diagram.Pullback.html#826" class="Generalizable">h₁</a> <a id="1731" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1733" href="Categories.Diagram.Pullback.html#1441" class="Bound">g</a> <a id="1735" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1737" href="Categories.Diagram.Pullback.html#829" class="Generalizable">h₂</a><a id="1739" class="Symbol">}</a> <a id="1741" class="Symbol">→</a>
                        <a id="1767" href="Categories.Diagram.Pullback.html#1416" class="Bound">p₂</a> <a id="1770" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1772" href="Categories.Diagram.Pullback.html#1526" class="Field">universal</a> <a id="1782" href="Categories.Diagram.Pullback.html#1719" class="Bound">eq</a> <a id="1785" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1787" href="Categories.Diagram.Pullback.html#829" class="Generalizable">h₂</a>
    <a id="IsPullback.unique-diagram"></a><a id="1794" href="Categories.Diagram.Pullback.html#1794" class="Field">unique-diagram</a>  <a id="1810" class="Symbol">:</a> <a id="1812" href="Categories.Diagram.Pullback.html#1403" class="Bound">p₁</a> <a id="1815" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1817" href="Categories.Diagram.Pullback.html#824" class="Generalizable">h</a> <a id="1819" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1821" href="Categories.Diagram.Pullback.html#1403" class="Bound">p₁</a> <a id="1824" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1826" href="Categories.Diagram.Pullback.html#832" class="Generalizable">i</a> <a id="1828" class="Symbol">→</a>
                      <a id="1852" href="Categories.Diagram.Pullback.html#1416" class="Bound">p₂</a> <a id="1855" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1857" href="Categories.Diagram.Pullback.html#824" class="Generalizable">h</a> <a id="1859" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1861" href="Categories.Diagram.Pullback.html#1416" class="Bound">p₂</a> <a id="1864" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1866" href="Categories.Diagram.Pullback.html#832" class="Generalizable">i</a> <a id="1868" class="Symbol">→</a>
                      <a id="1892" href="Categories.Diagram.Pullback.html#824" class="Generalizable">h</a> <a id="1894" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1896" href="Categories.Diagram.Pullback.html#832" class="Generalizable">i</a>

  <a id="IsPullback.unique"></a><a id="1901" href="Categories.Diagram.Pullback.html#1901" class="Function">unique</a> <a id="1908" class="Symbol">:</a> <a id="1910" class="Symbol">∀</a> <a id="1912" class="Symbol">{</a><a id="1913" href="Categories.Diagram.Pullback.html#1913" class="Bound">eq</a> <a id="1916" class="Symbol">:</a> <a id="1918" href="Categories.Diagram.Pullback.html#1429" class="Bound">f</a> <a id="1920" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1922" href="Categories.Diagram.Pullback.html#826" class="Generalizable">h₁</a> <a id="1925" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1927" href="Categories.Diagram.Pullback.html#1441" class="Bound">g</a> <a id="1929" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1931" href="Categories.Diagram.Pullback.html#829" class="Generalizable">h₂</a><a id="1933" class="Symbol">}</a> <a id="1935" class="Symbol">→</a> <a id="1937" href="Categories.Diagram.Pullback.html#1403" class="Bound">p₁</a> <a id="1940" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1942" href="Categories.Diagram.Pullback.html#832" class="Generalizable">i</a> <a id="1944" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1946" href="Categories.Diagram.Pullback.html#826" class="Generalizable">h₁</a> <a id="1949" class="Symbol">→</a> <a id="1951" href="Categories.Diagram.Pullback.html#1416" class="Bound">p₂</a> <a id="1954" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1956" href="Categories.Diagram.Pullback.html#832" class="Generalizable">i</a> <a id="1958" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1960" href="Categories.Diagram.Pullback.html#829" class="Generalizable">h₂</a> <a id="1963" class="Symbol">→</a> <a id="1965" href="Categories.Diagram.Pullback.html#832" class="Generalizable">i</a> <a id="1967" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1969" href="Categories.Diagram.Pullback.html#1526" class="Field">universal</a> <a id="1979" href="Categories.Diagram.Pullback.html#1913" class="Bound">eq</a>
  <a id="1984" href="Categories.Diagram.Pullback.html#1901" class="Function">unique</a> <a id="1991" href="Categories.Diagram.Pullback.html#1991" class="Bound">p₁∘i≈h₁</a> <a id="1999" href="Categories.Diagram.Pullback.html#1999" class="Bound">p₂∘i≈h₂</a> <a id="2007" class="Symbol">=</a>
    <a id="2013" href="Categories.Diagram.Pullback.html#1794" class="Field">unique-diagram</a>
      <a id="2034" class="Symbol">(</a><a id="2035" href="Categories.Diagram.Pullback.html#1991" class="Bound">p₁∘i≈h₁</a> <a id="2043" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="2045" href="Categories.Category.Core.html#2991" class="Function">⟺</a> <a id="2047" href="Categories.Diagram.Pullback.html#1602" class="Field">p₁∘universal≈h₁</a><a id="2062" class="Symbol">)</a>
      <a id="2070" class="Symbol">(</a><a id="2071" href="Categories.Diagram.Pullback.html#1999" class="Bound">p₂∘i≈h₂</a> <a id="2079" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="2081" href="Categories.Category.Core.html#2991" class="Function">⟺</a> <a id="2083" href="Categories.Diagram.Pullback.html#1698" class="Field">p₂∘universal≈h₂</a><a id="2098" class="Symbol">)</a>

  <a id="IsPullback.unique′"></a><a id="2103" href="Categories.Diagram.Pullback.html#2103" class="Function">unique′</a> <a id="2111" class="Symbol">:</a> <a id="2113" class="Symbol">(</a><a id="2114" href="Categories.Diagram.Pullback.html#2114" class="Bound">eq</a> <a id="2117" href="Categories.Diagram.Pullback.html#2117" class="Bound">eq′</a> <a id="2121" class="Symbol">:</a> <a id="2123" href="Categories.Diagram.Pullback.html#1429" class="Bound">f</a> <a id="2125" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2127" href="Categories.Diagram.Pullback.html#826" class="Generalizable">h₁</a> <a id="2130" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2132" href="Categories.Diagram.Pullback.html#1441" class="Bound">g</a> <a id="2134" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2136" href="Categories.Diagram.Pullback.html#829" class="Generalizable">h₂</a><a id="2138" class="Symbol">)</a> <a id="2140" class="Symbol">→</a> <a id="2142" href="Categories.Diagram.Pullback.html#1526" class="Field">universal</a> <a id="2152" href="Categories.Diagram.Pullback.html#2114" class="Bound">eq</a> <a id="2155" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2157" href="Categories.Diagram.Pullback.html#1526" class="Field">universal</a> <a id="2167" href="Categories.Diagram.Pullback.html#2117" class="Bound">eq′</a>
  <a id="2173" href="Categories.Diagram.Pullback.html#2103" class="Function">unique′</a> <a id="2181" href="Categories.Diagram.Pullback.html#2181" class="Bound">eq</a> <a id="2184" href="Categories.Diagram.Pullback.html#2184" class="Bound">eq′</a> <a id="2188" class="Symbol">=</a> <a id="2190" href="Categories.Diagram.Pullback.html#1901" class="Function">unique</a> <a id="2197" href="Categories.Diagram.Pullback.html#1602" class="Field">p₁∘universal≈h₁</a> <a id="2213" href="Categories.Diagram.Pullback.html#1698" class="Field">p₂∘universal≈h₂</a>

  <a id="IsPullback.id-unique"></a><a id="2232" href="Categories.Diagram.Pullback.html#2232" class="Function">id-unique</a> <a id="2242" class="Symbol">:</a> <a id="2244" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="2247" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2249" href="Categories.Diagram.Pullback.html#1526" class="Field">universal</a> <a id="2259" href="Categories.Diagram.Pullback.html#1488" class="Field">commute</a>
  <a id="2269" href="Categories.Diagram.Pullback.html#2232" class="Function">id-unique</a> <a id="2279" class="Symbol">=</a> <a id="2281" href="Categories.Diagram.Pullback.html#1901" class="Function">unique</a> <a id="2288" href="Categories.Category.Core.html#1145" class="Field">identityʳ</a> <a id="2298" href="Categories.Category.Core.html#1145" class="Field">identityʳ</a>

  <a id="IsPullback.universal-resp-≈"></a><a id="2311" href="Categories.Diagram.Pullback.html#2311" class="Function">universal-resp-≈</a> <a id="2328" class="Symbol">:</a> <a id="2330" class="Symbol">∀</a> <a id="2332" class="Symbol">{</a><a id="2333" href="Categories.Diagram.Pullback.html#2333" class="Bound">eq</a> <a id="2336" class="Symbol">:</a> <a id="2338" href="Categories.Diagram.Pullback.html#1429" class="Bound">f</a> <a id="2340" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2342" href="Categories.Diagram.Pullback.html#826" class="Generalizable">h₁</a> <a id="2345" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2347" href="Categories.Diagram.Pullback.html#1441" class="Bound">g</a> <a id="2349" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2351" href="Categories.Diagram.Pullback.html#829" class="Generalizable">h₂</a><a id="2353" class="Symbol">}</a> <a id="2355" class="Symbol">{</a><a id="2356" href="Categories.Diagram.Pullback.html#2356" class="Bound">eq′</a> <a id="2360" class="Symbol">:</a> <a id="2362" href="Categories.Diagram.Pullback.html#1429" class="Bound">f</a> <a id="2364" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2366" href="Categories.Diagram.Pullback.html#834" class="Generalizable">i₁</a> <a id="2369" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2371" href="Categories.Diagram.Pullback.html#1441" class="Bound">g</a> <a id="2373" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2375" href="Categories.Diagram.Pullback.html#837" class="Generalizable">i₂</a><a id="2377" class="Symbol">}</a> <a id="2379" class="Symbol">→</a> <a id="2381" href="Categories.Diagram.Pullback.html#826" class="Generalizable">h₁</a> <a id="2384" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2386" href="Categories.Diagram.Pullback.html#834" class="Generalizable">i₁</a> <a id="2389" class="Symbol">→</a> <a id="2391" href="Categories.Diagram.Pullback.html#829" class="Generalizable">h₂</a> <a id="2394" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2396" href="Categories.Diagram.Pullback.html#837" class="Generalizable">i₂</a> <a id="2399" class="Symbol">→</a> <a id="2401" href="Categories.Diagram.Pullback.html#1526" class="Field">universal</a> <a id="2411" href="Categories.Diagram.Pullback.html#2333" class="Bound">eq</a> <a id="2414" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2416" href="Categories.Diagram.Pullback.html#1526" class="Field">universal</a> <a id="2426" href="Categories.Diagram.Pullback.html#2356" class="Bound">eq′</a>
  <a id="2432" href="Categories.Diagram.Pullback.html#2311" class="Function">universal-resp-≈</a> <a id="2449" href="Categories.Diagram.Pullback.html#2449" class="Bound">h₁≈i₁</a> <a id="2455" href="Categories.Diagram.Pullback.html#2455" class="Bound">h₂≈i₂</a> <a id="2461" class="Symbol">=</a> <a id="2463" href="Categories.Diagram.Pullback.html#1901" class="Function">unique</a> <a id="2470" class="Symbol">(</a><a id="2471" href="Categories.Diagram.Pullback.html#1602" class="Field">p₁∘universal≈h₁</a> <a id="2487" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="2489" href="Categories.Diagram.Pullback.html#2449" class="Bound">h₁≈i₁</a><a id="2494" class="Symbol">)</a> <a id="2496" class="Symbol">(</a><a id="2497" href="Categories.Diagram.Pullback.html#1698" class="Field">p₂∘universal≈h₂</a> <a id="2513" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="2515" href="Categories.Diagram.Pullback.html#2455" class="Bound">h₂≈i₂</a><a id="2520" class="Symbol">)</a>

<a id="2523" class="Comment">-- Pullback of two arrows with a common codomain</a>
<a id="2572" class="Keyword">record</a> <a id="Pullback"></a><a id="2579" href="Categories.Diagram.Pullback.html#2579" class="Record">Pullback</a> <a id="2588" class="Symbol">(</a><a id="2589" href="Categories.Diagram.Pullback.html#2589" class="Bound">f</a> <a id="2591" class="Symbol">:</a> <a id="2593" href="Categories.Diagram.Pullback.html#804" class="Generalizable">X</a> <a id="2595" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="2597" href="Categories.Diagram.Pullback.html#808" class="Generalizable">Z</a><a id="2598" class="Symbol">)</a> <a id="2600" class="Symbol">(</a><a id="2601" href="Categories.Diagram.Pullback.html#2601" class="Bound">g</a> <a id="2603" class="Symbol">:</a> <a id="2605" href="Categories.Diagram.Pullback.html#806" class="Generalizable">Y</a> <a id="2607" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="2609" href="Categories.Diagram.Pullback.html#808" class="Generalizable">Z</a><a id="2610" class="Symbol">)</a> <a id="2612" class="Symbol">:</a> <a id="2614" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2618" class="Symbol">(</a><a id="2619" href="Categories.Diagram.Pullback.html#127" class="Bound">o</a> <a id="2621" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2623" href="Categories.Diagram.Pullback.html#129" class="Bound">ℓ</a> <a id="2625" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2627" href="Categories.Diagram.Pullback.html#131" class="Bound">e</a><a id="2628" class="Symbol">)</a> <a id="2630" class="Keyword">where</a>
  <a id="2638" class="Keyword">field</a>
    <a id="2648" class="Symbol">{</a><a id="Pullback.P"></a><a id="2649" href="Categories.Diagram.Pullback.html#2649" class="Field">P</a><a id="2650" class="Symbol">}</a> <a id="2652" class="Symbol">:</a> <a id="2654" href="Categories.Category.Core.html#559" class="Field">Obj</a>
    <a id="Pullback.p₁"></a><a id="2662" href="Categories.Diagram.Pullback.html#2662" class="Field">p₁</a>  <a id="2666" class="Symbol">:</a> <a id="2668" href="Categories.Diagram.Pullback.html#2649" class="Field">P</a> <a id="2670" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="2672" href="Categories.Diagram.Pullback.html#2593" class="Bound">X</a>
    <a id="Pullback.p₂"></a><a id="2678" href="Categories.Diagram.Pullback.html#2678" class="Field">p₂</a>  <a id="2682" class="Symbol">:</a> <a id="2684" href="Categories.Diagram.Pullback.html#2649" class="Field">P</a> <a id="2686" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="2688" href="Categories.Diagram.Pullback.html#2605" class="Bound">Y</a>
    <a id="Pullback.isPullback"></a><a id="2694" href="Categories.Diagram.Pullback.html#2694" class="Field">isPullback</a> <a id="2705" class="Symbol">:</a> <a id="2707" href="Categories.Diagram.Pullback.html#1381" class="Record">IsPullback</a> <a id="2718" href="Categories.Diagram.Pullback.html#2662" class="Field">p₁</a> <a id="2721" href="Categories.Diagram.Pullback.html#2678" class="Field">p₂</a> <a id="2724" href="Categories.Diagram.Pullback.html#2589" class="Bound">f</a> <a id="2726" href="Categories.Diagram.Pullback.html#2601" class="Bound">g</a>

  <a id="2731" class="Keyword">open</a> <a id="2736" href="Categories.Diagram.Pullback.html#1381" class="Module">IsPullback</a> <a id="2747" href="Categories.Diagram.Pullback.html#2694" class="Field">isPullback</a> <a id="2758" class="Keyword">public</a>

<a id="up-to-iso"></a><a id="2766" href="Categories.Diagram.Pullback.html#2766" class="Function">up-to-iso</a> <a id="2776" class="Symbol">:</a> <a id="2778" class="Symbol">(</a><a id="2779" href="Categories.Diagram.Pullback.html#2779" class="Bound">pullback</a> <a id="2788" href="Categories.Diagram.Pullback.html#2788" class="Bound">pullback′</a> <a id="2798" class="Symbol">:</a> <a id="2800" href="Categories.Diagram.Pullback.html#2579" class="Record">Pullback</a> <a id="2809" href="Categories.Diagram.Pullback.html#820" class="Generalizable">f</a> <a id="2811" href="Categories.Diagram.Pullback.html#822" class="Generalizable">g</a><a id="2812" class="Symbol">)</a> <a id="2814" class="Symbol">→</a> <a id="2816" href="Categories.Diagram.Pullback.html#2649" class="Field">Pullback.P</a> <a id="2827" href="Categories.Diagram.Pullback.html#2779" class="Bound">pullback</a> <a id="2836" href="Categories.Morphism.html#2335" class="Record Operator">≅</a> <a id="2838" href="Categories.Diagram.Pullback.html#2649" class="Field">Pullback.P</a> <a id="2849" href="Categories.Diagram.Pullback.html#2788" class="Bound">pullback′</a>
<a id="2859" href="Categories.Diagram.Pullback.html#2766" class="Function">up-to-iso</a> <a id="2869" href="Categories.Diagram.Pullback.html#2869" class="Bound">pullback</a> <a id="2878" href="Categories.Diagram.Pullback.html#2878" class="Bound">pullback′</a> <a id="2888" class="Symbol">=</a> <a id="2890" class="Keyword">record</a>
  <a id="2899" class="Symbol">{</a> <a id="2901" href="Categories.Morphism.html#2383" class="Field">from</a> <a id="2906" class="Symbol">=</a> <a id="2908" href="Categories.Diagram.Pullback.html#3119" class="Function">repack</a> <a id="2915" href="Categories.Diagram.Pullback.html#2869" class="Bound">pullback</a> <a id="2924" href="Categories.Diagram.Pullback.html#2878" class="Bound">pullback′</a>
  <a id="2936" class="Symbol">;</a> <a id="2938" href="Categories.Morphism.html#2400" class="Field">to</a> <a id="2941" class="Symbol">=</a> <a id="2943" href="Categories.Diagram.Pullback.html#3119" class="Function">repack</a> <a id="2950" href="Categories.Diagram.Pullback.html#2878" class="Bound">pullback′</a> <a id="2960" href="Categories.Diagram.Pullback.html#2869" class="Bound">pullback</a>
  <a id="2971" class="Symbol">;</a> <a id="2973" href="Categories.Morphism.html#2417" class="Field">iso</a> <a id="2977" class="Symbol">=</a> <a id="2979" class="Keyword">record</a>
    <a id="2990" class="Symbol">{</a> <a id="2992" href="Categories.Morphism.html#1964" class="Field">isoˡ</a> <a id="2997" class="Symbol">=</a> <a id="2999" href="Categories.Diagram.Pullback.html#3651" class="Function">repack-cancel</a> <a id="3013" href="Categories.Diagram.Pullback.html#2878" class="Bound">pullback′</a> <a id="3023" href="Categories.Diagram.Pullback.html#2869" class="Bound">pullback</a>
    <a id="3036" class="Symbol">;</a> <a id="3038" href="Categories.Morphism.html#1990" class="Field">isoʳ</a> <a id="3043" class="Symbol">=</a> <a id="3045" href="Categories.Diagram.Pullback.html#3651" class="Function">repack-cancel</a> <a id="3059" href="Categories.Diagram.Pullback.html#2869" class="Bound">pullback</a> <a id="3068" href="Categories.Diagram.Pullback.html#2878" class="Bound">pullback′</a>
    <a id="3082" class="Symbol">}</a>
  <a id="3086" class="Symbol">}</a>
  <a id="3090" class="Keyword">where</a>
    <a id="3100" class="Keyword">open</a> <a id="3105" href="Categories.Diagram.Pullback.html#2579" class="Module">Pullback</a>

    <a id="3119" href="Categories.Diagram.Pullback.html#3119" class="Function">repack</a> <a id="3126" class="Symbol">:</a> <a id="3128" class="Symbol">(</a><a id="3129" href="Categories.Diagram.Pullback.html#3129" class="Bound">pullback</a> <a id="3138" href="Categories.Diagram.Pullback.html#3138" class="Bound">pullback′</a> <a id="3148" class="Symbol">:</a> <a id="3150" href="Categories.Diagram.Pullback.html#2579" class="Record">Pullback</a> <a id="3159" href="Categories.Diagram.Pullback.html#820" class="Generalizable">f</a> <a id="3161" href="Categories.Diagram.Pullback.html#822" class="Generalizable">g</a><a id="3162" class="Symbol">)</a> <a id="3164" class="Symbol">→</a> <a id="3166" href="Categories.Diagram.Pullback.html#2649" class="Field">P</a> <a id="3168" href="Categories.Diagram.Pullback.html#3129" class="Bound">pullback</a> <a id="3177" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="3179" href="Categories.Diagram.Pullback.html#2649" class="Field">P</a> <a id="3181" href="Categories.Diagram.Pullback.html#3138" class="Bound">pullback′</a>
    <a id="3195" href="Categories.Diagram.Pullback.html#3119" class="Function">repack</a> <a id="3202" href="Categories.Diagram.Pullback.html#3202" class="Bound">pullback</a> <a id="3211" href="Categories.Diagram.Pullback.html#3211" class="Bound">pullback′</a> <a id="3221" class="Symbol">=</a> <a id="3223" href="Categories.Diagram.Pullback.html#1526" class="Function">universal</a> <a id="3233" href="Categories.Diagram.Pullback.html#3211" class="Bound">pullback′</a> <a id="3243" class="Symbol">(</a><a id="3244" href="Categories.Diagram.Pullback.html#1488" class="Function">commute</a> <a id="3252" href="Categories.Diagram.Pullback.html#3202" class="Bound">pullback</a><a id="3260" class="Symbol">)</a>

    <a id="3267" href="Categories.Diagram.Pullback.html#3267" class="Function">repack∘</a> <a id="3275" class="Symbol">:</a> <a id="3277" class="Symbol">(</a><a id="3278" href="Categories.Diagram.Pullback.html#3278" class="Bound">pullback</a> <a id="3287" href="Categories.Diagram.Pullback.html#3287" class="Bound">pullback′</a> <a id="3297" href="Categories.Diagram.Pullback.html#3297" class="Bound">pullback″</a> <a id="3307" class="Symbol">:</a> <a id="3309" href="Categories.Diagram.Pullback.html#2579" class="Record">Pullback</a> <a id="3318" href="Categories.Diagram.Pullback.html#820" class="Generalizable">f</a> <a id="3320" href="Categories.Diagram.Pullback.html#822" class="Generalizable">g</a><a id="3321" class="Symbol">)</a> <a id="3323" class="Symbol">→</a> <a id="3325" href="Categories.Diagram.Pullback.html#3119" class="Function">repack</a> <a id="3332" href="Categories.Diagram.Pullback.html#3287" class="Bound">pullback′</a> <a id="3342" href="Categories.Diagram.Pullback.html#3297" class="Bound">pullback″</a> <a id="3352" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3354" href="Categories.Diagram.Pullback.html#3119" class="Function">repack</a> <a id="3361" href="Categories.Diagram.Pullback.html#3278" class="Bound">pullback</a> <a id="3370" href="Categories.Diagram.Pullback.html#3287" class="Bound">pullback′</a> <a id="3380" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="3382" href="Categories.Diagram.Pullback.html#3119" class="Function">repack</a> <a id="3389" href="Categories.Diagram.Pullback.html#3278" class="Bound">pullback</a> <a id="3398" href="Categories.Diagram.Pullback.html#3297" class="Bound">pullback″</a>
    <a id="3412" href="Categories.Diagram.Pullback.html#3267" class="Function">repack∘</a> <a id="3420" href="Categories.Diagram.Pullback.html#3420" class="Bound">pullback</a> <a id="3429" href="Categories.Diagram.Pullback.html#3429" class="Bound">pullback′</a> <a id="3439" href="Categories.Diagram.Pullback.html#3439" class="Bound">pullback″</a> <a id="3449" class="Symbol">=</a>
      <a id="3457" href="Categories.Diagram.Pullback.html#1901" class="Function">unique</a> <a id="3464" href="Categories.Diagram.Pullback.html#3439" class="Bound">pullback″</a>
             <a id="3487" class="Symbol">(</a><a id="3488" href="Categories.Morphism.Reasoning.Core.html#8086" class="Function">glueTrianglesʳ</a> <a id="3503" class="Symbol">(</a><a id="3504" href="Categories.Diagram.Pullback.html#1602" class="Function">p₁∘universal≈h₁</a> <a id="3520" href="Categories.Diagram.Pullback.html#3439" class="Bound">pullback″</a><a id="3529" class="Symbol">)</a> <a id="3531" class="Symbol">(</a><a id="3532" href="Categories.Diagram.Pullback.html#1602" class="Function">p₁∘universal≈h₁</a> <a id="3548" href="Categories.Diagram.Pullback.html#3429" class="Bound">pullback′</a><a id="3557" class="Symbol">))</a>
             <a id="3573" class="Symbol">(</a><a id="3574" href="Categories.Morphism.Reasoning.Core.html#8086" class="Function">glueTrianglesʳ</a> <a id="3589" class="Symbol">(</a><a id="3590" href="Categories.Diagram.Pullback.html#1698" class="Function">p₂∘universal≈h₂</a> <a id="3606" href="Categories.Diagram.Pullback.html#3439" class="Bound">pullback″</a><a id="3615" class="Symbol">)</a> <a id="3617" class="Symbol">(</a><a id="3618" href="Categories.Diagram.Pullback.html#1698" class="Function">p₂∘universal≈h₂</a> <a id="3634" href="Categories.Diagram.Pullback.html#3429" class="Bound">pullback′</a><a id="3643" class="Symbol">))</a>

    <a id="3651" href="Categories.Diagram.Pullback.html#3651" class="Function">repack-cancel</a> <a id="3665" class="Symbol">:</a> <a id="3667" class="Symbol">(</a><a id="3668" href="Categories.Diagram.Pullback.html#3668" class="Bound">pullback</a> <a id="3677" href="Categories.Diagram.Pullback.html#3677" class="Bound">pullback′</a> <a id="3687" class="Symbol">:</a> <a id="3689" href="Categories.Diagram.Pullback.html#2579" class="Record">Pullback</a> <a id="3698" href="Categories.Diagram.Pullback.html#820" class="Generalizable">f</a> <a id="3700" href="Categories.Diagram.Pullback.html#822" class="Generalizable">g</a><a id="3701" class="Symbol">)</a> <a id="3703" class="Symbol">→</a> <a id="3705" href="Categories.Diagram.Pullback.html#3119" class="Function">repack</a> <a id="3712" href="Categories.Diagram.Pullback.html#3668" class="Bound">pullback</a> <a id="3721" href="Categories.Diagram.Pullback.html#3677" class="Bound">pullback′</a> <a id="3731" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3733" href="Categories.Diagram.Pullback.html#3119" class="Function">repack</a> <a id="3740" href="Categories.Diagram.Pullback.html#3677" class="Bound">pullback′</a> <a id="3750" href="Categories.Diagram.Pullback.html#3668" class="Bound">pullback</a> <a id="3759" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="3761" href="Categories.Category.Core.html#630" class="Field">id</a>
    <a id="3768" href="Categories.Diagram.Pullback.html#3651" class="Function">repack-cancel</a> <a id="3782" href="Categories.Diagram.Pullback.html#3782" class="Bound">pullback</a> <a id="3791" href="Categories.Diagram.Pullback.html#3791" class="Bound">pullback′</a> <a id="3801" class="Symbol">=</a> <a id="3803" href="Categories.Diagram.Pullback.html#3267" class="Function">repack∘</a> <a id="3811" href="Categories.Diagram.Pullback.html#3791" class="Bound">pullback′</a> <a id="3821" href="Categories.Diagram.Pullback.html#3782" class="Bound">pullback</a> <a id="3830" href="Categories.Diagram.Pullback.html#3791" class="Bound">pullback′</a> <a id="3840" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="3842" href="Categories.Category.Core.html#2991" class="Function">⟺</a> <a id="3844" class="Symbol">(</a><a id="3845" href="Categories.Diagram.Pullback.html#2232" class="Function">id-unique</a> <a id="3855" href="Categories.Diagram.Pullback.html#3791" class="Bound">pullback′</a><a id="3864" class="Symbol">)</a>

<a id="swap"></a><a id="3867" href="Categories.Diagram.Pullback.html#3867" class="Function">swap</a> <a id="3872" class="Symbol">:</a> <a id="3874" href="Categories.Diagram.Pullback.html#2579" class="Record">Pullback</a> <a id="3883" href="Categories.Diagram.Pullback.html#820" class="Generalizable">f</a> <a id="3885" href="Categories.Diagram.Pullback.html#822" class="Generalizable">g</a> <a id="3887" class="Symbol">→</a> <a id="3889" href="Categories.Diagram.Pullback.html#2579" class="Record">Pullback</a> <a id="3898" href="Categories.Diagram.Pullback.html#822" class="Generalizable">g</a> <a id="3900" href="Categories.Diagram.Pullback.html#820" class="Generalizable">f</a>
<a id="3902" href="Categories.Diagram.Pullback.html#3867" class="Function">swap</a> <a id="3907" href="Categories.Diagram.Pullback.html#3907" class="Bound">p</a> <a id="3909" class="Symbol">=</a> <a id="3911" class="Keyword">record</a>
  <a id="3920" class="Symbol">{</a> <a id="3922" href="Categories.Diagram.Pullback.html#2662" class="Field">p₁</a>              <a id="3938" class="Symbol">=</a> <a id="3940" href="Categories.Diagram.Pullback.html#2678" class="Field">p₂</a>
  <a id="3945" class="Symbol">;</a> <a id="3947" href="Categories.Diagram.Pullback.html#2678" class="Field">p₂</a>              <a id="3963" class="Symbol">=</a> <a id="3965" href="Categories.Diagram.Pullback.html#2662" class="Field">p₁</a>
  <a id="3970" class="Symbol">;</a> <a id="3972" href="Categories.Diagram.Pullback.html#2694" class="Field">isPullback</a> <a id="3983" class="Symbol">=</a> <a id="3985" class="Keyword">record</a>
    <a id="3996" class="Symbol">{</a> <a id="3998" href="Categories.Diagram.Pullback.html#1488" class="Field">commute</a>          <a id="4015" class="Symbol">=</a> <a id="4017" href="Categories.Category.Core.html#2991" class="Function">⟺</a> <a id="4019" href="Categories.Diagram.Pullback.html#1488" class="Function">commute</a>
    <a id="4031" class="Symbol">;</a> <a id="4033" href="Categories.Diagram.Pullback.html#1526" class="Field">universal</a>       <a id="4049" class="Symbol">=</a> <a id="4051" href="Categories.Diagram.Pullback.html#1526" class="Function">universal</a> <a id="4061" href="Categories.Diagram.Pullback.html#414" class="Function Operator">●</a> <a id="4063" href="Categories.Category.Core.html#2991" class="Function">⟺</a>
    <a id="4069" class="Symbol">;</a> <a id="4071" href="Categories.Diagram.Pullback.html#1602" class="Field">p₁∘universal≈h₁</a> <a id="4087" class="Symbol">=</a> <a id="4089" href="Categories.Diagram.Pullback.html#1698" class="Function">p₂∘universal≈h₂</a>
    <a id="4109" class="Symbol">;</a> <a id="4111" href="Categories.Diagram.Pullback.html#1698" class="Field">p₂∘universal≈h₂</a> <a id="4127" class="Symbol">=</a> <a id="4129" href="Categories.Diagram.Pullback.html#1602" class="Function">p₁∘universal≈h₁</a>
    <a id="4149" class="Symbol">;</a> <a id="4151" href="Categories.Diagram.Pullback.html#1794" class="Field">unique-diagram</a>  <a id="4167" class="Symbol">=</a> <a id="4169" href="Function.Base.html#1657" class="Function">flip</a> <a id="4174" href="Categories.Diagram.Pullback.html#1794" class="Function">unique-diagram</a>
    <a id="4193" class="Symbol">}</a>
  <a id="4197" class="Symbol">}</a>
  <a id="4201" class="Keyword">where</a> <a id="4207" class="Keyword">open</a> <a id="4212" href="Categories.Diagram.Pullback.html#2579" class="Module">Pullback</a> <a id="4221" href="Categories.Diagram.Pullback.html#3907" class="Bound">p</a>

<a id="jmono"></a><a id="4224" href="Categories.Diagram.Pullback.html#4224" class="Function">jmono</a> <a id="4230" class="Symbol">:</a> <a id="4232" class="Symbol">(</a><a id="4233" href="Categories.Diagram.Pullback.html#4233" class="Bound">p</a> <a id="4235" class="Symbol">:</a> <a id="4237" href="Categories.Diagram.Pullback.html#2579" class="Record">Pullback</a> <a id="4246" href="Categories.Diagram.Pullback.html#820" class="Generalizable">f</a> <a id="4248" href="Categories.Diagram.Pullback.html#822" class="Generalizable">g</a><a id="4249" class="Symbol">)</a> <a id="4251" class="Symbol">→</a> <a id="4253" href="Categories.Morphism.html#845" class="Function">JointMono₂</a> <a id="4264" class="Symbol">(</a><a id="4265" href="Categories.Diagram.Pullback.html#2662" class="Field">Pullback.p₁</a> <a id="4277" href="Categories.Diagram.Pullback.html#4233" class="Bound">p</a><a id="4278" class="Symbol">)</a> <a id="4280" class="Symbol">(</a><a id="4281" href="Categories.Diagram.Pullback.html#2678" class="Field">Pullback.p₂</a> <a id="4293" href="Categories.Diagram.Pullback.html#4233" class="Bound">p</a><a id="4294" class="Symbol">)</a>
<a id="4296" href="Categories.Diagram.Pullback.html#4224" class="Function">jmono</a> <a id="4302" href="Categories.Diagram.Pullback.html#4302" class="Bound">p</a> <a id="4304" class="Symbol">_</a> <a id="4306" class="Symbol">_</a> <a id="4308" href="Categories.Diagram.Pullback.html#4308" class="Bound">2fam</a> <a id="4313" class="Symbol">=</a> <a id="4315" href="Categories.Diagram.Pullback.html#1794" class="Function">Pullback.unique-diagram</a> <a id="4339" href="Categories.Diagram.Pullback.html#4302" class="Bound">p</a> <a id="4341" class="Symbol">(</a><a id="4342" href="Categories.Diagram.Pullback.html#4308" class="Bound">2fam</a> <a id="4347" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a><a id="4351" class="Symbol">)</a> <a id="4353" class="Symbol">(</a><a id="4354" href="Categories.Diagram.Pullback.html#4308" class="Bound">2fam</a> <a id="4359" class="Symbol">(</a><a id="4360" href="Categories.Diagram.Pullback.html#769" class="InductiveConstructor">nzero</a> <a id="4366" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a><a id="4370" class="Symbol">))</a>

<a id="glue"></a><a id="4374" href="Categories.Diagram.Pullback.html#4374" class="Function">glue</a> <a id="4379" class="Symbol">:</a> <a id="4381" class="Symbol">(</a><a id="4382" href="Categories.Diagram.Pullback.html#4382" class="Bound">p</a> <a id="4384" class="Symbol">:</a> <a id="4386" href="Categories.Diagram.Pullback.html#2579" class="Record">Pullback</a> <a id="4395" href="Categories.Diagram.Pullback.html#820" class="Generalizable">f</a> <a id="4397" href="Categories.Diagram.Pullback.html#822" class="Generalizable">g</a><a id="4398" class="Symbol">)</a> <a id="4400" class="Symbol">→</a> <a id="4402" href="Categories.Diagram.Pullback.html#2579" class="Record">Pullback</a> <a id="4411" href="Categories.Diagram.Pullback.html#824" class="Generalizable">h</a> <a id="4413" class="Symbol">(</a><a id="4414" href="Categories.Diagram.Pullback.html#2662" class="Field">Pullback.p₁</a> <a id="4426" href="Categories.Diagram.Pullback.html#4382" class="Bound">p</a><a id="4427" class="Symbol">)</a> <a id="4429" class="Symbol">→</a> <a id="4431" href="Categories.Diagram.Pullback.html#2579" class="Record">Pullback</a> <a id="4440" class="Symbol">(</a><a id="4441" href="Categories.Diagram.Pullback.html#820" class="Generalizable">f</a> <a id="4443" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4445" href="Categories.Diagram.Pullback.html#824" class="Generalizable">h</a><a id="4446" class="Symbol">)</a> <a id="4448" href="Categories.Diagram.Pullback.html#822" class="Generalizable">g</a>
<a id="4450" href="Categories.Diagram.Pullback.html#4374" class="Function">glue</a> <a id="4455" class="Symbol">{</a><a id="4456" class="Argument">h</a> <a id="4458" class="Symbol">=</a> <a id="4460" href="Categories.Diagram.Pullback.html#4460" class="Bound">h</a><a id="4461" class="Symbol">}</a> <a id="4463" href="Categories.Diagram.Pullback.html#4463" class="Bound">p</a> <a id="4465" href="Categories.Diagram.Pullback.html#4465" class="Bound">q</a> <a id="4467" class="Symbol">=</a> <a id="4469" class="Keyword">record</a>
  <a id="4478" class="Symbol">{</a> <a id="4480" href="Categories.Diagram.Pullback.html#2662" class="Field">p₁</a>              <a id="4496" class="Symbol">=</a> <a id="4498" href="Categories.Diagram.Pullback.html#2662" class="Field">q.p₁</a>
  <a id="4505" class="Symbol">;</a> <a id="4507" href="Categories.Diagram.Pullback.html#2678" class="Field">p₂</a>              <a id="4523" class="Symbol">=</a> <a id="4525" href="Categories.Diagram.Pullback.html#2678" class="Function">p.p₂</a> <a id="4530" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4532" href="Categories.Diagram.Pullback.html#2678" class="Field">q.p₂</a>
  <a id="4539" class="Symbol">;</a> <a id="4541" href="Categories.Diagram.Pullback.html#2694" class="Field">isPullback</a> <a id="4552" class="Symbol">=</a> <a id="4554" class="Keyword">record</a>
    <a id="4565" class="Symbol">{</a> <a id="4567" href="Categories.Diagram.Pullback.html#1488" class="Field">commute</a>         <a id="4583" class="Symbol">=</a> <a id="4585" href="Categories.Diagram.Pullback.html#680" class="Function">glue-square</a> <a id="4597" href="Categories.Diagram.Pullback.html#1488" class="Function">p.commute</a> <a id="4607" href="Categories.Diagram.Pullback.html#1488" class="Function">q.commute</a>
    <a id="4621" class="Symbol">;</a> <a id="4623" href="Categories.Diagram.Pullback.html#1526" class="Field">universal</a>       <a id="4639" class="Symbol">=</a> <a id="4641" class="Symbol">λ</a> <a id="4643" href="Categories.Diagram.Pullback.html#4643" class="Bound">eq</a> <a id="4646" class="Symbol">→</a> <a id="4648" href="Categories.Diagram.Pullback.html#1526" class="Function">q.universal</a> <a id="4660" class="Symbol">(</a><a id="4661" href="Categories.Category.Core.html#2991" class="Function">⟺</a> <a id="4663" class="Symbol">(</a><a id="4664" href="Categories.Diagram.Pullback.html#1602" class="Function">p.p₁∘universal≈h₁</a> <a id="4682" class="Symbol">{</a><a id="4683" class="Argument">eq</a> <a id="4686" class="Symbol">=</a> <a id="4688" href="Categories.Category.Core.html#1004" class="Field">sym-assoc</a> <a id="4698" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="4700" href="Categories.Diagram.Pullback.html#4643" class="Bound">eq</a><a id="4702" class="Symbol">}))</a>
    <a id="4710" class="Symbol">;</a> <a id="4712" href="Categories.Diagram.Pullback.html#1602" class="Field">p₁∘universal≈h₁</a> <a id="4728" class="Symbol">=</a> <a id="4730" href="Categories.Diagram.Pullback.html#1602" class="Function">q.p₁∘universal≈h₁</a>
    <a id="4752" class="Symbol">;</a> <a id="4754" href="Categories.Diagram.Pullback.html#1698" class="Field">p₂∘universal≈h₂</a> <a id="4770" class="Symbol">=</a> <a id="4772" href="Categories.Category.Core.html#715" class="Field">assoc</a> <a id="4778" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="4780" href="Categories.Category.Core.html#1706" class="Function">∘-resp-≈ʳ</a> <a id="4790" href="Categories.Diagram.Pullback.html#1698" class="Function">q.p₂∘universal≈h₂</a> <a id="4808" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="4810" href="Categories.Diagram.Pullback.html#1698" class="Function">p.p₂∘universal≈h₂</a>
    <a id="4832" class="Symbol">;</a> <a id="4834" href="Categories.Diagram.Pullback.html#1794" class="Field">unique-diagram</a>  <a id="4850" class="Symbol">=</a> <a id="4852" class="Symbol">λ</a> <a id="4854" class="Symbol">{</a><a id="4855" href="Categories.Diagram.Pullback.html#4855" class="Bound">_</a> <a id="4857" href="Categories.Diagram.Pullback.html#4857" class="Bound">j</a> <a id="4859" href="Categories.Diagram.Pullback.html#4859" class="Bound">i</a><a id="4860" class="Symbol">}</a> <a id="4862" href="Categories.Diagram.Pullback.html#4862" class="Bound">eq₁</a> <a id="4866" href="Categories.Diagram.Pullback.html#4866" class="Bound">eq₂</a> <a id="4870" class="Symbol">→</a>
        <a id="4880" class="Keyword">let</a> <a id="4884" href="Categories.Diagram.Pullback.html#4884" class="Bound">eq′</a> <a id="4888" class="Symbol">:</a> <a id="4890" href="Categories.Diagram.Pullback.html#2662" class="Function">p.p₁</a> <a id="4895" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4897" href="Categories.Diagram.Pullback.html#2678" class="Field">q.p₂</a> <a id="4902" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4904" href="Categories.Diagram.Pullback.html#4857" class="Bound">j</a> <a id="4906" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="4908" href="Categories.Diagram.Pullback.html#2662" class="Function">p.p₁</a> <a id="4913" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4915" href="Categories.Diagram.Pullback.html#2678" class="Field">q.p₂</a> <a id="4920" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4922" href="Categories.Diagram.Pullback.html#4859" class="Bound">i</a>
            <a id="4936" href="Categories.Diagram.Pullback.html#4884" class="Bound">eq′</a> <a id="4940" class="Symbol">=</a> <a id="4942" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
              <a id="4962" href="Categories.Diagram.Pullback.html#2662" class="Function">p.p₁</a> <a id="4967" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4969" href="Categories.Diagram.Pullback.html#2678" class="Field">q.p₂</a> <a id="4974" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4976" href="Categories.Diagram.Pullback.html#4857" class="Bound">j</a> <a id="4978" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="4981" href="Categories.Morphism.Reasoning.Core.html#5142" class="Function">extendʳ</a> <a id="4989" href="Categories.Diagram.Pullback.html#1488" class="Function">q.commute</a> <a id="4999" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
              <a id="5015" href="Categories.Diagram.Pullback.html#4460" class="Bound">h</a> <a id="5017" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5019" href="Categories.Diagram.Pullback.html#2662" class="Field">q.p₁</a> <a id="5024" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5026" href="Categories.Diagram.Pullback.html#4857" class="Bound">j</a>    <a id="5031" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5034" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="5042" href="Categories.Diagram.Pullback.html#4862" class="Bound">eq₁</a> <a id="5046" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
              <a id="5062" href="Categories.Diagram.Pullback.html#4460" class="Bound">h</a> <a id="5064" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5066" href="Categories.Diagram.Pullback.html#2662" class="Field">q.p₁</a> <a id="5071" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5073" href="Categories.Diagram.Pullback.html#4859" class="Bound">i</a>    <a id="5078" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5081" href="Categories.Morphism.Reasoning.Core.html#5142" class="Function">extendʳ</a> <a id="5089" href="Categories.Diagram.Pullback.html#1488" class="Function">q.commute</a> <a id="5099" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
              <a id="5115" href="Categories.Diagram.Pullback.html#2662" class="Function">p.p₁</a> <a id="5120" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5122" href="Categories.Diagram.Pullback.html#2678" class="Field">q.p₂</a> <a id="5127" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5129" href="Categories.Diagram.Pullback.html#4859" class="Bound">i</a> <a id="5131" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
        <a id="5141" class="Keyword">in</a> <a id="5144" href="Categories.Diagram.Pullback.html#1794" class="Function">q.unique-diagram</a> <a id="5161" href="Categories.Diagram.Pullback.html#4862" class="Bound">eq₁</a> <a id="5165" class="Symbol">(</a><a id="5166" href="Categories.Diagram.Pullback.html#1794" class="Function">p.unique-diagram</a> <a id="5183" href="Categories.Diagram.Pullback.html#4884" class="Bound">eq′</a> <a id="5187" class="Symbol">(</a><a id="5188" href="Categories.Category.Core.html#1004" class="Field">sym-assoc</a> <a id="5198" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="5200" href="Categories.Diagram.Pullback.html#4866" class="Bound">eq₂</a> <a id="5204" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="5206" href="Categories.Category.Core.html#715" class="Field">assoc</a><a id="5211" class="Symbol">))</a> 
    <a id="5219" class="Symbol">}</a>
  <a id="5223" class="Symbol">}</a>
  <a id="5227" class="Keyword">where</a> <a id="5233" class="Keyword">module</a> <a id="5240" href="Categories.Diagram.Pullback.html#5240" class="Module">p</a> <a id="5242" class="Symbol">=</a> <a id="5244" href="Categories.Diagram.Pullback.html#2579" class="Module">Pullback</a> <a id="5253" href="Categories.Diagram.Pullback.html#4463" class="Bound">p</a>
        <a id="5263" class="Keyword">module</a> <a id="5270" href="Categories.Diagram.Pullback.html#5270" class="Module">q</a> <a id="5272" class="Symbol">=</a> <a id="5274" href="Categories.Diagram.Pullback.html#2579" class="Module">Pullback</a> <a id="5283" href="Categories.Diagram.Pullback.html#4465" class="Bound">q</a>

<a id="unglue′"></a><a id="5286" href="Categories.Diagram.Pullback.html#5286" class="Function">unglue′</a> <a id="5294" class="Symbol">:</a> <a id="5296" class="Symbol">(</a><a id="5297" href="Categories.Diagram.Pullback.html#5297" class="Bound">p</a> <a id="5299" class="Symbol">:</a> <a id="5301" href="Categories.Category.html#884" class="Function">CommutativeSquare</a> <a id="5319" href="Categories.Diagram.Pullback.html#826" class="Generalizable">h₁</a> <a id="5322" href="Categories.Diagram.Pullback.html#842" class="Generalizable">k</a> <a id="5324" href="Categories.Diagram.Pullback.html#820" class="Generalizable">f</a> <a id="5326" href="Categories.Diagram.Pullback.html#829" class="Generalizable">h₂</a><a id="5328" class="Symbol">)</a> <a id="5330" class="Symbol">→</a>
          <a id="5342" class="Symbol">(</a><a id="5343" href="Categories.Diagram.Pullback.html#5343" class="Bound">q</a> <a id="5345" class="Symbol">:</a> <a id="5347" href="Categories.Category.html#884" class="Function">CommutativeSquare</a> <a id="5365" href="Categories.Diagram.Pullback.html#824" class="Generalizable">h</a> <a id="5367" href="Categories.Diagram.Pullback.html#832" class="Generalizable">i</a> <a id="5369" href="Categories.Diagram.Pullback.html#822" class="Generalizable">g</a> <a id="5371" href="Categories.Diagram.Pullback.html#826" class="Generalizable">h₁</a><a id="5373" class="Symbol">)</a> <a id="5375" class="Symbol">→</a>
          <a id="5387" href="Categories.Morphism.html#845" class="Function">JointMono₂</a> <a id="5398" href="Categories.Diagram.Pullback.html#826" class="Generalizable">h₁</a> <a id="5401" href="Categories.Diagram.Pullback.html#842" class="Generalizable">k</a> <a id="5403" class="Symbol">→</a>
          <a id="5415" href="Categories.Diagram.Pullback.html#1381" class="Record">IsPullback</a> <a id="5426" href="Categories.Diagram.Pullback.html#824" class="Generalizable">h</a> <a id="5428" class="Symbol">(</a><a id="5429" href="Categories.Diagram.Pullback.html#842" class="Generalizable">k</a> <a id="5431" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5433" href="Categories.Diagram.Pullback.html#832" class="Generalizable">i</a><a id="5434" class="Symbol">)</a> <a id="5436" class="Symbol">(</a><a id="5437" href="Categories.Diagram.Pullback.html#820" class="Generalizable">f</a> <a id="5439" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5441" href="Categories.Diagram.Pullback.html#822" class="Generalizable">g</a><a id="5442" class="Symbol">)</a> <a id="5444" href="Categories.Diagram.Pullback.html#829" class="Generalizable">h₂</a> <a id="5447" class="Symbol">→</a>
          <a id="5459" href="Categories.Diagram.Pullback.html#1381" class="Record">IsPullback</a> <a id="5470" href="Categories.Diagram.Pullback.html#824" class="Generalizable">h</a> <a id="5472" href="Categories.Diagram.Pullback.html#832" class="Generalizable">i</a> <a id="5474" href="Categories.Diagram.Pullback.html#822" class="Generalizable">g</a> <a id="5476" href="Categories.Diagram.Pullback.html#826" class="Generalizable">h₁</a>

<a id="5480" href="Categories.Diagram.Pullback.html#5286" class="Function">unglue′</a> <a id="5488" class="Symbol">{</a><a id="5489" class="Argument">k</a> <a id="5491" class="Symbol">=</a> <a id="5493" href="Categories.Diagram.Pullback.html#5493" class="Bound">k</a><a id="5494" class="Symbol">}{</a><a id="5496" class="Argument">i</a> <a id="5498" class="Symbol">=</a> <a id="5500" href="Categories.Diagram.Pullback.html#5500" class="Bound">i</a><a id="5501" class="Symbol">}</a> <a id="5503" href="Categories.Diagram.Pullback.html#5503" class="Bound">p</a> <a id="5505" href="Categories.Diagram.Pullback.html#5505" class="Bound">q</a> <a id="5507" href="Categories.Diagram.Pullback.html#5507" class="Bound">jm</a> <a id="5510" href="Categories.Diagram.Pullback.html#5510" class="Bound">is-pb</a> <a id="5516" class="Symbol">=</a> <a id="5518" class="Keyword">record</a>
  <a id="5527" class="Symbol">{</a> <a id="5529" href="Categories.Diagram.Pullback.html#1488" class="Field">commute</a> <a id="5537" class="Symbol">=</a> <a id="5539" href="Categories.Diagram.Pullback.html#5505" class="Bound">q</a>
  <a id="5543" class="Symbol">;</a> <a id="5545" href="Categories.Diagram.Pullback.html#1526" class="Field">universal</a> <a id="5555" class="Symbol">=</a> <a id="5557" class="Symbol">λ</a> <a id="5559" href="Categories.Diagram.Pullback.html#5559" class="Bound">eq</a> <a id="5562" class="Symbol">→</a> <a id="5564" href="Categories.Diagram.Pullback.html#1526" class="Field">is-pb.universal</a> <a id="5580" class="Symbol">(</a><a id="5581" href="Categories.Diagram.Pullback.html#680" class="Function">glue-square</a> <a id="5593" href="Categories.Diagram.Pullback.html#5503" class="Bound">p</a> <a id="5595" href="Categories.Diagram.Pullback.html#5559" class="Bound">eq</a><a id="5597" class="Symbol">)</a>
  <a id="5601" class="Symbol">;</a> <a id="5603" href="Categories.Diagram.Pullback.html#1602" class="Field">p₁∘universal≈h₁</a> <a id="5619" class="Symbol">=</a> <a id="5621" href="Categories.Diagram.Pullback.html#1602" class="Field">is-pb.p₁∘universal≈h₁</a>
  <a id="5645" class="Symbol">;</a> <a id="5647" href="Categories.Diagram.Pullback.html#1698" class="Field">p₂∘universal≈h₂</a> <a id="5663" class="Symbol">=</a> <a id="5665" class="Symbol">λ</a> <a id="5667" class="Symbol">{</a><a id="5668" href="Categories.Diagram.Pullback.html#5668" class="Bound">_</a> <a id="5670" href="Categories.Diagram.Pullback.html#5670" class="Bound">_</a> <a id="5672" href="Categories.Diagram.Pullback.html#5672" class="Bound">j</a> <a id="5674" href="Categories.Diagram.Pullback.html#5674" class="Bound">eq</a><a id="5676" class="Symbol">}</a> <a id="5678" class="Symbol">→</a> <a id="5680" href="Categories.Diagram.Pullback.html#5507" class="Bound">jm</a>
      <a id="5689" class="Symbol">(</a><a id="5690" href="Categories.Diagram.Pullback.html#5500" class="Bound">i</a> <a id="5692" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5694" href="Categories.Diagram.Pullback.html#1526" class="Field">is-pb.universal</a> <a id="5710" class="Symbol">(</a><a id="5711" href="Categories.Diagram.Pullback.html#680" class="Function">glue-square</a> <a id="5723" href="Categories.Diagram.Pullback.html#5503" class="Bound">p</a> <a id="5725" href="Categories.Diagram.Pullback.html#5674" class="Bound">eq</a><a id="5727" class="Symbol">))</a> <a id="5730" href="Categories.Diagram.Pullback.html#5672" class="Bound">j</a>
      <a id="5738" class="Symbol">λ{</a> <a id="5741" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a> <a id="5746" class="Symbol">→</a>  <a id="5749" href="Categories.Morphism.Reasoning.Core.html#3168" class="Function">pullˡ</a> <a id="5755" class="Symbol">(</a><a id="5756" href="Categories.Category.Core.html#2991" class="Function">⟺</a> <a id="5758" href="Categories.Diagram.Pullback.html#5505" class="Bound">q</a><a id="5759" class="Symbol">)</a> <a id="5761" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="5763" href="Categories.Morphism.Reasoning.Core.html#3034" class="Function">pullʳ</a> <a id="5769" href="Categories.Diagram.Pullback.html#1602" class="Field">is-pb.p₁∘universal≈h₁</a> <a id="5791" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="5793" href="Categories.Diagram.Pullback.html#5674" class="Bound">eq</a>
       <a id="5803" class="Symbol">;</a> <a id="5805" class="Symbol">(</a><a id="5806" href="Categories.Diagram.Pullback.html#769" class="InductiveConstructor">nzero</a> <a id="5812" class="Symbol">_)</a> <a id="5815" class="Symbol">→</a> <a id="5817" href="Categories.Category.Core.html#1004" class="Field">sym-assoc</a> <a id="5827" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="5829" href="Categories.Diagram.Pullback.html#1698" class="Field">is-pb.p₂∘universal≈h₂</a> <a id="5851" class="Symbol">}</a>
  <a id="5855" class="Symbol">;</a> <a id="5857" href="Categories.Diagram.Pullback.html#1794" class="Field">unique-diagram</a> <a id="5872" class="Symbol">=</a> <a id="5874" class="Symbol">λ</a> <a id="5876" href="Categories.Diagram.Pullback.html#5876" class="Bound">eq₁</a> <a id="5880" href="Categories.Diagram.Pullback.html#5880" class="Bound">eq₂</a> <a id="5884" class="Symbol">→</a> <a id="5886" href="Categories.Diagram.Pullback.html#1794" class="Field">is-pb.unique-diagram</a> <a id="5907" href="Categories.Diagram.Pullback.html#5876" class="Bound">eq₁</a> <a id="5911" class="Symbol">(</a><a id="5912" href="Categories.Morphism.Reasoning.Core.html#4947" class="Function">extendˡ</a> <a id="5920" href="Categories.Diagram.Pullback.html#5880" class="Bound">eq₂</a><a id="5923" class="Symbol">)</a> 
  <a id="5928" class="Symbol">}</a>
    <a id="5934" class="Keyword">where</a> <a id="5940" class="Keyword">module</a> <a id="5947" href="Categories.Diagram.Pullback.html#5947" class="Module">is-pb</a> <a id="5953" class="Symbol">=</a> <a id="5955" href="Categories.Diagram.Pullback.html#1381" class="Module">IsPullback</a> <a id="5966" href="Categories.Diagram.Pullback.html#5510" class="Bound">is-pb</a>

<a id="unglue"></a><a id="5973" href="Categories.Diagram.Pullback.html#5973" class="Function">unglue</a> <a id="5980" class="Symbol">:</a> <a id="5982" class="Symbol">(</a><a id="5983" href="Categories.Diagram.Pullback.html#5983" class="Bound">p</a> <a id="5985" class="Symbol">:</a> <a id="5987" href="Categories.Diagram.Pullback.html#2579" class="Record">Pullback</a> <a id="5996" href="Categories.Diagram.Pullback.html#820" class="Generalizable">f</a> <a id="5998" href="Categories.Diagram.Pullback.html#822" class="Generalizable">g</a><a id="5999" class="Symbol">)</a> <a id="6001" class="Symbol">→</a> <a id="6003" href="Categories.Diagram.Pullback.html#2579" class="Record">Pullback</a> <a id="6012" class="Symbol">(</a><a id="6013" href="Categories.Diagram.Pullback.html#820" class="Generalizable">f</a> <a id="6015" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6017" href="Categories.Diagram.Pullback.html#824" class="Generalizable">h</a><a id="6018" class="Symbol">)</a> <a id="6020" href="Categories.Diagram.Pullback.html#822" class="Generalizable">g</a> <a id="6022" class="Symbol">→</a> <a id="6024" href="Categories.Diagram.Pullback.html#2579" class="Record">Pullback</a> <a id="6033" href="Categories.Diagram.Pullback.html#824" class="Generalizable">h</a> <a id="6035" class="Symbol">(</a><a id="6036" href="Categories.Diagram.Pullback.html#2662" class="Field">Pullback.p₁</a> <a id="6048" href="Categories.Diagram.Pullback.html#5983" class="Bound">p</a><a id="6049" class="Symbol">)</a>
<a id="6051" href="Categories.Diagram.Pullback.html#5973" class="Function">unglue</a> <a id="6058" class="Symbol">{</a><a id="6059" class="Argument">f</a> <a id="6061" class="Symbol">=</a> <a id="6063" href="Categories.Diagram.Pullback.html#6063" class="Bound">f</a><a id="6064" class="Symbol">}</a> <a id="6066" class="Symbol">{</a><a id="6067" class="Argument">g</a> <a id="6069" class="Symbol">=</a> <a id="6071" href="Categories.Diagram.Pullback.html#6071" class="Bound">g</a><a id="6072" class="Symbol">}</a> <a id="6074" class="Symbol">{</a><a id="6075" class="Argument">h</a> <a id="6077" class="Symbol">=</a> <a id="6079" href="Categories.Diagram.Pullback.html#6079" class="Bound">h</a><a id="6080" class="Symbol">}</a> <a id="6082" href="Categories.Diagram.Pullback.html#6082" class="Bound">p</a> <a id="6084" href="Categories.Diagram.Pullback.html#6084" class="Bound">q</a> <a id="6086" class="Symbol">=</a> <a id="6088" class="Keyword">record</a>
  <a id="6097" class="Symbol">{</a> <a id="6099" href="Categories.Diagram.Pullback.html#2662" class="Field">p₁</a> <a id="6102" class="Symbol">=</a> <a id="6104" href="Categories.Diagram.Pullback.html#2662" class="Field">q.p₁</a>
  <a id="6111" class="Symbol">;</a> <a id="6113" href="Categories.Diagram.Pullback.html#2678" class="Field">p₂</a> <a id="6116" class="Symbol">=</a> <a id="6118" href="Categories.Diagram.Pullback.html#1526" class="Function">p.universal</a> <a id="6130" class="Symbol">(</a><a id="6131" href="Categories.Category.Core.html#1004" class="Field">sym-assoc</a> <a id="6141" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="6143" href="Categories.Diagram.Pullback.html#1488" class="Function">q.commute</a><a id="6152" class="Symbol">)</a>
  <a id="6156" class="Symbol">;</a> <a id="6158" href="Categories.Diagram.Pullback.html#2694" class="Field">isPullback</a> <a id="6169" class="Symbol">=</a> <a id="6171" href="Categories.Diagram.Pullback.html#5286" class="Function">unglue′</a> <a id="6179" href="Categories.Diagram.Pullback.html#1488" class="Function">p.commute</a> <a id="6189" class="Symbol">(</a><a id="6190" href="Categories.Category.Core.html#2991" class="Function">⟺</a> <a id="6192" href="Categories.Diagram.Pullback.html#1602" class="Function">p.p₁∘universal≈h₁</a><a id="6209" class="Symbol">)</a>
      <a id="6217" class="Symbol">(λ</a> <a id="6220" href="Categories.Diagram.Pullback.html#6220" class="Bound">_</a> <a id="6222" href="Categories.Diagram.Pullback.html#6222" class="Bound">_</a> <a id="6224" href="Categories.Diagram.Pullback.html#6224" class="Bound">z</a> <a id="6226" class="Symbol">→</a> <a id="6228" href="Categories.Diagram.Pullback.html#1794" class="Function">p.unique-diagram</a> <a id="6245" class="Symbol">(</a><a id="6246" href="Categories.Diagram.Pullback.html#6224" class="Bound">z</a> <a id="6248" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a><a id="6252" class="Symbol">)</a> <a id="6254" class="Symbol">(</a><a id="6255" href="Categories.Diagram.Pullback.html#6224" class="Bound">z</a> <a id="6257" class="Symbol">(</a><a id="6258" href="Categories.Diagram.Pullback.html#769" class="InductiveConstructor">nzero</a> <a id="6264" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a><a id="6268" class="Symbol">)))</a> <a id="6272" href="Categories.Diagram.Pullback.html#6354" class="Function">ispb</a>
  <a id="6279" class="Symbol">}</a>
    <a id="6285" class="Keyword">where</a>
      <a id="6297" class="Keyword">module</a> <a id="6304" href="Categories.Diagram.Pullback.html#6304" class="Module">p</a> <a id="6306" class="Symbol">=</a> <a id="6308" href="Categories.Diagram.Pullback.html#2579" class="Module">Pullback</a> <a id="6317" href="Categories.Diagram.Pullback.html#6082" class="Bound">p</a>
      <a id="6325" class="Keyword">module</a> <a id="6332" href="Categories.Diagram.Pullback.html#6332" class="Module">q</a> <a id="6334" class="Symbol">=</a> <a id="6336" href="Categories.Diagram.Pullback.html#2579" class="Module">Pullback</a> <a id="6345" href="Categories.Diagram.Pullback.html#6084" class="Bound">q</a>

      <a id="6354" href="Categories.Diagram.Pullback.html#6354" class="Function">ispb</a> <a id="6359" class="Symbol">:</a> <a id="6361" href="Categories.Diagram.Pullback.html#1381" class="Record">IsPullback</a> <a id="6372" href="Categories.Diagram.Pullback.html#2662" class="Field">q.p₁</a> <a id="6377" class="Symbol">(</a><a id="6378" href="Categories.Diagram.Pullback.html#2678" class="Function">p.p₂</a> <a id="6383" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6385" href="Categories.Diagram.Pullback.html#1526" class="Function">p.universal</a> <a id="6397" class="Symbol">(</a><a id="6398" href="Categories.Category.Core.html#1004" class="Field">sym-assoc</a> <a id="6408" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="6410" href="Categories.Diagram.Pullback.html#1488" class="Function">q.commute</a><a id="6419" class="Symbol">))</a> <a id="6422" class="Symbol">(</a><a id="6423" href="Categories.Diagram.Pullback.html#6063" class="Bound">f</a> <a id="6425" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6427" href="Categories.Diagram.Pullback.html#6079" class="Bound">h</a><a id="6428" class="Symbol">)</a> <a id="6430" href="Categories.Diagram.Pullback.html#6071" class="Bound">g</a>
      <a id="6438" href="Categories.Diagram.Pullback.html#6354" class="Function">ispb</a> <a id="6443" class="Symbol">.</a><a id="6444" href="Categories.Diagram.Pullback.html#1488" class="Field">IsPullback.commute</a> <a id="6463" class="Symbol">=</a> <a id="6465" href="Categories.Diagram.Pullback.html#1488" class="Function">q.commute</a> <a id="6475" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="6477" href="Categories.Category.Core.html#1706" class="Function">∘-resp-≈ʳ</a> <a id="6487" class="Symbol">(</a><a id="6488" href="Categories.Category.Core.html#2991" class="Function">⟺</a> <a id="6490" href="Categories.Diagram.Pullback.html#1698" class="Function">p.p₂∘universal≈h₂</a><a id="6507" class="Symbol">)</a>
      <a id="6515" href="Categories.Diagram.Pullback.html#6354" class="Function">ispb</a> <a id="6520" class="Symbol">.</a><a id="6521" href="Categories.Diagram.Pullback.html#1526" class="Field">IsPullback.universal</a> <a id="6542" class="Symbol">=</a> <a id="6544" href="Categories.Diagram.Pullback.html#1526" class="Function">q.universal</a>
      <a id="6562" href="Categories.Diagram.Pullback.html#6354" class="Function">ispb</a> <a id="6567" class="Symbol">.</a><a id="6568" href="Categories.Diagram.Pullback.html#1602" class="Field">IsPullback.p₁∘universal≈h₁</a> <a id="6595" class="Symbol">=</a> <a id="6597" href="Categories.Diagram.Pullback.html#1602" class="Function">q.p₁∘universal≈h₁</a>
      <a id="6621" href="Categories.Diagram.Pullback.html#6354" class="Function">ispb</a> <a id="6626" class="Symbol">.</a><a id="6627" href="Categories.Diagram.Pullback.html#1698" class="Field">IsPullback.p₂∘universal≈h₂</a> <a id="6654" class="Symbol">=</a> <a id="6656" href="Categories.Category.Core.html#1597" class="Function">∘-resp-≈ˡ</a> <a id="6666" href="Categories.Diagram.Pullback.html#1698" class="Function">p.p₂∘universal≈h₂</a> <a id="6684" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="6686" href="Categories.Diagram.Pullback.html#1698" class="Function">q.p₂∘universal≈h₂</a>
      <a id="6710" href="Categories.Diagram.Pullback.html#6354" class="Function">ispb</a> <a id="6715" class="Symbol">.</a><a id="6716" href="Categories.Diagram.Pullback.html#1794" class="Field">IsPullback.unique-diagram</a>  <a id="6743" href="Categories.Diagram.Pullback.html#6743" class="Bound">eq₁</a> <a id="6747" href="Categories.Diagram.Pullback.html#6747" class="Bound">eq₂</a> <a id="6751" class="Symbol">=</a>
        <a id="6761" href="Categories.Diagram.Pullback.html#1794" class="Function">q.unique-diagram</a> <a id="6778" href="Categories.Diagram.Pullback.html#6743" class="Bound">eq₁</a> <a id="6782" class="Symbol">(</a><a id="6783" href="Categories.Category.Core.html#1597" class="Function">∘-resp-≈ˡ</a> <a id="6793" class="Symbol">(</a><a id="6794" href="Categories.Category.Core.html#2991" class="Function">⟺</a> <a id="6796" href="Categories.Diagram.Pullback.html#1698" class="Function">p.p₂∘universal≈h₂</a><a id="6813" class="Symbol">)</a> <a id="6815" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="6817" href="Categories.Diagram.Pullback.html#6747" class="Bound">eq₂</a> <a id="6821" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="6823" href="Categories.Category.Core.html#1597" class="Function">∘-resp-≈ˡ</a> <a id="6833" href="Categories.Diagram.Pullback.html#1698" class="Function">p.p₂∘universal≈h₂</a><a id="6850" class="Symbol">)</a>

<a id="Product×Equalizer⇒Pullback"></a><a id="6853" href="Categories.Diagram.Pullback.html#6853" class="Function">Product×Equalizer⇒Pullback</a> <a id="6880" class="Symbol">:</a>
  <a id="6884" class="Symbol">(</a><a id="6885" href="Categories.Diagram.Pullback.html#6885" class="Bound">p</a> <a id="6887" class="Symbol">:</a> <a id="6889" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="6897" href="Categories.Diagram.Pullback.html#800" class="Generalizable">A</a> <a id="6899" href="Categories.Diagram.Pullback.html#802" class="Generalizable">B</a><a id="6900" class="Symbol">)</a> <a id="6902" class="Symbol">→</a> <a id="6904" href="Categories.Diagram.Equalizer.html#1948" class="Record">Equalizer</a> <a id="6914" class="Symbol">(</a><a id="6915" href="Categories.Diagram.Pullback.html#820" class="Generalizable">f</a> <a id="6917" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6919" href="Categories.Object.Product.Core.html#508" class="Field">Product.π₁</a> <a id="6930" href="Categories.Diagram.Pullback.html#6885" class="Bound">p</a><a id="6931" class="Symbol">)</a> <a id="6933" class="Symbol">(</a><a id="6934" href="Categories.Diagram.Pullback.html#822" class="Generalizable">g</a> <a id="6936" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6938" href="Categories.Object.Product.Core.html#528" class="Field">Product.π₂</a> <a id="6949" href="Categories.Diagram.Pullback.html#6885" class="Bound">p</a><a id="6950" class="Symbol">)</a> <a id="6952" class="Symbol">→</a>
  <a id="6956" href="Categories.Diagram.Pullback.html#2579" class="Record">Pullback</a> <a id="6965" href="Categories.Diagram.Pullback.html#820" class="Generalizable">f</a> <a id="6967" href="Categories.Diagram.Pullback.html#822" class="Generalizable">g</a>
<a id="6969" href="Categories.Diagram.Pullback.html#6853" class="Function">Product×Equalizer⇒Pullback</a> <a id="6996" class="Symbol">{</a><a id="6997" class="Argument">f</a> <a id="6999" class="Symbol">=</a> <a id="7001" href="Categories.Diagram.Pullback.html#7001" class="Bound">f</a><a id="7002" class="Symbol">}</a> <a id="7004" class="Symbol">{</a><a id="7005" class="Argument">g</a> <a id="7007" class="Symbol">=</a> <a id="7009" href="Categories.Diagram.Pullback.html#7009" class="Bound">g</a><a id="7010" class="Symbol">}</a> <a id="7012" href="Categories.Diagram.Pullback.html#7012" class="Bound">p</a> <a id="7014" href="Categories.Diagram.Pullback.html#7014" class="Bound">e</a> <a id="7016" class="Symbol">=</a> <a id="7018" class="Keyword">record</a>
  <a id="7027" class="Symbol">{</a> <a id="7029" href="Categories.Diagram.Pullback.html#2662" class="Field">p₁</a>              <a id="7045" class="Symbol">=</a> <a id="7047" href="Categories.Object.Product.Core.html#508" class="Function">π₁</a> <a id="7050" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7052" href="Categories.Diagram.Equalizer.html#2024" class="Field">arr</a>
  <a id="7058" class="Symbol">;</a> <a id="7060" href="Categories.Diagram.Pullback.html#2678" class="Field">p₂</a>              <a id="7076" class="Symbol">=</a> <a id="7078" href="Categories.Object.Product.Core.html#528" class="Function">π₂</a> <a id="7081" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7083" href="Categories.Diagram.Equalizer.html#2024" class="Field">arr</a>
  <a id="7089" class="Symbol">;</a> <a id="7091" href="Categories.Diagram.Pullback.html#2694" class="Field">isPullback</a> <a id="7102" class="Symbol">=</a> <a id="7104" class="Keyword">record</a>
    <a id="7115" class="Symbol">{</a> <a id="7117" href="Categories.Diagram.Pullback.html#1488" class="Field">commute</a>         <a id="7133" class="Symbol">=</a> <a id="7135" href="Categories.Category.Core.html#1004" class="Field">sym-assoc</a> <a id="7145" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="7147" href="Categories.Diagram.Equalizer.html#542" class="Function">equality</a> <a id="7156" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="7158" href="Categories.Category.Core.html#715" class="Field">assoc</a>
    <a id="7168" class="Symbol">;</a> <a id="7170" href="Categories.Diagram.Pullback.html#1526" class="Field">universal</a>       <a id="7186" class="Symbol">=</a> <a id="7188" class="Symbol">λ</a> <a id="7190" class="Symbol">{</a><a id="7191" href="Categories.Diagram.Pullback.html#7191" class="Bound">_</a> <a id="7193" href="Categories.Diagram.Pullback.html#7193" class="Bound">h₁</a> <a id="7196" href="Categories.Diagram.Pullback.html#7196" class="Bound">h₂</a><a id="7198" class="Symbol">}</a> <a id="7200" href="Categories.Diagram.Pullback.html#7200" class="Bound">eq</a> <a id="7203" class="Symbol">→</a> <a id="7205" href="Categories.Diagram.Equalizer.html#575" class="Function">equalize</a> <a id="7214" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="7216" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
      <a id="7228" class="Symbol">(</a><a id="7229" href="Categories.Diagram.Pullback.html#7001" class="Bound">f</a> <a id="7231" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7233" href="Categories.Object.Product.Core.html#508" class="Function">π₁</a><a id="7235" class="Symbol">)</a> <a id="7237" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7239" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟨</a> <a id="7241" href="Categories.Diagram.Pullback.html#7193" class="Bound">h₁</a> <a id="7244" href="Categories.Object.Product.Core.html#548" class="Function Operator">,</a> <a id="7246" href="Categories.Diagram.Pullback.html#7196" class="Bound">h₂</a> <a id="7249" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟩</a> <a id="7251" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="7254" href="Categories.Morphism.Reasoning.Core.html#3034" class="Function">pullʳ</a> <a id="7260" href="Categories.Object.Product.Core.html#585" class="Function">project₁</a> <a id="7269" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="7277" href="Categories.Diagram.Pullback.html#7001" class="Bound">f</a> <a id="7279" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7281" href="Categories.Diagram.Pullback.html#7193" class="Bound">h₁</a>                <a id="7299" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="7302" href="Categories.Diagram.Pullback.html#7200" class="Bound">eq</a> <a id="7305" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="7313" href="Categories.Diagram.Pullback.html#7009" class="Bound">g</a> <a id="7315" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7317" href="Categories.Diagram.Pullback.html#7196" class="Bound">h₂</a>                <a id="7335" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">≈˘⟨</a> <a id="7339" href="Categories.Morphism.Reasoning.Core.html#3034" class="Function">pullʳ</a> <a id="7345" href="Categories.Object.Product.Core.html#619" class="Function">project₂</a> <a id="7354" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">⟩</a>
      <a id="7362" class="Symbol">(</a><a id="7363" href="Categories.Diagram.Pullback.html#7009" class="Bound">g</a> <a id="7365" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7367" href="Categories.Object.Product.Core.html#528" class="Function">π₂</a><a id="7369" class="Symbol">)</a> <a id="7371" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7373" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟨</a> <a id="7375" href="Categories.Diagram.Pullback.html#7193" class="Bound">h₁</a> <a id="7378" href="Categories.Object.Product.Core.html#548" class="Function Operator">,</a> <a id="7380" href="Categories.Diagram.Pullback.html#7196" class="Bound">h₂</a> <a id="7383" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟩</a> <a id="7385" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
    <a id="7391" class="Symbol">;</a> <a id="7393" href="Categories.Diagram.Pullback.html#1602" class="Field">p₁∘universal≈h₁</a> <a id="7409" class="Symbol">=</a> <a id="7411" href="Categories.Morphism.Reasoning.Core.html#3034" class="Function">pullʳ</a> <a id="7417" class="Symbol">(</a><a id="7418" href="Categories.Category.Core.html#2991" class="Function">⟺</a> <a id="7420" href="Categories.Diagram.Equalizer.html#628" class="Function">e.universal</a><a id="7431" class="Symbol">)</a> <a id="7433" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="7435" href="Categories.Object.Product.Core.html#585" class="Function">project₁</a>
    <a id="7448" class="Symbol">;</a> <a id="7450" href="Categories.Diagram.Pullback.html#1698" class="Field">p₂∘universal≈h₂</a> <a id="7466" class="Symbol">=</a> <a id="7468" href="Categories.Morphism.Reasoning.Core.html#3034" class="Function">pullʳ</a> <a id="7474" class="Symbol">(</a><a id="7475" href="Categories.Category.Core.html#2991" class="Function">⟺</a> <a id="7477" href="Categories.Diagram.Equalizer.html#628" class="Function">e.universal</a><a id="7488" class="Symbol">)</a> <a id="7490" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="7492" href="Categories.Object.Product.Core.html#619" class="Function">project₂</a>
    <a id="7505" class="Symbol">;</a> <a id="7507" href="Categories.Diagram.Pullback.html#1794" class="Field">unique-diagram</a>  <a id="7523" class="Symbol">=</a> <a id="7525" class="Symbol">λ</a> <a id="7527" href="Categories.Diagram.Pullback.html#7527" class="Bound">eq₁</a> <a id="7531" href="Categories.Diagram.Pullback.html#7531" class="Bound">eq₂</a> <a id="7535" class="Symbol">→</a>
      <a id="7543" href="Categories.Diagram.Equalizer.html#1520" class="Function">e.unique-diagram</a> <a id="7560" class="Symbol">(</a><a id="7561" href="Categories.Object.Product.Core.html#1152" class="Function">p.unique′</a> <a id="7571" class="Symbol">(</a><a id="7572" href="Categories.Category.Core.html#1004" class="Field">sym-assoc</a> <a id="7582" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="7584" href="Categories.Diagram.Pullback.html#7527" class="Bound">eq₁</a> <a id="7588" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="7590" href="Categories.Category.Core.html#715" class="Field">assoc</a><a id="7595" class="Symbol">)</a> <a id="7597" class="Symbol">(</a><a id="7598" href="Categories.Category.Core.html#1004" class="Field">sym-assoc</a> <a id="7608" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="7610" href="Categories.Diagram.Pullback.html#7531" class="Bound">eq₂</a> <a id="7614" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="7616" href="Categories.Category.Core.html#715" class="Field">assoc</a><a id="7621" class="Symbol">))</a>
    <a id="7628" class="Symbol">}</a>
  <a id="7632" class="Symbol">}</a>
  <a id="7636" class="Keyword">where</a> <a id="7642" class="Keyword">module</a> <a id="7649" href="Categories.Diagram.Pullback.html#7649" class="Module">p</a> <a id="7651" class="Symbol">=</a> <a id="7653" href="Categories.Object.Product.Core.html#435" class="Module">Product</a> <a id="7661" href="Categories.Diagram.Pullback.html#7012" class="Bound">p</a>
        <a id="7671" class="Keyword">module</a> <a id="7678" href="Categories.Diagram.Pullback.html#7678" class="Module">e</a> <a id="7680" class="Symbol">=</a> <a id="7682" href="Categories.Diagram.Equalizer.html#1948" class="Module">Equalizer</a> <a id="7692" href="Categories.Diagram.Pullback.html#7014" class="Bound">e</a>
        <a id="7702" class="Keyword">open</a> <a id="7707" href="Categories.Diagram.Pullback.html#7649" class="Module">p</a>
        <a id="7717" class="Keyword">open</a> <a id="7722" href="Categories.Diagram.Pullback.html#7678" class="Module">e</a>

<a id="Product×Pullback⇒Equalizer"></a><a id="7725" href="Categories.Diagram.Pullback.html#7725" class="Function">Product×Pullback⇒Equalizer</a> <a id="7752" class="Symbol">:</a> <a id="7754" class="Symbol">(</a><a id="7755" href="Categories.Diagram.Pullback.html#7755" class="Bound">p</a> <a id="7757" class="Symbol">:</a> <a id="7759" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="7767" href="Categories.Diagram.Pullback.html#800" class="Generalizable">A</a> <a id="7769" href="Categories.Diagram.Pullback.html#802" class="Generalizable">B</a><a id="7770" class="Symbol">)</a> <a id="7772" class="Symbol">→</a> <a id="7774" href="Categories.Diagram.Pullback.html#2579" class="Record">Pullback</a> <a id="7783" href="Categories.Diagram.Pullback.html#820" class="Generalizable">f</a> <a id="7785" href="Categories.Diagram.Pullback.html#822" class="Generalizable">g</a> <a id="7787" class="Symbol">→</a>
  <a id="7791" href="Categories.Diagram.Equalizer.html#1948" class="Record">Equalizer</a> <a id="7801" class="Symbol">(</a><a id="7802" href="Categories.Diagram.Pullback.html#820" class="Generalizable">f</a> <a id="7804" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7806" href="Categories.Object.Product.Core.html#508" class="Field">Product.π₁</a> <a id="7817" href="Categories.Diagram.Pullback.html#7755" class="Bound">p</a><a id="7818" class="Symbol">)</a> <a id="7820" class="Symbol">(</a><a id="7821" href="Categories.Diagram.Pullback.html#822" class="Generalizable">g</a> <a id="7823" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7825" href="Categories.Object.Product.Core.html#528" class="Field">Product.π₂</a> <a id="7836" href="Categories.Diagram.Pullback.html#7755" class="Bound">p</a><a id="7837" class="Symbol">)</a>
<a id="7839" href="Categories.Diagram.Pullback.html#7725" class="Function">Product×Pullback⇒Equalizer</a> <a id="7866" class="Symbol">{</a><a id="7867" class="Argument">f</a> <a id="7869" class="Symbol">=</a> <a id="7871" href="Categories.Diagram.Pullback.html#7871" class="Bound">f</a><a id="7872" class="Symbol">}</a> <a id="7874" class="Symbol">{</a><a id="7875" class="Argument">g</a> <a id="7877" class="Symbol">=</a> <a id="7879" href="Categories.Diagram.Pullback.html#7879" class="Bound">g</a><a id="7880" class="Symbol">}</a> <a id="7882" href="Categories.Diagram.Pullback.html#7882" class="Bound">p</a> <a id="7884" href="Categories.Diagram.Pullback.html#7884" class="Bound">pu</a> <a id="7887" class="Symbol">=</a> <a id="7889" class="Keyword">record</a>
  <a id="7898" class="Symbol">{</a> <a id="7900" href="Categories.Diagram.Equalizer.html#2024" class="Field">arr</a>       <a id="7910" class="Symbol">=</a> <a id="7912" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟨</a> <a id="7914" href="Categories.Diagram.Pullback.html#2662" class="Field">p₁</a> <a id="7917" href="Categories.Object.Product.Core.html#548" class="Function Operator">,</a> <a id="7919" href="Categories.Diagram.Pullback.html#2678" class="Field">p₂</a> <a id="7922" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟩</a>
  <a id="7926" class="Symbol">;</a> <a id="7928" href="Categories.Diagram.Equalizer.html#2044" class="Field">isEqualizer</a> <a id="7940" class="Symbol">=</a> <a id="7942" class="Keyword">record</a>
    <a id="7953" class="Symbol">{</a> <a id="7955" href="Categories.Diagram.Equalizer.html#542" class="Field">equality</a>  <a id="7965" class="Symbol">=</a> <a id="7967" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
      <a id="7979" class="Symbol">(</a><a id="7980" href="Categories.Diagram.Pullback.html#7871" class="Bound">f</a> <a id="7982" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7984" href="Categories.Object.Product.Core.html#508" class="Function">π₁</a><a id="7986" class="Symbol">)</a> <a id="7988" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7990" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟨</a> <a id="7992" href="Categories.Diagram.Pullback.html#2662" class="Field">p₁</a> <a id="7995" href="Categories.Object.Product.Core.html#548" class="Function Operator">,</a> <a id="7997" href="Categories.Diagram.Pullback.html#2678" class="Field">p₂</a> <a id="8000" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟩</a> <a id="8002" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="8005" href="Categories.Morphism.Reasoning.Core.html#3034" class="Function">pullʳ</a> <a id="8011" href="Categories.Object.Product.Core.html#585" class="Function">project₁</a> <a id="8020" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="8028" href="Categories.Diagram.Pullback.html#7871" class="Bound">f</a> <a id="8030" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="8032" href="Categories.Diagram.Pullback.html#2662" class="Field">p₁</a>                 <a id="8051" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="8054" href="Categories.Diagram.Pullback.html#1488" class="Function">commute</a> <a id="8062" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="8070" href="Categories.Diagram.Pullback.html#7879" class="Bound">g</a> <a id="8072" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="8074" href="Categories.Diagram.Pullback.html#2678" class="Field">p₂</a>                 <a id="8093" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">≈˘⟨</a> <a id="8097" href="Categories.Morphism.Reasoning.Core.html#3034" class="Function">pullʳ</a> <a id="8103" href="Categories.Object.Product.Core.html#619" class="Function">project₂</a> <a id="8112" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">⟩</a>
      <a id="8120" class="Symbol">(</a><a id="8121" href="Categories.Diagram.Pullback.html#7879" class="Bound">g</a> <a id="8123" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="8125" href="Categories.Object.Product.Core.html#528" class="Function">π₂</a><a id="8127" class="Symbol">)</a> <a id="8129" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="8131" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟨</a> <a id="8133" href="Categories.Diagram.Pullback.html#2662" class="Field">p₁</a> <a id="8136" href="Categories.Object.Product.Core.html#548" class="Function Operator">,</a> <a id="8138" href="Categories.Diagram.Pullback.html#2678" class="Field">p₂</a> <a id="8141" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟩</a> <a id="8143" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
    <a id="8149" class="Symbol">;</a> <a id="8151" href="Categories.Diagram.Equalizer.html#575" class="Field">equalize</a>  <a id="8161" class="Symbol">=</a> <a id="8163" class="Symbol">λ</a> <a id="8165" href="Categories.Diagram.Pullback.html#8165" class="Bound">eq</a> <a id="8168" class="Symbol">→</a> <a id="8170" href="Categories.Diagram.Pullback.html#1526" class="Function">pu.universal</a> <a id="8183" class="Symbol">(</a><a id="8184" href="Categories.Category.Core.html#1004" class="Field">sym-assoc</a> <a id="8194" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="8196" href="Categories.Diagram.Pullback.html#8165" class="Bound">eq</a> <a id="8199" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="8201" href="Categories.Category.Core.html#715" class="Field">assoc</a><a id="8206" class="Symbol">)</a>
    <a id="8212" class="Symbol">;</a> <a id="8214" href="Categories.Diagram.Equalizer.html#628" class="Field">universal</a> <a id="8224" class="Symbol">=</a> <a id="8226" class="Symbol">λ</a> <a id="8228" class="Symbol">{</a><a id="8229" href="Categories.Diagram.Pullback.html#8229" class="Bound">_</a> <a id="8231" href="Categories.Diagram.Pullback.html#8231" class="Bound">h</a><a id="8232" class="Symbol">}</a> <a id="8234" class="Symbol">→</a> <a id="8236" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
      <a id="8248" href="Categories.Diagram.Pullback.html#8231" class="Bound">h</a>                      <a id="8271" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">≈˘⟨</a> <a id="8275" href="Categories.Object.Product.Core.html#653" class="Function">p.unique</a> <a id="8284" class="Symbol">(</a><a id="8285" href="Categories.Category.Core.html#2991" class="Function">⟺</a> <a id="8287" href="Categories.Diagram.Pullback.html#1602" class="Function">p₁∘universal≈h₁</a><a id="8302" class="Symbol">)</a> <a id="8304" class="Symbol">(</a><a id="8305" href="Categories.Category.Core.html#2991" class="Function">⟺</a> <a id="8307" href="Categories.Diagram.Pullback.html#1698" class="Function">p₂∘universal≈h₂</a><a id="8322" class="Symbol">)</a> <a id="8324" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">⟩</a>
      <a id="8332" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟨</a> <a id="8334" href="Categories.Diagram.Pullback.html#2662" class="Field">p₁</a> <a id="8337" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="8339" class="Symbol">_</a> <a id="8341" href="Categories.Object.Product.Core.html#548" class="Function Operator">,</a> <a id="8343" href="Categories.Diagram.Pullback.html#2678" class="Field">p₂</a> <a id="8346" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="8348" class="Symbol">_</a> <a id="8350" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟩</a>    <a id="8355" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="8358" href="Categories.Object.Product.Core.html#653" class="Function">p.unique</a> <a id="8367" class="Symbol">(</a><a id="8368" href="Categories.Morphism.Reasoning.Core.html#3168" class="Function">pullˡ</a> <a id="8374" href="Categories.Object.Product.Core.html#585" class="Function">project₁</a><a id="8382" class="Symbol">)</a> <a id="8384" class="Symbol">(</a><a id="8385" href="Categories.Morphism.Reasoning.Core.html#3168" class="Function">pullˡ</a> <a id="8391" href="Categories.Object.Product.Core.html#619" class="Function">project₂</a><a id="8399" class="Symbol">)</a> <a id="8401" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="8409" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟨</a> <a id="8411" href="Categories.Diagram.Pullback.html#2662" class="Field">p₁</a> <a id="8414" href="Categories.Object.Product.Core.html#548" class="Function Operator">,</a> <a id="8416" href="Categories.Diagram.Pullback.html#2678" class="Field">p₂</a> <a id="8419" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟩</a> <a id="8421" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="8423" class="Symbol">_</a>        <a id="8432" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
    <a id="8438" class="Symbol">;</a> <a id="8440" href="Categories.Diagram.Equalizer.html#691" class="Field">unique</a>    <a id="8450" class="Symbol">=</a> <a id="8452" class="Symbol">λ</a> <a id="8454" href="Categories.Diagram.Pullback.html#8454" class="Bound">eq</a> <a id="8457" class="Symbol">→</a> <a id="8459" href="Categories.Diagram.Pullback.html#1901" class="Function">pu.unique</a> <a id="8469" class="Symbol">(</a><a id="8470" href="Categories.Morphism.Reasoning.Core.html#3605" class="Function">pushˡ</a> <a id="8476" class="Symbol">(</a><a id="8477" href="Categories.Category.Core.html#2991" class="Function">⟺</a> <a id="8479" href="Categories.Object.Product.Core.html#585" class="Function">project₁</a><a id="8487" class="Symbol">)</a> <a id="8489" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="8491" href="Categories.Category.Core.html#2991" class="Function">⟺</a> <a id="8493" class="Symbol">(</a><a id="8494" href="Categories.Category.Core.html#1706" class="Function">∘-resp-≈ʳ</a> <a id="8504" href="Categories.Diagram.Pullback.html#8454" class="Bound">eq</a><a id="8506" class="Symbol">))</a>
                                   <a id="8544" class="Symbol">(</a><a id="8545" href="Categories.Morphism.Reasoning.Core.html#3605" class="Function">pushˡ</a> <a id="8551" class="Symbol">(</a><a id="8552" href="Categories.Category.Core.html#2991" class="Function">⟺</a> <a id="8554" href="Categories.Object.Product.Core.html#619" class="Function">project₂</a><a id="8562" class="Symbol">)</a> <a id="8564" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="8566" href="Categories.Category.Core.html#2991" class="Function">⟺</a> <a id="8568" class="Symbol">(</a><a id="8569" href="Categories.Category.Core.html#1706" class="Function">∘-resp-≈ʳ</a> <a id="8579" href="Categories.Diagram.Pullback.html#8454" class="Bound">eq</a><a id="8581" class="Symbol">))</a>
  <a id="8586" class="Symbol">}</a>
  <a id="8590" class="Symbol">}</a>
  <a id="8594" class="Keyword">where</a> <a id="8600" class="Keyword">module</a> <a id="8607" href="Categories.Diagram.Pullback.html#8607" class="Module">p</a> <a id="8609" class="Symbol">=</a> <a id="8611" href="Categories.Object.Product.Core.html#435" class="Module">Product</a> <a id="8619" href="Categories.Diagram.Pullback.html#7882" class="Bound">p</a>
        <a id="8629" class="Keyword">module</a> <a id="8636" href="Categories.Diagram.Pullback.html#8636" class="Module">pu</a> <a id="8639" class="Symbol">=</a> <a id="8641" href="Categories.Diagram.Pullback.html#2579" class="Module">Pullback</a> <a id="8650" href="Categories.Diagram.Pullback.html#7884" class="Bound">pu</a>
        <a id="8661" class="Keyword">open</a> <a id="8666" href="Categories.Diagram.Pullback.html#8607" class="Module">p</a>
        <a id="8676" class="Keyword">open</a> <a id="8681" href="Categories.Diagram.Pullback.html#8636" class="Module">pu</a>

<a id="8685" class="Keyword">module</a> <a id="8692" href="Categories.Diagram.Pullback.html#8692" class="Module">_</a> <a id="8694" class="Symbol">(</a><a id="8695" href="Categories.Diagram.Pullback.html#8695" class="Bound">p</a> <a id="8697" class="Symbol">:</a> <a id="8699" href="Categories.Diagram.Pullback.html#2579" class="Record">Pullback</a> <a id="8708" href="Categories.Diagram.Pullback.html#820" class="Generalizable">f</a> <a id="8710" href="Categories.Diagram.Pullback.html#822" class="Generalizable">g</a><a id="8711" class="Symbol">)</a> <a id="8713" class="Keyword">where</a>
  <a id="8721" class="Keyword">open</a> <a id="8726" href="Categories.Diagram.Pullback.html#2579" class="Module">Pullback</a> <a id="8735" href="Categories.Diagram.Pullback.html#8695" class="Bound">p</a>

  <a id="8740" href="Categories.Diagram.Pullback.html#8740" class="Function">Pullback-resp-≈</a> <a id="8756" class="Symbol">:</a> <a id="8758" href="Categories.Diagram.Pullback.html#824" class="Generalizable">h</a> <a id="8760" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="8762" href="Categories.Diagram.Pullback.html#8708" class="Bound">f</a> <a id="8764" class="Symbol">→</a> <a id="8766" href="Categories.Diagram.Pullback.html#832" class="Generalizable">i</a> <a id="8768" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="8770" href="Categories.Diagram.Pullback.html#8710" class="Bound">g</a> <a id="8772" class="Symbol">→</a> <a id="8774" href="Categories.Diagram.Pullback.html#2579" class="Record">Pullback</a> <a id="8783" href="Categories.Diagram.Pullback.html#824" class="Generalizable">h</a> <a id="8785" href="Categories.Diagram.Pullback.html#832" class="Generalizable">i</a>
  <a id="8789" href="Categories.Diagram.Pullback.html#8740" class="Function">Pullback-resp-≈</a> <a id="8805" href="Categories.Diagram.Pullback.html#8805" class="Bound">eq</a> <a id="8808" href="Categories.Diagram.Pullback.html#8808" class="Bound">eq′</a> <a id="8812" class="Symbol">=</a> <a id="8814" class="Keyword">record</a>
    <a id="8825" class="Symbol">{</a> <a id="8827" href="Categories.Diagram.Pullback.html#2662" class="Field">p₁</a>              <a id="8843" class="Symbol">=</a> <a id="8845" href="Categories.Diagram.Pullback.html#2662" class="Field">p₁</a>
    <a id="8852" class="Symbol">;</a> <a id="8854" href="Categories.Diagram.Pullback.html#2678" class="Field">p₂</a>              <a id="8870" class="Symbol">=</a> <a id="8872" href="Categories.Diagram.Pullback.html#2678" class="Field">p₂</a>
    <a id="8879" class="Symbol">;</a> <a id="8881" href="Categories.Diagram.Pullback.html#2694" class="Field">isPullback</a> <a id="8892" class="Symbol">=</a> <a id="8894" class="Keyword">record</a>
      <a id="8907" class="Symbol">{</a> <a id="8909" href="Categories.Diagram.Pullback.html#1488" class="Field">commute</a>         <a id="8925" class="Symbol">=</a> <a id="8927" href="Categories.Category.Core.html#1597" class="Function">∘-resp-≈ˡ</a> <a id="8937" href="Categories.Diagram.Pullback.html#8805" class="Bound">eq</a> <a id="8940" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="8942" href="Categories.Diagram.Pullback.html#1488" class="Function">commute</a> <a id="8950" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="8952" href="Categories.Category.Core.html#2991" class="Function">⟺</a> <a id="8954" class="Symbol">(</a><a id="8955" href="Categories.Category.Core.html#1597" class="Function">∘-resp-≈ˡ</a> <a id="8965" href="Categories.Diagram.Pullback.html#8808" class="Bound">eq′</a><a id="8968" class="Symbol">)</a>
      <a id="8976" class="Symbol">;</a> <a id="8978" href="Categories.Diagram.Pullback.html#1526" class="Field">universal</a>       <a id="8994" class="Symbol">=</a> <a id="8996" class="Symbol">λ</a> <a id="8998" href="Categories.Diagram.Pullback.html#8998" class="Bound">eq″</a> <a id="9002" class="Symbol">→</a> <a id="9004" href="Categories.Diagram.Pullback.html#1526" class="Function">universal</a> <a id="9014" class="Symbol">(</a><a id="9015" href="Categories.Category.Core.html#1597" class="Function">∘-resp-≈ˡ</a> <a id="9025" class="Symbol">(</a><a id="9026" href="Categories.Category.Core.html#2991" class="Function">⟺</a> <a id="9028" href="Categories.Diagram.Pullback.html#8805" class="Bound">eq</a><a id="9030" class="Symbol">)</a> <a id="9032" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="9034" href="Categories.Diagram.Pullback.html#8998" class="Bound">eq″</a> <a id="9038" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="9040" href="Categories.Category.Core.html#1597" class="Function">∘-resp-≈ˡ</a> <a id="9050" href="Categories.Diagram.Pullback.html#8808" class="Bound">eq′</a><a id="9053" class="Symbol">)</a>
      <a id="9061" class="Symbol">;</a> <a id="9063" href="Categories.Diagram.Pullback.html#1602" class="Field">p₁∘universal≈h₁</a> <a id="9079" class="Symbol">=</a> <a id="9081" href="Categories.Diagram.Pullback.html#1602" class="Function">p₁∘universal≈h₁</a>
      <a id="9103" class="Symbol">;</a> <a id="9105" href="Categories.Diagram.Pullback.html#1698" class="Field">p₂∘universal≈h₂</a> <a id="9121" class="Symbol">=</a> <a id="9123" href="Categories.Diagram.Pullback.html#1698" class="Function">p₂∘universal≈h₂</a>
      <a id="9145" class="Symbol">;</a> <a id="9147" href="Categories.Diagram.Pullback.html#1794" class="Field">unique-diagram</a>  <a id="9163" class="Symbol">=</a> <a id="9165" href="Categories.Diagram.Pullback.html#1794" class="Function">unique-diagram</a>
      <a id="9186" class="Symbol">}</a>
    <a id="9192" class="Symbol">}</a>

  <a id="9197" href="Categories.Diagram.Pullback.html#9197" class="Function">Pullback-resp-Mono</a> <a id="9216" class="Symbol">:</a> <a id="9218" href="Categories.Morphism.html#551" class="Function">Mono</a> <a id="9223" href="Categories.Diagram.Pullback.html#8710" class="Bound">g</a> <a id="9225" class="Symbol">→</a> <a id="9227" href="Categories.Morphism.html#551" class="Function">Mono</a> <a id="9232" href="Categories.Diagram.Pullback.html#2662" class="Field">p₁</a>
  <a id="9237" href="Categories.Diagram.Pullback.html#9197" class="Function">Pullback-resp-Mono</a> <a id="9256" href="Categories.Diagram.Pullback.html#9256" class="Bound">mg</a> <a id="9259" href="Categories.Diagram.Pullback.html#9259" class="Bound">h</a> <a id="9261" href="Categories.Diagram.Pullback.html#9261" class="Bound">i</a> <a id="9263" href="Categories.Diagram.Pullback.html#9263" class="Bound">eq</a> <a id="9266" class="Symbol">=</a> <a id="9268" href="Categories.Diagram.Pullback.html#1794" class="Function">unique-diagram</a> <a id="9283" href="Categories.Diagram.Pullback.html#9263" class="Bound">eq</a> <a id="9286" class="Symbol">(</a><a id="9287" href="Categories.Diagram.Pullback.html#9256" class="Bound">mg</a> <a id="9290" class="Symbol">_</a> <a id="9292" class="Symbol">_</a> <a id="9294" href="Categories.Diagram.Pullback.html#9309" class="Function">eq′</a><a id="9297" class="Symbol">)</a>
    <a id="9303" class="Keyword">where</a> <a id="9309" href="Categories.Diagram.Pullback.html#9309" class="Function">eq′</a> <a id="9313" class="Symbol">:</a> <a id="9315" href="Categories.Diagram.Pullback.html#8710" class="Bound">g</a> <a id="9317" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="9319" href="Categories.Diagram.Pullback.html#2678" class="Field">p₂</a> <a id="9322" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="9324" href="Categories.Diagram.Pullback.html#9259" class="Bound">h</a> <a id="9326" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="9328" href="Categories.Diagram.Pullback.html#8710" class="Bound">g</a> <a id="9330" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="9332" href="Categories.Diagram.Pullback.html#2678" class="Field">p₂</a> <a id="9335" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="9337" href="Categories.Diagram.Pullback.html#9261" class="Bound">i</a>
          <a id="9349" href="Categories.Diagram.Pullback.html#9309" class="Function">eq′</a> <a id="9353" class="Symbol">=</a> <a id="9355" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
            <a id="9373" href="Categories.Diagram.Pullback.html#8710" class="Bound">g</a> <a id="9375" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="9377" href="Categories.Diagram.Pullback.html#2678" class="Field">p₂</a> <a id="9380" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="9382" href="Categories.Diagram.Pullback.html#9259" class="Bound">h</a> <a id="9384" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="9387" href="Categories.Morphism.Reasoning.Core.html#5142" class="Function">extendʳ</a> <a id="9395" class="Symbol">(</a><a id="9396" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="9400" href="Categories.Diagram.Pullback.html#1488" class="Function">commute</a><a id="9407" class="Symbol">)</a> <a id="9409" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
            <a id="9423" href="Categories.Diagram.Pullback.html#8708" class="Bound">f</a> <a id="9425" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="9427" href="Categories.Diagram.Pullback.html#2662" class="Field">p₁</a> <a id="9430" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="9432" href="Categories.Diagram.Pullback.html#9259" class="Bound">h</a> <a id="9434" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="9437" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="9445" href="Categories.Diagram.Pullback.html#9263" class="Bound">eq</a> <a id="9448" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
            <a id="9462" href="Categories.Diagram.Pullback.html#8708" class="Bound">f</a> <a id="9464" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="9466" href="Categories.Diagram.Pullback.html#2662" class="Field">p₁</a> <a id="9469" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="9471" href="Categories.Diagram.Pullback.html#9261" class="Bound">i</a> <a id="9473" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="9476" href="Categories.Morphism.Reasoning.Core.html#5142" class="Function">extendʳ</a> <a id="9484" href="Categories.Diagram.Pullback.html#1488" class="Function">commute</a> <a id="9492" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
            <a id="9506" href="Categories.Diagram.Pullback.html#8710" class="Bound">g</a> <a id="9508" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="9510" href="Categories.Diagram.Pullback.html#2678" class="Field">p₂</a> <a id="9513" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="9515" href="Categories.Diagram.Pullback.html#9261" class="Bound">i</a> <a id="9517" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="9522" href="Categories.Diagram.Pullback.html#9522" class="Function">Pullback-resp-Iso</a> <a id="9540" class="Symbol">:</a> <a id="9542" href="Categories.Morphism.html#1906" class="Record">Iso</a> <a id="9546" href="Categories.Diagram.Pullback.html#8710" class="Bound">g</a> <a id="9548" href="Categories.Diagram.Pullback.html#824" class="Generalizable">h</a> <a id="9550" class="Symbol">→</a> <a id="9552" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="9554" class="Symbol">λ</a> <a id="9556" href="Categories.Diagram.Pullback.html#9556" class="Bound">i</a> <a id="9558" class="Symbol">→</a> <a id="9560" href="Categories.Morphism.html#1906" class="Record">Iso</a> <a id="9564" href="Categories.Diagram.Pullback.html#2662" class="Field">p₁</a> <a id="9567" href="Categories.Diagram.Pullback.html#9556" class="Bound">i</a>
  <a id="9571" href="Categories.Diagram.Pullback.html#9522" class="Function">Pullback-resp-Iso</a> <a id="9589" class="Symbol">{</a><a id="9590" class="Argument">h</a> <a id="9592" class="Symbol">=</a> <a id="9594" href="Categories.Diagram.Pullback.html#9594" class="Bound">h</a><a id="9595" class="Symbol">}</a> <a id="9597" href="Categories.Diagram.Pullback.html#9597" class="Bound">iso</a> <a id="9601" class="Symbol">=</a> <a id="9603" href="Categories.Diagram.Pullback.html#1526" class="Function">universal</a> <a id="9613" href="Categories.Diagram.Pullback.html#9845" class="Function">eq</a>
                                <a id="9648" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9650" class="Keyword">record</a>
                                <a id="9689" class="Symbol">{</a> <a id="9691" href="Categories.Morphism.html#1964" class="Field">isoˡ</a> <a id="9696" class="Symbol">=</a> <a id="9698" href="Categories.Diagram.Pullback.html#1794" class="Function">unique-diagram</a> <a id="9713" href="Categories.Diagram.Pullback.html#10010" class="Function">eq₁</a> <a id="9717" href="Categories.Diagram.Pullback.html#10184" class="Function">eq₂</a>
                                <a id="9753" class="Symbol">;</a> <a id="9755" href="Categories.Morphism.html#1990" class="Field">isoʳ</a> <a id="9760" class="Symbol">=</a> <a id="9762" href="Categories.Diagram.Pullback.html#1602" class="Function">p₁∘universal≈h₁</a>
                                <a id="9810" class="Symbol">}</a>
    <a id="9816" class="Keyword">where</a> <a id="9822" class="Keyword">open</a> <a id="9827" href="Categories.Morphism.html#1906" class="Module">Iso</a> <a id="9831" href="Categories.Diagram.Pullback.html#9597" class="Bound">iso</a>
          <a id="9845" href="Categories.Diagram.Pullback.html#9845" class="Function">eq</a> <a id="9848" class="Symbol">=</a> <a id="9850" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
            <a id="9868" href="Categories.Diagram.Pullback.html#8708" class="Bound">f</a> <a id="9870" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="9872" href="Categories.Category.Core.html#630" class="Field">id</a>                 <a id="9891" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="9894" href="Categories.Morphism.Reasoning.Core.html#4618" class="Function">introˡ</a> <a id="9901" href="Relation.Binary.Structures.html#1641" class="Function">refl</a> <a id="9906" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
            <a id="9920" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="9923" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="9925" href="Categories.Diagram.Pullback.html#8708" class="Bound">f</a> <a id="9927" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="9929" href="Categories.Category.Core.html#630" class="Field">id</a>            <a id="9943" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="9946" href="Categories.Morphism.Reasoning.Core.html#3605" class="Function">pushˡ</a> <a id="9952" class="Symbol">(</a><a id="9953" href="Categories.Category.Core.html#2991" class="Function">⟺</a> <a id="9955" href="Categories.Morphism.html#1990" class="Field">isoʳ</a><a id="9959" class="Symbol">)</a> <a id="9961" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
            <a id="9975" href="Categories.Diagram.Pullback.html#8710" class="Bound">g</a> <a id="9977" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="9979" href="Categories.Diagram.Pullback.html#9594" class="Bound">h</a> <a id="9981" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="9983" href="Categories.Diagram.Pullback.html#8708" class="Bound">f</a> <a id="9985" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="9987" href="Categories.Category.Core.html#630" class="Field">id</a>         <a id="9998" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
          <a id="10010" href="Categories.Diagram.Pullback.html#10010" class="Function">eq₁</a> <a id="10014" class="Symbol">=</a> <a id="10016" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
            <a id="10034" href="Categories.Diagram.Pullback.html#2662" class="Field">p₁</a> <a id="10037" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="10039" href="Categories.Diagram.Pullback.html#1526" class="Function">universal</a> <a id="10049" href="Categories.Diagram.Pullback.html#9845" class="Function">eq</a> <a id="10052" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="10054" href="Categories.Diagram.Pullback.html#2662" class="Field">p₁</a> <a id="10057" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="10060" href="Categories.Morphism.Reasoning.Core.html#8875" class="Function">cancelˡ</a> <a id="10068" href="Categories.Diagram.Pullback.html#1602" class="Function">p₁∘universal≈h₁</a> <a id="10084" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
            <a id="10098" href="Categories.Diagram.Pullback.html#2662" class="Field">p₁</a>                     <a id="10121" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">≈˘⟨</a> <a id="10125" href="Categories.Category.Core.html#1145" class="Field">identityʳ</a> <a id="10135" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">⟩</a>
            <a id="10149" href="Categories.Diagram.Pullback.html#2662" class="Field">p₁</a> <a id="10152" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="10154" href="Categories.Category.Core.html#630" class="Field">id</a>                <a id="10172" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
          <a id="10184" href="Categories.Diagram.Pullback.html#10184" class="Function">eq₂</a> <a id="10188" class="Symbol">=</a> <a id="10190" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
            <a id="10208" href="Categories.Diagram.Pullback.html#2678" class="Field">p₂</a> <a id="10211" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="10213" href="Categories.Diagram.Pullback.html#1526" class="Function">universal</a> <a id="10223" href="Categories.Diagram.Pullback.html#9845" class="Function">eq</a> <a id="10226" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="10228" href="Categories.Diagram.Pullback.html#2662" class="Field">p₁</a> <a id="10231" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="10234" href="Categories.Morphism.Reasoning.Core.html#5142" class="Function">extendʳ</a> <a id="10242" href="Categories.Diagram.Pullback.html#1698" class="Function">p₂∘universal≈h₂</a> <a id="10258" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
            <a id="10272" href="Categories.Diagram.Pullback.html#9594" class="Bound">h</a> <a id="10274" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="10276" class="Symbol">(</a><a id="10277" href="Categories.Diagram.Pullback.html#8708" class="Bound">f</a> <a id="10279" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="10281" href="Categories.Category.Core.html#630" class="Field">id</a><a id="10283" class="Symbol">)</a> <a id="10285" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="10287" href="Categories.Diagram.Pullback.html#2662" class="Field">p₁</a>      <a id="10295" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="10298" href="Relation.Binary.Structures.html#1641" class="Function">refl</a> <a id="10303" href="Categories.Category.Core.html#2634" class="Function Operator">⟩∘⟨</a> <a id="10307" href="Categories.Category.Core.html#1145" class="Field">identityʳ</a> <a id="10317" href="Categories.Category.Core.html#2634" class="Function Operator">⟩∘⟨</a> <a id="10321" href="Relation.Binary.Structures.html#1641" class="Function">refl</a> <a id="10326" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
            <a id="10340" href="Categories.Diagram.Pullback.html#9594" class="Bound">h</a> <a id="10342" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="10344" href="Categories.Diagram.Pullback.html#8708" class="Bound">f</a> <a id="10346" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="10348" href="Categories.Diagram.Pullback.html#2662" class="Field">p₁</a>             <a id="10363" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="10366" href="Relation.Binary.Structures.html#1641" class="Function">refl</a> <a id="10371" href="Categories.Category.Core.html#2634" class="Function Operator">⟩∘⟨</a> <a id="10375" href="Categories.Diagram.Pullback.html#1488" class="Function">commute</a> <a id="10383" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
            <a id="10397" href="Categories.Diagram.Pullback.html#9594" class="Bound">h</a> <a id="10399" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="10401" href="Categories.Diagram.Pullback.html#8710" class="Bound">g</a> <a id="10403" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="10405" href="Categories.Diagram.Pullback.html#2678" class="Field">p₂</a>             <a id="10420" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="10423" href="Categories.Morphism.Reasoning.Core.html#8875" class="Function">cancelˡ</a> <a id="10431" href="Categories.Morphism.html#1964" class="Field">isoˡ</a> <a id="10436" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
            <a id="10450" href="Categories.Diagram.Pullback.html#2678" class="Field">p₂</a>                     <a id="10473" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">≈˘⟨</a> <a id="10477" href="Categories.Category.Core.html#1145" class="Field">identityʳ</a> <a id="10487" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">⟩</a>
            <a id="10501" href="Categories.Diagram.Pullback.html#2678" class="Field">p₂</a> <a id="10504" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="10506" href="Categories.Category.Core.html#630" class="Field">id</a>                <a id="10524" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="10527" class="Keyword">module</a> <a id="10534" href="Categories.Diagram.Pullback.html#10534" class="Module">_</a> <a id="10536" class="Symbol">(</a><a id="10537" href="Categories.Diagram.Pullback.html#10537" class="Bound">p</a> <a id="10539" class="Symbol">:</a> <a id="10541" href="Categories.Diagram.Pullback.html#917" class="Record">IsWeakPullback</a> <a id="10556" href="Categories.Diagram.Pullback.html#820" class="Generalizable">f</a> <a id="10558" href="Categories.Diagram.Pullback.html#822" class="Generalizable">g</a> <a id="10560" href="Categories.Diagram.Pullback.html#824" class="Generalizable">h</a> <a id="10562" href="Categories.Diagram.Pullback.html#842" class="Generalizable">k</a><a id="10563" class="Symbol">)</a> <a id="10565" class="Keyword">where</a>
  <a id="10573" class="Keyword">open</a> <a id="10578" href="Categories.Diagram.Pullback.html#917" class="Module">IsWeakPullback</a> <a id="10593" href="Categories.Diagram.Pullback.html#10537" class="Bound">p</a>

  <a id="10598" href="Categories.Diagram.Pullback.html#10598" class="Function">MonoWeakPullback⇒Pullback</a> <a id="10624" class="Symbol">:</a> <a id="10626" href="Categories.Morphism.html#551" class="Function">Mono</a> <a id="10631" href="Categories.Diagram.Pullback.html#10556" class="Bound">f</a> <a id="10633" class="Symbol">→</a> <a id="10635" href="Categories.Diagram.Pullback.html#1381" class="Record">IsPullback</a> <a id="10646" href="Categories.Diagram.Pullback.html#10556" class="Bound">f</a> <a id="10648" href="Categories.Diagram.Pullback.html#10558" class="Bound">g</a> <a id="10650" href="Categories.Diagram.Pullback.html#10560" class="Bound">h</a> <a id="10652" href="Categories.Diagram.Pullback.html#10562" class="Bound">k</a>
  <a id="10656" href="Categories.Diagram.Pullback.html#10598" class="Function">MonoWeakPullback⇒Pullback</a> <a id="10682" href="Categories.Diagram.Pullback.html#10682" class="Bound">fm</a> <a id="10685" class="Symbol">.</a><a id="10686" href="Categories.Diagram.Pullback.html#1488" class="Field">IsPullback.commute</a> <a id="10705" class="Symbol">=</a> <a id="10707" href="Categories.Diagram.Pullback.html#1028" class="Field">commute</a>
  <a id="10717" href="Categories.Diagram.Pullback.html#10598" class="Function">MonoWeakPullback⇒Pullback</a> <a id="10743" href="Categories.Diagram.Pullback.html#10743" class="Bound">fm</a> <a id="10746" class="Symbol">.</a><a id="10747" href="Categories.Diagram.Pullback.html#1526" class="Field">IsPullback.universal</a> <a id="10768" class="Symbol">=</a> <a id="10770" href="Categories.Diagram.Pullback.html#1066" class="Field">universal</a>
  <a id="10782" href="Categories.Diagram.Pullback.html#10598" class="Function">MonoWeakPullback⇒Pullback</a> <a id="10808" href="Categories.Diagram.Pullback.html#10808" class="Bound">fm</a> <a id="10811" class="Symbol">.</a><a id="10812" href="Categories.Diagram.Pullback.html#1602" class="Field">IsPullback.p₁∘universal≈h₁</a> <a id="10839" class="Symbol">=</a> <a id="10841" href="Categories.Diagram.Pullback.html#1142" class="Field">p₁∘universal≈h₁</a>
  <a id="10859" href="Categories.Diagram.Pullback.html#10598" class="Function">MonoWeakPullback⇒Pullback</a> <a id="10885" href="Categories.Diagram.Pullback.html#10885" class="Bound">fm</a> <a id="10888" class="Symbol">.</a><a id="10889" href="Categories.Diagram.Pullback.html#1698" class="Field">IsPullback.p₂∘universal≈h₂</a> <a id="10916" class="Symbol">=</a> <a id="10918" href="Categories.Diagram.Pullback.html#1238" class="Field">p₂∘universal≈h₂</a>
  <a id="10936" href="Categories.Diagram.Pullback.html#10598" class="Function">MonoWeakPullback⇒Pullback</a> <a id="10962" href="Categories.Diagram.Pullback.html#10962" class="Bound">fm</a> <a id="10965" class="Symbol">.</a><a id="10966" href="Categories.Diagram.Pullback.html#1794" class="Field">IsPullback.unique-diagram</a> <a id="10992" class="Symbol">{_}{</a><a id="10996" href="Categories.Diagram.Pullback.html#10996" class="Bound">i</a><a id="10997" class="Symbol">}{</a><a id="10999" href="Categories.Diagram.Pullback.html#10999" class="Bound">k</a><a id="11000" class="Symbol">}</a> <a id="11002" href="Categories.Diagram.Pullback.html#11002" class="Bound">eq</a> <a id="11005" class="Symbol">_</a> <a id="11007" class="Symbol">=</a> <a id="11009" href="Categories.Diagram.Pullback.html#10962" class="Bound">fm</a> <a id="11012" href="Categories.Diagram.Pullback.html#10996" class="Bound">i</a> <a id="11014" href="Categories.Diagram.Pullback.html#10999" class="Bound">k</a> <a id="11016" href="Categories.Diagram.Pullback.html#11002" class="Bound">eq</a>
</pre></body></html>

==> anc/html/Categories.Diagram.Pushout.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Diagram.Pushout.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>

<a id="37" class="Keyword">open</a> <a id="42" class="Keyword">import</a> <a id="49" href="Categories.Category.html" class="Module">Categories.Category</a>

<a id="70" class="Comment">--  obtain free properties from duality</a>
<a id="110" class="Keyword">module</a> <a id="117" href="Categories.Diagram.Pushout.Properties.html" class="Module">Categories.Diagram.Pushout.Properties</a> <a id="155" class="Symbol">{</a><a id="156" href="Categories.Diagram.Pushout.Properties.html#156" class="Bound">o</a> <a id="158" href="Categories.Diagram.Pushout.Properties.html#158" class="Bound">ℓ</a> <a id="160" href="Categories.Diagram.Pushout.Properties.html#160" class="Bound">e</a><a id="161" class="Symbol">}</a> <a id="163" class="Symbol">(</a><a id="164" href="Categories.Diagram.Pushout.Properties.html#164" class="Bound">C</a> <a id="166" class="Symbol">:</a> <a id="168" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="177" href="Categories.Diagram.Pushout.Properties.html#156" class="Bound">o</a> <a id="179" href="Categories.Diagram.Pushout.Properties.html#158" class="Bound">ℓ</a> <a id="181" href="Categories.Diagram.Pushout.Properties.html#160" class="Bound">e</a><a id="182" class="Symbol">)</a> <a id="184" class="Keyword">where</a>

<a id="191" class="Keyword">open</a> <a id="196" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="205" href="Categories.Diagram.Pushout.Properties.html#164" class="Bound">C</a>

<a id="208" class="Keyword">open</a> <a id="213" class="Keyword">import</a> <a id="220" href="Data.Product.html" class="Module">Data.Product</a> <a id="233" class="Keyword">using</a> <a id="239" class="Symbol">(</a><a id="240" href="Data.Product.Base.html#852" class="Function">∃</a><a id="241" class="Symbol">;</a> <a id="243" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="246" class="Symbol">)</a>

<a id="249" class="Keyword">open</a> <a id="254" class="Keyword">import</a> <a id="261" href="Categories.Category.Cocartesian.html" class="Module">Categories.Category.Cocartesian</a> <a id="293" href="Categories.Diagram.Pushout.Properties.html#164" class="Bound">C</a> <a id="295" class="Keyword">using</a> <a id="301" class="Symbol">(</a><a id="302" href="Categories.Category.Cocartesian.html#756" class="Record">Cocartesian</a><a id="313" class="Symbol">)</a>
<a id="315" class="Keyword">open</a> <a id="320" class="Keyword">import</a> <a id="327" href="Categories.Morphism.html" class="Module">Categories.Morphism</a> <a id="347" href="Categories.Diagram.Pushout.Properties.html#164" class="Bound">C</a> <a id="349" class="Keyword">using</a> <a id="355" class="Symbol">(</a><a id="356" href="Categories.Morphism.html#2335" class="Record Operator">_≅_</a><a id="359" class="Symbol">;</a> <a id="361" href="Categories.Morphism.html#1097" class="Function">Epi</a><a id="364" class="Symbol">;</a> <a id="366" href="Categories.Morphism.html#1906" class="Record">Iso</a><a id="369" class="Symbol">)</a>
<a id="371" class="Keyword">open</a> <a id="376" class="Keyword">import</a> <a id="383" href="Categories.Morphism.Properties.html" class="Module">Categories.Morphism.Properties</a> <a id="414" href="Categories.Diagram.Pushout.Properties.html#164" class="Bound">C</a> <a id="416" class="Keyword">using</a> <a id="422" class="Symbol">(</a><a id="423" href="Categories.Morphism.Properties.html#734" class="Function">Iso-swap</a><a id="431" class="Symbol">)</a>
<a id="433" class="Keyword">open</a> <a id="438" class="Keyword">import</a> <a id="445" href="Categories.Morphism.Duality.html" class="Module">Categories.Morphism.Duality</a> <a id="473" href="Categories.Diagram.Pushout.Properties.html#164" class="Bound">C</a> <a id="475" class="Keyword">using</a> <a id="481" class="Symbol">(</a><a id="482" href="Categories.Morphism.Duality.html#873" class="Function">op-≅⇒≅</a><a id="488" class="Symbol">;</a> <a id="490" href="Categories.Morphism.Duality.html#510" class="Function">Iso⇒op-Iso</a><a id="500" class="Symbol">)</a>
<a id="502" class="Keyword">open</a> <a id="507" class="Keyword">import</a> <a id="514" href="Categories.Object.Initial.html" class="Module">Categories.Object.Initial</a> <a id="540" href="Categories.Diagram.Pushout.Properties.html#164" class="Bound">C</a> <a id="542" class="Keyword">using</a> <a id="548" class="Symbol">(</a><a id="549" href="Categories.Object.Initial.html#760" class="Record">Initial</a><a id="556" class="Symbol">)</a>
<a id="558" class="Keyword">open</a> <a id="563" class="Keyword">import</a> <a id="570" href="Categories.Object.Terminal.html" class="Module">Categories.Object.Terminal</a> <a id="597" href="Categories.Category.Core.html#3118" class="Function">op</a> <a id="600" class="Keyword">using</a> <a id="606" class="Symbol">(</a><a id="607" href="Categories.Object.Terminal.html#860" class="Record">Terminal</a><a id="615" class="Symbol">)</a>
<a id="617" class="Keyword">open</a> <a id="622" class="Keyword">import</a> <a id="629" href="Categories.Object.Coproduct.html" class="Module">Categories.Object.Coproduct</a> <a id="657" href="Categories.Diagram.Pushout.Properties.html#164" class="Bound">C</a> <a id="659" class="Keyword">using</a> <a id="665" class="Symbol">(</a><a id="666" href="Categories.Object.Coproduct.html#398" class="Record">Coproduct</a><a id="675" class="Symbol">)</a>
<a id="677" class="Keyword">open</a> <a id="682" class="Keyword">import</a> <a id="689" href="Categories.Object.Duality.html" class="Module">Categories.Object.Duality</a> <a id="715" href="Categories.Diagram.Pushout.Properties.html#164" class="Bound">C</a>
<a id="717" class="Keyword">open</a> <a id="722" class="Keyword">import</a> <a id="729" href="Categories.Diagram.Coequalizer.html" class="Module">Categories.Diagram.Coequalizer</a> <a id="760" href="Categories.Diagram.Pushout.Properties.html#164" class="Bound">C</a> <a id="762" class="Keyword">using</a> <a id="768" class="Symbol">(</a><a id="769" href="Categories.Diagram.Coequalizer.html#1885" class="Record">Coequalizer</a><a id="780" class="Symbol">)</a>
<a id="782" class="Keyword">open</a> <a id="787" class="Keyword">import</a> <a id="794" href="Categories.Diagram.Pushout.html" class="Module">Categories.Diagram.Pushout</a> <a id="821" href="Categories.Diagram.Pushout.Properties.html#164" class="Bound">C</a> <a id="823" class="Keyword">using</a> <a id="829" class="Symbol">(</a><a id="830" href="Categories.Diagram.Pushout.html#1051" class="Record">Pushout</a><a id="837" class="Symbol">)</a>
<a id="839" class="Keyword">open</a> <a id="844" class="Keyword">import</a> <a id="851" href="Categories.Diagram.Duality.html" class="Module">Categories.Diagram.Duality</a> <a id="878" href="Categories.Diagram.Pushout.Properties.html#164" class="Bound">C</a>
<a id="880" class="Keyword">open</a> <a id="885" class="Keyword">import</a> <a id="892" href="Categories.Diagram.Pullback.html" class="Module">Categories.Diagram.Pullback</a> <a id="920" href="Categories.Category.Core.html#3118" class="Function">op</a> <a id="923" class="Symbol">as</a> <a id="P′"></a><a id="926" href="Categories.Diagram.Pushout.Properties.html#926" class="Module">P′</a> <a id="929" class="Keyword">using</a> <a id="935" class="Symbol">(</a><a id="936" href="Categories.Diagram.Pullback.html#2579" class="Record">Pullback</a><a id="944" class="Symbol">)</a>
<a id="946" class="Keyword">open</a> <a id="951" class="Keyword">import</a> <a id="958" href="Categories.Diagram.Pullback.Properties.html" class="Module">Categories.Diagram.Pullback.Properties</a> <a id="997" href="Categories.Category.Core.html#3118" class="Function">op</a>

<a id="1001" class="Keyword">private</a>
  <a id="1011" class="Keyword">variable</a>
    <a id="1024" href="Categories.Diagram.Pushout.Properties.html#1024" class="Generalizable">A</a> <a id="1026" href="Categories.Diagram.Pushout.Properties.html#1026" class="Generalizable">B</a> <a id="1028" href="Categories.Diagram.Pushout.Properties.html#1028" class="Generalizable">X</a> <a id="1030" href="Categories.Diagram.Pushout.Properties.html#1030" class="Generalizable">Y</a> <a id="1032" class="Symbol">:</a> <a id="1034" href="Categories.Category.Core.html#559" class="Field">Obj</a>
    <a id="1042" href="Categories.Diagram.Pushout.Properties.html#1042" class="Generalizable">f</a> <a id="1044" href="Categories.Diagram.Pushout.Properties.html#1044" class="Generalizable">g</a> <a id="1046" href="Categories.Diagram.Pushout.Properties.html#1046" class="Generalizable">h</a> <a id="1048" href="Categories.Diagram.Pushout.Properties.html#1048" class="Generalizable">i</a> <a id="1050" class="Symbol">:</a> <a id="1052" href="Categories.Diagram.Pushout.Properties.html#1024" class="Generalizable">A</a> <a id="1054" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1056" href="Categories.Diagram.Pushout.Properties.html#1026" class="Generalizable">B</a>

<a id="1059" class="Keyword">module</a> <a id="1066" href="Categories.Diagram.Pushout.Properties.html#1066" class="Module">_</a> <a id="1068" class="Symbol">(</a><a id="1069" href="Categories.Diagram.Pushout.Properties.html#1069" class="Bound">p</a> <a id="1071" class="Symbol">:</a> <a id="1073" href="Categories.Diagram.Pushout.html#1051" class="Record">Pushout</a> <a id="1081" href="Categories.Diagram.Pushout.Properties.html#1042" class="Generalizable">f</a> <a id="1083" href="Categories.Diagram.Pushout.Properties.html#1044" class="Generalizable">g</a><a id="1084" class="Symbol">)</a> <a id="1086" class="Keyword">where</a>
  <a id="1094" class="Keyword">open</a> <a id="1099" href="Categories.Diagram.Pushout.html#1051" class="Module">Pushout</a> <a id="1107" href="Categories.Diagram.Pushout.Properties.html#1069" class="Bound">p</a>

  <a id="1112" class="Keyword">private</a>
    <a id="1124" href="Categories.Diagram.Pushout.Properties.html#1124" class="Function">pullback</a> <a id="1133" class="Symbol">:</a> <a id="1135" href="Categories.Diagram.Pullback.html#2579" class="Record">Pullback</a> <a id="1144" href="Categories.Diagram.Pushout.Properties.html#1081" class="Bound">f</a> <a id="1146" href="Categories.Diagram.Pushout.Properties.html#1083" class="Bound">g</a>
    <a id="1152" href="Categories.Diagram.Pushout.Properties.html#1124" class="Function">pullback</a> <a id="1161" class="Symbol">=</a> <a id="1163" href="Categories.Diagram.Duality.html#2618" class="Function">Pushout⇒coPullback</a> <a id="1182" href="Categories.Diagram.Pushout.Properties.html#1069" class="Bound">p</a>

  <a id="1187" class="Keyword">open</a> <a id="1192" href="Categories.Diagram.Pullback.html#2579" class="Module">Pullback</a> <a id="1201" href="Categories.Diagram.Pushout.Properties.html#1124" class="Function">pullback</a>
    <a id="1214" class="Keyword">using</a> <a id="1220" class="Symbol">(</a><a id="1221" href="Categories.Diagram.Pullback.html#2103" class="Function">unique′</a><a id="1228" class="Symbol">;</a> <a id="1230" href="Categories.Diagram.Pullback.html#2232" class="Function">id-unique</a><a id="1239" class="Symbol">;</a> <a id="1241" href="Categories.Diagram.Pullback.html#1794" class="Function">unique-diagram</a><a id="1255" class="Symbol">)</a>
    <a id="1261" class="Keyword">public</a>

  <a id="1271" href="Categories.Diagram.Pushout.Properties.html#1271" class="Function">up-to-iso</a> <a id="1281" class="Symbol">:</a> <a id="1283" class="Symbol">(</a><a id="1284" href="Categories.Diagram.Pushout.Properties.html#1284" class="Bound">p′</a> <a id="1287" class="Symbol">:</a> <a id="1289" href="Categories.Diagram.Pushout.html#1051" class="Record">Pushout</a> <a id="1297" href="Categories.Diagram.Pushout.Properties.html#1081" class="Bound">f</a> <a id="1299" href="Categories.Diagram.Pushout.Properties.html#1083" class="Bound">g</a><a id="1300" class="Symbol">)</a> <a id="1302" class="Symbol">→</a> <a id="1304" href="Categories.Diagram.Pushout.html#1121" class="Field">Pushout.Q</a> <a id="1314" href="Categories.Diagram.Pushout.Properties.html#1069" class="Bound">p</a> <a id="1316" href="Categories.Morphism.html#2335" class="Record Operator">≅</a> <a id="1318" href="Categories.Diagram.Pushout.html#1121" class="Field">Pushout.Q</a> <a id="1328" href="Categories.Diagram.Pushout.Properties.html#1284" class="Bound">p′</a>
  <a id="1333" href="Categories.Diagram.Pushout.Properties.html#1271" class="Function">up-to-iso</a> <a id="1343" href="Categories.Diagram.Pushout.Properties.html#1343" class="Bound">p′</a> <a id="1346" class="Symbol">=</a> <a id="1348" href="Categories.Morphism.Duality.html#873" class="Function">op-≅⇒≅</a> <a id="1355" class="Symbol">(</a><a id="1356" href="Categories.Diagram.Pullback.html#2766" class="Function">P′.up-to-iso</a> <a id="1369" class="Symbol">(</a><a id="1370" href="Categories.Diagram.Duality.html#2618" class="Function">Pushout⇒coPullback</a> <a id="1389" href="Categories.Diagram.Pushout.Properties.html#1069" class="Bound">p</a><a id="1390" class="Symbol">)</a> <a id="1392" class="Symbol">(</a><a id="1393" href="Categories.Diagram.Duality.html#2618" class="Function">Pushout⇒coPullback</a> <a id="1412" href="Categories.Diagram.Pushout.Properties.html#1343" class="Bound">p′</a><a id="1414" class="Symbol">))</a>

  <a id="1420" href="Categories.Diagram.Pushout.Properties.html#1420" class="Function">swap</a> <a id="1425" class="Symbol">:</a> <a id="1427" href="Categories.Diagram.Pushout.html#1051" class="Record">Pushout</a> <a id="1435" href="Categories.Diagram.Pushout.Properties.html#1083" class="Bound">g</a> <a id="1437" href="Categories.Diagram.Pushout.Properties.html#1081" class="Bound">f</a>
  <a id="1441" href="Categories.Diagram.Pushout.Properties.html#1420" class="Function">swap</a> <a id="1446" class="Symbol">=</a> <a id="1448" href="Categories.Diagram.Duality.html#2259" class="Function">coPullback⇒Pushout</a> <a id="1467" class="Symbol">(</a><a id="1468" href="Categories.Diagram.Pullback.html#3867" class="Function">P′.swap</a> <a id="1476" href="Categories.Diagram.Pushout.Properties.html#1124" class="Function">pullback</a><a id="1484" class="Symbol">)</a>

  <a id="1489" href="Categories.Diagram.Pushout.Properties.html#1489" class="Function">glue</a> <a id="1494" class="Symbol">:</a> <a id="1496" href="Categories.Diagram.Pushout.html#1051" class="Record">Pushout</a> <a id="1504" href="Categories.Diagram.Pushout.Properties.html#1046" class="Generalizable">h</a> <a id="1506" href="Categories.Diagram.Pushout.html#1134" class="Field">i₁</a> <a id="1509" class="Symbol">→</a> <a id="1511" href="Categories.Diagram.Pushout.html#1051" class="Record">Pushout</a> <a id="1519" class="Symbol">(</a><a id="1520" href="Categories.Diagram.Pushout.Properties.html#1046" class="Generalizable">h</a> <a id="1522" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1524" href="Categories.Diagram.Pushout.Properties.html#1081" class="Bound">f</a><a id="1525" class="Symbol">)</a> <a id="1527" href="Categories.Diagram.Pushout.Properties.html#1083" class="Bound">g</a>
  <a id="1531" href="Categories.Diagram.Pushout.Properties.html#1489" class="Function">glue</a> <a id="1536" href="Categories.Diagram.Pushout.Properties.html#1536" class="Bound">p</a> <a id="1538" class="Symbol">=</a> <a id="1540" href="Categories.Diagram.Duality.html#2259" class="Function">coPullback⇒Pushout</a> <a id="1559" class="Symbol">(</a><a id="1560" href="Categories.Diagram.Pullback.html#4374" class="Function">P′.glue</a> <a id="1568" href="Categories.Diagram.Pushout.Properties.html#1124" class="Function">pullback</a> <a id="1577" class="Symbol">(</a><a id="1578" href="Categories.Diagram.Duality.html#2618" class="Function">Pushout⇒coPullback</a> <a id="1597" href="Categories.Diagram.Pushout.Properties.html#1536" class="Bound">p</a><a id="1598" class="Symbol">))</a>

  <a id="1604" href="Categories.Diagram.Pushout.Properties.html#1604" class="Function">unglue</a> <a id="1611" class="Symbol">:</a> <a id="1613" href="Categories.Diagram.Pushout.html#1051" class="Record">Pushout</a> <a id="1621" class="Symbol">(</a><a id="1622" href="Categories.Diagram.Pushout.Properties.html#1046" class="Generalizable">h</a> <a id="1624" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1626" href="Categories.Diagram.Pushout.Properties.html#1081" class="Bound">f</a><a id="1627" class="Symbol">)</a> <a id="1629" href="Categories.Diagram.Pushout.Properties.html#1083" class="Bound">g</a> <a id="1631" class="Symbol">→</a> <a id="1633" href="Categories.Diagram.Pushout.html#1051" class="Record">Pushout</a> <a id="1641" href="Categories.Diagram.Pushout.Properties.html#1046" class="Generalizable">h</a> <a id="1643" href="Categories.Diagram.Pushout.html#1134" class="Field">i₁</a>
  <a id="1648" href="Categories.Diagram.Pushout.Properties.html#1604" class="Function">unglue</a> <a id="1655" href="Categories.Diagram.Pushout.Properties.html#1655" class="Bound">p</a> <a id="1657" class="Symbol">=</a> <a id="1659" href="Categories.Diagram.Duality.html#2259" class="Function">coPullback⇒Pushout</a> <a id="1678" class="Symbol">(</a><a id="1679" href="Categories.Diagram.Pullback.html#5973" class="Function">P′.unglue</a> <a id="1689" href="Categories.Diagram.Pushout.Properties.html#1124" class="Function">pullback</a> <a id="1698" class="Symbol">(</a><a id="1699" href="Categories.Diagram.Duality.html#2618" class="Function">Pushout⇒coPullback</a> <a id="1718" href="Categories.Diagram.Pushout.Properties.html#1655" class="Bound">p</a><a id="1719" class="Symbol">))</a>

  <a id="1725" href="Categories.Diagram.Pushout.Properties.html#1725" class="Function">Pushout-resp-Epi</a> <a id="1742" class="Symbol">:</a> <a id="1744" href="Categories.Morphism.html#1097" class="Function">Epi</a> <a id="1748" href="Categories.Diagram.Pushout.Properties.html#1083" class="Bound">g</a> <a id="1750" class="Symbol">→</a> <a id="1752" href="Categories.Morphism.html#1097" class="Function">Epi</a> <a id="1756" href="Categories.Diagram.Pushout.html#1134" class="Field">i₁</a>
  <a id="1761" href="Categories.Diagram.Pushout.Properties.html#1725" class="Function">Pushout-resp-Epi</a> <a id="1778" href="Categories.Diagram.Pushout.Properties.html#1778" class="Bound">epi</a> <a id="1782" class="Symbol">=</a> <a id="1784" href="Categories.Diagram.Pullback.html#9197" class="Function">P′.Pullback-resp-Mono</a> <a id="1806" href="Categories.Diagram.Pushout.Properties.html#1124" class="Function">pullback</a> <a id="1815" href="Categories.Diagram.Pushout.Properties.html#1778" class="Bound">epi</a>

  <a id="1822" href="Categories.Diagram.Pushout.Properties.html#1822" class="Function">Pushout-resp-Iso</a> <a id="1839" class="Symbol">:</a> <a id="1841" href="Categories.Morphism.html#1906" class="Record">Iso</a> <a id="1845" href="Categories.Diagram.Pushout.Properties.html#1083" class="Bound">g</a> <a id="1847" href="Categories.Diagram.Pushout.Properties.html#1046" class="Generalizable">h</a> <a id="1849" class="Symbol">→</a> <a id="1851" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="1853" class="Symbol">λ</a> <a id="1855" href="Categories.Diagram.Pushout.Properties.html#1855" class="Bound">j</a> <a id="1857" class="Symbol">→</a> <a id="1859" href="Categories.Morphism.html#1906" class="Record">Iso</a> <a id="1863" href="Categories.Diagram.Pushout.html#1134" class="Field">i₁</a> <a id="1866" href="Categories.Diagram.Pushout.Properties.html#1855" class="Bound">j</a>
  <a id="1870" href="Categories.Diagram.Pushout.Properties.html#1822" class="Function">Pushout-resp-Iso</a> <a id="1887" href="Categories.Diagram.Pushout.Properties.html#1887" class="Bound">iso</a> <a id="1891" class="Keyword">with</a> <a id="1896" href="Categories.Diagram.Pullback.html#9522" class="Function">P′.Pullback-resp-Iso</a> <a id="1917" href="Categories.Diagram.Pushout.Properties.html#1124" class="Function">pullback</a> <a id="1926" class="Symbol">(</a><a id="1927" href="Categories.Morphism.Duality.html#510" class="Function">Iso⇒op-Iso</a> <a id="1938" class="Symbol">(</a><a id="1939" href="Categories.Morphism.Properties.html#734" class="Function">Iso-swap</a> <a id="1948" href="Categories.Diagram.Pushout.Properties.html#1887" class="Bound">iso</a><a id="1951" class="Symbol">))</a>
  <a id="1956" class="Symbol">...</a> <a id="1960" class="Symbol">|</a> <a id="1962" href="Categories.Diagram.Pushout.Properties.html#1962" class="Bound">j</a> <a id="1964" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1966" class="Keyword">record</a> <a id="1973" class="Symbol">{</a> <a id="1975" href="Categories.Morphism.html#1964" class="Field">isoˡ</a> <a id="1980" class="Symbol">=</a> <a id="1982" href="Categories.Diagram.Pushout.Properties.html#1982" class="Bound">isoˡ</a> <a id="1987" class="Symbol">;</a> <a id="1989" href="Categories.Morphism.html#1990" class="Field">isoʳ</a> <a id="1994" class="Symbol">=</a> <a id="1996" href="Categories.Diagram.Pushout.Properties.html#1996" class="Bound">isoʳ</a> <a id="2001" class="Symbol">}</a> <a id="2003" class="Symbol">=</a> <a id="2005" href="Categories.Diagram.Pushout.Properties.html#1962" class="Bound">j</a> <a id="2007" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2009" class="Keyword">record</a> <a id="2016" class="Symbol">{</a> <a id="2018" href="Categories.Morphism.html#1964" class="Field">isoˡ</a> <a id="2023" class="Symbol">=</a> <a id="2025" href="Categories.Diagram.Pushout.Properties.html#1996" class="Bound">isoʳ</a> <a id="2030" class="Symbol">;</a> <a id="2032" href="Categories.Morphism.html#1990" class="Field">isoʳ</a> <a id="2037" class="Symbol">=</a> <a id="2039" href="Categories.Diagram.Pushout.Properties.html#1982" class="Bound">isoˡ</a> <a id="2044" class="Symbol">}</a>

<a id="Coproduct×Coequalizer⇒Pushout"></a><a id="2047" href="Categories.Diagram.Pushout.Properties.html#2047" class="Function">Coproduct×Coequalizer⇒Pushout</a> <a id="2077" class="Symbol">:</a> <a id="2079" class="Symbol">(</a><a id="2080" href="Categories.Diagram.Pushout.Properties.html#2080" class="Bound">cp</a> <a id="2083" class="Symbol">:</a> <a id="2085" href="Categories.Object.Coproduct.html#398" class="Record">Coproduct</a> <a id="2095" href="Categories.Diagram.Pushout.Properties.html#1024" class="Generalizable">A</a> <a id="2097" href="Categories.Diagram.Pushout.Properties.html#1026" class="Generalizable">B</a><a id="2098" class="Symbol">)</a> <a id="2100" class="Symbol">→</a>
                                <a id="2134" href="Categories.Diagram.Coequalizer.html#1885" class="Record">Coequalizer</a> <a id="2146" class="Symbol">(</a><a id="2147" href="Categories.Object.Coproduct.html#473" class="Field">Coproduct.i₁</a> <a id="2160" href="Categories.Diagram.Pushout.Properties.html#2080" class="Bound">cp</a> <a id="2163" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2165" href="Categories.Diagram.Pushout.Properties.html#1042" class="Generalizable">f</a><a id="2166" class="Symbol">)</a> <a id="2168" class="Symbol">(</a><a id="2169" href="Categories.Object.Coproduct.html#493" class="Field">Coproduct.i₂</a> <a id="2182" href="Categories.Diagram.Pushout.Properties.html#2080" class="Bound">cp</a> <a id="2185" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2187" href="Categories.Diagram.Pushout.Properties.html#1044" class="Generalizable">g</a><a id="2188" class="Symbol">)</a> <a id="2190" class="Symbol">→</a>
                                <a id="2224" href="Categories.Diagram.Pushout.html#1051" class="Record">Pushout</a> <a id="2232" href="Categories.Diagram.Pushout.Properties.html#1042" class="Generalizable">f</a> <a id="2234" href="Categories.Diagram.Pushout.Properties.html#1044" class="Generalizable">g</a>
<a id="2236" href="Categories.Diagram.Pushout.Properties.html#2047" class="Function">Coproduct×Coequalizer⇒Pushout</a> <a id="2266" href="Categories.Diagram.Pushout.Properties.html#2266" class="Bound">cp</a> <a id="2269" href="Categories.Diagram.Pushout.Properties.html#2269" class="Bound">coe</a> <a id="2273" class="Symbol">=</a>
  <a id="2277" href="Categories.Diagram.Duality.html#2259" class="Function">coPullback⇒Pushout</a> <a id="2296" class="Symbol">(</a><a id="2297" href="Categories.Diagram.Pullback.html#6853" class="Function">P′.Product×Equalizer⇒Pullback</a> <a id="2327" class="Symbol">(</a><a id="2328" href="Categories.Object.Duality.html#1466" class="Function">Coproduct⇒coProduct</a> <a id="2348" href="Categories.Diagram.Pushout.Properties.html#2266" class="Bound">cp</a><a id="2350" class="Symbol">)</a>
                                                    <a id="2404" class="Symbol">(</a><a id="2405" href="Categories.Diagram.Duality.html#1601" class="Function">Coequalizer⇒coEqualizer</a> <a id="2429" href="Categories.Diagram.Pushout.Properties.html#2269" class="Bound">coe</a><a id="2432" class="Symbol">))</a>

<a id="Coproduct×Pushout⇒Coequalizer"></a><a id="2436" href="Categories.Diagram.Pushout.Properties.html#2436" class="Function">Coproduct×Pushout⇒Coequalizer</a> <a id="2466" class="Symbol">:</a> <a id="2468" class="Symbol">(</a><a id="2469" href="Categories.Diagram.Pushout.Properties.html#2469" class="Bound">cp</a> <a id="2472" class="Symbol">:</a> <a id="2474" href="Categories.Object.Coproduct.html#398" class="Record">Coproduct</a> <a id="2484" href="Categories.Diagram.Pushout.Properties.html#1024" class="Generalizable">A</a> <a id="2486" href="Categories.Diagram.Pushout.Properties.html#1026" class="Generalizable">B</a><a id="2487" class="Symbol">)</a> <a id="2489" class="Symbol">→</a>
                                <a id="2523" href="Categories.Diagram.Pushout.html#1051" class="Record">Pushout</a> <a id="2531" href="Categories.Diagram.Pushout.Properties.html#1042" class="Generalizable">f</a> <a id="2533" href="Categories.Diagram.Pushout.Properties.html#1044" class="Generalizable">g</a> <a id="2535" class="Symbol">→</a>
                                <a id="2569" href="Categories.Diagram.Coequalizer.html#1885" class="Record">Coequalizer</a> <a id="2581" class="Symbol">(</a><a id="2582" href="Categories.Object.Coproduct.html#473" class="Field">Coproduct.i₁</a> <a id="2595" href="Categories.Diagram.Pushout.Properties.html#2469" class="Bound">cp</a> <a id="2598" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2600" href="Categories.Diagram.Pushout.Properties.html#1042" class="Generalizable">f</a><a id="2601" class="Symbol">)</a> <a id="2603" class="Symbol">(</a><a id="2604" href="Categories.Object.Coproduct.html#493" class="Field">Coproduct.i₂</a> <a id="2617" href="Categories.Diagram.Pushout.Properties.html#2469" class="Bound">cp</a> <a id="2620" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2622" href="Categories.Diagram.Pushout.Properties.html#1044" class="Generalizable">g</a><a id="2623" class="Symbol">)</a>
<a id="2625" href="Categories.Diagram.Pushout.Properties.html#2436" class="Function">Coproduct×Pushout⇒Coequalizer</a> <a id="2655" href="Categories.Diagram.Pushout.Properties.html#2655" class="Bound">cp</a> <a id="2658" href="Categories.Diagram.Pushout.Properties.html#2658" class="Bound">p</a> <a id="2660" class="Symbol">=</a>
  <a id="2664" href="Categories.Diagram.Duality.html#2055" class="Function">coEqualizer⇒Coequalizer</a> <a id="2688" class="Symbol">(</a><a id="2689" href="Categories.Diagram.Pullback.html#7725" class="Function">P′.Product×Pullback⇒Equalizer</a> <a id="2719" class="Symbol">(</a><a id="2720" href="Categories.Object.Duality.html#1466" class="Function">Coproduct⇒coProduct</a> <a id="2740" href="Categories.Diagram.Pushout.Properties.html#2655" class="Bound">cp</a><a id="2742" class="Symbol">)</a>
                                                         <a id="2801" class="Symbol">(</a><a id="2802" href="Categories.Diagram.Duality.html#2618" class="Function">Pushout⇒coPullback</a> <a id="2821" href="Categories.Diagram.Pushout.Properties.html#2658" class="Bound">p</a><a id="2822" class="Symbol">))</a>

<a id="2826" class="Keyword">module</a> <a id="2833" href="Categories.Diagram.Pushout.Properties.html#2833" class="Module">_</a> <a id="2835" class="Symbol">(</a><a id="2836" href="Categories.Diagram.Pushout.Properties.html#2836" class="Bound">i</a> <a id="2838" class="Symbol">:</a> <a id="2840" href="Categories.Object.Initial.html#760" class="Record">Initial</a><a id="2847" class="Symbol">)</a> <a id="2849" class="Keyword">where</a>
  <a id="2857" class="Keyword">open</a> <a id="2862" href="Categories.Object.Initial.html#760" class="Module">Initial</a> <a id="2870" href="Categories.Diagram.Pushout.Properties.html#2836" class="Bound">i</a>
  <a id="2874" class="Keyword">private</a>
    <a id="2886" href="Categories.Diagram.Pushout.Properties.html#2886" class="Function">t</a> <a id="2888" class="Symbol">:</a> <a id="2890" href="Categories.Object.Terminal.html#860" class="Record">Terminal</a>
    <a id="2903" href="Categories.Diagram.Pushout.Properties.html#2886" class="Function">t</a> <a id="2905" class="Symbol">=</a> <a id="2907" href="Categories.Object.Duality.html#1004" class="Function">⊥⇒op⊤</a> <a id="2913" href="Categories.Diagram.Pushout.Properties.html#2836" class="Bound">i</a>

  <a id="2918" href="Categories.Diagram.Pushout.Properties.html#2918" class="Function">pushout-⊥⇒coproduct</a> <a id="2938" class="Symbol">:</a> <a id="2940" href="Categories.Diagram.Pushout.html#1051" class="Record">Pushout</a> <a id="2948" class="Symbol">(</a><a id="2949" href="Categories.Object.Initial.html#478" class="Function">¡</a> <a id="2951" class="Symbol">{</a><a id="2952" href="Categories.Diagram.Pushout.Properties.html#1028" class="Generalizable">X</a><a id="2953" class="Symbol">})</a> <a id="2956" class="Symbol">(</a><a id="2957" href="Categories.Object.Initial.html#478" class="Function">¡</a> <a id="2959" class="Symbol">{</a><a id="2960" href="Categories.Diagram.Pushout.Properties.html#1030" class="Generalizable">Y</a><a id="2961" class="Symbol">})</a> <a id="2964" class="Symbol">→</a> <a id="2966" href="Categories.Object.Coproduct.html#398" class="Record">Coproduct</a> <a id="2976" href="Categories.Diagram.Pushout.Properties.html#1028" class="Generalizable">X</a> <a id="2978" href="Categories.Diagram.Pushout.Properties.html#1030" class="Generalizable">Y</a>
  <a id="2982" href="Categories.Diagram.Pushout.Properties.html#2918" class="Function">pushout-⊥⇒coproduct</a> <a id="3002" href="Categories.Diagram.Pushout.Properties.html#3002" class="Bound">p</a> <a id="3004" class="Symbol">=</a> <a id="3006" href="Categories.Object.Duality.html#1763" class="Function">coProduct⇒Coproduct</a> <a id="3026" class="Symbol">(</a><a id="3027" href="Categories.Diagram.Pullback.Properties.html#1307" class="Function">pullback-⊤⇒product</a> <a id="3046" href="Categories.Diagram.Pushout.Properties.html#2886" class="Function">t</a> <a id="3048" class="Symbol">(</a><a id="3049" href="Categories.Diagram.Duality.html#2618" class="Function">Pushout⇒coPullback</a> <a id="3068" href="Categories.Diagram.Pushout.Properties.html#3002" class="Bound">p</a><a id="3069" class="Symbol">))</a>

  <a id="3075" href="Categories.Diagram.Pushout.Properties.html#3075" class="Function">coproduct⇒pushout-⊥</a> <a id="3095" class="Symbol">:</a> <a id="3097" href="Categories.Object.Coproduct.html#398" class="Record">Coproduct</a> <a id="3107" href="Categories.Diagram.Pushout.Properties.html#1028" class="Generalizable">X</a> <a id="3109" href="Categories.Diagram.Pushout.Properties.html#1030" class="Generalizable">Y</a> <a id="3111" class="Symbol">→</a> <a id="3113" href="Categories.Diagram.Pushout.html#1051" class="Record">Pushout</a> <a id="3121" class="Symbol">(</a><a id="3122" href="Categories.Object.Initial.html#478" class="Function">¡</a> <a id="3124" class="Symbol">{</a><a id="3125" href="Categories.Diagram.Pushout.Properties.html#1028" class="Generalizable">X</a><a id="3126" class="Symbol">})</a> <a id="3129" class="Symbol">(</a><a id="3130" href="Categories.Object.Initial.html#478" class="Function">¡</a> <a id="3132" class="Symbol">{</a><a id="3133" href="Categories.Diagram.Pushout.Properties.html#1030" class="Generalizable">Y</a><a id="3134" class="Symbol">})</a>
  <a id="3139" href="Categories.Diagram.Pushout.Properties.html#3075" class="Function">coproduct⇒pushout-⊥</a> <a id="3159" href="Categories.Diagram.Pushout.Properties.html#3159" class="Bound">c</a> <a id="3161" class="Symbol">=</a> <a id="3163" href="Categories.Diagram.Duality.html#2259" class="Function">coPullback⇒Pushout</a> <a id="3182" class="Symbol">(</a><a id="3183" href="Categories.Diagram.Pullback.Properties.html#1676" class="Function">product⇒pullback-⊤</a> <a id="3202" href="Categories.Diagram.Pushout.Properties.html#2886" class="Function">t</a> <a id="3204" class="Symbol">(</a><a id="3205" href="Categories.Object.Duality.html#1466" class="Function">Coproduct⇒coProduct</a> <a id="3225" href="Categories.Diagram.Pushout.Properties.html#3159" class="Bound">c</a><a id="3226" class="Symbol">))</a>

<a id="pushout-resp-≈"></a><a id="3230" href="Categories.Diagram.Pushout.Properties.html#3230" class="Function">pushout-resp-≈</a> <a id="3245" class="Symbol">:</a> <a id="3247" href="Categories.Diagram.Pushout.html#1051" class="Record">Pushout</a> <a id="3255" href="Categories.Diagram.Pushout.Properties.html#1042" class="Generalizable">f</a> <a id="3257" href="Categories.Diagram.Pushout.Properties.html#1044" class="Generalizable">g</a> <a id="3259" class="Symbol">→</a> <a id="3261" href="Categories.Diagram.Pushout.Properties.html#1042" class="Generalizable">f</a> <a id="3263" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="3265" href="Categories.Diagram.Pushout.Properties.html#1046" class="Generalizable">h</a> <a id="3267" class="Symbol">→</a> <a id="3269" href="Categories.Diagram.Pushout.Properties.html#1044" class="Generalizable">g</a> <a id="3271" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="3273" href="Categories.Diagram.Pushout.Properties.html#1048" class="Generalizable">i</a> <a id="3275" class="Symbol">→</a> <a id="3277" href="Categories.Diagram.Pushout.html#1051" class="Record">Pushout</a> <a id="3285" href="Categories.Diagram.Pushout.Properties.html#1046" class="Generalizable">h</a> <a id="3287" href="Categories.Diagram.Pushout.Properties.html#1048" class="Generalizable">i</a>
<a id="3289" href="Categories.Diagram.Pushout.Properties.html#3230" class="Function">pushout-resp-≈</a> <a id="3304" href="Categories.Diagram.Pushout.Properties.html#3304" class="Bound">p</a> <a id="3306" href="Categories.Diagram.Pushout.Properties.html#3306" class="Bound">eq</a> <a id="3309" href="Categories.Diagram.Pushout.Properties.html#3309" class="Bound">eq′</a> <a id="3313" class="Symbol">=</a> <a id="3315" href="Categories.Diagram.Duality.html#2259" class="Function">coPullback⇒Pushout</a> <a id="3334" class="Symbol">(</a><a id="3335" href="Categories.Diagram.Pullback.Properties.html#2158" class="Function">pullback-resp-≈</a> <a id="3351" class="Symbol">(</a><a id="3352" href="Categories.Diagram.Duality.html#2618" class="Function">Pushout⇒coPullback</a> <a id="3371" href="Categories.Diagram.Pushout.Properties.html#3304" class="Bound">p</a><a id="3372" class="Symbol">)</a> <a id="3374" href="Categories.Diagram.Pushout.Properties.html#3306" class="Bound">eq</a> <a id="3377" href="Categories.Diagram.Pushout.Properties.html#3309" class="Bound">eq′</a><a id="3380" class="Symbol">)</a>

<a id="3383" class="Keyword">module</a> <a id="3390" href="Categories.Diagram.Pushout.Properties.html#3390" class="Module">_</a> <a id="3392" class="Symbol">(</a><a id="3393" href="Categories.Diagram.Pushout.Properties.html#3393" class="Bound">pushouts</a> <a id="3402" class="Symbol">:</a> <a id="3404" class="Symbol">∀</a> <a id="3406" class="Symbol">{</a><a id="3407" href="Categories.Diagram.Pushout.Properties.html#3407" class="Bound">X</a> <a id="3409" href="Categories.Diagram.Pushout.Properties.html#3409" class="Bound">Y</a> <a id="3411" href="Categories.Diagram.Pushout.Properties.html#3411" class="Bound">Z</a><a id="3412" class="Symbol">}</a> <a id="3414" class="Symbol">(</a><a id="3415" href="Categories.Diagram.Pushout.Properties.html#3415" class="Bound">f</a> <a id="3417" class="Symbol">:</a> <a id="3419" href="Categories.Diagram.Pushout.Properties.html#3407" class="Bound">X</a> <a id="3421" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="3423" href="Categories.Diagram.Pushout.Properties.html#3409" class="Bound">Y</a><a id="3424" class="Symbol">)</a> <a id="3426" class="Symbol">(</a><a id="3427" href="Categories.Diagram.Pushout.Properties.html#3427" class="Bound">g</a> <a id="3429" class="Symbol">:</a> <a id="3431" href="Categories.Diagram.Pushout.Properties.html#3407" class="Bound">X</a> <a id="3433" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="3435" href="Categories.Diagram.Pushout.Properties.html#3411" class="Bound">Z</a><a id="3436" class="Symbol">)</a> <a id="3438" class="Symbol">→</a> <a id="3440" href="Categories.Diagram.Pushout.html#1051" class="Record">Pushout</a> <a id="3448" href="Categories.Diagram.Pushout.Properties.html#3415" class="Bound">f</a> <a id="3450" href="Categories.Diagram.Pushout.Properties.html#3427" class="Bound">g</a><a id="3451" class="Symbol">)</a>
         <a id="3462" class="Symbol">(</a><a id="3463" href="Categories.Diagram.Pushout.Properties.html#3463" class="Bound">cocartesian</a> <a id="3475" class="Symbol">:</a> <a id="3477" href="Categories.Category.Cocartesian.html#756" class="Record">Cocartesian</a><a id="3488" class="Symbol">)</a> <a id="3490" class="Keyword">where</a>
  <a id="3498" class="Keyword">open</a> <a id="3503" href="Categories.Category.Cocartesian.html#756" class="Module">Cocartesian</a> <a id="3515" href="Categories.Diagram.Pushout.Properties.html#3463" class="Bound">cocartesian</a>
  <a id="3529" class="Keyword">open</a> <a id="3534" href="Categories.Category.Cocartesian.html#1086" class="Module">Dual</a>

  <a id="3542" href="Categories.Diagram.Pushout.Properties.html#3542" class="Function">pushout×cocartesian⇒coequalizer</a> <a id="3574" class="Symbol">:</a> <a id="3576" href="Categories.Diagram.Coequalizer.html#1885" class="Record">Coequalizer</a> <a id="3588" href="Categories.Diagram.Pushout.Properties.html#1042" class="Generalizable">f</a> <a id="3590" href="Categories.Diagram.Pushout.Properties.html#1044" class="Generalizable">g</a>
  <a id="3594" href="Categories.Diagram.Pushout.Properties.html#3542" class="Function">pushout×cocartesian⇒coequalizer</a> <a id="3626" class="Symbol">=</a> <a id="3628" href="Categories.Diagram.Duality.html#2055" class="Function">coEqualizer⇒Coequalizer</a>
    <a id="3656" class="Symbol">(</a><a id="3657" href="Categories.Diagram.Pullback.Properties.html#3578" class="Function">pullback×cartesian⇒equalizer</a> <a id="3686" class="Symbol">(λ</a> <a id="3689" href="Categories.Diagram.Pushout.Properties.html#3689" class="Bound">f</a> <a id="3691" href="Categories.Diagram.Pushout.Properties.html#3691" class="Bound">g</a> <a id="3693" class="Symbol">→</a> <a id="3695" href="Categories.Diagram.Duality.html#2618" class="Function">Pushout⇒coPullback</a> <a id="3714" class="Symbol">(</a><a id="3715" href="Categories.Diagram.Pushout.Properties.html#3393" class="Bound">pushouts</a> <a id="3724" href="Categories.Diagram.Pushout.Properties.html#3689" class="Bound">f</a> <a id="3726" href="Categories.Diagram.Pushout.Properties.html#3691" class="Bound">g</a><a id="3727" class="Symbol">))</a> <a id="3730" href="Categories.Category.Cocartesian.html#1151" class="Function">op-cartesian</a><a id="3742" class="Symbol">)</a>
</pre></body></html>

==> anc/html/Categories.Diagram.Pushout.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Diagram.Pushout</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>

<a id="37" class="Keyword">open</a> <a id="42" class="Keyword">import</a> <a id="49" href="Categories.Category.Core.html" class="Module">Categories.Category.Core</a> <a id="74" class="Keyword">using</a> <a id="80" class="Symbol">(</a><a id="81" href="Categories.Category.Core.html#442" class="Record">Category</a><a id="89" class="Symbol">)</a>

<a id="92" class="Keyword">module</a> <a id="99" href="Categories.Diagram.Pushout.html" class="Module">Categories.Diagram.Pushout</a> <a id="126" class="Symbol">{</a><a id="127" href="Categories.Diagram.Pushout.html#127" class="Bound">o</a> <a id="129" href="Categories.Diagram.Pushout.html#129" class="Bound">ℓ</a> <a id="131" href="Categories.Diagram.Pushout.html#131" class="Bound">e</a><a id="132" class="Symbol">}</a> <a id="134" class="Symbol">(</a><a id="135" href="Categories.Diagram.Pushout.html#135" class="Bound">C</a> <a id="137" class="Symbol">:</a> <a id="139" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="148" href="Categories.Diagram.Pushout.html#127" class="Bound">o</a> <a id="150" href="Categories.Diagram.Pushout.html#129" class="Bound">ℓ</a> <a id="152" href="Categories.Diagram.Pushout.html#131" class="Bound">e</a><a id="153" class="Symbol">)</a> <a id="155" class="Keyword">where</a>

<a id="162" class="Keyword">open</a> <a id="167" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="176" href="Categories.Diagram.Pushout.html#135" class="Bound">C</a>
<a id="178" class="Keyword">open</a> <a id="183" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>

<a id="197" class="Keyword">open</a> <a id="202" class="Keyword">import</a> <a id="209" href="Level.html" class="Module">Level</a>

<a id="216" class="Keyword">private</a>
  <a id="226" class="Keyword">variable</a>
    <a id="239" href="Categories.Diagram.Pushout.html#239" class="Generalizable">A</a> <a id="241" href="Categories.Diagram.Pushout.html#241" class="Generalizable">B</a> <a id="243" href="Categories.Diagram.Pushout.html#243" class="Generalizable">E</a> <a id="245" href="Categories.Diagram.Pushout.html#245" class="Generalizable">X</a> <a id="247" href="Categories.Diagram.Pushout.html#247" class="Generalizable">Y</a> <a id="249" href="Categories.Diagram.Pushout.html#249" class="Generalizable">Z</a> <a id="251" class="Symbol">:</a> <a id="253" href="Categories.Category.Core.html#559" class="Field">Obj</a>
    <a id="261" href="Categories.Diagram.Pushout.html#261" class="Generalizable">f</a> <a id="263" href="Categories.Diagram.Pushout.html#263" class="Generalizable">g</a> <a id="265" href="Categories.Diagram.Pushout.html#265" class="Generalizable">h</a> <a id="267" href="Categories.Diagram.Pushout.html#267" class="Generalizable">j</a> <a id="269" class="Symbol">:</a> <a id="271" href="Categories.Diagram.Pushout.html#239" class="Generalizable">A</a> <a id="273" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="275" href="Categories.Diagram.Pushout.html#241" class="Generalizable">B</a>

<a id="278" class="Keyword">record</a> <a id="IsPushout"></a><a id="285" href="Categories.Diagram.Pushout.html#285" class="Record">IsPushout</a> <a id="295" class="Symbol">{</a><a id="296" href="Categories.Diagram.Pushout.html#296" class="Bound">Q</a> <a id="298" class="Symbol">:</a> <a id="300" href="Categories.Category.Core.html#559" class="Field">Obj</a><a id="303" class="Symbol">}</a> <a id="305" class="Symbol">(</a><a id="306" href="Categories.Diagram.Pushout.html#306" class="Bound">f</a> <a id="308" class="Symbol">:</a> <a id="310" href="Categories.Diagram.Pushout.html#245" class="Generalizable">X</a> <a id="312" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="314" href="Categories.Diagram.Pushout.html#247" class="Generalizable">Y</a><a id="315" class="Symbol">)</a> <a id="317" class="Symbol">(</a><a id="318" href="Categories.Diagram.Pushout.html#318" class="Bound">g</a> <a id="320" class="Symbol">:</a> <a id="322" href="Categories.Diagram.Pushout.html#245" class="Generalizable">X</a> <a id="324" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="326" href="Categories.Diagram.Pushout.html#249" class="Generalizable">Z</a><a id="327" class="Symbol">)</a> <a id="329" class="Symbol">(</a><a id="330" href="Categories.Diagram.Pushout.html#330" class="Bound">i₁</a> <a id="333" class="Symbol">:</a> <a id="335" href="Categories.Diagram.Pushout.html#247" class="Generalizable">Y</a> <a id="337" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="339" href="Categories.Diagram.Pushout.html#296" class="Bound">Q</a><a id="340" class="Symbol">)</a> <a id="342" class="Symbol">(</a><a id="343" href="Categories.Diagram.Pushout.html#343" class="Bound">i₂</a> <a id="346" class="Symbol">:</a> <a id="348" href="Categories.Diagram.Pushout.html#249" class="Generalizable">Z</a> <a id="350" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="352" href="Categories.Diagram.Pushout.html#296" class="Bound">Q</a><a id="353" class="Symbol">)</a> <a id="355" class="Symbol">:</a> <a id="357" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="361" class="Symbol">(</a><a id="362" href="Categories.Diagram.Pushout.html#127" class="Bound">o</a> <a id="364" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="366" href="Categories.Diagram.Pushout.html#129" class="Bound">ℓ</a> <a id="368" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="370" href="Categories.Diagram.Pushout.html#131" class="Bound">e</a><a id="371" class="Symbol">)</a> <a id="373" class="Keyword">where</a>

  <a id="382" class="Keyword">field</a>
    <a id="IsPushout.commute"></a><a id="392" href="Categories.Diagram.Pushout.html#392" class="Field">commute</a>         <a id="408" class="Symbol">:</a> <a id="410" href="Categories.Diagram.Pushout.html#330" class="Bound">i₁</a> <a id="413" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="415" href="Categories.Diagram.Pushout.html#306" class="Bound">f</a> <a id="417" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="419" href="Categories.Diagram.Pushout.html#343" class="Bound">i₂</a> <a id="422" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="424" href="Categories.Diagram.Pushout.html#318" class="Bound">g</a>
    <a id="IsPushout.universal"></a><a id="430" href="Categories.Diagram.Pushout.html#430" class="Field">universal</a>       <a id="446" class="Symbol">:</a> <a id="448" class="Symbol">{</a><a id="449" href="Categories.Diagram.Pushout.html#449" class="Bound">h₁</a> <a id="452" class="Symbol">:</a> <a id="454" href="Categories.Diagram.Pushout.html#314" class="Bound">Y</a> <a id="456" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="458" href="Categories.Diagram.Pushout.html#241" class="Generalizable">B</a><a id="459" class="Symbol">}</a> <a id="461" class="Symbol">{</a><a id="462" href="Categories.Diagram.Pushout.html#462" class="Bound">h₂</a> <a id="465" class="Symbol">:</a> <a id="467" href="Categories.Diagram.Pushout.html#326" class="Bound">Z</a> <a id="469" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="471" href="Categories.Diagram.Pushout.html#241" class="Generalizable">B</a><a id="472" class="Symbol">}</a> <a id="474" class="Symbol">→</a> <a id="476" href="Categories.Diagram.Pushout.html#449" class="Bound">h₁</a> <a id="479" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="481" href="Categories.Diagram.Pushout.html#306" class="Bound">f</a> <a id="483" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="485" href="Categories.Diagram.Pushout.html#462" class="Bound">h₂</a> <a id="488" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="490" href="Categories.Diagram.Pushout.html#318" class="Bound">g</a> <a id="492" class="Symbol">→</a> <a id="494" href="Categories.Diagram.Pushout.html#296" class="Bound">Q</a> <a id="496" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="498" href="Categories.Diagram.Pushout.html#241" class="Generalizable">B</a>
    <a id="IsPushout.universal∘i₁≈h₁"></a><a id="504" href="Categories.Diagram.Pushout.html#504" class="Field">universal∘i₁≈h₁</a> <a id="520" class="Symbol">:</a> <a id="522" class="Symbol">{</a><a id="523" href="Categories.Diagram.Pushout.html#523" class="Bound">h₁</a> <a id="526" class="Symbol">:</a> <a id="528" href="Categories.Diagram.Pushout.html#314" class="Bound">Y</a> <a id="530" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="532" href="Categories.Diagram.Pushout.html#243" class="Generalizable">E</a><a id="533" class="Symbol">}</a> <a id="535" class="Symbol">{</a><a id="536" href="Categories.Diagram.Pushout.html#536" class="Bound">h₂</a> <a id="539" class="Symbol">:</a> <a id="541" href="Categories.Diagram.Pushout.html#326" class="Bound">Z</a> <a id="543" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="545" href="Categories.Diagram.Pushout.html#243" class="Generalizable">E</a><a id="546" class="Symbol">}</a> <a id="548" class="Symbol">{</a><a id="549" href="Categories.Diagram.Pushout.html#549" class="Bound">eq</a> <a id="552" class="Symbol">:</a> <a id="554" href="Categories.Diagram.Pushout.html#523" class="Bound">h₁</a> <a id="557" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="559" href="Categories.Diagram.Pushout.html#306" class="Bound">f</a> <a id="561" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="563" href="Categories.Diagram.Pushout.html#536" class="Bound">h₂</a> <a id="566" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="568" href="Categories.Diagram.Pushout.html#318" class="Bound">g</a><a id="569" class="Symbol">}</a> <a id="571" class="Symbol">→</a>
                        <a id="597" href="Categories.Diagram.Pushout.html#430" class="Field">universal</a> <a id="607" href="Categories.Diagram.Pushout.html#549" class="Bound">eq</a> <a id="610" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="612" href="Categories.Diagram.Pushout.html#330" class="Bound">i₁</a> <a id="615" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="617" href="Categories.Diagram.Pushout.html#523" class="Bound">h₁</a>
    <a id="IsPushout.universal∘i₂≈h₂"></a><a id="624" href="Categories.Diagram.Pushout.html#624" class="Field">universal∘i₂≈h₂</a> <a id="640" class="Symbol">:</a> <a id="642" class="Symbol">{</a><a id="643" href="Categories.Diagram.Pushout.html#643" class="Bound">h₁</a> <a id="646" class="Symbol">:</a> <a id="648" href="Categories.Diagram.Pushout.html#314" class="Bound">Y</a> <a id="650" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="652" href="Categories.Diagram.Pushout.html#243" class="Generalizable">E</a><a id="653" class="Symbol">}</a> <a id="655" class="Symbol">{</a><a id="656" href="Categories.Diagram.Pushout.html#656" class="Bound">h₂</a> <a id="659" class="Symbol">:</a> <a id="661" href="Categories.Diagram.Pushout.html#326" class="Bound">Z</a> <a id="663" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="665" href="Categories.Diagram.Pushout.html#243" class="Generalizable">E</a><a id="666" class="Symbol">}</a> <a id="668" class="Symbol">{</a><a id="669" href="Categories.Diagram.Pushout.html#669" class="Bound">eq</a> <a id="672" class="Symbol">:</a> <a id="674" href="Categories.Diagram.Pushout.html#643" class="Bound">h₁</a> <a id="677" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="679" href="Categories.Diagram.Pushout.html#306" class="Bound">f</a> <a id="681" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="683" href="Categories.Diagram.Pushout.html#656" class="Bound">h₂</a> <a id="686" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="688" href="Categories.Diagram.Pushout.html#318" class="Bound">g</a><a id="689" class="Symbol">}</a> <a id="691" class="Symbol">→</a>
                        <a id="717" href="Categories.Diagram.Pushout.html#430" class="Field">universal</a> <a id="727" href="Categories.Diagram.Pushout.html#669" class="Bound">eq</a> <a id="730" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="732" href="Categories.Diagram.Pushout.html#343" class="Bound">i₂</a> <a id="735" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="737" href="Categories.Diagram.Pushout.html#656" class="Bound">h₂</a>
    <a id="IsPushout.unique-diagram"></a><a id="744" href="Categories.Diagram.Pushout.html#744" class="Field">unique-diagram</a>  <a id="760" class="Symbol">:</a> <a id="762" href="Categories.Diagram.Pushout.html#265" class="Generalizable">h</a> <a id="764" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="766" href="Categories.Diagram.Pushout.html#330" class="Bound">i₁</a> <a id="769" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="771" href="Categories.Diagram.Pushout.html#267" class="Generalizable">j</a> <a id="773" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="775" href="Categories.Diagram.Pushout.html#330" class="Bound">i₁</a> <a id="778" class="Symbol">→</a> <a id="780" href="Categories.Diagram.Pushout.html#265" class="Generalizable">h</a> <a id="782" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="784" href="Categories.Diagram.Pushout.html#343" class="Bound">i₂</a> <a id="787" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="789" href="Categories.Diagram.Pushout.html#267" class="Generalizable">j</a> <a id="791" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="793" href="Categories.Diagram.Pushout.html#343" class="Bound">i₂</a> <a id="796" class="Symbol">→</a> <a id="798" href="Categories.Diagram.Pushout.html#265" class="Generalizable">h</a> <a id="800" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="802" href="Categories.Diagram.Pushout.html#267" class="Generalizable">j</a>

  <a id="IsPushout.unique"></a><a id="807" href="Categories.Diagram.Pushout.html#807" class="Function">unique</a> <a id="814" class="Symbol">:</a> <a id="816" class="Symbol">{</a><a id="817" href="Categories.Diagram.Pushout.html#817" class="Bound">h₁</a> <a id="820" class="Symbol">:</a> <a id="822" href="Categories.Diagram.Pushout.html#314" class="Bound">Y</a> <a id="824" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="826" href="Categories.Diagram.Pushout.html#243" class="Generalizable">E</a><a id="827" class="Symbol">}</a> <a id="829" class="Symbol">{</a><a id="830" href="Categories.Diagram.Pushout.html#830" class="Bound">h₂</a> <a id="833" class="Symbol">:</a> <a id="835" href="Categories.Diagram.Pushout.html#326" class="Bound">Z</a> <a id="837" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="839" href="Categories.Diagram.Pushout.html#243" class="Generalizable">E</a><a id="840" class="Symbol">}</a> <a id="842" class="Symbol">{</a><a id="843" href="Categories.Diagram.Pushout.html#843" class="Bound">eq</a> <a id="846" class="Symbol">:</a> <a id="848" href="Categories.Diagram.Pushout.html#817" class="Bound">h₁</a> <a id="851" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="853" href="Categories.Diagram.Pushout.html#306" class="Bound">f</a> <a id="855" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="857" href="Categories.Diagram.Pushout.html#830" class="Bound">h₂</a> <a id="860" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="862" href="Categories.Diagram.Pushout.html#318" class="Bound">g</a><a id="863" class="Symbol">}</a> <a id="865" class="Symbol">→</a>
             <a id="880" href="Categories.Diagram.Pushout.html#267" class="Generalizable">j</a> <a id="882" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="884" href="Categories.Diagram.Pushout.html#330" class="Bound">i₁</a> <a id="887" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="889" href="Categories.Diagram.Pushout.html#817" class="Bound">h₁</a> <a id="892" class="Symbol">→</a> <a id="894" href="Categories.Diagram.Pushout.html#267" class="Generalizable">j</a> <a id="896" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="898" href="Categories.Diagram.Pushout.html#343" class="Bound">i₂</a> <a id="901" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="903" href="Categories.Diagram.Pushout.html#830" class="Bound">h₂</a> <a id="906" class="Symbol">→</a> <a id="908" href="Categories.Diagram.Pushout.html#267" class="Generalizable">j</a> <a id="910" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="912" href="Categories.Diagram.Pushout.html#430" class="Field">universal</a> <a id="922" href="Categories.Diagram.Pushout.html#843" class="Bound">eq</a>
  <a id="927" href="Categories.Diagram.Pushout.html#807" class="Function">unique</a> <a id="934" href="Categories.Diagram.Pushout.html#934" class="Bound">j∘i₁≈h₁</a> <a id="942" href="Categories.Diagram.Pushout.html#942" class="Bound">j∘i₂≈h₂</a> <a id="950" class="Symbol">=</a>
    <a id="956" href="Categories.Diagram.Pushout.html#744" class="Field">unique-diagram</a>
      <a id="977" class="Symbol">(</a><a id="978" href="Categories.Diagram.Pushout.html#934" class="Bound">j∘i₁≈h₁</a> <a id="986" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="988" href="Categories.Category.Core.html#2991" class="Function">⟺</a> <a id="990" href="Categories.Diagram.Pushout.html#504" class="Field">universal∘i₁≈h₁</a><a id="1005" class="Symbol">)</a>
      <a id="1013" class="Symbol">(</a><a id="1014" href="Categories.Diagram.Pushout.html#942" class="Bound">j∘i₂≈h₂</a> <a id="1022" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="1024" href="Categories.Category.Core.html#2991" class="Function">⟺</a> <a id="1026" href="Categories.Diagram.Pushout.html#624" class="Field">universal∘i₂≈h₂</a><a id="1041" class="Symbol">)</a>

<a id="1044" class="Keyword">record</a> <a id="Pushout"></a><a id="1051" href="Categories.Diagram.Pushout.html#1051" class="Record">Pushout</a> <a id="1059" class="Symbol">(</a><a id="1060" href="Categories.Diagram.Pushout.html#1060" class="Bound">f</a> <a id="1062" class="Symbol">:</a> <a id="1064" href="Categories.Diagram.Pushout.html#245" class="Generalizable">X</a> <a id="1066" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1068" href="Categories.Diagram.Pushout.html#247" class="Generalizable">Y</a><a id="1069" class="Symbol">)</a> <a id="1071" class="Symbol">(</a><a id="1072" href="Categories.Diagram.Pushout.html#1072" class="Bound">g</a> <a id="1074" class="Symbol">:</a> <a id="1076" href="Categories.Diagram.Pushout.html#245" class="Generalizable">X</a> <a id="1078" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1080" href="Categories.Diagram.Pushout.html#249" class="Generalizable">Z</a><a id="1081" class="Symbol">)</a> <a id="1083" class="Symbol">:</a> <a id="1085" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1089" class="Symbol">(</a><a id="1090" href="Categories.Diagram.Pushout.html#127" class="Bound">o</a> <a id="1092" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1094" href="Categories.Diagram.Pushout.html#129" class="Bound">ℓ</a> <a id="1096" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1098" href="Categories.Diagram.Pushout.html#131" class="Bound">e</a><a id="1099" class="Symbol">)</a> <a id="1101" class="Keyword">where</a>

  <a id="1110" class="Keyword">field</a>
    <a id="1120" class="Symbol">{</a><a id="Pushout.Q"></a><a id="1121" href="Categories.Diagram.Pushout.html#1121" class="Field">Q</a><a id="1122" class="Symbol">}</a> <a id="1124" class="Symbol">:</a> <a id="1126" href="Categories.Category.Core.html#559" class="Field">Obj</a>
    <a id="Pushout.i₁"></a><a id="1134" href="Categories.Diagram.Pushout.html#1134" class="Field">i₁</a>  <a id="1138" class="Symbol">:</a> <a id="1140" href="Categories.Diagram.Pushout.html#1068" class="Bound">Y</a> <a id="1142" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1144" href="Categories.Diagram.Pushout.html#1121" class="Field">Q</a>
    <a id="Pushout.i₂"></a><a id="1150" href="Categories.Diagram.Pushout.html#1150" class="Field">i₂</a>  <a id="1154" class="Symbol">:</a> <a id="1156" href="Categories.Diagram.Pushout.html#1080" class="Bound">Z</a> <a id="1158" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1160" href="Categories.Diagram.Pushout.html#1121" class="Field">Q</a>
    <a id="Pushout.isPushout"></a><a id="1166" href="Categories.Diagram.Pushout.html#1166" class="Field">isPushout</a> <a id="1176" class="Symbol">:</a> <a id="1178" href="Categories.Diagram.Pushout.html#285" class="Record">IsPushout</a> <a id="1188" href="Categories.Diagram.Pushout.html#1060" class="Bound">f</a> <a id="1190" href="Categories.Diagram.Pushout.html#1072" class="Bound">g</a> <a id="1192" href="Categories.Diagram.Pushout.html#1134" class="Field">i₁</a> <a id="1195" href="Categories.Diagram.Pushout.html#1150" class="Field">i₂</a>

  <a id="1201" class="Keyword">open</a> <a id="1206" href="Categories.Diagram.Pushout.html#285" class="Module">IsPushout</a> <a id="1216" href="Categories.Diagram.Pushout.html#1166" class="Field">isPushout</a> <a id="1226" class="Keyword">public</a>
</pre></body></html>

==> anc/html/Categories.Diagram.Wedge.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Diagram.Wedge</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>

<a id="37" class="Keyword">open</a> <a id="42" class="Keyword">import</a> <a id="49" href="Categories.Category.html" class="Module">Categories.Category</a>
<a id="69" class="Keyword">open</a> <a id="74" class="Keyword">import</a> <a id="81" href="Categories.Functor.Bifunctor.html" class="Module">Categories.Functor.Bifunctor</a>

<a id="111" class="Keyword">module</a> <a id="118" href="Categories.Diagram.Wedge.html" class="Module">Categories.Diagram.Wedge</a> <a id="143" class="Symbol">{</a><a id="144" href="Categories.Diagram.Wedge.html#144" class="Bound">o</a> <a id="146" href="Categories.Diagram.Wedge.html#146" class="Bound">ℓ</a> <a id="148" href="Categories.Diagram.Wedge.html#148" class="Bound">e</a> <a id="150" href="Categories.Diagram.Wedge.html#150" class="Bound">o′</a> <a id="153" href="Categories.Diagram.Wedge.html#153" class="Bound">ℓ′</a> <a id="156" href="Categories.Diagram.Wedge.html#156" class="Bound">e′</a><a id="158" class="Symbol">}</a> <a id="160" class="Symbol">{</a><a id="161" href="Categories.Diagram.Wedge.html#161" class="Bound">C</a> <a id="163" class="Symbol">:</a> <a id="165" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="174" href="Categories.Diagram.Wedge.html#144" class="Bound">o</a> <a id="176" href="Categories.Diagram.Wedge.html#146" class="Bound">ℓ</a> <a id="178" href="Categories.Diagram.Wedge.html#148" class="Bound">e</a><a id="179" class="Symbol">}</a> <a id="181" class="Symbol">{</a><a id="182" href="Categories.Diagram.Wedge.html#182" class="Bound">D</a> <a id="184" class="Symbol">:</a> <a id="186" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="195" href="Categories.Diagram.Wedge.html#150" class="Bound">o′</a> <a id="198" href="Categories.Diagram.Wedge.html#153" class="Bound">ℓ′</a> <a id="201" href="Categories.Diagram.Wedge.html#156" class="Bound">e′</a><a id="203" class="Symbol">}</a>
  <a id="207" class="Symbol">(</a><a id="208" href="Categories.Diagram.Wedge.html#208" class="Bound">F</a> <a id="210" class="Symbol">:</a> <a id="212" href="Categories.Functor.Bifunctor.html#442" class="Function">Bifunctor</a> <a id="222" class="Symbol">(</a><a id="223" href="Categories.Category.Core.html#3118" class="Function">Category.op</a> <a id="235" href="Categories.Diagram.Wedge.html#161" class="Bound">C</a><a id="236" class="Symbol">)</a> <a id="238" href="Categories.Diagram.Wedge.html#161" class="Bound">C</a> <a id="240" href="Categories.Diagram.Wedge.html#182" class="Bound">D</a><a id="241" class="Symbol">)</a> <a id="243" class="Keyword">where</a>

<a id="250" class="Keyword">private</a>
  <a id="260" class="Keyword">module</a> <a id="C"></a><a id="267" href="Categories.Diagram.Wedge.html#267" class="Module">C</a> <a id="269" class="Symbol">=</a> <a id="271" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="280" href="Categories.Diagram.Wedge.html#161" class="Bound">C</a>
  <a id="284" class="Keyword">module</a> <a id="D"></a><a id="291" href="Categories.Diagram.Wedge.html#291" class="Module">D</a> <a id="293" class="Symbol">=</a> <a id="295" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="304" href="Categories.Diagram.Wedge.html#182" class="Bound">D</a>
  <a id="308" class="Keyword">open</a> <a id="313" href="Categories.Diagram.Wedge.html#291" class="Module">D</a>
  <a id="317" class="Keyword">open</a> <a id="322" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
  <a id="337" class="Keyword">variable</a>
    <a id="350" href="Categories.Diagram.Wedge.html#350" class="Generalizable">A</a> <a id="352" class="Symbol">:</a> <a id="354" href="Categories.Category.Core.html#559" class="Function">Obj</a>

<a id="359" class="Keyword">open</a> <a id="364" class="Keyword">import</a> <a id="371" href="Level.html" class="Module">Level</a>

<a id="378" class="Keyword">open</a> <a id="383" class="Keyword">import</a> <a id="390" href="Categories.Functor.html" class="Module">Categories.Functor</a> <a id="409" class="Keyword">hiding</a> <a id="416" class="Symbol">(</a><a id="417" href="Categories.Functor.html#349" class="Function">id</a><a id="419" class="Symbol">)</a>
<a id="421" class="Keyword">open</a> <a id="426" class="Keyword">import</a> <a id="433" href="Categories.Functor.Construction.Constant.html" class="Module">Categories.Functor.Construction.Constant</a>
<a id="474" class="Keyword">open</a> <a id="479" class="Keyword">import</a> <a id="486" href="Categories.NaturalTransformation.Dinatural.html" class="Module">Categories.NaturalTransformation.Dinatural</a>

<a id="530" class="Keyword">open</a> <a id="535" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="543" href="Categories.Diagram.Wedge.html#208" class="Bound">F</a>

<a id="546" class="Keyword">record</a> <a id="Wedge"></a><a id="553" href="Categories.Diagram.Wedge.html#553" class="Record">Wedge</a> <a id="559" class="Symbol">:</a> <a id="561" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="565" class="Symbol">(</a><a id="566" href="Level.html#602" class="Function">levelOfTerm</a> <a id="578" href="Categories.Diagram.Wedge.html#208" class="Bound">F</a><a id="579" class="Symbol">)</a> <a id="581" class="Keyword">where</a>
  <a id="589" class="Keyword">field</a>
    <a id="Wedge.E"></a><a id="599" href="Categories.Diagram.Wedge.html#599" class="Field">E</a>         <a id="609" class="Symbol">:</a> <a id="611" href="Categories.Category.Core.html#559" class="Function">Obj</a>
    <a id="Wedge.dinatural"></a><a id="619" href="Categories.Diagram.Wedge.html#619" class="Field">dinatural</a> <a id="629" class="Symbol">:</a> <a id="631" href="Categories.NaturalTransformation.Dinatural.html#578" class="Record">DinaturalTransformation</a> <a id="655" class="Symbol">(</a><a id="656" href="Categories.Functor.Construction.Constant.html#461" class="Function">const</a> <a id="662" href="Categories.Diagram.Wedge.html#599" class="Field">E</a><a id="663" class="Symbol">)</a> <a id="665" href="Categories.Diagram.Wedge.html#208" class="Bound">F</a>

  <a id="670" class="Keyword">module</a> <a id="Wedge.dinatural"></a><a id="677" href="Categories.Diagram.Wedge.html#677" class="Module">dinatural</a> <a id="687" class="Symbol">=</a> <a id="689" href="Categories.NaturalTransformation.Dinatural.html#578" class="Module">DinaturalTransformation</a> <a id="713" href="Categories.Diagram.Wedge.html#619" class="Field">dinatural</a>

<a id="Wedge-∘"></a><a id="724" href="Categories.Diagram.Wedge.html#724" class="Function">Wedge-∘</a> <a id="732" class="Symbol">:</a> <a id="734" class="Symbol">(</a><a id="735" href="Categories.Diagram.Wedge.html#735" class="Bound">W</a> <a id="737" class="Symbol">:</a> <a id="739" href="Categories.Diagram.Wedge.html#553" class="Record">Wedge</a><a id="744" class="Symbol">)</a> <a id="746" class="Symbol">→</a> <a id="748" href="Categories.Diagram.Wedge.html#350" class="Generalizable">A</a> <a id="750" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="752" href="Categories.Diagram.Wedge.html#599" class="Field">Wedge.E</a> <a id="760" href="Categories.Diagram.Wedge.html#735" class="Bound">W</a> <a id="762" class="Symbol">→</a> <a id="764" href="Categories.Diagram.Wedge.html#553" class="Record">Wedge</a>
<a id="770" href="Categories.Diagram.Wedge.html#724" class="Function">Wedge-∘</a> <a id="778" class="Symbol">{</a><a id="779" class="Argument">A</a> <a id="781" class="Symbol">=</a> <a id="783" href="Categories.Diagram.Wedge.html#783" class="Bound">A</a><a id="784" class="Symbol">}</a> <a id="786" href="Categories.Diagram.Wedge.html#786" class="Bound">W</a> <a id="788" href="Categories.Diagram.Wedge.html#788" class="Bound">f</a> <a id="790" class="Symbol">=</a> <a id="792" class="Keyword">record</a>
  <a id="801" class="Symbol">{</a> <a id="803" href="Categories.Diagram.Wedge.html#599" class="Field">E</a>         <a id="813" class="Symbol">=</a> <a id="815" href="Categories.Diagram.Wedge.html#783" class="Bound">A</a>
  <a id="819" class="Symbol">;</a> <a id="821" href="Categories.Diagram.Wedge.html#619" class="Field">dinatural</a> <a id="831" class="Symbol">=</a> <a id="833" href="Categories.NaturalTransformation.Dinatural.html#7125" class="Function">extranaturalʳ</a> <a id="847" class="Symbol">(λ</a> <a id="850" href="Categories.Diagram.Wedge.html#850" class="Bound">X</a> <a id="852" class="Symbol">→</a> <a id="854" href="Categories.NaturalTransformation.Dinatural.html#851" class="Function">dinatural.α</a> <a id="866" href="Categories.Diagram.Wedge.html#850" class="Bound">X</a> <a id="868" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="870" href="Categories.Diagram.Wedge.html#788" class="Bound">f</a><a id="871" class="Symbol">)</a>
                              <a id="903" class="Symbol">(</a><a id="904" href="Categories.Category.Core.html#1004" class="Function">sym-assoc</a> <a id="914" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="916" href="Categories.Category.Core.html#1597" class="Function">∘-resp-≈ˡ</a> <a id="926" class="Symbol">(</a><a id="927" href="Categories.NaturalTransformation.Dinatural.html#7459" class="Function">extranatural-commʳ</a> <a id="946" href="Categories.Diagram.Wedge.html#619" class="Function">dinatural</a><a id="955" class="Symbol">)</a> <a id="957" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="959" href="Categories.Category.Core.html#715" class="Function">assoc</a><a id="964" class="Symbol">)</a>
  <a id="968" class="Symbol">}</a>
  <a id="972" class="Keyword">where</a> <a id="978" class="Keyword">open</a> <a id="983" href="Categories.Diagram.Wedge.html#553" class="Module">Wedge</a> <a id="989" href="Categories.Diagram.Wedge.html#786" class="Bound">W</a>

<a id="992" class="Keyword">record</a> <a id="Wedge-Morphism"></a><a id="999" href="Categories.Diagram.Wedge.html#999" class="Record">Wedge-Morphism</a> <a id="1014" class="Symbol">(</a><a id="1015" href="Categories.Diagram.Wedge.html#1015" class="Bound">W₁</a> <a id="1018" href="Categories.Diagram.Wedge.html#1018" class="Bound">W₂</a> <a id="1021" class="Symbol">:</a> <a id="1023" href="Categories.Diagram.Wedge.html#553" class="Record">Wedge</a><a id="1028" class="Symbol">)</a> <a id="1030" class="Symbol">:</a> <a id="1032" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1036" class="Symbol">(</a><a id="1037" href="Level.html#602" class="Function">levelOfTerm</a> <a id="1049" href="Categories.Diagram.Wedge.html#208" class="Bound">F</a><a id="1050" class="Symbol">)</a> <a id="1052" class="Keyword">where</a>
  <a id="1060" class="Keyword">private</a>
    <a id="1072" class="Keyword">module</a> <a id="Wedge-Morphism.W₁"></a><a id="1079" href="Categories.Diagram.Wedge.html#1079" class="Module">W₁</a> <a id="1082" class="Symbol">=</a> <a id="1084" href="Categories.Diagram.Wedge.html#553" class="Module">Wedge</a> <a id="1090" href="Categories.Diagram.Wedge.html#1015" class="Bound">W₁</a>
    <a id="1097" class="Keyword">module</a> <a id="Wedge-Morphism.W₂"></a><a id="1104" href="Categories.Diagram.Wedge.html#1104" class="Module">W₂</a> <a id="1107" class="Symbol">=</a> <a id="1109" href="Categories.Diagram.Wedge.html#553" class="Module">Wedge</a> <a id="1115" href="Categories.Diagram.Wedge.html#1018" class="Bound">W₂</a>
    <a id="1122" class="Keyword">open</a> <a id="1127" href="Categories.NaturalTransformation.Dinatural.html#578" class="Module">DinaturalTransformation</a>
  <a id="1153" class="Keyword">field</a>
    <a id="Wedge-Morphism.u"></a><a id="1163" href="Categories.Diagram.Wedge.html#1163" class="Field">u</a> <a id="1165" class="Symbol">:</a> <a id="1167" href="Categories.Diagram.Wedge.html#599" class="Function">W₁.E</a> <a id="1172" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="1174" href="Categories.Diagram.Wedge.html#599" class="Function">W₂.E</a>
    <a id="Wedge-Morphism.commute"></a><a id="1183" href="Categories.Diagram.Wedge.html#1183" class="Field">commute</a> <a id="1191" class="Symbol">:</a> <a id="1193" class="Symbol">∀</a> <a id="1195" class="Symbol">{</a><a id="1196" href="Categories.Diagram.Wedge.html#1196" class="Bound">C</a><a id="1197" class="Symbol">}</a> <a id="1199" class="Symbol">→</a> <a id="1201" href="Categories.NaturalTransformation.Dinatural.html#851" class="Function">W₂.dinatural.α</a> <a id="1216" href="Categories.Diagram.Wedge.html#1196" class="Bound">C</a> <a id="1218" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1220" href="Categories.Diagram.Wedge.html#1163" class="Field">u</a> <a id="1222" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="1224" href="Categories.NaturalTransformation.Dinatural.html#851" class="Function">W₁.dinatural.α</a> <a id="1239" href="Categories.Diagram.Wedge.html#1196" class="Bound">C</a>

<a id="Wedge-id"></a><a id="1242" href="Categories.Diagram.Wedge.html#1242" class="Function">Wedge-id</a> <a id="1251" class="Symbol">:</a> <a id="1253" class="Symbol">∀</a> <a id="1255" class="Symbol">{</a><a id="1256" href="Categories.Diagram.Wedge.html#1256" class="Bound">W</a><a id="1257" class="Symbol">}</a> <a id="1259" class="Symbol">→</a> <a id="1261" href="Categories.Diagram.Wedge.html#999" class="Record">Wedge-Morphism</a> <a id="1276" href="Categories.Diagram.Wedge.html#1256" class="Bound">W</a> <a id="1278" href="Categories.Diagram.Wedge.html#1256" class="Bound">W</a>
<a id="1280" href="Categories.Diagram.Wedge.html#1242" class="Function">Wedge-id</a> <a id="1289" class="Symbol">{</a><a id="1290" href="Categories.Diagram.Wedge.html#1290" class="Bound">W</a><a id="1291" class="Symbol">}</a> <a id="1293" class="Symbol">=</a> <a id="1295" class="Keyword">record</a> <a id="1302" class="Symbol">{</a> <a id="1304" href="Categories.Diagram.Wedge.html#1163" class="Field">u</a> <a id="1306" class="Symbol">=</a> <a id="1308" href="Categories.Category.Core.html#630" class="Function">D.id</a> <a id="1313" class="Symbol">;</a> <a id="1315" href="Categories.Diagram.Wedge.html#1183" class="Field">commute</a> <a id="1323" class="Symbol">=</a> <a id="1325" href="Categories.Category.Core.html#1145" class="Function">D.identityʳ</a> <a id="1337" class="Symbol">}</a>

<a id="Wedge-Morphism-∘"></a><a id="1340" href="Categories.Diagram.Wedge.html#1340" class="Function">Wedge-Morphism-∘</a> <a id="1357" class="Symbol">:</a> <a id="1359" class="Symbol">{</a><a id="1360" href="Categories.Diagram.Wedge.html#1360" class="Bound">A</a> <a id="1362" href="Categories.Diagram.Wedge.html#1362" class="Bound">B</a> <a id="1364" href="Categories.Diagram.Wedge.html#1364" class="Bound">C</a> <a id="1366" class="Symbol">:</a> <a id="1368" href="Categories.Diagram.Wedge.html#553" class="Record">Wedge</a><a id="1373" class="Symbol">}</a> <a id="1375" class="Symbol">→</a> <a id="1377" href="Categories.Diagram.Wedge.html#999" class="Record">Wedge-Morphism</a> <a id="1392" href="Categories.Diagram.Wedge.html#1362" class="Bound">B</a> <a id="1394" href="Categories.Diagram.Wedge.html#1364" class="Bound">C</a> <a id="1396" class="Symbol">→</a> <a id="1398" href="Categories.Diagram.Wedge.html#999" class="Record">Wedge-Morphism</a> <a id="1413" href="Categories.Diagram.Wedge.html#1360" class="Bound">A</a> <a id="1415" href="Categories.Diagram.Wedge.html#1362" class="Bound">B</a> <a id="1417" class="Symbol">→</a> <a id="1419" href="Categories.Diagram.Wedge.html#999" class="Record">Wedge-Morphism</a> <a id="1434" href="Categories.Diagram.Wedge.html#1360" class="Bound">A</a> <a id="1436" href="Categories.Diagram.Wedge.html#1364" class="Bound">C</a>
<a id="1438" href="Categories.Diagram.Wedge.html#1340" class="Function">Wedge-Morphism-∘</a> <a id="1455" href="Categories.Diagram.Wedge.html#1455" class="Bound">M</a> <a id="1457" href="Categories.Diagram.Wedge.html#1457" class="Bound">N</a> <a id="1459" class="Symbol">=</a> <a id="1461" class="Keyword">record</a> <a id="1468" class="Symbol">{</a> <a id="1470" href="Categories.Diagram.Wedge.html#1163" class="Field">u</a> <a id="1472" class="Symbol">=</a> <a id="1474" href="Categories.Diagram.Wedge.html#1163" class="Field">u</a> <a id="1476" href="Categories.Diagram.Wedge.html#1455" class="Bound">M</a> <a id="1478" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1480" href="Categories.Diagram.Wedge.html#1163" class="Field">u</a> <a id="1482" href="Categories.Diagram.Wedge.html#1457" class="Bound">N</a> <a id="1484" class="Symbol">;</a> <a id="1486" href="Categories.Diagram.Wedge.html#1183" class="Field">commute</a> <a id="1494" class="Symbol">=</a>  <a id="1497" href="Categories.Category.Core.html#1004" class="Function">sym-assoc</a> <a id="1507" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="1509" class="Symbol">(</a><a id="1510" href="Categories.Category.Core.html#1597" class="Function">∘-resp-≈ˡ</a> <a id="1520" class="Symbol">(</a><a id="1521" href="Categories.Diagram.Wedge.html#1183" class="Field">commute</a> <a id="1529" href="Categories.Diagram.Wedge.html#1455" class="Bound">M</a><a id="1530" class="Symbol">)</a> <a id="1532" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="1534" href="Categories.Diagram.Wedge.html#1183" class="Field">commute</a> <a id="1542" href="Categories.Diagram.Wedge.html#1457" class="Bound">N</a><a id="1543" class="Symbol">)</a> <a id="1545" class="Symbol">}</a>
  <a id="1549" class="Keyword">where</a>
  <a id="1557" class="Keyword">open</a> <a id="1562" href="Categories.Diagram.Wedge.html#999" class="Module">Wedge-Morphism</a>
  <a id="1579" class="Keyword">open</a> <a id="1584" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
</pre></body></html>

==> anc/html/Categories.Functor.Algebra.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Functor.Algebra</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>
<a id="36" class="Keyword">module</a> <a id="43" href="Categories.Functor.Algebra.html" class="Module">Categories.Functor.Algebra</a> <a id="70" class="Keyword">where</a>

<a id="77" class="Comment">-- Algebra for a Functor</a>

<a id="103" class="Keyword">open</a> <a id="108" class="Keyword">import</a> <a id="115" href="Level.html" class="Module">Level</a>
<a id="121" class="Keyword">open</a> <a id="126" class="Keyword">import</a> <a id="133" href="Function.html" class="Module">Function</a> <a id="142" class="Keyword">using</a> <a id="148" class="Symbol">(</a><a id="149" href="Function.Base.html#1993" class="Function Operator">_$_</a><a id="152" class="Symbol">)</a>

<a id="155" class="Keyword">open</a> <a id="160" class="Keyword">import</a> <a id="167" href="Categories.Category.html" class="Module">Categories.Category</a> <a id="187" class="Keyword">using</a> <a id="193" class="Symbol">(</a><a id="194" href="Categories.Category.Core.html#442" class="Record">Category</a><a id="202" class="Symbol">)</a>
<a id="204" class="Keyword">open</a> <a id="209" class="Keyword">import</a> <a id="216" href="Categories.Functor.html" class="Module">Categories.Functor</a> <a id="235" class="Keyword">using</a> <a id="241" class="Symbol">(</a><a id="242" href="Categories.Functor.Core.html#248" class="Record">Functor</a><a id="249" class="Symbol">;</a> <a id="251" href="Categories.Functor.html#283" class="Function">Endofunctor</a><a id="262" class="Symbol">)</a>

<a id="265" class="Keyword">private</a>
  <a id="275" class="Keyword">variable</a>
    <a id="288" href="Categories.Functor.Algebra.html#288" class="Generalizable">o</a> <a id="290" href="Categories.Functor.Algebra.html#290" class="Generalizable">ℓ</a> <a id="292" href="Categories.Functor.Algebra.html#292" class="Generalizable">e</a> <a id="294" class="Symbol">:</a> <a id="296" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="303" class="Keyword">module</a> <a id="310" href="Categories.Functor.Algebra.html#310" class="Module">_</a> <a id="312" class="Symbol">{</a><a id="313" href="Categories.Functor.Algebra.html#313" class="Bound">C</a> <a id="315" class="Symbol">:</a> <a id="317" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="326" href="Categories.Functor.Algebra.html#288" class="Generalizable">o</a> <a id="328" href="Categories.Functor.Algebra.html#290" class="Generalizable">ℓ</a> <a id="330" href="Categories.Functor.Algebra.html#292" class="Generalizable">e</a><a id="331" class="Symbol">}</a> <a id="333" class="Keyword">where</a>

  <a id="342" class="Keyword">module</a> <a id="349" href="Categories.Functor.Algebra.html#349" class="Module">_</a> <a id="351" class="Symbol">(</a><a id="352" href="Categories.Functor.Algebra.html#352" class="Bound">F</a> <a id="354" class="Symbol">:</a> <a id="356" href="Categories.Functor.html#283" class="Function">Endofunctor</a> <a id="368" href="Categories.Functor.Algebra.html#313" class="Bound">C</a><a id="369" class="Symbol">)</a> <a id="371" class="Keyword">where</a>
    <a id="381" class="Keyword">open</a> <a id="386" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="395" href="Categories.Functor.Algebra.html#313" class="Bound">C</a>
    <a id="401" class="Keyword">open</a> <a id="406" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="414" href="Categories.Functor.Algebra.html#352" class="Bound">F</a>
    <a id="420" href="Categories.Functor.Algebra.html#420" class="Function">F-Algebra-on</a> <a id="433" class="Symbol">:</a> <a id="435" href="Categories.Category.Core.html#559" class="Function">Obj</a> <a id="439" class="Symbol">→</a> <a id="441" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="445" href="Categories.Functor.Algebra.html#328" class="Bound">ℓ</a>
    <a id="451" href="Categories.Functor.Algebra.html#420" class="Function">F-Algebra-on</a> <a id="464" href="Categories.Functor.Algebra.html#464" class="Bound">A</a> <a id="466" class="Symbol">=</a> <a id="468" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="471" href="Categories.Functor.Algebra.html#464" class="Bound">A</a> <a id="473" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="475" href="Categories.Functor.Algebra.html#464" class="Bound">A</a>

  <a id="480" class="Keyword">record</a> <a id="487" href="Categories.Functor.Algebra.html#487" class="Record">F-Algebra</a> <a id="497" class="Symbol">(</a><a id="498" href="Categories.Functor.Algebra.html#498" class="Bound">F</a> <a id="500" class="Symbol">:</a> <a id="502" href="Categories.Functor.html#283" class="Function">Endofunctor</a> <a id="514" href="Categories.Functor.Algebra.html#313" class="Bound">C</a><a id="515" class="Symbol">)</a> <a id="517" class="Symbol">:</a> <a id="519" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="523" class="Symbol">(</a><a id="524" href="Categories.Functor.Algebra.html#326" class="Bound">o</a> <a id="526" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="528" href="Categories.Functor.Algebra.html#328" class="Bound">ℓ</a><a id="529" class="Symbol">)</a> <a id="531" class="Keyword">where</a>
    <a id="541" class="Keyword">open</a> <a id="546" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="555" href="Categories.Functor.Algebra.html#313" class="Bound">C</a>
    <a id="561" class="Keyword">field</a>
      <a id="573" href="Categories.Functor.Algebra.html#573" class="Field">A</a> <a id="575" class="Symbol">:</a> <a id="577" href="Categories.Category.Core.html#559" class="Function">Obj</a>
      <a id="587" href="Categories.Functor.Algebra.html#587" class="Field">α</a> <a id="589" class="Symbol">:</a> <a id="591" href="Categories.Functor.Algebra.html#420" class="Function">F-Algebra-on</a> <a id="604" href="Categories.Functor.Algebra.html#498" class="Bound">F</a> <a id="606" href="Categories.Functor.Algebra.html#573" class="Field">A</a>

  <a id="611" href="Categories.Functor.Algebra.html#611" class="Function">to-Algebra</a> <a id="622" class="Symbol">:</a> <a id="624" class="Symbol">{</a><a id="625" href="Categories.Functor.Algebra.html#625" class="Bound">A</a> <a id="627" class="Symbol">:</a> <a id="629" href="Categories.Category.Core.html#559" class="Field">Category.Obj</a> <a id="642" href="Categories.Functor.Algebra.html#313" class="Bound">C</a><a id="643" class="Symbol">}</a> <a id="645" class="Symbol">→</a> <a id="647" class="Symbol">{</a><a id="648" href="Categories.Functor.Algebra.html#648" class="Bound">F</a> <a id="650" class="Symbol">:</a> <a id="652" href="Categories.Functor.html#283" class="Function">Endofunctor</a> <a id="664" href="Categories.Functor.Algebra.html#313" class="Bound">C</a><a id="665" class="Symbol">}</a> <a id="667" class="Symbol">→</a> <a id="669" class="Symbol">(</a><a id="670" href="Categories.Functor.Algebra.html#420" class="Function">F-Algebra-on</a> <a id="683" href="Categories.Functor.Algebra.html#648" class="Bound">F</a> <a id="685" href="Categories.Functor.Algebra.html#625" class="Bound">A</a><a id="686" class="Symbol">)</a> <a id="688" class="Symbol">→</a> <a id="690" class="Symbol">(</a><a id="691" href="Categories.Functor.Algebra.html#487" class="Record">F-Algebra</a> <a id="701" href="Categories.Functor.Algebra.html#648" class="Bound">F</a><a id="702" class="Symbol">)</a>
  <a id="706" href="Categories.Functor.Algebra.html#611" class="Function">to-Algebra</a> <a id="717" class="Symbol">{</a><a id="718" class="Argument">A</a> <a id="720" class="Symbol">=</a> <a id="722" href="Categories.Functor.Algebra.html#722" class="Bound">A</a><a id="723" class="Symbol">}</a> <a id="725" href="Categories.Functor.Algebra.html#725" class="Bound">α</a> <a id="727" class="Symbol">=</a> <a id="729" class="Keyword">record</a> <a id="736" class="Symbol">{</a><a id="737" href="Categories.Functor.Algebra.html#573" class="Field">A</a> <a id="739" class="Symbol">=</a> <a id="741" href="Categories.Functor.Algebra.html#722" class="Bound">A</a><a id="742" class="Symbol">;</a> <a id="744" href="Categories.Functor.Algebra.html#587" class="Field">α</a> <a id="746" class="Symbol">=</a> <a id="748" href="Categories.Functor.Algebra.html#725" class="Bound">α</a><a id="749" class="Symbol">}</a>

  <a id="754" class="Keyword">open</a> <a id="759" href="Categories.Functor.Algebra.html#487" class="Module">F-Algebra</a>

  <a id="772" class="Comment">-- Given an F-Algebra F, one can apply F to it to obtain an new &#39;iterated&#39; F-Algebra</a>
  <a id="859" href="Categories.Functor.Algebra.html#859" class="Function">iterate</a> <a id="867" class="Symbol">:</a> <a id="869" class="Symbol">{</a><a id="870" href="Categories.Functor.Algebra.html#870" class="Bound">F</a> <a id="872" class="Symbol">:</a> <a id="874" href="Categories.Functor.html#283" class="Function">Endofunctor</a> <a id="886" href="Categories.Functor.Algebra.html#313" class="Bound">C</a><a id="887" class="Symbol">}</a> <a id="889" class="Symbol">→</a> <a id="891" href="Categories.Functor.Algebra.html#487" class="Record">F-Algebra</a> <a id="901" href="Categories.Functor.Algebra.html#870" class="Bound">F</a> <a id="903" class="Symbol">→</a> <a id="905" href="Categories.Functor.Algebra.html#487" class="Record">F-Algebra</a> <a id="915" href="Categories.Functor.Algebra.html#870" class="Bound">F</a>
  <a id="919" href="Categories.Functor.Algebra.html#859" class="Function">iterate</a> <a id="927" class="Symbol">{</a><a id="928" href="Categories.Functor.Algebra.html#928" class="Bound">F</a><a id="929" class="Symbol">}</a> <a id="931" href="Categories.Functor.Algebra.html#931" class="Bound">c</a> <a id="933" class="Symbol">=</a> <a id="935" class="Keyword">record</a> <a id="942" class="Symbol">{</a> <a id="944" href="Categories.Functor.Algebra.html#573" class="Field">A</a> <a id="946" class="Symbol">=</a> <a id="948" href="Categories.Functor.Core.html#432" class="Field">Functor.F₀</a> <a id="959" href="Categories.Functor.Algebra.html#928" class="Bound">F</a> <a id="961" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="963" href="Categories.Functor.Algebra.html#573" class="Field">A</a> <a id="965" href="Categories.Functor.Algebra.html#931" class="Bound">c</a> <a id="967" class="Symbol">;</a> <a id="969" href="Categories.Functor.Algebra.html#587" class="Field">α</a> <a id="971" class="Symbol">=</a> <a id="973" href="Categories.Functor.Core.html#455" class="Field">Functor.F₁</a> <a id="984" href="Categories.Functor.Algebra.html#928" class="Bound">F</a> <a id="986" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="988" href="Categories.Functor.Algebra.html#587" class="Field">α</a> <a id="990" href="Categories.Functor.Algebra.html#931" class="Bound">c</a> <a id="992" class="Symbol">}</a>

  <a id="997" class="Keyword">module</a> <a id="1004" href="Categories.Functor.Algebra.html#1004" class="Module">_</a> <a id="1006" class="Symbol">{</a><a id="1007" href="Categories.Functor.Algebra.html#1007" class="Bound">F</a> <a id="1009" class="Symbol">:</a> <a id="1011" href="Categories.Functor.html#283" class="Function">Endofunctor</a> <a id="1023" href="Categories.Functor.Algebra.html#313" class="Bound">C</a><a id="1024" class="Symbol">}</a> <a id="1026" class="Symbol">(</a><a id="1027" href="Categories.Functor.Algebra.html#1027" class="Bound">X</a> <a id="1029" href="Categories.Functor.Algebra.html#1029" class="Bound">Y</a> <a id="1031" class="Symbol">:</a> <a id="1033" href="Categories.Functor.Algebra.html#487" class="Record">F-Algebra</a> <a id="1043" href="Categories.Functor.Algebra.html#1007" class="Bound">F</a><a id="1044" class="Symbol">)</a> <a id="1046" class="Keyword">where</a>
    <a id="1056" class="Keyword">open</a> <a id="1061" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="1070" href="Categories.Functor.Algebra.html#313" class="Bound">C</a> <a id="1072" class="Keyword">using</a> <a id="1078" class="Symbol">(</a><a id="1079" href="Categories.Category.Core.html#575" class="Field Operator">_⇒_</a><a id="1082" class="Symbol">;</a> <a id="1084" href="Categories.Category.Core.html#656" class="Field Operator">_∘_</a><a id="1087" class="Symbol">;</a> <a id="1089" href="Categories.Category.Core.html#595" class="Field Operator">_≈_</a><a id="1092" class="Symbol">)</a>
    <a id="1098" class="Keyword">open</a> <a id="1103" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="1111" href="Categories.Functor.Algebra.html#1007" class="Bound">F</a> <a id="1113" class="Keyword">using</a> <a id="1119" class="Symbol">(</a><a id="1120" href="Categories.Functor.Core.html#455" class="Field">F₁</a><a id="1122" class="Symbol">)</a>
    <a id="1128" class="Keyword">private</a>
      <a id="1142" class="Keyword">module</a> <a id="1149" href="Categories.Functor.Algebra.html#1149" class="Module">X</a> <a id="1151" class="Symbol">=</a> <a id="1153" href="Categories.Functor.Algebra.html#487" class="Module">F-Algebra</a> <a id="1163" href="Categories.Functor.Algebra.html#1027" class="Bound">X</a>
      <a id="1171" class="Keyword">module</a> <a id="1178" href="Categories.Functor.Algebra.html#1178" class="Module">Y</a> <a id="1180" class="Symbol">=</a> <a id="1182" href="Categories.Functor.Algebra.html#487" class="Module">F-Algebra</a> <a id="1192" href="Categories.Functor.Algebra.html#1029" class="Bound">Y</a>
    <a id="1198" href="Categories.Functor.Algebra.html#1198" class="Function">is-F-Algebra-Morphism</a> <a id="1220" class="Symbol">:</a> <a id="1222" class="Symbol">(</a><a id="1223" href="Categories.Functor.Algebra.html#573" class="Function">X.A</a> <a id="1227" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="1229" href="Categories.Functor.Algebra.html#573" class="Field">Y.A</a><a id="1232" class="Symbol">)</a> <a id="1234" class="Symbol">→</a> <a id="1236" class="Symbol">(</a><a id="1237" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1241" href="Categories.Functor.Algebra.html#330" class="Bound">e</a><a id="1242" class="Symbol">)</a>
    <a id="1248" href="Categories.Functor.Algebra.html#1198" class="Function">is-F-Algebra-Morphism</a> <a id="1270" href="Categories.Functor.Algebra.html#1270" class="Bound">f</a> <a id="1272" class="Symbol">=</a> <a id="1274" href="Categories.Functor.Algebra.html#1270" class="Bound">f</a> <a id="1276" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1278" href="Categories.Functor.Algebra.html#587" class="Function">X.α</a> <a id="1282" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="1284" href="Categories.Functor.Algebra.html#587" class="Field">Y.α</a> <a id="1288" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1290" href="Categories.Functor.Core.html#455" class="Function">F₁</a> <a id="1293" href="Categories.Functor.Algebra.html#1270" class="Bound">f</a>

    <a id="1300" class="Keyword">record</a> <a id="1307" href="Categories.Functor.Algebra.html#1307" class="Record">F-Algebra-Morphism</a> <a id="1326" class="Symbol">:</a> <a id="1328" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1332" class="Symbol">(</a><a id="1333" href="Categories.Functor.Algebra.html#328" class="Bound">ℓ</a> <a id="1335" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1337" href="Categories.Functor.Algebra.html#330" class="Bound">e</a><a id="1338" class="Symbol">)</a> <a id="1340" class="Keyword">where</a>
      <a id="1352" class="Keyword">field</a>
        <a id="1366" href="Categories.Functor.Algebra.html#1366" class="Field">f</a> <a id="1368" class="Symbol">:</a> <a id="1370" href="Categories.Functor.Algebra.html#573" class="Function">X.A</a> <a id="1374" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="1376" href="Categories.Functor.Algebra.html#573" class="Field">Y.A</a>
        <a id="1388" href="Categories.Functor.Algebra.html#1388" class="Field">commutes</a> <a id="1397" class="Symbol">:</a> <a id="1399" href="Categories.Functor.Algebra.html#1198" class="Function">is-F-Algebra-Morphism</a> <a id="1421" href="Categories.Functor.Algebra.html#1366" class="Field">f</a>
</pre></body></html>

==> anc/html/Categories.Functor.Bifunctor.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Functor.Bifunctor</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>

<a id="37" class="Comment">-- Bifunctor, aka a Functor from C × D to E</a>
<a id="81" class="Keyword">module</a> <a id="88" href="Categories.Functor.Bifunctor.html" class="Module">Categories.Functor.Bifunctor</a> <a id="117" class="Keyword">where</a>

<a id="124" class="Keyword">open</a> <a id="129" class="Keyword">import</a> <a id="136" href="Level.html" class="Module">Level</a>
<a id="142" class="Keyword">open</a> <a id="147" class="Keyword">import</a> <a id="154" href="Data.Product.html" class="Module">Data.Product</a> <a id="167" class="Keyword">using</a> <a id="173" class="Symbol">(</a><a id="174" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="177" class="Symbol">)</a>

<a id="180" class="Keyword">open</a> <a id="185" class="Keyword">import</a> <a id="192" href="Categories.Category.html" class="Module">Categories.Category</a>
<a id="212" class="Keyword">open</a> <a id="217" class="Keyword">import</a> <a id="224" href="Categories.Functor.html" class="Module">Categories.Functor</a>
<a id="243" class="Keyword">open</a> <a id="248" class="Keyword">import</a> <a id="255" href="Categories.Functor.Construction.Constant.html" class="Module">Categories.Functor.Construction.Constant</a>
<a id="296" class="Keyword">open</a> <a id="301" class="Keyword">import</a> <a id="308" href="Categories.Category.Product.html" class="Module">Categories.Category.Product</a>

<a id="337" class="Keyword">private</a>
  <a id="347" class="Keyword">variable</a>
    <a id="360" href="Categories.Functor.Bifunctor.html#360" class="Generalizable">o</a> <a id="362" href="Categories.Functor.Bifunctor.html#362" class="Generalizable">ℓ</a> <a id="364" href="Categories.Functor.Bifunctor.html#364" class="Generalizable">e</a> <a id="366" href="Categories.Functor.Bifunctor.html#366" class="Generalizable">o′</a> <a id="369" href="Categories.Functor.Bifunctor.html#369" class="Generalizable">ℓ′</a> <a id="372" href="Categories.Functor.Bifunctor.html#372" class="Generalizable">e′</a> <a id="375" href="Categories.Functor.Bifunctor.html#375" class="Generalizable">o″</a> <a id="378" href="Categories.Functor.Bifunctor.html#378" class="Generalizable">ℓ″</a> <a id="381" href="Categories.Functor.Bifunctor.html#381" class="Generalizable">e″</a> <a id="384" href="Categories.Functor.Bifunctor.html#384" class="Generalizable">o‴</a> <a id="387" href="Categories.Functor.Bifunctor.html#387" class="Generalizable">ℓ‴</a> <a id="390" href="Categories.Functor.Bifunctor.html#390" class="Generalizable">e‴</a> <a id="393" href="Categories.Functor.Bifunctor.html#393" class="Generalizable">o⁗</a> <a id="396" href="Categories.Functor.Bifunctor.html#396" class="Generalizable">ℓ⁗</a> <a id="399" href="Categories.Functor.Bifunctor.html#399" class="Generalizable">e⁗</a> <a id="402" class="Symbol">:</a> <a id="404" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="414" href="Categories.Functor.Bifunctor.html#414" class="Generalizable">C</a> <a id="416" href="Categories.Functor.Bifunctor.html#416" class="Generalizable">D</a> <a id="418" href="Categories.Functor.Bifunctor.html#418" class="Generalizable">E</a> <a id="420" href="Categories.Functor.Bifunctor.html#420" class="Generalizable">A</a> <a id="422" href="Categories.Functor.Bifunctor.html#422" class="Generalizable">B</a> <a id="424" class="Symbol">:</a> <a id="426" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="435" href="Categories.Functor.Bifunctor.html#360" class="Generalizable">o</a> <a id="437" href="Categories.Functor.Bifunctor.html#362" class="Generalizable">ℓ</a> <a id="439" href="Categories.Functor.Bifunctor.html#364" class="Generalizable">e</a>

<a id="Bifunctor"></a><a id="442" href="Categories.Functor.Bifunctor.html#442" class="Function">Bifunctor</a> <a id="452" class="Symbol">:</a> <a id="454" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="463" href="Categories.Functor.Bifunctor.html#360" class="Generalizable">o</a> <a id="465" href="Categories.Functor.Bifunctor.html#362" class="Generalizable">ℓ</a> <a id="467" href="Categories.Functor.Bifunctor.html#364" class="Generalizable">e</a> <a id="469" class="Symbol">→</a> <a id="471" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="480" href="Categories.Functor.Bifunctor.html#366" class="Generalizable">o′</a> <a id="483" href="Categories.Functor.Bifunctor.html#369" class="Generalizable">ℓ′</a> <a id="486" href="Categories.Functor.Bifunctor.html#372" class="Generalizable">e′</a> <a id="489" class="Symbol">→</a> <a id="491" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="500" href="Categories.Functor.Bifunctor.html#375" class="Generalizable">o″</a> <a id="503" href="Categories.Functor.Bifunctor.html#378" class="Generalizable">ℓ″</a> <a id="506" href="Categories.Functor.Bifunctor.html#381" class="Generalizable">e″</a> <a id="509" class="Symbol">→</a> <a id="511" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="515" class="Symbol">_</a>
<a id="517" href="Categories.Functor.Bifunctor.html#442" class="Function">Bifunctor</a> <a id="527" href="Categories.Functor.Bifunctor.html#527" class="Bound">C</a> <a id="529" href="Categories.Functor.Bifunctor.html#529" class="Bound">D</a> <a id="531" href="Categories.Functor.Bifunctor.html#531" class="Bound">E</a> <a id="533" class="Symbol">=</a> <a id="535" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="543" class="Symbol">(</a><a id="544" href="Categories.Category.Product.html#745" class="Function">Product</a> <a id="552" href="Categories.Functor.Bifunctor.html#527" class="Bound">C</a> <a id="554" href="Categories.Functor.Bifunctor.html#529" class="Bound">D</a><a id="555" class="Symbol">)</a> <a id="557" href="Categories.Functor.Bifunctor.html#531" class="Bound">E</a>

<a id="560" class="Keyword">module</a> <a id="Bifunctor"></a><a id="567" href="Categories.Functor.Bifunctor.html#567" class="Module">Bifunctor</a> <a id="577" class="Symbol">(</a><a id="578" href="Categories.Functor.Bifunctor.html#578" class="Bound">H</a> <a id="580" class="Symbol">:</a> <a id="582" href="Categories.Functor.Bifunctor.html#442" class="Function">Bifunctor</a> <a id="592" href="Categories.Functor.Bifunctor.html#414" class="Generalizable">C</a> <a id="594" href="Categories.Functor.Bifunctor.html#416" class="Generalizable">D</a> <a id="596" href="Categories.Functor.Bifunctor.html#418" class="Generalizable">E</a><a id="597" class="Symbol">)</a> <a id="599" class="Keyword">where</a>
  <a id="607" class="Keyword">open</a> <a id="612" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="620" href="Categories.Functor.Bifunctor.html#578" class="Bound">H</a> <a id="622" class="Keyword">public</a>

  <a id="Bifunctor.overlap-×"></a><a id="632" href="Categories.Functor.Bifunctor.html#632" class="Function">overlap-×</a> <a id="642" class="Symbol">:</a> <a id="644" class="Symbol">∀</a> <a id="646" class="Symbol">(</a><a id="647" href="Categories.Functor.Bifunctor.html#647" class="Bound">F</a> <a id="649" class="Symbol">:</a> <a id="651" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="659" href="Categories.Functor.Bifunctor.html#420" class="Generalizable">A</a> <a id="661" href="Categories.Functor.Bifunctor.html#592" class="Bound">C</a><a id="662" class="Symbol">)</a> <a id="664" class="Symbol">(</a><a id="665" href="Categories.Functor.Bifunctor.html#665" class="Bound">G</a> <a id="667" class="Symbol">:</a> <a id="669" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="677" href="Categories.Functor.Bifunctor.html#420" class="Generalizable">A</a> <a id="679" href="Categories.Functor.Bifunctor.html#594" class="Bound">D</a><a id="680" class="Symbol">)</a> <a id="682" class="Symbol">→</a> <a id="684" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="692" href="Categories.Functor.Bifunctor.html#420" class="Generalizable">A</a> <a id="694" href="Categories.Functor.Bifunctor.html#596" class="Bound">E</a>
  <a id="698" href="Categories.Functor.Bifunctor.html#632" class="Function">overlap-×</a> <a id="708" href="Categories.Functor.Bifunctor.html#708" class="Bound">F</a> <a id="710" href="Categories.Functor.Bifunctor.html#710" class="Bound">G</a> <a id="712" class="Symbol">=</a> <a id="714" href="Categories.Functor.Bifunctor.html#578" class="Bound">H</a> <a id="716" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="719" class="Symbol">(</a><a id="720" href="Categories.Functor.Bifunctor.html#708" class="Bound">F</a> <a id="722" href="Categories.Category.Product.html#1553" class="Function Operator">※</a> <a id="724" href="Categories.Functor.Bifunctor.html#710" class="Bound">G</a><a id="725" class="Symbol">)</a>

  <a id="Bifunctor.reduce-×"></a><a id="730" href="Categories.Functor.Bifunctor.html#730" class="Function">reduce-×</a> <a id="739" class="Symbol">:</a> <a id="741" class="Symbol">∀</a> <a id="743" class="Symbol">(</a><a id="744" href="Categories.Functor.Bifunctor.html#744" class="Bound">F</a> <a id="746" class="Symbol">:</a> <a id="748" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="756" href="Categories.Functor.Bifunctor.html#420" class="Generalizable">A</a> <a id="758" href="Categories.Functor.Bifunctor.html#592" class="Bound">C</a><a id="759" class="Symbol">)</a> <a id="761" class="Symbol">(</a><a id="762" href="Categories.Functor.Bifunctor.html#762" class="Bound">G</a> <a id="764" class="Symbol">:</a> <a id="766" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="774" href="Categories.Functor.Bifunctor.html#422" class="Generalizable">B</a> <a id="776" href="Categories.Functor.Bifunctor.html#594" class="Bound">D</a><a id="777" class="Symbol">)</a> <a id="779" class="Symbol">→</a> <a id="781" href="Categories.Functor.Bifunctor.html#442" class="Function">Bifunctor</a> <a id="791" href="Categories.Functor.Bifunctor.html#420" class="Generalizable">A</a> <a id="793" href="Categories.Functor.Bifunctor.html#422" class="Generalizable">B</a> <a id="795" href="Categories.Functor.Bifunctor.html#596" class="Bound">E</a>
  <a id="799" href="Categories.Functor.Bifunctor.html#730" class="Function">reduce-×</a> <a id="808" href="Categories.Functor.Bifunctor.html#808" class="Bound">F</a> <a id="810" href="Categories.Functor.Bifunctor.html#810" class="Bound">G</a> <a id="812" class="Symbol">=</a> <a id="814" href="Categories.Functor.Bifunctor.html#578" class="Bound">H</a> <a id="816" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="819" class="Symbol">(</a><a id="820" href="Categories.Functor.Bifunctor.html#808" class="Bound">F</a> <a id="822" href="Categories.Category.Product.html#1962" class="Function Operator">⁂</a> <a id="824" href="Categories.Functor.Bifunctor.html#810" class="Bound">G</a><a id="825" class="Symbol">)</a>

  <a id="Bifunctor.flip"></a><a id="830" href="Categories.Functor.Bifunctor.html#830" class="Function">flip</a> <a id="835" class="Symbol">:</a> <a id="837" href="Categories.Functor.Bifunctor.html#442" class="Function">Bifunctor</a> <a id="847" href="Categories.Functor.Bifunctor.html#594" class="Bound">D</a> <a id="849" href="Categories.Functor.Bifunctor.html#592" class="Bound">C</a> <a id="851" href="Categories.Functor.Bifunctor.html#596" class="Bound">E</a>
  <a id="855" href="Categories.Functor.Bifunctor.html#830" class="Function">flip</a> <a id="860" class="Symbol">=</a> <a id="862" class="Keyword">record</a>
      <a id="875" class="Symbol">{</a> <a id="877" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="880" class="Symbol">=</a> <a id="882" class="Symbol">λ</a> <a id="884" class="Symbol">(</a><a id="885" href="Categories.Functor.Bifunctor.html#885" class="Bound">X</a> <a id="887" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="889" href="Categories.Functor.Bifunctor.html#889" class="Bound">Y</a><a id="890" class="Symbol">)</a> <a id="892" class="Symbol">→</a> <a id="894" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="897" class="Symbol">(</a><a id="898" href="Categories.Functor.Bifunctor.html#889" class="Bound">Y</a> <a id="900" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="902" href="Categories.Functor.Bifunctor.html#885" class="Bound">X</a><a id="903" class="Symbol">)</a>
      <a id="911" class="Symbol">;</a> <a id="913" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="916" class="Symbol">=</a> <a id="918" class="Symbol">λ</a> <a id="920" class="Symbol">(</a><a id="921" href="Categories.Functor.Bifunctor.html#921" class="Bound">f</a> <a id="923" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="925" href="Categories.Functor.Bifunctor.html#925" class="Bound">g</a><a id="926" class="Symbol">)</a> <a id="928" class="Symbol">→</a> <a id="930" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="933" class="Symbol">(</a><a id="934" href="Categories.Functor.Bifunctor.html#925" class="Bound">g</a> <a id="936" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="938" href="Categories.Functor.Bifunctor.html#921" class="Bound">f</a><a id="939" class="Symbol">)</a>
      <a id="947" class="Symbol">;</a> <a id="949" href="Categories.Functor.Core.html#511" class="Field">identity</a> <a id="958" class="Symbol">=</a> <a id="960" class="Symbol">λ</a> <a id="962" class="Symbol">{</a> <a id="964" class="Symbol">{</a><a id="965" href="Categories.Functor.Bifunctor.html#965" class="Bound">A</a> <a id="967" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="969" href="Categories.Functor.Bifunctor.html#969" class="Bound">B</a><a id="970" class="Symbol">}</a> <a id="972" class="Symbol">→</a> <a id="974" href="Categories.Functor.Core.html#511" class="Field">identity</a> <a id="983" class="Symbol">{</a><a id="984" href="Categories.Functor.Bifunctor.html#969" class="Bound">B</a> <a id="986" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="988" href="Categories.Functor.Bifunctor.html#965" class="Bound">A</a><a id="989" class="Symbol">}</a> <a id="991" class="Symbol">}</a>
      <a id="999" class="Symbol">;</a> <a id="1001" href="Categories.Functor.Core.html#565" class="Field">homomorphism</a> <a id="1014" class="Symbol">=</a> <a id="1016" class="Symbol">λ</a> <a id="1018" class="Symbol">{</a> <a id="1020" class="Symbol">{</a><a id="1021" class="Argument">f</a> <a id="1023" class="Symbol">=</a> <a id="1025" class="Symbol">(</a><a id="1026" href="Categories.Functor.Bifunctor.html#1026" class="Bound">f</a> <a id="1028" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1030" href="Categories.Functor.Bifunctor.html#1030" class="Bound">f′</a><a id="1032" class="Symbol">)}</a> <a id="1035" class="Symbol">{</a><a id="1036" href="Categories.Functor.Bifunctor.html#1036" class="Bound">g</a> <a id="1038" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1040" href="Categories.Functor.Bifunctor.html#1040" class="Bound">g′</a><a id="1042" class="Symbol">}</a> <a id="1044" class="Symbol">→</a> <a id="1046" href="Categories.Functor.Core.html#565" class="Field">homomorphism</a> <a id="1059" class="Symbol">{</a><a id="1060" class="Argument">f</a> <a id="1062" class="Symbol">=</a> <a id="1064" class="Symbol">(</a><a id="1065" href="Categories.Functor.Bifunctor.html#1030" class="Bound">f′</a> <a id="1068" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1070" href="Categories.Functor.Bifunctor.html#1026" class="Bound">f</a><a id="1071" class="Symbol">)}</a> <a id="1074" class="Symbol">{</a><a id="1075" href="Categories.Functor.Bifunctor.html#1040" class="Bound">g′</a> <a id="1078" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1080" href="Categories.Functor.Bifunctor.html#1036" class="Bound">g</a><a id="1081" class="Symbol">}</a> <a id="1083" class="Symbol">}</a>
      <a id="1091" class="Symbol">;</a> <a id="1093" href="Categories.Functor.Core.html#696" class="Field">F-resp-≈</a> <a id="1102" class="Symbol">=</a> <a id="1104" class="Symbol">λ</a> <a id="1106" class="Symbol">(</a><a id="1107" href="Categories.Functor.Bifunctor.html#1107" class="Bound">≈f</a> <a id="1110" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1112" href="Categories.Functor.Bifunctor.html#1112" class="Bound">≈g</a><a id="1114" class="Symbol">)</a> <a id="1116" class="Symbol">→</a> <a id="1118" href="Categories.Functor.Core.html#696" class="Field">F-resp-≈</a> <a id="1127" class="Symbol">(</a><a id="1128" href="Categories.Functor.Bifunctor.html#1112" class="Bound">≈g</a> <a id="1131" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1133" href="Categories.Functor.Bifunctor.html#1107" class="Bound">≈f</a><a id="1135" class="Symbol">)</a> 
      <a id="1144" class="Symbol">}</a>

  <a id="Bifunctor.appˡ"></a><a id="1149" href="Categories.Functor.Bifunctor.html#1149" class="Function">appˡ</a> <a id="1154" class="Symbol">:</a> <a id="1156" href="Categories.Category.Core.html#559" class="Field">Category.Obj</a> <a id="1169" href="Categories.Functor.Bifunctor.html#592" class="Bound">C</a> <a id="1171" class="Symbol">→</a> <a id="1173" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="1181" href="Categories.Functor.Bifunctor.html#594" class="Bound">D</a> <a id="1183" href="Categories.Functor.Bifunctor.html#596" class="Bound">E</a>
  <a id="1187" href="Categories.Functor.Bifunctor.html#1149" class="Function">appˡ</a> <a id="1192" href="Categories.Functor.Bifunctor.html#1192" class="Bound">c</a> <a id="1194" class="Symbol">=</a> <a id="1196" href="Categories.Functor.Bifunctor.html#578" class="Bound">H</a> <a id="1198" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="1201" href="Categories.Functor.Construction.Constant.html#798" class="Function">constˡ</a> <a id="1208" href="Categories.Functor.Bifunctor.html#1192" class="Bound">c</a>

  <a id="Bifunctor.appʳ"></a><a id="1213" href="Categories.Functor.Bifunctor.html#1213" class="Function">appʳ</a> <a id="1218" class="Symbol">:</a> <a id="1220" href="Categories.Category.Core.html#559" class="Field">Category.Obj</a> <a id="1233" href="Categories.Functor.Bifunctor.html#594" class="Bound">D</a> <a id="1235" class="Symbol">→</a> <a id="1237" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="1245" href="Categories.Functor.Bifunctor.html#592" class="Bound">C</a> <a id="1247" href="Categories.Functor.Bifunctor.html#596" class="Bound">E</a>
  <a id="1251" href="Categories.Functor.Bifunctor.html#1213" class="Function">appʳ</a> <a id="1256" href="Categories.Functor.Bifunctor.html#1256" class="Bound">d</a> <a id="1258" class="Symbol">=</a> <a id="1260" href="Categories.Functor.Bifunctor.html#578" class="Bound">H</a> <a id="1262" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="1265" href="Categories.Functor.Construction.Constant.html#880" class="Function">constʳ</a> <a id="1272" href="Categories.Functor.Bifunctor.html#1256" class="Bound">d</a>

  <a id="Bifunctor.₁ˡ"></a><a id="1277" href="Categories.Functor.Bifunctor.html#1277" class="Function">₁ˡ</a> <a id="1280" class="Symbol">:</a> <a id="1282" class="Symbol">∀</a> <a id="1284" class="Symbol">{</a><a id="1285" href="Categories.Functor.Bifunctor.html#1285" class="Bound">A</a> <a id="1287" href="Categories.Functor.Bifunctor.html#1287" class="Bound">B</a> <a id="1289" href="Categories.Functor.Bifunctor.html#1289" class="Bound">d</a><a id="1290" class="Symbol">}</a> <a id="1292" class="Symbol">(</a><a id="1293" href="Categories.Functor.Bifunctor.html#1293" class="Bound">f</a> <a id="1295" class="Symbol">:</a> <a id="1297" href="Categories.Functor.Bifunctor.html#592" class="Bound">C</a> <a id="1299" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="1301" href="Categories.Functor.Bifunctor.html#1285" class="Bound">A</a> <a id="1303" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="1305" href="Categories.Functor.Bifunctor.html#1287" class="Bound">B</a> <a id="1307" href="Categories.Category.html#502" class="Function Operator">]</a><a id="1308" class="Symbol">)</a> <a id="1310" class="Symbol">→</a> <a id="1312" href="Categories.Functor.Bifunctor.html#596" class="Bound">E</a> <a id="1314" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="1316" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="1319" class="Symbol">(</a><a id="1320" href="Categories.Functor.Bifunctor.html#1285" class="Bound">A</a> <a id="1322" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1324" href="Categories.Functor.Bifunctor.html#1289" class="Bound">d</a><a id="1325" class="Symbol">)</a> <a id="1327" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="1329" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="1332" class="Symbol">(</a><a id="1333" href="Categories.Functor.Bifunctor.html#1287" class="Bound">B</a> <a id="1335" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1337" href="Categories.Functor.Bifunctor.html#1289" class="Bound">d</a><a id="1338" class="Symbol">)</a> <a id="1340" href="Categories.Category.html#502" class="Function Operator">]</a>
  <a id="1344" href="Categories.Functor.Bifunctor.html#1277" class="Function">₁ˡ</a> <a id="1347" href="Categories.Functor.Bifunctor.html#1347" class="Bound">f</a> <a id="1349" class="Symbol">=</a> <a id="1351" href="Categories.Functor.Core.html#806" class="Function">₁</a> <a id="1353" class="Symbol">(</a><a id="1354" href="Categories.Functor.Bifunctor.html#1347" class="Bound">f</a> <a id="1356" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1358" href="Categories.Category.Core.html#630" class="Field">Category.id</a> <a id="1370" href="Categories.Functor.Bifunctor.html#594" class="Bound">D</a><a id="1371" class="Symbol">)</a>

  <a id="Bifunctor.₁ʳ"></a><a id="1376" href="Categories.Functor.Bifunctor.html#1376" class="Function">₁ʳ</a> <a id="1379" class="Symbol">:</a> <a id="1381" class="Symbol">∀</a> <a id="1383" class="Symbol">{</a><a id="1384" href="Categories.Functor.Bifunctor.html#1384" class="Bound">A</a> <a id="1386" href="Categories.Functor.Bifunctor.html#1386" class="Bound">B</a> <a id="1388" href="Categories.Functor.Bifunctor.html#1388" class="Bound">c</a><a id="1389" class="Symbol">}</a> <a id="1391" class="Symbol">(</a><a id="1392" href="Categories.Functor.Bifunctor.html#1392" class="Bound">f</a> <a id="1394" class="Symbol">:</a> <a id="1396" href="Categories.Functor.Bifunctor.html#594" class="Bound">D</a> <a id="1398" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="1400" href="Categories.Functor.Bifunctor.html#1384" class="Bound">A</a> <a id="1402" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="1404" href="Categories.Functor.Bifunctor.html#1386" class="Bound">B</a> <a id="1406" href="Categories.Category.html#502" class="Function Operator">]</a><a id="1407" class="Symbol">)</a> <a id="1409" class="Symbol">→</a> <a id="1411" href="Categories.Functor.Bifunctor.html#596" class="Bound">E</a> <a id="1413" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="1415" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="1418" class="Symbol">(</a><a id="1419" href="Categories.Functor.Bifunctor.html#1388" class="Bound">c</a> <a id="1421" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1423" href="Categories.Functor.Bifunctor.html#1384" class="Bound">A</a><a id="1424" class="Symbol">)</a> <a id="1426" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="1428" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="1431" class="Symbol">(</a><a id="1432" href="Categories.Functor.Bifunctor.html#1388" class="Bound">c</a> <a id="1434" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1436" href="Categories.Functor.Bifunctor.html#1386" class="Bound">B</a><a id="1437" class="Symbol">)</a> <a id="1439" href="Categories.Category.html#502" class="Function Operator">]</a>
  <a id="1443" href="Categories.Functor.Bifunctor.html#1376" class="Function">₁ʳ</a> <a id="1446" href="Categories.Functor.Bifunctor.html#1446" class="Bound">f</a> <a id="1448" class="Symbol">=</a> <a id="1450" href="Categories.Functor.Core.html#806" class="Function">₁</a> <a id="1452" class="Symbol">(</a><a id="1453" href="Categories.Category.Core.html#630" class="Field">Category.id</a> <a id="1465" href="Categories.Functor.Bifunctor.html#592" class="Bound">C</a> <a id="1467" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1469" href="Categories.Functor.Bifunctor.html#1446" class="Bound">f</a><a id="1470" class="Symbol">)</a>

  <a id="Bifunctor.homomorphismˡ"></a><a id="1475" href="Categories.Functor.Bifunctor.html#1475" class="Function">homomorphismˡ</a> <a id="1489" class="Symbol">:</a> <a id="1491" class="Symbol">∀</a> <a id="1493" class="Symbol">{</a><a id="1494" href="Categories.Functor.Bifunctor.html#1494" class="Bound">X</a> <a id="1496" href="Categories.Functor.Bifunctor.html#1496" class="Bound">Y</a> <a id="1498" href="Categories.Functor.Bifunctor.html#1498" class="Bound">Z</a> <a id="1500" href="Categories.Functor.Bifunctor.html#1500" class="Bound">d</a><a id="1501" class="Symbol">}</a> <a id="1503" class="Symbol">{</a><a id="1504" href="Categories.Functor.Bifunctor.html#1504" class="Bound">f</a> <a id="1506" class="Symbol">:</a> <a id="1508" href="Categories.Functor.Bifunctor.html#592" class="Bound">C</a> <a id="1510" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="1512" href="Categories.Functor.Bifunctor.html#1494" class="Bound">X</a> <a id="1514" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="1516" href="Categories.Functor.Bifunctor.html#1496" class="Bound">Y</a> <a id="1518" href="Categories.Category.html#502" class="Function Operator">]</a><a id="1519" class="Symbol">}</a> <a id="1521" class="Symbol">{</a><a id="1522" href="Categories.Functor.Bifunctor.html#1522" class="Bound">g</a> <a id="1524" class="Symbol">:</a> <a id="1526" href="Categories.Functor.Bifunctor.html#592" class="Bound">C</a> <a id="1528" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="1530" href="Categories.Functor.Bifunctor.html#1496" class="Bound">Y</a> <a id="1532" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="1534" href="Categories.Functor.Bifunctor.html#1498" class="Bound">Z</a> <a id="1536" href="Categories.Category.html#502" class="Function Operator">]</a><a id="1537" class="Symbol">}</a> <a id="1539" class="Symbol">→</a>
                     <a id="1562" href="Categories.Functor.Bifunctor.html#596" class="Bound">E</a> <a id="1564" href="Categories.Category.html#609" class="Function Operator">[</a> <a id="1566" href="Categories.Functor.Bifunctor.html#1277" class="Function">₁ˡ</a> <a id="1569" class="Symbol">{</a><a id="1570" class="Argument">d</a> <a id="1572" class="Symbol">=</a> <a id="1574" href="Categories.Functor.Bifunctor.html#1500" class="Bound">d</a><a id="1575" class="Symbol">}</a> <a id="1577" class="Symbol">(</a><a id="1578" href="Categories.Functor.Bifunctor.html#592" class="Bound">C</a> <a id="1580" href="Categories.Category.html#700" class="Function Operator">[</a> <a id="1582" href="Categories.Functor.Bifunctor.html#1522" class="Bound">g</a> <a id="1584" href="Categories.Category.html#700" class="Function Operator">∘</a> <a id="1586" href="Categories.Functor.Bifunctor.html#1504" class="Bound">f</a> <a id="1588" href="Categories.Category.html#700" class="Function Operator">]</a><a id="1589" class="Symbol">)</a> <a id="1591" href="Categories.Category.html#609" class="Function Operator">≈</a> <a id="1593" href="Categories.Functor.Bifunctor.html#596" class="Bound">E</a> <a id="1595" href="Categories.Category.html#700" class="Function Operator">[</a> <a id="1597" href="Categories.Functor.Bifunctor.html#1277" class="Function">₁ˡ</a> <a id="1600" href="Categories.Functor.Bifunctor.html#1522" class="Bound">g</a> <a id="1602" href="Categories.Category.html#700" class="Function Operator">∘</a> <a id="1604" href="Categories.Functor.Bifunctor.html#1277" class="Function">₁ˡ</a> <a id="1607" href="Categories.Functor.Bifunctor.html#1504" class="Bound">f</a> <a id="1609" href="Categories.Category.html#700" class="Function Operator">]</a> <a id="1611" href="Categories.Category.html#609" class="Function Operator">]</a>
  <a id="1615" href="Categories.Functor.Bifunctor.html#1475" class="Function">homomorphismˡ</a> <a id="1629" class="Symbol">=</a> <a id="1631" href="Relation.Binary.Structures.html#1693" class="Function">trans</a> <a id="1637" href="Categories.Functor.Bifunctor.html#596" class="Bound">E</a>
      <a id="1645" class="Symbol">(</a><a id="1646" href="Categories.Functor.Core.html#696" class="Field">F-resp-≈</a> <a id="1655" class="Symbol">(</a><a id="1656" href="Relation.Binary.Structures.html#1641" class="Function">refl</a> <a id="1661" href="Categories.Functor.Bifunctor.html#592" class="Bound">C</a> <a id="1663" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1665" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="1669" href="Categories.Functor.Bifunctor.html#594" class="Bound">D</a> <a id="1671" class="Symbol">(</a><a id="1672" href="Categories.Category.Core.html#1339" class="Field">Category.identity²</a> <a id="1691" href="Categories.Functor.Bifunctor.html#594" class="Bound">D</a><a id="1692" class="Symbol">)))</a>
      <a id="1702" href="Categories.Functor.Core.html#565" class="Field">homomorphism</a>
    <a id="1719" class="Keyword">where</a> <a id="1725" class="Keyword">open</a> <a id="1730" href="Categories.Category.Core.html#1530" class="Module">Category.Equiv</a>

  <a id="Bifunctor.homomorphismʳ"></a><a id="1748" href="Categories.Functor.Bifunctor.html#1748" class="Function">homomorphismʳ</a> <a id="1762" class="Symbol">:</a> <a id="1764" class="Symbol">∀</a> <a id="1766" class="Symbol">{</a><a id="1767" href="Categories.Functor.Bifunctor.html#1767" class="Bound">X</a> <a id="1769" href="Categories.Functor.Bifunctor.html#1769" class="Bound">Y</a> <a id="1771" href="Categories.Functor.Bifunctor.html#1771" class="Bound">Z</a> <a id="1773" href="Categories.Functor.Bifunctor.html#1773" class="Bound">c</a><a id="1774" class="Symbol">}</a> <a id="1776" class="Symbol">{</a><a id="1777" href="Categories.Functor.Bifunctor.html#1777" class="Bound">f</a> <a id="1779" class="Symbol">:</a> <a id="1781" href="Categories.Functor.Bifunctor.html#594" class="Bound">D</a> <a id="1783" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="1785" href="Categories.Functor.Bifunctor.html#1767" class="Bound">X</a> <a id="1787" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="1789" href="Categories.Functor.Bifunctor.html#1769" class="Bound">Y</a> <a id="1791" href="Categories.Category.html#502" class="Function Operator">]</a><a id="1792" class="Symbol">}</a> <a id="1794" class="Symbol">{</a><a id="1795" href="Categories.Functor.Bifunctor.html#1795" class="Bound">g</a> <a id="1797" class="Symbol">:</a> <a id="1799" href="Categories.Functor.Bifunctor.html#594" class="Bound">D</a> <a id="1801" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="1803" href="Categories.Functor.Bifunctor.html#1769" class="Bound">Y</a> <a id="1805" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="1807" href="Categories.Functor.Bifunctor.html#1771" class="Bound">Z</a> <a id="1809" href="Categories.Category.html#502" class="Function Operator">]</a><a id="1810" class="Symbol">}</a> <a id="1812" class="Symbol">→</a>
                     <a id="1835" href="Categories.Functor.Bifunctor.html#596" class="Bound">E</a> <a id="1837" href="Categories.Category.html#609" class="Function Operator">[</a> <a id="1839" href="Categories.Functor.Bifunctor.html#1376" class="Function">₁ʳ</a> <a id="1842" class="Symbol">{</a><a id="1843" class="Argument">c</a> <a id="1845" class="Symbol">=</a> <a id="1847" href="Categories.Functor.Bifunctor.html#1773" class="Bound">c</a><a id="1848" class="Symbol">}</a> <a id="1850" class="Symbol">(</a><a id="1851" href="Categories.Functor.Bifunctor.html#594" class="Bound">D</a> <a id="1853" href="Categories.Category.html#700" class="Function Operator">[</a> <a id="1855" href="Categories.Functor.Bifunctor.html#1795" class="Bound">g</a> <a id="1857" href="Categories.Category.html#700" class="Function Operator">∘</a> <a id="1859" href="Categories.Functor.Bifunctor.html#1777" class="Bound">f</a> <a id="1861" href="Categories.Category.html#700" class="Function Operator">]</a><a id="1862" class="Symbol">)</a> <a id="1864" href="Categories.Category.html#609" class="Function Operator">≈</a> <a id="1866" href="Categories.Functor.Bifunctor.html#596" class="Bound">E</a> <a id="1868" href="Categories.Category.html#700" class="Function Operator">[</a> <a id="1870" href="Categories.Functor.Bifunctor.html#1376" class="Function">₁ʳ</a> <a id="1873" href="Categories.Functor.Bifunctor.html#1795" class="Bound">g</a> <a id="1875" href="Categories.Category.html#700" class="Function Operator">∘</a> <a id="1877" href="Categories.Functor.Bifunctor.html#1376" class="Function">₁ʳ</a> <a id="1880" href="Categories.Functor.Bifunctor.html#1777" class="Bound">f</a> <a id="1882" href="Categories.Category.html#700" class="Function Operator">]</a> <a id="1884" href="Categories.Category.html#609" class="Function Operator">]</a>
  <a id="1888" href="Categories.Functor.Bifunctor.html#1748" class="Function">homomorphismʳ</a> <a id="1902" class="Symbol">=</a> <a id="1904" href="Relation.Binary.Structures.html#1693" class="Function">trans</a> <a id="1910" href="Categories.Functor.Bifunctor.html#596" class="Bound">E</a>
      <a id="1918" class="Symbol">(</a><a id="1919" href="Categories.Functor.Core.html#696" class="Field">F-resp-≈</a> <a id="1928" class="Symbol">(</a><a id="1929" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="1933" href="Categories.Functor.Bifunctor.html#592" class="Bound">C</a> <a id="1935" class="Symbol">(</a><a id="1936" href="Categories.Category.Core.html#1339" class="Field">Category.identity²</a> <a id="1955" href="Categories.Functor.Bifunctor.html#592" class="Bound">C</a><a id="1956" class="Symbol">)</a> <a id="1958" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1960" href="Relation.Binary.Structures.html#1641" class="Function">refl</a> <a id="1965" href="Categories.Functor.Bifunctor.html#594" class="Bound">D</a><a id="1966" class="Symbol">))</a>
      <a id="1975" href="Categories.Functor.Core.html#565" class="Field">homomorphism</a>
    <a id="1992" class="Keyword">where</a> <a id="1998" class="Keyword">open</a> <a id="2003" href="Categories.Category.Core.html#1530" class="Module">Category.Equiv</a>

  <a id="Bifunctor.resp-≈ˡ"></a><a id="2021" href="Categories.Functor.Bifunctor.html#2021" class="Function">resp-≈ˡ</a> <a id="2029" class="Symbol">:</a> <a id="2031" class="Symbol">∀</a> <a id="2033" class="Symbol">{</a><a id="2034" href="Categories.Functor.Bifunctor.html#2034" class="Bound">A</a> <a id="2036" href="Categories.Functor.Bifunctor.html#2036" class="Bound">B</a> <a id="2038" href="Categories.Functor.Bifunctor.html#2038" class="Bound">d</a><a id="2039" class="Symbol">}</a> <a id="2041" class="Symbol">{</a><a id="2042" href="Categories.Functor.Bifunctor.html#2042" class="Bound">f</a> <a id="2044" href="Categories.Functor.Bifunctor.html#2044" class="Bound">g</a> <a id="2046" class="Symbol">:</a> <a id="2048" href="Categories.Functor.Bifunctor.html#592" class="Bound">C</a> <a id="2050" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="2052" href="Categories.Functor.Bifunctor.html#2034" class="Bound">A</a> <a id="2054" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="2056" href="Categories.Functor.Bifunctor.html#2036" class="Bound">B</a> <a id="2058" href="Categories.Category.html#502" class="Function Operator">]</a><a id="2059" class="Symbol">}</a> <a id="2061" class="Symbol">→</a> <a id="2063" href="Categories.Functor.Bifunctor.html#592" class="Bound">C</a> <a id="2065" href="Categories.Category.html#609" class="Function Operator">[</a> <a id="2067" href="Categories.Functor.Bifunctor.html#2042" class="Bound">f</a> <a id="2069" href="Categories.Category.html#609" class="Function Operator">≈</a> <a id="2071" href="Categories.Functor.Bifunctor.html#2044" class="Bound">g</a> <a id="2073" href="Categories.Category.html#609" class="Function Operator">]</a> <a id="2075" class="Symbol">→</a>
               <a id="2092" href="Categories.Functor.Bifunctor.html#596" class="Bound">E</a> <a id="2094" href="Categories.Category.html#609" class="Function Operator">[</a> <a id="2096" href="Categories.Functor.Bifunctor.html#1277" class="Function">₁ˡ</a> <a id="2099" class="Symbol">{</a><a id="2100" class="Argument">d</a> <a id="2102" class="Symbol">=</a> <a id="2104" href="Categories.Functor.Bifunctor.html#2038" class="Bound">d</a><a id="2105" class="Symbol">}</a> <a id="2107" href="Categories.Functor.Bifunctor.html#2042" class="Bound">f</a> <a id="2109" href="Categories.Category.html#609" class="Function Operator">≈</a> <a id="2111" href="Categories.Functor.Bifunctor.html#1277" class="Function">₁ˡ</a> <a id="2114" href="Categories.Functor.Bifunctor.html#2044" class="Bound">g</a> <a id="2116" href="Categories.Category.html#609" class="Function Operator">]</a>
  <a id="2120" href="Categories.Functor.Bifunctor.html#2021" class="Function">resp-≈ˡ</a> <a id="2128" href="Categories.Functor.Bifunctor.html#2128" class="Bound">f≈g</a> <a id="2132" class="Symbol">=</a> <a id="2134" href="Categories.Functor.Core.html#696" class="Field">F-resp-≈</a> <a id="2143" class="Symbol">(</a><a id="2144" href="Categories.Functor.Bifunctor.html#2128" class="Bound">f≈g</a> <a id="2148" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2150" href="Relation.Binary.Structures.html#1641" class="Function">Category.Equiv.refl</a> <a id="2170" href="Categories.Functor.Bifunctor.html#594" class="Bound">D</a><a id="2171" class="Symbol">)</a>

  <a id="Bifunctor.resp-≈ʳ"></a><a id="2176" href="Categories.Functor.Bifunctor.html#2176" class="Function">resp-≈ʳ</a> <a id="2184" class="Symbol">:</a> <a id="2186" class="Symbol">∀</a> <a id="2188" class="Symbol">{</a><a id="2189" href="Categories.Functor.Bifunctor.html#2189" class="Bound">A</a> <a id="2191" href="Categories.Functor.Bifunctor.html#2191" class="Bound">B</a> <a id="2193" href="Categories.Functor.Bifunctor.html#2193" class="Bound">c</a><a id="2194" class="Symbol">}</a> <a id="2196" class="Symbol">{</a><a id="2197" href="Categories.Functor.Bifunctor.html#2197" class="Bound">f</a> <a id="2199" href="Categories.Functor.Bifunctor.html#2199" class="Bound">g</a> <a id="2201" class="Symbol">:</a> <a id="2203" href="Categories.Functor.Bifunctor.html#594" class="Bound">D</a> <a id="2205" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="2207" href="Categories.Functor.Bifunctor.html#2189" class="Bound">A</a> <a id="2209" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="2211" href="Categories.Functor.Bifunctor.html#2191" class="Bound">B</a> <a id="2213" href="Categories.Category.html#502" class="Function Operator">]</a><a id="2214" class="Symbol">}</a> <a id="2216" class="Symbol">→</a> <a id="2218" href="Categories.Functor.Bifunctor.html#594" class="Bound">D</a> <a id="2220" href="Categories.Category.html#609" class="Function Operator">[</a> <a id="2222" href="Categories.Functor.Bifunctor.html#2197" class="Bound">f</a> <a id="2224" href="Categories.Category.html#609" class="Function Operator">≈</a> <a id="2226" href="Categories.Functor.Bifunctor.html#2199" class="Bound">g</a> <a id="2228" href="Categories.Category.html#609" class="Function Operator">]</a> <a id="2230" class="Symbol">→</a>
               <a id="2247" href="Categories.Functor.Bifunctor.html#596" class="Bound">E</a> <a id="2249" href="Categories.Category.html#609" class="Function Operator">[</a> <a id="2251" href="Categories.Functor.Bifunctor.html#1376" class="Function">₁ʳ</a> <a id="2254" class="Symbol">{</a><a id="2255" class="Argument">c</a> <a id="2257" class="Symbol">=</a> <a id="2259" href="Categories.Functor.Bifunctor.html#2193" class="Bound">c</a><a id="2260" class="Symbol">}</a> <a id="2262" href="Categories.Functor.Bifunctor.html#2197" class="Bound">f</a> <a id="2264" href="Categories.Category.html#609" class="Function Operator">≈</a> <a id="2266" href="Categories.Functor.Bifunctor.html#1376" class="Function">₁ʳ</a> <a id="2269" href="Categories.Functor.Bifunctor.html#2199" class="Bound">g</a> <a id="2271" href="Categories.Category.html#609" class="Function Operator">]</a>
  <a id="2275" href="Categories.Functor.Bifunctor.html#2176" class="Function">resp-≈ʳ</a> <a id="2283" href="Categories.Functor.Bifunctor.html#2283" class="Bound">f≈g</a> <a id="2287" class="Symbol">=</a> <a id="2289" href="Categories.Functor.Core.html#696" class="Field">F-resp-≈</a> <a id="2298" class="Symbol">(</a><a id="2299" href="Relation.Binary.Structures.html#1641" class="Function">Category.Equiv.refl</a> <a id="2319" href="Categories.Functor.Bifunctor.html#592" class="Bound">C</a> <a id="2321" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2323" href="Categories.Functor.Bifunctor.html#2283" class="Bound">f≈g</a><a id="2326" class="Symbol">)</a>

<a id="2329" class="Keyword">open</a> <a id="2334" href="Categories.Functor.Bifunctor.html#567" class="Module">Bifunctor</a> <a id="2344" class="Keyword">public</a> <a id="2351" class="Keyword">using</a> <a id="2357" class="Symbol">(</a><a id="2358" href="Categories.Functor.Bifunctor.html#1149" class="Function">appˡ</a><a id="2362" class="Symbol">;</a> <a id="2364" href="Categories.Functor.Bifunctor.html#1213" class="Function">appʳ</a><a id="2368" class="Symbol">)</a> <a id="2370" class="Keyword">renaming</a> <a id="2379" class="Symbol">(</a><a id="2380" href="Categories.Functor.Bifunctor.html#830" class="Function">flip</a> <a id="2385" class="Symbol">to</a> <a id="2388" class="Function">flip-bifunctor</a><a id="2402" class="Symbol">)</a>

<a id="overlap-×"></a><a id="2405" href="Categories.Functor.Bifunctor.html#2405" class="Function">overlap-×</a> <a id="2415" class="Symbol">:</a> <a id="2417" class="Symbol">∀</a> <a id="2419" class="Symbol">(</a><a id="2420" href="Categories.Functor.Bifunctor.html#2420" class="Bound">H</a> <a id="2422" class="Symbol">:</a> <a id="2424" href="Categories.Functor.Bifunctor.html#442" class="Function">Bifunctor</a> <a id="2434" href="Categories.Functor.Bifunctor.html#414" class="Generalizable">C</a> <a id="2436" href="Categories.Functor.Bifunctor.html#416" class="Generalizable">D</a> <a id="2438" href="Categories.Functor.Bifunctor.html#418" class="Generalizable">E</a><a id="2439" class="Symbol">)</a> <a id="2441" class="Symbol">(</a><a id="2442" href="Categories.Functor.Bifunctor.html#2442" class="Bound">F</a> <a id="2444" class="Symbol">:</a> <a id="2446" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="2454" href="Categories.Functor.Bifunctor.html#420" class="Generalizable">A</a> <a id="2456" href="Categories.Functor.Bifunctor.html#414" class="Generalizable">C</a><a id="2457" class="Symbol">)</a> <a id="2459" class="Symbol">(</a><a id="2460" href="Categories.Functor.Bifunctor.html#2460" class="Bound">G</a> <a id="2462" class="Symbol">:</a> <a id="2464" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="2472" href="Categories.Functor.Bifunctor.html#420" class="Generalizable">A</a> <a id="2474" href="Categories.Functor.Bifunctor.html#416" class="Generalizable">D</a><a id="2475" class="Symbol">)</a> <a id="2477" class="Symbol">→</a> <a id="2479" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="2487" href="Categories.Functor.Bifunctor.html#420" class="Generalizable">A</a> <a id="2489" href="Categories.Functor.Bifunctor.html#418" class="Generalizable">E</a>
<a id="2491" href="Categories.Functor.Bifunctor.html#2405" class="Function">overlap-×</a> <a id="2501" href="Categories.Functor.Bifunctor.html#2501" class="Bound">H</a> <a id="2503" class="Symbol">=</a> <a id="2505" href="Categories.Functor.Bifunctor.html#632" class="Function">Bifunctor.overlap-×</a> <a id="2525" href="Categories.Functor.Bifunctor.html#2501" class="Bound">H</a>

<a id="reduce-×"></a><a id="2528" href="Categories.Functor.Bifunctor.html#2528" class="Function">reduce-×</a> <a id="2537" class="Symbol">:</a> <a id="2539" class="Symbol">∀</a> <a id="2541" class="Symbol">(</a><a id="2542" href="Categories.Functor.Bifunctor.html#2542" class="Bound">H</a> <a id="2544" class="Symbol">:</a> <a id="2546" href="Categories.Functor.Bifunctor.html#442" class="Function">Bifunctor</a> <a id="2556" href="Categories.Functor.Bifunctor.html#414" class="Generalizable">C</a> <a id="2558" href="Categories.Functor.Bifunctor.html#416" class="Generalizable">D</a> <a id="2560" href="Categories.Functor.Bifunctor.html#418" class="Generalizable">E</a><a id="2561" class="Symbol">)</a> <a id="2563" class="Symbol">(</a><a id="2564" href="Categories.Functor.Bifunctor.html#2564" class="Bound">F</a> <a id="2566" class="Symbol">:</a> <a id="2568" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="2576" href="Categories.Functor.Bifunctor.html#420" class="Generalizable">A</a> <a id="2578" href="Categories.Functor.Bifunctor.html#414" class="Generalizable">C</a><a id="2579" class="Symbol">)</a> <a id="2581" class="Symbol">(</a><a id="2582" href="Categories.Functor.Bifunctor.html#2582" class="Bound">G</a> <a id="2584" class="Symbol">:</a> <a id="2586" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="2594" href="Categories.Functor.Bifunctor.html#422" class="Generalizable">B</a> <a id="2596" href="Categories.Functor.Bifunctor.html#416" class="Generalizable">D</a><a id="2597" class="Symbol">)</a> <a id="2599" class="Symbol">→</a> <a id="2601" href="Categories.Functor.Bifunctor.html#442" class="Function">Bifunctor</a> <a id="2611" href="Categories.Functor.Bifunctor.html#420" class="Generalizable">A</a> <a id="2613" href="Categories.Functor.Bifunctor.html#422" class="Generalizable">B</a> <a id="2615" href="Categories.Functor.Bifunctor.html#418" class="Generalizable">E</a>
<a id="2617" href="Categories.Functor.Bifunctor.html#2528" class="Function">reduce-×</a> <a id="2626" href="Categories.Functor.Bifunctor.html#2626" class="Bound">H</a> <a id="2628" class="Symbol">=</a> <a id="2630" href="Categories.Functor.Bifunctor.html#730" class="Function">Bifunctor.reduce-×</a> <a id="2649" href="Categories.Functor.Bifunctor.html#2626" class="Bound">H</a>
</pre></body></html>

==> anc/html/Categories.Functor.Coalgebra.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Functor.Coalgebra</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>
<a id="36" class="Keyword">module</a> <a id="43" href="Categories.Functor.Coalgebra.html" class="Module">Categories.Functor.Coalgebra</a> <a id="72" class="Keyword">where</a>

<a id="79" class="Comment">-- Co-algebras of a Functor</a>
<a id="107" class="Keyword">open</a> <a id="112" class="Keyword">import</a> <a id="119" href="Level.html" class="Module">Level</a>
<a id="125" class="Keyword">open</a> <a id="130" class="Keyword">import</a> <a id="137" href="Function.html" class="Module">Function</a> <a id="146" class="Keyword">using</a> <a id="152" class="Symbol">(</a><a id="153" href="Function.Base.html#1993" class="Function Operator">_$_</a><a id="156" class="Symbol">)</a>

<a id="159" class="Keyword">open</a> <a id="164" class="Keyword">import</a> <a id="171" href="Categories.Category.html" class="Module">Categories.Category</a> <a id="191" class="Keyword">using</a> <a id="197" class="Symbol">(</a><a id="198" href="Categories.Category.Core.html#442" class="Record">Category</a><a id="206" class="Symbol">)</a>
<a id="208" class="Keyword">open</a> <a id="213" class="Keyword">import</a> <a id="220" href="Categories.Functor.html" class="Module">Categories.Functor</a> <a id="239" class="Keyword">using</a> <a id="245" class="Symbol">(</a><a id="246" href="Categories.Functor.Core.html#248" class="Record">Functor</a><a id="253" class="Symbol">;</a> <a id="255" href="Categories.Functor.html#283" class="Function">Endofunctor</a><a id="266" class="Symbol">)</a>

<a id="269" class="Keyword">private</a>
  <a id="279" class="Keyword">variable</a>
    <a id="292" href="Categories.Functor.Coalgebra.html#292" class="Generalizable">o</a> <a id="294" href="Categories.Functor.Coalgebra.html#294" class="Generalizable">ℓ</a> <a id="296" href="Categories.Functor.Coalgebra.html#296" class="Generalizable">e</a> <a id="298" class="Symbol">:</a> <a id="300" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="307" class="Keyword">module</a> <a id="314" href="Categories.Functor.Coalgebra.html#314" class="Module">_</a> <a id="316" class="Symbol">{</a><a id="317" href="Categories.Functor.Coalgebra.html#317" class="Bound">C</a> <a id="319" class="Symbol">:</a> <a id="321" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="330" href="Categories.Functor.Coalgebra.html#292" class="Generalizable">o</a> <a id="332" href="Categories.Functor.Coalgebra.html#294" class="Generalizable">ℓ</a> <a id="334" href="Categories.Functor.Coalgebra.html#296" class="Generalizable">e</a><a id="335" class="Symbol">}</a> <a id="337" class="Keyword">where</a>

  <a id="346" href="Categories.Functor.Coalgebra.html#346" class="Function">F-Coalgebra-on</a> <a id="361" class="Symbol">:</a> <a id="363" href="Categories.Functor.html#283" class="Function">Endofunctor</a> <a id="375" href="Categories.Functor.Coalgebra.html#317" class="Bound">C</a> <a id="377" class="Symbol">→</a> <a id="379" href="Categories.Functor.Coalgebra.html#317" class="Bound">C</a> <a id="381" class="Symbol">.</a><a id="382" href="Categories.Category.Core.html#559" class="Field">Category.Obj</a> <a id="395" class="Symbol">→</a> <a id="397" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="401" href="Categories.Functor.Coalgebra.html#332" class="Bound">ℓ</a>
  <a id="405" href="Categories.Functor.Coalgebra.html#346" class="Function">F-Coalgebra-on</a> <a id="420" href="Categories.Functor.Coalgebra.html#420" class="Bound">F</a> <a id="422" href="Categories.Functor.Coalgebra.html#422" class="Bound">A</a> <a id="424" class="Symbol">=</a> <a id="426" href="Categories.Functor.Coalgebra.html#422" class="Bound">A</a> <a id="428" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="430" href="Categories.Functor.Core.html#432" class="Function">F₀</a> <a id="433" href="Categories.Functor.Coalgebra.html#422" class="Bound">A</a> <a id="435" class="Keyword">where</a> <a id="441" class="Keyword">open</a> <a id="446" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="455" href="Categories.Functor.Coalgebra.html#317" class="Bound">C</a><a id="456" class="Symbol">;</a> <a id="458" class="Keyword">open</a> <a id="463" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="471" href="Categories.Functor.Coalgebra.html#420" class="Bound">F</a>

  <a id="476" class="Keyword">record</a> <a id="483" href="Categories.Functor.Coalgebra.html#483" class="Record">F-Coalgebra</a> <a id="495" class="Symbol">(</a><a id="496" href="Categories.Functor.Coalgebra.html#496" class="Bound">F</a> <a id="498" class="Symbol">:</a> <a id="500" href="Categories.Functor.html#283" class="Function">Endofunctor</a> <a id="512" href="Categories.Functor.Coalgebra.html#317" class="Bound">C</a><a id="513" class="Symbol">)</a> <a id="515" class="Symbol">:</a> <a id="517" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="521" class="Symbol">(</a><a id="522" href="Categories.Functor.Coalgebra.html#330" class="Bound">o</a> <a id="524" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="526" href="Categories.Functor.Coalgebra.html#332" class="Bound">ℓ</a><a id="527" class="Symbol">)</a> <a id="529" class="Keyword">where</a>
    <a id="539" class="Keyword">open</a> <a id="544" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="553" href="Categories.Functor.Coalgebra.html#317" class="Bound">C</a>
    <a id="559" class="Keyword">field</a>
      <a id="571" href="Categories.Functor.Coalgebra.html#571" class="Field">A</a> <a id="573" class="Symbol">:</a> <a id="575" href="Categories.Category.Core.html#559" class="Function">Obj</a>
      <a id="585" href="Categories.Functor.Coalgebra.html#585" class="Field">α</a> <a id="587" class="Symbol">:</a> <a id="589" href="Categories.Functor.Coalgebra.html#346" class="Function">F-Coalgebra-on</a> <a id="604" href="Categories.Functor.Coalgebra.html#496" class="Bound">F</a> <a id="606" href="Categories.Functor.Coalgebra.html#571" class="Field">A</a>

  <a id="611" href="Categories.Functor.Coalgebra.html#611" class="Function">to-Coalgebra</a> <a id="624" class="Symbol">:</a> <a id="626" class="Symbol">{</a><a id="627" href="Categories.Functor.Coalgebra.html#627" class="Bound">A</a> <a id="629" class="Symbol">:</a> <a id="631" href="Categories.Category.Core.html#559" class="Field">Category.Obj</a> <a id="644" href="Categories.Functor.Coalgebra.html#317" class="Bound">C</a><a id="645" class="Symbol">}</a> <a id="647" class="Symbol">→</a> <a id="649" class="Symbol">{</a><a id="650" href="Categories.Functor.Coalgebra.html#650" class="Bound">F</a> <a id="652" class="Symbol">:</a> <a id="654" href="Categories.Functor.html#283" class="Function">Endofunctor</a> <a id="666" href="Categories.Functor.Coalgebra.html#317" class="Bound">C</a><a id="667" class="Symbol">}</a> <a id="669" class="Symbol">→</a> <a id="671" class="Symbol">(</a><a id="672" href="Categories.Functor.Coalgebra.html#346" class="Function">F-Coalgebra-on</a> <a id="687" href="Categories.Functor.Coalgebra.html#650" class="Bound">F</a> <a id="689" href="Categories.Functor.Coalgebra.html#627" class="Bound">A</a><a id="690" class="Symbol">)</a> <a id="692" class="Symbol">→</a> <a id="694" class="Symbol">(</a><a id="695" href="Categories.Functor.Coalgebra.html#483" class="Record">F-Coalgebra</a> <a id="707" href="Categories.Functor.Coalgebra.html#650" class="Bound">F</a><a id="708" class="Symbol">)</a>
  <a id="712" href="Categories.Functor.Coalgebra.html#611" class="Function">to-Coalgebra</a> <a id="725" class="Symbol">{</a><a id="726" class="Argument">A</a> <a id="728" class="Symbol">=</a> <a id="730" href="Categories.Functor.Coalgebra.html#730" class="Bound">A</a><a id="731" class="Symbol">}</a> <a id="733" href="Categories.Functor.Coalgebra.html#733" class="Bound">α</a> <a id="735" class="Symbol">=</a> <a id="737" class="Keyword">record</a> <a id="744" class="Symbol">{</a><a id="745" href="Categories.Functor.Coalgebra.html#571" class="Field">A</a> <a id="747" class="Symbol">=</a> <a id="749" href="Categories.Functor.Coalgebra.html#730" class="Bound">A</a><a id="750" class="Symbol">;</a> <a id="752" href="Categories.Functor.Coalgebra.html#585" class="Field">α</a> <a id="754" class="Symbol">=</a> <a id="756" href="Categories.Functor.Coalgebra.html#733" class="Bound">α</a><a id="757" class="Symbol">}</a>

  <a id="762" class="Keyword">open</a> <a id="767" href="Categories.Functor.Coalgebra.html#483" class="Module">F-Coalgebra</a>

  <a id="782" class="Comment">-- Given a F-Coalgebra F, one can apply F to it to obtain an new &#39;iterated&#39; F-Coalgebra</a>
  <a id="872" href="Categories.Functor.Coalgebra.html#872" class="Function">iterate</a> <a id="880" class="Symbol">:</a> <a id="882" class="Symbol">{</a><a id="883" href="Categories.Functor.Coalgebra.html#883" class="Bound">F</a> <a id="885" class="Symbol">:</a> <a id="887" href="Categories.Functor.html#283" class="Function">Endofunctor</a> <a id="899" href="Categories.Functor.Coalgebra.html#317" class="Bound">C</a><a id="900" class="Symbol">}</a> <a id="902" class="Symbol">→</a> <a id="904" href="Categories.Functor.Coalgebra.html#483" class="Record">F-Coalgebra</a> <a id="916" href="Categories.Functor.Coalgebra.html#883" class="Bound">F</a> <a id="918" class="Symbol">→</a> <a id="920" href="Categories.Functor.Coalgebra.html#483" class="Record">F-Coalgebra</a> <a id="932" href="Categories.Functor.Coalgebra.html#883" class="Bound">F</a>
  <a id="936" href="Categories.Functor.Coalgebra.html#872" class="Function">iterate</a> <a id="944" class="Symbol">{</a><a id="945" class="Argument">F</a> <a id="947" class="Symbol">=</a> <a id="949" href="Categories.Functor.Coalgebra.html#949" class="Bound">F</a><a id="950" class="Symbol">}</a> <a id="952" href="Categories.Functor.Coalgebra.html#952" class="Bound">F-alg</a> <a id="958" class="Symbol">=</a> <a id="960" class="Keyword">record</a> <a id="967" class="Symbol">{</a> <a id="969" href="Categories.Functor.Coalgebra.html#571" class="Field">A</a> <a id="971" class="Symbol">=</a> <a id="973" href="Categories.Functor.Core.html#432" class="Field">Functor.F₀</a> <a id="984" href="Categories.Functor.Coalgebra.html#949" class="Bound">F</a> <a id="986" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="988" href="Categories.Functor.Coalgebra.html#571" class="Field">A</a> <a id="990" href="Categories.Functor.Coalgebra.html#952" class="Bound">F-alg</a> <a id="996" class="Symbol">;</a> <a id="998" href="Categories.Functor.Coalgebra.html#585" class="Field">α</a> <a id="1000" class="Symbol">=</a> <a id="1002" href="Categories.Functor.Core.html#455" class="Field">Functor.F₁</a> <a id="1013" href="Categories.Functor.Coalgebra.html#949" class="Bound">F</a> <a id="1015" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="1017" href="Categories.Functor.Coalgebra.html#585" class="Field">α</a> <a id="1019" href="Categories.Functor.Coalgebra.html#952" class="Bound">F-alg</a> <a id="1025" class="Symbol">}</a>

  <a id="1030" class="Keyword">module</a> <a id="1037" href="Categories.Functor.Coalgebra.html#1037" class="Module">_</a> <a id="1039" class="Symbol">{</a><a id="1040" href="Categories.Functor.Coalgebra.html#1040" class="Bound">F</a> <a id="1042" class="Symbol">:</a> <a id="1044" href="Categories.Functor.html#283" class="Function">Endofunctor</a> <a id="1056" href="Categories.Functor.Coalgebra.html#317" class="Bound">C</a><a id="1057" class="Symbol">}</a> <a id="1059" class="Symbol">(</a><a id="1060" href="Categories.Functor.Coalgebra.html#1060" class="Bound">X</a> <a id="1062" href="Categories.Functor.Coalgebra.html#1062" class="Bound">Y</a> <a id="1064" class="Symbol">:</a> <a id="1066" href="Categories.Functor.Coalgebra.html#483" class="Record">F-Coalgebra</a> <a id="1078" href="Categories.Functor.Coalgebra.html#1040" class="Bound">F</a><a id="1079" class="Symbol">)</a> <a id="1081" class="Keyword">where</a>
    <a id="1091" class="Keyword">open</a> <a id="1096" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="1105" href="Categories.Functor.Coalgebra.html#317" class="Bound">C</a> <a id="1107" class="Keyword">using</a> <a id="1113" class="Symbol">(</a><a id="1114" href="Categories.Category.Core.html#575" class="Field Operator">_⇒_</a><a id="1117" class="Symbol">;</a> <a id="1119" href="Categories.Category.Core.html#656" class="Field Operator">_∘_</a><a id="1122" class="Symbol">;</a> <a id="1124" href="Categories.Category.Core.html#595" class="Field Operator">_≈_</a><a id="1127" class="Symbol">)</a>
    <a id="1133" class="Keyword">open</a> <a id="1138" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="1146" href="Categories.Functor.Coalgebra.html#1040" class="Bound">F</a> <a id="1148" class="Keyword">using</a> <a id="1154" class="Symbol">(</a><a id="1155" href="Categories.Functor.Core.html#455" class="Field">F₁</a><a id="1157" class="Symbol">)</a>
    <a id="1163" class="Keyword">private</a>
      <a id="1177" class="Keyword">module</a> <a id="1184" href="Categories.Functor.Coalgebra.html#1184" class="Module">X</a> <a id="1186" class="Symbol">=</a> <a id="1188" href="Categories.Functor.Coalgebra.html#483" class="Module">F-Coalgebra</a> <a id="1200" href="Categories.Functor.Coalgebra.html#1060" class="Bound">X</a>
      <a id="1208" class="Keyword">module</a> <a id="1215" href="Categories.Functor.Coalgebra.html#1215" class="Module">Y</a> <a id="1217" class="Symbol">=</a> <a id="1219" href="Categories.Functor.Coalgebra.html#483" class="Module">F-Coalgebra</a> <a id="1231" href="Categories.Functor.Coalgebra.html#1062" class="Bound">Y</a>
    <a id="1237" href="Categories.Functor.Coalgebra.html#1237" class="Function">is-F-Coalgebra-Morphism</a> <a id="1261" class="Symbol">:</a> <a id="1263" class="Symbol">(</a><a id="1264" href="Categories.Functor.Coalgebra.html#571" class="Function">X.A</a> <a id="1268" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="1270" href="Categories.Functor.Coalgebra.html#571" class="Field">Y.A</a><a id="1273" class="Symbol">)</a> <a id="1275" class="Symbol">→</a> <a id="1277" class="Symbol">(</a><a id="1278" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1282" href="Categories.Functor.Coalgebra.html#334" class="Bound">e</a><a id="1283" class="Symbol">)</a>
    <a id="1289" href="Categories.Functor.Coalgebra.html#1237" class="Function">is-F-Coalgebra-Morphism</a> <a id="1313" href="Categories.Functor.Coalgebra.html#1313" class="Bound">f</a> <a id="1315" class="Symbol">=</a> <a id="1317" href="Categories.Functor.Coalgebra.html#585" class="Field">Y.α</a> <a id="1321" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1323" href="Categories.Functor.Coalgebra.html#1313" class="Bound">f</a> <a id="1325" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="1327" href="Categories.Functor.Core.html#455" class="Function">F₁</a> <a id="1330" href="Categories.Functor.Coalgebra.html#1313" class="Bound">f</a> <a id="1332" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1334" href="Categories.Functor.Coalgebra.html#585" class="Function">X.α</a>

    <a id="1343" class="Keyword">record</a> <a id="1350" href="Categories.Functor.Coalgebra.html#1350" class="Record">F-Coalgebra-Morphism</a> <a id="1371" class="Symbol">:</a> <a id="1373" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1377" class="Symbol">(</a><a id="1378" href="Categories.Functor.Coalgebra.html#332" class="Bound">ℓ</a> <a id="1380" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1382" href="Categories.Functor.Coalgebra.html#334" class="Bound">e</a><a id="1383" class="Symbol">)</a> <a id="1385" class="Keyword">where</a>
      <a id="1397" class="Keyword">field</a>
        <a id="1411" href="Categories.Functor.Coalgebra.html#1411" class="Field">f</a> <a id="1413" class="Symbol">:</a> <a id="1415" href="Categories.Functor.Coalgebra.html#571" class="Function">X.A</a> <a id="1419" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="1421" href="Categories.Functor.Coalgebra.html#571" class="Field">Y.A</a>
        <a id="1433" href="Categories.Functor.Coalgebra.html#1433" class="Field">commutes</a> <a id="1442" class="Symbol">:</a> <a id="1444" href="Categories.Functor.Coalgebra.html#1237" class="Function">is-F-Coalgebra-Morphism</a> <a id="1468" href="Categories.Functor.Coalgebra.html#1411" class="Field">f</a>
</pre></body></html>

==> anc/html/Categories.Functor.Construction.Constant.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Functor.Construction.Constant</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>
<a id="36" class="Keyword">module</a> <a id="43" href="Categories.Functor.Construction.Constant.html" class="Module">Categories.Functor.Construction.Constant</a> <a id="84" class="Keyword">where</a>

<a id="91" class="Keyword">open</a> <a id="96" class="Keyword">import</a> <a id="103" href="Level.html" class="Module">Level</a>

<a id="110" class="Keyword">open</a> <a id="115" class="Keyword">import</a> <a id="122" href="Categories.Category.html" class="Module">Categories.Category</a>
<a id="142" class="Keyword">open</a> <a id="147" class="Keyword">import</a> <a id="154" href="Categories.Category.Instance.One.html" class="Module">Categories.Category.Instance.One</a>
<a id="187" class="Keyword">open</a> <a id="192" class="Keyword">import</a> <a id="199" href="Categories.Category.Product.html" class="Module">Categories.Category.Product</a>
<a id="227" class="Keyword">open</a> <a id="232" class="Keyword">import</a> <a id="239" href="Categories.Functor.html" class="Module">Categories.Functor</a> <a id="258" class="Keyword">renaming</a> <a id="267" class="Symbol">(</a><a id="268" href="Categories.Functor.html#349" class="Function">id</a> <a id="271" class="Symbol">to</a> <a id="274" class="Function">idF</a><a id="277" class="Symbol">)</a>
<a id="279" class="Keyword">open</a> <a id="284" class="Keyword">import</a> <a id="291" href="Categories.NaturalTransformation.html" class="Module">Categories.NaturalTransformation</a> <a id="324" class="Keyword">using</a> <a id="330" class="Symbol">(</a><a id="331" href="Categories.NaturalTransformation.Core.html#466" class="Record">NaturalTransformation</a><a id="352" class="Symbol">)</a>
<a id="354" class="Keyword">import</a> <a id="361" href="Categories.Morphism.Reasoning.html" class="Module">Categories.Morphism.Reasoning</a> <a id="391" class="Symbol">as</a> <a id="394" class="Module">MR</a>

<a id="398" class="Keyword">private</a>
  <a id="408" class="Keyword">variable</a>
    <a id="421" href="Categories.Functor.Construction.Constant.html#421" class="Generalizable">o</a> <a id="423" href="Categories.Functor.Construction.Constant.html#423" class="Generalizable">ℓ</a> <a id="425" href="Categories.Functor.Construction.Constant.html#425" class="Generalizable">e</a> <a id="427" class="Symbol">:</a> <a id="429" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="439" href="Categories.Functor.Construction.Constant.html#439" class="Generalizable">C</a> <a id="441" href="Categories.Functor.Construction.Constant.html#441" class="Generalizable">D</a> <a id="443" class="Symbol">:</a> <a id="445" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="454" href="Categories.Functor.Construction.Constant.html#421" class="Generalizable">o</a> <a id="456" href="Categories.Functor.Construction.Constant.html#423" class="Generalizable">ℓ</a> <a id="458" href="Categories.Functor.Construction.Constant.html#425" class="Generalizable">e</a>

<a id="const"></a><a id="461" href="Categories.Functor.Construction.Constant.html#461" class="Function">const</a> <a id="467" class="Symbol">:</a> <a id="469" class="Symbol">(</a><a id="470" href="Categories.Functor.Construction.Constant.html#470" class="Bound">d</a> <a id="472" class="Symbol">:</a> <a id="474" href="Categories.Category.Core.html#559" class="Field">Category.Obj</a> <a id="487" href="Categories.Functor.Construction.Constant.html#441" class="Generalizable">D</a><a id="488" class="Symbol">)</a> <a id="490" class="Symbol">→</a> <a id="492" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="500" href="Categories.Functor.Construction.Constant.html#439" class="Generalizable">C</a> <a id="502" href="Categories.Functor.Construction.Constant.html#441" class="Generalizable">D</a>
<a id="504" href="Categories.Functor.Construction.Constant.html#461" class="Function">const</a> <a id="510" class="Symbol">{</a><a id="511" class="Argument">D</a> <a id="513" class="Symbol">=</a> <a id="515" href="Categories.Functor.Construction.Constant.html#515" class="Bound">D</a><a id="516" class="Symbol">}</a> <a id="518" href="Categories.Functor.Construction.Constant.html#518" class="Bound">d</a> <a id="520" class="Symbol">=</a> <a id="522" class="Keyword">record</a>
  <a id="531" class="Symbol">{</a> <a id="533" href="Categories.Functor.Core.html#432" class="Field">F₀</a>           <a id="546" class="Symbol">=</a> <a id="548" class="Symbol">λ</a> <a id="550" href="Categories.Functor.Construction.Constant.html#550" class="Bound">_</a> <a id="552" class="Symbol">→</a> <a id="554" href="Categories.Functor.Construction.Constant.html#518" class="Bound">d</a>
  <a id="558" class="Symbol">;</a> <a id="560" href="Categories.Functor.Core.html#455" class="Field">F₁</a>           <a id="573" class="Symbol">=</a> <a id="575" class="Symbol">λ</a> <a id="577" href="Categories.Functor.Construction.Constant.html#577" class="Bound">_</a> <a id="579" class="Symbol">→</a> <a id="581" href="Categories.Category.Core.html#630" class="Function">id</a>
  <a id="586" class="Symbol">;</a> <a id="588" href="Categories.Functor.Core.html#511" class="Field">identity</a>     <a id="601" class="Symbol">=</a> <a id="603" href="Relation.Binary.Structures.html#1641" class="Function">refl</a>
  <a id="610" class="Symbol">;</a> <a id="612" href="Categories.Functor.Core.html#565" class="Field">homomorphism</a> <a id="625" class="Symbol">=</a> <a id="627" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="631" href="Categories.Category.Core.html#1339" class="Function">identity²</a>
  <a id="643" class="Symbol">;</a> <a id="645" href="Categories.Functor.Core.html#696" class="Field">F-resp-≈</a>     <a id="658" class="Symbol">=</a> <a id="660" class="Symbol">λ</a> <a id="662" href="Categories.Functor.Construction.Constant.html#662" class="Bound">_</a> <a id="664" class="Symbol">→</a> <a id="666" href="Relation.Binary.Structures.html#1641" class="Function">refl</a>
  <a id="673" class="Symbol">}</a>
  <a id="677" class="Keyword">where</a> <a id="683" class="Keyword">open</a> <a id="688" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="697" href="Categories.Functor.Construction.Constant.html#515" class="Bound">D</a>
        <a id="707" class="Keyword">open</a> <a id="712" href="Categories.Category.Core.html#1530" class="Module">Equiv</a>

<a id="const!"></a><a id="719" href="Categories.Functor.Construction.Constant.html#719" class="Function">const!</a> <a id="726" class="Symbol">:</a> <a id="728" class="Symbol">(</a><a id="729" href="Categories.Functor.Construction.Constant.html#729" class="Bound">d</a> <a id="731" class="Symbol">:</a> <a id="733" href="Categories.Category.Core.html#559" class="Field">Category.Obj</a> <a id="746" href="Categories.Functor.Construction.Constant.html#441" class="Generalizable">D</a><a id="747" class="Symbol">)</a> <a id="749" class="Symbol">→</a> <a id="751" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="759" class="Symbol">(</a><a id="760" href="Categories.Category.Instance.One.html#351" class="Function">One</a> <a id="764" class="Symbol">{</a><a id="765" href="Level.html#521" class="Function">0ℓ</a><a id="767" class="Symbol">}</a> <a id="769" class="Symbol">{</a><a id="770" href="Level.html#521" class="Function">0ℓ</a><a id="772" class="Symbol">}</a> <a id="774" class="Symbol">{</a><a id="775" href="Level.html#521" class="Function">0ℓ</a><a id="777" class="Symbol">})</a> <a id="780" href="Categories.Functor.Construction.Constant.html#441" class="Generalizable">D</a>
<a id="782" href="Categories.Functor.Construction.Constant.html#719" class="Function">const!</a> <a id="789" class="Symbol">=</a> <a id="791" href="Categories.Functor.Construction.Constant.html#461" class="Function">const</a>

<a id="constˡ"></a><a id="798" href="Categories.Functor.Construction.Constant.html#798" class="Function">constˡ</a> <a id="805" class="Symbol">:</a> <a id="807" class="Symbol">(</a><a id="808" href="Categories.Functor.Construction.Constant.html#808" class="Bound">c</a> <a id="810" class="Symbol">:</a> <a id="812" href="Categories.Category.Core.html#559" class="Field">Category.Obj</a> <a id="825" href="Categories.Functor.Construction.Constant.html#439" class="Generalizable">C</a><a id="826" class="Symbol">)</a> <a id="828" class="Symbol">→</a> <a id="830" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="838" href="Categories.Functor.Construction.Constant.html#441" class="Generalizable">D</a> <a id="840" class="Symbol">(</a><a id="841" href="Categories.Category.Product.html#745" class="Function">Product</a> <a id="849" href="Categories.Functor.Construction.Constant.html#439" class="Generalizable">C</a> <a id="851" href="Categories.Functor.Construction.Constant.html#441" class="Generalizable">D</a><a id="852" class="Symbol">)</a>
<a id="854" href="Categories.Functor.Construction.Constant.html#798" class="Function">constˡ</a> <a id="861" href="Categories.Functor.Construction.Constant.html#861" class="Bound">c</a> <a id="863" class="Symbol">=</a> <a id="865" href="Categories.Functor.Construction.Constant.html#461" class="Function">const</a> <a id="871" href="Categories.Functor.Construction.Constant.html#861" class="Bound">c</a> <a id="873" href="Categories.Category.Product.html#1553" class="Function Operator">※</a> <a id="875" href="Categories.Functor.Construction.Constant.html#274" class="Function">idF</a>

<a id="constʳ"></a><a id="880" href="Categories.Functor.Construction.Constant.html#880" class="Function">constʳ</a> <a id="887" class="Symbol">:</a> <a id="889" class="Symbol">(</a><a id="890" href="Categories.Functor.Construction.Constant.html#890" class="Bound">c</a> <a id="892" class="Symbol">:</a> <a id="894" href="Categories.Category.Core.html#559" class="Field">Category.Obj</a> <a id="907" href="Categories.Functor.Construction.Constant.html#439" class="Generalizable">C</a><a id="908" class="Symbol">)</a> <a id="910" class="Symbol">→</a> <a id="912" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="920" href="Categories.Functor.Construction.Constant.html#441" class="Generalizable">D</a> <a id="922" class="Symbol">(</a><a id="923" href="Categories.Category.Product.html#745" class="Function">Product</a> <a id="931" href="Categories.Functor.Construction.Constant.html#441" class="Generalizable">D</a> <a id="933" href="Categories.Functor.Construction.Constant.html#439" class="Generalizable">C</a><a id="934" class="Symbol">)</a>
<a id="936" href="Categories.Functor.Construction.Constant.html#880" class="Function">constʳ</a> <a id="943" href="Categories.Functor.Construction.Constant.html#943" class="Bound">c</a> <a id="945" class="Symbol">=</a> <a id="947" href="Categories.Functor.Construction.Constant.html#274" class="Function">idF</a> <a id="951" href="Categories.Category.Product.html#1553" class="Function Operator">※</a> <a id="953" class="Symbol">(</a><a id="954" href="Categories.Functor.Construction.Constant.html#461" class="Function">const</a> <a id="960" href="Categories.Functor.Construction.Constant.html#943" class="Bound">c</a><a id="961" class="Symbol">)</a>

<a id="constNat"></a><a id="964" href="Categories.Functor.Construction.Constant.html#964" class="Function">constNat</a> <a id="973" class="Symbol">:</a> <a id="975" class="Symbol">∀</a> <a id="977" class="Symbol">{</a><a id="978" href="Categories.Functor.Construction.Constant.html#978" class="Bound">A</a> <a id="980" href="Categories.Functor.Construction.Constant.html#980" class="Bound">B</a><a id="981" class="Symbol">}</a> <a id="983" class="Symbol">→</a> <a id="985" href="Categories.Category.Core.html#575" class="Field Operator">Category._⇒_</a> <a id="998" href="Categories.Functor.Construction.Constant.html#441" class="Generalizable">D</a> <a id="1000" href="Categories.Functor.Construction.Constant.html#978" class="Bound">A</a> <a id="1002" href="Categories.Functor.Construction.Constant.html#980" class="Bound">B</a> <a id="1004" class="Symbol">→</a> <a id="1006" href="Categories.NaturalTransformation.Core.html#466" class="Record">NaturalTransformation</a> <a id="1028" class="Symbol">(</a><a id="1029" href="Categories.Functor.Construction.Constant.html#461" class="Function">const</a> <a id="1035" class="Symbol">{</a><a id="1036" class="Argument">D</a> <a id="1038" class="Symbol">=</a> <a id="1040" href="Categories.Functor.Construction.Constant.html#441" class="Generalizable">D</a><a id="1041" class="Symbol">}</a> <a id="1043" class="Symbol">{</a><a id="1044" class="Argument">C</a> <a id="1046" class="Symbol">=</a> <a id="1048" href="Categories.Functor.Construction.Constant.html#439" class="Generalizable">C</a><a id="1049" class="Symbol">}</a> <a id="1051" href="Categories.Functor.Construction.Constant.html#978" class="Bound">A</a><a id="1052" class="Symbol">)</a> <a id="1054" class="Symbol">(</a><a id="1055" href="Categories.Functor.Construction.Constant.html#461" class="Function">const</a> <a id="1061" href="Categories.Functor.Construction.Constant.html#980" class="Bound">B</a><a id="1062" class="Symbol">)</a>
<a id="1064" href="Categories.Functor.Construction.Constant.html#964" class="Function">constNat</a> <a id="1073" class="Symbol">{</a><a id="1074" class="Argument">D</a> <a id="1076" class="Symbol">=</a> <a id="1078" href="Categories.Functor.Construction.Constant.html#1078" class="Bound">D</a><a id="1079" class="Symbol">}</a> <a id="1081" href="Categories.Functor.Construction.Constant.html#1081" class="Bound">f</a> <a id="1083" class="Symbol">=</a> <a id="1085" class="Keyword">record</a>
  <a id="1094" class="Symbol">{</a> <a id="1096" href="Categories.NaturalTransformation.Core.html#783" class="Field">η</a>           <a id="1108" class="Symbol">=</a> <a id="1110" class="Symbol">λ</a> <a id="1112" href="Categories.Functor.Construction.Constant.html#1112" class="Bound">_</a> <a id="1114" class="Symbol">→</a> <a id="1116" href="Categories.Functor.Construction.Constant.html#1081" class="Bound">f</a>
  <a id="1120" class="Symbol">;</a> <a id="1122" href="Categories.NaturalTransformation.Core.html#827" class="Field">commute</a>     <a id="1134" class="Symbol">=</a> <a id="1136" class="Symbol">λ</a> <a id="1138" href="Categories.Functor.Construction.Constant.html#1138" class="Bound">_</a> <a id="1140" class="Symbol">→</a> <a id="1142" href="Categories.Morphism.Reasoning.Core.html#1257" class="Function">MR.id-comm</a> <a id="1153" href="Categories.Functor.Construction.Constant.html#1078" class="Bound">D</a>
  <a id="1157" class="Symbol">;</a> <a id="1159" href="Categories.NaturalTransformation.Core.html#1043" class="Field">sym-commute</a> <a id="1171" class="Symbol">=</a> <a id="1173" class="Symbol">λ</a> <a id="1175" href="Categories.Functor.Construction.Constant.html#1175" class="Bound">_</a> <a id="1177" class="Symbol">→</a> <a id="1179" href="Categories.Morphism.Reasoning.Core.html#1364" class="Function">MR.id-comm-sym</a> <a id="1194" href="Categories.Functor.Construction.Constant.html#1078" class="Bound">D</a>
  <a id="1198" class="Symbol">}</a>
</pre></body></html>

==> anc/html/Categories.Functor.Construction.SubCategory.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Functor.Construction.SubCategory</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>

<a id="37" class="Keyword">open</a> <a id="42" class="Keyword">import</a> <a id="49" href="Categories.Category.html" class="Module">Categories.Category</a>

<a id="70" class="Keyword">module</a> <a id="77" href="Categories.Functor.Construction.SubCategory.html" class="Module">Categories.Functor.Construction.SubCategory</a> <a id="121" class="Symbol">{</a><a id="122" href="Categories.Functor.Construction.SubCategory.html#122" class="Bound">o</a> <a id="124" href="Categories.Functor.Construction.SubCategory.html#124" class="Bound">ℓ</a> <a id="126" href="Categories.Functor.Construction.SubCategory.html#126" class="Bound">e</a><a id="127" class="Symbol">}</a> <a id="129" class="Symbol">(</a><a id="130" href="Categories.Functor.Construction.SubCategory.html#130" class="Bound">C</a> <a id="132" class="Symbol">:</a> <a id="134" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="143" href="Categories.Functor.Construction.SubCategory.html#122" class="Bound">o</a> <a id="145" href="Categories.Functor.Construction.SubCategory.html#124" class="Bound">ℓ</a> <a id="147" href="Categories.Functor.Construction.SubCategory.html#126" class="Bound">e</a><a id="148" class="Symbol">)</a> <a id="150" class="Keyword">where</a>

<a id="157" class="Keyword">open</a> <a id="162" class="Keyword">import</a> <a id="169" href="Categories.Category.SubCategory.html" class="Module">Categories.Category.SubCategory</a> <a id="201" href="Categories.Functor.Construction.SubCategory.html#130" class="Bound">C</a>

<a id="204" class="Keyword">open</a> <a id="209" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="218" href="Categories.Functor.Construction.SubCategory.html#130" class="Bound">C</a>
<a id="220" class="Keyword">open</a> <a id="225" href="Categories.Category.Core.html#1530" class="Module">Equiv</a>

<a id="232" class="Keyword">open</a> <a id="237" class="Keyword">import</a> <a id="244" href="Level.html" class="Module">Level</a>
<a id="250" class="Keyword">open</a> <a id="255" class="Keyword">import</a> <a id="262" href="Function.Base.html" class="Module">Function.Base</a> <a id="276" class="Keyword">using</a> <a id="282" class="Symbol">()</a> <a id="285" class="Keyword">renaming</a> <a id="294" class="Symbol">(</a><a id="295" href="Function.Base.html#704" class="Function">id</a> <a id="298" class="Symbol">to</a> <a id="301" class="Function">id→</a><a id="304" class="Symbol">)</a>
<a id="306" class="Keyword">open</a> <a id="311" class="Keyword">import</a> <a id="318" href="Data.Product.html" class="Module">Data.Product</a>

<a id="332" class="Keyword">open</a> <a id="337" class="Keyword">import</a> <a id="344" href="Categories.Functor.html" class="Module">Categories.Functor</a> <a id="363" class="Keyword">using</a> <a id="369" class="Symbol">(</a><a id="370" href="Categories.Functor.Core.html#248" class="Record">Functor</a><a id="377" class="Symbol">)</a>

<a id="380" class="Keyword">private</a>
  <a id="390" class="Keyword">variable</a>
    <a id="403" href="Categories.Functor.Construction.SubCategory.html#403" class="Generalizable">ℓ′</a> <a id="406" href="Categories.Functor.Construction.SubCategory.html#406" class="Generalizable">i</a> <a id="408" class="Symbol">:</a> <a id="410" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="420" href="Categories.Functor.Construction.SubCategory.html#420" class="Generalizable">I</a> <a id="422" class="Symbol">:</a> <a id="424" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="428" href="Categories.Functor.Construction.SubCategory.html#406" class="Generalizable">i</a>
    <a id="434" href="Categories.Functor.Construction.SubCategory.html#434" class="Generalizable">U</a> <a id="436" class="Symbol">:</a> <a id="438" href="Categories.Functor.Construction.SubCategory.html#420" class="Generalizable">I</a> <a id="440" class="Symbol">→</a> <a id="442" href="Categories.Category.Core.html#559" class="Field">Obj</a>

<a id="Sub"></a><a id="447" href="Categories.Functor.Construction.SubCategory.html#447" class="Function">Sub</a> <a id="451" class="Symbol">:</a> <a id="453" class="Symbol">∀</a> <a id="455" class="Symbol">(</a><a id="456" href="Categories.Functor.Construction.SubCategory.html#456" class="Bound">sub</a> <a id="460" class="Symbol">:</a> <a id="462" href="Categories.Category.SubCategory.html#1002" class="Record">SubCat</a> <a id="469" class="Symbol">{</a><a id="470" href="Categories.Functor.Construction.SubCategory.html#406" class="Generalizable">i</a><a id="471" class="Symbol">}</a> <a id="473" class="Symbol">{</a><a id="474" href="Categories.Functor.Construction.SubCategory.html#403" class="Generalizable">ℓ′</a><a id="476" class="Symbol">}</a> <a id="478" href="Categories.Functor.Construction.SubCategory.html#420" class="Generalizable">I</a><a id="479" class="Symbol">)</a> <a id="481" class="Symbol">→</a> <a id="483" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="491" class="Symbol">(</a><a id="492" href="Categories.Category.SubCategory.html#1230" class="Function">SubCategory</a> <a id="504" href="Categories.Functor.Construction.SubCategory.html#456" class="Bound">sub</a><a id="507" class="Symbol">)</a> <a id="509" href="Categories.Functor.Construction.SubCategory.html#130" class="Bound">C</a>
<a id="511" href="Categories.Functor.Construction.SubCategory.html#447" class="Function">Sub</a> <a id="515" class="Symbol">(</a><a id="516" class="Keyword">record</a> <a id="523" class="Symbol">{</a><a id="524" href="Categories.Category.SubCategory.html#1066" class="Field">U</a> <a id="526" class="Symbol">=</a> <a id="528" href="Categories.Functor.Construction.SubCategory.html#528" class="Bound">U</a><a id="529" class="Symbol">})</a> <a id="532" class="Symbol">=</a> <a id="534" class="Keyword">record</a>
  <a id="543" class="Symbol">{</a> <a id="545" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="548" class="Symbol">=</a> <a id="550" href="Categories.Functor.Construction.SubCategory.html#528" class="Bound">U</a>
  <a id="554" class="Symbol">;</a> <a id="556" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="559" class="Symbol">=</a> <a id="561" href="Data.Product.Base.html#636" class="Field">proj₁</a>
  <a id="569" class="Symbol">;</a> <a id="571" href="Categories.Functor.Core.html#511" class="Field">identity</a> <a id="580" class="Symbol">=</a> <a id="582" href="Relation.Binary.Structures.html#1641" class="Function">refl</a>
  <a id="589" class="Symbol">;</a> <a id="591" href="Categories.Functor.Core.html#565" class="Field">homomorphism</a> <a id="604" class="Symbol">=</a> <a id="606" href="Relation.Binary.Structures.html#1641" class="Function">refl</a>
  <a id="613" class="Symbol">;</a> <a id="615" href="Categories.Functor.Core.html#696" class="Field">F-resp-≈</a> <a id="624" class="Symbol">=</a> <a id="626" href="Categories.Functor.Construction.SubCategory.html#301" class="Function">id→</a>
  <a id="632" class="Symbol">}</a>

<a id="FullSub"></a><a id="635" href="Categories.Functor.Construction.SubCategory.html#635" class="Function">FullSub</a> <a id="643" class="Symbol">:</a> <a id="645" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="653" class="Symbol">(</a><a id="654" href="Categories.Category.SubCategory.html#1789" class="Function">FullSubCategory</a> <a id="670" href="Categories.Functor.Construction.SubCategory.html#434" class="Generalizable">U</a><a id="671" class="Symbol">)</a> <a id="673" href="Categories.Functor.Construction.SubCategory.html#130" class="Bound">C</a>
<a id="675" href="Categories.Functor.Construction.SubCategory.html#635" class="Function">FullSub</a> <a id="683" class="Symbol">{</a><a id="684" class="Argument">U</a> <a id="686" class="Symbol">=</a> <a id="688" href="Categories.Functor.Construction.SubCategory.html#688" class="Bound">U</a><a id="689" class="Symbol">}</a> <a id="691" class="Symbol">=</a> <a id="693" class="Keyword">record</a>
  <a id="702" class="Symbol">{</a> <a id="704" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="707" class="Symbol">=</a> <a id="709" href="Categories.Functor.Construction.SubCategory.html#688" class="Bound">U</a>
  <a id="713" class="Symbol">;</a> <a id="715" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="718" class="Symbol">=</a> <a id="720" href="Categories.Functor.Construction.SubCategory.html#301" class="Function">id→</a>
  <a id="726" class="Symbol">;</a> <a id="728" href="Categories.Functor.Core.html#511" class="Field">identity</a> <a id="737" class="Symbol">=</a> <a id="739" href="Relation.Binary.Structures.html#1641" class="Function">refl</a>
  <a id="746" class="Symbol">;</a> <a id="748" href="Categories.Functor.Core.html#565" class="Field">homomorphism</a> <a id="761" class="Symbol">=</a> <a id="763" href="Relation.Binary.Structures.html#1641" class="Function">refl</a>
  <a id="770" class="Symbol">;</a> <a id="772" href="Categories.Functor.Core.html#696" class="Field">F-resp-≈</a> <a id="781" class="Symbol">=</a> <a id="783" href="Categories.Functor.Construction.SubCategory.html#301" class="Function">id→</a>
  <a id="789" class="Symbol">}</a>
</pre></body></html>

==> anc/html/Categories.Functor.Core.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Functor.Core</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>

<a id="37" class="Keyword">open</a> <a id="42" class="Keyword">import</a> <a id="49" href="Categories.Category.html" class="Module">Categories.Category</a>

<a id="70" class="Keyword">module</a> <a id="77" href="Categories.Functor.Core.html" class="Module">Categories.Functor.Core</a> <a id="101" class="Keyword">where</a>

<a id="108" class="Keyword">open</a> <a id="113" class="Keyword">import</a> <a id="120" href="Level.html" class="Module">Level</a>
<a id="126" class="Keyword">open</a> <a id="131" class="Keyword">import</a> <a id="138" href="Relation.Binary.PropositionalEquality.html" class="Module">Relation.Binary.PropositionalEquality</a> <a id="176" class="Symbol">as</a> <a id="179" class="Module">≡</a> <a id="181" class="Keyword">using</a> <a id="187" class="Symbol">(</a><a id="188" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="191" class="Symbol">)</a>

<a id="194" class="Keyword">private</a>
  <a id="204" class="Keyword">variable</a>
    <a id="217" href="Categories.Functor.Core.html#217" class="Generalizable">o</a> <a id="219" href="Categories.Functor.Core.html#219" class="Generalizable">ℓ</a> <a id="221" href="Categories.Functor.Core.html#221" class="Generalizable">e</a> <a id="223" href="Categories.Functor.Core.html#223" class="Generalizable">o′</a> <a id="226" href="Categories.Functor.Core.html#226" class="Generalizable">ℓ′</a> <a id="229" href="Categories.Functor.Core.html#229" class="Generalizable">e′</a> <a id="232" class="Symbol">:</a> <a id="234" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="241" class="Keyword">record</a> <a id="Functor"></a><a id="248" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="256" class="Symbol">(</a><a id="257" href="Categories.Functor.Core.html#257" class="Bound">C</a> <a id="259" class="Symbol">:</a> <a id="261" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="270" href="Categories.Functor.Core.html#217" class="Generalizable">o</a> <a id="272" href="Categories.Functor.Core.html#219" class="Generalizable">ℓ</a> <a id="274" href="Categories.Functor.Core.html#221" class="Generalizable">e</a><a id="275" class="Symbol">)</a> <a id="277" class="Symbol">(</a><a id="278" href="Categories.Functor.Core.html#278" class="Bound">D</a> <a id="280" class="Symbol">:</a> <a id="282" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="291" href="Categories.Functor.Core.html#223" class="Generalizable">o′</a> <a id="294" href="Categories.Functor.Core.html#226" class="Generalizable">ℓ′</a> <a id="297" href="Categories.Functor.Core.html#229" class="Generalizable">e′</a><a id="299" class="Symbol">)</a> <a id="301" class="Symbol">:</a> <a id="303" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="307" class="Symbol">(</a><a id="308" href="Categories.Functor.Core.html#270" class="Bound">o</a> <a id="310" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="312" href="Categories.Functor.Core.html#272" class="Bound">ℓ</a> <a id="314" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="316" href="Categories.Functor.Core.html#274" class="Bound">e</a> <a id="318" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="320" href="Categories.Functor.Core.html#291" class="Bound">o′</a> <a id="323" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="325" href="Categories.Functor.Core.html#294" class="Bound">ℓ′</a> <a id="328" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="330" href="Categories.Functor.Core.html#297" class="Bound">e′</a><a id="332" class="Symbol">)</a> <a id="334" class="Keyword">where</a>
  <a id="342" class="Keyword">eta-equality</a>
  <a id="357" class="Keyword">private</a> <a id="365" class="Keyword">module</a> <a id="Functor.C"></a><a id="372" href="Categories.Functor.Core.html#372" class="Module">C</a> <a id="374" class="Symbol">=</a> <a id="376" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="385" href="Categories.Functor.Core.html#257" class="Bound">C</a>
  <a id="389" class="Keyword">private</a> <a id="397" class="Keyword">module</a> <a id="Functor.D"></a><a id="404" href="Categories.Functor.Core.html#404" class="Module">D</a> <a id="406" class="Symbol">=</a> <a id="408" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="417" href="Categories.Functor.Core.html#278" class="Bound">D</a>

  <a id="422" class="Keyword">field</a>
    <a id="Functor.F₀"></a><a id="432" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="435" class="Symbol">:</a> <a id="437" href="Categories.Category.Core.html#559" class="Function">C.Obj</a> <a id="443" class="Symbol">→</a> <a id="445" href="Categories.Category.Core.html#559" class="Function">D.Obj</a>
    <a id="Functor.F₁"></a><a id="455" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="458" class="Symbol">:</a> <a id="460" class="Symbol">∀</a> <a id="462" class="Symbol">{</a><a id="463" href="Categories.Functor.Core.html#463" class="Bound">A</a> <a id="465" href="Categories.Functor.Core.html#465" class="Bound">B</a><a id="466" class="Symbol">}</a> <a id="468" class="Symbol">(</a><a id="469" href="Categories.Functor.Core.html#469" class="Bound">f</a> <a id="471" class="Symbol">:</a> <a id="473" href="Categories.Functor.Core.html#257" class="Bound">C</a> <a id="475" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="477" href="Categories.Functor.Core.html#463" class="Bound">A</a> <a id="479" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="481" href="Categories.Functor.Core.html#465" class="Bound">B</a> <a id="483" href="Categories.Category.html#502" class="Function Operator">]</a><a id="484" class="Symbol">)</a> <a id="486" class="Symbol">→</a> <a id="488" href="Categories.Functor.Core.html#278" class="Bound">D</a> <a id="490" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="492" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="495" href="Categories.Functor.Core.html#463" class="Bound">A</a> <a id="497" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="499" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="502" href="Categories.Functor.Core.html#465" class="Bound">B</a> <a id="504" href="Categories.Category.html#502" class="Function Operator">]</a>

    <a id="Functor.identity"></a><a id="511" href="Categories.Functor.Core.html#511" class="Field">identity</a>     <a id="524" class="Symbol">:</a> <a id="526" class="Symbol">∀</a> <a id="528" class="Symbol">{</a><a id="529" href="Categories.Functor.Core.html#529" class="Bound">A</a><a id="530" class="Symbol">}</a> <a id="532" class="Symbol">→</a> <a id="534" href="Categories.Functor.Core.html#278" class="Bound">D</a> <a id="536" href="Categories.Category.html#609" class="Function Operator">[</a> <a id="538" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="541" class="Symbol">(</a><a id="542" href="Categories.Category.Core.html#630" class="Function">C.id</a> <a id="547" class="Symbol">{</a><a id="548" href="Categories.Functor.Core.html#529" class="Bound">A</a><a id="549" class="Symbol">})</a> <a id="552" href="Categories.Category.html#609" class="Function Operator">≈</a> <a id="554" href="Categories.Category.Core.html#630" class="Function">D.id</a> <a id="559" href="Categories.Category.html#609" class="Function Operator">]</a>
    <a id="Functor.homomorphism"></a><a id="565" href="Categories.Functor.Core.html#565" class="Field">homomorphism</a> <a id="578" class="Symbol">:</a> <a id="580" class="Symbol">∀</a> <a id="582" class="Symbol">{</a><a id="583" href="Categories.Functor.Core.html#583" class="Bound">X</a> <a id="585" href="Categories.Functor.Core.html#585" class="Bound">Y</a> <a id="587" href="Categories.Functor.Core.html#587" class="Bound">Z</a><a id="588" class="Symbol">}</a> <a id="590" class="Symbol">{</a><a id="591" href="Categories.Functor.Core.html#591" class="Bound">f</a> <a id="593" class="Symbol">:</a> <a id="595" href="Categories.Functor.Core.html#257" class="Bound">C</a> <a id="597" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="599" href="Categories.Functor.Core.html#583" class="Bound">X</a> <a id="601" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="603" href="Categories.Functor.Core.html#585" class="Bound">Y</a> <a id="605" href="Categories.Category.html#502" class="Function Operator">]</a><a id="606" class="Symbol">}</a> <a id="608" class="Symbol">{</a><a id="609" href="Categories.Functor.Core.html#609" class="Bound">g</a> <a id="611" class="Symbol">:</a> <a id="613" href="Categories.Functor.Core.html#257" class="Bound">C</a> <a id="615" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="617" href="Categories.Functor.Core.html#585" class="Bound">Y</a> <a id="619" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="621" href="Categories.Functor.Core.html#587" class="Bound">Z</a> <a id="623" href="Categories.Category.html#502" class="Function Operator">]</a><a id="624" class="Symbol">}</a> <a id="626" class="Symbol">→</a>
                     <a id="649" href="Categories.Functor.Core.html#278" class="Bound">D</a> <a id="651" href="Categories.Category.html#609" class="Function Operator">[</a> <a id="653" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="656" class="Symbol">(</a><a id="657" href="Categories.Functor.Core.html#257" class="Bound">C</a> <a id="659" href="Categories.Category.html#700" class="Function Operator">[</a> <a id="661" href="Categories.Functor.Core.html#609" class="Bound">g</a> <a id="663" href="Categories.Category.html#700" class="Function Operator">∘</a> <a id="665" href="Categories.Functor.Core.html#591" class="Bound">f</a> <a id="667" href="Categories.Category.html#700" class="Function Operator">]</a><a id="668" class="Symbol">)</a> <a id="670" href="Categories.Category.html#609" class="Function Operator">≈</a> <a id="672" href="Categories.Functor.Core.html#278" class="Bound">D</a> <a id="674" href="Categories.Category.html#700" class="Function Operator">[</a> <a id="676" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="679" href="Categories.Functor.Core.html#609" class="Bound">g</a> <a id="681" href="Categories.Category.html#700" class="Function Operator">∘</a> <a id="683" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="686" href="Categories.Functor.Core.html#591" class="Bound">f</a> <a id="688" href="Categories.Category.html#700" class="Function Operator">]</a> <a id="690" href="Categories.Category.html#609" class="Function Operator">]</a>
    <a id="Functor.F-resp-≈"></a><a id="696" href="Categories.Functor.Core.html#696" class="Field">F-resp-≈</a>     <a id="709" class="Symbol">:</a> <a id="711" class="Symbol">∀</a> <a id="713" class="Symbol">{</a><a id="714" href="Categories.Functor.Core.html#714" class="Bound">A</a> <a id="716" href="Categories.Functor.Core.html#716" class="Bound">B</a><a id="717" class="Symbol">}</a> <a id="719" class="Symbol">{</a><a id="720" href="Categories.Functor.Core.html#720" class="Bound">f</a> <a id="722" href="Categories.Functor.Core.html#722" class="Bound">g</a> <a id="724" class="Symbol">:</a> <a id="726" href="Categories.Functor.Core.html#257" class="Bound">C</a> <a id="728" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="730" href="Categories.Functor.Core.html#714" class="Bound">A</a> <a id="732" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="734" href="Categories.Functor.Core.html#716" class="Bound">B</a> <a id="736" href="Categories.Category.html#502" class="Function Operator">]</a><a id="737" class="Symbol">}</a> <a id="739" class="Symbol">→</a> <a id="741" href="Categories.Functor.Core.html#257" class="Bound">C</a> <a id="743" href="Categories.Category.html#609" class="Function Operator">[</a> <a id="745" href="Categories.Functor.Core.html#720" class="Bound">f</a> <a id="747" href="Categories.Category.html#609" class="Function Operator">≈</a> <a id="749" href="Categories.Functor.Core.html#722" class="Bound">g</a> <a id="751" href="Categories.Category.html#609" class="Function Operator">]</a> <a id="753" class="Symbol">→</a> <a id="755" href="Categories.Functor.Core.html#278" class="Bound">D</a> <a id="757" href="Categories.Category.html#609" class="Function Operator">[</a> <a id="759" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="762" href="Categories.Functor.Core.html#720" class="Bound">f</a> <a id="764" href="Categories.Category.html#609" class="Function Operator">≈</a> <a id="766" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="769" href="Categories.Functor.Core.html#722" class="Bound">g</a> <a id="771" href="Categories.Category.html#609" class="Function Operator">]</a>

  <a id="776" class="Comment">-- nice shorthands</a>
  <a id="Functor.₀"></a><a id="797" href="Categories.Functor.Core.html#797" class="Function">₀</a> <a id="799" class="Symbol">=</a> <a id="801" href="Categories.Functor.Core.html#432" class="Field">F₀</a>
  <a id="Functor.₁"></a><a id="806" href="Categories.Functor.Core.html#806" class="Function">₁</a> <a id="808" class="Symbol">=</a> <a id="810" href="Categories.Functor.Core.html#455" class="Field">F₁</a>

  <a id="Functor.op"></a><a id="816" href="Categories.Functor.Core.html#816" class="Function">op</a> <a id="819" class="Symbol">:</a> <a id="821" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="829" href="Categories.Category.Core.html#3118" class="Function">C.op</a> <a id="834" href="Categories.Category.Core.html#3118" class="Function">D.op</a>
  <a id="841" href="Categories.Functor.Core.html#816" class="Function">op</a> <a id="844" class="Symbol">=</a> <a id="846" class="Keyword">record</a>
    <a id="857" class="Symbol">{</a> <a id="859" href="Categories.Functor.Core.html#432" class="Field">F₀</a>           <a id="872" class="Symbol">=</a> <a id="874" href="Categories.Functor.Core.html#432" class="Field">F₀</a>
    <a id="881" class="Symbol">;</a> <a id="883" href="Categories.Functor.Core.html#455" class="Field">F₁</a>           <a id="896" class="Symbol">=</a> <a id="898" href="Categories.Functor.Core.html#455" class="Field">F₁</a>
    <a id="905" class="Symbol">;</a> <a id="907" href="Categories.Functor.Core.html#511" class="Field">identity</a>     <a id="920" class="Symbol">=</a> <a id="922" href="Categories.Functor.Core.html#511" class="Field">identity</a>
    <a id="935" class="Symbol">;</a> <a id="937" href="Categories.Functor.Core.html#565" class="Field">homomorphism</a> <a id="950" class="Symbol">=</a> <a id="952" href="Categories.Functor.Core.html#565" class="Field">homomorphism</a>
    <a id="969" class="Symbol">;</a> <a id="971" href="Categories.Functor.Core.html#696" class="Field">F-resp-≈</a>     <a id="984" class="Symbol">=</a> <a id="986" href="Categories.Functor.Core.html#696" class="Field">F-resp-≈</a>
    <a id="999" class="Symbol">}</a>

<a id="1002" class="Keyword">private</a>
  <a id="op-involutive"></a><a id="1012" href="Categories.Functor.Core.html#1012" class="Function">op-involutive</a> <a id="1026" class="Symbol">:</a> <a id="1028" class="Symbol">{</a><a id="1029" href="Categories.Functor.Core.html#1029" class="Bound">C</a> <a id="1031" class="Symbol">:</a> <a id="1033" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="1042" href="Categories.Functor.Core.html#217" class="Generalizable">o</a> <a id="1044" href="Categories.Functor.Core.html#219" class="Generalizable">ℓ</a> <a id="1046" href="Categories.Functor.Core.html#221" class="Generalizable">e</a><a id="1047" class="Symbol">}</a> <a id="1049" class="Symbol">{</a><a id="1050" href="Categories.Functor.Core.html#1050" class="Bound">D</a> <a id="1052" class="Symbol">:</a> <a id="1054" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="1063" href="Categories.Functor.Core.html#223" class="Generalizable">o′</a> <a id="1066" href="Categories.Functor.Core.html#226" class="Generalizable">ℓ′</a> <a id="1069" href="Categories.Functor.Core.html#229" class="Generalizable">e′</a><a id="1071" class="Symbol">}</a> <a id="1073" class="Symbol">→</a> <a id="1075" class="Symbol">(</a><a id="1076" href="Categories.Functor.Core.html#1076" class="Bound">F</a> <a id="1078" class="Symbol">:</a> <a id="1080" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="1088" href="Categories.Functor.Core.html#1029" class="Bound">C</a> <a id="1090" href="Categories.Functor.Core.html#1050" class="Bound">D</a><a id="1091" class="Symbol">)</a> <a id="1093" class="Symbol">→</a> <a id="1095" href="Categories.Functor.Core.html#816" class="Function">Functor.op</a> <a id="1106" class="Symbol">(</a><a id="1107" href="Categories.Functor.Core.html#816" class="Function">Functor.op</a> <a id="1118" href="Categories.Functor.Core.html#1076" class="Bound">F</a><a id="1119" class="Symbol">)</a> <a id="1121" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1123" href="Categories.Functor.Core.html#1076" class="Bound">F</a>
  <a id="1127" href="Categories.Functor.Core.html#1012" class="Function">op-involutive</a> <a id="1141" class="Symbol">_</a> <a id="1143" class="Symbol">=</a> <a id="1145" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a>
</pre></body></html>

==> anc/html/Categories.Functor.Duality.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Functor.Duality</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>

<a id="37" class="Keyword">module</a> <a id="44" href="Categories.Functor.Duality.html" class="Module">Categories.Functor.Duality</a> <a id="71" class="Keyword">where</a>

<a id="78" class="Keyword">open</a> <a id="83" class="Keyword">import</a> <a id="90" href="Level.html" class="Module">Level</a>
<a id="96" class="Keyword">open</a> <a id="101" class="Keyword">import</a> <a id="108" href="Data.Product.html" class="Module">Data.Product</a> <a id="121" class="Keyword">using</a> <a id="127" class="Symbol">(</a><a id="128" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a><a id="129" class="Symbol">;</a> <a id="131" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="134" class="Symbol">)</a>

<a id="137" class="Keyword">open</a> <a id="142" class="Keyword">import</a> <a id="149" href="Categories.Category.html" class="Module">Categories.Category</a>
<a id="169" class="Keyword">open</a> <a id="174" class="Keyword">import</a> <a id="181" href="Categories.Category.Construction.Cones.html" class="Module">Categories.Category.Construction.Cones</a> <a id="220" class="Symbol">as</a> <a id="223" class="Module">Con</a>
<a id="227" class="Keyword">open</a> <a id="232" class="Keyword">import</a> <a id="239" href="Categories.Category.Construction.Cocones.html" class="Module">Categories.Category.Construction.Cocones</a> <a id="280" class="Symbol">as</a> <a id="283" class="Module">Coc</a>
<a id="287" class="Keyword">open</a> <a id="292" class="Keyword">import</a> <a id="299" href="Categories.Functor.html" class="Module">Categories.Functor</a>
<a id="318" class="Keyword">open</a> <a id="323" class="Keyword">import</a> <a id="330" href="Categories.Functor.Limits.html" class="Module">Categories.Functor.Limits</a>
<a id="356" class="Keyword">open</a> <a id="361" class="Keyword">import</a> <a id="368" href="Categories.Object.Initial.html" class="Module">Categories.Object.Initial</a>
<a id="394" class="Keyword">open</a> <a id="399" class="Keyword">import</a> <a id="406" href="Categories.Object.Terminal.html" class="Module">Categories.Object.Terminal</a>
<a id="433" class="Keyword">open</a> <a id="438" class="Keyword">import</a> <a id="445" href="Categories.Diagram.Limit.html" class="Module">Categories.Diagram.Limit</a> <a id="470" class="Symbol">as</a> <a id="473" class="Module">Lim</a>
<a id="477" class="Keyword">open</a> <a id="482" class="Keyword">import</a> <a id="489" href="Categories.Diagram.Colimit.html" class="Module">Categories.Diagram.Colimit</a> <a id="516" class="Symbol">as</a> <a id="519" class="Module">Col</a>
<a id="523" class="Keyword">open</a> <a id="528" class="Keyword">import</a> <a id="535" href="Categories.Diagram.Duality.html" class="Module">Categories.Diagram.Duality</a>
<a id="562" class="Keyword">open</a> <a id="567" class="Keyword">import</a> <a id="574" href="Categories.Morphism.Duality.html" class="Module">Categories.Morphism.Duality</a> <a id="602" class="Symbol">as</a> <a id="605" class="Module">MorD</a>

<a id="611" class="Keyword">open</a> <a id="616" class="Keyword">import</a> <a id="623" href="Categories.Functor.Algebra.html" class="Module">Categories.Functor.Algebra</a> <a id="650" class="Keyword">using</a> <a id="656" class="Symbol">(</a><a id="657" href="Categories.Functor.Algebra.html#487" class="Record">F-Algebra</a><a id="666" class="Symbol">;</a> <a id="668" href="Categories.Functor.Algebra.html#1307" class="Record">F-Algebra-Morphism</a><a id="686" class="Symbol">)</a>
<a id="688" class="Keyword">open</a> <a id="693" class="Keyword">import</a> <a id="700" href="Categories.Functor.Coalgebra.html" class="Module">Categories.Functor.Coalgebra</a> <a id="729" class="Keyword">using</a> <a id="735" class="Symbol">(</a><a id="736" href="Categories.Functor.Coalgebra.html#483" class="Record">F-Coalgebra</a><a id="747" class="Symbol">;</a> <a id="749" href="Categories.Functor.Coalgebra.html#1350" class="Record">F-Coalgebra-Morphism</a><a id="769" class="Symbol">)</a>
<a id="771" class="Keyword">open</a> <a id="776" class="Keyword">import</a> <a id="783" href="Relation.Binary.PropositionalEquality.html" class="Module">Relation.Binary.PropositionalEquality</a> <a id="821" class="Keyword">using</a> <a id="827" class="Symbol">(</a><a id="828" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="831" class="Symbol">;</a> <a id="833" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="837" class="Symbol">)</a>

<a id="840" class="Keyword">private</a>
  <a id="850" class="Keyword">variable</a>
    <a id="863" href="Categories.Functor.Duality.html#863" class="Generalizable">o</a> <a id="865" href="Categories.Functor.Duality.html#865" class="Generalizable">ℓ</a> <a id="867" href="Categories.Functor.Duality.html#867" class="Generalizable">e</a> <a id="869" class="Symbol">:</a> <a id="871" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="881" href="Categories.Functor.Duality.html#881" class="Generalizable">C</a> <a id="883" href="Categories.Functor.Duality.html#883" class="Generalizable">D</a> <a id="885" href="Categories.Functor.Duality.html#885" class="Generalizable">E</a> <a id="887" href="Categories.Functor.Duality.html#887" class="Generalizable">J</a> <a id="889" class="Symbol">:</a> <a id="891" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="900" href="Categories.Functor.Duality.html#863" class="Generalizable">o</a> <a id="902" href="Categories.Functor.Duality.html#865" class="Generalizable">ℓ</a> <a id="904" href="Categories.Functor.Duality.html#867" class="Generalizable">e</a>

<a id="907" class="Keyword">module</a> <a id="914" href="Categories.Functor.Duality.html#914" class="Module">_</a> <a id="916" class="Symbol">(</a><a id="917" href="Categories.Functor.Duality.html#917" class="Bound">G</a> <a id="919" class="Symbol">:</a> <a id="921" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="929" href="Categories.Functor.Duality.html#881" class="Generalizable">C</a> <a id="931" href="Categories.Functor.Duality.html#883" class="Generalizable">D</a><a id="932" class="Symbol">)</a> <a id="934" class="Symbol">{</a><a id="935" href="Categories.Functor.Duality.html#935" class="Bound">J</a> <a id="937" class="Symbol">:</a> <a id="939" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="948" href="Categories.Functor.Duality.html#863" class="Generalizable">o</a> <a id="950" href="Categories.Functor.Duality.html#865" class="Generalizable">ℓ</a> <a id="952" href="Categories.Functor.Duality.html#867" class="Generalizable">e</a><a id="953" class="Symbol">}</a> <a id="955" class="Keyword">where</a>
  <a id="963" class="Keyword">private</a>
    <a id="975" class="Keyword">module</a> <a id="982" href="Categories.Functor.Duality.html#982" class="Module">C</a> <a id="984" class="Symbol">=</a> <a id="986" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="995" href="Categories.Functor.Duality.html#929" class="Bound">C</a>
    <a id="1001" class="Keyword">module</a> <a id="1008" href="Categories.Functor.Duality.html#1008" class="Module">D</a> <a id="1010" class="Symbol">=</a> <a id="1012" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="1021" href="Categories.Functor.Duality.html#931" class="Bound">D</a>
    <a id="1027" class="Keyword">module</a> <a id="1034" href="Categories.Functor.Duality.html#1034" class="Module">G</a> <a id="1036" class="Symbol">=</a> <a id="1038" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="1046" href="Categories.Functor.Duality.html#917" class="Bound">G</a>
    <a id="1052" class="Keyword">module</a> <a id="1059" href="Categories.Functor.Duality.html#1059" class="Module">J</a> <a id="1061" class="Symbol">=</a> <a id="1063" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="1072" href="Categories.Functor.Duality.html#935" class="Bound">J</a>

  <a id="1077" href="Categories.Functor.Duality.html#1077" class="Function">coPreservesLimit⇒PreservesCoLimit</a> <a id="1111" class="Symbol">:</a> <a id="1113" class="Symbol">∀</a> <a id="1115" class="Symbol">{</a><a id="1116" href="Categories.Functor.Duality.html#1116" class="Bound">F</a> <a id="1118" class="Symbol">:</a> <a id="1120" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="1128" href="Categories.Functor.Duality.html#935" class="Bound">J</a> <a id="1130" href="Categories.Functor.Duality.html#929" class="Bound">C</a><a id="1131" class="Symbol">}</a> <a id="1133" class="Symbol">(</a><a id="1134" href="Categories.Functor.Duality.html#1134" class="Bound">L</a> <a id="1136" class="Symbol">:</a> <a id="1138" href="Categories.Diagram.Limit.html#934" class="Record">Limit</a> <a id="1144" class="Symbol">(</a><a id="1145" href="Categories.Functor.Core.html#816" class="Function">Functor.op</a> <a id="1156" href="Categories.Functor.Duality.html#1116" class="Bound">F</a><a id="1157" class="Symbol">))</a> <a id="1160" class="Symbol">→</a>
                                          <a id="1204" href="Categories.Functor.Limits.html#675" class="Function">PreservesLimit</a> <a id="1219" href="Categories.Functor.Core.html#816" class="Function">G.op</a> <a id="1224" href="Categories.Functor.Duality.html#1134" class="Bound">L</a> <a id="1226" class="Symbol">→</a>
                                          <a id="1270" href="Categories.Functor.Limits.html#811" class="Function">PreservesColimit</a> <a id="1287" href="Categories.Functor.Duality.html#917" class="Bound">G</a> <a id="1289" class="Symbol">(</a><a id="1290" href="Categories.Diagram.Duality.html#4073" class="Function">coLimit⇒Colimit</a> <a id="1306" href="Categories.Functor.Duality.html#929" class="Bound">C</a> <a id="1308" href="Categories.Functor.Duality.html#1134" class="Bound">L</a><a id="1309" class="Symbol">)</a>
  <a id="1313" href="Categories.Functor.Duality.html#1077" class="Function">coPreservesLimit⇒PreservesCoLimit</a> <a id="1347" href="Categories.Functor.Duality.html#1347" class="Bound">L</a> <a id="1349" href="Categories.Functor.Duality.html#1349" class="Bound">is⊤</a> <a id="1353" class="Symbol">=</a> <a id="1355" class="Keyword">record</a>
    <a id="1366" class="Symbol">{</a> <a id="1368" href="Categories.Object.Initial.html#478" class="Field">¡</a>        <a id="1377" class="Symbol">=</a> <a id="1379" class="Symbol">λ</a> <a id="1381" class="Symbol">{</a><a id="1382" href="Categories.Functor.Duality.html#1382" class="Bound">K</a><a id="1383" class="Symbol">}</a> <a id="1385" class="Symbol">→</a> <a id="1387" href="Categories.Diagram.Duality.html#3675" class="Function">coCone⇒⇒Cocone⇒</a> <a id="1403" class="Symbol">_</a> <a id="1405" class="Symbol">(</a><a id="1406" href="Categories.Object.Terminal.html#577" class="Field">!</a> <a id="1408" class="Symbol">{</a><a id="1409" href="Categories.Diagram.Duality.html#3536" class="Function">Cocone⇒coCone</a> <a id="1423" class="Symbol">_</a> <a id="1425" href="Categories.Functor.Duality.html#1382" class="Bound">K</a><a id="1426" class="Symbol">})</a>
    <a id="1433" class="Symbol">;</a> <a id="1435" href="Categories.Object.Initial.html#506" class="Field">¡-unique</a> <a id="1444" class="Symbol">=</a> <a id="1446" class="Symbol">λ</a> <a id="1448" href="Categories.Functor.Duality.html#1448" class="Bound">f</a> <a id="1450" class="Symbol">→</a> <a id="1452" href="Categories.Object.Terminal.html#605" class="Field">!-unique</a> <a id="1461" class="Symbol">(</a><a id="1462" href="Categories.Diagram.Duality.html#3873" class="Function">Cocone⇒⇒coCone⇒</a> <a id="1478" class="Symbol">_</a> <a id="1480" href="Categories.Functor.Duality.html#1448" class="Bound">f</a><a id="1481" class="Symbol">)</a>
    <a id="1487" class="Symbol">}</a>
    <a id="1493" class="Keyword">where</a> <a id="1499" class="Keyword">open</a> <a id="1504" href="Categories.Object.Terminal.html#520" class="Module">IsTerminal</a> <a id="1515" href="Categories.Functor.Duality.html#1349" class="Bound">is⊤</a>

  <a id="1522" href="Categories.Functor.Duality.html#1522" class="Function">PreservesColimit⇒coPreservesLimit</a> <a id="1556" class="Symbol">:</a> <a id="1558" class="Symbol">∀</a> <a id="1560" class="Symbol">{</a><a id="1561" href="Categories.Functor.Duality.html#1561" class="Bound">F</a> <a id="1563" class="Symbol">:</a> <a id="1565" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="1573" href="Categories.Functor.Duality.html#935" class="Bound">J</a> <a id="1575" href="Categories.Functor.Duality.html#929" class="Bound">C</a><a id="1576" class="Symbol">}</a> <a id="1578" class="Symbol">(</a><a id="1579" href="Categories.Functor.Duality.html#1579" class="Bound">L</a> <a id="1581" class="Symbol">:</a> <a id="1583" href="Categories.Diagram.Colimit.html#961" class="Record">Colimit</a> <a id="1591" href="Categories.Functor.Duality.html#1561" class="Bound">F</a><a id="1592" class="Symbol">)</a> <a id="1594" class="Symbol">→</a>
                                        <a id="1636" href="Categories.Functor.Limits.html#811" class="Function">PreservesColimit</a> <a id="1653" href="Categories.Functor.Duality.html#917" class="Bound">G</a> <a id="1655" href="Categories.Functor.Duality.html#1579" class="Bound">L</a> <a id="1657" class="Symbol">→</a>
                                        <a id="1699" href="Categories.Functor.Limits.html#675" class="Function">PreservesLimit</a> <a id="1714" href="Categories.Functor.Core.html#816" class="Function">G.op</a> <a id="1719" class="Symbol">(</a><a id="1720" href="Categories.Diagram.Duality.html#4444" class="Function">Colimit⇒coLimit</a> <a id="1736" href="Categories.Functor.Duality.html#929" class="Bound">C</a> <a id="1738" href="Categories.Functor.Duality.html#1579" class="Bound">L</a><a id="1739" class="Symbol">)</a>
  <a id="1743" href="Categories.Functor.Duality.html#1522" class="Function">PreservesColimit⇒coPreservesLimit</a> <a id="1777" href="Categories.Functor.Duality.html#1777" class="Bound">L</a> <a id="1779" href="Categories.Functor.Duality.html#1779" class="Bound">is⊥</a> <a id="1783" class="Symbol">=</a> <a id="1785" class="Keyword">record</a>
    <a id="1796" class="Symbol">{</a> <a id="1798" href="Categories.Object.Terminal.html#577" class="Field">!</a>        <a id="1807" class="Symbol">=</a> <a id="1809" class="Symbol">λ</a> <a id="1811" class="Symbol">{</a><a id="1812" href="Categories.Functor.Duality.html#1812" class="Bound">K</a><a id="1813" class="Symbol">}</a> <a id="1815" class="Symbol">→</a> <a id="1817" href="Categories.Diagram.Duality.html#3873" class="Function">Cocone⇒⇒coCone⇒</a> <a id="1833" class="Symbol">_</a> <a id="1835" class="Symbol">(</a><a id="1836" href="Categories.Object.Initial.html#478" class="Field">¡</a> <a id="1838" class="Symbol">{</a><a id="1839" href="Categories.Diagram.Duality.html#3228" class="Function">coCone⇒Cocone</a> <a id="1853" class="Symbol">_</a> <a id="1855" href="Categories.Functor.Duality.html#1812" class="Bound">K</a><a id="1856" class="Symbol">})</a>
    <a id="1863" class="Symbol">;</a> <a id="1865" href="Categories.Object.Terminal.html#605" class="Field">!-unique</a> <a id="1874" class="Symbol">=</a> <a id="1876" class="Symbol">λ</a> <a id="1878" href="Categories.Functor.Duality.html#1878" class="Bound">f</a> <a id="1880" class="Symbol">→</a> <a id="1882" href="Categories.Object.Initial.html#506" class="Field">¡-unique</a> <a id="1891" class="Symbol">(</a><a id="1892" href="Categories.Diagram.Duality.html#3675" class="Function">coCone⇒⇒Cocone⇒</a> <a id="1908" class="Symbol">_</a> <a id="1910" href="Categories.Functor.Duality.html#1878" class="Bound">f</a><a id="1911" class="Symbol">)</a>
    <a id="1917" class="Symbol">}</a>
    <a id="1923" class="Keyword">where</a> <a id="1929" class="Keyword">open</a> <a id="1934" href="Categories.Object.Initial.html#422" class="Module">IsInitial</a> <a id="1944" href="Categories.Functor.Duality.html#1779" class="Bound">is⊥</a>

<a id="1949" class="Keyword">module</a> <a id="1956" href="Categories.Functor.Duality.html#1956" class="Module">_</a> <a id="1958" class="Symbol">{</a><a id="1959" href="Categories.Functor.Duality.html#1959" class="Bound">o</a> <a id="1961" href="Categories.Functor.Duality.html#1961" class="Bound">ℓ</a> <a id="1963" href="Categories.Functor.Duality.html#1963" class="Bound">e</a><a id="1964" class="Symbol">}</a> <a id="1966" class="Symbol">(</a><a id="1967" href="Categories.Functor.Duality.html#1967" class="Bound">G</a> <a id="1969" class="Symbol">:</a> <a id="1971" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="1979" href="Categories.Functor.Duality.html#881" class="Generalizable">C</a> <a id="1981" href="Categories.Functor.Duality.html#883" class="Generalizable">D</a><a id="1982" class="Symbol">)</a> <a id="1984" class="Keyword">where</a>
  <a id="1992" class="Keyword">private</a>
    <a id="2004" class="Keyword">module</a> <a id="2011" href="Categories.Functor.Duality.html#2011" class="Module">G</a> <a id="2013" class="Symbol">=</a> <a id="2015" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="2023" href="Categories.Functor.Duality.html#1967" class="Bound">G</a>

  <a id="2028" href="Categories.Functor.Duality.html#2028" class="Function">coContinuous⇒Cocontinuous</a> <a id="2054" class="Symbol">:</a> <a id="2056" href="Categories.Functor.Limits.html#1594" class="Function">Continuous</a> <a id="2067" href="Categories.Functor.Duality.html#1959" class="Bound">o</a> <a id="2069" href="Categories.Functor.Duality.html#1961" class="Bound">ℓ</a> <a id="2071" href="Categories.Functor.Duality.html#1963" class="Bound">e</a> <a id="2073" href="Categories.Functor.Core.html#816" class="Function">G.op</a> <a id="2078" class="Symbol">→</a> <a id="2080" href="Categories.Functor.Limits.html#1749" class="Function">Cocontinuous</a> <a id="2093" href="Categories.Functor.Duality.html#1959" class="Bound">o</a> <a id="2095" href="Categories.Functor.Duality.html#1961" class="Bound">ℓ</a> <a id="2097" href="Categories.Functor.Duality.html#1963" class="Bound">e</a> <a id="2099" href="Categories.Functor.Duality.html#1967" class="Bound">G</a>
  <a id="2103" href="Categories.Functor.Duality.html#2028" class="Function">coContinuous⇒Cocontinuous</a> <a id="2129" href="Categories.Functor.Duality.html#2129" class="Bound">Con</a> <a id="2133" href="Categories.Functor.Duality.html#2133" class="Bound">L</a> <a id="2135" class="Symbol">=</a>
    <a id="2141" href="Categories.Functor.Duality.html#1077" class="Function">coPreservesLimit⇒PreservesCoLimit</a> <a id="2175" href="Categories.Functor.Duality.html#1967" class="Bound">G</a> <a id="2177" class="Symbol">(</a><a id="2178" href="Categories.Diagram.Duality.html#4444" class="Function">Colimit⇒coLimit</a> <a id="2194" href="Categories.Functor.Duality.html#1979" class="Bound">C</a> <a id="2196" href="Categories.Functor.Duality.html#2133" class="Bound">L</a><a id="2197" class="Symbol">)</a> <a id="2199" class="Symbol">(</a><a id="2200" href="Categories.Functor.Duality.html#2129" class="Bound">Con</a> <a id="2204" class="Symbol">(</a><a id="2205" href="Categories.Diagram.Duality.html#4444" class="Function">Colimit⇒coLimit</a> <a id="2221" href="Categories.Functor.Duality.html#1979" class="Bound">C</a> <a id="2223" href="Categories.Functor.Duality.html#2133" class="Bound">L</a><a id="2224" class="Symbol">))</a>

  <a id="2230" href="Categories.Functor.Duality.html#2230" class="Function">Cocontinuous⇒coContinuous</a> <a id="2256" class="Symbol">:</a> <a id="2258" href="Categories.Functor.Limits.html#1749" class="Function">Cocontinuous</a> <a id="2271" href="Categories.Functor.Duality.html#1959" class="Bound">o</a> <a id="2273" href="Categories.Functor.Duality.html#1961" class="Bound">ℓ</a> <a id="2275" href="Categories.Functor.Duality.html#1963" class="Bound">e</a> <a id="2277" href="Categories.Functor.Duality.html#1967" class="Bound">G</a> <a id="2279" class="Symbol">→</a> <a id="2281" href="Categories.Functor.Limits.html#1594" class="Function">Continuous</a> <a id="2292" href="Categories.Functor.Duality.html#1959" class="Bound">o</a> <a id="2294" href="Categories.Functor.Duality.html#1961" class="Bound">ℓ</a> <a id="2296" href="Categories.Functor.Duality.html#1963" class="Bound">e</a> <a id="2298" href="Categories.Functor.Core.html#816" class="Function">G.op</a>
  <a id="2305" href="Categories.Functor.Duality.html#2230" class="Function">Cocontinuous⇒coContinuous</a> <a id="2331" href="Categories.Functor.Duality.html#2331" class="Bound">Coc</a> <a id="2335" href="Categories.Functor.Duality.html#2335" class="Bound">L</a> <a id="2337" class="Symbol">=</a>
    <a id="2343" href="Categories.Functor.Duality.html#1522" class="Function">PreservesColimit⇒coPreservesLimit</a> <a id="2377" href="Categories.Functor.Duality.html#1967" class="Bound">G</a> <a id="2379" class="Symbol">(</a><a id="2380" href="Categories.Diagram.Duality.html#4073" class="Function">coLimit⇒Colimit</a> <a id="2396" href="Categories.Functor.Duality.html#1979" class="Bound">C</a> <a id="2398" href="Categories.Functor.Duality.html#2335" class="Bound">L</a><a id="2399" class="Symbol">)</a> <a id="2401" class="Symbol">(</a><a id="2402" href="Categories.Functor.Duality.html#2331" class="Bound">Coc</a> <a id="2406" class="Symbol">(</a><a id="2407" href="Categories.Diagram.Duality.html#4073" class="Function">coLimit⇒Colimit</a> <a id="2423" href="Categories.Functor.Duality.html#1979" class="Bound">C</a> <a id="2425" href="Categories.Functor.Duality.html#2335" class="Bound">L</a><a id="2426" class="Symbol">))</a>

<a id="2430" class="Keyword">module</a> <a id="2437" href="Categories.Functor.Duality.html#2437" class="Module">_</a> <a id="2439" class="Symbol">{</a><a id="2440" href="Categories.Functor.Duality.html#2440" class="Bound">F</a> <a id="2442" class="Symbol">:</a> <a id="2444" href="Categories.Functor.html#283" class="Function">Endofunctor</a> <a id="2456" href="Categories.Functor.Duality.html#881" class="Generalizable">C</a><a id="2457" class="Symbol">}</a> <a id="2459" class="Keyword">where</a>
  <a id="2467" class="Keyword">open</a> <a id="2472" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="2480" href="Categories.Functor.Duality.html#2440" class="Bound">F</a> <a id="2482" class="Keyword">renaming</a> <a id="2491" class="Symbol">(</a><a id="2492" href="Categories.Functor.Core.html#816" class="Function">op</a> <a id="2495" class="Symbol">to</a> <a id="2498" class="Function">Fop</a><a id="2501" class="Symbol">)</a>

  <a id="2506" class="Comment">-- Obj conversions</a>

  <a id="2528" href="Categories.Functor.Duality.html#2528" class="Function">coF-Algebra⇒F-Coalgebra</a> <a id="2552" class="Symbol">:</a> <a id="2554" href="Categories.Functor.Algebra.html#487" class="Record">F-Algebra</a> <a id="2564" href="Categories.Functor.Duality.html#2498" class="Function">Fop</a> <a id="2568" class="Symbol">→</a> <a id="2570" href="Categories.Functor.Coalgebra.html#483" class="Record">F-Coalgebra</a> <a id="2582" href="Categories.Functor.Duality.html#2440" class="Bound">F</a>
  <a id="2586" href="Categories.Functor.Duality.html#2528" class="Function">coF-Algebra⇒F-Coalgebra</a> <a id="2610" href="Categories.Functor.Duality.html#2610" class="Bound">algOp</a> <a id="2616" class="Symbol">=</a> <a id="2618" class="Keyword">record</a> <a id="2625" class="Symbol">{</a> <a id="2627" href="Categories.Functor.Coalgebra.html#571" class="Field">A</a> <a id="2629" class="Symbol">=</a> <a id="2631" href="Categories.Functor.Algebra.html#573" class="Field">A</a> <a id="2633" href="Categories.Functor.Duality.html#2610" class="Bound">algOp</a><a id="2638" class="Symbol">;</a> <a id="2640" href="Categories.Functor.Coalgebra.html#585" class="Field">α</a> <a id="2642" class="Symbol">=</a> <a id="2644" href="Categories.Functor.Algebra.html#587" class="Field">α</a> <a id="2646" href="Categories.Functor.Duality.html#2610" class="Bound">algOp</a> <a id="2652" class="Symbol">}</a> <a id="2654" class="Keyword">where</a>
    <a id="2664" class="Keyword">open</a> <a id="2669" href="Categories.Functor.Algebra.html#487" class="Module">F-Algebra</a>

  <a id="2682" href="Categories.Functor.Duality.html#2682" class="Function">F-Coalgebra⇒coF-Algebra</a> <a id="2706" class="Symbol">:</a> <a id="2708" href="Categories.Functor.Coalgebra.html#483" class="Record">F-Coalgebra</a> <a id="2720" href="Categories.Functor.Duality.html#2440" class="Bound">F</a> <a id="2722" class="Symbol">→</a> <a id="2724" href="Categories.Functor.Algebra.html#487" class="Record">F-Algebra</a> <a id="2734" href="Categories.Functor.Duality.html#2498" class="Function">Fop</a>
  <a id="2740" href="Categories.Functor.Duality.html#2682" class="Function">F-Coalgebra⇒coF-Algebra</a> <a id="2764" href="Categories.Functor.Duality.html#2764" class="Bound">algOp</a> <a id="2770" class="Symbol">=</a> <a id="2772" class="Keyword">record</a> <a id="2779" class="Symbol">{</a> <a id="2781" href="Categories.Functor.Algebra.html#573" class="Field">A</a> <a id="2783" class="Symbol">=</a> <a id="2785" href="Categories.Functor.Coalgebra.html#571" class="Field">A</a> <a id="2787" href="Categories.Functor.Duality.html#2764" class="Bound">algOp</a><a id="2792" class="Symbol">;</a> <a id="2794" href="Categories.Functor.Algebra.html#587" class="Field">α</a> <a id="2796" class="Symbol">=</a> <a id="2798" href="Categories.Functor.Coalgebra.html#585" class="Field">α</a> <a id="2800" href="Categories.Functor.Duality.html#2764" class="Bound">algOp</a> <a id="2806" class="Symbol">}</a> <a id="2808" class="Keyword">where</a>
    <a id="2818" class="Keyword">open</a> <a id="2823" href="Categories.Functor.Coalgebra.html#483" class="Module">F-Coalgebra</a>

  <a id="2838" class="Comment">-- Mor conversions</a>

  <a id="2860" href="Categories.Functor.Duality.html#2860" class="Function">coF-Algebra-Morphism⇒F-Coalgebra-Morphism</a> <a id="2902" class="Symbol">:</a> <a id="2904" class="Symbol">∀</a> <a id="2906" class="Symbol">{</a><a id="2907" href="Categories.Functor.Duality.html#2907" class="Bound">X</a> <a id="2909" href="Categories.Functor.Duality.html#2909" class="Bound">Y</a> <a id="2911" class="Symbol">:</a> <a id="2913" href="Categories.Functor.Algebra.html#487" class="Record">F-Algebra</a> <a id="2923" href="Categories.Functor.Duality.html#2498" class="Function">Fop</a><a id="2926" class="Symbol">}</a> <a id="2928" class="Symbol">→</a>
    <a id="2934" href="Categories.Functor.Algebra.html#1307" class="Record">F-Algebra-Morphism</a> <a id="2953" href="Categories.Functor.Duality.html#2907" class="Bound">X</a> <a id="2955" href="Categories.Functor.Duality.html#2909" class="Bound">Y</a> <a id="2957" class="Symbol">→</a>
      <a id="2965" href="Categories.Functor.Coalgebra.html#1350" class="Record">F-Coalgebra-Morphism</a> <a id="2986" class="Symbol">(</a><a id="2987" href="Categories.Functor.Duality.html#2528" class="Function">coF-Algebra⇒F-Coalgebra</a> <a id="3011" href="Categories.Functor.Duality.html#2909" class="Bound">Y</a><a id="3012" class="Symbol">)</a> <a id="3014" class="Symbol">(</a><a id="3015" href="Categories.Functor.Duality.html#2528" class="Function">coF-Algebra⇒F-Coalgebra</a> <a id="3039" href="Categories.Functor.Duality.html#2907" class="Bound">X</a><a id="3040" class="Symbol">)</a>
  <a id="3044" href="Categories.Functor.Duality.html#2860" class="Function">coF-Algebra-Morphism⇒F-Coalgebra-Morphism</a> <a id="3086" href="Categories.Functor.Duality.html#3086" class="Bound">morOp</a> <a id="3092" class="Symbol">=</a>
      <a id="3100" class="Keyword">record</a> <a id="3107" class="Symbol">{</a> <a id="3109" href="Categories.Functor.Coalgebra.html#1411" class="Field">f</a> <a id="3111" class="Symbol">=</a> <a id="3113" href="Categories.Functor.Algebra.html#1366" class="Field">f</a> <a id="3115" href="Categories.Functor.Duality.html#3086" class="Bound">morOp</a> <a id="3121" class="Symbol">;</a> <a id="3123" href="Categories.Functor.Coalgebra.html#1433" class="Field">commutes</a> <a id="3132" class="Symbol">=</a> <a id="3134" href="Categories.Functor.Algebra.html#1388" class="Field">commutes</a> <a id="3143" href="Categories.Functor.Duality.html#3086" class="Bound">morOp</a> <a id="3149" class="Symbol">}</a> <a id="3151" class="Keyword">where</a>
        <a id="3165" class="Keyword">open</a> <a id="3170" href="Categories.Functor.Algebra.html#1307" class="Module">F-Algebra-Morphism</a>

  <a id="3192" href="Categories.Functor.Duality.html#3192" class="Function">F-Coalgebra-Morphism⇒coF-Algebra-Morphism</a> <a id="3234" class="Symbol">:</a> <a id="3236" class="Symbol">∀</a> <a id="3238" class="Symbol">{</a><a id="3239" href="Categories.Functor.Duality.html#3239" class="Bound">X</a> <a id="3241" href="Categories.Functor.Duality.html#3241" class="Bound">Y</a> <a id="3243" class="Symbol">:</a> <a id="3245" href="Categories.Functor.Coalgebra.html#483" class="Record">F-Coalgebra</a> <a id="3257" href="Categories.Functor.Duality.html#2440" class="Bound">F</a><a id="3258" class="Symbol">}</a> <a id="3260" class="Symbol">→</a>
    <a id="3266" href="Categories.Functor.Coalgebra.html#1350" class="Record">F-Coalgebra-Morphism</a> <a id="3287" href="Categories.Functor.Duality.html#3239" class="Bound">X</a> <a id="3289" href="Categories.Functor.Duality.html#3241" class="Bound">Y</a> <a id="3291" class="Symbol">→</a>
      <a id="3299" href="Categories.Functor.Algebra.html#1307" class="Record">F-Algebra-Morphism</a> <a id="3318" class="Symbol">(</a><a id="3319" href="Categories.Functor.Duality.html#2682" class="Function">F-Coalgebra⇒coF-Algebra</a> <a id="3343" href="Categories.Functor.Duality.html#3241" class="Bound">Y</a><a id="3344" class="Symbol">)</a> <a id="3346" class="Symbol">(</a><a id="3347" href="Categories.Functor.Duality.html#2682" class="Function">F-Coalgebra⇒coF-Algebra</a> <a id="3371" href="Categories.Functor.Duality.html#3239" class="Bound">X</a><a id="3372" class="Symbol">)</a>
  <a id="3376" href="Categories.Functor.Duality.html#3192" class="Function">F-Coalgebra-Morphism⇒coF-Algebra-Morphism</a> <a id="3418" href="Categories.Functor.Duality.html#3418" class="Bound">morOp</a> <a id="3424" class="Symbol">=</a>
      <a id="3432" class="Keyword">record</a> <a id="3439" class="Symbol">{</a> <a id="3441" href="Categories.Functor.Algebra.html#1366" class="Field">f</a> <a id="3443" class="Symbol">=</a> <a id="3445" href="Categories.Functor.Coalgebra.html#1411" class="Field">f</a> <a id="3447" href="Categories.Functor.Duality.html#3418" class="Bound">morOp</a> <a id="3453" class="Symbol">;</a> <a id="3455" href="Categories.Functor.Algebra.html#1388" class="Field">commutes</a> <a id="3464" class="Symbol">=</a> <a id="3466" href="Categories.Functor.Coalgebra.html#1433" class="Field">commutes</a> <a id="3475" href="Categories.Functor.Duality.html#3418" class="Bound">morOp</a> <a id="3481" class="Symbol">}</a> <a id="3483" class="Keyword">where</a>
        <a id="3497" class="Keyword">open</a> <a id="3502" href="Categories.Functor.Coalgebra.html#1350" class="Module">F-Coalgebra-Morphism</a>
</pre></body></html>

==> anc/html/Categories.Functor.Hom.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Functor.Hom</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>
<a id="36" class="Keyword">module</a> <a id="43" href="Categories.Functor.Hom.html" class="Module">Categories.Functor.Hom</a> <a id="66" class="Keyword">where</a>

<a id="73" class="Comment">-- The Hom Functor from C.op × C to Setoids,</a>
<a id="118" class="Comment">-- the two 1-argument version fixing one object</a>
<a id="166" class="Comment">-- and some notation for the version where the category must be made explicit</a>

<a id="245" class="Keyword">open</a> <a id="250" class="Keyword">import</a> <a id="257" href="Data.Product.html" class="Module">Data.Product</a>
<a id="270" class="Keyword">open</a> <a id="275" class="Keyword">import</a> <a id="282" href="Function.html" class="Module">Function</a> <a id="291" class="Keyword">using</a> <a id="297" class="Symbol">()</a> <a id="300" class="Keyword">renaming</a> <a id="309" class="Symbol">(</a><a id="310" href="Function.Base.html#1134" class="Function Operator">_∘_</a> <a id="314" class="Symbol">to</a> <a id="317" class="Function Operator">_∙_</a><a id="320" class="Symbol">)</a>

<a id="323" class="Keyword">open</a> <a id="328" class="Keyword">import</a> <a id="335" href="Categories.Category.html" class="Module">Categories.Category</a>
<a id="355" class="Keyword">open</a> <a id="360" class="Keyword">import</a> <a id="367" href="Categories.Functor.html" class="Module">Categories.Functor</a> <a id="386" class="Keyword">hiding</a> <a id="393" class="Symbol">(</a><a id="394" href="Categories.Functor.html#349" class="Function">id</a><a id="396" class="Symbol">)</a>
<a id="398" class="Keyword">open</a> <a id="403" class="Keyword">import</a> <a id="410" href="Categories.Functor.Properties.html" class="Module">Categories.Functor.Properties</a>
<a id="440" class="Keyword">open</a> <a id="445" class="Keyword">import</a> <a id="452" href="Categories.Functor.Bifunctor.html" class="Module">Categories.Functor.Bifunctor</a>
<a id="481" class="Keyword">open</a> <a id="486" class="Keyword">import</a> <a id="493" href="Categories.Category.Instance.Setoids.html" class="Module">Categories.Category.Instance.Setoids</a>
<a id="530" class="Keyword">import</a> <a id="537" href="Categories.Morphism.Reasoning.html" class="Module">Categories.Morphism.Reasoning</a> <a id="567" class="Symbol">as</a> <a id="570" class="Module">MR</a>

<a id="574" class="Keyword">open</a> <a id="579" class="Keyword">import</a> <a id="586" href="Relation.Binary.html" class="Module">Relation.Binary</a> <a id="602" class="Keyword">using</a> <a id="608" class="Symbol">(</a><a id="609" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="615" class="Symbol">)</a>

<a id="618" class="Keyword">module</a> <a id="Hom"></a><a id="625" href="Categories.Functor.Hom.html#625" class="Module">Hom</a> <a id="629" class="Symbol">{</a><a id="630" href="Categories.Functor.Hom.html#630" class="Bound">o</a> <a id="632" href="Categories.Functor.Hom.html#632" class="Bound">ℓ</a> <a id="634" href="Categories.Functor.Hom.html#634" class="Bound">e</a><a id="635" class="Symbol">}</a> <a id="637" class="Symbol">(</a><a id="638" href="Categories.Functor.Hom.html#638" class="Bound">C</a> <a id="640" class="Symbol">:</a> <a id="642" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="651" href="Categories.Functor.Hom.html#630" class="Bound">o</a> <a id="653" href="Categories.Functor.Hom.html#632" class="Bound">ℓ</a> <a id="655" href="Categories.Functor.Hom.html#634" class="Bound">e</a><a id="656" class="Symbol">)</a> <a id="658" class="Keyword">where</a>
  <a id="666" class="Keyword">open</a> <a id="671" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="680" href="Categories.Functor.Hom.html#638" class="Bound">C</a>
  <a id="684" class="Keyword">open</a> <a id="689" href="Categories.Morphism.Reasoning.html" class="Module">MR</a> <a id="692" href="Categories.Functor.Hom.html#638" class="Bound">C</a>

  <a id="Hom.Hom[-,-]"></a><a id="697" href="Categories.Functor.Hom.html#697" class="Function">Hom[-,-]</a> <a id="706" class="Symbol">:</a> <a id="708" href="Categories.Functor.Bifunctor.html#442" class="Function">Bifunctor</a> <a id="718" class="Symbol">(</a><a id="719" href="Categories.Category.Core.html#3118" class="Function">Category.op</a> <a id="731" href="Categories.Functor.Hom.html#638" class="Bound">C</a><a id="732" class="Symbol">)</a> <a id="734" href="Categories.Functor.Hom.html#638" class="Bound">C</a> <a id="736" class="Symbol">(</a><a id="737" href="Categories.Category.Instance.Setoids.html#555" class="Function">Setoids</a> <a id="745" href="Categories.Functor.Hom.html#632" class="Bound">ℓ</a> <a id="747" href="Categories.Functor.Hom.html#634" class="Bound">e</a><a id="748" class="Symbol">)</a>
  <a id="752" href="Categories.Functor.Hom.html#697" class="Function">Hom[-,-]</a> <a id="761" class="Symbol">=</a> <a id="763" class="Keyword">record</a>
    <a id="774" class="Symbol">{</a> <a id="776" href="Categories.Functor.Core.html#432" class="Field">F₀</a>           <a id="789" class="Symbol">=</a> <a id="791" href="Categories.Functor.Hom.html#1106" class="Function">F₀′</a>
    <a id="799" class="Symbol">;</a> <a id="801" href="Categories.Functor.Core.html#455" class="Field">F₁</a>           <a id="814" class="Symbol">=</a> <a id="816" class="Symbol">λ</a> <a id="818" class="Keyword">where</a>
      <a id="830" class="Symbol">(</a><a id="831" href="Categories.Functor.Hom.html#831" class="Bound">f</a> <a id="833" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="835" href="Categories.Functor.Hom.html#835" class="Bound">g</a><a id="836" class="Symbol">)</a> <a id="838" class="Symbol">→</a> <a id="840" class="Keyword">record</a>
        <a id="855" class="Symbol">{</a> <a id="857" href="Function.Bundles.html#2092" class="Field">to</a> <a id="860" class="Symbol">=</a> <a id="862" class="Symbol">λ</a> <a id="864" href="Categories.Functor.Hom.html#864" class="Bound">h</a> <a id="866" class="Symbol">→</a> <a id="868" href="Categories.Functor.Hom.html#835" class="Bound">g</a> <a id="870" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="872" href="Categories.Functor.Hom.html#864" class="Bound">h</a> <a id="874" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="876" href="Categories.Functor.Hom.html#831" class="Bound">f</a>
        <a id="886" class="Symbol">;</a> <a id="888" href="Function.Bundles.html#2111" class="Field">cong</a> <a id="893" class="Symbol">=</a> <a id="895" href="Categories.Category.Core.html#1706" class="Function">∘-resp-≈ʳ</a> <a id="905" href="Categories.Functor.Hom.html#317" class="Function Operator">∙</a> <a id="907" href="Categories.Category.Core.html#1597" class="Function">∘-resp-≈ˡ</a>
        <a id="925" class="Symbol">}</a>
    <a id="931" class="Symbol">;</a> <a id="933" href="Categories.Functor.Core.html#511" class="Field">identity</a>     <a id="946" class="Symbol">=</a> <a id="948" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a> <a id="958" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="960" href="Categories.Category.Core.html#1145" class="Field">identityʳ</a>
    <a id="974" class="Symbol">;</a> <a id="976" href="Categories.Functor.Core.html#565" class="Field">homomorphism</a> <a id="989" class="Symbol">=</a> <a id="991" href="Categories.Category.Core.html#1706" class="Function">∘-resp-≈ʳ</a> <a id="1001" href="Categories.Category.Core.html#1004" class="Field">sym-assoc</a> <a id="1011" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="1013" href="Categories.Morphism.Reasoning.Core.html#2408" class="Function">assoc²γδ</a>
    <a id="1026" class="Symbol">;</a> <a id="1028" href="Categories.Functor.Core.html#696" class="Field">F-resp-≈</a>     <a id="1041" class="Symbol">=</a> <a id="1043" class="Symbol">λ</a> <a id="1045" class="Symbol">{</a> <a id="1047" class="Symbol">(</a><a id="1048" href="Categories.Functor.Hom.html#1048" class="Bound">f₁≈g₁</a> <a id="1054" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1056" href="Categories.Functor.Hom.html#1056" class="Bound">f₂≈g₂</a><a id="1061" class="Symbol">)</a> <a id="1063" class="Symbol">→</a> <a id="1065" href="Categories.Functor.Hom.html#1056" class="Bound">f₂≈g₂</a> <a id="1071" href="Categories.Category.Core.html#2634" class="Function Operator">⟩∘⟨</a> <a id="1075" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="1083" href="Categories.Functor.Hom.html#1048" class="Bound">f₁≈g₁</a><a id="1088" class="Symbol">}</a>
    <a id="1094" class="Symbol">}</a>
    <a id="1100" class="Keyword">where</a> <a id="1106" href="Categories.Functor.Hom.html#1106" class="Function">F₀′</a> <a id="1110" class="Symbol">:</a> <a id="1112" href="Categories.Category.Core.html#559" class="Field">Obj</a> <a id="1116" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="1118" href="Categories.Category.Core.html#559" class="Field">Obj</a> <a id="1122" class="Symbol">→</a> <a id="1124" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="1131" href="Categories.Functor.Hom.html#632" class="Bound">ℓ</a> <a id="1133" href="Categories.Functor.Hom.html#634" class="Bound">e</a>
          <a id="1145" href="Categories.Functor.Hom.html#1106" class="Function">F₀′</a> <a id="1149" class="Symbol">(</a><a id="1150" href="Categories.Functor.Hom.html#1150" class="Bound">A</a> <a id="1152" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1154" href="Categories.Functor.Hom.html#1154" class="Bound">B</a><a id="1155" class="Symbol">)</a> <a id="1157" class="Symbol">=</a> <a id="1159" href="Categories.Category.Core.html#1815" class="Function">hom-setoid</a> <a id="1170" class="Symbol">{</a><a id="1171" href="Categories.Functor.Hom.html#1150" class="Bound">A</a><a id="1172" class="Symbol">}</a> <a id="1174" class="Symbol">{</a><a id="1175" href="Categories.Functor.Hom.html#1154" class="Bound">B</a><a id="1176" class="Symbol">}</a>
          <a id="1188" class="Keyword">open</a> <a id="1193" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>

  <a id="Hom.Hom[_,-]"></a><a id="1209" href="Categories.Functor.Hom.html#1209" class="Function Operator">Hom[_,-]</a> <a id="1218" class="Symbol">:</a> <a id="1220" href="Categories.Category.Core.html#559" class="Field">Obj</a> <a id="1224" class="Symbol">→</a> <a id="1226" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="1234" href="Categories.Functor.Hom.html#638" class="Bound">C</a> <a id="1236" class="Symbol">(</a><a id="1237" href="Categories.Category.Instance.Setoids.html#555" class="Function">Setoids</a> <a id="1245" href="Categories.Functor.Hom.html#632" class="Bound">ℓ</a> <a id="1247" href="Categories.Functor.Hom.html#634" class="Bound">e</a><a id="1248" class="Symbol">)</a>
  <a id="1252" href="Categories.Functor.Hom.html#1209" class="Function Operator">Hom[_,-]</a> <a id="1261" class="Symbol">=</a> <a id="1263" href="Categories.Functor.Bifunctor.html#1149" class="Function">appˡ</a> <a id="1268" href="Categories.Functor.Hom.html#697" class="Function">Hom[-,-]</a>

  <a id="Hom.Hom[-,_]"></a><a id="1280" href="Categories.Functor.Hom.html#1280" class="Function Operator">Hom[-,_]</a> <a id="1289" class="Symbol">:</a> <a id="1291" href="Categories.Category.Core.html#559" class="Field">Obj</a> <a id="1295" class="Symbol">→</a> <a id="1297" href="Categories.Functor.Properties.html#869" class="Function">Contravariant</a> <a id="1311" href="Categories.Functor.Hom.html#638" class="Bound">C</a> <a id="1313" class="Symbol">(</a><a id="1314" href="Categories.Category.Instance.Setoids.html#555" class="Function">Setoids</a> <a id="1322" href="Categories.Functor.Hom.html#632" class="Bound">ℓ</a> <a id="1324" href="Categories.Functor.Hom.html#634" class="Bound">e</a><a id="1325" class="Symbol">)</a>
  <a id="1329" href="Categories.Functor.Hom.html#1280" class="Function Operator">Hom[-,_]</a> <a id="1338" class="Symbol">=</a> <a id="1340" href="Categories.Functor.Bifunctor.html#1213" class="Function">appʳ</a> <a id="1345" href="Categories.Functor.Hom.html#697" class="Function">Hom[-,-]</a>

  <a id="Hom.Hom[_,_]"></a><a id="1357" href="Categories.Functor.Hom.html#1357" class="Function Operator">Hom[_,_]</a> <a id="1366" class="Symbol">:</a> <a id="1368" href="Categories.Category.Core.html#559" class="Field">Obj</a> <a id="1372" class="Symbol">→</a> <a id="1374" href="Categories.Category.Core.html#559" class="Field">Obj</a> <a id="1378" class="Symbol">→</a> <a id="1380" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="1387" href="Categories.Functor.Hom.html#632" class="Bound">ℓ</a> <a id="1389" href="Categories.Functor.Hom.html#634" class="Bound">e</a>
  <a id="1393" href="Categories.Functor.Hom.html#1357" class="Function Operator">Hom[</a> <a id="1398" href="Categories.Functor.Hom.html#1398" class="Bound">A</a> <a id="1400" href="Categories.Functor.Hom.html#1357" class="Function Operator">,</a> <a id="1402" href="Categories.Functor.Hom.html#1402" class="Bound">B</a> <a id="1404" href="Categories.Functor.Hom.html#1357" class="Function Operator">]</a> <a id="1406" class="Symbol">=</a> <a id="1408" href="Categories.Category.Core.html#1815" class="Function">hom-setoid</a> <a id="1419" class="Symbol">{</a><a id="1420" href="Categories.Functor.Hom.html#1398" class="Bound">A</a><a id="1421" class="Symbol">}</a> <a id="1423" class="Symbol">{</a><a id="1424" href="Categories.Functor.Hom.html#1402" class="Bound">B</a><a id="1425" class="Symbol">}</a>

<a id="1428" class="Comment">-- Notation for when the ambient Category must be specified explicitly.</a>
<a id="1500" class="Keyword">module</a> <a id="1507" href="Categories.Functor.Hom.html#1507" class="Module">_</a> <a id="1509" class="Symbol">{</a><a id="1510" href="Categories.Functor.Hom.html#1510" class="Bound">o</a> <a id="1512" href="Categories.Functor.Hom.html#1512" class="Bound">ℓ</a> <a id="1514" href="Categories.Functor.Hom.html#1514" class="Bound">e</a><a id="1515" class="Symbol">}</a> <a id="1517" class="Symbol">(</a><a id="1518" href="Categories.Functor.Hom.html#1518" class="Bound">C</a> <a id="1520" class="Symbol">:</a> <a id="1522" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="1531" href="Categories.Functor.Hom.html#1510" class="Bound">o</a> <a id="1533" href="Categories.Functor.Hom.html#1512" class="Bound">ℓ</a> <a id="1535" href="Categories.Functor.Hom.html#1514" class="Bound">e</a><a id="1536" class="Symbol">)</a> <a id="1538" class="Keyword">where</a>
  <a id="1546" class="Keyword">open</a> <a id="1551" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="1560" href="Categories.Functor.Hom.html#1518" class="Bound">C</a>
  <a id="1564" class="Keyword">open</a> <a id="1569" href="Categories.Functor.Hom.html#625" class="Module">Hom</a> <a id="1573" href="Categories.Functor.Hom.html#1518" class="Bound">C</a>

  <a id="1578" href="Categories.Functor.Hom.html#1578" class="Function Operator">Hom[_][-,-]</a> <a id="1590" class="Symbol">:</a> <a id="1592" href="Categories.Functor.Bifunctor.html#442" class="Function">Bifunctor</a> <a id="1602" class="Symbol">(</a><a id="1603" href="Categories.Category.Core.html#3118" class="Function">Category.op</a> <a id="1615" href="Categories.Functor.Hom.html#1518" class="Bound">C</a><a id="1616" class="Symbol">)</a> <a id="1618" href="Categories.Functor.Hom.html#1518" class="Bound">C</a> <a id="1620" class="Symbol">(</a><a id="1621" href="Categories.Category.Instance.Setoids.html#555" class="Function">Setoids</a> <a id="1629" href="Categories.Functor.Hom.html#1512" class="Bound">ℓ</a> <a id="1631" href="Categories.Functor.Hom.html#1514" class="Bound">e</a><a id="1632" class="Symbol">)</a>
  <a id="1636" href="Categories.Functor.Hom.html#1578" class="Function Operator">Hom[_][-,-]</a> <a id="1648" class="Symbol">=</a> <a id="1650" href="Categories.Functor.Hom.html#697" class="Function">Hom[-,-]</a>

  <a id="1662" href="Categories.Functor.Hom.html#1662" class="Function Operator">Hom[_][_,-]</a> <a id="1674" class="Symbol">:</a> <a id="1676" href="Categories.Category.Core.html#559" class="Field">Obj</a> <a id="1680" class="Symbol">→</a> <a id="1682" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="1690" href="Categories.Functor.Hom.html#1518" class="Bound">C</a> <a id="1692" class="Symbol">(</a><a id="1693" href="Categories.Category.Instance.Setoids.html#555" class="Function">Setoids</a> <a id="1701" href="Categories.Functor.Hom.html#1512" class="Bound">ℓ</a> <a id="1703" href="Categories.Functor.Hom.html#1514" class="Bound">e</a><a id="1704" class="Symbol">)</a>
  <a id="1708" href="Categories.Functor.Hom.html#1662" class="Function Operator">Hom[_][_,-]</a> <a id="1720" href="Categories.Functor.Hom.html#1720" class="Bound">B</a> <a id="1722" class="Symbol">=</a> <a id="1724" href="Categories.Functor.Hom.html#1209" class="Function Operator">Hom[</a> <a id="1729" href="Categories.Functor.Hom.html#1720" class="Bound">B</a> <a id="1731" href="Categories.Functor.Hom.html#1209" class="Function Operator">,-]</a>

  <a id="1738" href="Categories.Functor.Hom.html#1738" class="Function Operator">Hom[_][-,_]</a> <a id="1750" class="Symbol">:</a> <a id="1752" href="Categories.Category.Core.html#559" class="Field">Obj</a> <a id="1756" class="Symbol">→</a> <a id="1758" href="Categories.Functor.Properties.html#869" class="Function">Contravariant</a> <a id="1772" href="Categories.Functor.Hom.html#1518" class="Bound">C</a> <a id="1774" class="Symbol">(</a><a id="1775" href="Categories.Category.Instance.Setoids.html#555" class="Function">Setoids</a> <a id="1783" href="Categories.Functor.Hom.html#1512" class="Bound">ℓ</a> <a id="1785" href="Categories.Functor.Hom.html#1514" class="Bound">e</a><a id="1786" class="Symbol">)</a>
  <a id="1790" href="Categories.Functor.Hom.html#1738" class="Function Operator">Hom[_][-,_]</a> <a id="1802" href="Categories.Functor.Hom.html#1802" class="Bound">B</a> <a id="1804" class="Symbol">=</a> <a id="1806" href="Categories.Functor.Hom.html#1280" class="Function Operator">Hom[-,</a> <a id="1813" href="Categories.Functor.Hom.html#1802" class="Bound">B</a> <a id="1815" href="Categories.Functor.Hom.html#1280" class="Function Operator">]</a>

  <a id="1820" href="Categories.Functor.Hom.html#1820" class="Function Operator">Hom[_][_,_]</a> <a id="1832" class="Symbol">:</a> <a id="1834" href="Categories.Category.Core.html#559" class="Field">Obj</a> <a id="1838" class="Symbol">→</a> <a id="1840" href="Categories.Category.Core.html#559" class="Field">Obj</a> <a id="1844" class="Symbol">→</a> <a id="1846" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="1853" href="Categories.Functor.Hom.html#1512" class="Bound">ℓ</a> <a id="1855" href="Categories.Functor.Hom.html#1514" class="Bound">e</a>
  <a id="1859" href="Categories.Functor.Hom.html#1820" class="Function Operator">Hom[_][_,_]</a> <a id="1871" href="Categories.Functor.Hom.html#1871" class="Bound">A</a> <a id="1873" href="Categories.Functor.Hom.html#1873" class="Bound">B</a> <a id="1875" class="Symbol">=</a> <a id="1877" href="Categories.Category.Core.html#1815" class="Function">hom-setoid</a> <a id="1888" class="Symbol">{</a><a id="1889" href="Categories.Functor.Hom.html#1871" class="Bound">A</a><a id="1890" class="Symbol">}</a> <a id="1892" class="Symbol">{</a><a id="1893" href="Categories.Functor.Hom.html#1873" class="Bound">B</a><a id="1894" class="Symbol">}</a>
</pre></body></html>

==> anc/html/Categories.Functor.Limits.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Functor.Limits</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>
<a id="36" class="Keyword">module</a> <a id="43" href="Categories.Functor.Limits.html" class="Module">Categories.Functor.Limits</a> <a id="69" class="Keyword">where</a>

<a id="76" class="Keyword">open</a> <a id="81" class="Keyword">import</a> <a id="88" href="Level.html" class="Module">Level</a>

<a id="95" class="Keyword">open</a> <a id="100" class="Keyword">import</a> <a id="107" href="Categories.Category.html" class="Module">Categories.Category</a>
<a id="127" class="Keyword">open</a> <a id="132" class="Keyword">import</a> <a id="139" href="Categories.Functor.html" class="Module">Categories.Functor</a>
<a id="158" class="Keyword">open</a> <a id="163" class="Keyword">import</a> <a id="170" href="Categories.Functor.Properties.html" class="Module">Categories.Functor.Properties</a>
<a id="200" class="Keyword">open</a> <a id="205" class="Keyword">import</a> <a id="212" href="Categories.Object.Terminal.html" class="Module">Categories.Object.Terminal</a>
<a id="239" class="Keyword">open</a> <a id="244" class="Keyword">import</a> <a id="251" href="Categories.Object.Initial.html" class="Module">Categories.Object.Initial</a>

<a id="278" class="Keyword">open</a> <a id="283" class="Keyword">import</a> <a id="290" href="Categories.Diagram.Limit.html" class="Module">Categories.Diagram.Limit</a>
<a id="315" class="Keyword">open</a> <a id="320" class="Keyword">import</a> <a id="327" href="Categories.Diagram.Colimit.html" class="Module">Categories.Diagram.Colimit</a>
<a id="354" class="Keyword">open</a> <a id="359" class="Keyword">import</a> <a id="366" href="Categories.Diagram.Cone.Properties.html" class="Module">Categories.Diagram.Cone.Properties</a>
<a id="401" class="Keyword">open</a> <a id="406" class="Keyword">import</a> <a id="413" href="Categories.Diagram.Cocone.Properties.html" class="Module">Categories.Diagram.Cocone.Properties</a>

<a id="451" class="Keyword">open</a> <a id="456" class="Keyword">import</a> <a id="463" href="Categories.Category.Construction.Cones.html" class="Module">Categories.Category.Construction.Cones</a>
<a id="502" class="Keyword">open</a> <a id="507" class="Keyword">import</a> <a id="514" href="Categories.Category.Construction.Cocones.html" class="Module">Categories.Category.Construction.Cocones</a>

<a id="556" class="Keyword">private</a>
  <a id="566" class="Keyword">variable</a>
    <a id="579" href="Categories.Functor.Limits.html#579" class="Generalizable">o</a> <a id="581" href="Categories.Functor.Limits.html#581" class="Generalizable">ℓ</a> <a id="583" href="Categories.Functor.Limits.html#583" class="Generalizable">e</a> <a id="585" class="Symbol">:</a> <a id="587" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="597" href="Categories.Functor.Limits.html#597" class="Generalizable">𝒞</a> <a id="599" href="Categories.Functor.Limits.html#599" class="Generalizable">𝒟</a> <a id="601" href="Categories.Functor.Limits.html#601" class="Generalizable">ℐ</a> <a id="603" class="Symbol">:</a> <a id="605" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="614" href="Categories.Functor.Limits.html#579" class="Generalizable">o</a> <a id="616" href="Categories.Functor.Limits.html#581" class="Generalizable">ℓ</a> <a id="618" href="Categories.Functor.Limits.html#583" class="Generalizable">e</a>

<a id="621" class="Keyword">module</a> <a id="628" href="Categories.Functor.Limits.html#628" class="Module">_</a> <a id="630" class="Symbol">(</a><a id="631" href="Categories.Functor.Limits.html#631" class="Bound">F</a> <a id="633" class="Symbol">:</a> <a id="635" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="643" href="Categories.Functor.Limits.html#597" class="Generalizable">𝒞</a> <a id="645" href="Categories.Functor.Limits.html#599" class="Generalizable">𝒟</a><a id="646" class="Symbol">)</a> <a id="648" class="Symbol">{</a><a id="649" href="Categories.Functor.Limits.html#649" class="Bound">J</a> <a id="651" class="Symbol">:</a> <a id="653" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="661" href="Categories.Functor.Limits.html#601" class="Generalizable">ℐ</a> <a id="663" href="Categories.Functor.Limits.html#597" class="Generalizable">𝒞</a><a id="664" class="Symbol">}</a> <a id="666" class="Keyword">where</a>

  <a id="675" href="Categories.Functor.Limits.html#675" class="Function">PreservesLimit</a> <a id="690" class="Symbol">:</a> <a id="692" class="Symbol">(</a><a id="693" href="Categories.Functor.Limits.html#693" class="Bound">L</a> <a id="695" class="Symbol">:</a> <a id="697" href="Categories.Diagram.Limit.html#934" class="Record">Limit</a> <a id="703" href="Categories.Functor.Limits.html#649" class="Bound">J</a><a id="704" class="Symbol">)</a> <a id="706" class="Symbol">→</a> <a id="708" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="712" class="Symbol">_</a>
  <a id="716" href="Categories.Functor.Limits.html#675" class="Function">PreservesLimit</a> <a id="731" href="Categories.Functor.Limits.html#731" class="Bound">L</a> <a id="733" class="Symbol">=</a> <a id="735" href="Categories.Object.Terminal.html#520" class="Record">IsTerminal</a> <a id="746" class="Symbol">(</a><a id="747" href="Categories.Category.Construction.Cones.html#632" class="Function">Cones</a> <a id="753" class="Symbol">(</a><a id="754" href="Categories.Functor.Limits.html#631" class="Bound">F</a> <a id="756" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="759" href="Categories.Functor.Limits.html#649" class="Bound">J</a><a id="760" class="Symbol">))</a> <a id="763" class="Symbol">(</a><a id="764" href="Categories.Diagram.Cone.Properties.html#698" class="Function">F-map-Coneˡ</a> <a id="776" href="Categories.Functor.Limits.html#631" class="Bound">F</a> <a id="778" href="Categories.Diagram.Limit.html#1097" class="Function">limit</a><a id="783" class="Symbol">)</a>
    <a id="789" class="Keyword">where</a> <a id="795" class="Keyword">open</a> <a id="800" href="Categories.Diagram.Limit.html#934" class="Module">Limit</a> <a id="806" href="Categories.Functor.Limits.html#731" class="Bound">L</a>

  <a id="811" href="Categories.Functor.Limits.html#811" class="Function">PreservesColimit</a> <a id="828" class="Symbol">:</a> <a id="830" class="Symbol">(</a><a id="831" href="Categories.Functor.Limits.html#831" class="Bound">L</a> <a id="833" class="Symbol">:</a> <a id="835" href="Categories.Diagram.Colimit.html#961" class="Record">Colimit</a> <a id="843" href="Categories.Functor.Limits.html#649" class="Bound">J</a><a id="844" class="Symbol">)</a> <a id="846" class="Symbol">→</a> <a id="848" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="852" class="Symbol">_</a>
  <a id="856" href="Categories.Functor.Limits.html#811" class="Function">PreservesColimit</a> <a id="873" href="Categories.Functor.Limits.html#873" class="Bound">L</a> <a id="875" class="Symbol">=</a> <a id="877" href="Categories.Object.Initial.html#422" class="Record">IsInitial</a> <a id="887" class="Symbol">(</a><a id="888" href="Categories.Category.Construction.Cocones.html#731" class="Function">Cocones</a> <a id="896" class="Symbol">(</a><a id="897" href="Categories.Functor.Limits.html#631" class="Bound">F</a> <a id="899" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="902" href="Categories.Functor.Limits.html#649" class="Bound">J</a><a id="903" class="Symbol">))</a> <a id="906" class="Symbol">(</a><a id="907" href="Categories.Diagram.Cocone.Properties.html#856" class="Function">F-map-Coconeˡ</a> <a id="921" href="Categories.Functor.Limits.html#631" class="Bound">F</a> <a id="923" href="Categories.Diagram.Colimit.html#1122" class="Function">colimit</a><a id="930" class="Symbol">)</a>
    <a id="936" class="Keyword">where</a> <a id="942" class="Keyword">open</a> <a id="947" href="Categories.Diagram.Colimit.html#961" class="Module">Colimit</a> <a id="955" href="Categories.Functor.Limits.html#873" class="Bound">L</a>

  <a id="960" href="Categories.Functor.Limits.html#960" class="Function">ReflectsLimits</a> <a id="975" class="Symbol">:</a> <a id="977" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="981" class="Symbol">_</a>
  <a id="985" href="Categories.Functor.Limits.html#960" class="Function">ReflectsLimits</a> <a id="1000" class="Symbol">=</a> <a id="1002" class="Symbol">∀</a> <a id="1004" class="Symbol">(</a><a id="1005" href="Categories.Functor.Limits.html#1005" class="Bound">K</a> <a id="1007" class="Symbol">:</a> <a id="1009" href="Categories.Diagram.Cone.html#526" class="Record">Cone</a> <a id="1014" href="Categories.Functor.Limits.html#649" class="Bound">J</a><a id="1015" class="Symbol">)</a> <a id="1017" class="Symbol">→</a> <a id="1019" href="Categories.Object.Terminal.html#520" class="Record">IsTerminal</a> <a id="1030" class="Symbol">(</a><a id="1031" href="Categories.Category.Construction.Cones.html#632" class="Function">Cones</a> <a id="1037" class="Symbol">(</a><a id="1038" href="Categories.Functor.Limits.html#631" class="Bound">F</a> <a id="1040" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="1043" href="Categories.Functor.Limits.html#649" class="Bound">J</a><a id="1044" class="Symbol">))</a> <a id="1047" class="Symbol">(</a><a id="1048" href="Categories.Diagram.Cone.Properties.html#698" class="Function">F-map-Coneˡ</a> <a id="1060" href="Categories.Functor.Limits.html#631" class="Bound">F</a> <a id="1062" href="Categories.Functor.Limits.html#1005" class="Bound">K</a><a id="1063" class="Symbol">)</a> <a id="1065" class="Symbol">→</a> <a id="1067" href="Categories.Object.Terminal.html#520" class="Record">IsTerminal</a> <a id="1078" class="Symbol">(</a><a id="1079" href="Categories.Category.Construction.Cones.html#632" class="Function">Cones</a> <a id="1085" href="Categories.Functor.Limits.html#649" class="Bound">J</a><a id="1086" class="Symbol">)</a> <a id="1088" href="Categories.Functor.Limits.html#1005" class="Bound">K</a>

  <a id="1093" href="Categories.Functor.Limits.html#1093" class="Function">ReflectsColimits</a> <a id="1110" class="Symbol">:</a> <a id="1112" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1116" class="Symbol">_</a>
  <a id="1120" href="Categories.Functor.Limits.html#1093" class="Function">ReflectsColimits</a> <a id="1137" class="Symbol">=</a> <a id="1139" class="Symbol">∀</a> <a id="1141" class="Symbol">(</a><a id="1142" href="Categories.Functor.Limits.html#1142" class="Bound">K</a> <a id="1144" class="Symbol">:</a> <a id="1146" href="Categories.Diagram.Cocone.html#534" class="Record">Cocone</a> <a id="1153" href="Categories.Functor.Limits.html#649" class="Bound">J</a><a id="1154" class="Symbol">)</a> <a id="1156" class="Symbol">→</a> <a id="1158" href="Categories.Object.Initial.html#422" class="Record">IsInitial</a> <a id="1168" class="Symbol">(</a><a id="1169" href="Categories.Category.Construction.Cocones.html#731" class="Function">Cocones</a> <a id="1177" class="Symbol">(</a><a id="1178" href="Categories.Functor.Limits.html#631" class="Bound">F</a> <a id="1180" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="1183" href="Categories.Functor.Limits.html#649" class="Bound">J</a><a id="1184" class="Symbol">))</a> <a id="1187" class="Symbol">(</a><a id="1188" href="Categories.Diagram.Cocone.Properties.html#856" class="Function">F-map-Coconeˡ</a> <a id="1202" href="Categories.Functor.Limits.html#631" class="Bound">F</a> <a id="1204" href="Categories.Functor.Limits.html#1142" class="Bound">K</a><a id="1205" class="Symbol">)</a> <a id="1207" class="Symbol">→</a> <a id="1209" href="Categories.Object.Initial.html#422" class="Record">IsInitial</a> <a id="1219" class="Symbol">(</a><a id="1220" href="Categories.Category.Construction.Cocones.html#731" class="Function">Cocones</a> <a id="1228" href="Categories.Functor.Limits.html#649" class="Bound">J</a><a id="1229" class="Symbol">)</a> <a id="1231" href="Categories.Functor.Limits.html#1142" class="Bound">K</a>

<a id="1234" class="Comment">--   record CreatesLimits : Set (o ⊔ ℓ ⊔ e ⊔ o′ ⊔ ℓ′ ⊔ e′ ⊔ o″ ⊔ ℓ″) where</a>
<a id="1309" class="Comment">--     field</a>
<a id="1322" class="Comment">--       preserves-limits : PreservesLimit</a>
<a id="1365" class="Comment">--       reflects-limits  : ReflectsLimits</a>

<a id="1409" class="Comment">--   record CreatesColimits : Set (o ⊔ ℓ ⊔ e ⊔ o′ ⊔ ℓ′ ⊔ e′ ⊔ o″ ⊔ ℓ″) where</a>
<a id="1486" class="Comment">--     field</a>
<a id="1499" class="Comment">--       preserves-colimits : PreservesColimit</a>
<a id="1546" class="Comment">--       reflects-colimits  : ReflectsColimits</a>

<a id="Continuous"></a><a id="1594" href="Categories.Functor.Limits.html#1594" class="Function">Continuous</a> <a id="1605" class="Symbol">:</a> <a id="1607" class="Symbol">∀</a> <a id="1609" href="Categories.Functor.Limits.html#1609" class="Bound">o</a> <a id="1611" href="Categories.Functor.Limits.html#1611" class="Bound">ℓ</a> <a id="1613" href="Categories.Functor.Limits.html#1613" class="Bound">e</a> <a id="1615" class="Symbol">→</a> <a id="1617" class="Symbol">(</a><a id="1618" href="Categories.Functor.Limits.html#1618" class="Bound">F</a> <a id="1620" class="Symbol">:</a> <a id="1622" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="1630" href="Categories.Functor.Limits.html#597" class="Generalizable">𝒞</a> <a id="1632" href="Categories.Functor.Limits.html#599" class="Generalizable">𝒟</a><a id="1633" class="Symbol">)</a> <a id="1635" class="Symbol">→</a> <a id="1637" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1641" class="Symbol">_</a>
<a id="1643" href="Categories.Functor.Limits.html#1594" class="Function">Continuous</a> <a id="1654" class="Symbol">{</a><a id="1655" class="Argument">𝒞</a> <a id="1657" class="Symbol">=</a> <a id="1659" href="Categories.Functor.Limits.html#1659" class="Bound">𝒞</a><a id="1660" class="Symbol">}</a> <a id="1662" href="Categories.Functor.Limits.html#1662" class="Bound">o</a> <a id="1664" href="Categories.Functor.Limits.html#1664" class="Bound">ℓ</a> <a id="1666" href="Categories.Functor.Limits.html#1666" class="Bound">e</a> <a id="1668" href="Categories.Functor.Limits.html#1668" class="Bound">F</a> <a id="1670" class="Symbol">=</a> <a id="1672" class="Symbol">∀</a> <a id="1674" class="Symbol">{</a><a id="1675" href="Categories.Functor.Limits.html#1675" class="Bound">𝒥</a> <a id="1677" class="Symbol">:</a> <a id="1679" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="1688" href="Categories.Functor.Limits.html#1662" class="Bound">o</a> <a id="1690" href="Categories.Functor.Limits.html#1664" class="Bound">ℓ</a> <a id="1692" href="Categories.Functor.Limits.html#1666" class="Bound">e</a><a id="1693" class="Symbol">}</a> <a id="1695" class="Symbol">{</a><a id="1696" href="Categories.Functor.Limits.html#1696" class="Bound">J</a> <a id="1698" class="Symbol">:</a> <a id="1700" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="1708" href="Categories.Functor.Limits.html#1675" class="Bound">𝒥</a> <a id="1710" href="Categories.Functor.Limits.html#1659" class="Bound">𝒞</a><a id="1711" class="Symbol">}</a> <a id="1713" class="Symbol">(</a><a id="1714" href="Categories.Functor.Limits.html#1714" class="Bound">L</a> <a id="1716" class="Symbol">:</a> <a id="1718" href="Categories.Diagram.Limit.html#934" class="Record">Limit</a> <a id="1724" href="Categories.Functor.Limits.html#1696" class="Bound">J</a><a id="1725" class="Symbol">)</a> <a id="1727" class="Symbol">→</a> <a id="1729" href="Categories.Functor.Limits.html#675" class="Function">PreservesLimit</a> <a id="1744" href="Categories.Functor.Limits.html#1668" class="Bound">F</a> <a id="1746" href="Categories.Functor.Limits.html#1714" class="Bound">L</a>

<a id="Cocontinuous"></a><a id="1749" href="Categories.Functor.Limits.html#1749" class="Function">Cocontinuous</a> <a id="1762" class="Symbol">:</a> <a id="1764" class="Symbol">∀</a> <a id="1766" href="Categories.Functor.Limits.html#1766" class="Bound">o</a> <a id="1768" href="Categories.Functor.Limits.html#1768" class="Bound">ℓ</a> <a id="1770" href="Categories.Functor.Limits.html#1770" class="Bound">e</a> <a id="1772" class="Symbol">→</a> <a id="1774" class="Symbol">(</a><a id="1775" href="Categories.Functor.Limits.html#1775" class="Bound">F</a> <a id="1777" class="Symbol">:</a> <a id="1779" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="1787" href="Categories.Functor.Limits.html#597" class="Generalizable">𝒞</a> <a id="1789" href="Categories.Functor.Limits.html#599" class="Generalizable">𝒟</a><a id="1790" class="Symbol">)</a> <a id="1792" class="Symbol">→</a> <a id="1794" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1798" class="Symbol">_</a>
<a id="1800" href="Categories.Functor.Limits.html#1749" class="Function">Cocontinuous</a> <a id="1813" class="Symbol">{</a><a id="1814" class="Argument">𝒞</a> <a id="1816" class="Symbol">=</a> <a id="1818" href="Categories.Functor.Limits.html#1818" class="Bound">𝒞</a><a id="1819" class="Symbol">}</a> <a id="1821" href="Categories.Functor.Limits.html#1821" class="Bound">o</a> <a id="1823" href="Categories.Functor.Limits.html#1823" class="Bound">ℓ</a> <a id="1825" href="Categories.Functor.Limits.html#1825" class="Bound">e</a> <a id="1827" href="Categories.Functor.Limits.html#1827" class="Bound">F</a> <a id="1829" class="Symbol">=</a> <a id="1831" class="Symbol">∀</a> <a id="1833" class="Symbol">{</a><a id="1834" href="Categories.Functor.Limits.html#1834" class="Bound">𝒥</a> <a id="1836" class="Symbol">:</a> <a id="1838" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="1847" href="Categories.Functor.Limits.html#1821" class="Bound">o</a> <a id="1849" href="Categories.Functor.Limits.html#1823" class="Bound">ℓ</a> <a id="1851" href="Categories.Functor.Limits.html#1825" class="Bound">e</a><a id="1852" class="Symbol">}</a> <a id="1854" class="Symbol">{</a><a id="1855" href="Categories.Functor.Limits.html#1855" class="Bound">J</a> <a id="1857" class="Symbol">:</a> <a id="1859" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="1867" href="Categories.Functor.Limits.html#1834" class="Bound">𝒥</a> <a id="1869" href="Categories.Functor.Limits.html#1818" class="Bound">𝒞</a><a id="1870" class="Symbol">}</a> <a id="1872" class="Symbol">(</a><a id="1873" href="Categories.Functor.Limits.html#1873" class="Bound">L</a> <a id="1875" class="Symbol">:</a> <a id="1877" href="Categories.Diagram.Colimit.html#961" class="Record">Colimit</a> <a id="1885" href="Categories.Functor.Limits.html#1855" class="Bound">J</a><a id="1886" class="Symbol">)</a> <a id="1888" class="Symbol">→</a> <a id="1890" href="Categories.Functor.Limits.html#811" class="Function">PreservesColimit</a> <a id="1907" href="Categories.Functor.Limits.html#1827" class="Bound">F</a> <a id="1909" href="Categories.Functor.Limits.html#1873" class="Bound">L</a>
</pre></body></html>

==> anc/html/Categories.Functor.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Functor.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>
<a id="36" class="Keyword">module</a> <a id="43" href="Categories.Functor.Properties.html" class="Module">Categories.Functor.Properties</a> <a id="73" class="Keyword">where</a>

<a id="80" class="Comment">-- Properties valid of all Functors</a>
<a id="116" class="Keyword">open</a> <a id="121" class="Keyword">import</a> <a id="128" href="Level.html" class="Module">Level</a> <a id="134" class="Keyword">using</a> <a id="140" class="Symbol">(</a><a id="141" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="146" class="Symbol">)</a>
<a id="148" class="Keyword">open</a> <a id="153" class="Keyword">import</a> <a id="160" href="Data.Product.html" class="Module">Data.Product</a> <a id="173" class="Keyword">using</a> <a id="179" class="Symbol">(</a><a id="180" href="Data.Product.Base.html#1752" class="Function Operator">_×_</a><a id="183" class="Symbol">;</a> <a id="185" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a><a id="186" class="Symbol">;</a> <a id="188" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="191" class="Symbol">;</a> <a id="193" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="198" class="Symbol">;</a> <a id="200" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="205" class="Symbol">)</a>
<a id="207" class="Keyword">open</a> <a id="212" class="Keyword">import</a> <a id="219" href="Function.Base.html" class="Module">Function.Base</a> <a id="233" class="Keyword">using</a> <a id="239" class="Symbol">(</a><a id="240" href="Function.Base.html#1993" class="Function Operator">_$_</a><a id="243" class="Symbol">)</a>
<a id="245" class="Keyword">open</a> <a id="250" class="Keyword">import</a> <a id="257" href="Function.Definitions.html" class="Module">Function.Definitions</a> <a id="278" class="Keyword">using</a> <a id="284" class="Symbol">(</a><a id="285" href="Function.Definitions.html#842" class="Function">Injective</a><a id="294" class="Symbol">;</a> <a id="296" href="Function.Definitions.html#1522" class="Function">StrictlySurjective</a><a id="314" class="Symbol">)</a>
<a id="316" class="Keyword">open</a> <a id="321" class="Keyword">import</a> <a id="328" href="Relation.Binary.html" class="Module">Relation.Binary</a> <a id="344" class="Keyword">using</a> <a id="350" class="Symbol">(</a><a id="351" href="Relation.Binary.Core.html#1577" class="Function Operator">_Preserves_⟶_</a><a id="364" class="Symbol">)</a>

<a id="367" class="Keyword">open</a> <a id="372" class="Keyword">import</a> <a id="379" href="Categories.Category.html" class="Module">Categories.Category</a> <a id="399" class="Keyword">using</a> <a id="405" class="Symbol">(</a><a id="406" href="Categories.Category.Core.html#442" class="Record">Category</a><a id="414" class="Symbol">;</a> <a id="416" href="Categories.Category.html#502" class="Function Operator">_[_,_]</a><a id="422" class="Symbol">;</a> <a id="424" href="Categories.Category.html#609" class="Function Operator">_[_≈_]</a><a id="430" class="Symbol">;</a> <a id="432" href="Categories.Category.html#700" class="Function Operator">_[_∘_]</a><a id="438" class="Symbol">;</a> <a id="440" class="Keyword">module</a> <a id="447" href="Categories.Category.html#824" class="Module">Definitions</a><a id="458" class="Symbol">)</a>
<a id="460" class="Keyword">open</a> <a id="465" class="Keyword">import</a> <a id="472" href="Categories.Category.Construction.Core.html" class="Module">Categories.Category.Construction.Core</a> <a id="510" class="Keyword">using</a> <a id="516" class="Symbol">(</a><a id="517" class="Keyword">module</a> <a id="524" href="Categories.Category.Construction.Core.html#1314" class="Module">Shorthands</a><a id="534" class="Symbol">)</a>
<a id="536" class="Keyword">open</a> <a id="541" class="Keyword">import</a> <a id="548" href="Categories.Functor.Core.html" class="Module">Categories.Functor.Core</a> <a id="572" class="Keyword">using</a> <a id="578" class="Symbol">(</a><a id="579" href="Categories.Functor.Core.html#248" class="Record">Functor</a><a id="586" class="Symbol">)</a>
<a id="588" class="Keyword">import</a> <a id="595" href="Categories.Morphism.html" class="Module">Categories.Morphism</a> <a id="615" class="Symbol">as</a> <a id="618" class="Module">Morphism</a>
<a id="627" class="Keyword">import</a> <a id="634" href="Categories.Morphism.Reasoning.html" class="Module">Categories.Morphism.Reasoning</a> <a id="664" class="Symbol">as</a> <a id="667" class="Module">Reas</a>
<a id="672" class="Keyword">open</a> <a id="677" class="Keyword">import</a> <a id="684" href="Categories.Morphism.IsoEquiv.html" class="Module">Categories.Morphism.IsoEquiv</a> <a id="713" class="Symbol">as</a> <a id="716" class="Module">IsoEquiv</a>
<a id="725" class="Keyword">open</a> <a id="730" class="Keyword">import</a> <a id="737" href="Categories.Morphism.Notation.html" class="Module">Categories.Morphism.Notation</a>

<a id="767" class="Keyword">open</a> <a id="772" href="Categories.Category.Construction.Core.html#1314" class="Module">Shorthands</a> <a id="783" class="Keyword">using</a> <a id="789" class="Symbol">(</a><a id="790" href="Categories.Category.Core.html#656" class="Function Operator">_∘ᵢ_</a><a id="794" class="Symbol">)</a>

<a id="797" class="Keyword">private</a>
  <a id="807" class="Keyword">variable</a>
    <a id="820" href="Categories.Functor.Properties.html#820" class="Generalizable">o</a> <a id="822" href="Categories.Functor.Properties.html#822" class="Generalizable">ℓ</a> <a id="824" href="Categories.Functor.Properties.html#824" class="Generalizable">e</a> <a id="826" href="Categories.Functor.Properties.html#826" class="Generalizable">o′</a> <a id="829" href="Categories.Functor.Properties.html#829" class="Generalizable">ℓ′</a> <a id="832" href="Categories.Functor.Properties.html#832" class="Generalizable">e′</a> <a id="835" class="Symbol">:</a> <a id="837" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="847" href="Categories.Functor.Properties.html#847" class="Generalizable">C</a> <a id="849" href="Categories.Functor.Properties.html#849" class="Generalizable">D</a> <a id="851" class="Symbol">:</a> <a id="853" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="862" href="Categories.Functor.Properties.html#820" class="Generalizable">o</a> <a id="864" href="Categories.Functor.Properties.html#822" class="Generalizable">ℓ</a> <a id="866" href="Categories.Functor.Properties.html#824" class="Generalizable">e</a>

<a id="Contravariant"></a><a id="869" href="Categories.Functor.Properties.html#869" class="Function">Contravariant</a> <a id="883" class="Symbol">:</a> <a id="885" class="Symbol">∀</a> <a id="887" class="Symbol">(</a><a id="888" href="Categories.Functor.Properties.html#888" class="Bound">C</a> <a id="890" class="Symbol">:</a> <a id="892" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="901" href="Categories.Functor.Properties.html#820" class="Generalizable">o</a> <a id="903" href="Categories.Functor.Properties.html#822" class="Generalizable">ℓ</a> <a id="905" href="Categories.Functor.Properties.html#824" class="Generalizable">e</a><a id="906" class="Symbol">)</a> <a id="908" class="Symbol">(</a><a id="909" href="Categories.Functor.Properties.html#909" class="Bound">D</a> <a id="911" class="Symbol">:</a> <a id="913" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="922" href="Categories.Functor.Properties.html#826" class="Generalizable">o′</a> <a id="925" href="Categories.Functor.Properties.html#829" class="Generalizable">ℓ′</a> <a id="928" href="Categories.Functor.Properties.html#832" class="Generalizable">e′</a><a id="930" class="Symbol">)</a> <a id="932" class="Symbol">→</a> <a id="934" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="938" class="Symbol">_</a>
<a id="940" href="Categories.Functor.Properties.html#869" class="Function">Contravariant</a> <a id="954" href="Categories.Functor.Properties.html#954" class="Bound">C</a> <a id="956" href="Categories.Functor.Properties.html#956" class="Bound">D</a> <a id="958" class="Symbol">=</a> <a id="960" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="968" class="Symbol">(</a><a id="969" href="Categories.Category.Core.html#3118" class="Function">Category.op</a> <a id="981" href="Categories.Functor.Properties.html#954" class="Bound">C</a><a id="982" class="Symbol">)</a> <a id="984" href="Categories.Functor.Properties.html#956" class="Bound">D</a>

<a id="Faithful"></a><a id="987" href="Categories.Functor.Properties.html#987" class="Function">Faithful</a> <a id="996" class="Symbol">:</a> <a id="998" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="1006" href="Categories.Functor.Properties.html#847" class="Generalizable">C</a> <a id="1008" href="Categories.Functor.Properties.html#849" class="Generalizable">D</a> <a id="1010" class="Symbol">→</a> <a id="1012" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1016" class="Symbol">_</a>
<a id="1018" href="Categories.Functor.Properties.html#987" class="Function">Faithful</a> <a id="1027" class="Symbol">{</a><a id="1028" class="Argument">C</a> <a id="1030" class="Symbol">=</a> <a id="1032" href="Categories.Functor.Properties.html#1032" class="Bound">C</a><a id="1033" class="Symbol">}</a> <a id="1035" class="Symbol">{</a><a id="1036" class="Argument">D</a> <a id="1038" class="Symbol">=</a> <a id="1040" href="Categories.Functor.Properties.html#1040" class="Bound">D</a><a id="1041" class="Symbol">}</a> <a id="1043" href="Categories.Functor.Properties.html#1043" class="Bound">F</a> <a id="1045" class="Symbol">=</a> <a id="1047" class="Symbol">∀</a> <a id="1049" class="Symbol">{</a><a id="1050" href="Categories.Functor.Properties.html#1050" class="Bound">X</a> <a id="1052" href="Categories.Functor.Properties.html#1052" class="Bound">Y</a><a id="1053" class="Symbol">}</a> <a id="1055" class="Symbol">→</a> <a id="1057" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="1067" class="Symbol">{</a><a id="1068" class="Argument">A</a> <a id="1070" class="Symbol">=</a> <a id="1072" href="Categories.Functor.Properties.html#1032" class="Bound">C</a> <a id="1074" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="1076" href="Categories.Functor.Properties.html#1050" class="Bound">X</a> <a id="1078" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="1080" href="Categories.Functor.Properties.html#1052" class="Bound">Y</a> <a id="1082" href="Categories.Category.html#502" class="Function Operator">]</a><a id="1083" class="Symbol">}</a> <a id="1085" class="Symbol">(</a><a id="1086" href="Categories.Functor.Properties.html#1032" class="Bound">C</a> <a id="1088" href="Categories.Category.html#609" class="Function Operator">[_≈_]</a><a id="1093" class="Symbol">)</a> <a id="1095" class="Symbol">(</a><a id="1096" href="Categories.Functor.Properties.html#1040" class="Bound">D</a> <a id="1098" href="Categories.Category.html#609" class="Function Operator">[_≈_]</a><a id="1103" class="Symbol">)</a> <a id="1105" href="Categories.Functor.Core.html#455" class="Field">F₁</a>
  <a id="1110" class="Keyword">where</a> <a id="1116" class="Keyword">open</a> <a id="1121" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="1129" href="Categories.Functor.Properties.html#1043" class="Bound">F</a>

<a id="Full"></a><a id="1132" href="Categories.Functor.Properties.html#1132" class="Function">Full</a> <a id="1137" class="Symbol">:</a> <a id="1139" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="1147" href="Categories.Functor.Properties.html#847" class="Generalizable">C</a> <a id="1149" href="Categories.Functor.Properties.html#849" class="Generalizable">D</a> <a id="1151" class="Symbol">→</a> <a id="1153" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1157" class="Symbol">_</a>
<a id="1159" href="Categories.Functor.Properties.html#1132" class="Function">Full</a> <a id="1164" class="Symbol">{</a><a id="1165" class="Argument">C</a> <a id="1167" class="Symbol">=</a> <a id="1169" href="Categories.Functor.Properties.html#1169" class="Bound">C</a><a id="1170" class="Symbol">}</a> <a id="1172" class="Symbol">{</a><a id="1173" class="Argument">D</a> <a id="1175" class="Symbol">=</a> <a id="1177" href="Categories.Functor.Properties.html#1177" class="Bound">D</a><a id="1178" class="Symbol">}</a> <a id="1180" href="Categories.Functor.Properties.html#1180" class="Bound">F</a> <a id="1182" class="Symbol">=</a> <a id="1184" class="Symbol">∀</a> <a id="1186" class="Symbol">{</a><a id="1187" href="Categories.Functor.Properties.html#1187" class="Bound">X</a> <a id="1189" href="Categories.Functor.Properties.html#1189" class="Bound">Y</a><a id="1190" class="Symbol">}</a> <a id="1192" class="Symbol">→</a> <a id="1194" href="Function.Definitions.html#1522" class="Function">StrictlySurjective</a> <a id="1213" class="Symbol">{</a><a id="1214" class="Argument">A</a> <a id="1216" class="Symbol">=</a> <a id="1218" href="Categories.Functor.Properties.html#1169" class="Bound">C</a> <a id="1220" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="1222" href="Categories.Functor.Properties.html#1187" class="Bound">X</a> <a id="1224" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="1226" href="Categories.Functor.Properties.html#1189" class="Bound">Y</a> <a id="1228" href="Categories.Category.html#502" class="Function Operator">]</a><a id="1229" class="Symbol">}</a> <a id="1231" class="Symbol">(</a><a id="1232" href="Categories.Functor.Properties.html#1177" class="Bound">D</a> <a id="1234" href="Categories.Category.html#609" class="Function Operator">[_≈_]</a><a id="1239" class="Symbol">)</a> <a id="1241" href="Categories.Functor.Core.html#455" class="Field">F₁</a>
  <a id="1246" class="Keyword">where</a> <a id="1252" class="Keyword">open</a> <a id="1257" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="1265" href="Categories.Functor.Properties.html#1180" class="Bound">F</a>

<a id="FullyFaithful"></a><a id="1268" href="Categories.Functor.Properties.html#1268" class="Function">FullyFaithful</a> <a id="1282" class="Symbol">:</a> <a id="1284" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="1292" href="Categories.Functor.Properties.html#847" class="Generalizable">C</a> <a id="1294" href="Categories.Functor.Properties.html#849" class="Generalizable">D</a> <a id="1296" class="Symbol">→</a> <a id="1298" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1302" class="Symbol">_</a>
<a id="1304" href="Categories.Functor.Properties.html#1268" class="Function">FullyFaithful</a> <a id="1318" href="Categories.Functor.Properties.html#1318" class="Bound">F</a> <a id="1320" class="Symbol">=</a> <a id="1322" href="Categories.Functor.Properties.html#1132" class="Function">Full</a> <a id="1327" href="Categories.Functor.Properties.html#1318" class="Bound">F</a> <a id="1329" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="1331" href="Categories.Functor.Properties.html#987" class="Function">Faithful</a> <a id="1340" href="Categories.Functor.Properties.html#1318" class="Bound">F</a>

<a id="1343" class="Comment">-- Note that this is a constructive version of Essentially Surjective, which is</a>
<a id="1423" class="Comment">-- quite a strong assumption.</a>
<a id="EssentiallySurjective"></a><a id="1453" href="Categories.Functor.Properties.html#1453" class="Function">EssentiallySurjective</a> <a id="1475" class="Symbol">:</a> <a id="1477" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="1485" href="Categories.Functor.Properties.html#847" class="Generalizable">C</a> <a id="1487" href="Categories.Functor.Properties.html#849" class="Generalizable">D</a> <a id="1489" class="Symbol">→</a> <a id="1491" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1495" class="Symbol">_</a>
<a id="1497" href="Categories.Functor.Properties.html#1453" class="Function">EssentiallySurjective</a> <a id="1519" class="Symbol">{</a><a id="1520" class="Argument">C</a> <a id="1522" class="Symbol">=</a> <a id="1524" href="Categories.Functor.Properties.html#1524" class="Bound">C</a><a id="1525" class="Symbol">}</a> <a id="1527" class="Symbol">{</a><a id="1528" class="Argument">D</a> <a id="1530" class="Symbol">=</a> <a id="1532" href="Categories.Functor.Properties.html#1532" class="Bound">D</a><a id="1533" class="Symbol">}</a> <a id="1535" href="Categories.Functor.Properties.html#1535" class="Bound">F</a> <a id="1537" class="Symbol">=</a> <a id="1539" class="Symbol">(</a><a id="1540" href="Categories.Functor.Properties.html#1540" class="Bound">d</a> <a id="1542" class="Symbol">:</a> <a id="1544" href="Categories.Category.Core.html#559" class="Field">Category.Obj</a> <a id="1557" href="Categories.Functor.Properties.html#1532" class="Bound">D</a><a id="1558" class="Symbol">)</a> <a id="1560" class="Symbol">→</a> <a id="1562" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="1564" href="Categories.Category.Core.html#559" class="Function">C.Obj</a> <a id="1570" class="Symbol">(λ</a> <a id="1573" href="Categories.Functor.Properties.html#1573" class="Bound">c</a> <a id="1575" class="Symbol">→</a> <a id="1577" href="Categories.Functor.Core.html#432" class="Field">Functor.F₀</a> <a id="1588" href="Categories.Functor.Properties.html#1535" class="Bound">F</a> <a id="1590" href="Categories.Functor.Properties.html#1573" class="Bound">c</a> <a id="1592" href="Categories.Morphism.html#2335" class="Record Operator">≅</a> <a id="1594" href="Categories.Functor.Properties.html#1540" class="Bound">d</a><a id="1595" class="Symbol">)</a>
  <a id="1599" class="Keyword">where</a>
  <a id="1607" class="Keyword">open</a> <a id="1612" href="Categories.Morphism.html" class="Module">Morphism</a> <a id="1621" href="Categories.Functor.Properties.html#1532" class="Bound">D</a>
  <a id="1625" class="Keyword">module</a> <a id="1632" href="Categories.Functor.Properties.html#1632" class="Module">C</a> <a id="1634" class="Symbol">=</a> <a id="1636" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="1645" href="Categories.Functor.Properties.html#1524" class="Bound">C</a>

<a id="Conservative"></a><a id="1648" href="Categories.Functor.Properties.html#1648" class="Function">Conservative</a> <a id="1661" class="Symbol">:</a> <a id="1663" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="1671" href="Categories.Functor.Properties.html#847" class="Generalizable">C</a> <a id="1673" href="Categories.Functor.Properties.html#849" class="Generalizable">D</a> <a id="1675" class="Symbol">→</a> <a id="1677" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1681" class="Symbol">_</a>
<a id="1683" href="Categories.Functor.Properties.html#1648" class="Function">Conservative</a> <a id="1696" class="Symbol">{</a><a id="1697" class="Argument">C</a> <a id="1699" class="Symbol">=</a> <a id="1701" href="Categories.Functor.Properties.html#1701" class="Bound">C</a><a id="1702" class="Symbol">}</a> <a id="1704" class="Symbol">{</a><a id="1705" class="Argument">D</a> <a id="1707" class="Symbol">=</a> <a id="1709" href="Categories.Functor.Properties.html#1709" class="Bound">D</a><a id="1710" class="Symbol">}</a> <a id="1712" href="Categories.Functor.Properties.html#1712" class="Bound">F</a> <a id="1714" class="Symbol">=</a> <a id="1716" class="Symbol">∀</a> <a id="1718" class="Symbol">{</a><a id="1719" href="Categories.Functor.Properties.html#1719" class="Bound">A</a> <a id="1721" href="Categories.Functor.Properties.html#1721" class="Bound">B</a><a id="1722" class="Symbol">}</a> <a id="1724" class="Symbol">{</a><a id="1725" href="Categories.Functor.Properties.html#1725" class="Bound">f</a> <a id="1727" class="Symbol">:</a> <a id="1729" href="Categories.Functor.Properties.html#1701" class="Bound">C</a> <a id="1731" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="1733" href="Categories.Functor.Properties.html#1719" class="Bound">A</a> <a id="1735" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="1737" href="Categories.Functor.Properties.html#1721" class="Bound">B</a> <a id="1739" href="Categories.Category.html#502" class="Function Operator">]</a><a id="1740" class="Symbol">}</a> <a id="1742" class="Symbol">{</a><a id="1743" href="Categories.Functor.Properties.html#1743" class="Bound">g</a> <a id="1745" class="Symbol">:</a> <a id="1747" href="Categories.Functor.Properties.html#1709" class="Bound">D</a> <a id="1749" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="1751" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="1754" href="Categories.Functor.Properties.html#1721" class="Bound">B</a> <a id="1756" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="1758" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="1761" href="Categories.Functor.Properties.html#1719" class="Bound">A</a> <a id="1763" href="Categories.Category.html#502" class="Function Operator">]</a><a id="1764" class="Symbol">}</a> <a id="1766" class="Symbol">→</a> <a id="1768" href="Categories.Morphism.html#1906" class="Record">Iso</a> <a id="1772" href="Categories.Functor.Properties.html#1709" class="Bound">D</a> <a id="1774" class="Symbol">(</a><a id="1775" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="1778" href="Categories.Functor.Properties.html#1725" class="Bound">f</a><a id="1779" class="Symbol">)</a> <a id="1781" href="Categories.Functor.Properties.html#1743" class="Bound">g</a> <a id="1783" class="Symbol">→</a> <a id="1785" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="1787" class="Symbol">(</a><a id="1788" href="Categories.Functor.Properties.html#1701" class="Bound">C</a> <a id="1790" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="1792" href="Categories.Functor.Properties.html#1721" class="Bound">B</a> <a id="1794" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="1796" href="Categories.Functor.Properties.html#1719" class="Bound">A</a> <a id="1798" href="Categories.Category.html#502" class="Function Operator">]</a><a id="1799" class="Symbol">)</a> <a id="1801" class="Symbol">(</a><a id="1802" href="Categories.Morphism.html#1906" class="Record">Iso</a> <a id="1806" href="Categories.Functor.Properties.html#1701" class="Bound">C</a> <a id="1808" href="Categories.Functor.Properties.html#1725" class="Bound">f</a><a id="1809" class="Symbol">)</a>
  <a id="1813" class="Keyword">where</a>
    <a id="1823" class="Keyword">open</a> <a id="1828" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="1836" href="Categories.Functor.Properties.html#1712" class="Bound">F</a>
    <a id="1842" class="Keyword">open</a> <a id="1847" href="Categories.Morphism.html" class="Module">Morphism</a>

<a id="PreservesCoequalizers"></a><a id="1857" href="Categories.Functor.Properties.html#1857" class="Function">PreservesCoequalizers</a> <a id="1879" class="Symbol">:</a> <a id="1881" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="1889" href="Categories.Functor.Properties.html#847" class="Generalizable">C</a> <a id="1891" href="Categories.Functor.Properties.html#849" class="Generalizable">D</a> <a id="1893" class="Symbol">→</a> <a id="1895" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1899" class="Symbol">_</a>
<a id="1901" href="Categories.Functor.Properties.html#1857" class="Function">PreservesCoequalizers</a> <a id="1923" class="Symbol">{</a><a id="1924" class="Argument">C</a> <a id="1926" class="Symbol">=</a> <a id="1928" href="Categories.Functor.Properties.html#1928" class="Bound">C</a><a id="1929" class="Symbol">}</a> <a id="1931" class="Symbol">{</a><a id="1932" class="Argument">D</a> <a id="1934" class="Symbol">=</a> <a id="1936" href="Categories.Functor.Properties.html#1936" class="Bound">D</a><a id="1937" class="Symbol">}</a> <a id="1939" href="Categories.Functor.Properties.html#1939" class="Bound">F</a> <a id="1941" class="Symbol">=</a> <a id="1943" class="Symbol">∀</a> <a id="1945" class="Symbol">{</a><a id="1946" href="Categories.Functor.Properties.html#1946" class="Bound">A</a> <a id="1948" href="Categories.Functor.Properties.html#1948" class="Bound">B</a> <a id="1950" class="Symbol">:</a> <a id="1952" href="Categories.Category.Core.html#559" class="Function">C.Obj</a><a id="1957" class="Symbol">}</a> <a id="1959" class="Symbol">{</a><a id="1960" href="Categories.Functor.Properties.html#1960" class="Bound">f</a> <a id="1962" href="Categories.Functor.Properties.html#1962" class="Bound">g</a> <a id="1964" class="Symbol">:</a> <a id="1966" href="Categories.Functor.Properties.html#1946" class="Bound">A</a> <a id="1968" href="Categories.Category.Core.html#575" class="Function Operator">C.⇒</a> <a id="1972" href="Categories.Functor.Properties.html#1948" class="Bound">B</a><a id="1973" class="Symbol">}</a> <a id="1975" class="Symbol">{</a><a id="1976" href="Categories.Functor.Properties.html#1976" class="Bound">coeq</a> <a id="1981" class="Symbol">:</a> <a id="1983" href="Categories.Diagram.Coequalizer.html#1885" class="Record">Coequalizer</a> <a id="1995" href="Categories.Functor.Properties.html#1928" class="Bound">C</a> <a id="1997" href="Categories.Functor.Properties.html#1960" class="Bound">f</a> <a id="1999" href="Categories.Functor.Properties.html#1962" class="Bound">g</a><a id="2000" class="Symbol">}</a>
                      <a id="2024" class="Symbol">→</a> <a id="2026" href="Categories.Diagram.Coequalizer.html#406" class="Record">IsCoequalizer</a> <a id="2040" href="Categories.Functor.Properties.html#1936" class="Bound">D</a> <a id="2042" class="Symbol">(</a><a id="2043" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="2046" href="Categories.Functor.Properties.html#1960" class="Bound">f</a><a id="2047" class="Symbol">)</a> <a id="2049" class="Symbol">(</a><a id="2050" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="2053" href="Categories.Functor.Properties.html#1962" class="Bound">g</a><a id="2054" class="Symbol">)</a> <a id="2056" class="Symbol">(</a><a id="2057" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="2060" class="Symbol">(</a><a id="2061" href="Categories.Diagram.Coequalizer.html#1963" class="Field">arr</a> <a id="2065" href="Categories.Functor.Properties.html#1976" class="Bound">coeq</a><a id="2069" class="Symbol">))</a>
  <a id="2074" class="Keyword">where</a>
    <a id="2084" class="Keyword">module</a> <a id="2091" href="Categories.Functor.Properties.html#2091" class="Module">C</a> <a id="2093" class="Symbol">=</a> <a id="2095" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="2104" href="Categories.Functor.Properties.html#1928" class="Bound">C</a>
    <a id="2110" class="Keyword">open</a> <a id="2115" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="2123" href="Categories.Functor.Properties.html#1939" class="Bound">F</a>
    <a id="2129" class="Keyword">open</a> <a id="2134" class="Keyword">import</a> <a id="2141" href="Categories.Diagram.Coequalizer.html" class="Module">Categories.Diagram.Coequalizer</a>
    <a id="2176" class="Keyword">open</a> <a id="2181" href="Categories.Diagram.Coequalizer.html#1885" class="Module">Coequalizer</a>

<a id="2194" class="Comment">-- a series of [ Functor ]-respects-Thing combinators (with respects -&gt; resp)</a>

<a id="2273" class="Keyword">module</a> <a id="2280" href="Categories.Functor.Properties.html#2280" class="Module">_</a> <a id="2282" class="Symbol">(</a><a id="2283" href="Categories.Functor.Properties.html#2283" class="Bound">F</a> <a id="2285" class="Symbol">:</a> <a id="2287" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="2295" href="Categories.Functor.Properties.html#847" class="Generalizable">C</a> <a id="2297" href="Categories.Functor.Properties.html#849" class="Generalizable">D</a><a id="2298" class="Symbol">)</a> <a id="2300" class="Keyword">where</a>
  <a id="2308" class="Keyword">private</a>
    <a id="2320" class="Keyword">module</a> <a id="2327" href="Categories.Functor.Properties.html#2327" class="Module">C</a> <a id="2329" class="Symbol">=</a> <a id="2331" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="2340" href="Categories.Functor.Properties.html#2295" class="Bound">C</a>
    <a id="2346" class="Keyword">module</a> <a id="2353" href="Categories.Functor.Properties.html#2353" class="Module">D</a> <a id="2355" class="Symbol">=</a> <a id="2357" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="2366" href="Categories.Functor.Properties.html#2297" class="Bound">D</a>
    <a id="2372" class="Keyword">module</a> <a id="2379" href="Categories.Functor.Properties.html#2379" class="Module">IsoC</a> <a id="2384" class="Symbol">=</a> <a id="2386" href="Categories.Morphism.IsoEquiv.html" class="Module">IsoEquiv</a> <a id="2395" href="Categories.Functor.Properties.html#2295" class="Bound">C</a>
    <a id="2401" class="Keyword">module</a> <a id="2408" href="Categories.Functor.Properties.html#2408" class="Module">IsoD</a> <a id="2413" class="Symbol">=</a> <a id="2415" href="Categories.Morphism.IsoEquiv.html" class="Module">IsoEquiv</a> <a id="2424" href="Categories.Functor.Properties.html#2297" class="Bound">D</a>
  <a id="2428" class="Keyword">open</a> <a id="2433" href="Categories.Functor.Properties.html#2327" class="Module">C</a> <a id="2435" class="Keyword">hiding</a> <a id="2442" class="Symbol">(</a><a id="2443" href="Categories.Category.Core.html#656" class="Function Operator">_∘_</a><a id="2446" class="Symbol">)</a>
  <a id="2450" class="Keyword">open</a> <a id="2455" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="2463" href="Categories.Functor.Properties.html#2283" class="Bound">F</a>
  <a id="2467" class="Keyword">open</a> <a id="2472" href="Categories.Morphism.html" class="Module">Morphism</a>

  <a id="2484" class="Keyword">private</a>
    <a id="2496" class="Keyword">variable</a>
      <a id="2511" href="Categories.Functor.Properties.html#2511" class="Generalizable">A</a> <a id="2513" href="Categories.Functor.Properties.html#2513" class="Generalizable">B</a> <a id="2515" href="Categories.Functor.Properties.html#2515" class="Generalizable">E</a> <a id="2517" class="Symbol">:</a> <a id="2519" href="Categories.Category.Core.html#559" class="Function">Obj</a>
      <a id="2529" href="Categories.Functor.Properties.html#2529" class="Generalizable">f</a> <a id="2531" href="Categories.Functor.Properties.html#2531" class="Generalizable">g</a> <a id="2533" href="Categories.Functor.Properties.html#2533" class="Generalizable">h</a> <a id="2535" href="Categories.Functor.Properties.html#2535" class="Generalizable">i</a> <a id="2537" class="Symbol">:</a> <a id="2539" href="Categories.Functor.Properties.html#2511" class="Generalizable">A</a> <a id="2541" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="2543" href="Categories.Functor.Properties.html#2513" class="Generalizable">B</a>

  <a id="2548" href="Categories.Functor.Properties.html#2548" class="Function Operator">[_]-resp-∘</a> <a id="2559" class="Symbol">:</a> <a id="2561" href="Categories.Functor.Properties.html#2295" class="Bound">C</a> <a id="2563" href="Categories.Category.html#609" class="Function Operator">[</a> <a id="2565" href="Categories.Functor.Properties.html#2295" class="Bound">C</a> <a id="2567" href="Categories.Category.html#700" class="Function Operator">[</a> <a id="2569" href="Categories.Functor.Properties.html#2529" class="Generalizable">f</a> <a id="2571" href="Categories.Category.html#700" class="Function Operator">∘</a> <a id="2573" href="Categories.Functor.Properties.html#2531" class="Generalizable">g</a> <a id="2575" href="Categories.Category.html#700" class="Function Operator">]</a> <a id="2577" href="Categories.Category.html#609" class="Function Operator">≈</a> <a id="2579" href="Categories.Functor.Properties.html#2533" class="Generalizable">h</a> <a id="2581" href="Categories.Category.html#609" class="Function Operator">]</a> <a id="2583" class="Symbol">→</a> <a id="2585" href="Categories.Functor.Properties.html#2297" class="Bound">D</a> <a id="2587" href="Categories.Category.html#609" class="Function Operator">[</a> <a id="2589" href="Categories.Functor.Properties.html#2297" class="Bound">D</a> <a id="2591" href="Categories.Category.html#700" class="Function Operator">[</a> <a id="2593" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="2596" href="Categories.Functor.Properties.html#2529" class="Generalizable">f</a> <a id="2598" href="Categories.Category.html#700" class="Function Operator">∘</a> <a id="2600" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="2603" href="Categories.Functor.Properties.html#2531" class="Generalizable">g</a> <a id="2605" href="Categories.Category.html#700" class="Function Operator">]</a> <a id="2607" href="Categories.Category.html#609" class="Function Operator">≈</a> <a id="2609" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="2612" href="Categories.Functor.Properties.html#2533" class="Generalizable">h</a> <a id="2614" href="Categories.Category.html#609" class="Function Operator">]</a>
  <a id="2618" href="Categories.Functor.Properties.html#2548" class="Function Operator">[_]-resp-∘</a> <a id="2629" class="Symbol">{</a><a id="2630" class="Argument">f</a> <a id="2632" class="Symbol">=</a> <a id="2634" href="Categories.Functor.Properties.html#2634" class="Bound">f</a><a id="2635" class="Symbol">}</a> <a id="2637" class="Symbol">{</a><a id="2638" class="Argument">g</a> <a id="2640" class="Symbol">=</a> <a id="2642" href="Categories.Functor.Properties.html#2642" class="Bound">g</a><a id="2643" class="Symbol">}</a> <a id="2645" class="Symbol">{</a><a id="2646" class="Argument">h</a> <a id="2648" class="Symbol">=</a> <a id="2650" href="Categories.Functor.Properties.html#2650" class="Bound">h</a><a id="2651" class="Symbol">}</a> <a id="2653" href="Categories.Functor.Properties.html#2653" class="Bound">eq</a> <a id="2656" class="Symbol">=</a> <a id="2658" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="2668" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="2671" href="Categories.Functor.Properties.html#2634" class="Bound">f</a> <a id="2673" href="Categories.Category.Core.html#656" class="Function Operator">D.∘</a> <a id="2677" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="2680" href="Categories.Functor.Properties.html#2642" class="Bound">g</a>    <a id="2685" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">≈˘⟨</a> <a id="2689" href="Categories.Functor.Core.html#565" class="Field">homomorphism</a> <a id="2702" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">⟩</a>
    <a id="2708" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="2711" class="Symbol">(</a><a id="2712" href="Categories.Functor.Properties.html#2295" class="Bound">C</a> <a id="2714" href="Categories.Category.html#700" class="Function Operator">[</a> <a id="2716" href="Categories.Functor.Properties.html#2634" class="Bound">f</a> <a id="2718" href="Categories.Category.html#700" class="Function Operator">∘</a> <a id="2720" href="Categories.Functor.Properties.html#2642" class="Bound">g</a> <a id="2722" href="Categories.Category.html#700" class="Function Operator">]</a><a id="2723" class="Symbol">)</a> <a id="2725" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2728" href="Categories.Functor.Core.html#696" class="Field">F-resp-≈</a> <a id="2737" href="Categories.Functor.Properties.html#2653" class="Bound">eq</a> <a id="2740" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="2746" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="2749" href="Categories.Functor.Properties.html#2650" class="Bound">h</a>             <a id="2763" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
    <a id="2769" class="Keyword">where</a> <a id="2775" class="Keyword">open</a> <a id="2780" href="Categories.Category.Core.html#2462" class="Module">D.HomReasoning</a>

  <a id="2798" href="Categories.Functor.Properties.html#2798" class="Function Operator">[_]-resp-square</a> <a id="2814" class="Symbol">:</a> <a id="2816" href="Categories.Category.html#884" class="Function">Definitions.CommutativeSquare</a> <a id="2846" href="Categories.Functor.Properties.html#2295" class="Bound">C</a> <a id="2848" href="Categories.Functor.Properties.html#2529" class="Generalizable">f</a> <a id="2850" href="Categories.Functor.Properties.html#2531" class="Generalizable">g</a> <a id="2852" href="Categories.Functor.Properties.html#2533" class="Generalizable">h</a> <a id="2854" href="Categories.Functor.Properties.html#2535" class="Generalizable">i</a> <a id="2856" class="Symbol">→</a>
                    <a id="2878" href="Categories.Category.html#884" class="Function">Definitions.CommutativeSquare</a> <a id="2908" href="Categories.Functor.Properties.html#2297" class="Bound">D</a> <a id="2910" class="Symbol">(</a><a id="2911" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="2914" href="Categories.Functor.Properties.html#2529" class="Generalizable">f</a><a id="2915" class="Symbol">)</a> <a id="2917" class="Symbol">(</a><a id="2918" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="2921" href="Categories.Functor.Properties.html#2531" class="Generalizable">g</a><a id="2922" class="Symbol">)</a> <a id="2924" class="Symbol">(</a><a id="2925" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="2928" href="Categories.Functor.Properties.html#2533" class="Generalizable">h</a><a id="2929" class="Symbol">)</a> <a id="2931" class="Symbol">(</a><a id="2932" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="2935" href="Categories.Functor.Properties.html#2535" class="Generalizable">i</a><a id="2936" class="Symbol">)</a>
  <a id="2940" href="Categories.Functor.Properties.html#2798" class="Function Operator">[_]-resp-square</a> <a id="2956" class="Symbol">{</a><a id="2957" class="Argument">f</a> <a id="2959" class="Symbol">=</a> <a id="2961" href="Categories.Functor.Properties.html#2961" class="Bound">f</a><a id="2962" class="Symbol">}</a> <a id="2964" class="Symbol">{</a><a id="2965" class="Argument">g</a> <a id="2967" class="Symbol">=</a> <a id="2969" href="Categories.Functor.Properties.html#2969" class="Bound">g</a><a id="2970" class="Symbol">}</a> <a id="2972" class="Symbol">{</a><a id="2973" class="Argument">h</a> <a id="2975" class="Symbol">=</a> <a id="2977" href="Categories.Functor.Properties.html#2977" class="Bound">h</a><a id="2978" class="Symbol">}</a> <a id="2980" class="Symbol">{</a><a id="2981" class="Argument">i</a> <a id="2983" class="Symbol">=</a> <a id="2985" href="Categories.Functor.Properties.html#2985" class="Bound">i</a><a id="2986" class="Symbol">}</a> <a id="2988" href="Categories.Functor.Properties.html#2988" class="Bound">sq</a> <a id="2991" class="Symbol">=</a> <a id="2993" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="3003" href="Categories.Functor.Properties.html#2297" class="Bound">D</a> <a id="3005" href="Categories.Category.html#700" class="Function Operator">[</a> <a id="3007" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="3010" href="Categories.Functor.Properties.html#2977" class="Bound">h</a> <a id="3012" href="Categories.Category.html#700" class="Function Operator">∘</a> <a id="3014" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="3017" href="Categories.Functor.Properties.html#2961" class="Bound">f</a> <a id="3019" href="Categories.Category.html#700" class="Function Operator">]</a>  <a id="3022" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">≈˘⟨</a> <a id="3026" href="Categories.Functor.Core.html#565" class="Field">homomorphism</a> <a id="3039" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">⟩</a>
    <a id="3045" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="3048" class="Symbol">(</a><a id="3049" href="Categories.Functor.Properties.html#2295" class="Bound">C</a> <a id="3051" href="Categories.Category.html#700" class="Function Operator">[</a> <a id="3053" href="Categories.Functor.Properties.html#2977" class="Bound">h</a> <a id="3055" href="Categories.Category.html#700" class="Function Operator">∘</a> <a id="3057" href="Categories.Functor.Properties.html#2961" class="Bound">f</a> <a id="3059" href="Categories.Category.html#700" class="Function Operator">]</a><a id="3060" class="Symbol">)</a>   <a id="3064" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3067" href="Categories.Functor.Core.html#696" class="Field">F-resp-≈</a> <a id="3076" href="Categories.Functor.Properties.html#2988" class="Bound">sq</a> <a id="3079" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="3085" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="3088" class="Symbol">(</a><a id="3089" href="Categories.Functor.Properties.html#2295" class="Bound">C</a> <a id="3091" href="Categories.Category.html#700" class="Function Operator">[</a> <a id="3093" href="Categories.Functor.Properties.html#2985" class="Bound">i</a> <a id="3095" href="Categories.Category.html#700" class="Function Operator">∘</a> <a id="3097" href="Categories.Functor.Properties.html#2969" class="Bound">g</a> <a id="3099" href="Categories.Category.html#700" class="Function Operator">]</a><a id="3100" class="Symbol">)</a>   <a id="3104" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3107" href="Categories.Functor.Core.html#565" class="Field">homomorphism</a> <a id="3120" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="3126" href="Categories.Functor.Properties.html#2297" class="Bound">D</a> <a id="3128" href="Categories.Category.html#700" class="Function Operator">[</a> <a id="3130" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="3133" href="Categories.Functor.Properties.html#2985" class="Bound">i</a> <a id="3135" href="Categories.Category.html#700" class="Function Operator">∘</a> <a id="3137" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="3140" href="Categories.Functor.Properties.html#2969" class="Bound">g</a> <a id="3142" href="Categories.Category.html#700" class="Function Operator">]</a>  <a id="3145" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
    <a id="3151" class="Keyword">where</a> <a id="3157" class="Keyword">open</a> <a id="3162" href="Categories.Category.Core.html#2462" class="Module">D.HomReasoning</a>

  <a id="3180" href="Categories.Functor.Properties.html#3180" class="Function Operator">[_]-resp-inverse</a> <a id="3197" class="Symbol">:</a> <a id="3199" href="Categories.Functor.Properties.html#2295" class="Bound">C</a> <a id="3201" href="Categories.Category.html#609" class="Function Operator">[</a> <a id="3203" href="Categories.Functor.Properties.html#2295" class="Bound">C</a> <a id="3205" href="Categories.Category.html#700" class="Function Operator">[</a> <a id="3207" href="Categories.Functor.Properties.html#2529" class="Generalizable">f</a> <a id="3209" href="Categories.Category.html#700" class="Function Operator">∘</a> <a id="3211" href="Categories.Functor.Properties.html#2531" class="Generalizable">g</a> <a id="3213" href="Categories.Category.html#700" class="Function Operator">]</a> <a id="3215" href="Categories.Category.html#609" class="Function Operator">≈</a> <a id="3217" href="Categories.Category.Core.html#630" class="Function">C.id</a> <a id="3222" href="Categories.Category.html#609" class="Function Operator">]</a> <a id="3224" class="Symbol">→</a> <a id="3226" href="Categories.Functor.Properties.html#2297" class="Bound">D</a> <a id="3228" href="Categories.Category.html#609" class="Function Operator">[</a> <a id="3230" href="Categories.Functor.Properties.html#2297" class="Bound">D</a> <a id="3232" href="Categories.Category.html#700" class="Function Operator">[</a> <a id="3234" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="3237" href="Categories.Functor.Properties.html#2529" class="Generalizable">f</a> <a id="3239" href="Categories.Category.html#700" class="Function Operator">∘</a> <a id="3241" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="3244" href="Categories.Functor.Properties.html#2531" class="Generalizable">g</a> <a id="3246" href="Categories.Category.html#700" class="Function Operator">]</a> <a id="3248" href="Categories.Category.html#609" class="Function Operator">≈</a> <a id="3250" href="Categories.Category.Core.html#630" class="Function">D.id</a> <a id="3255" href="Categories.Category.html#609" class="Function Operator">]</a>
  <a id="3259" href="Categories.Functor.Properties.html#3180" class="Function Operator">[_]-resp-inverse</a> <a id="3276" class="Symbol">{</a><a id="3277" class="Argument">f</a> <a id="3279" class="Symbol">=</a> <a id="3281" href="Categories.Functor.Properties.html#3281" class="Bound">f</a><a id="3282" class="Symbol">}</a> <a id="3284" class="Symbol">{</a><a id="3285" class="Argument">g</a> <a id="3287" class="Symbol">=</a> <a id="3289" href="Categories.Functor.Properties.html#3289" class="Bound">g</a><a id="3290" class="Symbol">}</a> <a id="3292" href="Categories.Functor.Properties.html#3292" class="Bound">eq</a> <a id="3295" class="Symbol">=</a> <a id="3297" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="3307" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="3310" href="Categories.Functor.Properties.html#3281" class="Bound">f</a> <a id="3312" href="Categories.Category.Core.html#656" class="Function Operator">D.∘</a> <a id="3316" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="3319" href="Categories.Functor.Properties.html#3289" class="Bound">g</a> <a id="3321" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3324" href="Categories.Functor.Properties.html#2548" class="Function Operator">[_]-resp-∘</a> <a id="3335" href="Categories.Functor.Properties.html#3292" class="Bound">eq</a> <a id="3338" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="3344" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="3347" href="Categories.Category.Core.html#630" class="Function">C.id</a>       <a id="3358" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3361" href="Categories.Functor.Core.html#511" class="Field">identity</a> <a id="3370" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="3376" href="Categories.Category.Core.html#630" class="Function">D.id</a>          <a id="3390" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
    <a id="3396" class="Keyword">where</a> <a id="3402" class="Keyword">open</a> <a id="3407" href="Categories.Category.Core.html#2462" class="Module">D.HomReasoning</a>

  <a id="3425" href="Categories.Functor.Properties.html#3425" class="Function Operator">[_]-resp-Iso</a> <a id="3438" class="Symbol">:</a> <a id="3440" href="Categories.Morphism.html#1906" class="Record">Iso</a> <a id="3444" href="Categories.Functor.Properties.html#2295" class="Bound">C</a> <a id="3446" href="Categories.Functor.Properties.html#2529" class="Generalizable">f</a> <a id="3448" href="Categories.Functor.Properties.html#2531" class="Generalizable">g</a> <a id="3450" class="Symbol">→</a> <a id="3452" href="Categories.Morphism.html#1906" class="Record">Iso</a> <a id="3456" href="Categories.Functor.Properties.html#2297" class="Bound">D</a> <a id="3458" class="Symbol">(</a><a id="3459" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="3462" href="Categories.Functor.Properties.html#2529" class="Generalizable">f</a><a id="3463" class="Symbol">)</a> <a id="3465" class="Symbol">(</a><a id="3466" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="3469" href="Categories.Functor.Properties.html#2531" class="Generalizable">g</a><a id="3470" class="Symbol">)</a>
  <a id="3474" href="Categories.Functor.Properties.html#3425" class="Function Operator">[_]-resp-Iso</a> <a id="3487" class="Symbol">{</a><a id="3488" class="Argument">f</a> <a id="3490" class="Symbol">=</a> <a id="3492" href="Categories.Functor.Properties.html#3492" class="Bound">f</a><a id="3493" class="Symbol">}</a> <a id="3495" class="Symbol">{</a><a id="3496" class="Argument">g</a> <a id="3498" class="Symbol">=</a> <a id="3500" href="Categories.Functor.Properties.html#3500" class="Bound">g</a><a id="3501" class="Symbol">}</a> <a id="3503" href="Categories.Functor.Properties.html#3503" class="Bound">iso</a> <a id="3507" class="Symbol">=</a> <a id="3509" class="Keyword">record</a>
    <a id="3520" class="Symbol">{</a> <a id="3522" href="Categories.Morphism.html#1964" class="Field">isoˡ</a> <a id="3527" class="Symbol">=</a> <a id="3529" href="Categories.Functor.Properties.html#3180" class="Function Operator">[_]-resp-inverse</a> <a id="3546" href="Categories.Morphism.html#1964" class="Field">isoˡ</a>
    <a id="3555" class="Symbol">;</a> <a id="3557" href="Categories.Morphism.html#1990" class="Field">isoʳ</a> <a id="3562" class="Symbol">=</a> <a id="3564" href="Categories.Functor.Properties.html#3180" class="Function Operator">[_]-resp-inverse</a> <a id="3581" href="Categories.Morphism.html#1990" class="Field">isoʳ</a>
    <a id="3590" class="Symbol">}</a>
    <a id="3596" class="Keyword">where</a> <a id="3602" class="Keyword">open</a> <a id="3607" href="Categories.Morphism.html#1906" class="Module">Iso</a> <a id="3611" href="Categories.Functor.Properties.html#3503" class="Bound">iso</a>

  <a id="3618" href="Categories.Functor.Properties.html#3618" class="Function Operator">[_]-resp-≅</a> <a id="3629" class="Symbol">:</a> <a id="3631" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="3634" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="3644" href="Categories.Morphism.html#2335" class="Record Operator">_≅_</a> <a id="3648" href="Categories.Functor.Properties.html#2295" class="Bound">C</a> <a id="3650" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="3652" href="Categories.Morphism.html#2335" class="Record Operator">_≅_</a> <a id="3656" href="Categories.Functor.Properties.html#2297" class="Bound">D</a>
  <a id="3660" href="Categories.Functor.Properties.html#3618" class="Function Operator">[_]-resp-≅</a> <a id="3671" href="Categories.Functor.Properties.html#3671" class="Bound">i≅j</a> <a id="3675" class="Symbol">=</a> <a id="3677" class="Keyword">record</a>
    <a id="3688" class="Symbol">{</a> <a id="3690" href="Categories.Morphism.html#2383" class="Field">from</a>       <a id="3701" class="Symbol">=</a> <a id="3703" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="3706" href="Categories.Morphism.html#2383" class="Field">from</a>
    <a id="3715" class="Symbol">;</a> <a id="3717" href="Categories.Morphism.html#2400" class="Field">to</a>         <a id="3728" class="Symbol">=</a> <a id="3730" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="3733" href="Categories.Morphism.html#2400" class="Field">to</a>
    <a id="3740" class="Symbol">;</a> <a id="3742" href="Categories.Morphism.html#2417" class="Field">iso</a>        <a id="3753" class="Symbol">=</a> <a id="3755" href="Categories.Functor.Properties.html#3425" class="Function Operator">[</a> <a id="3757" href="Categories.Morphism.html#2417" class="Field">iso</a> <a id="3761" href="Categories.Functor.Properties.html#3425" class="Function Operator">]-resp-Iso</a>
    <a id="3776" class="Symbol">}</a>
    <a id="3782" class="Keyword">where</a> <a id="3788" class="Keyword">open</a> <a id="3793" href="Categories.Morphism.html#2335" class="Module Operator">_≅_</a> <a id="3797" href="Categories.Functor.Properties.html#3671" class="Bound">i≅j</a>

  <a id="3804" href="Categories.Functor.Properties.html#3804" class="Function Operator">[_]-resp-≃</a> <a id="3815" class="Symbol">:</a> <a id="3817" class="Symbol">∀</a> <a id="3819" class="Symbol">{</a><a id="3820" href="Categories.Functor.Properties.html#3820" class="Bound">f</a> <a id="3822" href="Categories.Functor.Properties.html#3822" class="Bound">g</a> <a id="3824" class="Symbol">:</a>  <a id="3827" href="Categories.Morphism.html#2335" class="Record Operator">_≅_</a> <a id="3831" href="Categories.Functor.Properties.html#2295" class="Bound">C</a> <a id="3833" href="Categories.Functor.Properties.html#2511" class="Generalizable">A</a> <a id="3835" href="Categories.Functor.Properties.html#2513" class="Generalizable">B</a><a id="3836" class="Symbol">}</a> <a id="3838" class="Symbol">→</a> <a id="3840" href="Categories.Functor.Properties.html#3820" class="Bound">f</a> <a id="3842" href="Categories.Morphism.IsoEquiv.html#1761" class="Record Operator">IsoC.≃</a> <a id="3849" href="Categories.Functor.Properties.html#3822" class="Bound">g</a> <a id="3851" class="Symbol">→</a> <a id="3853" href="Categories.Functor.Properties.html#3618" class="Function Operator">[</a> <a id="3855" href="Categories.Functor.Properties.html#3820" class="Bound">f</a> <a id="3857" href="Categories.Functor.Properties.html#3618" class="Function Operator">]-resp-≅</a> <a id="3866" href="Categories.Morphism.IsoEquiv.html#1761" class="Record Operator">IsoD.≃</a> <a id="3873" href="Categories.Functor.Properties.html#3618" class="Function Operator">[</a> <a id="3875" href="Categories.Functor.Properties.html#3822" class="Bound">g</a> <a id="3877" href="Categories.Functor.Properties.html#3618" class="Function Operator">]-resp-≅</a>
  <a id="3888" href="Categories.Functor.Properties.html#3804" class="Function Operator">[_]-resp-≃</a> <a id="3899" href="Categories.Morphism.IsoEquiv.html#1807" class="InductiveConstructor Operator">⌞</a> <a id="3901" href="Categories.Functor.Properties.html#3901" class="Bound">eq</a> <a id="3904" href="Categories.Morphism.IsoEquiv.html#1807" class="InductiveConstructor Operator">⌟</a> <a id="3906" class="Symbol">=</a> <a id="3908" href="Categories.Morphism.IsoEquiv.html#1807" class="InductiveConstructor Operator">⌞</a> <a id="3910" href="Categories.Functor.Core.html#696" class="Field">F-resp-≈</a> <a id="3919" href="Categories.Functor.Properties.html#3901" class="Bound">eq</a> <a id="3922" href="Categories.Morphism.IsoEquiv.html#1807" class="InductiveConstructor Operator">⌟</a>

  <a id="3927" href="Categories.Functor.Properties.html#3927" class="Function">homomorphismᵢ</a> <a id="3941" class="Symbol">:</a> <a id="3943" class="Symbol">∀</a> <a id="3945" class="Symbol">{</a><a id="3946" href="Categories.Functor.Properties.html#3946" class="Bound">f</a> <a id="3948" class="Symbol">:</a> <a id="3950" href="Categories.Morphism.html#2335" class="Record Operator">_≅_</a> <a id="3954" href="Categories.Functor.Properties.html#2295" class="Bound">C</a> <a id="3956" href="Categories.Functor.Properties.html#2513" class="Generalizable">B</a> <a id="3958" href="Categories.Functor.Properties.html#2515" class="Generalizable">E</a><a id="3959" class="Symbol">}</a> <a id="3961" class="Symbol">{</a><a id="3962" href="Categories.Functor.Properties.html#3962" class="Bound">g</a> <a id="3964" class="Symbol">:</a> <a id="3966" href="Categories.Morphism.html#2335" class="Record Operator">_≅_</a> <a id="3970" href="Categories.Functor.Properties.html#2295" class="Bound">C</a> <a id="3972" href="Categories.Functor.Properties.html#2511" class="Generalizable">A</a> <a id="3974" href="Categories.Functor.Properties.html#2513" class="Generalizable">B</a><a id="3975" class="Symbol">}</a> <a id="3977" class="Symbol">→</a> <a id="3979" href="Categories.Functor.Properties.html#3618" class="Function Operator">[</a> <a id="3981" href="Categories.Category.Core.html#656" class="Function Operator">_∘ᵢ_</a> <a id="3986" href="Categories.Functor.Properties.html#2295" class="Bound">C</a> <a id="3988" href="Categories.Functor.Properties.html#3946" class="Bound">f</a> <a id="3990" href="Categories.Functor.Properties.html#3962" class="Bound">g</a> <a id="3992" href="Categories.Functor.Properties.html#3618" class="Function Operator">]-resp-≅</a> <a id="4001" href="Categories.Morphism.IsoEquiv.html#1761" class="Record Operator">IsoD.≃</a> <a id="4008" class="Symbol">(</a><a id="4009" href="Categories.Category.Core.html#656" class="Function Operator">_∘ᵢ_</a> <a id="4014" href="Categories.Functor.Properties.html#2297" class="Bound">D</a> <a id="4016" href="Categories.Functor.Properties.html#3618" class="Function Operator">[</a> <a id="4018" href="Categories.Functor.Properties.html#3946" class="Bound">f</a> <a id="4020" href="Categories.Functor.Properties.html#3618" class="Function Operator">]-resp-≅</a> <a id="4029" href="Categories.Functor.Properties.html#3618" class="Function Operator">[</a> <a id="4031" href="Categories.Functor.Properties.html#3962" class="Bound">g</a> <a id="4033" href="Categories.Functor.Properties.html#3618" class="Function Operator">]-resp-≅</a> <a id="4042" class="Symbol">)</a>
  <a id="4046" href="Categories.Functor.Properties.html#3927" class="Function">homomorphismᵢ</a> <a id="4060" class="Symbol">=</a> <a id="4062" href="Categories.Morphism.IsoEquiv.html#1807" class="InductiveConstructor Operator">⌞</a> <a id="4064" href="Categories.Functor.Core.html#565" class="Field">homomorphism</a> <a id="4077" href="Categories.Morphism.IsoEquiv.html#1807" class="InductiveConstructor Operator">⌟</a>

  <a id="4082" class="Comment">-- Uses a strong version of Essential Surjectivity.</a>
  <a id="4136" href="Categories.Functor.Properties.html#4136" class="Function">EssSurj×Full×Faithful⇒Invertible</a> <a id="4169" class="Symbol">:</a> <a id="4171" href="Categories.Functor.Properties.html#1453" class="Function">EssentiallySurjective</a> <a id="4193" href="Categories.Functor.Properties.html#2283" class="Bound">F</a> <a id="4195" class="Symbol">→</a> <a id="4197" href="Categories.Functor.Properties.html#1132" class="Function">Full</a> <a id="4202" href="Categories.Functor.Properties.html#2283" class="Bound">F</a> <a id="4204" class="Symbol">→</a> <a id="4206" href="Categories.Functor.Properties.html#987" class="Function">Faithful</a> <a id="4215" href="Categories.Functor.Properties.html#2283" class="Bound">F</a> <a id="4217" class="Symbol">→</a> <a id="4219" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="4227" href="Categories.Functor.Properties.html#2297" class="Bound">D</a> <a id="4229" href="Categories.Functor.Properties.html#2295" class="Bound">C</a>
  <a id="4233" href="Categories.Functor.Properties.html#4136" class="Function">EssSurj×Full×Faithful⇒Invertible</a> <a id="4266" href="Categories.Functor.Properties.html#4266" class="Bound">surj</a> <a id="4271" href="Categories.Functor.Properties.html#4271" class="Bound">full</a> <a id="4276" href="Categories.Functor.Properties.html#4276" class="Bound">faith</a> <a id="4282" class="Symbol">=</a> <a id="4284" class="Keyword">record</a>
    <a id="4295" class="Symbol">{</a> <a id="4297" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="4300" class="Symbol">=</a> <a id="4302" class="Symbol">λ</a> <a id="4304" href="Categories.Functor.Properties.html#4304" class="Bound">d</a> <a id="4306" class="Symbol">→</a> <a id="4308" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="4314" class="Symbol">(</a><a id="4315" href="Categories.Functor.Properties.html#4266" class="Bound">surj</a> <a id="4320" href="Categories.Functor.Properties.html#4304" class="Bound">d</a><a id="4321" class="Symbol">)</a>
    <a id="4327" class="Symbol">;</a> <a id="4329" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="4332" class="Symbol">=</a> <a id="4334" class="Symbol">λ</a> <a id="4336" class="Symbol">{</a><a id="4337" href="Categories.Functor.Properties.html#4337" class="Bound">A</a><a id="4338" class="Symbol">}</a> <a id="4340" class="Symbol">{</a><a id="4341" href="Categories.Functor.Properties.html#4341" class="Bound">B</a><a id="4342" class="Symbol">}</a> <a id="4344" href="Categories.Functor.Properties.html#4344" class="Bound">f</a> <a id="4346" class="Symbol">→</a>
      <a id="4354" class="Keyword">let</a> <a id="4358" class="Symbol">(</a><a id="4359" href="Categories.Functor.Properties.html#4359" class="Bound">a</a> <a id="4361" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4363" href="Categories.Functor.Properties.html#4363" class="Bound">sa</a><a id="4365" class="Symbol">)</a> <a id="4367" class="Symbol">=</a> <a id="4369" href="Categories.Functor.Properties.html#4266" class="Bound">surj</a> <a id="4374" href="Categories.Functor.Properties.html#4337" class="Bound">A</a>
          <a id="4386" class="Symbol">(</a><a id="4387" href="Categories.Functor.Properties.html#4387" class="Bound">b</a> <a id="4389" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4391" href="Categories.Functor.Properties.html#4391" class="Bound">sb</a><a id="4393" class="Symbol">)</a> <a id="4395" class="Symbol">=</a> <a id="4397" href="Categories.Functor.Properties.html#4266" class="Bound">surj</a> <a id="4402" href="Categories.Functor.Properties.html#4341" class="Bound">B</a>
      <a id="4410" class="Keyword">in</a> <a id="4413" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="4419" class="Symbol">(</a><a id="4420" href="Categories.Functor.Properties.html#4271" class="Bound">full</a> <a id="4425" class="Symbol">(</a><a id="4426" href="Categories.Morphism.html#2400" class="Field">_≅_.to</a> <a id="4433" href="Categories.Functor.Properties.html#4391" class="Bound">sb</a> <a id="4436" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4438" href="Categories.Functor.Properties.html#4344" class="Bound">f</a> <a id="4440" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4442" href="Categories.Morphism.html#2383" class="Field">_≅_.from</a> <a id="4451" href="Categories.Functor.Properties.html#4363" class="Bound">sa</a><a id="4453" class="Symbol">))</a>
    <a id="4460" class="Symbol">;</a> <a id="4462" href="Categories.Functor.Core.html#511" class="Field">identity</a> <a id="4471" class="Symbol">=</a> <a id="4473" class="Symbol">λ</a> <a id="4475" class="Symbol">{</a><a id="4476" href="Categories.Functor.Properties.html#4476" class="Bound">A</a><a id="4477" class="Symbol">}</a> <a id="4479" class="Symbol">→</a>
      <a id="4487" class="Keyword">let</a> <a id="4491" class="Symbol">(</a><a id="4492" href="Categories.Functor.Properties.html#4492" class="Bound">a</a> <a id="4494" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4496" href="Categories.Functor.Properties.html#4496" class="Bound">sa</a><a id="4498" class="Symbol">)</a> <a id="4500" class="Symbol">=</a> <a id="4502" href="Categories.Functor.Properties.html#4266" class="Bound">surj</a> <a id="4507" href="Categories.Functor.Properties.html#4476" class="Bound">A</a>
          <a id="4519" class="Symbol">(</a><a id="4520" href="Categories.Functor.Properties.html#4520" class="Bound">f</a> <a id="4522" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4524" href="Categories.Functor.Properties.html#4524" class="Bound">p</a><a id="4525" class="Symbol">)</a> <a id="4527" class="Symbol">=</a> <a id="4529" href="Categories.Functor.Properties.html#4271" class="Bound">full</a> <a id="4534" class="Symbol">(</a><a id="4535" href="Categories.Morphism.html#2400" class="Field">_≅_.to</a> <a id="4542" href="Categories.Functor.Properties.html#4496" class="Bound">sa</a> <a id="4545" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4547" href="Categories.Category.Core.html#630" class="Function">D.id</a> <a id="4552" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4554" href="Categories.Morphism.html#2383" class="Field">_≅_.from</a> <a id="4563" href="Categories.Functor.Properties.html#4496" class="Bound">sa</a><a id="4565" class="Symbol">)</a>
      <a id="4573" class="Keyword">in</a> <a id="4576" href="Categories.Functor.Properties.html#4276" class="Bound">faith</a> <a id="4582" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="4584" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
        <a id="4598" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="4601" href="Categories.Functor.Properties.html#4520" class="Bound">f</a>                           <a id="4629" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4632" href="Categories.Functor.Properties.html#4524" class="Bound">p</a> <a id="4634" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
        <a id="4644" href="Categories.Morphism.html#2400" class="Field">_≅_.to</a> <a id="4651" href="Categories.Functor.Properties.html#4496" class="Bound">sa</a> <a id="4654" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4656" href="Categories.Category.Core.html#630" class="Function">D.id</a> <a id="4661" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4663" href="Categories.Morphism.html#2383" class="Field">_≅_.from</a> <a id="4672" href="Categories.Functor.Properties.html#4496" class="Bound">sa</a> <a id="4675" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4678" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="4686" href="Categories.Category.Core.html#1096" class="Function">D.identityˡ</a> <a id="4698" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
        <a id="4708" href="Categories.Morphism.html#2400" class="Field">_≅_.to</a> <a id="4715" href="Categories.Functor.Properties.html#4496" class="Bound">sa</a> <a id="4718" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4720" href="Categories.Morphism.html#2383" class="Field">_≅_.from</a> <a id="4729" href="Categories.Functor.Properties.html#4496" class="Bound">sa</a>        <a id="4739" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4742" href="Categories.Morphism.html#1964" class="Function">_≅_.isoˡ</a> <a id="4751" href="Categories.Functor.Properties.html#4496" class="Bound">sa</a> <a id="4754" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
        <a id="4764" href="Categories.Category.Core.html#630" class="Function">D.id</a>                           <a id="4795" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">≈˘⟨</a> <a id="4799" href="Categories.Functor.Core.html#511" class="Field">identity</a> <a id="4808" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">⟩</a>
        <a id="4818" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="4821" href="Categories.Category.Core.html#630" class="Function">C.id</a>                        <a id="4849" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
    <a id="4855" class="Symbol">;</a> <a id="4857" href="Categories.Functor.Core.html#565" class="Field">homomorphism</a> <a id="4870" class="Symbol">=</a> <a id="4872" class="Symbol">λ</a> <a id="4874" class="Symbol">{</a><a id="4875" href="Categories.Functor.Properties.html#4875" class="Bound">X</a><a id="4876" class="Symbol">}</a> <a id="4878" class="Symbol">{</a><a id="4879" href="Categories.Functor.Properties.html#4879" class="Bound">Y</a><a id="4880" class="Symbol">}</a> <a id="4882" class="Symbol">{</a><a id="4883" href="Categories.Functor.Properties.html#4883" class="Bound">Z</a><a id="4884" class="Symbol">}</a> <a id="4886" class="Symbol">{</a><a id="4887" href="Categories.Functor.Properties.html#4887" class="Bound">f</a><a id="4888" class="Symbol">}</a> <a id="4890" class="Symbol">{</a><a id="4891" href="Categories.Functor.Properties.html#4891" class="Bound">g</a><a id="4892" class="Symbol">}</a> <a id="4894" class="Symbol">→</a>
      <a id="4902" class="Keyword">let</a> <a id="4906" class="Symbol">(</a><a id="4907" href="Categories.Functor.Properties.html#4907" class="Bound">a</a> <a id="4909" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4911" href="Categories.Functor.Properties.html#4911" class="Bound">sa</a><a id="4913" class="Symbol">)</a> <a id="4915" class="Symbol">=</a> <a id="4917" href="Categories.Functor.Properties.html#4266" class="Bound">surj</a> <a id="4922" href="Categories.Functor.Properties.html#4875" class="Bound">X</a>
          <a id="4934" class="Symbol">(</a><a id="4935" href="Categories.Functor.Properties.html#4935" class="Bound">b</a> <a id="4937" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4939" href="Categories.Functor.Properties.html#4939" class="Bound">sb</a><a id="4941" class="Symbol">)</a> <a id="4943" class="Symbol">=</a> <a id="4945" href="Categories.Functor.Properties.html#4266" class="Bound">surj</a> <a id="4950" href="Categories.Functor.Properties.html#4879" class="Bound">Y</a>
          <a id="4962" class="Symbol">(</a><a id="4963" href="Categories.Functor.Properties.html#4963" class="Bound">c</a> <a id="4965" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4967" href="Categories.Functor.Properties.html#4967" class="Bound">sc</a><a id="4969" class="Symbol">)</a> <a id="4971" class="Symbol">=</a> <a id="4973" href="Categories.Functor.Properties.html#4266" class="Bound">surj</a> <a id="4978" href="Categories.Functor.Properties.html#4883" class="Bound">Z</a>
          <a id="4990" class="Symbol">(</a><a id="4991" href="Categories.Functor.Properties.html#4991" class="Bound">⟨g∘f⟩</a> <a id="4997" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4999" href="Categories.Functor.Properties.html#4999" class="Bound">p</a><a id="5000" class="Symbol">)</a> <a id="5002" class="Symbol">=</a> <a id="5004" href="Categories.Functor.Properties.html#4271" class="Bound">full</a> <a id="5009" class="Symbol">(</a><a id="5010" href="Categories.Morphism.html#2400" class="Field">_≅_.to</a> <a id="5017" href="Categories.Functor.Properties.html#4967" class="Bound">sc</a> <a id="5020" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5022" class="Symbol">(</a><a id="5023" href="Categories.Functor.Properties.html#4891" class="Bound">g</a> <a id="5025" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5027" href="Categories.Functor.Properties.html#4887" class="Bound">f</a><a id="5028" class="Symbol">)</a> <a id="5030" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5032" href="Categories.Morphism.html#2383" class="Field">_≅_.from</a> <a id="5041" href="Categories.Functor.Properties.html#4911" class="Bound">sa</a><a id="5043" class="Symbol">)</a>
          <a id="5055" class="Symbol">(</a><a id="5056" href="Categories.Functor.Properties.html#5056" class="Bound">⟨f⟩</a> <a id="5060" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5062" href="Categories.Functor.Properties.html#5062" class="Bound">q</a><a id="5063" class="Symbol">)</a> <a id="5065" class="Symbol">=</a> <a id="5067" href="Categories.Functor.Properties.html#4271" class="Bound">full</a> <a id="5072" class="Symbol">(</a><a id="5073" href="Categories.Morphism.html#2400" class="Field">_≅_.to</a> <a id="5080" href="Categories.Functor.Properties.html#4939" class="Bound">sb</a> <a id="5083" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5085" href="Categories.Functor.Properties.html#4887" class="Bound">f</a> <a id="5087" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5089" href="Categories.Morphism.html#2383" class="Field">_≅_.from</a> <a id="5098" href="Categories.Functor.Properties.html#4911" class="Bound">sa</a><a id="5100" class="Symbol">)</a>
          <a id="5112" class="Symbol">(</a><a id="5113" href="Categories.Functor.Properties.html#5113" class="Bound">⟨g⟩</a> <a id="5117" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5119" href="Categories.Functor.Properties.html#5119" class="Bound">r</a><a id="5120" class="Symbol">)</a> <a id="5122" class="Symbol">=</a> <a id="5124" href="Categories.Functor.Properties.html#4271" class="Bound">full</a> <a id="5129" class="Symbol">(</a><a id="5130" href="Categories.Morphism.html#2400" class="Field">_≅_.to</a> <a id="5137" href="Categories.Functor.Properties.html#4967" class="Bound">sc</a> <a id="5140" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5142" href="Categories.Functor.Properties.html#4891" class="Bound">g</a> <a id="5144" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5146" href="Categories.Morphism.html#2383" class="Field">_≅_.from</a> <a id="5155" href="Categories.Functor.Properties.html#4939" class="Bound">sb</a><a id="5157" class="Symbol">)</a>
      <a id="5165" class="Keyword">in</a> <a id="5168" href="Categories.Functor.Properties.html#4276" class="Bound">faith</a> <a id="5174" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="5176" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
        <a id="5190" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="5193" href="Categories.Functor.Properties.html#4991" class="Bound">⟨g∘f⟩</a>                                                        <a id="5254" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5257" href="Categories.Functor.Properties.html#4999" class="Bound">p</a> <a id="5259" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
        <a id="5269" href="Categories.Morphism.html#2400" class="Field">_≅_.to</a> <a id="5276" href="Categories.Functor.Properties.html#4967" class="Bound">sc</a> <a id="5279" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5281" class="Symbol">(</a><a id="5282" href="Categories.Functor.Properties.html#4891" class="Bound">g</a> <a id="5284" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5286" href="Categories.Functor.Properties.html#4887" class="Bound">f</a><a id="5287" class="Symbol">)</a> <a id="5289" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5291" href="Categories.Morphism.html#2383" class="Field">_≅_.from</a> <a id="5300" href="Categories.Functor.Properties.html#4911" class="Bound">sa</a>                               <a id="5333" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5336" href="Categories.Morphism.Reasoning.Core.html#2598" class="Function">assoc²δγ</a> <a id="5345" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
        <a id="5355" class="Symbol">(</a><a id="5356" href="Categories.Morphism.html#2400" class="Field">_≅_.to</a> <a id="5363" href="Categories.Functor.Properties.html#4967" class="Bound">sc</a> <a id="5366" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5368" href="Categories.Functor.Properties.html#4891" class="Bound">g</a><a id="5369" class="Symbol">)</a> <a id="5371" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5373" class="Symbol">(</a><a id="5374" href="Categories.Functor.Properties.html#4887" class="Bound">f</a> <a id="5376" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5378" href="Categories.Morphism.html#2383" class="Field">_≅_.from</a> <a id="5387" href="Categories.Functor.Properties.html#4911" class="Bound">sa</a><a id="5389" class="Symbol">)</a>                             <a id="5419" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5422" href="Categories.Morphism.Reasoning.Core.html#9134" class="Function">insertInner</a> <a id="5434" class="Symbol">(</a><a id="5435" href="Categories.Morphism.html#1990" class="Function">_≅_.isoʳ</a> <a id="5444" href="Categories.Functor.Properties.html#4939" class="Bound">sb</a><a id="5446" class="Symbol">)</a> <a id="5448" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
        <a id="5458" class="Symbol">((</a><a id="5460" href="Categories.Morphism.html#2400" class="Field">_≅_.to</a> <a id="5467" href="Categories.Functor.Properties.html#4967" class="Bound">sc</a> <a id="5470" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5472" href="Categories.Functor.Properties.html#4891" class="Bound">g</a><a id="5473" class="Symbol">)</a> <a id="5475" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5477" href="Categories.Morphism.html#2383" class="Field">_≅_.from</a> <a id="5486" href="Categories.Functor.Properties.html#4939" class="Bound">sb</a><a id="5488" class="Symbol">)</a> <a id="5490" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5492" class="Symbol">(</a><a id="5493" href="Categories.Morphism.html#2400" class="Field">_≅_.to</a> <a id="5500" href="Categories.Functor.Properties.html#4939" class="Bound">sb</a> <a id="5503" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5505" href="Categories.Functor.Properties.html#4887" class="Bound">f</a> <a id="5507" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5509" href="Categories.Morphism.html#2383" class="Field">_≅_.from</a> <a id="5518" href="Categories.Functor.Properties.html#4911" class="Bound">sa</a><a id="5520" class="Symbol">)</a> <a id="5522" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5525" href="Categories.Category.Core.html#715" class="Function">D.assoc</a> <a id="5533" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="5541" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
        <a id="5551" class="Symbol">(</a><a id="5552" href="Categories.Morphism.html#2400" class="Field">_≅_.to</a> <a id="5559" href="Categories.Functor.Properties.html#4967" class="Bound">sc</a> <a id="5562" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5564" href="Categories.Functor.Properties.html#4891" class="Bound">g</a> <a id="5566" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5568" href="Categories.Morphism.html#2383" class="Field">_≅_.from</a> <a id="5577" href="Categories.Functor.Properties.html#4939" class="Bound">sb</a><a id="5579" class="Symbol">)</a> <a id="5581" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5583" class="Symbol">(</a><a id="5584" href="Categories.Morphism.html#2400" class="Field">_≅_.to</a> <a id="5591" href="Categories.Functor.Properties.html#4939" class="Bound">sb</a> <a id="5594" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5596" href="Categories.Functor.Properties.html#4887" class="Bound">f</a> <a id="5598" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5600" href="Categories.Morphism.html#2383" class="Field">_≅_.from</a> <a id="5609" href="Categories.Functor.Properties.html#4911" class="Bound">sa</a><a id="5611" class="Symbol">)</a>   <a id="5615" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">≈˘⟨</a> <a id="5619" class="Symbol">(</a><a id="5620" href="Categories.Functor.Properties.html#5119" class="Bound">r</a> <a id="5622" href="Categories.Category.Core.html#2634" class="Function Operator">⟩∘⟨</a> <a id="5626" href="Categories.Functor.Properties.html#5062" class="Bound">q</a> <a id="5628" class="Symbol">)</a> <a id="5630" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">⟩</a>
        <a id="5640" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="5643" href="Categories.Functor.Properties.html#5113" class="Bound">⟨g⟩</a> <a id="5647" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5649" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="5652" href="Categories.Functor.Properties.html#5056" class="Bound">⟨f⟩</a>                                                 <a id="5704" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">≈˘⟨</a> <a id="5708" href="Categories.Functor.Core.html#565" class="Field">homomorphism</a> <a id="5721" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">⟩</a>
        <a id="5731" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="5734" class="Symbol">(</a><a id="5735" href="Categories.Functor.Properties.html#5113" class="Bound">⟨g⟩</a> <a id="5739" href="Categories.Category.Core.html#656" class="Function Operator">C.∘</a> <a id="5743" href="Categories.Functor.Properties.html#5056" class="Bound">⟨f⟩</a><a id="5746" class="Symbol">)</a>                                                <a id="5795" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
    <a id="5801" class="Symbol">;</a> <a id="5803" href="Categories.Functor.Core.html#696" class="Field">F-resp-≈</a> <a id="5812" class="Symbol">=</a> <a id="5814" class="Symbol">λ</a> <a id="5816" class="Symbol">{</a><a id="5817" href="Categories.Functor.Properties.html#5817" class="Bound">X</a><a id="5818" class="Symbol">}</a> <a id="5820" class="Symbol">{</a><a id="5821" href="Categories.Functor.Properties.html#5821" class="Bound">Y</a><a id="5822" class="Symbol">}</a> <a id="5824" class="Symbol">{</a><a id="5825" href="Categories.Functor.Properties.html#5825" class="Bound">f</a><a id="5826" class="Symbol">}</a> <a id="5828" class="Symbol">{</a><a id="5829" href="Categories.Functor.Properties.html#5829" class="Bound">g</a><a id="5830" class="Symbol">}</a> <a id="5832" href="Categories.Functor.Properties.html#5832" class="Bound">f≈g</a> <a id="5836" class="Symbol">→</a>
      <a id="5844" class="Keyword">let</a> <a id="5848" href="Categories.Functor.Properties.html#5848" class="Bound">sa</a> <a id="5851" class="Symbol">=</a> <a id="5853" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="5859" class="Symbol">(</a><a id="5860" href="Categories.Functor.Properties.html#4266" class="Bound">surj</a> <a id="5865" href="Categories.Functor.Properties.html#5817" class="Bound">X</a><a id="5866" class="Symbol">)</a>
          <a id="5878" href="Categories.Functor.Properties.html#5878" class="Bound">sb</a> <a id="5881" class="Symbol">=</a> <a id="5883" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="5889" class="Symbol">(</a><a id="5890" href="Categories.Functor.Properties.html#4266" class="Bound">surj</a> <a id="5895" href="Categories.Functor.Properties.html#5821" class="Bound">Y</a><a id="5896" class="Symbol">)</a>
          <a id="5908" class="Symbol">(</a><a id="5909" href="Categories.Functor.Properties.html#5909" class="Bound">⟨f⟩</a> <a id="5913" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5915" href="Categories.Functor.Properties.html#5915" class="Bound">p</a><a id="5916" class="Symbol">)</a> <a id="5918" class="Symbol">=</a> <a id="5920" href="Categories.Functor.Properties.html#4271" class="Bound">full</a> <a id="5925" class="Symbol">(</a><a id="5926" href="Categories.Morphism.html#2400" class="Field">_≅_.to</a> <a id="5933" href="Categories.Functor.Properties.html#5878" class="Bound">sb</a> <a id="5936" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5938" href="Categories.Functor.Properties.html#5825" class="Bound">f</a> <a id="5940" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5942" href="Categories.Morphism.html#2383" class="Field">_≅_.from</a> <a id="5951" href="Categories.Functor.Properties.html#5848" class="Bound">sa</a><a id="5953" class="Symbol">)</a>
          <a id="5965" class="Symbol">(</a><a id="5966" href="Categories.Functor.Properties.html#5966" class="Bound">⟨g⟩</a> <a id="5970" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5972" href="Categories.Functor.Properties.html#5972" class="Bound">q</a><a id="5973" class="Symbol">)</a> <a id="5975" class="Symbol">=</a> <a id="5977" href="Categories.Functor.Properties.html#4271" class="Bound">full</a> <a id="5982" class="Symbol">(</a><a id="5983" href="Categories.Morphism.html#2400" class="Field">_≅_.to</a> <a id="5990" href="Categories.Functor.Properties.html#5878" class="Bound">sb</a> <a id="5993" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5995" href="Categories.Functor.Properties.html#5829" class="Bound">g</a> <a id="5997" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5999" href="Categories.Morphism.html#2383" class="Field">_≅_.from</a> <a id="6008" href="Categories.Functor.Properties.html#5848" class="Bound">sa</a><a id="6010" class="Symbol">)</a>
      <a id="6018" class="Keyword">in</a> <a id="6021" href="Categories.Functor.Properties.html#4276" class="Bound">faith</a> <a id="6027" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="6029" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
        <a id="6043" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="6046" href="Categories.Functor.Properties.html#5909" class="Bound">⟨f⟩</a>                      <a id="6071" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="6074" href="Categories.Functor.Properties.html#5915" class="Bound">p</a> <a id="6076" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
        <a id="6086" href="Categories.Morphism.html#2400" class="Field">_≅_.to</a> <a id="6093" href="Categories.Functor.Properties.html#5878" class="Bound">sb</a> <a id="6096" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6098" href="Categories.Functor.Properties.html#5825" class="Bound">f</a> <a id="6100" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6102" href="Categories.Morphism.html#2383" class="Field">_≅_.from</a> <a id="6111" href="Categories.Functor.Properties.html#5848" class="Bound">sa</a> <a id="6114" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="6117" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="6125" href="Categories.Functor.Properties.html#5832" class="Bound">f≈g</a> <a id="6129" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="6137" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
        <a id="6147" href="Categories.Morphism.html#2400" class="Field">_≅_.to</a> <a id="6154" href="Categories.Functor.Properties.html#5878" class="Bound">sb</a> <a id="6157" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6159" href="Categories.Functor.Properties.html#5829" class="Bound">g</a> <a id="6161" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6163" href="Categories.Morphism.html#2383" class="Field">_≅_.from</a> <a id="6172" href="Categories.Functor.Properties.html#5848" class="Bound">sa</a> <a id="6175" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">≈˘⟨</a> <a id="6179" href="Categories.Functor.Properties.html#5972" class="Bound">q</a> <a id="6181" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">⟩</a>
        <a id="6191" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="6194" href="Categories.Functor.Properties.html#5966" class="Bound">⟨g⟩</a>                      <a id="6219" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
    <a id="6225" class="Symbol">}</a>
    <a id="6231" class="Keyword">where</a>
      <a id="6243" class="Keyword">open</a> <a id="6248" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="6257" href="Categories.Functor.Properties.html#2297" class="Bound">D</a>
      <a id="6265" class="Keyword">open</a> <a id="6270" href="Categories.Category.Core.html#2462" class="Module">D.HomReasoning</a>
      <a id="6291" class="Keyword">open</a> <a id="6296" href="Categories.Morphism.Reasoning.html" class="Module">Reas</a> <a id="6301" href="Categories.Functor.Properties.html#2297" class="Bound">D</a>

<a id="6304" class="Comment">-- Functor Composition is Associative and the unit laws are found in</a>
<a id="6373" class="Comment">-- NaturalTransformation.NaturalIsomorphism, reified as associator, unitorˡ and unitorʳ.</a>
</pre></body></html>

==> anc/html/Categories.Functor.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Functor</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>
<a id="36" class="Keyword">module</a> <a id="43" href="Categories.Functor.html" class="Module">Categories.Functor</a> <a id="62" class="Keyword">where</a>

<a id="69" class="Keyword">open</a> <a id="74" class="Keyword">import</a> <a id="81" href="Level.html" class="Module">Level</a>
<a id="87" class="Keyword">open</a> <a id="92" class="Keyword">import</a> <a id="99" href="Function.html" class="Module">Function</a> <a id="108" class="Keyword">renaming</a> <a id="117" class="Symbol">(</a><a id="118" href="Function.Base.html#704" class="Function">id</a> <a id="121" class="Symbol">to</a> <a id="124" class="Function">id→</a><a id="127" class="Symbol">;</a> <a id="129" href="Function.Base.html#1134" class="Function Operator">_∘_</a> <a id="133" class="Symbol">to</a> <a id="136" class="Function Operator">_●_</a><a id="139" class="Symbol">)</a> <a id="141" class="Keyword">using</a> <a id="147" class="Symbol">()</a>

<a id="151" class="Keyword">open</a> <a id="156" class="Keyword">import</a> <a id="163" href="Categories.Category.html" class="Module">Categories.Category</a>
<a id="183" class="Keyword">open</a> <a id="188" class="Keyword">import</a> <a id="195" href="Categories.Functor.Core.html" class="Module">Categories.Functor.Core</a> <a id="219" class="Keyword">public</a>

<a id="227" class="Keyword">private</a>
  <a id="237" class="Keyword">variable</a>
    <a id="250" href="Categories.Functor.html#250" class="Generalizable">o</a> <a id="252" href="Categories.Functor.html#252" class="Generalizable">ℓ</a> <a id="254" href="Categories.Functor.html#254" class="Generalizable">e</a> <a id="256" href="Categories.Functor.html#256" class="Generalizable">o′</a> <a id="259" href="Categories.Functor.html#259" class="Generalizable">ℓ′</a> <a id="262" href="Categories.Functor.html#262" class="Generalizable">e′</a> <a id="265" href="Categories.Functor.html#265" class="Generalizable">o″</a> <a id="268" href="Categories.Functor.html#268" class="Generalizable">ℓ″</a> <a id="271" href="Categories.Functor.html#271" class="Generalizable">e″</a> <a id="274" class="Symbol">:</a> <a id="276" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="Endofunctor"></a><a id="283" href="Categories.Functor.html#283" class="Function">Endofunctor</a> <a id="295" class="Symbol">:</a> <a id="297" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="306" href="Categories.Functor.html#250" class="Generalizable">o</a> <a id="308" href="Categories.Functor.html#252" class="Generalizable">ℓ</a> <a id="310" href="Categories.Functor.html#254" class="Generalizable">e</a> <a id="312" class="Symbol">→</a> <a id="314" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="318" class="Symbol">_</a>
<a id="320" href="Categories.Functor.html#283" class="Function">Endofunctor</a> <a id="332" href="Categories.Functor.html#332" class="Bound">C</a> <a id="334" class="Symbol">=</a> <a id="336" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="344" href="Categories.Functor.html#332" class="Bound">C</a> <a id="346" href="Categories.Functor.html#332" class="Bound">C</a>

<a id="id"></a><a id="349" href="Categories.Functor.html#349" class="Function">id</a> <a id="352" class="Symbol">:</a> <a id="354" class="Symbol">∀</a> <a id="356" class="Symbol">{</a><a id="357" href="Categories.Functor.html#357" class="Bound">C</a> <a id="359" class="Symbol">:</a> <a id="361" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="370" href="Categories.Functor.html#250" class="Generalizable">o</a> <a id="372" href="Categories.Functor.html#252" class="Generalizable">ℓ</a> <a id="374" href="Categories.Functor.html#254" class="Generalizable">e</a><a id="375" class="Symbol">}</a> <a id="377" class="Symbol">→</a> <a id="379" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="387" href="Categories.Functor.html#357" class="Bound">C</a> <a id="389" href="Categories.Functor.html#357" class="Bound">C</a>
<a id="391" href="Categories.Functor.html#349" class="Function">id</a> <a id="394" class="Symbol">{</a><a id="395" class="Argument">C</a> <a id="397" class="Symbol">=</a> <a id="399" href="Categories.Functor.html#399" class="Bound">C</a><a id="400" class="Symbol">}</a> <a id="402" class="Symbol">=</a> <a id="404" class="Keyword">record</a>
  <a id="413" class="Symbol">{</a> <a id="415" href="Categories.Functor.Core.html#432" class="Field">F₀</a>           <a id="428" class="Symbol">=</a> <a id="430" href="Categories.Functor.html#124" class="Function">id→</a>
  <a id="436" class="Symbol">;</a> <a id="438" href="Categories.Functor.Core.html#455" class="Field">F₁</a>           <a id="451" class="Symbol">=</a> <a id="453" href="Categories.Functor.html#124" class="Function">id→</a>
  <a id="459" class="Symbol">;</a> <a id="461" href="Categories.Functor.Core.html#511" class="Field">identity</a>     <a id="474" class="Symbol">=</a> <a id="476" href="Relation.Binary.Structures.html#1641" class="Function">Category.Equiv.refl</a> <a id="496" href="Categories.Functor.html#399" class="Bound">C</a>
  <a id="500" class="Symbol">;</a> <a id="502" href="Categories.Functor.Core.html#565" class="Field">homomorphism</a> <a id="515" class="Symbol">=</a> <a id="517" href="Relation.Binary.Structures.html#1641" class="Function">Category.Equiv.refl</a> <a id="537" href="Categories.Functor.html#399" class="Bound">C</a>
  <a id="541" class="Symbol">;</a> <a id="543" href="Categories.Functor.Core.html#696" class="Field">F-resp-≈</a>     <a id="556" class="Symbol">=</a> <a id="558" href="Categories.Functor.html#124" class="Function">id→</a>
  <a id="564" class="Symbol">}</a>

<a id="567" class="Keyword">infixr</a> <a id="574" class="Number">9</a> <a id="576" href="Categories.Functor.html#747" class="Function Operator">_∘F_</a>

<a id="582" class="Comment">-- note that this definition could be shortened by inlining the definitions for</a>
<a id="662" class="Comment">-- identity′ and homomorphism′, but the definitions below are simpler to understand.</a>
<a id="_∘F_"></a><a id="747" href="Categories.Functor.html#747" class="Function Operator">_∘F_</a> <a id="752" class="Symbol">:</a> <a id="754" class="Symbol">∀</a> <a id="756" class="Symbol">{</a><a id="757" href="Categories.Functor.html#757" class="Bound">C</a> <a id="759" class="Symbol">:</a> <a id="761" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="770" href="Categories.Functor.html#250" class="Generalizable">o</a> <a id="772" href="Categories.Functor.html#252" class="Generalizable">ℓ</a> <a id="774" href="Categories.Functor.html#254" class="Generalizable">e</a><a id="775" class="Symbol">}</a> <a id="777" class="Symbol">{</a><a id="778" href="Categories.Functor.html#778" class="Bound">D</a> <a id="780" class="Symbol">:</a> <a id="782" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="791" href="Categories.Functor.html#256" class="Generalizable">o′</a> <a id="794" href="Categories.Functor.html#259" class="Generalizable">ℓ′</a> <a id="797" href="Categories.Functor.html#262" class="Generalizable">e′</a><a id="799" class="Symbol">}</a> <a id="801" class="Symbol">{</a><a id="802" href="Categories.Functor.html#802" class="Bound">E</a> <a id="804" class="Symbol">:</a> <a id="806" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="815" href="Categories.Functor.html#265" class="Generalizable">o″</a> <a id="818" href="Categories.Functor.html#268" class="Generalizable">ℓ″</a> <a id="821" href="Categories.Functor.html#271" class="Generalizable">e″</a><a id="823" class="Symbol">}</a>
    <a id="829" class="Symbol">→</a> <a id="831" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="839" href="Categories.Functor.html#778" class="Bound">D</a> <a id="841" href="Categories.Functor.html#802" class="Bound">E</a> <a id="843" class="Symbol">→</a> <a id="845" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="853" href="Categories.Functor.html#757" class="Bound">C</a> <a id="855" href="Categories.Functor.html#778" class="Bound">D</a> <a id="857" class="Symbol">→</a> <a id="859" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="867" href="Categories.Functor.html#757" class="Bound">C</a> <a id="869" href="Categories.Functor.html#802" class="Bound">E</a>
<a id="871" href="Categories.Functor.html#747" class="Function Operator">_∘F_</a> <a id="876" class="Symbol">{</a><a id="877" class="Argument">C</a> <a id="879" class="Symbol">=</a> <a id="881" href="Categories.Functor.html#881" class="Bound">C</a><a id="882" class="Symbol">}</a> <a id="884" class="Symbol">{</a><a id="885" class="Argument">D</a> <a id="887" class="Symbol">=</a> <a id="889" href="Categories.Functor.html#889" class="Bound">D</a><a id="890" class="Symbol">}</a> <a id="892" class="Symbol">{</a><a id="893" class="Argument">E</a> <a id="895" class="Symbol">=</a> <a id="897" href="Categories.Functor.html#897" class="Bound">E</a><a id="898" class="Symbol">}</a> <a id="900" href="Categories.Functor.html#900" class="Bound">F</a> <a id="902" href="Categories.Functor.html#902" class="Bound">G</a> <a id="904" class="Symbol">=</a> <a id="906" class="Keyword">record</a>
  <a id="915" class="Symbol">{</a> <a id="917" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="920" class="Symbol">=</a> <a id="922" href="Categories.Functor.Core.html#797" class="Function">F.₀</a> <a id="926" href="Categories.Functor.html#136" class="Function Operator">●</a> <a id="928" href="Categories.Functor.Core.html#797" class="Function">G.₀</a>
  <a id="934" class="Symbol">;</a> <a id="936" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="939" class="Symbol">=</a> <a id="941" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="945" href="Categories.Functor.html#136" class="Function Operator">●</a> <a id="947" href="Categories.Functor.Core.html#806" class="Function">G.₁</a>
  <a id="953" class="Symbol">;</a> <a id="955" href="Categories.Functor.Core.html#511" class="Field">identity</a> <a id="964" class="Symbol">=</a> <a id="966" href="Categories.Functor.html#1236" class="Function">identity′</a>
  <a id="978" class="Symbol">;</a> <a id="980" href="Categories.Functor.Core.html#565" class="Field">homomorphism</a> <a id="993" class="Symbol">=</a> <a id="995" href="Categories.Functor.html#1445" class="Function">homomorphism′</a>
  <a id="1011" class="Symbol">;</a> <a id="1013" href="Categories.Functor.Core.html#696" class="Field">F-resp-≈</a> <a id="1022" class="Symbol">=</a>  <a id="1025" href="Categories.Functor.Core.html#696" class="Function">F.F-resp-≈</a> <a id="1036" href="Categories.Functor.html#136" class="Function Operator">●</a> <a id="1038" href="Categories.Functor.Core.html#696" class="Field">G.F-resp-≈</a>
  <a id="1051" class="Symbol">}</a>
  <a id="1055" class="Keyword">where</a>
  <a id="1063" class="Keyword">module</a> <a id="1070" href="Categories.Functor.html#1070" class="Module">C</a> <a id="1072" class="Symbol">=</a> <a id="1074" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="1083" href="Categories.Functor.html#881" class="Bound">C</a> <a id="1085" class="Keyword">using</a> <a id="1091" class="Symbol">(</a><a id="1092" href="Categories.Category.Core.html#630" class="Field">id</a><a id="1094" class="Symbol">)</a>
  <a id="1098" class="Keyword">module</a> <a id="1105" href="Categories.Functor.html#1105" class="Module">D</a> <a id="1107" class="Symbol">=</a> <a id="1109" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="1118" href="Categories.Functor.html#889" class="Bound">D</a> <a id="1120" class="Keyword">using</a> <a id="1126" class="Symbol">(</a><a id="1127" href="Categories.Category.Core.html#630" class="Field">id</a><a id="1129" class="Symbol">)</a>
  <a id="1133" class="Keyword">module</a> <a id="1140" href="Categories.Functor.html#1140" class="Module">E</a> <a id="1142" class="Symbol">=</a> <a id="1144" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="1153" href="Categories.Functor.html#897" class="Bound">E</a> <a id="1155" class="Keyword">using</a> <a id="1161" class="Symbol">(</a><a id="1162" href="Categories.Category.Core.html#630" class="Field">id</a><a id="1164" class="Symbol">;</a> <a id="1166" class="Keyword">module</a> <a id="1173" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a><a id="1185" class="Symbol">)</a>
  <a id="1189" class="Keyword">module</a> <a id="1196" href="Categories.Functor.html#1196" class="Module">F</a> <a id="1198" class="Symbol">=</a> <a id="1200" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="1208" href="Categories.Functor.html#900" class="Bound">F</a>
  <a id="1212" class="Keyword">module</a> <a id="1219" href="Categories.Functor.html#1219" class="Module">G</a> <a id="1221" class="Symbol">=</a> <a id="1223" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="1231" href="Categories.Functor.html#902" class="Bound">G</a>

  <a id="1236" href="Categories.Functor.html#1236" class="Function">identity′</a> <a id="1246" class="Symbol">:</a> <a id="1248" class="Symbol">∀</a> <a id="1250" class="Symbol">{</a><a id="1251" href="Categories.Functor.html#1251" class="Bound">A</a><a id="1252" class="Symbol">}</a> <a id="1254" class="Symbol">→</a> <a id="1256" href="Categories.Functor.html#897" class="Bound">E</a> <a id="1258" href="Categories.Category.html#609" class="Function Operator">[</a> <a id="1260" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="1264" class="Symbol">(</a><a id="1265" href="Categories.Functor.Core.html#806" class="Function">G.₁</a> <a id="1269" class="Symbol">(</a><a id="1270" href="Categories.Category.Core.html#630" class="Function">C.id</a> <a id="1275" class="Symbol">{</a><a id="1276" href="Categories.Functor.html#1251" class="Bound">A</a><a id="1277" class="Symbol">}))</a> <a id="1281" href="Categories.Category.html#609" class="Function Operator">≈</a> <a id="1283" href="Categories.Category.Core.html#630" class="Function">E.id</a> <a id="1288" href="Categories.Category.html#609" class="Function Operator">]</a>
  <a id="1292" href="Categories.Functor.html#1236" class="Function">identity′</a> <a id="1302" class="Symbol">=</a> <a id="1304" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="1314" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="1318" class="Symbol">(</a><a id="1319" href="Categories.Functor.Core.html#806" class="Function">G.₁</a> <a id="1323" href="Categories.Category.Core.html#630" class="Function">C.id</a><a id="1327" class="Symbol">)</a> <a id="1329" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1332" href="Categories.Functor.Core.html#696" class="Function">F.F-resp-≈</a> <a id="1343" href="Categories.Functor.Core.html#511" class="Field">G.identity</a> <a id="1354" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="1360" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="1364" href="Categories.Category.Core.html#630" class="Function">D.id</a>       <a id="1375" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1378" href="Categories.Functor.Core.html#511" class="Function">F.identity</a> <a id="1389" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="1395" href="Categories.Category.Core.html#630" class="Function">E.id</a>           <a id="1410" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
    <a id="1416" class="Keyword">where</a> <a id="1422" class="Keyword">open</a> <a id="1427" href="Categories.Category.Core.html#2462" class="Module">E.HomReasoning</a>

  <a id="1445" href="Categories.Functor.html#1445" class="Function">homomorphism′</a> <a id="1459" class="Symbol">:</a> <a id="1461" class="Symbol">∀</a> <a id="1463" class="Symbol">{</a><a id="1464" href="Categories.Functor.html#1464" class="Bound">X</a> <a id="1466" href="Categories.Functor.html#1466" class="Bound">Y</a> <a id="1468" href="Categories.Functor.html#1468" class="Bound">Z</a><a id="1469" class="Symbol">}</a> <a id="1471" class="Symbol">{</a><a id="1472" href="Categories.Functor.html#1472" class="Bound">f</a> <a id="1474" class="Symbol">:</a> <a id="1476" href="Categories.Functor.html#881" class="Bound">C</a> <a id="1478" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="1480" href="Categories.Functor.html#1464" class="Bound">X</a> <a id="1482" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="1484" href="Categories.Functor.html#1466" class="Bound">Y</a> <a id="1486" href="Categories.Category.html#502" class="Function Operator">]</a><a id="1487" class="Symbol">}</a> <a id="1489" class="Symbol">{</a><a id="1490" href="Categories.Functor.html#1490" class="Bound">g</a> <a id="1492" class="Symbol">:</a> <a id="1494" href="Categories.Functor.html#881" class="Bound">C</a> <a id="1496" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="1498" href="Categories.Functor.html#1466" class="Bound">Y</a> <a id="1500" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="1502" href="Categories.Functor.html#1468" class="Bound">Z</a> <a id="1504" href="Categories.Category.html#502" class="Function Operator">]</a><a id="1505" class="Symbol">}</a>
                 <a id="1524" class="Symbol">→</a> <a id="1526" href="Categories.Functor.html#897" class="Bound">E</a> <a id="1528" href="Categories.Category.html#609" class="Function Operator">[</a> <a id="1530" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="1534" class="Symbol">(</a><a id="1535" href="Categories.Functor.Core.html#806" class="Function">G.₁</a> <a id="1539" class="Symbol">(</a><a id="1540" href="Categories.Functor.html#881" class="Bound">C</a> <a id="1542" href="Categories.Category.html#700" class="Function Operator">[</a> <a id="1544" href="Categories.Functor.html#1490" class="Bound">g</a> <a id="1546" href="Categories.Category.html#700" class="Function Operator">∘</a> <a id="1548" href="Categories.Functor.html#1472" class="Bound">f</a> <a id="1550" href="Categories.Category.html#700" class="Function Operator">]</a><a id="1551" class="Symbol">))</a> <a id="1554" href="Categories.Category.html#609" class="Function Operator">≈</a> <a id="1556" href="Categories.Functor.html#897" class="Bound">E</a> <a id="1558" href="Categories.Category.html#700" class="Function Operator">[</a> <a id="1560" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="1564" class="Symbol">(</a><a id="1565" href="Categories.Functor.Core.html#806" class="Function">G.₁</a> <a id="1569" href="Categories.Functor.html#1490" class="Bound">g</a><a id="1570" class="Symbol">)</a> <a id="1572" href="Categories.Category.html#700" class="Function Operator">∘</a> <a id="1574" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="1578" class="Symbol">(</a><a id="1579" href="Categories.Functor.Core.html#806" class="Function">G.₁</a> <a id="1583" href="Categories.Functor.html#1472" class="Bound">f</a><a id="1584" class="Symbol">)</a> <a id="1586" href="Categories.Category.html#700" class="Function Operator">]</a> <a id="1588" href="Categories.Category.html#609" class="Function Operator">]</a>
  <a id="1592" href="Categories.Functor.html#1445" class="Function">homomorphism′</a> <a id="1606" class="Symbol">{</a><a id="1607" class="Argument">f</a> <a id="1609" class="Symbol">=</a> <a id="1611" href="Categories.Functor.html#1611" class="Bound">f</a><a id="1612" class="Symbol">}</a> <a id="1614" class="Symbol">{</a><a id="1615" class="Argument">g</a> <a id="1617" class="Symbol">=</a> <a id="1619" href="Categories.Functor.html#1619" class="Bound">g</a><a id="1620" class="Symbol">}</a> <a id="1622" class="Symbol">=</a> <a id="1624" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="1634" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="1638" class="Symbol">(</a><a id="1639" href="Categories.Functor.Core.html#806" class="Function">G.₁</a> <a id="1643" class="Symbol">(</a><a id="1644" href="Categories.Functor.html#881" class="Bound">C</a> <a id="1646" href="Categories.Category.html#700" class="Function Operator">[</a> <a id="1648" href="Categories.Functor.html#1619" class="Bound">g</a> <a id="1650" href="Categories.Category.html#700" class="Function Operator">∘</a> <a id="1652" href="Categories.Functor.html#1611" class="Bound">f</a> <a id="1654" href="Categories.Category.html#700" class="Function Operator">]</a><a id="1655" class="Symbol">))</a>         <a id="1666" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1669" href="Categories.Functor.Core.html#696" class="Function">F.F-resp-≈</a> <a id="1680" href="Categories.Functor.Core.html#565" class="Field">G.homomorphism</a> <a id="1695" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="1701" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="1705" class="Symbol">(</a><a id="1706" href="Categories.Functor.html#889" class="Bound">D</a> <a id="1708" href="Categories.Category.html#700" class="Function Operator">[</a> <a id="1710" href="Categories.Functor.Core.html#806" class="Function">G.₁</a> <a id="1714" href="Categories.Functor.html#1619" class="Bound">g</a> <a id="1716" href="Categories.Category.html#700" class="Function Operator">∘</a> <a id="1718" href="Categories.Functor.Core.html#806" class="Function">G.₁</a> <a id="1722" href="Categories.Functor.html#1611" class="Bound">f</a> <a id="1724" href="Categories.Category.html#700" class="Function Operator">]</a><a id="1725" class="Symbol">)</a>       <a id="1733" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1736" href="Categories.Functor.Core.html#565" class="Function">F.homomorphism</a> <a id="1751" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="1757" href="Categories.Functor.html#897" class="Bound">E</a> <a id="1759" href="Categories.Category.html#700" class="Function Operator">[</a> <a id="1761" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="1765" class="Symbol">(</a><a id="1766" href="Categories.Functor.Core.html#806" class="Function">G.₁</a> <a id="1770" href="Categories.Functor.html#1619" class="Bound">g</a><a id="1771" class="Symbol">)</a> <a id="1773" href="Categories.Category.html#700" class="Function Operator">∘</a> <a id="1775" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="1779" class="Symbol">(</a><a id="1780" href="Categories.Functor.Core.html#806" class="Function">G.₁</a> <a id="1784" href="Categories.Functor.html#1611" class="Bound">f</a><a id="1785" class="Symbol">)</a> <a id="1787" href="Categories.Category.html#700" class="Function Operator">]</a> <a id="1789" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
    <a id="1795" class="Keyword">where</a> <a id="1801" class="Keyword">open</a> <a id="1806" href="Categories.Category.Core.html#2462" class="Module">E.HomReasoning</a>
</pre></body></html>

==> anc/html/Categories.Morphism.Duality.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Morphism.Duality</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>

<a id="37" class="Keyword">open</a> <a id="42" class="Keyword">import</a> <a id="49" href="Categories.Category.html" class="Module">Categories.Category</a>

<a id="70" class="Keyword">module</a> <a id="77" href="Categories.Morphism.Duality.html" class="Module">Categories.Morphism.Duality</a> <a id="105" class="Symbol">{</a><a id="106" href="Categories.Morphism.Duality.html#106" class="Bound">o</a> <a id="108" href="Categories.Morphism.Duality.html#108" class="Bound">ℓ</a> <a id="110" href="Categories.Morphism.Duality.html#110" class="Bound">e</a><a id="111" class="Symbol">}</a> <a id="113" class="Symbol">(</a><a id="114" href="Categories.Morphism.Duality.html#114" class="Bound">C</a> <a id="116" class="Symbol">:</a> <a id="118" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="127" href="Categories.Morphism.Duality.html#106" class="Bound">o</a> <a id="129" href="Categories.Morphism.Duality.html#108" class="Bound">ℓ</a> <a id="131" href="Categories.Morphism.Duality.html#110" class="Bound">e</a><a id="132" class="Symbol">)</a> <a id="134" class="Keyword">where</a>

<a id="141" class="Keyword">open</a> <a id="146" class="Keyword">import</a> <a id="153" href="Relation.Binary.PropositionalEquality.html" class="Module">Relation.Binary.PropositionalEquality</a> <a id="191" class="Keyword">using</a> <a id="197" class="Symbol">(</a><a id="198" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="201" class="Symbol">;</a> <a id="203" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="207" class="Symbol">)</a>

<a id="210" class="Keyword">open</a> <a id="215" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="224" href="Categories.Morphism.Duality.html#114" class="Bound">C</a>

<a id="227" class="Keyword">import</a> <a id="234" href="Categories.Morphism.html" class="Module">Categories.Morphism</a> <a id="254" class="Symbol">as</a> <a id="257" class="Module">M</a>
<a id="259" class="Keyword">private</a>
  <a id="269" class="Keyword">module</a> <a id="Op"></a><a id="276" href="Categories.Morphism.Duality.html#276" class="Module">Op</a> <a id="279" class="Symbol">=</a> <a id="281" href="Categories.Morphism.html" class="Module">M</a> <a id="283" href="Categories.Category.Core.html#3118" class="Function">op</a>
<a id="286" class="Keyword">open</a> <a id="291" href="Categories.Morphism.html" class="Module">M</a> <a id="293" href="Categories.Morphism.Duality.html#114" class="Bound">C</a>

<a id="296" class="Keyword">open</a> <a id="301" class="Keyword">import</a> <a id="308" href="Categories.Morphism.Properties.html" class="Module">Categories.Morphism.Properties</a> <a id="339" href="Categories.Morphism.Duality.html#114" class="Bound">C</a>

<a id="342" class="Keyword">private</a>
  <a id="352" class="Keyword">variable</a>
    <a id="365" href="Categories.Morphism.Duality.html#365" class="Generalizable">A</a> <a id="367" href="Categories.Morphism.Duality.html#367" class="Generalizable">B</a> <a id="369" href="Categories.Morphism.Duality.html#369" class="Generalizable">X</a> <a id="371" href="Categories.Morphism.Duality.html#371" class="Generalizable">Y</a> <a id="373" class="Symbol">:</a> <a id="375" href="Categories.Category.Core.html#559" class="Field">Obj</a>
    <a id="383" href="Categories.Morphism.Duality.html#383" class="Generalizable">f</a> <a id="385" href="Categories.Morphism.Duality.html#385" class="Generalizable">g</a> <a id="387" href="Categories.Morphism.Duality.html#387" class="Generalizable">h</a> <a id="389" class="Symbol">:</a> <a id="391" href="Categories.Morphism.Duality.html#365" class="Generalizable">A</a> <a id="393" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="395" href="Categories.Morphism.Duality.html#367" class="Generalizable">B</a>

<a id="Mono⇒op-Epi"></a><a id="398" href="Categories.Morphism.Duality.html#398" class="Function">Mono⇒op-Epi</a> <a id="410" class="Symbol">:</a> <a id="412" href="Categories.Morphism.html#551" class="Function">Mono</a> <a id="417" href="Categories.Morphism.Duality.html#383" class="Generalizable">f</a> <a id="419" class="Symbol">→</a> <a id="421" href="Categories.Morphism.html#1097" class="Function">Op.Epi</a> <a id="428" href="Categories.Morphism.Duality.html#383" class="Generalizable">f</a>
<a id="430" href="Categories.Morphism.Duality.html#398" class="Function">Mono⇒op-Epi</a> <a id="442" href="Categories.Morphism.Duality.html#442" class="Bound">mono</a> <a id="447" class="Symbol">=</a> <a id="449" href="Categories.Morphism.Duality.html#442" class="Bound">mono</a>

<a id="Epi⇒op-Mono"></a><a id="455" href="Categories.Morphism.Duality.html#455" class="Function">Epi⇒op-Mono</a> <a id="467" class="Symbol">:</a> <a id="469" href="Categories.Morphism.html#1097" class="Function">Epi</a> <a id="473" href="Categories.Morphism.Duality.html#383" class="Generalizable">f</a> <a id="475" class="Symbol">→</a> <a id="477" href="Categories.Morphism.html#551" class="Function">Op.Mono</a> <a id="485" href="Categories.Morphism.Duality.html#383" class="Generalizable">f</a>
<a id="487" href="Categories.Morphism.Duality.html#455" class="Function">Epi⇒op-Mono</a> <a id="499" href="Categories.Morphism.Duality.html#499" class="Bound">epi</a> <a id="503" class="Symbol">=</a> <a id="505" href="Categories.Morphism.Duality.html#499" class="Bound">epi</a>

<a id="Iso⇒op-Iso"></a><a id="510" href="Categories.Morphism.Duality.html#510" class="Function">Iso⇒op-Iso</a> <a id="521" class="Symbol">:</a> <a id="523" href="Categories.Morphism.html#1906" class="Record">Iso</a> <a id="527" href="Categories.Morphism.Duality.html#383" class="Generalizable">f</a> <a id="529" href="Categories.Morphism.Duality.html#385" class="Generalizable">g</a> <a id="531" class="Symbol">→</a> <a id="533" href="Categories.Morphism.html#1906" class="Record">Op.Iso</a> <a id="540" href="Categories.Morphism.Duality.html#385" class="Generalizable">g</a> <a id="542" href="Categories.Morphism.Duality.html#383" class="Generalizable">f</a>
<a id="544" href="Categories.Morphism.Duality.html#510" class="Function">Iso⇒op-Iso</a> <a id="555" href="Categories.Morphism.Duality.html#555" class="Bound">iso</a> <a id="559" class="Symbol">=</a> <a id="561" class="Keyword">record</a>
  <a id="570" class="Symbol">{</a> <a id="572" href="Categories.Morphism.html#1964" class="Field">isoˡ</a> <a id="577" class="Symbol">=</a> <a id="579" href="Categories.Morphism.html#1964" class="Field">isoˡ</a>
  <a id="586" class="Symbol">;</a> <a id="588" href="Categories.Morphism.html#1990" class="Field">isoʳ</a> <a id="593" class="Symbol">=</a> <a id="595" href="Categories.Morphism.html#1990" class="Field">isoʳ</a>
  <a id="602" class="Symbol">}</a>
  <a id="606" class="Keyword">where</a> <a id="612" class="Keyword">open</a> <a id="617" href="Categories.Morphism.html#1906" class="Module">Iso</a> <a id="621" href="Categories.Morphism.Duality.html#555" class="Bound">iso</a>

<a id="op-Iso⇒Iso"></a><a id="626" href="Categories.Morphism.Duality.html#626" class="Function">op-Iso⇒Iso</a> <a id="637" class="Symbol">:</a> <a id="639" href="Categories.Morphism.html#1906" class="Record">Op.Iso</a> <a id="646" href="Categories.Morphism.Duality.html#385" class="Generalizable">g</a> <a id="648" href="Categories.Morphism.Duality.html#383" class="Generalizable">f</a> <a id="650" class="Symbol">→</a> <a id="652" href="Categories.Morphism.html#1906" class="Record">Iso</a> <a id="656" href="Categories.Morphism.Duality.html#383" class="Generalizable">f</a> <a id="658" href="Categories.Morphism.Duality.html#385" class="Generalizable">g</a>
<a id="660" href="Categories.Morphism.Duality.html#626" class="Function">op-Iso⇒Iso</a> <a id="671" href="Categories.Morphism.Duality.html#671" class="Bound">iso</a> <a id="675" class="Symbol">=</a> <a id="677" class="Keyword">record</a>
  <a id="686" class="Symbol">{</a> <a id="688" href="Categories.Morphism.html#1964" class="Field">isoˡ</a> <a id="693" class="Symbol">=</a> <a id="695" href="Categories.Morphism.html#1964" class="Field">isoˡ</a>
  <a id="702" class="Symbol">;</a> <a id="704" href="Categories.Morphism.html#1990" class="Field">isoʳ</a> <a id="709" class="Symbol">=</a> <a id="711" href="Categories.Morphism.html#1990" class="Field">isoʳ</a>
  <a id="718" class="Symbol">}</a>
  <a id="722" class="Keyword">where</a> <a id="728" class="Keyword">open</a> <a id="733" href="Categories.Morphism.html#1906" class="Module">Op.Iso</a> <a id="740" href="Categories.Morphism.Duality.html#671" class="Bound">iso</a>

<a id="≅⇒op-≅"></a><a id="745" href="Categories.Morphism.Duality.html#745" class="Function">≅⇒op-≅</a> <a id="752" class="Symbol">:</a> <a id="754" href="Categories.Morphism.Duality.html#365" class="Generalizable">A</a> <a id="756" href="Categories.Morphism.html#2335" class="Record Operator">≅</a> <a id="758" href="Categories.Morphism.Duality.html#367" class="Generalizable">B</a> <a id="760" class="Symbol">→</a> <a id="762" href="Categories.Morphism.Duality.html#365" class="Generalizable">A</a> <a id="764" href="Categories.Morphism.html#2335" class="Record Operator">Op.≅</a> <a id="769" href="Categories.Morphism.Duality.html#367" class="Generalizable">B</a>
<a id="771" href="Categories.Morphism.Duality.html#745" class="Function">≅⇒op-≅</a> <a id="778" href="Categories.Morphism.Duality.html#778" class="Bound">A≅B</a> <a id="782" class="Symbol">=</a> <a id="784" class="Keyword">record</a>
  <a id="793" class="Symbol">{</a> <a id="795" href="Categories.Morphism.html#2383" class="Field">from</a> <a id="800" class="Symbol">=</a> <a id="802" href="Categories.Morphism.html#2400" class="Field">to</a>
  <a id="807" class="Symbol">;</a> <a id="809" href="Categories.Morphism.html#2400" class="Field">to</a>   <a id="814" class="Symbol">=</a> <a id="816" href="Categories.Morphism.html#2383" class="Field">from</a>
  <a id="823" class="Symbol">;</a> <a id="825" href="Categories.Morphism.html#2417" class="Field">iso</a>  <a id="830" class="Symbol">=</a> <a id="832" href="Categories.Morphism.Duality.html#510" class="Function">Iso⇒op-Iso</a> <a id="843" href="Categories.Morphism.html#2417" class="Field">iso</a>
  <a id="849" class="Symbol">}</a>
  <a id="853" class="Keyword">where</a> <a id="859" class="Keyword">open</a> <a id="864" href="Categories.Morphism.html#2335" class="Module Operator">_≅_</a> <a id="868" href="Categories.Morphism.Duality.html#778" class="Bound">A≅B</a>

<a id="op-≅⇒≅"></a><a id="873" href="Categories.Morphism.Duality.html#873" class="Function">op-≅⇒≅</a> <a id="880" class="Symbol">:</a> <a id="882" href="Categories.Morphism.Duality.html#365" class="Generalizable">A</a> <a id="884" href="Categories.Morphism.html#2335" class="Record Operator">Op.≅</a> <a id="889" href="Categories.Morphism.Duality.html#367" class="Generalizable">B</a> <a id="891" class="Symbol">→</a> <a id="893" href="Categories.Morphism.Duality.html#365" class="Generalizable">A</a> <a id="895" href="Categories.Morphism.html#2335" class="Record Operator">≅</a> <a id="897" href="Categories.Morphism.Duality.html#367" class="Generalizable">B</a>
<a id="899" href="Categories.Morphism.Duality.html#873" class="Function">op-≅⇒≅</a> <a id="906" href="Categories.Morphism.Duality.html#906" class="Bound">A≅B</a> <a id="910" class="Symbol">=</a> <a id="912" class="Keyword">record</a>
  <a id="921" class="Symbol">{</a> <a id="923" href="Categories.Morphism.html#2383" class="Field">from</a> <a id="928" class="Symbol">=</a> <a id="930" href="Categories.Morphism.html#2400" class="Field">to</a>
  <a id="935" class="Symbol">;</a> <a id="937" href="Categories.Morphism.html#2400" class="Field">to</a>   <a id="942" class="Symbol">=</a> <a id="944" href="Categories.Morphism.html#2383" class="Field">from</a>
  <a id="951" class="Symbol">;</a> <a id="953" href="Categories.Morphism.html#2417" class="Field">iso</a>  <a id="958" class="Symbol">=</a> <a id="960" href="Categories.Morphism.Duality.html#626" class="Function">op-Iso⇒Iso</a> <a id="971" href="Categories.Morphism.html#2417" class="Field">iso</a>
  <a id="977" class="Symbol">}</a>
  <a id="981" class="Keyword">where</a> <a id="987" class="Keyword">open</a> <a id="992" href="Categories.Morphism.html#2335" class="Module Operator">Op._≅_</a> <a id="999" href="Categories.Morphism.Duality.html#906" class="Bound">A≅B</a>


<a id="1005" class="Keyword">module</a> <a id="MorphismDualityConversionProperties"></a><a id="1012" href="Categories.Morphism.Duality.html#1012" class="Module">MorphismDualityConversionProperties</a> <a id="1048" class="Keyword">where</a>
  <a id="1056" class="Keyword">private</a>
    <a id="MorphismDualityConversionProperties.op-Iso-involutive"></a><a id="1068" href="Categories.Morphism.Duality.html#1068" class="Function">op-Iso-involutive</a> <a id="1086" class="Symbol">:</a> <a id="1088" class="Symbol">∀(</a><a id="1090" href="Categories.Morphism.Duality.html#1090" class="Bound">iso</a> <a id="1094" class="Symbol">:</a> <a id="1096" href="Categories.Morphism.html#1906" class="Record">Iso</a> <a id="1100" href="Categories.Morphism.Duality.html#383" class="Generalizable">f</a> <a id="1102" href="Categories.Morphism.Duality.html#385" class="Generalizable">g</a><a id="1103" class="Symbol">)</a> <a id="1105" class="Symbol">→</a> <a id="1107" href="Categories.Morphism.Duality.html#626" class="Function">op-Iso⇒Iso</a> <a id="1118" class="Symbol">(</a><a id="1119" href="Categories.Morphism.Duality.html#510" class="Function">Iso⇒op-Iso</a> <a id="1130" href="Categories.Morphism.Duality.html#1090" class="Bound">iso</a><a id="1133" class="Symbol">)</a> <a id="1135" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1137" href="Categories.Morphism.Duality.html#1090" class="Bound">iso</a>
    <a id="1145" href="Categories.Morphism.Duality.html#1068" class="Function">op-Iso-involutive</a> <a id="1163" class="Symbol">_</a> <a id="1165" class="Symbol">=</a> <a id="1167" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

    <a id="MorphismDualityConversionProperties.op-≅-involutive"></a><a id="1177" href="Categories.Morphism.Duality.html#1177" class="Function">op-≅-involutive</a> <a id="1193" class="Symbol">:</a> <a id="1195" class="Symbol">∀(</a><a id="1197" href="Categories.Morphism.Duality.html#1197" class="Bound">A′</a> <a id="1200" href="Categories.Morphism.Duality.html#1200" class="Bound">B′</a> <a id="1203" class="Symbol">:</a> <a id="1205" href="Categories.Category.Core.html#559" class="Field">Obj</a><a id="1208" class="Symbol">)</a> <a id="1210" class="Symbol">→</a> <a id="1212" class="Symbol">(</a><a id="1213" href="Categories.Morphism.Duality.html#1213" class="Bound">A′≅B′</a> <a id="1219" class="Symbol">:</a> <a id="1221" href="Categories.Morphism.Duality.html#1197" class="Bound">A′</a> <a id="1224" href="Categories.Morphism.html#2335" class="Record Operator">≅</a> <a id="1226" href="Categories.Morphism.Duality.html#1200" class="Bound">B′</a><a id="1228" class="Symbol">)</a>
                       <a id="1253" class="Symbol">→</a> <a id="1255" href="Categories.Morphism.Duality.html#873" class="Function">op-≅⇒≅</a> <a id="1262" class="Symbol">(</a><a id="1263" href="Categories.Morphism.Duality.html#745" class="Function">≅⇒op-≅</a> <a id="1270" href="Categories.Morphism.Duality.html#1213" class="Bound">A′≅B′</a><a id="1275" class="Symbol">)</a> <a id="1277" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1279" href="Categories.Morphism.Duality.html#1213" class="Bound">A′≅B′</a>
    <a id="1289" href="Categories.Morphism.Duality.html#1177" class="Function">op-≅-involutive</a> <a id="1305" class="Symbol">_</a> <a id="1307" class="Symbol">_</a> <a id="1309" class="Symbol">_</a> <a id="1311" class="Symbol">=</a> <a id="1313" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
</pre></body></html>

==> anc/html/Categories.Morphism.IsoEquiv.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Morphism.IsoEquiv</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>

<a id="37" class="Keyword">open</a> <a id="42" class="Keyword">import</a> <a id="49" href="Categories.Category.html" class="Module">Categories.Category</a>

<a id="70" class="Keyword">module</a> <a id="77" href="Categories.Morphism.IsoEquiv.html" class="Module">Categories.Morphism.IsoEquiv</a> <a id="106" class="Symbol">{</a><a id="107" href="Categories.Morphism.IsoEquiv.html#107" class="Bound">o</a> <a id="109" href="Categories.Morphism.IsoEquiv.html#109" class="Bound">ℓ</a> <a id="111" href="Categories.Morphism.IsoEquiv.html#111" class="Bound">e</a><a id="112" class="Symbol">}</a> <a id="114" class="Symbol">(</a><a id="115" href="Categories.Morphism.IsoEquiv.html#115" class="Bound">𝒞</a> <a id="117" class="Symbol">:</a> <a id="119" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="128" href="Categories.Morphism.IsoEquiv.html#107" class="Bound">o</a> <a id="130" href="Categories.Morphism.IsoEquiv.html#109" class="Bound">ℓ</a> <a id="132" href="Categories.Morphism.IsoEquiv.html#111" class="Bound">e</a><a id="133" class="Symbol">)</a> <a id="135" class="Keyword">where</a>

<a id="142" class="Keyword">open</a> <a id="147" class="Keyword">import</a> <a id="154" href="Level.html" class="Module">Level</a>
<a id="160" class="Keyword">open</a> <a id="165" class="Keyword">import</a> <a id="172" href="Function.html" class="Module">Function</a> <a id="181" class="Keyword">using</a> <a id="187" class="Symbol">(</a><a id="188" href="Function.Base.html#1657" class="Function">flip</a><a id="192" class="Symbol">;</a> <a id="194" href="Function.Base.html#6337" class="Function Operator">_on_</a><a id="198" class="Symbol">)</a>
<a id="200" class="Keyword">open</a> <a id="205" class="Keyword">import</a> <a id="212" href="Relation.Binary.html" class="Module">Relation.Binary</a> <a id="228" class="Keyword">hiding</a> <a id="235" class="Symbol">(</a><a id="236" href="Relation.Binary.Core.html#1268" class="Function Operator">_⇒_</a><a id="239" class="Symbol">)</a>
<a id="241" class="Keyword">import</a> <a id="248" href="Relation.Binary.Construct.On.html" class="Module">Relation.Binary.Construct.On</a> <a id="277" class="Symbol">as</a> <a id="280" class="Module">On</a>

<a id="284" class="Keyword">open</a> <a id="289" class="Keyword">import</a> <a id="296" href="Categories.Morphism.html" class="Module">Categories.Morphism</a> <a id="316" href="Categories.Morphism.IsoEquiv.html#115" class="Bound">𝒞</a>

<a id="319" class="Keyword">open</a> <a id="324" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="333" href="Categories.Morphism.IsoEquiv.html#115" class="Bound">𝒞</a>

<a id="336" class="Keyword">private</a>
  <a id="346" class="Keyword">variable</a>
    <a id="359" href="Categories.Morphism.IsoEquiv.html#359" class="Generalizable">A</a> <a id="361" href="Categories.Morphism.IsoEquiv.html#361" class="Generalizable">B</a> <a id="363" href="Categories.Morphism.IsoEquiv.html#363" class="Generalizable">C</a> <a id="365" class="Symbol">:</a> <a id="367" href="Categories.Category.Core.html#559" class="Field">Obj</a>

<a id="372" class="Comment">-- Two lemmas to set things up: if they exist, inverses are unique.</a>

<a id="to-unique"></a><a id="441" href="Categories.Morphism.IsoEquiv.html#441" class="Function">to-unique</a> <a id="451" class="Symbol">:</a> <a id="453" class="Symbol">∀</a> <a id="455" class="Symbol">{</a><a id="456" href="Categories.Morphism.IsoEquiv.html#456" class="Bound">f₁</a> <a id="459" href="Categories.Morphism.IsoEquiv.html#459" class="Bound">f₂</a> <a id="462" class="Symbol">:</a> <a id="464" href="Categories.Morphism.IsoEquiv.html#359" class="Generalizable">A</a> <a id="466" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="468" href="Categories.Morphism.IsoEquiv.html#361" class="Generalizable">B</a><a id="469" class="Symbol">}</a> <a id="471" class="Symbol">{</a><a id="472" href="Categories.Morphism.IsoEquiv.html#472" class="Bound">g₁</a> <a id="475" href="Categories.Morphism.IsoEquiv.html#475" class="Bound">g₂</a><a id="477" class="Symbol">}</a> <a id="479" class="Symbol">→</a>
            <a id="493" href="Categories.Morphism.html#1906" class="Record">Iso</a> <a id="497" href="Categories.Morphism.IsoEquiv.html#456" class="Bound">f₁</a> <a id="500" href="Categories.Morphism.IsoEquiv.html#472" class="Bound">g₁</a> <a id="503" class="Symbol">→</a> <a id="505" href="Categories.Morphism.html#1906" class="Record">Iso</a> <a id="509" href="Categories.Morphism.IsoEquiv.html#459" class="Bound">f₂</a> <a id="512" href="Categories.Morphism.IsoEquiv.html#475" class="Bound">g₂</a> <a id="515" class="Symbol">→</a> <a id="517" href="Categories.Morphism.IsoEquiv.html#456" class="Bound">f₁</a> <a id="520" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="522" href="Categories.Morphism.IsoEquiv.html#459" class="Bound">f₂</a> <a id="525" class="Symbol">→</a> <a id="527" href="Categories.Morphism.IsoEquiv.html#472" class="Bound">g₁</a> <a id="530" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="532" href="Categories.Morphism.IsoEquiv.html#475" class="Bound">g₂</a>
<a id="535" href="Categories.Morphism.IsoEquiv.html#441" class="Function">to-unique</a> <a id="545" class="Symbol">{_}</a> <a id="549" class="Symbol">{_}</a> <a id="553" class="Symbol">{</a><a id="554" href="Categories.Morphism.IsoEquiv.html#554" class="Bound">f₁</a><a id="556" class="Symbol">}</a> <a id="558" class="Symbol">{</a><a id="559" href="Categories.Morphism.IsoEquiv.html#559" class="Bound">f₂</a><a id="561" class="Symbol">}</a> <a id="563" class="Symbol">{</a><a id="564" href="Categories.Morphism.IsoEquiv.html#564" class="Bound">g₁</a><a id="566" class="Symbol">}</a> <a id="568" class="Symbol">{</a><a id="569" href="Categories.Morphism.IsoEquiv.html#569" class="Bound">g₂</a><a id="571" class="Symbol">}</a> <a id="573" href="Categories.Morphism.IsoEquiv.html#573" class="Bound">iso₁</a> <a id="578" href="Categories.Morphism.IsoEquiv.html#578" class="Bound">iso₂</a> <a id="583" href="Categories.Morphism.IsoEquiv.html#583" class="Bound">hyp</a> <a id="587" class="Symbol">=</a> <a id="589" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
                 <a id="612" href="Categories.Morphism.IsoEquiv.html#564" class="Bound">g₁</a>   <a id="617" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">≈˘⟨</a> <a id="621" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a> <a id="631" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">⟩</a>
     <a id="638" href="Categories.Category.Core.html#630" class="Field">id</a>        <a id="648" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="650" href="Categories.Morphism.IsoEquiv.html#564" class="Bound">g₁</a>   <a id="655" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">≈˘⟨</a> <a id="659" href="Categories.Category.Core.html#1597" class="Function">∘-resp-≈ˡ</a> <a id="669" href="Categories.Morphism.html#1964" class="Function">Iso₂.isoˡ</a> <a id="679" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">⟩</a>
    <a id="685" class="Symbol">(</a><a id="686" href="Categories.Morphism.IsoEquiv.html#569" class="Bound">g₂</a> <a id="689" href="Categories.Category.Core.html#656" class="Field Operator">∘</a>  <a id="692" href="Categories.Morphism.IsoEquiv.html#559" class="Bound">f₂</a><a id="694" class="Symbol">)</a> <a id="696" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="698" href="Categories.Morphism.IsoEquiv.html#564" class="Bound">g₁</a>   <a id="703" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">≈˘⟨</a> <a id="707" href="Categories.Category.Core.html#1597" class="Function">∘-resp-≈ˡ</a> <a id="717" class="Symbol">(</a><a id="718" href="Categories.Category.Core.html#1706" class="Function">∘-resp-≈ʳ</a> <a id="728" href="Categories.Morphism.IsoEquiv.html#583" class="Bound">hyp</a><a id="731" class="Symbol">)</a> <a id="733" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">⟩</a>
    <a id="739" class="Symbol">(</a><a id="740" href="Categories.Morphism.IsoEquiv.html#569" class="Bound">g₂</a> <a id="743" href="Categories.Category.Core.html#656" class="Field Operator">∘</a>  <a id="746" href="Categories.Morphism.IsoEquiv.html#554" class="Bound">f₁</a><a id="748" class="Symbol">)</a> <a id="750" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="752" href="Categories.Morphism.IsoEquiv.html#564" class="Bound">g₁</a>   <a id="757" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="760" href="Categories.Category.Core.html#715" class="Field">assoc</a> <a id="766" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
     <a id="773" href="Categories.Morphism.IsoEquiv.html#569" class="Bound">g₂</a> <a id="776" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="778" class="Symbol">(</a><a id="779" href="Categories.Morphism.IsoEquiv.html#554" class="Bound">f₁</a>  <a id="783" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="785" href="Categories.Morphism.IsoEquiv.html#564" class="Bound">g₁</a><a id="787" class="Symbol">)</a>  <a id="790" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="793" href="Categories.Category.Core.html#1706" class="Function">∘-resp-≈ʳ</a> <a id="803" href="Categories.Morphism.html#1990" class="Function">Iso₁.isoʳ</a> <a id="813" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
     <a id="820" href="Categories.Morphism.IsoEquiv.html#569" class="Bound">g₂</a> <a id="823" href="Categories.Category.Core.html#656" class="Field Operator">∘</a>  <a id="826" href="Categories.Category.Core.html#630" class="Field">id</a>         <a id="837" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="840" href="Categories.Category.Core.html#1145" class="Field">identityʳ</a> <a id="850" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
     <a id="857" href="Categories.Morphism.IsoEquiv.html#569" class="Bound">g₂</a>               <a id="874" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="878" class="Keyword">where</a>
    <a id="888" class="Keyword">open</a> <a id="893" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
    <a id="910" class="Keyword">module</a> <a id="917" href="Categories.Morphism.IsoEquiv.html#917" class="Module">Iso₁</a> <a id="922" class="Symbol">=</a> <a id="924" href="Categories.Morphism.html#1906" class="Module">Iso</a> <a id="928" href="Categories.Morphism.IsoEquiv.html#573" class="Bound">iso₁</a>
    <a id="937" class="Keyword">module</a> <a id="944" href="Categories.Morphism.IsoEquiv.html#944" class="Module">Iso₂</a> <a id="949" class="Symbol">=</a> <a id="951" href="Categories.Morphism.html#1906" class="Module">Iso</a> <a id="955" href="Categories.Morphism.IsoEquiv.html#578" class="Bound">iso₂</a>

<a id="from-unique"></a><a id="961" href="Categories.Morphism.IsoEquiv.html#961" class="Function">from-unique</a> <a id="973" class="Symbol">:</a> <a id="975" class="Symbol">∀</a> <a id="977" class="Symbol">{</a><a id="978" href="Categories.Morphism.IsoEquiv.html#978" class="Bound">f₁</a> <a id="981" href="Categories.Morphism.IsoEquiv.html#981" class="Bound">f₂</a> <a id="984" class="Symbol">:</a> <a id="986" href="Categories.Morphism.IsoEquiv.html#359" class="Generalizable">A</a> <a id="988" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="990" href="Categories.Morphism.IsoEquiv.html#361" class="Generalizable">B</a><a id="991" class="Symbol">}</a> <a id="993" class="Symbol">{</a><a id="994" href="Categories.Morphism.IsoEquiv.html#994" class="Bound">g₁</a> <a id="997" href="Categories.Morphism.IsoEquiv.html#997" class="Bound">g₂</a><a id="999" class="Symbol">}</a> <a id="1001" class="Symbol">→</a>
              <a id="1017" href="Categories.Morphism.html#1906" class="Record">Iso</a> <a id="1021" href="Categories.Morphism.IsoEquiv.html#978" class="Bound">f₁</a> <a id="1024" href="Categories.Morphism.IsoEquiv.html#994" class="Bound">g₁</a> <a id="1027" class="Symbol">→</a> <a id="1029" href="Categories.Morphism.html#1906" class="Record">Iso</a> <a id="1033" href="Categories.Morphism.IsoEquiv.html#981" class="Bound">f₂</a> <a id="1036" href="Categories.Morphism.IsoEquiv.html#997" class="Bound">g₂</a> <a id="1039" class="Symbol">→</a> <a id="1041" href="Categories.Morphism.IsoEquiv.html#994" class="Bound">g₁</a> <a id="1044" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1046" href="Categories.Morphism.IsoEquiv.html#997" class="Bound">g₂</a> <a id="1049" class="Symbol">→</a> <a id="1051" href="Categories.Morphism.IsoEquiv.html#978" class="Bound">f₁</a> <a id="1054" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1056" href="Categories.Morphism.IsoEquiv.html#981" class="Bound">f₂</a>
<a id="1059" href="Categories.Morphism.IsoEquiv.html#961" class="Function">from-unique</a> <a id="1071" href="Categories.Morphism.IsoEquiv.html#1071" class="Bound">iso₁</a> <a id="1076" href="Categories.Morphism.IsoEquiv.html#1076" class="Bound">iso₂</a> <a id="1081" href="Categories.Morphism.IsoEquiv.html#1081" class="Bound">hyp</a> <a id="1085" class="Symbol">=</a> <a id="1087" href="Categories.Morphism.IsoEquiv.html#441" class="Function">to-unique</a> <a id="1097" href="Categories.Morphism.IsoEquiv.html#1127" class="Function">iso₁⁻¹</a> <a id="1104" href="Categories.Morphism.IsoEquiv.html#1196" class="Function">iso₂⁻¹</a> <a id="1111" href="Categories.Morphism.IsoEquiv.html#1081" class="Bound">hyp</a>
  <a id="1117" class="Keyword">where</a>
    <a id="1127" href="Categories.Morphism.IsoEquiv.html#1127" class="Function">iso₁⁻¹</a> <a id="1134" class="Symbol">=</a> <a id="1136" class="Keyword">record</a> <a id="1143" class="Symbol">{</a> <a id="1145" href="Categories.Morphism.html#1964" class="Field">isoˡ</a> <a id="1150" class="Symbol">=</a> <a id="1152" href="Categories.Morphism.html#1990" class="Field">Iso.isoʳ</a> <a id="1161" href="Categories.Morphism.IsoEquiv.html#1071" class="Bound">iso₁</a>  <a id="1167" class="Symbol">;</a> <a id="1169" href="Categories.Morphism.html#1990" class="Field">isoʳ</a> <a id="1174" class="Symbol">=</a> <a id="1176" href="Categories.Morphism.html#1964" class="Field">Iso.isoˡ</a> <a id="1185" href="Categories.Morphism.IsoEquiv.html#1071" class="Bound">iso₁</a> <a id="1190" class="Symbol">}</a>
    <a id="1196" href="Categories.Morphism.IsoEquiv.html#1196" class="Function">iso₂⁻¹</a> <a id="1203" class="Symbol">=</a> <a id="1205" class="Keyword">record</a> <a id="1212" class="Symbol">{</a> <a id="1214" href="Categories.Morphism.html#1964" class="Field">isoˡ</a> <a id="1219" class="Symbol">=</a> <a id="1221" href="Categories.Morphism.html#1990" class="Field">Iso.isoʳ</a> <a id="1230" href="Categories.Morphism.IsoEquiv.html#1076" class="Bound">iso₂</a>  <a id="1236" class="Symbol">;</a> <a id="1238" href="Categories.Morphism.html#1990" class="Field">isoʳ</a> <a id="1243" class="Symbol">=</a> <a id="1245" href="Categories.Morphism.html#1964" class="Field">Iso.isoˡ</a> <a id="1254" href="Categories.Morphism.IsoEquiv.html#1076" class="Bound">iso₂</a> <a id="1259" class="Symbol">}</a>

<a id="1262" class="Comment">-- Equality of isomorphisms is just equality of the underlying morphism(s).</a>
<a id="1338" class="Comment">--</a>
<a id="1341" class="Comment">-- Only one equation needs to be given; the equation in the other</a>
<a id="1407" class="Comment">-- direction holds automatically (by the above lemmas).</a>
<a id="1463" class="Comment">--</a>
<a id="1466" class="Comment">-- The reason for wrapping the underlying equality in a record at all</a>
<a id="1536" class="Comment">-- is that this helps unification.  Concretely, it allows Agda to</a>
<a id="1602" class="Comment">-- infer the isos |i| and |j| being related in function applications</a>
<a id="1671" class="Comment">-- where only the equation |i ≃ j| is passed as an explicit argument.</a>

<a id="1742" class="Keyword">infix</a> <a id="1748" class="Number">4</a> <a id="1750" href="Categories.Morphism.IsoEquiv.html#1761" class="Record Operator">_≃_</a>
<a id="1754" class="Keyword">record</a> <a id="_≃_"></a><a id="1761" href="Categories.Morphism.IsoEquiv.html#1761" class="Record Operator">_≃_</a> <a id="1765" class="Symbol">(</a><a id="1766" href="Categories.Morphism.IsoEquiv.html#1766" class="Bound">i</a> <a id="1768" href="Categories.Morphism.IsoEquiv.html#1768" class="Bound">j</a> <a id="1770" class="Symbol">:</a> <a id="1772" href="Categories.Morphism.IsoEquiv.html#359" class="Generalizable">A</a> <a id="1774" href="Categories.Morphism.html#2335" class="Record Operator">≅</a> <a id="1776" href="Categories.Morphism.IsoEquiv.html#361" class="Generalizable">B</a><a id="1777" class="Symbol">)</a> <a id="1779" class="Symbol">:</a> <a id="1781" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1785" href="Categories.Morphism.IsoEquiv.html#111" class="Bound">e</a> <a id="1787" class="Keyword">where</a>
  <a id="1795" class="Keyword">constructor</a> <a id="⌞_⌟"></a><a id="1807" href="Categories.Morphism.IsoEquiv.html#1807" class="InductiveConstructor Operator">⌞_⌟</a>
  <a id="1813" class="Keyword">open</a> <a id="1818" href="Categories.Morphism.html#2335" class="Module Operator">_≅_</a>
  <a id="1824" class="Keyword">field</a> <a id="_≃_.from-≈"></a><a id="1830" href="Categories.Morphism.IsoEquiv.html#1830" class="Field">from-≈</a> <a id="1837" class="Symbol">:</a> <a id="1839" href="Categories.Morphism.html#2383" class="Field">from</a> <a id="1844" href="Categories.Morphism.IsoEquiv.html#1766" class="Bound">i</a> <a id="1846" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1848" href="Categories.Morphism.html#2383" class="Field">from</a> <a id="1853" href="Categories.Morphism.IsoEquiv.html#1768" class="Bound">j</a>

  <a id="_≃_.to-≈"></a><a id="1858" href="Categories.Morphism.IsoEquiv.html#1858" class="Function">to-≈</a> <a id="1863" class="Symbol">:</a> <a id="1865" href="Categories.Morphism.html#2400" class="Field">to</a> <a id="1868" href="Categories.Morphism.IsoEquiv.html#1766" class="Bound">i</a> <a id="1870" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1872" href="Categories.Morphism.html#2400" class="Field">to</a> <a id="1875" href="Categories.Morphism.IsoEquiv.html#1768" class="Bound">j</a>
  <a id="1879" href="Categories.Morphism.IsoEquiv.html#1858" class="Function">to-≈</a> <a id="1884" class="Symbol">=</a> <a id="1886" href="Categories.Morphism.IsoEquiv.html#441" class="Function">to-unique</a> <a id="1896" class="Symbol">(</a><a id="1897" href="Categories.Morphism.html#2417" class="Field">iso</a> <a id="1901" href="Categories.Morphism.IsoEquiv.html#1766" class="Bound">i</a><a id="1902" class="Symbol">)</a> <a id="1904" class="Symbol">(</a><a id="1905" href="Categories.Morphism.html#2417" class="Field">iso</a> <a id="1909" href="Categories.Morphism.IsoEquiv.html#1768" class="Bound">j</a><a id="1910" class="Symbol">)</a> <a id="1912" href="Categories.Morphism.IsoEquiv.html#1830" class="Field">from-≈</a>

<a id="1920" class="Keyword">open</a> <a id="1925" href="Categories.Morphism.IsoEquiv.html#1761" class="Module Operator">_≃_</a>

<a id="1930" class="Keyword">module</a> <a id="1937" href="Categories.Morphism.IsoEquiv.html#1937" class="Module">_</a> <a id="1939" class="Symbol">{</a><a id="1940" href="Categories.Morphism.IsoEquiv.html#1940" class="Bound">A</a> <a id="1942" href="Categories.Morphism.IsoEquiv.html#1942" class="Bound">B</a> <a id="1944" class="Symbol">:</a> <a id="1946" href="Categories.Category.Core.html#559" class="Field">Obj</a><a id="1949" class="Symbol">}</a> <a id="1951" class="Keyword">where</a>
  <a id="1959" class="Keyword">open</a> <a id="1964" href="Categories.Category.Core.html#1530" class="Module">Equiv</a>

  <a id="1973" href="Categories.Morphism.IsoEquiv.html#1973" class="Function">≃-refl</a> <a id="1980" class="Symbol">:</a> <a id="1982" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="1992" class="Symbol">(</a><a id="1993" href="Categories.Morphism.IsoEquiv.html#1761" class="Record Operator">_≃_</a> <a id="1997" class="Symbol">{</a><a id="1998" href="Categories.Morphism.IsoEquiv.html#1940" class="Bound">A</a><a id="1999" class="Symbol">}</a> <a id="2001" class="Symbol">{</a><a id="2002" href="Categories.Morphism.IsoEquiv.html#1942" class="Bound">B</a><a id="2003" class="Symbol">})</a>
  <a id="2008" href="Categories.Morphism.IsoEquiv.html#1973" class="Function">≃-refl</a> <a id="2015" class="Symbol">=</a> <a id="2017" href="Categories.Morphism.IsoEquiv.html#1807" class="InductiveConstructor Operator">⌞</a> <a id="2019" href="Relation.Binary.Structures.html#1641" class="Function">refl</a> <a id="2024" href="Categories.Morphism.IsoEquiv.html#1807" class="InductiveConstructor Operator">⌟</a>

  <a id="2029" href="Categories.Morphism.IsoEquiv.html#2029" class="Function">≃-sym</a> <a id="2035" class="Symbol">:</a> <a id="2037" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="2047" class="Symbol">(</a><a id="2048" href="Categories.Morphism.IsoEquiv.html#1761" class="Record Operator">_≃_</a> <a id="2052" class="Symbol">{</a><a id="2053" href="Categories.Morphism.IsoEquiv.html#1940" class="Bound">A</a><a id="2054" class="Symbol">}</a> <a id="2056" class="Symbol">{</a><a id="2057" href="Categories.Morphism.IsoEquiv.html#1942" class="Bound">B</a><a id="2058" class="Symbol">})</a>
  <a id="2063" href="Categories.Morphism.IsoEquiv.html#2029" class="Function">≃-sym</a> <a id="2069" class="Symbol">=</a> <a id="2071" class="Symbol">λ</a> <a id="2073" class="Keyword">where</a> <a id="2079" href="Categories.Morphism.IsoEquiv.html#1807" class="InductiveConstructor Operator">⌞</a> <a id="2081" href="Categories.Morphism.IsoEquiv.html#2081" class="Bound">eq</a> <a id="2084" href="Categories.Morphism.IsoEquiv.html#1807" class="InductiveConstructor Operator">⌟</a>          <a id="2095" class="Symbol">→</a> <a id="2097" href="Categories.Morphism.IsoEquiv.html#1807" class="InductiveConstructor Operator">⌞</a> <a id="2099" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="2103" href="Categories.Morphism.IsoEquiv.html#2081" class="Bound">eq</a> <a id="2106" href="Categories.Morphism.IsoEquiv.html#1807" class="InductiveConstructor Operator">⌟</a>

  <a id="2111" href="Categories.Morphism.IsoEquiv.html#2111" class="Function">≃-trans</a> <a id="2119" class="Symbol">:</a> <a id="2121" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="2132" class="Symbol">(</a><a id="2133" href="Categories.Morphism.IsoEquiv.html#1761" class="Record Operator">_≃_</a> <a id="2137" class="Symbol">{</a><a id="2138" href="Categories.Morphism.IsoEquiv.html#1940" class="Bound">A</a><a id="2139" class="Symbol">}</a> <a id="2141" class="Symbol">{</a><a id="2142" href="Categories.Morphism.IsoEquiv.html#1942" class="Bound">B</a><a id="2143" class="Symbol">})</a>
  <a id="2148" href="Categories.Morphism.IsoEquiv.html#2111" class="Function">≃-trans</a> <a id="2156" class="Symbol">=</a> <a id="2158" class="Symbol">λ</a> <a id="2160" class="Keyword">where</a> <a id="2166" href="Categories.Morphism.IsoEquiv.html#1807" class="InductiveConstructor Operator">⌞</a> <a id="2168" href="Categories.Morphism.IsoEquiv.html#2168" class="Bound">eq₁</a> <a id="2172" href="Categories.Morphism.IsoEquiv.html#1807" class="InductiveConstructor Operator">⌟</a> <a id="2174" href="Categories.Morphism.IsoEquiv.html#1807" class="InductiveConstructor Operator">⌞</a> <a id="2176" href="Categories.Morphism.IsoEquiv.html#2176" class="Bound">eq₂</a> <a id="2180" href="Categories.Morphism.IsoEquiv.html#1807" class="InductiveConstructor Operator">⌟</a> <a id="2182" class="Symbol">→</a> <a id="2184" href="Categories.Morphism.IsoEquiv.html#1807" class="InductiveConstructor Operator">⌞</a> <a id="2186" href="Relation.Binary.Structures.html#1693" class="Function">trans</a> <a id="2192" href="Categories.Morphism.IsoEquiv.html#2168" class="Bound">eq₁</a> <a id="2196" href="Categories.Morphism.IsoEquiv.html#2176" class="Bound">eq₂</a> <a id="2200" href="Categories.Morphism.IsoEquiv.html#1807" class="InductiveConstructor Operator">⌟</a>

  <a id="2205" href="Categories.Morphism.IsoEquiv.html#2205" class="Function">≃-isEquivalence</a> <a id="2221" class="Symbol">:</a> <a id="2223" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a> <a id="2237" class="Symbol">(</a><a id="2238" href="Categories.Morphism.IsoEquiv.html#1761" class="Record Operator">_≃_</a> <a id="2242" class="Symbol">{</a><a id="2243" href="Categories.Morphism.IsoEquiv.html#1940" class="Bound">A</a><a id="2244" class="Symbol">}</a> <a id="2246" class="Symbol">{</a><a id="2247" href="Categories.Morphism.IsoEquiv.html#1942" class="Bound">B</a><a id="2248" class="Symbol">})</a>
  <a id="2253" href="Categories.Morphism.IsoEquiv.html#2205" class="Function">≃-isEquivalence</a> <a id="2269" class="Symbol">=</a> <a id="2271" class="Keyword">record</a>
    <a id="2282" class="Symbol">{</a> <a id="2284" href="Relation.Binary.Structures.html#1641" class="Field">refl</a>  <a id="2290" class="Symbol">=</a> <a id="2292" href="Categories.Morphism.IsoEquiv.html#1973" class="Function">≃-refl</a>
    <a id="2303" class="Symbol">;</a> <a id="2305" href="Relation.Binary.Structures.html#1667" class="Field">sym</a>   <a id="2311" class="Symbol">=</a> <a id="2313" href="Categories.Morphism.IsoEquiv.html#2029" class="Function">≃-sym</a>
    <a id="2323" class="Symbol">;</a> <a id="2325" href="Relation.Binary.Structures.html#1693" class="Field">trans</a> <a id="2331" class="Symbol">=</a> <a id="2333" href="Categories.Morphism.IsoEquiv.html#2111" class="Function">≃-trans</a>
    <a id="2345" class="Symbol">}</a>

<a id="≃-setoid"></a><a id="2348" href="Categories.Morphism.IsoEquiv.html#2348" class="Function">≃-setoid</a> <a id="2357" class="Symbol">:</a> <a id="2359" class="Symbol">∀</a> <a id="2361" class="Symbol">{</a><a id="2362" href="Categories.Morphism.IsoEquiv.html#2362" class="Bound">A</a> <a id="2364" href="Categories.Morphism.IsoEquiv.html#2364" class="Bound">B</a> <a id="2366" class="Symbol">:</a> <a id="2368" href="Categories.Category.Core.html#559" class="Field">Obj</a><a id="2371" class="Symbol">}</a> <a id="2373" class="Symbol">→</a> <a id="2375" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="2382" class="Symbol">_</a> <a id="2384" class="Symbol">_</a>
<a id="2386" href="Categories.Morphism.IsoEquiv.html#2348" class="Function">≃-setoid</a> <a id="2395" class="Symbol">{</a><a id="2396" href="Categories.Morphism.IsoEquiv.html#2396" class="Bound">A</a><a id="2397" class="Symbol">}</a> <a id="2399" class="Symbol">{</a><a id="2400" href="Categories.Morphism.IsoEquiv.html#2400" class="Bound">B</a><a id="2401" class="Symbol">}</a> <a id="2403" class="Symbol">=</a> <a id="2405" class="Keyword">record</a>
  <a id="2414" class="Symbol">{</a> <a id="2416" href="Relation.Binary.Bundles.html#1298" class="Field">Carrier</a>       <a id="2430" class="Symbol">=</a> <a id="2432" href="Categories.Morphism.IsoEquiv.html#2396" class="Bound">A</a> <a id="2434" href="Categories.Morphism.html#2335" class="Record Operator">≅</a> <a id="2436" href="Categories.Morphism.IsoEquiv.html#2400" class="Bound">B</a>
  <a id="2440" class="Symbol">;</a> <a id="2442" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a>           <a id="2456" class="Symbol">=</a> <a id="2458" href="Categories.Morphism.IsoEquiv.html#1761" class="Record Operator">_≃_</a>
  <a id="2464" class="Symbol">;</a> <a id="2466" href="Relation.Binary.Bundles.html#1358" class="Field">isEquivalence</a> <a id="2480" class="Symbol">=</a> <a id="2482" href="Categories.Morphism.IsoEquiv.html#2205" class="Function">≃-isEquivalence</a>
  <a id="2500" class="Symbol">}</a>

<a id="2503" class="Comment">----------------------------------------------------------------------</a>

<a id="2575" class="Comment">-- An alternative, more direct notion of equality on isomorphisms that</a>
<a id="2646" class="Comment">-- involves no wrapping/unwrapping.</a>

<a id="2683" class="Keyword">infix</a> <a id="2689" class="Number">4</a> <a id="2691" href="Categories.Morphism.IsoEquiv.html#2696" class="Function Operator">_≃′_</a>
<a id="_≃′_"></a><a id="2696" href="Categories.Morphism.IsoEquiv.html#2696" class="Function Operator">_≃′_</a> <a id="2701" class="Symbol">:</a> <a id="2703" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2707" class="Symbol">(</a><a id="2708" href="Categories.Morphism.IsoEquiv.html#359" class="Generalizable">A</a> <a id="2710" href="Categories.Morphism.html#2335" class="Record Operator">≅</a> <a id="2712" href="Categories.Morphism.IsoEquiv.html#361" class="Generalizable">B</a><a id="2713" class="Symbol">)</a> <a id="2715" href="Categories.Morphism.IsoEquiv.html#111" class="Bound">e</a>
<a id="2717" href="Categories.Morphism.IsoEquiv.html#2696" class="Function Operator">_≃′_</a> <a id="2722" class="Symbol">=</a> <a id="2724" href="Categories.Category.Core.html#595" class="Field Operator">_≈_</a> <a id="2728" href="Function.Base.html#6337" class="Function Operator">on</a> <a id="2731" href="Categories.Morphism.html#2383" class="Field">_≅_.from</a>

<a id="≃′-isEquivalence"></a><a id="2741" href="Categories.Morphism.IsoEquiv.html#2741" class="Function">≃′-isEquivalence</a> <a id="2758" class="Symbol">:</a> <a id="2760" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a> <a id="2774" class="Symbol">(</a><a id="2775" href="Categories.Morphism.IsoEquiv.html#2696" class="Function Operator">_≃′_</a> <a id="2780" class="Symbol">{</a><a id="2781" href="Categories.Morphism.IsoEquiv.html#359" class="Generalizable">A</a><a id="2782" class="Symbol">}</a> <a id="2784" class="Symbol">{</a><a id="2785" href="Categories.Morphism.IsoEquiv.html#361" class="Generalizable">B</a><a id="2786" class="Symbol">})</a>
<a id="2789" href="Categories.Morphism.IsoEquiv.html#2741" class="Function">≃′-isEquivalence</a> <a id="2806" class="Symbol">=</a> <a id="2808" href="Relation.Binary.Construct.On.html#3140" class="Function">On.isEquivalence</a> <a id="2825" href="Categories.Morphism.html#2383" class="Field">_≅_.from</a> <a id="2834" href="Categories.Category.Core.html#1384" class="Field">equiv</a>

<a id="≃′-setoid"></a><a id="2841" href="Categories.Morphism.IsoEquiv.html#2841" class="Function">≃′-setoid</a> <a id="2851" class="Symbol">:</a> <a id="2853" class="Symbol">∀</a> <a id="2855" class="Symbol">{</a><a id="2856" href="Categories.Morphism.IsoEquiv.html#2856" class="Bound">A</a> <a id="2858" href="Categories.Morphism.IsoEquiv.html#2858" class="Bound">B</a> <a id="2860" class="Symbol">:</a> <a id="2862" href="Categories.Category.Core.html#559" class="Field">Obj</a><a id="2865" class="Symbol">}</a> <a id="2867" class="Symbol">→</a> <a id="2869" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="2876" class="Symbol">_</a> <a id="2878" class="Symbol">_</a>
<a id="2880" href="Categories.Morphism.IsoEquiv.html#2841" class="Function">≃′-setoid</a> <a id="2890" class="Symbol">{</a><a id="2891" href="Categories.Morphism.IsoEquiv.html#2891" class="Bound">A</a><a id="2892" class="Symbol">}</a> <a id="2894" class="Symbol">{</a><a id="2895" href="Categories.Morphism.IsoEquiv.html#2895" class="Bound">B</a><a id="2896" class="Symbol">}</a> <a id="2898" class="Symbol">=</a> <a id="2900" class="Keyword">record</a>
  <a id="2909" class="Symbol">{</a> <a id="2911" href="Relation.Binary.Bundles.html#1298" class="Field">Carrier</a>       <a id="2925" class="Symbol">=</a> <a id="2927" href="Categories.Morphism.IsoEquiv.html#2891" class="Bound">A</a> <a id="2929" href="Categories.Morphism.html#2335" class="Record Operator">≅</a> <a id="2931" href="Categories.Morphism.IsoEquiv.html#2895" class="Bound">B</a>
  <a id="2935" class="Symbol">;</a> <a id="2937" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a>           <a id="2951" class="Symbol">=</a> <a id="2953" href="Categories.Morphism.IsoEquiv.html#2696" class="Function Operator">_≃′_</a>
  <a id="2960" class="Symbol">;</a> <a id="2962" href="Relation.Binary.Bundles.html#1358" class="Field">isEquivalence</a> <a id="2976" class="Symbol">=</a> <a id="2978" href="Categories.Morphism.IsoEquiv.html#2741" class="Function">≃′-isEquivalence</a>
  <a id="2997" class="Symbol">}</a>

<a id="3000" class="Comment">-- The two notions of equality are equivalent</a>

<a id="≃⇒≃′"></a><a id="3047" href="Categories.Morphism.IsoEquiv.html#3047" class="Function">≃⇒≃′</a> <a id="3052" class="Symbol">:</a> <a id="3054" class="Symbol">∀</a> <a id="3056" class="Symbol">{</a><a id="3057" href="Categories.Morphism.IsoEquiv.html#3057" class="Bound">i</a> <a id="3059" href="Categories.Morphism.IsoEquiv.html#3059" class="Bound">j</a> <a id="3061" class="Symbol">:</a> <a id="3063" href="Categories.Morphism.IsoEquiv.html#359" class="Generalizable">A</a> <a id="3065" href="Categories.Morphism.html#2335" class="Record Operator">≅</a> <a id="3067" href="Categories.Morphism.IsoEquiv.html#361" class="Generalizable">B</a><a id="3068" class="Symbol">}</a> <a id="3070" class="Symbol">→</a> <a id="3072" href="Categories.Morphism.IsoEquiv.html#3057" class="Bound">i</a> <a id="3074" href="Categories.Morphism.IsoEquiv.html#1761" class="Record Operator">≃</a> <a id="3076" href="Categories.Morphism.IsoEquiv.html#3059" class="Bound">j</a> <a id="3078" class="Symbol">→</a> <a id="3080" href="Categories.Morphism.IsoEquiv.html#3057" class="Bound">i</a> <a id="3082" href="Categories.Morphism.IsoEquiv.html#2696" class="Function Operator">≃′</a> <a id="3085" href="Categories.Morphism.IsoEquiv.html#3059" class="Bound">j</a>
<a id="3087" href="Categories.Morphism.IsoEquiv.html#3047" class="Function">≃⇒≃′</a> <a id="3092" href="Categories.Morphism.IsoEquiv.html#3092" class="Bound">eq</a> <a id="3095" class="Symbol">=</a> <a id="3097" href="Categories.Morphism.IsoEquiv.html#1830" class="Field">from-≈</a> <a id="3104" href="Categories.Morphism.IsoEquiv.html#3092" class="Bound">eq</a>

<a id="≃′⇒≃"></a><a id="3108" href="Categories.Morphism.IsoEquiv.html#3108" class="Function">≃′⇒≃</a> <a id="3113" class="Symbol">:</a> <a id="3115" class="Symbol">∀</a> <a id="3117" class="Symbol">{</a><a id="3118" href="Categories.Morphism.IsoEquiv.html#3118" class="Bound">i</a> <a id="3120" href="Categories.Morphism.IsoEquiv.html#3120" class="Bound">j</a> <a id="3122" class="Symbol">:</a> <a id="3124" href="Categories.Morphism.IsoEquiv.html#359" class="Generalizable">A</a> <a id="3126" href="Categories.Morphism.html#2335" class="Record Operator">≅</a> <a id="3128" href="Categories.Morphism.IsoEquiv.html#361" class="Generalizable">B</a><a id="3129" class="Symbol">}</a> <a id="3131" class="Symbol">→</a> <a id="3133" href="Categories.Morphism.IsoEquiv.html#3118" class="Bound">i</a> <a id="3135" href="Categories.Morphism.IsoEquiv.html#2696" class="Function Operator">≃′</a> <a id="3138" href="Categories.Morphism.IsoEquiv.html#3120" class="Bound">j</a> <a id="3140" class="Symbol">→</a> <a id="3142" href="Categories.Morphism.IsoEquiv.html#3118" class="Bound">i</a> <a id="3144" href="Categories.Morphism.IsoEquiv.html#1761" class="Record Operator">≃</a> <a id="3146" href="Categories.Morphism.IsoEquiv.html#3120" class="Bound">j</a>
<a id="3148" href="Categories.Morphism.IsoEquiv.html#3108" class="Function">≃′⇒≃</a> <a id="3153" class="Symbol">{_}</a> <a id="3157" class="Symbol">{_}</a> <a id="3161" class="Symbol">{</a><a id="3162" href="Categories.Morphism.IsoEquiv.html#3162" class="Bound">i</a><a id="3163" class="Symbol">}</a> <a id="3165" class="Symbol">{</a><a id="3166" href="Categories.Morphism.IsoEquiv.html#3166" class="Bound">j</a><a id="3167" class="Symbol">}</a> <a id="3169" href="Categories.Morphism.IsoEquiv.html#3169" class="Bound">eq</a> <a id="3172" class="Symbol">=</a> <a id="3174" href="Categories.Morphism.IsoEquiv.html#1807" class="InductiveConstructor Operator">⌞</a> <a id="3176" href="Categories.Morphism.IsoEquiv.html#3169" class="Bound">eq</a> <a id="3179" href="Categories.Morphism.IsoEquiv.html#1807" class="InductiveConstructor Operator">⌟</a>
</pre></body></html>

==> anc/html/Categories.Morphism.Notation.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Morphism.Notation</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>

<a id="37" class="Comment">{-
  Useful notation for Epimorphisms, Mononmorphisms, and isomorphisms
-}</a>
<a id="112" class="Keyword">module</a> <a id="119" href="Categories.Morphism.Notation.html" class="Module">Categories.Morphism.Notation</a> <a id="148" class="Keyword">where</a>

<a id="155" class="Keyword">open</a> <a id="160" class="Keyword">import</a> <a id="167" href="Level.html" class="Module">Level</a>

<a id="174" class="Keyword">open</a> <a id="179" class="Keyword">import</a> <a id="186" href="Categories.Category.Core.html" class="Module">Categories.Category.Core</a>
<a id="211" class="Keyword">open</a> <a id="216" class="Keyword">import</a> <a id="223" href="Categories.Morphism.html" class="Module">Categories.Morphism</a>

<a id="244" class="Keyword">private</a>
  <a id="254" class="Keyword">variable</a>
    <a id="267" href="Categories.Morphism.Notation.html#267" class="Generalizable">o</a> <a id="269" href="Categories.Morphism.Notation.html#269" class="Generalizable">ℓ</a> <a id="271" href="Categories.Morphism.Notation.html#271" class="Generalizable">e</a> <a id="273" class="Symbol">:</a> <a id="275" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="_[_↣_]"></a><a id="282" href="Categories.Morphism.Notation.html#282" class="Function Operator">_[_↣_]</a> <a id="289" class="Symbol">:</a> <a id="291" class="Symbol">(</a><a id="292" href="Categories.Morphism.Notation.html#292" class="Bound">𝒞</a> <a id="294" class="Symbol">:</a> <a id="296" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="305" href="Categories.Morphism.Notation.html#267" class="Generalizable">o</a> <a id="307" href="Categories.Morphism.Notation.html#269" class="Generalizable">ℓ</a> <a id="309" href="Categories.Morphism.Notation.html#271" class="Generalizable">e</a><a id="310" class="Symbol">)</a> <a id="312" class="Symbol">→</a> <a id="314" class="Symbol">(</a><a id="315" href="Categories.Morphism.Notation.html#315" class="Bound">A</a> <a id="317" href="Categories.Morphism.Notation.html#317" class="Bound">B</a> <a id="319" class="Symbol">:</a> <a id="321" href="Categories.Category.Core.html#559" class="Field">Category.Obj</a> <a id="334" href="Categories.Morphism.Notation.html#292" class="Bound">𝒞</a><a id="335" class="Symbol">)</a> <a id="337" class="Symbol">→</a> <a id="339" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="343" class="Symbol">(</a><a id="344" href="Categories.Morphism.Notation.html#267" class="Generalizable">o</a> <a id="346" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="348" href="Categories.Morphism.Notation.html#269" class="Generalizable">ℓ</a> <a id="350" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="352" href="Categories.Morphism.Notation.html#271" class="Generalizable">e</a><a id="353" class="Symbol">)</a>
<a id="355" href="Categories.Morphism.Notation.html#355" class="Bound">𝒞</a> <a id="357" href="Categories.Morphism.Notation.html#282" class="Function Operator">[</a> <a id="359" href="Categories.Morphism.Notation.html#359" class="Bound">A</a> <a id="361" href="Categories.Morphism.Notation.html#282" class="Function Operator">↣</a> <a id="363" href="Categories.Morphism.Notation.html#363" class="Bound">B</a> <a id="365" href="Categories.Morphism.Notation.html#282" class="Function Operator">]</a> <a id="367" class="Symbol">=</a> <a id="369" href="Categories.Morphism.html#1011" class="Record Operator">_↣_</a> <a id="373" href="Categories.Morphism.Notation.html#355" class="Bound">𝒞</a> <a id="375" href="Categories.Morphism.Notation.html#359" class="Bound">A</a> <a id="377" href="Categories.Morphism.Notation.html#363" class="Bound">B</a>

<a id="_[_↠_]"></a><a id="380" href="Categories.Morphism.Notation.html#380" class="Function Operator">_[_↠_]</a> <a id="387" class="Symbol">:</a> <a id="389" class="Symbol">(</a><a id="390" href="Categories.Morphism.Notation.html#390" class="Bound">𝒞</a> <a id="392" class="Symbol">:</a> <a id="394" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="403" href="Categories.Morphism.Notation.html#267" class="Generalizable">o</a> <a id="405" href="Categories.Morphism.Notation.html#269" class="Generalizable">ℓ</a> <a id="407" href="Categories.Morphism.Notation.html#271" class="Generalizable">e</a><a id="408" class="Symbol">)</a> <a id="410" class="Symbol">→</a> <a id="412" class="Symbol">(</a><a id="413" href="Categories.Morphism.Notation.html#413" class="Bound">A</a> <a id="415" href="Categories.Morphism.Notation.html#415" class="Bound">B</a> <a id="417" class="Symbol">:</a> <a id="419" href="Categories.Category.Core.html#559" class="Field">Category.Obj</a> <a id="432" href="Categories.Morphism.Notation.html#390" class="Bound">𝒞</a><a id="433" class="Symbol">)</a> <a id="435" class="Symbol">→</a> <a id="437" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="441" class="Symbol">(</a><a id="442" href="Categories.Morphism.Notation.html#267" class="Generalizable">o</a> <a id="444" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="446" href="Categories.Morphism.Notation.html#269" class="Generalizable">ℓ</a> <a id="448" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="450" href="Categories.Morphism.Notation.html#271" class="Generalizable">e</a><a id="451" class="Symbol">)</a>
<a id="453" href="Categories.Morphism.Notation.html#453" class="Bound">𝒞</a> <a id="455" href="Categories.Morphism.Notation.html#380" class="Function Operator">[</a> <a id="457" href="Categories.Morphism.Notation.html#457" class="Bound">A</a> <a id="459" href="Categories.Morphism.Notation.html#380" class="Function Operator">↠</a> <a id="461" href="Categories.Morphism.Notation.html#461" class="Bound">B</a> <a id="463" href="Categories.Morphism.Notation.html#380" class="Function Operator">]</a> <a id="465" class="Symbol">=</a> <a id="467" href="Categories.Morphism.html#1532" class="Record Operator">_↠_</a> <a id="471" href="Categories.Morphism.Notation.html#453" class="Bound">𝒞</a> <a id="473" href="Categories.Morphism.Notation.html#457" class="Bound">A</a> <a id="475" href="Categories.Morphism.Notation.html#461" class="Bound">B</a>

<a id="_[_≅_]"></a><a id="478" href="Categories.Morphism.Notation.html#478" class="Function Operator">_[_≅_]</a> <a id="485" class="Symbol">:</a> <a id="487" class="Symbol">(</a><a id="488" href="Categories.Morphism.Notation.html#488" class="Bound">𝒞</a> <a id="490" class="Symbol">:</a> <a id="492" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="501" href="Categories.Morphism.Notation.html#267" class="Generalizable">o</a> <a id="503" href="Categories.Morphism.Notation.html#269" class="Generalizable">ℓ</a> <a id="505" href="Categories.Morphism.Notation.html#271" class="Generalizable">e</a><a id="506" class="Symbol">)</a> <a id="508" class="Symbol">→</a> <a id="510" class="Symbol">(</a><a id="511" href="Categories.Morphism.Notation.html#511" class="Bound">A</a> <a id="513" href="Categories.Morphism.Notation.html#513" class="Bound">B</a> <a id="515" class="Symbol">:</a> <a id="517" href="Categories.Category.Core.html#559" class="Field">Category.Obj</a> <a id="530" href="Categories.Morphism.Notation.html#488" class="Bound">𝒞</a><a id="531" class="Symbol">)</a> <a id="533" class="Symbol">→</a> <a id="535" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="539" class="Symbol">(</a><a id="540" href="Categories.Morphism.Notation.html#269" class="Generalizable">ℓ</a> <a id="542" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="544" href="Categories.Morphism.Notation.html#271" class="Generalizable">e</a><a id="545" class="Symbol">)</a>
<a id="547" href="Categories.Morphism.Notation.html#547" class="Bound">𝒞</a> <a id="549" href="Categories.Morphism.Notation.html#478" class="Function Operator">[</a> <a id="551" href="Categories.Morphism.Notation.html#551" class="Bound">A</a> <a id="553" href="Categories.Morphism.Notation.html#478" class="Function Operator">≅</a> <a id="555" href="Categories.Morphism.Notation.html#555" class="Bound">B</a> <a id="557" href="Categories.Morphism.Notation.html#478" class="Function Operator">]</a> <a id="559" class="Symbol">=</a> <a id="561" href="Categories.Morphism.html#2335" class="Record Operator">_≅_</a> <a id="565" href="Categories.Morphism.Notation.html#547" class="Bound">𝒞</a> <a id="567" href="Categories.Morphism.Notation.html#551" class="Bound">A</a> <a id="569" href="Categories.Morphism.Notation.html#555" class="Bound">B</a>
</pre></body></html>

==> anc/html/Categories.Morphism.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Morphism.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>
<a id="36" class="Keyword">open</a> <a id="41" class="Keyword">import</a> <a id="48" href="Categories.Category.html" class="Module">Categories.Category</a>

<a id="69" class="Keyword">module</a> <a id="76" href="Categories.Morphism.Properties.html" class="Module">Categories.Morphism.Properties</a> <a id="107" class="Symbol">{</a><a id="108" href="Categories.Morphism.Properties.html#108" class="Bound">o</a> <a id="110" href="Categories.Morphism.Properties.html#110" class="Bound">ℓ</a> <a id="112" href="Categories.Morphism.Properties.html#112" class="Bound">e</a><a id="113" class="Symbol">}</a> <a id="115" class="Symbol">(</a><a id="116" href="Categories.Morphism.Properties.html#116" class="Bound">𝒞</a> <a id="118" class="Symbol">:</a> <a id="120" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="129" href="Categories.Morphism.Properties.html#108" class="Bound">o</a> <a id="131" href="Categories.Morphism.Properties.html#110" class="Bound">ℓ</a> <a id="133" href="Categories.Morphism.Properties.html#112" class="Bound">e</a><a id="134" class="Symbol">)</a> <a id="136" class="Keyword">where</a>

<a id="143" class="Keyword">open</a> <a id="148" class="Keyword">import</a> <a id="155" href="Function.Base.html" class="Module">Function.Base</a> <a id="169" class="Keyword">using</a> <a id="175" class="Symbol">(</a><a id="176" href="Function.Base.html#1993" class="Function Operator">_$_</a><a id="179" class="Symbol">)</a>
<a id="181" class="Keyword">open</a> <a id="186" class="Keyword">import</a> <a id="193" href="Data.Product.html" class="Module">Data.Product</a> <a id="206" class="Keyword">using</a> <a id="212" class="Symbol">(</a><a id="213" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="216" class="Symbol">;</a> <a id="218" href="Data.Product.Base.html#1752" class="Function Operator">_×_</a><a id="221" class="Symbol">)</a>

<a id="224" class="Keyword">open</a> <a id="229" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="238" href="Categories.Morphism.Properties.html#116" class="Bound">𝒞</a>
<a id="240" class="Keyword">open</a> <a id="245" href="Categories.Category.html#824" class="Module">Definitions</a> <a id="257" href="Categories.Morphism.Properties.html#116" class="Bound">𝒞</a>
<a id="259" class="Keyword">open</a> <a id="264" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>

<a id="278" class="Keyword">import</a> <a id="285" href="Categories.Morphism.html" class="Module">Categories.Morphism</a> <a id="305" class="Symbol">as</a> <a id="308" class="Module">M</a>
<a id="310" class="Keyword">open</a> <a id="315" href="Categories.Morphism.html" class="Module">M</a> <a id="317" href="Categories.Morphism.Properties.html#116" class="Bound">𝒞</a>
<a id="319" class="Keyword">open</a> <a id="324" class="Keyword">import</a> <a id="331" href="Categories.Morphism.Reasoning.html" class="Module">Categories.Morphism.Reasoning</a> <a id="361" href="Categories.Morphism.Properties.html#116" class="Bound">𝒞</a>

<a id="364" class="Keyword">private</a>
  <a id="374" class="Keyword">variable</a>
    <a id="387" href="Categories.Morphism.Properties.html#387" class="Generalizable">A</a> <a id="389" href="Categories.Morphism.Properties.html#389" class="Generalizable">B</a> <a id="391" href="Categories.Morphism.Properties.html#391" class="Generalizable">C</a> <a id="393" href="Categories.Morphism.Properties.html#393" class="Generalizable">D</a> <a id="395" class="Symbol">:</a> <a id="397" href="Categories.Category.Core.html#559" class="Field">Obj</a>
    <a id="405" href="Categories.Morphism.Properties.html#405" class="Generalizable">f</a> <a id="407" href="Categories.Morphism.Properties.html#407" class="Generalizable">g</a> <a id="409" href="Categories.Morphism.Properties.html#409" class="Generalizable">h</a> <a id="411" href="Categories.Morphism.Properties.html#411" class="Generalizable">i</a> <a id="413" class="Symbol">:</a> <a id="415" href="Categories.Morphism.Properties.html#387" class="Generalizable">A</a> <a id="417" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="419" href="Categories.Morphism.Properties.html#389" class="Generalizable">B</a>

<a id="422" class="Keyword">module</a> <a id="429" href="Categories.Morphism.Properties.html#429" class="Module">_</a> <a id="431" class="Symbol">(</a><a id="432" href="Categories.Morphism.Properties.html#432" class="Bound">iso</a> <a id="436" class="Symbol">:</a> <a id="438" href="Categories.Morphism.html#1906" class="Record">Iso</a> <a id="442" href="Categories.Morphism.Properties.html#405" class="Generalizable">f</a> <a id="444" href="Categories.Morphism.Properties.html#407" class="Generalizable">g</a><a id="445" class="Symbol">)</a> <a id="447" class="Keyword">where</a>

  <a id="456" class="Keyword">open</a> <a id="461" href="Categories.Morphism.html#1906" class="Module">Iso</a> <a id="465" href="Categories.Morphism.Properties.html#432" class="Bound">iso</a>

  <a id="472" href="Categories.Morphism.Properties.html#472" class="Function">Iso-resp-≈</a> <a id="483" class="Symbol">:</a> <a id="485" href="Categories.Morphism.Properties.html#442" class="Bound">f</a> <a id="487" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="489" href="Categories.Morphism.Properties.html#409" class="Generalizable">h</a> <a id="491" class="Symbol">→</a> <a id="493" href="Categories.Morphism.Properties.html#444" class="Bound">g</a> <a id="495" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="497" href="Categories.Morphism.Properties.html#411" class="Generalizable">i</a> <a id="499" class="Symbol">→</a> <a id="501" href="Categories.Morphism.html#1906" class="Record">Iso</a> <a id="505" href="Categories.Morphism.Properties.html#409" class="Generalizable">h</a> <a id="507" href="Categories.Morphism.Properties.html#411" class="Generalizable">i</a>
  <a id="511" href="Categories.Morphism.Properties.html#472" class="Function">Iso-resp-≈</a> <a id="522" class="Symbol">{</a><a id="523" class="Argument">h</a> <a id="525" class="Symbol">=</a> <a id="527" href="Categories.Morphism.Properties.html#527" class="Bound">h</a><a id="528" class="Symbol">}</a> <a id="530" class="Symbol">{</a><a id="531" class="Argument">i</a> <a id="533" class="Symbol">=</a> <a id="535" href="Categories.Morphism.Properties.html#535" class="Bound">i</a><a id="536" class="Symbol">}</a> <a id="538" href="Categories.Morphism.Properties.html#538" class="Bound">eq₁</a> <a id="542" href="Categories.Morphism.Properties.html#542" class="Bound">eq₂</a> <a id="546" class="Symbol">=</a> <a id="548" class="Keyword">record</a>
    <a id="559" class="Symbol">{</a> <a id="561" href="Categories.Morphism.html#1964" class="Field">isoˡ</a> <a id="566" class="Symbol">=</a> <a id="568" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
      <a id="580" href="Categories.Morphism.Properties.html#535" class="Bound">i</a> <a id="582" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="584" href="Categories.Morphism.Properties.html#527" class="Bound">h</a> <a id="586" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">≈˘⟨</a> <a id="590" href="Categories.Morphism.Properties.html#542" class="Bound">eq₂</a> <a id="594" href="Categories.Category.Core.html#2634" class="Function Operator">⟩∘⟨</a> <a id="598" href="Categories.Morphism.Properties.html#538" class="Bound">eq₁</a> <a id="602" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">⟩</a>
      <a id="610" href="Categories.Morphism.Properties.html#444" class="Bound">g</a> <a id="612" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="614" href="Categories.Morphism.Properties.html#442" class="Bound">f</a> <a id="616" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="619" href="Categories.Morphism.html#1964" class="Field">isoˡ</a> <a id="624" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="632" href="Categories.Category.Core.html#630" class="Field">id</a>    <a id="638" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
    <a id="644" class="Symbol">;</a> <a id="646" href="Categories.Morphism.html#1990" class="Field">isoʳ</a> <a id="651" class="Symbol">=</a> <a id="653" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
      <a id="665" href="Categories.Morphism.Properties.html#527" class="Bound">h</a> <a id="667" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="669" href="Categories.Morphism.Properties.html#535" class="Bound">i</a> <a id="671" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">≈˘⟨</a> <a id="675" href="Categories.Morphism.Properties.html#538" class="Bound">eq₁</a> <a id="679" href="Categories.Category.Core.html#2634" class="Function Operator">⟩∘⟨</a> <a id="683" href="Categories.Morphism.Properties.html#542" class="Bound">eq₂</a> <a id="687" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">⟩</a>
      <a id="695" href="Categories.Morphism.Properties.html#442" class="Bound">f</a> <a id="697" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="699" href="Categories.Morphism.Properties.html#444" class="Bound">g</a> <a id="701" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="704" href="Categories.Morphism.html#1990" class="Field">isoʳ</a> <a id="709" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="717" href="Categories.Category.Core.html#630" class="Field">id</a>    <a id="723" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
    <a id="729" class="Symbol">}</a>

  <a id="734" href="Categories.Morphism.Properties.html#734" class="Function">Iso-swap</a> <a id="743" class="Symbol">:</a> <a id="745" href="Categories.Morphism.html#1906" class="Record">Iso</a> <a id="749" href="Categories.Morphism.Properties.html#444" class="Bound">g</a> <a id="751" href="Categories.Morphism.Properties.html#442" class="Bound">f</a>
  <a id="755" href="Categories.Morphism.Properties.html#734" class="Function">Iso-swap</a> <a id="764" class="Symbol">=</a> <a id="766" class="Keyword">record</a>
    <a id="777" class="Symbol">{</a> <a id="779" href="Categories.Morphism.html#1964" class="Field">isoˡ</a> <a id="784" class="Symbol">=</a> <a id="786" href="Categories.Morphism.html#1990" class="Field">isoʳ</a>
    <a id="795" class="Symbol">;</a> <a id="797" href="Categories.Morphism.html#1990" class="Field">isoʳ</a> <a id="802" class="Symbol">=</a> <a id="804" href="Categories.Morphism.html#1964" class="Field">isoˡ</a>
    <a id="813" class="Symbol">}</a>

  <a id="818" href="Categories.Morphism.Properties.html#818" class="Function">Iso⇒Mono</a> <a id="827" class="Symbol">:</a> <a id="829" href="Categories.Morphism.html#551" class="Function">Mono</a> <a id="834" href="Categories.Morphism.Properties.html#442" class="Bound">f</a>
  <a id="838" href="Categories.Morphism.Properties.html#818" class="Function">Iso⇒Mono</a> <a id="847" href="Categories.Morphism.Properties.html#847" class="Bound">h</a> <a id="849" href="Categories.Morphism.Properties.html#849" class="Bound">i</a> <a id="851" href="Categories.Morphism.Properties.html#851" class="Bound">eq</a> <a id="854" class="Symbol">=</a> <a id="856" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="866" href="Categories.Morphism.Properties.html#847" class="Bound">h</a>           <a id="878" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="881" href="Categories.Morphism.Reasoning.Core.html#4618" class="Function">introˡ</a> <a id="888" href="Categories.Morphism.html#1964" class="Field">isoˡ</a> <a id="893" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="899" class="Symbol">(</a><a id="900" href="Categories.Morphism.Properties.html#444" class="Bound">g</a> <a id="902" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="904" href="Categories.Morphism.Properties.html#442" class="Bound">f</a><a id="905" class="Symbol">)</a> <a id="907" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="909" href="Categories.Morphism.Properties.html#847" class="Bound">h</a> <a id="911" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="914" href="Categories.Morphism.Reasoning.Core.html#3034" class="Function">pullʳ</a> <a id="920" href="Categories.Morphism.Properties.html#851" class="Bound">eq</a> <a id="923" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="929" href="Categories.Morphism.Properties.html#444" class="Bound">g</a> <a id="931" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="933" href="Categories.Morphism.Properties.html#442" class="Bound">f</a> <a id="935" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="937" href="Categories.Morphism.Properties.html#849" class="Bound">i</a>   <a id="941" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="944" href="Categories.Morphism.Reasoning.Core.html#8875" class="Function">cancelˡ</a> <a id="952" href="Categories.Morphism.html#1964" class="Field">isoˡ</a> <a id="957" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="963" href="Categories.Morphism.Properties.html#849" class="Bound">i</a>           <a id="975" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="980" href="Categories.Morphism.Properties.html#980" class="Function">Iso⇒Epi</a> <a id="988" class="Symbol">:</a> <a id="990" href="Categories.Morphism.html#1097" class="Function">Epi</a> <a id="994" href="Categories.Morphism.Properties.html#442" class="Bound">f</a>
  <a id="998" href="Categories.Morphism.Properties.html#980" class="Function">Iso⇒Epi</a> <a id="1006" href="Categories.Morphism.Properties.html#1006" class="Bound">h</a> <a id="1008" href="Categories.Morphism.Properties.html#1008" class="Bound">i</a> <a id="1010" href="Categories.Morphism.Properties.html#1010" class="Bound">eq</a> <a id="1013" class="Symbol">=</a> <a id="1015" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="1025" href="Categories.Morphism.Properties.html#1006" class="Bound">h</a>           <a id="1037" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1040" href="Categories.Morphism.Reasoning.Core.html#4454" class="Function">introʳ</a> <a id="1047" href="Categories.Morphism.html#1990" class="Field">isoʳ</a> <a id="1052" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="1058" href="Categories.Morphism.Properties.html#1006" class="Bound">h</a> <a id="1060" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1062" href="Categories.Morphism.Properties.html#442" class="Bound">f</a> <a id="1064" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1066" href="Categories.Morphism.Properties.html#444" class="Bound">g</a>   <a id="1070" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1073" href="Categories.Morphism.Reasoning.Core.html#3168" class="Function">pullˡ</a> <a id="1079" href="Categories.Morphism.Properties.html#1010" class="Bound">eq</a> <a id="1082" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="1088" class="Symbol">(</a><a id="1089" href="Categories.Morphism.Properties.html#1008" class="Bound">i</a> <a id="1091" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1093" href="Categories.Morphism.Properties.html#442" class="Bound">f</a><a id="1094" class="Symbol">)</a> <a id="1096" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1098" href="Categories.Morphism.Properties.html#444" class="Bound">g</a> <a id="1100" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1103" href="Categories.Morphism.Reasoning.Core.html#8689" class="Function">cancelʳ</a> <a id="1111" href="Categories.Morphism.html#1990" class="Field">isoʳ</a> <a id="1116" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="1122" href="Categories.Morphism.Properties.html#1008" class="Bound">i</a>           <a id="1134" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="Iso-∘"></a><a id="1137" href="Categories.Morphism.Properties.html#1137" class="Function">Iso-∘</a> <a id="1143" class="Symbol">:</a> <a id="1145" href="Categories.Morphism.html#1906" class="Record">Iso</a> <a id="1149" href="Categories.Morphism.Properties.html#405" class="Generalizable">f</a> <a id="1151" href="Categories.Morphism.Properties.html#407" class="Generalizable">g</a> <a id="1153" class="Symbol">→</a> <a id="1155" href="Categories.Morphism.html#1906" class="Record">Iso</a> <a id="1159" href="Categories.Morphism.Properties.html#409" class="Generalizable">h</a> <a id="1161" href="Categories.Morphism.Properties.html#411" class="Generalizable">i</a> <a id="1163" class="Symbol">→</a> <a id="1165" href="Categories.Morphism.html#1906" class="Record">Iso</a> <a id="1169" class="Symbol">(</a><a id="1170" href="Categories.Morphism.Properties.html#409" class="Generalizable">h</a> <a id="1172" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1174" href="Categories.Morphism.Properties.html#405" class="Generalizable">f</a><a id="1175" class="Symbol">)</a> <a id="1177" class="Symbol">(</a><a id="1178" href="Categories.Morphism.Properties.html#407" class="Generalizable">g</a> <a id="1180" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1182" href="Categories.Morphism.Properties.html#411" class="Generalizable">i</a><a id="1183" class="Symbol">)</a>
<a id="1185" href="Categories.Morphism.Properties.html#1137" class="Function">Iso-∘</a> <a id="1191" class="Symbol">{</a><a id="1192" class="Argument">f</a> <a id="1194" class="Symbol">=</a> <a id="1196" href="Categories.Morphism.Properties.html#1196" class="Bound">f</a><a id="1197" class="Symbol">}</a> <a id="1199" class="Symbol">{</a><a id="1200" class="Argument">g</a> <a id="1202" class="Symbol">=</a> <a id="1204" href="Categories.Morphism.Properties.html#1204" class="Bound">g</a><a id="1205" class="Symbol">}</a> <a id="1207" class="Symbol">{</a><a id="1208" class="Argument">h</a> <a id="1210" class="Symbol">=</a> <a id="1212" href="Categories.Morphism.Properties.html#1212" class="Bound">h</a><a id="1213" class="Symbol">}</a> <a id="1215" class="Symbol">{</a><a id="1216" class="Argument">i</a> <a id="1218" class="Symbol">=</a> <a id="1220" href="Categories.Morphism.Properties.html#1220" class="Bound">i</a><a id="1221" class="Symbol">}</a> <a id="1223" href="Categories.Morphism.Properties.html#1223" class="Bound">iso</a> <a id="1227" href="Categories.Morphism.Properties.html#1227" class="Bound">iso′</a> <a id="1232" class="Symbol">=</a> <a id="1234" class="Keyword">record</a>
  <a id="1243" class="Symbol">{</a> <a id="1245" href="Categories.Morphism.html#1964" class="Field">isoˡ</a> <a id="1250" class="Symbol">=</a> <a id="1252" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="1262" class="Symbol">(</a><a id="1263" href="Categories.Morphism.Properties.html#1204" class="Bound">g</a> <a id="1265" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1267" href="Categories.Morphism.Properties.html#1220" class="Bound">i</a><a id="1268" class="Symbol">)</a> <a id="1270" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1272" href="Categories.Morphism.Properties.html#1212" class="Bound">h</a> <a id="1274" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1276" href="Categories.Morphism.Properties.html#1196" class="Bound">f</a> <a id="1278" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1281" href="Categories.Morphism.Reasoning.Core.html#9061" class="Function">cancelInner</a> <a id="1293" class="Symbol">(</a><a id="1294" href="Categories.Morphism.html#1964" class="Field">isoˡ</a> <a id="1299" href="Categories.Morphism.Properties.html#1227" class="Bound">iso′</a><a id="1303" class="Symbol">)</a> <a id="1305" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="1311" href="Categories.Morphism.Properties.html#1204" class="Bound">g</a> <a id="1313" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1315" href="Categories.Morphism.Properties.html#1196" class="Bound">f</a>           <a id="1327" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1330" href="Categories.Morphism.html#1964" class="Field">isoˡ</a> <a id="1335" href="Categories.Morphism.Properties.html#1223" class="Bound">iso</a> <a id="1339" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="1345" href="Categories.Category.Core.html#630" class="Field">id</a>              <a id="1361" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="1365" class="Symbol">;</a> <a id="1367" href="Categories.Morphism.html#1990" class="Field">isoʳ</a> <a id="1372" class="Symbol">=</a> <a id="1374" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="1384" class="Symbol">(</a><a id="1385" href="Categories.Morphism.Properties.html#1212" class="Bound">h</a> <a id="1387" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1389" href="Categories.Morphism.Properties.html#1196" class="Bound">f</a><a id="1390" class="Symbol">)</a> <a id="1392" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1394" href="Categories.Morphism.Properties.html#1204" class="Bound">g</a> <a id="1396" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1398" href="Categories.Morphism.Properties.html#1220" class="Bound">i</a> <a id="1400" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1403" href="Categories.Morphism.Reasoning.Core.html#9061" class="Function">cancelInner</a> <a id="1415" class="Symbol">(</a><a id="1416" href="Categories.Morphism.html#1990" class="Field">isoʳ</a> <a id="1421" href="Categories.Morphism.Properties.html#1223" class="Bound">iso</a><a id="1424" class="Symbol">)</a> <a id="1426" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="1432" href="Categories.Morphism.Properties.html#1212" class="Bound">h</a> <a id="1434" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1436" href="Categories.Morphism.Properties.html#1220" class="Bound">i</a>           <a id="1448" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1451" href="Categories.Morphism.html#1990" class="Field">isoʳ</a> <a id="1456" href="Categories.Morphism.Properties.html#1227" class="Bound">iso′</a> <a id="1461" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="1467" href="Categories.Category.Core.html#630" class="Field">id</a>              <a id="1483" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="1487" class="Symbol">}</a>
  <a id="1491" class="Keyword">where</a> <a id="1497" class="Keyword">open</a> <a id="1502" href="Categories.Morphism.html#1906" class="Module">Iso</a>

<a id="Iso-≈"></a><a id="1507" href="Categories.Morphism.Properties.html#1507" class="Function">Iso-≈</a> <a id="1513" class="Symbol">:</a> <a id="1515" href="Categories.Morphism.Properties.html#405" class="Generalizable">f</a> <a id="1517" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1519" href="Categories.Morphism.Properties.html#409" class="Generalizable">h</a> <a id="1521" class="Symbol">→</a> <a id="1523" href="Categories.Morphism.html#1906" class="Record">Iso</a> <a id="1527" href="Categories.Morphism.Properties.html#405" class="Generalizable">f</a> <a id="1529" href="Categories.Morphism.Properties.html#407" class="Generalizable">g</a> <a id="1531" class="Symbol">→</a> <a id="1533" href="Categories.Morphism.html#1906" class="Record">Iso</a> <a id="1537" href="Categories.Morphism.Properties.html#409" class="Generalizable">h</a> <a id="1539" href="Categories.Morphism.Properties.html#411" class="Generalizable">i</a> <a id="1541" class="Symbol">→</a> <a id="1543" href="Categories.Morphism.Properties.html#407" class="Generalizable">g</a> <a id="1545" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1547" href="Categories.Morphism.Properties.html#411" class="Generalizable">i</a>
<a id="1549" href="Categories.Morphism.Properties.html#1507" class="Function">Iso-≈</a> <a id="1555" class="Symbol">{</a><a id="1556" class="Argument">f</a> <a id="1558" class="Symbol">=</a> <a id="1560" href="Categories.Morphism.Properties.html#1560" class="Bound">f</a><a id="1561" class="Symbol">}</a> <a id="1563" class="Symbol">{</a><a id="1564" class="Argument">h</a> <a id="1566" class="Symbol">=</a> <a id="1568" href="Categories.Morphism.Properties.html#1568" class="Bound">h</a><a id="1569" class="Symbol">}</a> <a id="1571" class="Symbol">{</a><a id="1572" class="Argument">g</a> <a id="1574" class="Symbol">=</a> <a id="1576" href="Categories.Morphism.Properties.html#1576" class="Bound">g</a><a id="1577" class="Symbol">}</a> <a id="1579" class="Symbol">{</a><a id="1580" class="Argument">i</a> <a id="1582" class="Symbol">=</a> <a id="1584" href="Categories.Morphism.Properties.html#1584" class="Bound">i</a><a id="1585" class="Symbol">}</a> <a id="1587" href="Categories.Morphism.Properties.html#1587" class="Bound">eq</a> <a id="1590" href="Categories.Morphism.Properties.html#1590" class="Bound">iso</a> <a id="1594" href="Categories.Morphism.Properties.html#1594" class="Bound">iso′</a> <a id="1599" class="Symbol">=</a> <a id="1601" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="1609" href="Categories.Morphism.Properties.html#1576" class="Bound">g</a>           <a id="1621" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1624" href="Categories.Morphism.Reasoning.Core.html#4618" class="Function">introˡ</a> <a id="1631" class="Symbol">(</a><a id="1632" href="Categories.Morphism.html#1964" class="Field">isoˡ</a> <a id="1637" href="Categories.Morphism.Properties.html#1594" class="Bound">iso′</a><a id="1641" class="Symbol">)</a> <a id="1643" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="1647" class="Symbol">(</a><a id="1648" href="Categories.Morphism.Properties.html#1584" class="Bound">i</a> <a id="1650" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1652" href="Categories.Morphism.Properties.html#1568" class="Bound">h</a><a id="1653" class="Symbol">)</a> <a id="1655" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1657" href="Categories.Morphism.Properties.html#1576" class="Bound">g</a> <a id="1659" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">≈˘⟨</a> <a id="1663" class="Symbol">(</a><a id="1664" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="1672" href="Categories.Morphism.Properties.html#1587" class="Bound">eq</a><a id="1674" class="Symbol">)</a> <a id="1676" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="1684" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">⟩</a>
  <a id="1688" class="Symbol">(</a><a id="1689" href="Categories.Morphism.Properties.html#1584" class="Bound">i</a> <a id="1691" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1693" href="Categories.Morphism.Properties.html#1560" class="Bound">f</a><a id="1694" class="Symbol">)</a> <a id="1696" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1698" href="Categories.Morphism.Properties.html#1576" class="Bound">g</a> <a id="1700" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1703" href="Categories.Morphism.Reasoning.Core.html#8689" class="Function">cancelʳ</a> <a id="1711" class="Symbol">(</a><a id="1712" href="Categories.Morphism.html#1990" class="Field">isoʳ</a> <a id="1717" href="Categories.Morphism.Properties.html#1590" class="Bound">iso</a><a id="1720" class="Symbol">)</a> <a id="1722" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="1726" href="Categories.Morphism.Properties.html#1584" class="Bound">i</a>           <a id="1738" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="1742" class="Keyword">where</a> <a id="1748" class="Keyword">open</a> <a id="1753" href="Categories.Morphism.html#1906" class="Module">Iso</a>

<a id="1758" class="Keyword">module</a> <a id="1765" href="Categories.Morphism.Properties.html#1765" class="Module">_</a> <a id="1767" class="Keyword">where</a>
  <a id="1775" class="Keyword">open</a> <a id="1780" href="Categories.Morphism.html#2335" class="Module Operator">_≅_</a>

  <a id="1787" href="Categories.Morphism.Properties.html#1787" class="Function">isos×≈⇒≈</a> <a id="1796" class="Symbol">:</a> <a id="1798" class="Symbol">∀</a> <a id="1800" class="Symbol">{</a><a id="1801" href="Categories.Morphism.Properties.html#1801" class="Bound">f</a> <a id="1803" href="Categories.Morphism.Properties.html#1803" class="Bound">g</a> <a id="1805" class="Symbol">:</a> <a id="1807" href="Categories.Morphism.Properties.html#387" class="Generalizable">A</a> <a id="1809" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1811" href="Categories.Morphism.Properties.html#389" class="Generalizable">B</a><a id="1812" class="Symbol">}</a> <a id="1814" class="Symbol">→</a> <a id="1816" href="Categories.Morphism.Properties.html#409" class="Generalizable">h</a> <a id="1818" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1820" href="Categories.Morphism.Properties.html#411" class="Generalizable">i</a> <a id="1822" class="Symbol">→</a> <a id="1824" class="Symbol">(</a><a id="1825" href="Categories.Morphism.Properties.html#1825" class="Bound">iso₁</a> <a id="1830" class="Symbol">:</a> <a id="1832" href="Categories.Morphism.Properties.html#387" class="Generalizable">A</a> <a id="1834" href="Categories.Morphism.html#2335" class="Record Operator">≅</a> <a id="1836" href="Categories.Morphism.Properties.html#391" class="Generalizable">C</a><a id="1837" class="Symbol">)</a> <a id="1839" class="Symbol">→</a> <a id="1841" class="Symbol">(</a><a id="1842" href="Categories.Morphism.Properties.html#1842" class="Bound">iso₂</a> <a id="1847" class="Symbol">:</a> <a id="1849" href="Categories.Morphism.Properties.html#389" class="Generalizable">B</a> <a id="1851" href="Categories.Morphism.html#2335" class="Record Operator">≅</a> <a id="1853" href="Categories.Morphism.Properties.html#393" class="Generalizable">D</a><a id="1854" class="Symbol">)</a> <a id="1856" class="Symbol">→</a>
               <a id="1873" href="Categories.Category.html#884" class="Function">CommutativeSquare</a> <a id="1891" href="Categories.Morphism.Properties.html#1801" class="Bound">f</a> <a id="1893" class="Symbol">(</a><a id="1894" href="Categories.Morphism.html#2383" class="Field">from</a> <a id="1899" href="Categories.Morphism.Properties.html#1825" class="Bound">iso₁</a><a id="1903" class="Symbol">)</a> <a id="1905" class="Symbol">(</a><a id="1906" href="Categories.Morphism.html#2383" class="Field">from</a> <a id="1911" href="Categories.Morphism.Properties.html#1842" class="Bound">iso₂</a><a id="1915" class="Symbol">)</a> <a id="1917" href="Categories.Morphism.Properties.html#409" class="Generalizable">h</a> <a id="1919" class="Symbol">→</a>
               <a id="1936" href="Categories.Category.html#884" class="Function">CommutativeSquare</a> <a id="1954" href="Categories.Morphism.Properties.html#1803" class="Bound">g</a> <a id="1956" class="Symbol">(</a><a id="1957" href="Categories.Morphism.html#2383" class="Field">from</a> <a id="1962" href="Categories.Morphism.Properties.html#1825" class="Bound">iso₁</a><a id="1966" class="Symbol">)</a> <a id="1968" class="Symbol">(</a><a id="1969" href="Categories.Morphism.html#2383" class="Field">from</a> <a id="1974" href="Categories.Morphism.Properties.html#1842" class="Bound">iso₂</a><a id="1978" class="Symbol">)</a> <a id="1980" href="Categories.Morphism.Properties.html#411" class="Generalizable">i</a> <a id="1982" class="Symbol">→</a>
               <a id="1999" href="Categories.Morphism.Properties.html#1801" class="Bound">f</a> <a id="2001" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2003" href="Categories.Morphism.Properties.html#1803" class="Bound">g</a>
  <a id="2007" href="Categories.Morphism.Properties.html#1787" class="Function">isos×≈⇒≈</a> <a id="2016" class="Symbol">{</a><a id="2017" class="Argument">h</a> <a id="2019" class="Symbol">=</a> <a id="2021" href="Categories.Morphism.Properties.html#2021" class="Bound">h</a><a id="2022" class="Symbol">}</a> <a id="2024" class="Symbol">{</a><a id="2025" class="Argument">i</a> <a id="2027" class="Symbol">=</a> <a id="2029" href="Categories.Morphism.Properties.html#2029" class="Bound">i</a><a id="2030" class="Symbol">}</a> <a id="2032" class="Symbol">{</a><a id="2033" class="Argument">f</a> <a id="2035" class="Symbol">=</a> <a id="2037" href="Categories.Morphism.Properties.html#2037" class="Bound">f</a><a id="2038" class="Symbol">}</a> <a id="2040" class="Symbol">{</a><a id="2041" class="Argument">g</a> <a id="2043" class="Symbol">=</a> <a id="2045" href="Categories.Morphism.Properties.html#2045" class="Bound">g</a><a id="2046" class="Symbol">}</a> <a id="2048" href="Categories.Morphism.Properties.html#2048" class="Bound">eq</a> <a id="2051" href="Categories.Morphism.Properties.html#2051" class="Bound">iso₁</a> <a id="2056" href="Categories.Morphism.Properties.html#2056" class="Bound">iso₂</a> <a id="2061" href="Categories.Morphism.Properties.html#2061" class="Bound">sq₁</a> <a id="2065" href="Categories.Morphism.Properties.html#2065" class="Bound">sq₂</a> <a id="2069" class="Symbol">=</a> <a id="2071" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="2081" href="Categories.Morphism.Properties.html#2037" class="Bound">f</a> <a id="2083" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2086" href="Categories.Morphism.Reasoning.Iso.html#720" class="Function">switch-fromtoˡ</a> <a id="2101" href="Categories.Morphism.Properties.html#2056" class="Bound">iso₂</a> <a id="2106" href="Categories.Morphism.Properties.html#2061" class="Bound">sq₁</a> <a id="2110" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="2116" href="Categories.Morphism.html#2400" class="Field">to</a> <a id="2119" href="Categories.Morphism.Properties.html#2056" class="Bound">iso₂</a> <a id="2124" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2126" href="Categories.Morphism.Properties.html#2021" class="Bound">h</a> <a id="2128" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2130" href="Categories.Morphism.html#2383" class="Field">from</a> <a id="2135" href="Categories.Morphism.Properties.html#2051" class="Bound">iso₁</a> <a id="2140" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2143" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="2151" class="Symbol">(</a><a id="2152" href="Categories.Morphism.Properties.html#2048" class="Bound">eq</a> <a id="2155" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="2163" class="Symbol">)</a> <a id="2165" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="2171" href="Categories.Morphism.html#2400" class="Field">to</a> <a id="2174" href="Categories.Morphism.Properties.html#2056" class="Bound">iso₂</a> <a id="2179" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2181" href="Categories.Morphism.Properties.html#2029" class="Bound">i</a> <a id="2183" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2185" href="Categories.Morphism.html#2383" class="Field">from</a> <a id="2190" href="Categories.Morphism.Properties.html#2051" class="Bound">iso₁</a> <a id="2195" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">≈˘⟨</a> <a id="2199" href="Categories.Morphism.Reasoning.Iso.html#720" class="Function">switch-fromtoˡ</a> <a id="2214" href="Categories.Morphism.Properties.html#2056" class="Bound">iso₂</a> <a id="2219" href="Categories.Morphism.Properties.html#2065" class="Bound">sq₂</a> <a id="2223" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">⟩</a>
    <a id="2229" href="Categories.Morphism.Properties.html#2045" class="Bound">g</a> <a id="2231" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="id-iso"></a><a id="2234" href="Categories.Morphism.Properties.html#2234" class="Function">id-iso</a> <a id="2241" class="Symbol">:</a> <a id="2243" class="Symbol">∀</a> <a id="2245" class="Symbol">{</a><a id="2246" href="Categories.Morphism.Properties.html#2246" class="Bound">X</a><a id="2247" class="Symbol">}</a> <a id="2249" class="Symbol">→</a> <a id="2251" href="Categories.Morphism.html#1906" class="Record">Iso</a> <a id="2255" class="Symbol">(</a><a id="2256" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="2259" class="Symbol">{</a><a id="2260" href="Categories.Morphism.Properties.html#2246" class="Bound">X</a><a id="2261" class="Symbol">})</a> <a id="2264" class="Symbol">(</a><a id="2265" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="2268" class="Symbol">{</a><a id="2269" href="Categories.Morphism.Properties.html#2246" class="Bound">X</a><a id="2270" class="Symbol">})</a>
<a id="2273" href="Categories.Morphism.Properties.html#2234" class="Function">id-iso</a> <a id="2280" class="Symbol">=</a> <a id="2282" class="Keyword">record</a>
  <a id="2291" class="Symbol">{</a> <a id="2293" href="Categories.Morphism.html#1964" class="Field">isoˡ</a> <a id="2298" class="Symbol">=</a> <a id="2300" href="Categories.Category.Core.html#1339" class="Field">identity²</a>
  <a id="2312" class="Symbol">;</a> <a id="2314" href="Categories.Morphism.html#1990" class="Field">isoʳ</a> <a id="2319" class="Symbol">=</a> <a id="2321" href="Categories.Category.Core.html#1339" class="Field">identity²</a>
  <a id="2333" class="Symbol">}</a>

<a id="id-is-iso"></a><a id="2336" href="Categories.Morphism.Properties.html#2336" class="Function">id-is-iso</a> <a id="2346" class="Symbol">:</a> <a id="2348" class="Symbol">∀</a> <a id="2350" class="Symbol">{</a><a id="2351" href="Categories.Morphism.Properties.html#2351" class="Bound">X</a><a id="2352" class="Symbol">}</a> <a id="2354" class="Symbol">→</a> <a id="2356" href="Categories.Morphism.html#2204" class="Record">IsIso</a> <a id="2362" class="Symbol">(</a><a id="2363" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="2366" class="Symbol">{</a><a id="2367" href="Categories.Morphism.Properties.html#2351" class="Bound">X</a><a id="2368" class="Symbol">})</a>
<a id="2371" href="Categories.Morphism.Properties.html#2336" class="Function">id-is-iso</a> <a id="2381" class="Symbol">=</a> <a id="2383" class="Keyword">record</a>
  <a id="2392" class="Symbol">{</a> <a id="2394" href="Categories.Morphism.html#2257" class="Field">inv</a> <a id="2398" class="Symbol">=</a> <a id="2400" href="Categories.Category.Core.html#630" class="Field">id</a>
  <a id="2405" class="Symbol">;</a> <a id="2407" href="Categories.Morphism.html#2273" class="Field">iso</a> <a id="2411" class="Symbol">=</a> <a id="2413" href="Categories.Morphism.Properties.html#2234" class="Function">id-iso</a>
  <a id="2422" class="Symbol">}</a>

<a id="2425" class="Comment">--------------------------------------------------------------------------------</a>
<a id="2506" class="Comment">-- Monomorphisms</a>

<a id="Mono-∘₂"></a><a id="2524" href="Categories.Morphism.Properties.html#2524" class="Function">Mono-∘₂</a> <a id="2532" class="Symbol">:</a> <a id="2534" href="Categories.Morphism.html#551" class="Function">Mono</a> <a id="2539" class="Symbol">(</a><a id="2540" href="Categories.Morphism.Properties.html#405" class="Generalizable">f</a> <a id="2542" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2544" href="Categories.Morphism.Properties.html#407" class="Generalizable">g</a><a id="2545" class="Symbol">)</a> <a id="2547" class="Symbol">→</a> <a id="2549" href="Categories.Morphism.html#551" class="Function">Mono</a> <a id="2554" href="Categories.Morphism.Properties.html#407" class="Generalizable">g</a>
<a id="2556" href="Categories.Morphism.Properties.html#2524" class="Function">Mono-∘₂</a> <a id="2564" class="Symbol">{</a><a id="2565" class="Argument">f</a> <a id="2567" class="Symbol">=</a> <a id="2569" href="Categories.Morphism.Properties.html#2569" class="Bound">f</a><a id="2570" class="Symbol">}</a> <a id="2572" class="Symbol">{</a><a id="2573" class="Argument">g</a> <a id="2575" class="Symbol">=</a> <a id="2577" href="Categories.Morphism.Properties.html#2577" class="Bound">g</a><a id="2578" class="Symbol">}</a> <a id="2580" href="Categories.Morphism.Properties.html#2580" class="Bound">fg-mono</a> <a id="2588" href="Categories.Morphism.Properties.html#2588" class="Bound">g₁</a> <a id="2591" href="Categories.Morphism.Properties.html#2591" class="Bound">g₂</a> <a id="2594" href="Categories.Morphism.Properties.html#2594" class="Bound">eq</a> <a id="2597" class="Symbol">=</a> <a id="2599" href="Categories.Morphism.Properties.html#2580" class="Bound">fg-mono</a> <a id="2607" href="Categories.Morphism.Properties.html#2588" class="Bound">g₁</a> <a id="2610" href="Categories.Morphism.Properties.html#2591" class="Bound">g₂</a> <a id="2613" class="Symbol">(</a><a id="2614" href="Categories.Morphism.Reasoning.Core.html#4947" class="Function">extendˡ</a> <a id="2622" href="Categories.Morphism.Properties.html#2594" class="Bound">eq</a><a id="2624" class="Symbol">)</a>

<a id="2627" class="Comment">-- This might be trivial, but it also shouldn&#39;t be proved more than once!</a>
<a id="Mono-id"></a><a id="2701" href="Categories.Morphism.Properties.html#2701" class="Function">Mono-id</a> <a id="2709" class="Symbol">:</a> <a id="2711" href="Categories.Morphism.html#551" class="Function">Mono</a> <a id="2716" class="Symbol">{</a><a id="2717" class="Argument">A</a> <a id="2719" class="Symbol">=</a> <a id="2721" href="Categories.Morphism.Properties.html#387" class="Generalizable">A</a><a id="2722" class="Symbol">}</a> <a id="2724" href="Categories.Category.Core.html#630" class="Field">id</a>
<a id="2727" href="Categories.Morphism.Properties.html#2701" class="Function">Mono-id</a> <a id="2735" href="Categories.Morphism.Properties.html#2735" class="Bound">g₁</a> <a id="2738" href="Categories.Morphism.Properties.html#2738" class="Bound">g₂</a> <a id="2741" href="Categories.Morphism.Properties.html#2741" class="Bound">eq</a> <a id="2744" class="Symbol">=</a> <a id="2746" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="2754" href="Categories.Morphism.Properties.html#2735" class="Bound">g₁</a>      <a id="2762" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">≈˘⟨</a> <a id="2766" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a> <a id="2776" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">⟩</a>
  <a id="2780" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="2783" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2785" href="Categories.Morphism.Properties.html#2735" class="Bound">g₁</a> <a id="2788" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2791" href="Categories.Morphism.Properties.html#2741" class="Bound">eq</a> <a id="2794" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="2798" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="2801" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2803" href="Categories.Morphism.Properties.html#2738" class="Bound">g₂</a> <a id="2806" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2809" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a> <a id="2819" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="2823" href="Categories.Morphism.Properties.html#2738" class="Bound">g₂</a> <a id="2826" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="Mono-∘"></a><a id="2829" href="Categories.Morphism.Properties.html#2829" class="Function">Mono-∘</a> <a id="2836" class="Symbol">:</a> <a id="2838" href="Categories.Morphism.html#551" class="Function">Mono</a> <a id="2843" href="Categories.Morphism.Properties.html#405" class="Generalizable">f</a> <a id="2845" class="Symbol">→</a> <a id="2847" href="Categories.Morphism.html#551" class="Function">Mono</a> <a id="2852" href="Categories.Morphism.Properties.html#407" class="Generalizable">g</a> <a id="2854" class="Symbol">→</a> <a id="2856" href="Categories.Morphism.html#551" class="Function">Mono</a> <a id="2861" class="Symbol">(</a><a id="2862" href="Categories.Morphism.Properties.html#405" class="Generalizable">f</a> <a id="2864" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2866" href="Categories.Morphism.Properties.html#407" class="Generalizable">g</a><a id="2867" class="Symbol">)</a>
<a id="2869" href="Categories.Morphism.Properties.html#2829" class="Function">Mono-∘</a> <a id="2876" class="Symbol">{</a><a id="2877" class="Argument">f</a> <a id="2879" class="Symbol">=</a> <a id="2881" href="Categories.Morphism.Properties.html#2881" class="Bound">f</a><a id="2882" class="Symbol">}</a> <a id="2884" class="Symbol">{</a><a id="2885" class="Argument">g</a> <a id="2887" class="Symbol">=</a> <a id="2889" href="Categories.Morphism.Properties.html#2889" class="Bound">g</a><a id="2890" class="Symbol">}</a> <a id="2892" href="Categories.Morphism.Properties.html#2892" class="Bound">f-mono</a> <a id="2899" href="Categories.Morphism.Properties.html#2899" class="Bound">g-mono</a> <a id="2906" href="Categories.Morphism.Properties.html#2906" class="Bound">g₁</a> <a id="2909" href="Categories.Morphism.Properties.html#2909" class="Bound">g₂</a> <a id="2912" href="Categories.Morphism.Properties.html#2912" class="Bound">eq</a> <a id="2915" class="Symbol">=</a>
  <a id="2919" href="Categories.Morphism.Properties.html#2899" class="Bound">g-mono</a> <a id="2926" href="Categories.Morphism.Properties.html#2906" class="Bound">g₁</a> <a id="2929" href="Categories.Morphism.Properties.html#2909" class="Bound">g₂</a> <a id="2932" class="Symbol">(</a><a id="2933" href="Categories.Morphism.Properties.html#2892" class="Bound">f-mono</a> <a id="2940" class="Symbol">(</a><a id="2941" href="Categories.Morphism.Properties.html#2889" class="Bound">g</a> <a id="2943" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2945" href="Categories.Morphism.Properties.html#2906" class="Bound">g₁</a><a id="2947" class="Symbol">)</a> <a id="2949" class="Symbol">(</a><a id="2950" href="Categories.Morphism.Properties.html#2889" class="Bound">g</a> <a id="2952" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2954" href="Categories.Morphism.Properties.html#2909" class="Bound">g₂</a><a id="2956" class="Symbol">)</a> <a id="2958" class="Symbol">(</a><a id="2959" href="Categories.Category.Core.html#1004" class="Field">sym-assoc</a> <a id="2969" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="2971" href="Categories.Morphism.Properties.html#2912" class="Bound">eq</a> <a id="2974" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="2976" href="Categories.Category.Core.html#715" class="Field">assoc</a><a id="2981" class="Symbol">))</a>

<a id="id↣"></a><a id="2985" href="Categories.Morphism.Properties.html#2985" class="Function">id↣</a> <a id="2989" class="Symbol">:</a> <a id="2991" class="Symbol">∀</a> <a id="2993" class="Symbol">{</a><a id="2994" href="Categories.Morphism.Properties.html#2994" class="Bound">A</a><a id="2995" class="Symbol">}</a> <a id="2997" class="Symbol">→</a> <a id="2999" href="Categories.Morphism.Properties.html#2994" class="Bound">A</a> <a id="3001" href="Categories.Morphism.html#1011" class="Record Operator">↣</a> <a id="3003" href="Categories.Morphism.Properties.html#2994" class="Bound">A</a>
<a id="3005" href="Categories.Morphism.Properties.html#2985" class="Function">id↣</a> <a id="3009" class="Symbol">=</a> <a id="3011" class="Keyword">record</a> <a id="3018" class="Symbol">{</a> <a id="3020" href="Categories.Morphism.html#1063" class="Field">mor</a> <a id="3024" class="Symbol">=</a> <a id="3026" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="3029" class="Symbol">;</a> <a id="3031" href="Categories.Morphism.html#1080" class="Field">mono</a> <a id="3036" class="Symbol">=</a> <a id="3038" href="Categories.Morphism.Properties.html#2701" class="Function">Mono-id</a> <a id="3046" class="Symbol">}</a>

<a id="3049" class="Keyword">infixr</a> <a id="3056" class="Number">9</a> <a id="3058" href="Categories.Morphism.Properties.html#3063" class="Function Operator">_∘↣_</a>
<a id="_∘↣_"></a><a id="3063" href="Categories.Morphism.Properties.html#3063" class="Function Operator">_∘↣_</a> <a id="3068" class="Symbol">:</a> <a id="3070" href="Categories.Morphism.Properties.html#389" class="Generalizable">B</a> <a id="3072" href="Categories.Morphism.html#1011" class="Record Operator">↣</a> <a id="3074" href="Categories.Morphism.Properties.html#391" class="Generalizable">C</a> <a id="3076" class="Symbol">→</a> <a id="3078" href="Categories.Morphism.Properties.html#387" class="Generalizable">A</a> <a id="3080" href="Categories.Morphism.html#1011" class="Record Operator">↣</a> <a id="3082" href="Categories.Morphism.Properties.html#389" class="Generalizable">B</a> <a id="3084" class="Symbol">→</a> <a id="3086" href="Categories.Morphism.Properties.html#387" class="Generalizable">A</a> <a id="3088" href="Categories.Morphism.html#1011" class="Record Operator">↣</a> <a id="3090" href="Categories.Morphism.Properties.html#391" class="Generalizable">C</a>
<a id="3092" href="Categories.Morphism.Properties.html#3092" class="Bound">f</a> <a id="3094" href="Categories.Morphism.Properties.html#3063" class="Function Operator">∘↣</a> <a id="3097" href="Categories.Morphism.Properties.html#3097" class="Bound">g</a> <a id="3099" class="Symbol">=</a> <a id="3101" class="Keyword">record</a> <a id="3108" class="Symbol">{</a> <a id="3110" href="Categories.Morphism.html#1063" class="Field">mor</a> <a id="3114" class="Symbol">=</a> <a id="3116" href="Categories.Morphism.html#1063" class="Field">mor</a> <a id="3120" href="Categories.Morphism.Properties.html#3092" class="Bound">f</a> <a id="3122" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3124" href="Categories.Morphism.html#1063" class="Field">mor</a> <a id="3128" href="Categories.Morphism.Properties.html#3097" class="Bound">g</a> <a id="3130" class="Symbol">;</a> <a id="3132" href="Categories.Morphism.html#1080" class="Field">mono</a> <a id="3137" class="Symbol">=</a> <a id="3139" href="Categories.Morphism.Properties.html#2829" class="Function">Mono-∘</a> <a id="3146" class="Symbol">(</a><a id="3147" href="Categories.Morphism.html#1080" class="Field">mono</a> <a id="3152" href="Categories.Morphism.Properties.html#3092" class="Bound">f</a><a id="3153" class="Symbol">)</a> <a id="3155" class="Symbol">(</a><a id="3156" href="Categories.Morphism.html#1080" class="Field">mono</a> <a id="3161" href="Categories.Morphism.Properties.html#3097" class="Bound">g</a><a id="3162" class="Symbol">)</a> <a id="3164" class="Symbol">}</a>
  <a id="3168" class="Keyword">where</a>
    <a id="3178" class="Keyword">open</a> <a id="3183" href="Categories.Morphism.html#1011" class="Module Operator">_↣_</a>
<a id="3187" class="Comment">--------------------------------------------------------------------------------</a>
<a id="3268" class="Comment">-- Epimorphisms</a>

<a id="Epi-∘₂"></a><a id="3285" href="Categories.Morphism.Properties.html#3285" class="Function">Epi-∘₂</a> <a id="3292" class="Symbol">:</a> <a id="3294" href="Categories.Morphism.html#1097" class="Function">Epi</a> <a id="3298" class="Symbol">(</a><a id="3299" href="Categories.Morphism.Properties.html#405" class="Generalizable">f</a> <a id="3301" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3303" href="Categories.Morphism.Properties.html#407" class="Generalizable">g</a><a id="3304" class="Symbol">)</a> <a id="3306" class="Symbol">→</a> <a id="3308" href="Categories.Morphism.html#1097" class="Function">Epi</a> <a id="3312" href="Categories.Morphism.Properties.html#405" class="Generalizable">f</a>
<a id="3314" href="Categories.Morphism.Properties.html#3285" class="Function">Epi-∘₂</a> <a id="3321" class="Symbol">{</a><a id="3322" class="Argument">f</a> <a id="3324" class="Symbol">=</a> <a id="3326" href="Categories.Morphism.Properties.html#3326" class="Bound">f</a><a id="3327" class="Symbol">}</a> <a id="3329" class="Symbol">{</a><a id="3330" class="Argument">g</a> <a id="3332" class="Symbol">=</a> <a id="3334" href="Categories.Morphism.Properties.html#3334" class="Bound">g</a><a id="3335" class="Symbol">}</a> <a id="3337" href="Categories.Morphism.Properties.html#3337" class="Bound">fg-epi</a> <a id="3344" href="Categories.Morphism.Properties.html#3344" class="Bound">g₁</a> <a id="3347" href="Categories.Morphism.Properties.html#3347" class="Bound">g₂</a> <a id="3350" href="Categories.Morphism.Properties.html#3350" class="Bound">eq</a> <a id="3353" class="Symbol">=</a> <a id="3355" href="Categories.Morphism.Properties.html#3337" class="Bound">fg-epi</a> <a id="3362" href="Categories.Morphism.Properties.html#3344" class="Bound">g₁</a> <a id="3365" href="Categories.Morphism.Properties.html#3347" class="Bound">g₂</a> <a id="3368" class="Symbol">(</a><a id="3369" href="Categories.Morphism.Reasoning.Core.html#5142" class="Function">extendʳ</a> <a id="3377" href="Categories.Morphism.Properties.html#3350" class="Bound">eq</a><a id="3379" class="Symbol">)</a>

<a id="Epi-id"></a><a id="3382" href="Categories.Morphism.Properties.html#3382" class="Function">Epi-id</a> <a id="3389" class="Symbol">:</a> <a id="3391" href="Categories.Morphism.html#1097" class="Function">Epi</a> <a id="3395" class="Symbol">{</a><a id="3396" class="Argument">A</a> <a id="3398" class="Symbol">=</a> <a id="3400" href="Categories.Morphism.Properties.html#387" class="Generalizable">A</a><a id="3401" class="Symbol">}</a> <a id="3403" href="Categories.Category.Core.html#630" class="Field">id</a>
<a id="3406" href="Categories.Morphism.Properties.html#3382" class="Function">Epi-id</a> <a id="3413" href="Categories.Morphism.Properties.html#3413" class="Bound">g₁</a> <a id="3416" href="Categories.Morphism.Properties.html#3416" class="Bound">g₂</a> <a id="3419" href="Categories.Morphism.Properties.html#3419" class="Bound">eq</a> <a id="3422" class="Symbol">=</a> <a id="3424" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="3432" href="Categories.Morphism.Properties.html#3413" class="Bound">g₁</a>      <a id="3440" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">≈˘⟨</a> <a id="3444" href="Categories.Category.Core.html#1145" class="Field">identityʳ</a> <a id="3454" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">⟩</a>
  <a id="3458" href="Categories.Morphism.Properties.html#3413" class="Bound">g₁</a> <a id="3461" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3463" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="3466" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3469" href="Categories.Morphism.Properties.html#3419" class="Bound">eq</a> <a id="3472" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="3476" href="Categories.Morphism.Properties.html#3416" class="Bound">g₂</a> <a id="3479" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3481" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="3484" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3487" href="Categories.Category.Core.html#1145" class="Field">identityʳ</a> <a id="3497" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="3501" href="Categories.Morphism.Properties.html#3416" class="Bound">g₂</a> <a id="3504" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="Epi-∘"></a><a id="3507" href="Categories.Morphism.Properties.html#3507" class="Function">Epi-∘</a> <a id="3513" class="Symbol">:</a> <a id="3515" href="Categories.Morphism.html#1097" class="Function">Epi</a> <a id="3519" href="Categories.Morphism.Properties.html#405" class="Generalizable">f</a> <a id="3521" class="Symbol">→</a> <a id="3523" href="Categories.Morphism.html#1097" class="Function">Epi</a> <a id="3527" href="Categories.Morphism.Properties.html#407" class="Generalizable">g</a> <a id="3529" class="Symbol">→</a> <a id="3531" href="Categories.Morphism.html#1097" class="Function">Epi</a> <a id="3535" class="Symbol">(</a><a id="3536" href="Categories.Morphism.Properties.html#405" class="Generalizable">f</a> <a id="3538" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3540" href="Categories.Morphism.Properties.html#407" class="Generalizable">g</a><a id="3541" class="Symbol">)</a>
<a id="3543" href="Categories.Morphism.Properties.html#3507" class="Function">Epi-∘</a> <a id="3549" class="Symbol">{</a><a id="3550" class="Argument">f</a> <a id="3552" class="Symbol">=</a> <a id="3554" href="Categories.Morphism.Properties.html#3554" class="Bound">f</a><a id="3555" class="Symbol">}</a> <a id="3557" class="Symbol">{</a><a id="3558" class="Argument">g</a> <a id="3560" class="Symbol">=</a> <a id="3562" href="Categories.Morphism.Properties.html#3562" class="Bound">g</a><a id="3563" class="Symbol">}</a> <a id="3565" href="Categories.Morphism.Properties.html#3565" class="Bound">f-epi</a> <a id="3571" href="Categories.Morphism.Properties.html#3571" class="Bound">g-epi</a> <a id="3577" href="Categories.Morphism.Properties.html#3577" class="Bound">g₁</a> <a id="3580" href="Categories.Morphism.Properties.html#3580" class="Bound">g₂</a> <a id="3583" href="Categories.Morphism.Properties.html#3583" class="Bound">eq</a> <a id="3586" class="Symbol">=</a>
  <a id="3590" href="Categories.Morphism.Properties.html#3565" class="Bound">f-epi</a> <a id="3596" href="Categories.Morphism.Properties.html#3577" class="Bound">g₁</a> <a id="3599" href="Categories.Morphism.Properties.html#3580" class="Bound">g₂</a> <a id="3602" class="Symbol">(</a><a id="3603" href="Categories.Morphism.Properties.html#3571" class="Bound">g-epi</a> <a id="3609" class="Symbol">(</a><a id="3610" href="Categories.Morphism.Properties.html#3577" class="Bound">g₁</a> <a id="3613" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3615" href="Categories.Morphism.Properties.html#3554" class="Bound">f</a><a id="3616" class="Symbol">)</a> <a id="3618" class="Symbol">(</a><a id="3619" href="Categories.Morphism.Properties.html#3580" class="Bound">g₂</a> <a id="3622" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3624" href="Categories.Morphism.Properties.html#3554" class="Bound">f</a><a id="3625" class="Symbol">)</a> <a id="3627" class="Symbol">(</a><a id="3628" href="Categories.Category.Core.html#715" class="Field">assoc</a> <a id="3634" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="3636" href="Categories.Morphism.Properties.html#3583" class="Bound">eq</a> <a id="3639" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="3641" href="Categories.Category.Core.html#1004" class="Field">sym-assoc</a><a id="3650" class="Symbol">))</a>

<a id="id↠"></a><a id="3654" href="Categories.Morphism.Properties.html#3654" class="Function">id↠</a> <a id="3658" class="Symbol">:</a> <a id="3660" class="Symbol">∀</a> <a id="3662" class="Symbol">{</a><a id="3663" href="Categories.Morphism.Properties.html#3663" class="Bound">A</a><a id="3664" class="Symbol">}</a> <a id="3666" class="Symbol">→</a> <a id="3668" href="Categories.Morphism.Properties.html#3663" class="Bound">A</a> <a id="3670" href="Categories.Morphism.html#1532" class="Record Operator">↠</a> <a id="3672" href="Categories.Morphism.Properties.html#3663" class="Bound">A</a>
<a id="3674" href="Categories.Morphism.Properties.html#3654" class="Function">id↠</a> <a id="3678" class="Symbol">=</a> <a id="3680" class="Keyword">record</a> <a id="3687" class="Symbol">{</a> <a id="3689" href="Categories.Morphism.html#1584" class="Field">mor</a> <a id="3693" class="Symbol">=</a> <a id="3695" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="3698" class="Symbol">;</a> <a id="3700" href="Categories.Morphism.html#1600" class="Field">epi</a> <a id="3704" class="Symbol">=</a> <a id="3706" href="Categories.Morphism.Properties.html#3382" class="Function">Epi-id</a> <a id="3713" class="Symbol">}</a>

<a id="3716" class="Keyword">infixr</a> <a id="3723" class="Number">9</a> <a id="3725" href="Categories.Morphism.Properties.html#3731" class="Function Operator">_∘↠_</a>

<a id="_∘↠_"></a><a id="3731" href="Categories.Morphism.Properties.html#3731" class="Function Operator">_∘↠_</a> <a id="3736" class="Symbol">:</a> <a id="3738" href="Categories.Morphism.Properties.html#389" class="Generalizable">B</a> <a id="3740" href="Categories.Morphism.html#1532" class="Record Operator">↠</a> <a id="3742" href="Categories.Morphism.Properties.html#391" class="Generalizable">C</a> <a id="3744" class="Symbol">→</a> <a id="3746" href="Categories.Morphism.Properties.html#387" class="Generalizable">A</a> <a id="3748" href="Categories.Morphism.html#1532" class="Record Operator">↠</a> <a id="3750" href="Categories.Morphism.Properties.html#389" class="Generalizable">B</a> <a id="3752" class="Symbol">→</a> <a id="3754" href="Categories.Morphism.Properties.html#387" class="Generalizable">A</a> <a id="3756" href="Categories.Morphism.html#1532" class="Record Operator">↠</a> <a id="3758" href="Categories.Morphism.Properties.html#391" class="Generalizable">C</a>
<a id="3760" href="Categories.Morphism.Properties.html#3760" class="Bound">f</a> <a id="3762" href="Categories.Morphism.Properties.html#3731" class="Function Operator">∘↠</a> <a id="3765" href="Categories.Morphism.Properties.html#3765" class="Bound">g</a> <a id="3767" class="Symbol">=</a> <a id="3769" class="Keyword">record</a> <a id="3776" class="Symbol">{</a> <a id="3778" href="Categories.Morphism.html#1584" class="Field">mor</a> <a id="3782" class="Symbol">=</a> <a id="3784" href="Categories.Morphism.html#1584" class="Field">mor</a> <a id="3788" href="Categories.Morphism.Properties.html#3760" class="Bound">f</a> <a id="3790" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3792" href="Categories.Morphism.html#1584" class="Field">mor</a> <a id="3796" href="Categories.Morphism.Properties.html#3765" class="Bound">g</a> <a id="3798" class="Symbol">;</a> <a id="3800" href="Categories.Morphism.html#1600" class="Field">epi</a> <a id="3804" class="Symbol">=</a> <a id="3806" href="Categories.Morphism.Properties.html#3507" class="Function">Epi-∘</a> <a id="3812" class="Symbol">(</a><a id="3813" href="Categories.Morphism.html#1600" class="Field">epi</a> <a id="3817" href="Categories.Morphism.Properties.html#3760" class="Bound">f</a><a id="3818" class="Symbol">)</a> <a id="3820" class="Symbol">(</a><a id="3821" href="Categories.Morphism.html#1600" class="Field">epi</a> <a id="3825" href="Categories.Morphism.Properties.html#3765" class="Bound">g</a><a id="3826" class="Symbol">)</a> <a id="3828" class="Symbol">}</a>
  <a id="3832" class="Keyword">where</a>
    <a id="3842" class="Keyword">open</a> <a id="3847" href="Categories.Morphism.html#1532" class="Module Operator">_↠_</a>

<a id="Retract⇒Epi"></a><a id="3852" href="Categories.Morphism.Properties.html#3852" class="Function">Retract⇒Epi</a> <a id="3864" class="Symbol">:</a> <a id="3866" class="Symbol">∀</a> <a id="3868" class="Symbol">{</a><a id="3869" href="Categories.Morphism.Properties.html#3869" class="Bound">X</a> <a id="3871" href="Categories.Morphism.Properties.html#3871" class="Bound">Y</a><a id="3872" class="Symbol">}</a> <a id="3874" class="Symbol">→</a> <a id="3876" class="Symbol">(</a><a id="3877" href="Categories.Morphism.Properties.html#3877" class="Bound">f</a> <a id="3879" class="Symbol">:</a> <a id="3881" href="Categories.Morphism.html#1770" class="Record">Retract</a> <a id="3889" href="Categories.Morphism.Properties.html#3869" class="Bound">X</a> <a id="3891" href="Categories.Morphism.Properties.html#3871" class="Bound">Y</a><a id="3892" class="Symbol">)</a> <a id="3894" class="Symbol">→</a> <a id="3896" href="Categories.Morphism.html#1097" class="Function">Epi</a> <a id="3900" class="Symbol">(</a><a id="3901" href="Categories.Morphism.html#1842" class="Field">Retract.retract</a> <a id="3917" href="Categories.Morphism.Properties.html#3877" class="Bound">f</a><a id="3918" class="Symbol">)</a>
<a id="3920" href="Categories.Morphism.Properties.html#3852" class="Function">Retract⇒Epi</a> <a id="3932" class="Symbol">{</a><a id="3933" href="Categories.Morphism.Properties.html#3933" class="Bound">X</a><a id="3934" class="Symbol">}{</a><a id="3936" href="Categories.Morphism.Properties.html#3936" class="Bound">Y</a><a id="3937" class="Symbol">}</a> <a id="3939" href="Categories.Morphism.Properties.html#3939" class="Bound">f</a> <a id="3941" href="Categories.Morphism.Properties.html#3941" class="Bound">g₁</a> <a id="3944" href="Categories.Morphism.Properties.html#3944" class="Bound">g₂</a> <a id="3947" href="Categories.Morphism.Properties.html#3947" class="Bound">eq</a> <a id="3950" class="Symbol">=</a> <a id="3952" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="3960" href="Categories.Morphism.Properties.html#3941" class="Bound">g₁</a>                                                   <a id="4013" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4016" href="Categories.Morphism.Reasoning.Core.html#4454" class="Function">introʳ</a> <a id="4023" class="Symbol">(</a><a id="4024" href="Categories.Morphism.html#1862" class="Field">Retract.is-retract</a> <a id="4043" href="Categories.Morphism.Properties.html#3939" class="Bound">f</a><a id="4044" class="Symbol">)</a> <a id="4046" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="4050" href="Categories.Morphism.Properties.html#3941" class="Bound">g₁</a> <a id="4053" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4055" href="Categories.Morphism.html#1842" class="Field">Retract.retract</a> <a id="4071" href="Categories.Morphism.Properties.html#3939" class="Bound">f</a> <a id="4073" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4075" href="Categories.Morphism.html#1822" class="Field">Retract.section</a> <a id="4091" href="Categories.Morphism.Properties.html#3939" class="Bound">f</a>           <a id="4103" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4106" href="Categories.Morphism.Reasoning.Core.html#5142" class="Function">extendʳ</a> <a id="4114" href="Categories.Morphism.Properties.html#3947" class="Bound">eq</a> <a id="4117" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a> 
  <a id="4122" href="Categories.Morphism.Properties.html#3944" class="Bound">g₂</a> <a id="4125" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4127" href="Categories.Morphism.html#1842" class="Field">Retract.retract</a> <a id="4143" href="Categories.Morphism.Properties.html#3939" class="Bound">f</a> <a id="4145" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4147" href="Categories.Morphism.html#1822" class="Field">Retract.section</a> <a id="4163" href="Categories.Morphism.Properties.html#3939" class="Bound">f</a>           <a id="4175" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4178" href="Categories.Morphism.Reasoning.Core.html#4341" class="Function">elimʳ</a> <a id="4184" class="Symbol">(</a><a id="4185" href="Categories.Morphism.html#1862" class="Field">Retract.is-retract</a> <a id="4204" href="Categories.Morphism.Properties.html#3939" class="Bound">f</a><a id="4205" class="Symbol">)</a> <a id="4207" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a> 
  <a id="4212" href="Categories.Morphism.Properties.html#3944" class="Bound">g₂</a> <a id="4215" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="Retract⇒Mono"></a><a id="4218" href="Categories.Morphism.Properties.html#4218" class="Function">Retract⇒Mono</a> <a id="4231" class="Symbol">:</a> <a id="4233" class="Symbol">∀</a> <a id="4235" class="Symbol">{</a><a id="4236" href="Categories.Morphism.Properties.html#4236" class="Bound">X</a> <a id="4238" href="Categories.Morphism.Properties.html#4238" class="Bound">Y</a><a id="4239" class="Symbol">}</a> <a id="4241" class="Symbol">→</a> <a id="4243" class="Symbol">(</a><a id="4244" href="Categories.Morphism.Properties.html#4244" class="Bound">f</a> <a id="4246" class="Symbol">:</a> <a id="4248" href="Categories.Morphism.html#1770" class="Record">Retract</a> <a id="4256" href="Categories.Morphism.Properties.html#4236" class="Bound">X</a> <a id="4258" href="Categories.Morphism.Properties.html#4238" class="Bound">Y</a><a id="4259" class="Symbol">)</a> <a id="4261" class="Symbol">→</a> <a id="4263" href="Categories.Morphism.html#551" class="Function">Mono</a> <a id="4268" class="Symbol">(</a><a id="4269" href="Categories.Morphism.html#1822" class="Field">Retract.section</a> <a id="4285" href="Categories.Morphism.Properties.html#4244" class="Bound">f</a><a id="4286" class="Symbol">)</a>
<a id="4288" href="Categories.Morphism.Properties.html#4218" class="Function">Retract⇒Mono</a> <a id="4301" class="Symbol">{</a><a id="4302" href="Categories.Morphism.Properties.html#4302" class="Bound">X</a><a id="4303" class="Symbol">}{</a><a id="4305" href="Categories.Morphism.Properties.html#4305" class="Bound">Y</a><a id="4306" class="Symbol">}</a> <a id="4308" href="Categories.Morphism.Properties.html#4308" class="Bound">f</a> <a id="4310" href="Categories.Morphism.Properties.html#4310" class="Bound">g₁</a> <a id="4313" href="Categories.Morphism.Properties.html#4313" class="Bound">g₂</a> <a id="4316" href="Categories.Morphism.Properties.html#4316" class="Bound">eq</a> <a id="4319" class="Symbol">=</a> <a id="4321" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="4329" href="Categories.Morphism.Properties.html#4310" class="Bound">g₁</a>                                                   <a id="4382" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4385" href="Categories.Morphism.Reasoning.Core.html#4618" class="Function">introˡ</a> <a id="4392" class="Symbol">(</a><a id="4393" href="Categories.Morphism.html#1862" class="Field">Retract.is-retract</a> <a id="4412" href="Categories.Morphism.Properties.html#4308" class="Bound">f</a><a id="4413" class="Symbol">)</a> <a id="4415" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a> 
  <a id="4420" class="Symbol">(</a><a id="4421" href="Categories.Morphism.html#1842" class="Field">Retract.retract</a> <a id="4437" href="Categories.Morphism.Properties.html#4308" class="Bound">f</a> <a id="4439" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4441" href="Categories.Morphism.html#1822" class="Field">Retract.section</a> <a id="4457" href="Categories.Morphism.Properties.html#4308" class="Bound">f</a><a id="4458" class="Symbol">)</a> <a id="4460" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4462" href="Categories.Morphism.Properties.html#4310" class="Bound">g₁</a>         <a id="4473" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4476" href="Categories.Morphism.Reasoning.Core.html#4947" class="Function">extendˡ</a> <a id="4484" href="Categories.Morphism.Properties.html#4316" class="Bound">eq</a> <a id="4487" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a> 
  <a id="4492" class="Symbol">(</a><a id="4493" href="Categories.Morphism.html#1842" class="Field">Retract.retract</a> <a id="4509" href="Categories.Morphism.Properties.html#4308" class="Bound">f</a> <a id="4511" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4513" href="Categories.Morphism.html#1822" class="Field">Retract.section</a> <a id="4529" href="Categories.Morphism.Properties.html#4308" class="Bound">f</a><a id="4530" class="Symbol">)</a> <a id="4532" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4534" href="Categories.Morphism.Properties.html#4313" class="Bound">g₂</a>         <a id="4545" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4548" href="Categories.Morphism.Reasoning.Core.html#4503" class="Function">elimˡ</a> <a id="4554" class="Symbol">(</a><a id="4555" href="Categories.Morphism.html#1862" class="Field">Retract.is-retract</a> <a id="4574" href="Categories.Morphism.Properties.html#4308" class="Bound">f</a><a id="4575" class="Symbol">)</a> <a id="4577" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="4581" href="Categories.Morphism.Properties.html#4313" class="Bound">g₂</a> <a id="4584" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="4587" class="Comment">--------------------------------------------------------------------------------</a>
<a id="4668" class="Comment">-- Isomorphism from a section and a retraction</a>

<a id="EpicRetract⇒Iso"></a><a id="4716" href="Categories.Morphism.Properties.html#4716" class="Function">EpicRetract⇒Iso</a> <a id="4732" class="Symbol">:</a> <a id="4734" class="Symbol">∀</a> <a id="4736" class="Symbol">{</a><a id="4737" href="Categories.Morphism.Properties.html#4737" class="Bound">X</a> <a id="4739" href="Categories.Morphism.Properties.html#4739" class="Bound">Y</a><a id="4740" class="Symbol">}</a> <a id="4742" class="Symbol">{</a><a id="4743" href="Categories.Morphism.Properties.html#4743" class="Bound">f</a> <a id="4745" class="Symbol">:</a> <a id="4747" href="Categories.Morphism.Properties.html#4739" class="Bound">Y</a> <a id="4749" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="4751" href="Categories.Morphism.Properties.html#4737" class="Bound">X</a><a id="4752" class="Symbol">}</a> <a id="4754" class="Symbol">{</a><a id="4755" href="Categories.Morphism.Properties.html#4755" class="Bound">r</a> <a id="4757" class="Symbol">:</a> <a id="4759" href="Categories.Morphism.Properties.html#4737" class="Bound">X</a> <a id="4761" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="4763" href="Categories.Morphism.Properties.html#4739" class="Bound">Y</a><a id="4764" class="Symbol">}</a> <a id="4766" class="Symbol">→</a>
                   <a id="4787" href="Categories.Morphism.Properties.html#4755" class="Bound">r</a> <a id="4789" href="Categories.Morphism.html#1689" class="Function Operator">RetractOf</a> <a id="4799" href="Categories.Morphism.Properties.html#4743" class="Bound">f</a> <a id="4801" class="Symbol">→</a> <a id="4803" href="Categories.Morphism.html#1097" class="Function">Epi</a> <a id="4807" href="Categories.Morphism.Properties.html#4743" class="Bound">f</a> <a id="4809" class="Symbol">→</a> <a id="4811" href="Categories.Morphism.html#1906" class="Record">Iso</a> <a id="4815" href="Categories.Morphism.Properties.html#4743" class="Bound">f</a> <a id="4817" href="Categories.Morphism.Properties.html#4755" class="Bound">r</a>
<a id="4819" href="Categories.Morphism.Properties.html#4716" class="Function">EpicRetract⇒Iso</a> <a id="4835" class="Symbol">{</a><a id="4836" class="Argument">f</a> <a id="4838" class="Symbol">=</a> <a id="4840" href="Categories.Morphism.Properties.html#4840" class="Bound">f</a><a id="4841" class="Symbol">}</a> <a id="4843" class="Symbol">{</a><a id="4844" href="Categories.Morphism.Properties.html#4844" class="Bound">r</a><a id="4845" class="Symbol">}</a> <a id="4847" href="Categories.Morphism.Properties.html#4847" class="Bound">rf≈id</a> <a id="4853" href="Categories.Morphism.Properties.html#4853" class="Bound">epi</a> <a id="4857" class="Symbol">=</a> <a id="4859" class="Keyword">record</a> <a id="4866" class="Symbol">{</a>
  <a id="4870" href="Categories.Morphism.html#1964" class="Field">isoˡ</a> <a id="4875" class="Symbol">=</a> <a id="4877" href="Categories.Morphism.Properties.html#4847" class="Bound">rf≈id</a> <a id="4883" class="Symbol">;</a>
  <a id="4887" href="Categories.Morphism.html#1990" class="Field">isoʳ</a> <a id="4892" class="Symbol">=</a> <a id="4894" href="Categories.Morphism.Properties.html#4853" class="Bound">epi</a> <a id="4898" class="Symbol">(</a><a id="4899" href="Categories.Morphism.Properties.html#4840" class="Bound">f</a> <a id="4901" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4903" href="Categories.Morphism.Properties.html#4844" class="Bound">r</a><a id="4904" class="Symbol">)</a> <a id="4906" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="4909" href="Categories.Morphism.Properties.html#4927" class="Function">frf≈idf</a> <a id="4917" class="Symbol">}</a>
  <a id="4921" class="Keyword">where</a> <a id="4927" href="Categories.Morphism.Properties.html#4927" class="Function">frf≈idf</a> <a id="4935" class="Symbol">:</a> <a id="4937" class="Symbol">(</a><a id="4938" href="Categories.Morphism.Properties.html#4840" class="Bound">f</a> <a id="4940" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4942" href="Categories.Morphism.Properties.html#4844" class="Bound">r</a><a id="4943" class="Symbol">)</a> <a id="4945" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4947" href="Categories.Morphism.Properties.html#4840" class="Bound">f</a> <a id="4949" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="4951" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="4954" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4956" href="Categories.Morphism.Properties.html#4840" class="Bound">f</a>
        <a id="4966" href="Categories.Morphism.Properties.html#4927" class="Function">frf≈idf</a> <a id="4974" class="Symbol">=</a> <a id="4976" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
          <a id="4992" class="Symbol">(</a><a id="4993" href="Categories.Morphism.Properties.html#4840" class="Bound">f</a> <a id="4995" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4997" href="Categories.Morphism.Properties.html#4844" class="Bound">r</a><a id="4998" class="Symbol">)</a> <a id="5000" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5002" href="Categories.Morphism.Properties.html#4840" class="Bound">f</a> <a id="5004" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5007" href="Categories.Morphism.Reasoning.Core.html#3034" class="Function">pullʳ</a> <a id="5013" href="Categories.Morphism.Properties.html#4847" class="Bound">rf≈id</a> <a id="5019" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
          <a id="5031" href="Categories.Morphism.Properties.html#4840" class="Bound">f</a> <a id="5033" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5035" href="Categories.Category.Core.html#630" class="Field">id</a>    <a id="5041" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5044" href="Categories.Morphism.Reasoning.Core.html#1257" class="Function">id-comm</a> <a id="5052" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
          <a id="5064" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="5067" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5069" href="Categories.Morphism.Properties.html#4840" class="Bound">f</a> <a id="5071" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="MonicSection⇒Iso"></a><a id="5074" href="Categories.Morphism.Properties.html#5074" class="Function">MonicSection⇒Iso</a> <a id="5091" class="Symbol">:</a> <a id="5093" class="Symbol">∀</a> <a id="5095" class="Symbol">{</a><a id="5096" href="Categories.Morphism.Properties.html#5096" class="Bound">X</a> <a id="5098" href="Categories.Morphism.Properties.html#5098" class="Bound">Y</a><a id="5099" class="Symbol">}</a> <a id="5101" class="Symbol">{</a><a id="5102" href="Categories.Morphism.Properties.html#5102" class="Bound">f</a> <a id="5104" class="Symbol">:</a> <a id="5106" href="Categories.Morphism.Properties.html#5098" class="Bound">Y</a> <a id="5108" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="5110" href="Categories.Morphism.Properties.html#5096" class="Bound">X</a><a id="5111" class="Symbol">}</a> <a id="5113" class="Symbol">{</a><a id="5114" href="Categories.Morphism.Properties.html#5114" class="Bound">s</a> <a id="5116" class="Symbol">:</a> <a id="5118" href="Categories.Morphism.Properties.html#5096" class="Bound">X</a> <a id="5120" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="5122" href="Categories.Morphism.Properties.html#5098" class="Bound">Y</a><a id="5123" class="Symbol">}</a> <a id="5125" class="Symbol">→</a>
                   <a id="5146" href="Categories.Morphism.Properties.html#5114" class="Bound">s</a> <a id="5148" href="Categories.Morphism.html#1615" class="Function Operator">SectionOf</a> <a id="5158" href="Categories.Morphism.Properties.html#5102" class="Bound">f</a> <a id="5160" class="Symbol">→</a> <a id="5162" href="Categories.Morphism.html#551" class="Function">Mono</a> <a id="5167" href="Categories.Morphism.Properties.html#5102" class="Bound">f</a> <a id="5169" class="Symbol">→</a> <a id="5171" href="Categories.Morphism.html#1906" class="Record">Iso</a> <a id="5175" href="Categories.Morphism.Properties.html#5102" class="Bound">f</a> <a id="5177" href="Categories.Morphism.Properties.html#5114" class="Bound">s</a>
<a id="5179" href="Categories.Morphism.Properties.html#5074" class="Function">MonicSection⇒Iso</a> <a id="5196" class="Symbol">{</a><a id="5197" class="Argument">f</a> <a id="5199" class="Symbol">=</a> <a id="5201" href="Categories.Morphism.Properties.html#5201" class="Bound">f</a><a id="5202" class="Symbol">}</a> <a id="5204" class="Symbol">{</a><a id="5205" href="Categories.Morphism.Properties.html#5205" class="Bound">s</a><a id="5206" class="Symbol">}</a> <a id="5208" href="Categories.Morphism.Properties.html#5208" class="Bound">fs≈id</a> <a id="5214" href="Categories.Morphism.Properties.html#5214" class="Bound">mono</a> <a id="5219" class="Symbol">=</a> <a id="5221" class="Keyword">record</a> <a id="5228" class="Symbol">{</a>
  <a id="5232" href="Categories.Morphism.html#1964" class="Field">isoˡ</a> <a id="5237" class="Symbol">=</a> <a id="5239" href="Categories.Morphism.Properties.html#5214" class="Bound">mono</a> <a id="5244" class="Symbol">(</a><a id="5245" href="Categories.Morphism.Properties.html#5205" class="Bound">s</a> <a id="5247" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5249" href="Categories.Morphism.Properties.html#5201" class="Bound">f</a><a id="5250" class="Symbol">)</a> <a id="5252" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="5255" href="Categories.Morphism.Properties.html#5290" class="Function">fsf≈fid</a> <a id="5263" class="Symbol">;</a>
  <a id="5267" href="Categories.Morphism.html#1990" class="Field">isoʳ</a> <a id="5272" class="Symbol">=</a> <a id="5274" href="Categories.Morphism.Properties.html#5208" class="Bound">fs≈id</a> <a id="5280" class="Symbol">}</a>
  <a id="5284" class="Keyword">where</a> <a id="5290" href="Categories.Morphism.Properties.html#5290" class="Function">fsf≈fid</a> <a id="5298" class="Symbol">:</a> <a id="5300" href="Categories.Morphism.Properties.html#5201" class="Bound">f</a> <a id="5302" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5304" class="Symbol">(</a><a id="5305" href="Categories.Morphism.Properties.html#5205" class="Bound">s</a> <a id="5307" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5309" href="Categories.Morphism.Properties.html#5201" class="Bound">f</a><a id="5310" class="Symbol">)</a> <a id="5312" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="5314" href="Categories.Morphism.Properties.html#5201" class="Bound">f</a> <a id="5316" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5318" href="Categories.Category.Core.html#630" class="Field">id</a>
        <a id="5329" href="Categories.Morphism.Properties.html#5290" class="Function">fsf≈fid</a> <a id="5337" class="Symbol">=</a> <a id="5339" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
          <a id="5355" href="Categories.Morphism.Properties.html#5201" class="Bound">f</a> <a id="5357" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5359" class="Symbol">(</a><a id="5360" href="Categories.Morphism.Properties.html#5205" class="Bound">s</a> <a id="5362" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5364" href="Categories.Morphism.Properties.html#5201" class="Bound">f</a><a id="5365" class="Symbol">)</a> <a id="5367" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5370" href="Categories.Morphism.Reasoning.Core.html#3168" class="Function">pullˡ</a> <a id="5376" href="Categories.Morphism.Properties.html#5208" class="Bound">fs≈id</a> <a id="5382" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
          <a id="5394" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="5397" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5399" href="Categories.Morphism.Properties.html#5201" class="Bound">f</a>      <a id="5406" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5409" href="Categories.Morphism.Reasoning.Core.html#1364" class="Function">id-comm-sym</a> <a id="5421" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
          <a id="5433" href="Categories.Morphism.Properties.html#5201" class="Bound">f</a> <a id="5435" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5437" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="5440" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="≈-SectionRetraction"></a><a id="5443" href="Categories.Morphism.Properties.html#5443" class="Function">≈-SectionRetraction</a> <a id="5463" class="Symbol">:</a> <a id="5465" class="Symbol">∀</a> <a id="5467" class="Symbol">{</a><a id="5468" href="Categories.Morphism.Properties.html#5468" class="Bound">X</a> <a id="5470" href="Categories.Morphism.Properties.html#5470" class="Bound">Y</a><a id="5471" class="Symbol">}</a> <a id="5473" class="Symbol">{</a><a id="5474" href="Categories.Morphism.Properties.html#5474" class="Bound">f</a> <a id="5476" class="Symbol">:</a> <a id="5478" href="Categories.Morphism.Properties.html#5470" class="Bound">Y</a> <a id="5480" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="5482" href="Categories.Morphism.Properties.html#5468" class="Bound">X</a><a id="5483" class="Symbol">}</a> <a id="5485" class="Symbol">{</a><a id="5486" href="Categories.Morphism.Properties.html#5486" class="Bound">s</a> <a id="5488" href="Categories.Morphism.Properties.html#5488" class="Bound">r</a> <a id="5490" class="Symbol">:</a> <a id="5492" href="Categories.Morphism.Properties.html#5468" class="Bound">X</a> <a id="5494" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="5496" href="Categories.Morphism.Properties.html#5470" class="Bound">Y</a><a id="5497" class="Symbol">}</a> <a id="5499" class="Symbol">→</a>
                      <a id="5523" href="Categories.Morphism.Properties.html#5486" class="Bound">s</a> <a id="5525" href="Categories.Morphism.html#1615" class="Function Operator">SectionOf</a> <a id="5535" href="Categories.Morphism.Properties.html#5474" class="Bound">f</a> <a id="5537" class="Symbol">→</a> <a id="5539" href="Categories.Morphism.Properties.html#5488" class="Bound">r</a> <a id="5541" href="Categories.Morphism.html#1689" class="Function Operator">RetractOf</a> <a id="5551" href="Categories.Morphism.Properties.html#5474" class="Bound">f</a> <a id="5553" class="Symbol">→</a> <a id="5555" href="Categories.Morphism.Properties.html#5486" class="Bound">s</a> <a id="5557" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="5559" href="Categories.Morphism.Properties.html#5488" class="Bound">r</a>
<a id="5561" href="Categories.Morphism.Properties.html#5443" class="Function">≈-SectionRetraction</a> <a id="5581" class="Symbol">{</a><a id="5582" class="Argument">f</a> <a id="5584" class="Symbol">=</a> <a id="5586" href="Categories.Morphism.Properties.html#5586" class="Bound">f</a><a id="5587" class="Symbol">}</a> <a id="5589" class="Symbol">{</a><a id="5590" href="Categories.Morphism.Properties.html#5590" class="Bound">s</a><a id="5591" class="Symbol">}</a> <a id="5593" class="Symbol">{</a><a id="5594" href="Categories.Morphism.Properties.html#5594" class="Bound">r</a><a id="5595" class="Symbol">}</a> <a id="5597" href="Categories.Morphism.Properties.html#5597" class="Bound">fs≈id</a> <a id="5603" href="Categories.Morphism.Properties.html#5603" class="Bound">rf≈id</a> <a id="5609" class="Symbol">=</a> <a id="5611" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="5619" href="Categories.Morphism.Properties.html#5590" class="Bound">s</a>           <a id="5631" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5634" href="Categories.Morphism.Reasoning.Core.html#9010" class="Function">insertˡ</a> <a id="5642" href="Categories.Morphism.Properties.html#5603" class="Bound">rf≈id</a> <a id="5648" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="5652" href="Categories.Morphism.Properties.html#5594" class="Bound">r</a> <a id="5654" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5656" class="Symbol">(</a><a id="5657" href="Categories.Morphism.Properties.html#5586" class="Bound">f</a> <a id="5659" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5661" href="Categories.Morphism.Properties.html#5590" class="Bound">s</a><a id="5662" class="Symbol">)</a> <a id="5664" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5667" href="Categories.Morphism.Reasoning.Core.html#4341" class="Function">elimʳ</a> <a id="5673" href="Categories.Morphism.Properties.html#5597" class="Bound">fs≈id</a> <a id="5679" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="5683" href="Categories.Morphism.Properties.html#5594" class="Bound">r</a> <a id="5685" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="SectionRetraction⇒Isoˡ"></a><a id="5688" href="Categories.Morphism.Properties.html#5688" class="Function">SectionRetraction⇒Isoˡ</a> <a id="5711" class="Symbol">:</a> <a id="5713" class="Symbol">∀</a> <a id="5715" class="Symbol">{</a><a id="5716" href="Categories.Morphism.Properties.html#5716" class="Bound">X</a> <a id="5718" href="Categories.Morphism.Properties.html#5718" class="Bound">Y</a><a id="5719" class="Symbol">}</a> <a id="5721" class="Symbol">{</a><a id="5722" href="Categories.Morphism.Properties.html#5722" class="Bound">f</a> <a id="5724" class="Symbol">:</a> <a id="5726" href="Categories.Morphism.Properties.html#5718" class="Bound">Y</a> <a id="5728" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="5730" href="Categories.Morphism.Properties.html#5716" class="Bound">X</a><a id="5731" class="Symbol">}</a> <a id="5733" class="Symbol">{</a><a id="5734" href="Categories.Morphism.Properties.html#5734" class="Bound">s</a> <a id="5736" href="Categories.Morphism.Properties.html#5736" class="Bound">r</a> <a id="5738" class="Symbol">:</a> <a id="5740" href="Categories.Morphism.Properties.html#5716" class="Bound">X</a> <a id="5742" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="5744" href="Categories.Morphism.Properties.html#5718" class="Bound">Y</a><a id="5745" class="Symbol">}</a> <a id="5747" class="Symbol">→</a>
                         <a id="5774" href="Categories.Morphism.Properties.html#5734" class="Bound">s</a> <a id="5776" href="Categories.Morphism.html#1615" class="Function Operator">SectionOf</a> <a id="5786" href="Categories.Morphism.Properties.html#5722" class="Bound">f</a> <a id="5788" class="Symbol">→</a> <a id="5790" href="Categories.Morphism.Properties.html#5736" class="Bound">r</a> <a id="5792" href="Categories.Morphism.html#1689" class="Function Operator">RetractOf</a> <a id="5802" href="Categories.Morphism.Properties.html#5722" class="Bound">f</a> <a id="5804" class="Symbol">→</a> <a id="5806" href="Categories.Morphism.html#1906" class="Record">Iso</a> <a id="5810" href="Categories.Morphism.Properties.html#5722" class="Bound">f</a> <a id="5812" href="Categories.Morphism.Properties.html#5734" class="Bound">s</a>
<a id="5814" href="Categories.Morphism.Properties.html#5688" class="Function">SectionRetraction⇒Isoˡ</a> <a id="5837" class="Symbol">{</a><a id="5838" class="Argument">f</a> <a id="5840" class="Symbol">=</a> <a id="5842" href="Categories.Morphism.Properties.html#5842" class="Bound">f</a><a id="5843" class="Symbol">}</a> <a id="5845" class="Symbol">{</a><a id="5846" href="Categories.Morphism.Properties.html#5846" class="Bound">s</a><a id="5847" class="Symbol">}</a> <a id="5849" class="Symbol">{</a><a id="5850" href="Categories.Morphism.Properties.html#5850" class="Bound">r</a><a id="5851" class="Symbol">}</a> <a id="5853" href="Categories.Morphism.Properties.html#5853" class="Bound">fs≈id</a> <a id="5859" href="Categories.Morphism.Properties.html#5859" class="Bound">rf≈id</a> <a id="5865" class="Symbol">=</a> <a id="5867" class="Keyword">record</a> <a id="5874" class="Symbol">{</a>
  <a id="5878" href="Categories.Morphism.html#1964" class="Field">isoˡ</a> <a id="5883" class="Symbol">=</a> <a id="5885" href="Categories.Morphism.Properties.html#5918" class="Function">sf≈id</a> <a id="5891" class="Symbol">;</a>
  <a id="5895" href="Categories.Morphism.html#1990" class="Field">isoʳ</a> <a id="5900" class="Symbol">=</a> <a id="5902" href="Categories.Morphism.Properties.html#5853" class="Bound">fs≈id</a> <a id="5908" class="Symbol">}</a>
  <a id="5912" class="Keyword">where</a> <a id="5918" href="Categories.Morphism.Properties.html#5918" class="Function">sf≈id</a> <a id="5924" class="Symbol">:</a> <a id="5926" href="Categories.Morphism.Properties.html#5846" class="Bound">s</a> <a id="5928" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5930" href="Categories.Morphism.Properties.html#5842" class="Bound">f</a> <a id="5932" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="5934" href="Categories.Category.Core.html#630" class="Field">id</a>
        <a id="5945" href="Categories.Morphism.Properties.html#5918" class="Function">sf≈id</a> <a id="5951" class="Symbol">=</a> <a id="5953" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
          <a id="5969" href="Categories.Morphism.Properties.html#5846" class="Bound">s</a> <a id="5971" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5973" href="Categories.Morphism.Properties.html#5842" class="Bound">f</a>  <a id="5976" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5979" href="Categories.Morphism.Properties.html#5443" class="Function">≈-SectionRetraction</a> <a id="5999" href="Categories.Morphism.Properties.html#5853" class="Bound">fs≈id</a> <a id="6005" href="Categories.Morphism.Properties.html#5859" class="Bound">rf≈id</a> <a id="6011" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="6019" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
          <a id="6031" href="Categories.Morphism.Properties.html#5850" class="Bound">r</a> <a id="6033" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6035" href="Categories.Morphism.Properties.html#5842" class="Bound">f</a>  <a id="6038" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="6041" href="Categories.Morphism.Properties.html#5859" class="Bound">rf≈id</a> <a id="6047" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
          <a id="6059" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="6062" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="SectionRetraction⇒Isoʳ"></a><a id="6065" href="Categories.Morphism.Properties.html#6065" class="Function">SectionRetraction⇒Isoʳ</a> <a id="6088" class="Symbol">:</a> <a id="6090" class="Symbol">∀</a> <a id="6092" class="Symbol">{</a><a id="6093" href="Categories.Morphism.Properties.html#6093" class="Bound">X</a> <a id="6095" href="Categories.Morphism.Properties.html#6095" class="Bound">Y</a><a id="6096" class="Symbol">}</a> <a id="6098" class="Symbol">{</a><a id="6099" href="Categories.Morphism.Properties.html#6099" class="Bound">f</a> <a id="6101" class="Symbol">:</a> <a id="6103" href="Categories.Morphism.Properties.html#6095" class="Bound">Y</a> <a id="6105" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="6107" href="Categories.Morphism.Properties.html#6093" class="Bound">X</a><a id="6108" class="Symbol">}</a> <a id="6110" class="Symbol">{</a><a id="6111" href="Categories.Morphism.Properties.html#6111" class="Bound">s</a> <a id="6113" href="Categories.Morphism.Properties.html#6113" class="Bound">r</a> <a id="6115" class="Symbol">:</a> <a id="6117" href="Categories.Morphism.Properties.html#6093" class="Bound">X</a> <a id="6119" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="6121" href="Categories.Morphism.Properties.html#6095" class="Bound">Y</a><a id="6122" class="Symbol">}</a> <a id="6124" class="Symbol">→</a>
                         <a id="6151" href="Categories.Morphism.Properties.html#6111" class="Bound">s</a> <a id="6153" href="Categories.Morphism.html#1615" class="Function Operator">SectionOf</a> <a id="6163" href="Categories.Morphism.Properties.html#6099" class="Bound">f</a> <a id="6165" class="Symbol">→</a> <a id="6167" href="Categories.Morphism.Properties.html#6113" class="Bound">r</a> <a id="6169" href="Categories.Morphism.html#1689" class="Function Operator">RetractOf</a> <a id="6179" href="Categories.Morphism.Properties.html#6099" class="Bound">f</a> <a id="6181" class="Symbol">→</a> <a id="6183" href="Categories.Morphism.html#1906" class="Record">Iso</a> <a id="6187" href="Categories.Morphism.Properties.html#6099" class="Bound">f</a> <a id="6189" href="Categories.Morphism.Properties.html#6113" class="Bound">r</a>
<a id="6191" href="Categories.Morphism.Properties.html#6065" class="Function">SectionRetraction⇒Isoʳ</a> <a id="6214" class="Symbol">{</a><a id="6215" class="Argument">f</a> <a id="6217" class="Symbol">=</a> <a id="6219" href="Categories.Morphism.Properties.html#6219" class="Bound">f</a><a id="6220" class="Symbol">}</a> <a id="6222" class="Symbol">{</a><a id="6223" href="Categories.Morphism.Properties.html#6223" class="Bound">s</a><a id="6224" class="Symbol">}</a> <a id="6226" class="Symbol">{</a><a id="6227" href="Categories.Morphism.Properties.html#6227" class="Bound">r</a><a id="6228" class="Symbol">}</a> <a id="6230" href="Categories.Morphism.Properties.html#6230" class="Bound">fs≈id</a> <a id="6236" href="Categories.Morphism.Properties.html#6236" class="Bound">rf≈id</a> <a id="6242" class="Symbol">=</a> <a id="6244" class="Keyword">record</a> <a id="6251" class="Symbol">{</a>
  <a id="6255" href="Categories.Morphism.html#1964" class="Field">isoˡ</a> <a id="6260" class="Symbol">=</a> <a id="6262" href="Categories.Morphism.Properties.html#6236" class="Bound">rf≈id</a> <a id="6268" class="Symbol">;</a>
  <a id="6272" href="Categories.Morphism.html#1990" class="Field">isoʳ</a> <a id="6277" class="Symbol">=</a> <a id="6279" href="Categories.Morphism.Properties.html#6295" class="Function">fr≈id</a> <a id="6285" class="Symbol">}</a>
  <a id="6289" class="Keyword">where</a> <a id="6295" href="Categories.Morphism.Properties.html#6295" class="Function">fr≈id</a> <a id="6301" class="Symbol">:</a> <a id="6303" href="Categories.Morphism.Properties.html#6219" class="Bound">f</a> <a id="6305" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6307" href="Categories.Morphism.Properties.html#6227" class="Bound">r</a> <a id="6309" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="6311" href="Categories.Category.Core.html#630" class="Field">id</a>
        <a id="6322" href="Categories.Morphism.Properties.html#6295" class="Function">fr≈id</a> <a id="6328" class="Symbol">=</a> <a id="6330" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
          <a id="6346" href="Categories.Morphism.Properties.html#6219" class="Bound">f</a> <a id="6348" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6350" href="Categories.Morphism.Properties.html#6227" class="Bound">r</a> <a id="6352" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="6355" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="6363" href="Categories.Category.Core.html#2991" class="Function">⟺</a> <a id="6365" class="Symbol">(</a><a id="6366" href="Categories.Morphism.Properties.html#5443" class="Function">≈-SectionRetraction</a> <a id="6386" href="Categories.Morphism.Properties.html#6230" class="Bound">fs≈id</a> <a id="6392" href="Categories.Morphism.Properties.html#6236" class="Bound">rf≈id</a><a id="6397" class="Symbol">)</a> <a id="6399" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
          <a id="6411" href="Categories.Morphism.Properties.html#6219" class="Bound">f</a> <a id="6413" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6415" href="Categories.Morphism.Properties.html#6223" class="Bound">s</a> <a id="6417" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="6420" href="Categories.Morphism.Properties.html#6230" class="Bound">fs≈id</a> <a id="6426" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
          <a id="6438" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="6441" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
</pre></body></html>

==> anc/html/Categories.Morphism.Reasoning.Core.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Morphism.Reasoning.Core</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>
<a id="36" class="Keyword">open</a> <a id="41" class="Keyword">import</a> <a id="48" href="Categories.Category.html" class="Module">Categories.Category</a>

<a id="69" class="Comment">{-
  Helper routines most often used in reasoning with commutative squares,
  at the level of arrows in categories.

  Identity : reasoning about identity
  Assoc4   : associativity combinators for composites of 4 morphisms
  AssocN   : reassociate the tail of longer composites
  Pulls  : use a ∘ b ≈ c as left-to-right rewrite
  Pushes : use c ≈ a ∘ b as a left-to-right rewrite
  IntroElim : introduce/eliminate an equivalent-to-id arrow
  Extend : &#39;extends&#39; a commutative square with an equality on left/right/both

  Convention - in this file, extra parentheses are used to clearly show
    associativity. This makes reading the source more pedagogical as to the
    intent of each routine.
-}</a>
<a id="768" class="Keyword">module</a> <a id="775" href="Categories.Morphism.Reasoning.Core.html" class="Module">Categories.Morphism.Reasoning.Core</a> <a id="810" class="Symbol">{</a><a id="811" href="Categories.Morphism.Reasoning.Core.html#811" class="Bound">o</a> <a id="813" href="Categories.Morphism.Reasoning.Core.html#813" class="Bound">ℓ</a> <a id="815" href="Categories.Morphism.Reasoning.Core.html#815" class="Bound">e</a><a id="816" class="Symbol">}</a> <a id="818" class="Symbol">(</a><a id="819" href="Categories.Morphism.Reasoning.Core.html#819" class="Bound">C</a> <a id="821" class="Symbol">:</a> <a id="823" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="832" href="Categories.Morphism.Reasoning.Core.html#811" class="Bound">o</a> <a id="834" href="Categories.Morphism.Reasoning.Core.html#813" class="Bound">ℓ</a> <a id="836" href="Categories.Morphism.Reasoning.Core.html#815" class="Bound">e</a><a id="837" class="Symbol">)</a> <a id="839" class="Keyword">where</a>

<a id="846" class="Keyword">open</a> <a id="851" class="Keyword">import</a> <a id="858" href="Level.html" class="Module">Level</a>
<a id="864" class="Keyword">open</a> <a id="869" class="Keyword">import</a> <a id="876" href="Function.html" class="Module">Function</a> <a id="885" class="Keyword">renaming</a> <a id="894" class="Symbol">(</a><a id="895" href="Function.Base.html#704" class="Function">id</a> <a id="898" class="Symbol">to</a> <a id="901" class="Function">idᶠ</a><a id="904" class="Symbol">;</a> <a id="906" href="Function.Base.html#1134" class="Function Operator">_∘_</a> <a id="910" class="Symbol">to</a> <a id="913" class="Function Operator">_∙_</a><a id="916" class="Symbol">)</a>

<a id="919" class="Keyword">open</a> <a id="924" class="Keyword">import</a> <a id="931" href="Relation.Binary.html" class="Module">Relation.Binary</a> <a id="947" class="Keyword">hiding</a> <a id="954" class="Symbol">(</a><a id="955" href="Relation.Binary.Core.html#1268" class="Function Operator">_⇒_</a><a id="958" class="Symbol">)</a>

<a id="961" class="Keyword">open</a> <a id="966" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="975" href="Categories.Morphism.Reasoning.Core.html#819" class="Bound">C</a>
<a id="977" class="Keyword">open</a> <a id="982" href="Categories.Category.html#824" class="Module">Definitions</a> <a id="994" href="Categories.Morphism.Reasoning.Core.html#819" class="Bound">C</a>

<a id="997" class="Keyword">private</a>
  <a id="1007" class="Keyword">variable</a>
    <a id="1020" href="Categories.Morphism.Reasoning.Core.html#1020" class="Generalizable">X</a> <a id="1022" href="Categories.Morphism.Reasoning.Core.html#1022" class="Generalizable">Y</a> <a id="1024" class="Symbol">:</a> <a id="1026" href="Categories.Category.Core.html#559" class="Field">Obj</a>
    <a id="1034" href="Categories.Morphism.Reasoning.Core.html#1034" class="Generalizable">a</a> <a id="1036" href="Categories.Morphism.Reasoning.Core.html#1036" class="Generalizable">a′</a> <a id="1039" href="Categories.Morphism.Reasoning.Core.html#1039" class="Generalizable">a″</a> <a id="1042" href="Categories.Morphism.Reasoning.Core.html#1042" class="Generalizable">b</a> <a id="1044" href="Categories.Morphism.Reasoning.Core.html#1044" class="Generalizable">b′</a> <a id="1047" href="Categories.Morphism.Reasoning.Core.html#1047" class="Generalizable">b″</a> <a id="1050" href="Categories.Morphism.Reasoning.Core.html#1050" class="Generalizable">c</a> <a id="1052" href="Categories.Morphism.Reasoning.Core.html#1052" class="Generalizable">c′</a> <a id="1055" href="Categories.Morphism.Reasoning.Core.html#1055" class="Generalizable">c″</a> <a id="1058" class="Symbol">:</a> <a id="1060" href="Categories.Morphism.Reasoning.Core.html#1020" class="Generalizable">X</a> <a id="1062" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1064" href="Categories.Morphism.Reasoning.Core.html#1022" class="Generalizable">Y</a>
    <a id="1070" href="Categories.Morphism.Reasoning.Core.html#1070" class="Generalizable">f</a> <a id="1072" href="Categories.Morphism.Reasoning.Core.html#1072" class="Generalizable">g</a> <a id="1074" href="Categories.Morphism.Reasoning.Core.html#1074" class="Generalizable">h</a> <a id="1076" href="Categories.Morphism.Reasoning.Core.html#1076" class="Generalizable">i</a> <a id="1078" class="Symbol">:</a> <a id="1080" href="Categories.Morphism.Reasoning.Core.html#1020" class="Generalizable">X</a> <a id="1082" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1084" href="Categories.Morphism.Reasoning.Core.html#1022" class="Generalizable">Y</a>

<a id="1087" class="Keyword">open</a> <a id="1092" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>

<a id="1106" class="Keyword">module</a> <a id="Identity"></a><a id="1113" href="Categories.Morphism.Reasoning.Core.html#1113" class="Module">Identity</a> <a id="1122" class="Keyword">where</a>
  <a id="Identity.id-unique"></a><a id="1130" href="Categories.Morphism.Reasoning.Core.html#1130" class="Function">id-unique</a> <a id="1140" class="Symbol">:</a> <a id="1142" class="Symbol">∀</a> <a id="1144" class="Symbol">{</a><a id="1145" href="Categories.Morphism.Reasoning.Core.html#1145" class="Bound">o</a><a id="1146" class="Symbol">}</a> <a id="1148" class="Symbol">{</a><a id="1149" href="Categories.Morphism.Reasoning.Core.html#1149" class="Bound">f</a> <a id="1151" class="Symbol">:</a> <a id="1153" href="Categories.Morphism.Reasoning.Core.html#1145" class="Bound">o</a> <a id="1155" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1157" href="Categories.Morphism.Reasoning.Core.html#1145" class="Bound">o</a><a id="1158" class="Symbol">}</a> <a id="1160" class="Symbol">→</a> <a id="1162" class="Symbol">(∀</a> <a id="1165" href="Categories.Morphism.Reasoning.Core.html#1165" class="Bound">g</a> <a id="1167" class="Symbol">→</a> <a id="1169" href="Categories.Morphism.Reasoning.Core.html#1165" class="Bound">g</a> <a id="1171" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1173" href="Categories.Morphism.Reasoning.Core.html#1149" class="Bound">f</a> <a id="1175" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1177" href="Categories.Morphism.Reasoning.Core.html#1165" class="Bound">g</a><a id="1178" class="Symbol">)</a> <a id="1180" class="Symbol">→</a> <a id="1182" href="Categories.Morphism.Reasoning.Core.html#1149" class="Bound">f</a> <a id="1184" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1186" href="Categories.Category.Core.html#630" class="Field">id</a>
  <a id="1191" href="Categories.Morphism.Reasoning.Core.html#1130" class="Function">id-unique</a> <a id="1201" href="Categories.Morphism.Reasoning.Core.html#1201" class="Bound">g∘f≈g</a> <a id="1207" class="Symbol">=</a> <a id="1209" href="Relation.Binary.Structures.html#1693" class="Function">Equiv.trans</a> <a id="1221" class="Symbol">(</a><a id="1222" href="Relation.Binary.Structures.html#1667" class="Function">Equiv.sym</a> <a id="1232" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a><a id="1241" class="Symbol">)</a> <a id="1243" class="Symbol">(</a><a id="1244" href="Categories.Morphism.Reasoning.Core.html#1201" class="Bound">g∘f≈g</a> <a id="1250" href="Categories.Category.Core.html#630" class="Field">id</a><a id="1252" class="Symbol">)</a>

  <a id="Identity.id-comm"></a><a id="1257" href="Categories.Morphism.Reasoning.Core.html#1257" class="Function">id-comm</a> <a id="1265" class="Symbol">:</a> <a id="1267" class="Symbol">∀</a> <a id="1269" class="Symbol">{</a><a id="1270" href="Categories.Morphism.Reasoning.Core.html#1270" class="Bound">a</a> <a id="1272" href="Categories.Morphism.Reasoning.Core.html#1272" class="Bound">b</a><a id="1273" class="Symbol">}</a> <a id="1275" class="Symbol">{</a><a id="1276" href="Categories.Morphism.Reasoning.Core.html#1276" class="Bound">f</a> <a id="1278" class="Symbol">:</a> <a id="1280" href="Categories.Morphism.Reasoning.Core.html#1270" class="Bound">a</a> <a id="1282" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1284" href="Categories.Morphism.Reasoning.Core.html#1272" class="Bound">b</a><a id="1285" class="Symbol">}</a> <a id="1287" class="Symbol">→</a> <a id="1289" href="Categories.Morphism.Reasoning.Core.html#1276" class="Bound">f</a> <a id="1291" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1293" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="1296" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1298" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="1301" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1303" href="Categories.Morphism.Reasoning.Core.html#1276" class="Bound">f</a>
  <a id="1307" href="Categories.Morphism.Reasoning.Core.html#1257" class="Function">id-comm</a> <a id="1315" class="Symbol">=</a> <a id="1317" href="Relation.Binary.Structures.html#1693" class="Function">Equiv.trans</a> <a id="1329" href="Categories.Category.Core.html#1145" class="Field">identityʳ</a> <a id="1339" class="Symbol">(</a><a id="1340" href="Relation.Binary.Structures.html#1667" class="Function">Equiv.sym</a> <a id="1350" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a><a id="1359" class="Symbol">)</a>

  <a id="Identity.id-comm-sym"></a><a id="1364" href="Categories.Morphism.Reasoning.Core.html#1364" class="Function">id-comm-sym</a> <a id="1376" class="Symbol">:</a> <a id="1378" class="Symbol">∀</a> <a id="1380" class="Symbol">{</a><a id="1381" href="Categories.Morphism.Reasoning.Core.html#1381" class="Bound">a</a> <a id="1383" href="Categories.Morphism.Reasoning.Core.html#1383" class="Bound">b</a><a id="1384" class="Symbol">}</a> <a id="1386" class="Symbol">{</a><a id="1387" href="Categories.Morphism.Reasoning.Core.html#1387" class="Bound">f</a> <a id="1389" class="Symbol">:</a> <a id="1391" href="Categories.Morphism.Reasoning.Core.html#1381" class="Bound">a</a> <a id="1393" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1395" href="Categories.Morphism.Reasoning.Core.html#1383" class="Bound">b</a><a id="1396" class="Symbol">}</a> <a id="1398" class="Symbol">→</a> <a id="1400" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="1403" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1405" href="Categories.Morphism.Reasoning.Core.html#1387" class="Bound">f</a> <a id="1407" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1409" href="Categories.Morphism.Reasoning.Core.html#1387" class="Bound">f</a> <a id="1411" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1413" href="Categories.Category.Core.html#630" class="Field">id</a>
  <a id="1418" href="Categories.Morphism.Reasoning.Core.html#1364" class="Function">id-comm-sym</a> <a id="1430" class="Symbol">=</a> <a id="1432" href="Relation.Binary.Structures.html#1693" class="Function">Equiv.trans</a> <a id="1444" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a> <a id="1454" class="Symbol">(</a><a id="1455" href="Relation.Binary.Structures.html#1667" class="Function">Equiv.sym</a> <a id="1465" href="Categories.Category.Core.html#1145" class="Field">identityʳ</a><a id="1474" class="Symbol">)</a>

<a id="1477" class="Keyword">open</a> <a id="1482" href="Categories.Morphism.Reasoning.Core.html#1113" class="Module">Identity</a> <a id="1491" class="Keyword">public</a>

<a id="1499" class="Keyword">module</a> <a id="Assoc4"></a><a id="1506" href="Categories.Morphism.Reasoning.Core.html#1506" class="Module">Assoc4</a> <a id="1513" class="Keyword">where</a>
  <a id="1521" class="Comment">{-
  Explanation of naming scheme:

  Each successive association is given a Greek letter, from &#39;α&#39; associated all
  the way to the left, to &#39;ε&#39; associated all the way to the right. Then,
  &#39;assoc²XY&#39; is the proof that X is equal to Y. Explicitly:

  α = ((i ∘ h) ∘ g) ∘ f
  β = (i ∘ (h ∘ g)) ∘ f
  γ = (i ∘ h) ∘ (g ∘ f)
  δ = i ∘ ((h ∘ g) ∘ f)
  ε = i ∘ (h ∘ (g ∘ f))

  Only reassociations that need two assoc steps are defined here.
  -}</a>

  <a id="Assoc4.assoc²αδ"></a><a id="1965" href="Categories.Morphism.Reasoning.Core.html#1965" class="Function">assoc²αδ</a> <a id="1974" class="Symbol">:</a> <a id="1976" class="Symbol">((</a><a id="1978" href="Categories.Morphism.Reasoning.Core.html#1076" class="Generalizable">i</a> <a id="1980" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1982" href="Categories.Morphism.Reasoning.Core.html#1074" class="Generalizable">h</a><a id="1983" class="Symbol">)</a> <a id="1985" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1987" href="Categories.Morphism.Reasoning.Core.html#1072" class="Generalizable">g</a><a id="1988" class="Symbol">)</a> <a id="1990" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1992" href="Categories.Morphism.Reasoning.Core.html#1070" class="Generalizable">f</a> <a id="1994" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1996" href="Categories.Morphism.Reasoning.Core.html#1076" class="Generalizable">i</a> <a id="1998" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2000" class="Symbol">((</a><a id="2002" href="Categories.Morphism.Reasoning.Core.html#1074" class="Generalizable">h</a> <a id="2004" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2006" href="Categories.Morphism.Reasoning.Core.html#1072" class="Generalizable">g</a><a id="2007" class="Symbol">)</a> <a id="2009" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2011" href="Categories.Morphism.Reasoning.Core.html#1070" class="Generalizable">f</a><a id="2012" class="Symbol">)</a>
  <a id="2016" href="Categories.Morphism.Reasoning.Core.html#1965" class="Function">assoc²αδ</a> <a id="2025" class="Symbol">=</a> <a id="2027" href="Categories.Category.Core.html#1597" class="Function">∘-resp-≈ˡ</a> <a id="2037" href="Categories.Category.Core.html#715" class="Field">assoc</a> <a id="2043" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="2045" href="Categories.Category.Core.html#715" class="Field">assoc</a>

  <a id="Assoc4.assoc²αε"></a><a id="2054" href="Categories.Morphism.Reasoning.Core.html#2054" class="Function">assoc²αε</a> <a id="2063" class="Symbol">:</a> <a id="2065" class="Symbol">((</a><a id="2067" href="Categories.Morphism.Reasoning.Core.html#1076" class="Generalizable">i</a> <a id="2069" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2071" href="Categories.Morphism.Reasoning.Core.html#1074" class="Generalizable">h</a><a id="2072" class="Symbol">)</a> <a id="2074" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2076" href="Categories.Morphism.Reasoning.Core.html#1072" class="Generalizable">g</a><a id="2077" class="Symbol">)</a> <a id="2079" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2081" href="Categories.Morphism.Reasoning.Core.html#1070" class="Generalizable">f</a> <a id="2083" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2085" href="Categories.Morphism.Reasoning.Core.html#1076" class="Generalizable">i</a> <a id="2087" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2089" class="Symbol">(</a><a id="2090" href="Categories.Morphism.Reasoning.Core.html#1074" class="Generalizable">h</a> <a id="2092" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2094" class="Symbol">(</a><a id="2095" href="Categories.Morphism.Reasoning.Core.html#1072" class="Generalizable">g</a> <a id="2097" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2099" href="Categories.Morphism.Reasoning.Core.html#1070" class="Generalizable">f</a><a id="2100" class="Symbol">))</a>
  <a id="2105" href="Categories.Morphism.Reasoning.Core.html#2054" class="Function">assoc²αε</a> <a id="2114" class="Symbol">=</a> <a id="2116" href="Categories.Category.Core.html#715" class="Field">assoc</a> <a id="2122" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="2124" href="Categories.Category.Core.html#715" class="Field">assoc</a>

  <a id="Assoc4.assoc²βγ"></a><a id="2133" href="Categories.Morphism.Reasoning.Core.html#2133" class="Function">assoc²βγ</a> <a id="2142" class="Symbol">:</a> <a id="2144" class="Symbol">(</a><a id="2145" href="Categories.Morphism.Reasoning.Core.html#1076" class="Generalizable">i</a> <a id="2147" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2149" class="Symbol">(</a><a id="2150" href="Categories.Morphism.Reasoning.Core.html#1074" class="Generalizable">h</a> <a id="2152" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2154" href="Categories.Morphism.Reasoning.Core.html#1072" class="Generalizable">g</a><a id="2155" class="Symbol">))</a> <a id="2158" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2160" href="Categories.Morphism.Reasoning.Core.html#1070" class="Generalizable">f</a> <a id="2162" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2164" class="Symbol">(</a><a id="2165" href="Categories.Morphism.Reasoning.Core.html#1076" class="Generalizable">i</a> <a id="2167" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2169" href="Categories.Morphism.Reasoning.Core.html#1074" class="Generalizable">h</a><a id="2170" class="Symbol">)</a> <a id="2172" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2174" class="Symbol">(</a><a id="2175" href="Categories.Morphism.Reasoning.Core.html#1072" class="Generalizable">g</a> <a id="2177" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2179" href="Categories.Morphism.Reasoning.Core.html#1070" class="Generalizable">f</a><a id="2180" class="Symbol">)</a>
  <a id="2184" href="Categories.Morphism.Reasoning.Core.html#2133" class="Function">assoc²βγ</a> <a id="2193" class="Symbol">=</a> <a id="2195" href="Categories.Category.Core.html#1597" class="Function">∘-resp-≈ˡ</a> <a id="2205" href="Categories.Category.Core.html#1004" class="Field">sym-assoc</a> <a id="2215" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="2217" href="Categories.Category.Core.html#715" class="Field">assoc</a>

  <a id="Assoc4.assoc²βε"></a><a id="2226" href="Categories.Morphism.Reasoning.Core.html#2226" class="Function">assoc²βε</a> <a id="2235" class="Symbol">:</a> <a id="2237" class="Symbol">(</a><a id="2238" href="Categories.Morphism.Reasoning.Core.html#1076" class="Generalizable">i</a> <a id="2240" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2242" class="Symbol">(</a><a id="2243" href="Categories.Morphism.Reasoning.Core.html#1074" class="Generalizable">h</a> <a id="2245" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2247" href="Categories.Morphism.Reasoning.Core.html#1072" class="Generalizable">g</a><a id="2248" class="Symbol">))</a> <a id="2251" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2253" href="Categories.Morphism.Reasoning.Core.html#1070" class="Generalizable">f</a> <a id="2255" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2257" href="Categories.Morphism.Reasoning.Core.html#1076" class="Generalizable">i</a> <a id="2259" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2261" class="Symbol">(</a><a id="2262" href="Categories.Morphism.Reasoning.Core.html#1074" class="Generalizable">h</a> <a id="2264" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2266" class="Symbol">(</a><a id="2267" href="Categories.Morphism.Reasoning.Core.html#1072" class="Generalizable">g</a> <a id="2269" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2271" href="Categories.Morphism.Reasoning.Core.html#1070" class="Generalizable">f</a><a id="2272" class="Symbol">))</a>
  <a id="2277" href="Categories.Morphism.Reasoning.Core.html#2226" class="Function">assoc²βε</a> <a id="2286" class="Symbol">=</a> <a id="2288" href="Categories.Category.Core.html#715" class="Field">assoc</a> <a id="2294" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="2296" href="Categories.Category.Core.html#1706" class="Function">∘-resp-≈ʳ</a> <a id="2306" href="Categories.Category.Core.html#715" class="Field">assoc</a>

  <a id="Assoc4.assoc²γβ"></a><a id="2315" href="Categories.Morphism.Reasoning.Core.html#2315" class="Function">assoc²γβ</a> <a id="2324" class="Symbol">:</a> <a id="2326" class="Symbol">(</a><a id="2327" href="Categories.Morphism.Reasoning.Core.html#1076" class="Generalizable">i</a> <a id="2329" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2331" href="Categories.Morphism.Reasoning.Core.html#1074" class="Generalizable">h</a><a id="2332" class="Symbol">)</a> <a id="2334" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2336" class="Symbol">(</a><a id="2337" href="Categories.Morphism.Reasoning.Core.html#1072" class="Generalizable">g</a> <a id="2339" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2341" href="Categories.Morphism.Reasoning.Core.html#1070" class="Generalizable">f</a><a id="2342" class="Symbol">)</a> <a id="2344" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2346" class="Symbol">(</a><a id="2347" href="Categories.Morphism.Reasoning.Core.html#1076" class="Generalizable">i</a> <a id="2349" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2351" class="Symbol">(</a><a id="2352" href="Categories.Morphism.Reasoning.Core.html#1074" class="Generalizable">h</a> <a id="2354" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2356" href="Categories.Morphism.Reasoning.Core.html#1072" class="Generalizable">g</a><a id="2357" class="Symbol">))</a> <a id="2360" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2362" href="Categories.Morphism.Reasoning.Core.html#1070" class="Generalizable">f</a>
  <a id="2366" href="Categories.Morphism.Reasoning.Core.html#2315" class="Function">assoc²γβ</a> <a id="2375" class="Symbol">=</a> <a id="2377" href="Categories.Category.Core.html#1004" class="Field">sym-assoc</a> <a id="2387" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="2389" href="Categories.Category.Core.html#1597" class="Function">∘-resp-≈ˡ</a> <a id="2399" href="Categories.Category.Core.html#715" class="Field">assoc</a>

  <a id="Assoc4.assoc²γδ"></a><a id="2408" href="Categories.Morphism.Reasoning.Core.html#2408" class="Function">assoc²γδ</a> <a id="2417" class="Symbol">:</a> <a id="2419" class="Symbol">(</a><a id="2420" href="Categories.Morphism.Reasoning.Core.html#1076" class="Generalizable">i</a> <a id="2422" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2424" href="Categories.Morphism.Reasoning.Core.html#1074" class="Generalizable">h</a><a id="2425" class="Symbol">)</a> <a id="2427" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2429" class="Symbol">(</a><a id="2430" href="Categories.Morphism.Reasoning.Core.html#1072" class="Generalizable">g</a> <a id="2432" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2434" href="Categories.Morphism.Reasoning.Core.html#1070" class="Generalizable">f</a><a id="2435" class="Symbol">)</a> <a id="2437" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2439" href="Categories.Morphism.Reasoning.Core.html#1076" class="Generalizable">i</a> <a id="2441" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2443" class="Symbol">((</a><a id="2445" href="Categories.Morphism.Reasoning.Core.html#1074" class="Generalizable">h</a> <a id="2447" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2449" href="Categories.Morphism.Reasoning.Core.html#1072" class="Generalizable">g</a><a id="2450" class="Symbol">)</a> <a id="2452" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2454" href="Categories.Morphism.Reasoning.Core.html#1070" class="Generalizable">f</a><a id="2455" class="Symbol">)</a>
  <a id="2459" href="Categories.Morphism.Reasoning.Core.html#2408" class="Function">assoc²γδ</a> <a id="2468" class="Symbol">=</a> <a id="2470" href="Categories.Category.Core.html#715" class="Field">assoc</a> <a id="2476" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="2478" href="Categories.Category.Core.html#1706" class="Function">∘-resp-≈ʳ</a> <a id="2488" href="Categories.Category.Core.html#1004" class="Field">sym-assoc</a>

  <a id="Assoc4.assoc²δα"></a><a id="2501" href="Categories.Morphism.Reasoning.Core.html#2501" class="Function">assoc²δα</a> <a id="2510" class="Symbol">:</a> <a id="2512" href="Categories.Morphism.Reasoning.Core.html#1076" class="Generalizable">i</a> <a id="2514" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2516" class="Symbol">((</a><a id="2518" href="Categories.Morphism.Reasoning.Core.html#1074" class="Generalizable">h</a> <a id="2520" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2522" href="Categories.Morphism.Reasoning.Core.html#1072" class="Generalizable">g</a><a id="2523" class="Symbol">)</a> <a id="2525" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2527" href="Categories.Morphism.Reasoning.Core.html#1070" class="Generalizable">f</a><a id="2528" class="Symbol">)</a> <a id="2530" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2532" class="Symbol">((</a><a id="2534" href="Categories.Morphism.Reasoning.Core.html#1076" class="Generalizable">i</a> <a id="2536" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2538" href="Categories.Morphism.Reasoning.Core.html#1074" class="Generalizable">h</a><a id="2539" class="Symbol">)</a> <a id="2541" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2543" href="Categories.Morphism.Reasoning.Core.html#1072" class="Generalizable">g</a><a id="2544" class="Symbol">)</a> <a id="2546" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2548" href="Categories.Morphism.Reasoning.Core.html#1070" class="Generalizable">f</a>
  <a id="2552" href="Categories.Morphism.Reasoning.Core.html#2501" class="Function">assoc²δα</a> <a id="2561" class="Symbol">=</a> <a id="2563" href="Categories.Category.Core.html#1004" class="Field">sym-assoc</a> <a id="2573" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="2575" href="Categories.Category.Core.html#1597" class="Function">∘-resp-≈ˡ</a> <a id="2585" href="Categories.Category.Core.html#1004" class="Field">sym-assoc</a>

  <a id="Assoc4.assoc²δγ"></a><a id="2598" href="Categories.Morphism.Reasoning.Core.html#2598" class="Function">assoc²δγ</a> <a id="2607" class="Symbol">:</a> <a id="2609" href="Categories.Morphism.Reasoning.Core.html#1076" class="Generalizable">i</a> <a id="2611" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2613" class="Symbol">((</a><a id="2615" href="Categories.Morphism.Reasoning.Core.html#1074" class="Generalizable">h</a> <a id="2617" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2619" href="Categories.Morphism.Reasoning.Core.html#1072" class="Generalizable">g</a><a id="2620" class="Symbol">)</a> <a id="2622" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2624" href="Categories.Morphism.Reasoning.Core.html#1070" class="Generalizable">f</a><a id="2625" class="Symbol">)</a> <a id="2627" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2629" class="Symbol">(</a><a id="2630" href="Categories.Morphism.Reasoning.Core.html#1076" class="Generalizable">i</a> <a id="2632" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2634" href="Categories.Morphism.Reasoning.Core.html#1074" class="Generalizable">h</a><a id="2635" class="Symbol">)</a> <a id="2637" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2639" class="Symbol">(</a><a id="2640" href="Categories.Morphism.Reasoning.Core.html#1072" class="Generalizable">g</a> <a id="2642" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2644" href="Categories.Morphism.Reasoning.Core.html#1070" class="Generalizable">f</a><a id="2645" class="Symbol">)</a>
  <a id="2649" href="Categories.Morphism.Reasoning.Core.html#2598" class="Function">assoc²δγ</a> <a id="2658" class="Symbol">=</a> <a id="2660" href="Categories.Category.Core.html#1706" class="Function">∘-resp-≈ʳ</a> <a id="2670" href="Categories.Category.Core.html#715" class="Field">assoc</a> <a id="2676" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="2678" href="Categories.Category.Core.html#1004" class="Field">sym-assoc</a>

  <a id="Assoc4.assoc²εα"></a><a id="2691" href="Categories.Morphism.Reasoning.Core.html#2691" class="Function">assoc²εα</a> <a id="2700" class="Symbol">:</a> <a id="2702" href="Categories.Morphism.Reasoning.Core.html#1076" class="Generalizable">i</a> <a id="2704" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2706" class="Symbol">(</a><a id="2707" href="Categories.Morphism.Reasoning.Core.html#1074" class="Generalizable">h</a> <a id="2709" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2711" class="Symbol">(</a><a id="2712" href="Categories.Morphism.Reasoning.Core.html#1072" class="Generalizable">g</a> <a id="2714" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2716" href="Categories.Morphism.Reasoning.Core.html#1070" class="Generalizable">f</a><a id="2717" class="Symbol">))</a> <a id="2720" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2722" class="Symbol">((</a><a id="2724" href="Categories.Morphism.Reasoning.Core.html#1076" class="Generalizable">i</a> <a id="2726" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2728" href="Categories.Morphism.Reasoning.Core.html#1074" class="Generalizable">h</a><a id="2729" class="Symbol">)</a> <a id="2731" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2733" href="Categories.Morphism.Reasoning.Core.html#1072" class="Generalizable">g</a><a id="2734" class="Symbol">)</a> <a id="2736" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2738" href="Categories.Morphism.Reasoning.Core.html#1070" class="Generalizable">f</a>
  <a id="2742" href="Categories.Morphism.Reasoning.Core.html#2691" class="Function">assoc²εα</a> <a id="2751" class="Symbol">=</a> <a id="2753" href="Categories.Category.Core.html#1004" class="Field">sym-assoc</a> <a id="2763" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="2765" href="Categories.Category.Core.html#1004" class="Field">sym-assoc</a>

  <a id="Assoc4.assoc²εβ"></a><a id="2778" href="Categories.Morphism.Reasoning.Core.html#2778" class="Function">assoc²εβ</a> <a id="2787" class="Symbol">:</a> <a id="2789" href="Categories.Morphism.Reasoning.Core.html#1076" class="Generalizable">i</a> <a id="2791" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2793" class="Symbol">(</a><a id="2794" href="Categories.Morphism.Reasoning.Core.html#1074" class="Generalizable">h</a> <a id="2796" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2798" class="Symbol">(</a><a id="2799" href="Categories.Morphism.Reasoning.Core.html#1072" class="Generalizable">g</a> <a id="2801" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2803" href="Categories.Morphism.Reasoning.Core.html#1070" class="Generalizable">f</a><a id="2804" class="Symbol">))</a> <a id="2807" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2809" class="Symbol">(</a><a id="2810" href="Categories.Morphism.Reasoning.Core.html#1076" class="Generalizable">i</a> <a id="2812" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2814" class="Symbol">(</a><a id="2815" href="Categories.Morphism.Reasoning.Core.html#1074" class="Generalizable">h</a> <a id="2817" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2819" href="Categories.Morphism.Reasoning.Core.html#1072" class="Generalizable">g</a><a id="2820" class="Symbol">))</a> <a id="2823" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2825" href="Categories.Morphism.Reasoning.Core.html#1070" class="Generalizable">f</a>
  <a id="2829" href="Categories.Morphism.Reasoning.Core.html#2778" class="Function">assoc²εβ</a> <a id="2838" class="Symbol">=</a> <a id="2840" href="Categories.Category.Core.html#1706" class="Function">∘-resp-≈ʳ</a> <a id="2850" href="Categories.Category.Core.html#1004" class="Field">sym-assoc</a> <a id="2860" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="2862" href="Categories.Category.Core.html#1004" class="Field">sym-assoc</a>

<a id="2873" class="Keyword">open</a> <a id="2878" href="Categories.Morphism.Reasoning.Core.html#1506" class="Module">Assoc4</a> <a id="2885" class="Keyword">public</a>

<a id="2893" class="Comment">-- Pulls use &quot;a ∘ b ≈ c&quot; as left-to-right rewrite</a>
<a id="2943" class="Comment">-- pull to the right / left of something existing</a>
<a id="2993" class="Keyword">module</a> <a id="Pulls"></a><a id="3000" href="Categories.Morphism.Reasoning.Core.html#3000" class="Module">Pulls</a> <a id="3006" class="Symbol">(</a><a id="3007" href="Categories.Morphism.Reasoning.Core.html#3007" class="Bound">ab≡c</a> <a id="3012" class="Symbol">:</a> <a id="3014" href="Categories.Morphism.Reasoning.Core.html#1034" class="Generalizable">a</a> <a id="3016" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3018" href="Categories.Morphism.Reasoning.Core.html#1042" class="Generalizable">b</a> <a id="3020" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="3022" href="Categories.Morphism.Reasoning.Core.html#1050" class="Generalizable">c</a><a id="3023" class="Symbol">)</a> <a id="3025" class="Keyword">where</a>

  <a id="Pulls.pullʳ"></a><a id="3034" href="Categories.Morphism.Reasoning.Core.html#3034" class="Function">pullʳ</a> <a id="3040" class="Symbol">:</a> <a id="3042" class="Symbol">(</a><a id="3043" href="Categories.Morphism.Reasoning.Core.html#1070" class="Generalizable">f</a> <a id="3045" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3047" href="Categories.Morphism.Reasoning.Core.html#3014" class="Bound">a</a><a id="3048" class="Symbol">)</a> <a id="3050" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3052" href="Categories.Morphism.Reasoning.Core.html#3018" class="Bound">b</a> <a id="3054" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="3056" href="Categories.Morphism.Reasoning.Core.html#1070" class="Generalizable">f</a> <a id="3058" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3060" href="Categories.Morphism.Reasoning.Core.html#3022" class="Bound">c</a>
  <a id="3064" href="Categories.Morphism.Reasoning.Core.html#3034" class="Function">pullʳ</a> <a id="3070" class="Symbol">{</a><a id="3071" class="Argument">f</a> <a id="3073" class="Symbol">=</a> <a id="3075" href="Categories.Morphism.Reasoning.Core.html#3075" class="Bound">f</a><a id="3076" class="Symbol">}</a> <a id="3078" class="Symbol">=</a> <a id="3080" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="3090" class="Symbol">(</a><a id="3091" href="Categories.Morphism.Reasoning.Core.html#3075" class="Bound">f</a> <a id="3093" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3095" href="Categories.Morphism.Reasoning.Core.html#3014" class="Bound">a</a><a id="3096" class="Symbol">)</a> <a id="3098" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3100" href="Categories.Morphism.Reasoning.Core.html#3018" class="Bound">b</a> <a id="3102" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3105" href="Categories.Category.Core.html#715" class="Field">assoc</a> <a id="3111" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="3117" href="Categories.Morphism.Reasoning.Core.html#3075" class="Bound">f</a> <a id="3119" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3121" class="Symbol">(</a><a id="3122" href="Categories.Morphism.Reasoning.Core.html#3014" class="Bound">a</a> <a id="3124" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3126" href="Categories.Morphism.Reasoning.Core.html#3018" class="Bound">b</a><a id="3127" class="Symbol">)</a> <a id="3129" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3132" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="3140" href="Categories.Morphism.Reasoning.Core.html#3007" class="Bound">ab≡c</a> <a id="3145" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="3151" href="Categories.Morphism.Reasoning.Core.html#3075" class="Bound">f</a> <a id="3153" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3155" href="Categories.Morphism.Reasoning.Core.html#3022" class="Bound">c</a>       <a id="3163" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="Pulls.pullˡ"></a><a id="3168" href="Categories.Morphism.Reasoning.Core.html#3168" class="Function">pullˡ</a> <a id="3174" class="Symbol">:</a> <a id="3176" href="Categories.Morphism.Reasoning.Core.html#3014" class="Bound">a</a> <a id="3178" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3180" class="Symbol">(</a><a id="3181" href="Categories.Morphism.Reasoning.Core.html#3018" class="Bound">b</a> <a id="3183" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3185" href="Categories.Morphism.Reasoning.Core.html#1070" class="Generalizable">f</a><a id="3186" class="Symbol">)</a> <a id="3188" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="3190" href="Categories.Morphism.Reasoning.Core.html#3022" class="Bound">c</a> <a id="3192" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3194" href="Categories.Morphism.Reasoning.Core.html#1070" class="Generalizable">f</a>
  <a id="3198" href="Categories.Morphism.Reasoning.Core.html#3168" class="Function">pullˡ</a> <a id="3204" class="Symbol">{</a><a id="3205" class="Argument">f</a> <a id="3207" class="Symbol">=</a> <a id="3209" href="Categories.Morphism.Reasoning.Core.html#3209" class="Bound">f</a><a id="3210" class="Symbol">}</a> <a id="3212" class="Symbol">=</a> <a id="3214" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="3224" href="Categories.Morphism.Reasoning.Core.html#3014" class="Bound">a</a> <a id="3226" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3228" href="Categories.Morphism.Reasoning.Core.html#3018" class="Bound">b</a> <a id="3230" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3232" href="Categories.Morphism.Reasoning.Core.html#3209" class="Bound">f</a>   <a id="3236" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3239" href="Categories.Category.Core.html#1004" class="Field">sym-assoc</a> <a id="3249" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="3255" class="Symbol">(</a><a id="3256" href="Categories.Morphism.Reasoning.Core.html#3014" class="Bound">a</a> <a id="3258" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3260" href="Categories.Morphism.Reasoning.Core.html#3018" class="Bound">b</a><a id="3261" class="Symbol">)</a> <a id="3263" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3265" href="Categories.Morphism.Reasoning.Core.html#3209" class="Bound">f</a> <a id="3267" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3270" href="Categories.Morphism.Reasoning.Core.html#3007" class="Bound">ab≡c</a> <a id="3275" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="3283" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="3289" href="Categories.Morphism.Reasoning.Core.html#3022" class="Bound">c</a> <a id="3291" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3293" href="Categories.Morphism.Reasoning.Core.html#3209" class="Bound">f</a>       <a id="3301" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="3304" class="Keyword">open</a> <a id="3309" href="Categories.Morphism.Reasoning.Core.html#3000" class="Module">Pulls</a> <a id="3315" class="Keyword">public</a>

<a id="3323" class="Comment">-- Pushes use &quot;c ≈ a ∘ b&quot; as a left-to-right rewrite</a>
<a id="3376" class="Comment">-- push to the right / left of something existing</a>
<a id="3426" class="Keyword">module</a> <a id="Pushes"></a><a id="3433" href="Categories.Morphism.Reasoning.Core.html#3433" class="Module">Pushes</a> <a id="3440" class="Symbol">(</a><a id="3441" href="Categories.Morphism.Reasoning.Core.html#3441" class="Bound">c≡ab</a> <a id="3446" class="Symbol">:</a> <a id="3448" href="Categories.Morphism.Reasoning.Core.html#1050" class="Generalizable">c</a> <a id="3450" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="3452" href="Categories.Morphism.Reasoning.Core.html#1034" class="Generalizable">a</a> <a id="3454" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3456" href="Categories.Morphism.Reasoning.Core.html#1042" class="Generalizable">b</a><a id="3457" class="Symbol">)</a> <a id="3459" class="Keyword">where</a>
  <a id="Pushes.pushʳ"></a><a id="3467" href="Categories.Morphism.Reasoning.Core.html#3467" class="Function">pushʳ</a> <a id="3473" class="Symbol">:</a> <a id="3475" href="Categories.Morphism.Reasoning.Core.html#1070" class="Generalizable">f</a> <a id="3477" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3479" href="Categories.Morphism.Reasoning.Core.html#3448" class="Bound">c</a> <a id="3481" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="3483" class="Symbol">(</a><a id="3484" href="Categories.Morphism.Reasoning.Core.html#1070" class="Generalizable">f</a> <a id="3486" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3488" href="Categories.Morphism.Reasoning.Core.html#3452" class="Bound">a</a><a id="3489" class="Symbol">)</a> <a id="3491" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3493" href="Categories.Morphism.Reasoning.Core.html#3456" class="Bound">b</a>
  <a id="3497" href="Categories.Morphism.Reasoning.Core.html#3467" class="Function">pushʳ</a> <a id="3503" class="Symbol">{</a><a id="3504" class="Argument">f</a> <a id="3506" class="Symbol">=</a> <a id="3508" href="Categories.Morphism.Reasoning.Core.html#3508" class="Bound">f</a><a id="3509" class="Symbol">}</a> <a id="3511" class="Symbol">=</a> <a id="3513" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="3523" href="Categories.Morphism.Reasoning.Core.html#3508" class="Bound">f</a> <a id="3525" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3527" href="Categories.Morphism.Reasoning.Core.html#3448" class="Bound">c</a>       <a id="3535" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3538" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="3546" href="Categories.Morphism.Reasoning.Core.html#3441" class="Bound">c≡ab</a> <a id="3551" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="3557" href="Categories.Morphism.Reasoning.Core.html#3508" class="Bound">f</a> <a id="3559" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3561" class="Symbol">(</a><a id="3562" href="Categories.Morphism.Reasoning.Core.html#3452" class="Bound">a</a> <a id="3564" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3566" href="Categories.Morphism.Reasoning.Core.html#3456" class="Bound">b</a><a id="3567" class="Symbol">)</a> <a id="3569" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3572" href="Categories.Category.Core.html#1004" class="Field">sym-assoc</a> <a id="3582" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="3588" class="Symbol">(</a><a id="3589" href="Categories.Morphism.Reasoning.Core.html#3508" class="Bound">f</a> <a id="3591" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3593" href="Categories.Morphism.Reasoning.Core.html#3452" class="Bound">a</a><a id="3594" class="Symbol">)</a> <a id="3596" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3598" href="Categories.Morphism.Reasoning.Core.html#3456" class="Bound">b</a> <a id="3600" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="Pushes.pushˡ"></a><a id="3605" href="Categories.Morphism.Reasoning.Core.html#3605" class="Function">pushˡ</a> <a id="3611" class="Symbol">:</a> <a id="3613" href="Categories.Morphism.Reasoning.Core.html#3448" class="Bound">c</a> <a id="3615" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3617" href="Categories.Morphism.Reasoning.Core.html#1070" class="Generalizable">f</a> <a id="3619" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="3621" href="Categories.Morphism.Reasoning.Core.html#3452" class="Bound">a</a> <a id="3623" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3625" class="Symbol">(</a><a id="3626" href="Categories.Morphism.Reasoning.Core.html#3456" class="Bound">b</a> <a id="3628" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3630" href="Categories.Morphism.Reasoning.Core.html#1070" class="Generalizable">f</a><a id="3631" class="Symbol">)</a>
  <a id="3635" href="Categories.Morphism.Reasoning.Core.html#3605" class="Function">pushˡ</a> <a id="3641" class="Symbol">{</a><a id="3642" class="Argument">f</a> <a id="3644" class="Symbol">=</a> <a id="3646" href="Categories.Morphism.Reasoning.Core.html#3646" class="Bound">f</a><a id="3647" class="Symbol">}</a> <a id="3649" class="Symbol">=</a> <a id="3651" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="3661" href="Categories.Morphism.Reasoning.Core.html#3448" class="Bound">c</a> <a id="3663" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3665" href="Categories.Morphism.Reasoning.Core.html#3646" class="Bound">f</a>       <a id="3673" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3676" href="Categories.Morphism.Reasoning.Core.html#3441" class="Bound">c≡ab</a> <a id="3681" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="3689" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="3695" class="Symbol">(</a><a id="3696" href="Categories.Morphism.Reasoning.Core.html#3452" class="Bound">a</a> <a id="3698" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3700" href="Categories.Morphism.Reasoning.Core.html#3456" class="Bound">b</a><a id="3701" class="Symbol">)</a> <a id="3703" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3705" href="Categories.Morphism.Reasoning.Core.html#3646" class="Bound">f</a> <a id="3707" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3710" href="Categories.Category.Core.html#715" class="Field">assoc</a> <a id="3716" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="3722" href="Categories.Morphism.Reasoning.Core.html#3452" class="Bound">a</a> <a id="3724" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3726" class="Symbol">(</a><a id="3727" href="Categories.Morphism.Reasoning.Core.html#3456" class="Bound">b</a> <a id="3729" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3731" href="Categories.Morphism.Reasoning.Core.html#3646" class="Bound">f</a><a id="3732" class="Symbol">)</a> <a id="3734" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="3737" class="Keyword">open</a> <a id="3742" href="Categories.Morphism.Reasoning.Core.html#3433" class="Module">Pushes</a> <a id="3749" class="Keyword">public</a>

<a id="3757" class="Keyword">module</a> <a id="AssocN"></a><a id="3764" href="Categories.Morphism.Reasoning.Core.html#3764" class="Module">AssocN</a> <a id="3771" class="Keyword">where</a>
  <a id="3779" class="Keyword">private</a>
    <a id="3791" class="Keyword">variable</a>
      <a id="3806" href="Categories.Morphism.Reasoning.Core.html#3806" class="Generalizable">A</a> <a id="3808" href="Categories.Morphism.Reasoning.Core.html#3808" class="Generalizable">B</a> <a id="3810" href="Categories.Morphism.Reasoning.Core.html#3810" class="Generalizable">D</a> <a id="3812" href="Categories.Morphism.Reasoning.Core.html#3812" class="Generalizable">E</a> <a id="3814" href="Categories.Morphism.Reasoning.Core.html#3814" class="Generalizable">U</a> <a id="3816" href="Categories.Morphism.Reasoning.Core.html#3816" class="Generalizable">W</a> <a id="3818" href="Categories.Morphism.Reasoning.Core.html#3818" class="Generalizable">Z</a> <a id="3820" class="Symbol">:</a> <a id="3822" href="Categories.Category.Core.html#559" class="Field">Obj</a>

  <a id="AssocN.reassoc-tail₅"></a><a id="3829" href="Categories.Morphism.Reasoning.Core.html#3829" class="Function">reassoc-tail₅</a> <a id="3843" class="Symbol">:</a> <a id="3845" class="Symbol">{</a><a id="3846" href="Categories.Morphism.Reasoning.Core.html#3846" class="Bound">f</a> <a id="3848" class="Symbol">:</a> <a id="3850" href="Categories.Morphism.Reasoning.Core.html#3818" class="Generalizable">Z</a> <a id="3852" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="3854" href="Categories.Morphism.Reasoning.Core.html#3814" class="Generalizable">U</a><a id="3855" class="Symbol">}</a> <a id="3857" class="Symbol">{</a><a id="3858" href="Categories.Morphism.Reasoning.Core.html#3858" class="Bound">g</a> <a id="3860" class="Symbol">:</a> <a id="3862" href="Categories.Morphism.Reasoning.Core.html#3812" class="Generalizable">E</a> <a id="3864" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="3866" href="Categories.Morphism.Reasoning.Core.html#3818" class="Generalizable">Z</a><a id="3867" class="Symbol">}</a> <a id="3869" class="Symbol">{</a><a id="3870" href="Categories.Morphism.Reasoning.Core.html#3870" class="Bound">h</a> <a id="3872" class="Symbol">:</a> <a id="3874" href="Categories.Morphism.Reasoning.Core.html#3810" class="Generalizable">D</a> <a id="3876" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="3878" href="Categories.Morphism.Reasoning.Core.html#3812" class="Generalizable">E</a><a id="3879" class="Symbol">}</a> <a id="3881" class="Symbol">{</a><a id="3882" href="Categories.Morphism.Reasoning.Core.html#3882" class="Bound">i</a> <a id="3884" class="Symbol">:</a> <a id="3886" href="Categories.Morphism.Reasoning.Core.html#3808" class="Generalizable">B</a> <a id="3888" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="3890" href="Categories.Morphism.Reasoning.Core.html#3810" class="Generalizable">D</a><a id="3891" class="Symbol">}</a> <a id="3893" class="Symbol">{</a><a id="3894" href="Categories.Morphism.Reasoning.Core.html#3894" class="Bound">j</a> <a id="3896" class="Symbol">:</a> <a id="3898" href="Categories.Morphism.Reasoning.Core.html#3806" class="Generalizable">A</a> <a id="3900" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="3902" href="Categories.Morphism.Reasoning.Core.html#3808" class="Generalizable">B</a><a id="3903" class="Symbol">}</a> <a id="3905" class="Symbol">→</a>
    <a id="3911" href="Categories.Morphism.Reasoning.Core.html#3846" class="Bound">f</a> <a id="3913" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3915" href="Categories.Morphism.Reasoning.Core.html#3858" class="Bound">g</a> <a id="3917" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3919" href="Categories.Morphism.Reasoning.Core.html#3870" class="Bound">h</a> <a id="3921" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3923" href="Categories.Morphism.Reasoning.Core.html#3882" class="Bound">i</a> <a id="3925" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3927" href="Categories.Morphism.Reasoning.Core.html#3894" class="Bound">j</a> <a id="3929" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="3931" class="Symbol">(</a><a id="3932" href="Categories.Morphism.Reasoning.Core.html#3846" class="Bound">f</a> <a id="3934" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3936" href="Categories.Morphism.Reasoning.Core.html#3858" class="Bound">g</a> <a id="3938" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3940" href="Categories.Morphism.Reasoning.Core.html#3870" class="Bound">h</a> <a id="3942" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3944" href="Categories.Morphism.Reasoning.Core.html#3882" class="Bound">i</a><a id="3945" class="Symbol">)</a> <a id="3947" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3949" href="Categories.Morphism.Reasoning.Core.html#3894" class="Bound">j</a>
  <a id="3953" href="Categories.Morphism.Reasoning.Core.html#3829" class="Function">reassoc-tail₅</a> <a id="3967" class="Symbol">=</a> <a id="3969" href="Categories.Morphism.Reasoning.Core.html#3467" class="Function">pushʳ</a> <a id="3975" href="Categories.Morphism.Reasoning.Core.html#2778" class="Function">assoc²εβ</a>

  <a id="AssocN.reassoc-tail₆"></a><a id="3987" href="Categories.Morphism.Reasoning.Core.html#3987" class="Function">reassoc-tail₆</a> <a id="4001" class="Symbol">:</a> <a id="4003" class="Symbol">{</a><a id="4004" href="Categories.Morphism.Reasoning.Core.html#4004" class="Bound">f</a> <a id="4006" class="Symbol">:</a> <a id="4008" href="Categories.Morphism.Reasoning.Core.html#3818" class="Generalizable">Z</a> <a id="4010" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="4012" href="Categories.Morphism.Reasoning.Core.html#3814" class="Generalizable">U</a><a id="4013" class="Symbol">}</a> <a id="4015" class="Symbol">{</a><a id="4016" href="Categories.Morphism.Reasoning.Core.html#4016" class="Bound">g</a> <a id="4018" class="Symbol">:</a> <a id="4020" href="Categories.Morphism.Reasoning.Core.html#3812" class="Generalizable">E</a> <a id="4022" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="4024" href="Categories.Morphism.Reasoning.Core.html#3818" class="Generalizable">Z</a><a id="4025" class="Symbol">}</a> <a id="4027" class="Symbol">{</a><a id="4028" href="Categories.Morphism.Reasoning.Core.html#4028" class="Bound">h</a> <a id="4030" class="Symbol">:</a> <a id="4032" href="Categories.Morphism.Reasoning.Core.html#3810" class="Generalizable">D</a> <a id="4034" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="4036" href="Categories.Morphism.Reasoning.Core.html#3812" class="Generalizable">E</a><a id="4037" class="Symbol">}</a> <a id="4039" class="Symbol">{</a><a id="4040" href="Categories.Morphism.Reasoning.Core.html#4040" class="Bound">i</a> <a id="4042" class="Symbol">:</a> <a id="4044" href="Categories.Morphism.Reasoning.Core.html#3816" class="Generalizable">W</a> <a id="4046" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="4048" href="Categories.Morphism.Reasoning.Core.html#3810" class="Generalizable">D</a><a id="4049" class="Symbol">}</a>
    <a id="4055" class="Symbol">{</a><a id="4056" href="Categories.Morphism.Reasoning.Core.html#4056" class="Bound">j</a> <a id="4058" class="Symbol">:</a> <a id="4060" href="Categories.Morphism.Reasoning.Core.html#3808" class="Generalizable">B</a> <a id="4062" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="4064" href="Categories.Morphism.Reasoning.Core.html#3816" class="Generalizable">W</a><a id="4065" class="Symbol">}</a> <a id="4067" class="Symbol">{</a><a id="4068" href="Categories.Morphism.Reasoning.Core.html#4068" class="Bound">k</a> <a id="4070" class="Symbol">:</a> <a id="4072" href="Categories.Morphism.Reasoning.Core.html#3806" class="Generalizable">A</a> <a id="4074" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="4076" href="Categories.Morphism.Reasoning.Core.html#3808" class="Generalizable">B</a><a id="4077" class="Symbol">}</a> <a id="4079" class="Symbol">→</a>
    <a id="4085" href="Categories.Morphism.Reasoning.Core.html#4004" class="Bound">f</a> <a id="4087" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4089" href="Categories.Morphism.Reasoning.Core.html#4016" class="Bound">g</a> <a id="4091" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4093" href="Categories.Morphism.Reasoning.Core.html#4028" class="Bound">h</a> <a id="4095" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4097" href="Categories.Morphism.Reasoning.Core.html#4040" class="Bound">i</a> <a id="4099" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4101" href="Categories.Morphism.Reasoning.Core.html#4056" class="Bound">j</a> <a id="4103" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4105" href="Categories.Morphism.Reasoning.Core.html#4068" class="Bound">k</a> <a id="4107" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="4109" class="Symbol">(</a><a id="4110" href="Categories.Morphism.Reasoning.Core.html#4004" class="Bound">f</a> <a id="4112" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4114" href="Categories.Morphism.Reasoning.Core.html#4016" class="Bound">g</a> <a id="4116" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4118" href="Categories.Morphism.Reasoning.Core.html#4028" class="Bound">h</a> <a id="4120" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4122" href="Categories.Morphism.Reasoning.Core.html#4040" class="Bound">i</a> <a id="4124" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4126" href="Categories.Morphism.Reasoning.Core.html#4056" class="Bound">j</a><a id="4127" class="Symbol">)</a> <a id="4129" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4131" href="Categories.Morphism.Reasoning.Core.html#4068" class="Bound">k</a>
  <a id="4135" href="Categories.Morphism.Reasoning.Core.html#3987" class="Function">reassoc-tail₆</a> <a id="4149" class="Symbol">=</a> <a id="4151" href="Categories.Morphism.Reasoning.Core.html#3467" class="Function">pushʳ</a> <a id="4157" href="Categories.Morphism.Reasoning.Core.html#3829" class="Function">reassoc-tail₅</a>

<a id="4172" class="Keyword">open</a> <a id="4177" href="Categories.Morphism.Reasoning.Core.html#3764" class="Module">AssocN</a> <a id="4184" class="Keyword">public</a>

<a id="4192" class="Comment">-- Introduce/Elimilate an equivalent-to-identity</a>
<a id="4241" class="Comment">-- on left, right or &#39;in the middle&#39; of something existing</a>
<a id="4300" class="Keyword">module</a> <a id="IntroElim"></a><a id="4307" href="Categories.Morphism.Reasoning.Core.html#4307" class="Module">IntroElim</a> <a id="4317" class="Symbol">(</a><a id="4318" href="Categories.Morphism.Reasoning.Core.html#4318" class="Bound">a≡id</a> <a id="4323" class="Symbol">:</a> <a id="4325" href="Categories.Morphism.Reasoning.Core.html#1034" class="Generalizable">a</a> <a id="4327" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="4329" href="Categories.Category.Core.html#630" class="Field">id</a><a id="4331" class="Symbol">)</a> <a id="4333" class="Keyword">where</a>
  <a id="IntroElim.elimʳ"></a><a id="4341" href="Categories.Morphism.Reasoning.Core.html#4341" class="Function">elimʳ</a> <a id="4347" class="Symbol">:</a> <a id="4349" href="Categories.Morphism.Reasoning.Core.html#1070" class="Generalizable">f</a> <a id="4351" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4353" href="Categories.Morphism.Reasoning.Core.html#4325" class="Bound">a</a> <a id="4355" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="4357" href="Categories.Morphism.Reasoning.Core.html#1070" class="Generalizable">f</a>
  <a id="4361" href="Categories.Morphism.Reasoning.Core.html#4341" class="Function">elimʳ</a> <a id="4367" class="Symbol">{</a><a id="4368" class="Argument">f</a> <a id="4370" class="Symbol">=</a> <a id="4372" href="Categories.Morphism.Reasoning.Core.html#4372" class="Bound">f</a><a id="4373" class="Symbol">}</a> <a id="4375" class="Symbol">=</a> <a id="4377" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="4387" href="Categories.Morphism.Reasoning.Core.html#4372" class="Bound">f</a> <a id="4389" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4391" href="Categories.Morphism.Reasoning.Core.html#4325" class="Bound">a</a>  <a id="4394" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4397" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="4405" href="Categories.Morphism.Reasoning.Core.html#4318" class="Bound">a≡id</a> <a id="4410" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="4416" href="Categories.Morphism.Reasoning.Core.html#4372" class="Bound">f</a> <a id="4418" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4420" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="4423" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4426" href="Categories.Category.Core.html#1145" class="Field">identityʳ</a> <a id="4436" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="4442" href="Categories.Morphism.Reasoning.Core.html#4372" class="Bound">f</a>      <a id="4449" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="IntroElim.introʳ"></a><a id="4454" href="Categories.Morphism.Reasoning.Core.html#4454" class="Function">introʳ</a> <a id="4461" class="Symbol">:</a> <a id="4463" href="Categories.Morphism.Reasoning.Core.html#1070" class="Generalizable">f</a> <a id="4465" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="4467" href="Categories.Morphism.Reasoning.Core.html#1070" class="Generalizable">f</a> <a id="4469" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4471" href="Categories.Morphism.Reasoning.Core.html#4325" class="Bound">a</a>
  <a id="4475" href="Categories.Morphism.Reasoning.Core.html#4454" class="Function">introʳ</a> <a id="4482" class="Symbol">=</a> <a id="4484" href="Relation.Binary.Structures.html#1667" class="Function">Equiv.sym</a> <a id="4494" href="Categories.Morphism.Reasoning.Core.html#4341" class="Function">elimʳ</a>

  <a id="IntroElim.elimˡ"></a><a id="4503" href="Categories.Morphism.Reasoning.Core.html#4503" class="Function">elimˡ</a> <a id="4509" class="Symbol">:</a> <a id="4511" class="Symbol">(</a><a id="4512" href="Categories.Morphism.Reasoning.Core.html#4325" class="Bound">a</a> <a id="4514" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4516" href="Categories.Morphism.Reasoning.Core.html#1070" class="Generalizable">f</a><a id="4517" class="Symbol">)</a> <a id="4519" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="4521" href="Categories.Morphism.Reasoning.Core.html#1070" class="Generalizable">f</a>
  <a id="4525" href="Categories.Morphism.Reasoning.Core.html#4503" class="Function">elimˡ</a> <a id="4531" class="Symbol">{</a><a id="4532" class="Argument">f</a> <a id="4534" class="Symbol">=</a> <a id="4536" href="Categories.Morphism.Reasoning.Core.html#4536" class="Bound">f</a><a id="4537" class="Symbol">}</a> <a id="4539" class="Symbol">=</a> <a id="4541" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="4551" href="Categories.Morphism.Reasoning.Core.html#4325" class="Bound">a</a> <a id="4553" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4555" href="Categories.Morphism.Reasoning.Core.html#4536" class="Bound">f</a>  <a id="4558" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4561" href="Categories.Morphism.Reasoning.Core.html#4318" class="Bound">a≡id</a> <a id="4566" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="4574" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="4580" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="4583" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4585" href="Categories.Morphism.Reasoning.Core.html#4536" class="Bound">f</a> <a id="4587" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4590" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a> <a id="4600" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="4606" href="Categories.Morphism.Reasoning.Core.html#4536" class="Bound">f</a>      <a id="4613" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="IntroElim.introˡ"></a><a id="4618" href="Categories.Morphism.Reasoning.Core.html#4618" class="Function">introˡ</a> <a id="4625" class="Symbol">:</a> <a id="4627" href="Categories.Morphism.Reasoning.Core.html#1070" class="Generalizable">f</a> <a id="4629" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="4631" href="Categories.Morphism.Reasoning.Core.html#4325" class="Bound">a</a> <a id="4633" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4635" href="Categories.Morphism.Reasoning.Core.html#1070" class="Generalizable">f</a>
  <a id="4639" href="Categories.Morphism.Reasoning.Core.html#4618" class="Function">introˡ</a> <a id="4646" class="Symbol">=</a> <a id="4648" href="Relation.Binary.Structures.html#1667" class="Function">Equiv.sym</a> <a id="4658" href="Categories.Morphism.Reasoning.Core.html#4503" class="Function">elimˡ</a>

  <a id="IntroElim.intro-center"></a><a id="4667" href="Categories.Morphism.Reasoning.Core.html#4667" class="Function">intro-center</a> <a id="4680" class="Symbol">:</a> <a id="4682" href="Categories.Morphism.Reasoning.Core.html#1070" class="Generalizable">f</a> <a id="4684" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4686" href="Categories.Morphism.Reasoning.Core.html#1072" class="Generalizable">g</a> <a id="4688" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="4690" href="Categories.Morphism.Reasoning.Core.html#1070" class="Generalizable">f</a> <a id="4692" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4694" class="Symbol">(</a><a id="4695" href="Categories.Morphism.Reasoning.Core.html#4325" class="Bound">a</a> <a id="4697" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4699" href="Categories.Morphism.Reasoning.Core.html#1072" class="Generalizable">g</a><a id="4700" class="Symbol">)</a>
  <a id="4704" href="Categories.Morphism.Reasoning.Core.html#4667" class="Function">intro-center</a> <a id="4717" class="Symbol">=</a> <a id="4719" href="Categories.Category.Core.html#1706" class="Function">∘-resp-≈ʳ</a> <a id="4729" href="Categories.Morphism.Reasoning.Core.html#4618" class="Function">introˡ</a>

  <a id="IntroElim.elim-center"></a><a id="4739" href="Categories.Morphism.Reasoning.Core.html#4739" class="Function">elim-center</a> <a id="4751" class="Symbol">:</a> <a id="4753" href="Categories.Morphism.Reasoning.Core.html#1070" class="Generalizable">f</a> <a id="4755" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4757" class="Symbol">(</a><a id="4758" href="Categories.Morphism.Reasoning.Core.html#4325" class="Bound">a</a> <a id="4760" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4762" href="Categories.Morphism.Reasoning.Core.html#1072" class="Generalizable">g</a><a id="4763" class="Symbol">)</a> <a id="4765" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="4767" href="Categories.Morphism.Reasoning.Core.html#1070" class="Generalizable">f</a> <a id="4769" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4771" href="Categories.Morphism.Reasoning.Core.html#1072" class="Generalizable">g</a>
  <a id="4775" href="Categories.Morphism.Reasoning.Core.html#4739" class="Function">elim-center</a> <a id="4787" class="Symbol">=</a> <a id="4789" href="Categories.Category.Core.html#1706" class="Function">∘-resp-≈ʳ</a> <a id="4799" href="Categories.Morphism.Reasoning.Core.html#4503" class="Function">elimˡ</a>

<a id="4806" class="Keyword">open</a> <a id="4811" href="Categories.Morphism.Reasoning.Core.html#4307" class="Module">IntroElim</a> <a id="4821" class="Keyword">public</a>

<a id="4829" class="Comment">-- given h ∘ f ≈ i ∘ g</a>
<a id="4852" class="Keyword">module</a> <a id="Extends"></a><a id="4859" href="Categories.Morphism.Reasoning.Core.html#4859" class="Module">Extends</a> <a id="4867" class="Symbol">(</a><a id="4868" href="Categories.Morphism.Reasoning.Core.html#4868" class="Bound">s</a> <a id="4870" class="Symbol">:</a> <a id="4872" href="Categories.Category.html#884" class="Function">CommutativeSquare</a> <a id="4890" href="Categories.Morphism.Reasoning.Core.html#1070" class="Generalizable">f</a> <a id="4892" href="Categories.Morphism.Reasoning.Core.html#1072" class="Generalizable">g</a> <a id="4894" href="Categories.Morphism.Reasoning.Core.html#1074" class="Generalizable">h</a> <a id="4896" href="Categories.Morphism.Reasoning.Core.html#1076" class="Generalizable">i</a><a id="4897" class="Symbol">)</a> <a id="4899" class="Keyword">where</a>
  <a id="4907" class="Comment">-- rewrite (a ∘ h) ∘ f to (a ∘ i) ∘ g</a>
  <a id="Extends.extendˡ"></a><a id="4947" href="Categories.Morphism.Reasoning.Core.html#4947" class="Function">extendˡ</a> <a id="4955" class="Symbol">:</a> <a id="4957" href="Categories.Category.html#884" class="Function">CommutativeSquare</a> <a id="4975" href="Categories.Morphism.Reasoning.Core.html#4890" class="Bound">f</a> <a id="4977" href="Categories.Morphism.Reasoning.Core.html#4892" class="Bound">g</a> <a id="4979" class="Symbol">(</a><a id="4980" href="Categories.Morphism.Reasoning.Core.html#1034" class="Generalizable">a</a> <a id="4982" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4984" href="Categories.Morphism.Reasoning.Core.html#4894" class="Bound">h</a><a id="4985" class="Symbol">)</a> <a id="4987" class="Symbol">(</a><a id="4988" href="Categories.Morphism.Reasoning.Core.html#1034" class="Generalizable">a</a> <a id="4990" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4992" href="Categories.Morphism.Reasoning.Core.html#4896" class="Bound">i</a><a id="4993" class="Symbol">)</a>
  <a id="4997" href="Categories.Morphism.Reasoning.Core.html#4947" class="Function">extendˡ</a> <a id="5005" class="Symbol">{</a><a id="5006" class="Argument">a</a> <a id="5008" class="Symbol">=</a> <a id="5010" href="Categories.Morphism.Reasoning.Core.html#5010" class="Bound">a</a><a id="5011" class="Symbol">}</a> <a id="5013" class="Symbol">=</a> <a id="5015" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="5025" class="Symbol">(</a><a id="5026" href="Categories.Morphism.Reasoning.Core.html#5010" class="Bound">a</a> <a id="5028" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5030" href="Categories.Morphism.Reasoning.Core.html#4894" class="Bound">h</a><a id="5031" class="Symbol">)</a> <a id="5033" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5035" href="Categories.Morphism.Reasoning.Core.html#4890" class="Bound">f</a> <a id="5037" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5040" href="Categories.Morphism.Reasoning.Core.html#3034" class="Function">pullʳ</a> <a id="5046" href="Categories.Morphism.Reasoning.Core.html#4868" class="Bound">s</a> <a id="5048" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="5054" href="Categories.Morphism.Reasoning.Core.html#5010" class="Bound">a</a> <a id="5056" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5058" class="Symbol">(</a><a id="5059" href="Categories.Morphism.Reasoning.Core.html#4896" class="Bound">i</a> <a id="5061" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5063" href="Categories.Morphism.Reasoning.Core.html#4892" class="Bound">g</a><a id="5064" class="Symbol">)</a> <a id="5066" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5069" href="Categories.Category.Core.html#1004" class="Field">sym-assoc</a> <a id="5079" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="5085" class="Symbol">(</a><a id="5086" href="Categories.Morphism.Reasoning.Core.html#5010" class="Bound">a</a> <a id="5088" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5090" href="Categories.Morphism.Reasoning.Core.html#4896" class="Bound">i</a><a id="5091" class="Symbol">)</a> <a id="5093" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5095" href="Categories.Morphism.Reasoning.Core.html#4892" class="Bound">g</a> <a id="5097" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="5102" class="Comment">-- rewrite h ∘ (f ∘ a) to i ∘ (g ∘ a)</a>
  <a id="Extends.extendʳ"></a><a id="5142" href="Categories.Morphism.Reasoning.Core.html#5142" class="Function">extendʳ</a> <a id="5150" class="Symbol">:</a> <a id="5152" href="Categories.Category.html#884" class="Function">CommutativeSquare</a> <a id="5170" class="Symbol">(</a><a id="5171" href="Categories.Morphism.Reasoning.Core.html#4890" class="Bound">f</a> <a id="5173" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5175" href="Categories.Morphism.Reasoning.Core.html#1034" class="Generalizable">a</a><a id="5176" class="Symbol">)</a> <a id="5178" class="Symbol">(</a><a id="5179" href="Categories.Morphism.Reasoning.Core.html#4892" class="Bound">g</a> <a id="5181" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5183" href="Categories.Morphism.Reasoning.Core.html#1034" class="Generalizable">a</a><a id="5184" class="Symbol">)</a> <a id="5186" href="Categories.Morphism.Reasoning.Core.html#4894" class="Bound">h</a> <a id="5188" href="Categories.Morphism.Reasoning.Core.html#4896" class="Bound">i</a>
  <a id="5192" href="Categories.Morphism.Reasoning.Core.html#5142" class="Function">extendʳ</a> <a id="5200" class="Symbol">{</a><a id="5201" class="Argument">a</a> <a id="5203" class="Symbol">=</a> <a id="5205" href="Categories.Morphism.Reasoning.Core.html#5205" class="Bound">a</a><a id="5206" class="Symbol">}</a> <a id="5208" class="Symbol">=</a> <a id="5210" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="5220" href="Categories.Morphism.Reasoning.Core.html#4894" class="Bound">h</a> <a id="5222" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5224" class="Symbol">(</a><a id="5225" href="Categories.Morphism.Reasoning.Core.html#4890" class="Bound">f</a> <a id="5227" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5229" href="Categories.Morphism.Reasoning.Core.html#5205" class="Bound">a</a><a id="5230" class="Symbol">)</a> <a id="5232" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5235" href="Categories.Morphism.Reasoning.Core.html#3168" class="Function">pullˡ</a> <a id="5241" href="Categories.Morphism.Reasoning.Core.html#4868" class="Bound">s</a> <a id="5243" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="5249" class="Symbol">(</a><a id="5250" href="Categories.Morphism.Reasoning.Core.html#4896" class="Bound">i</a> <a id="5252" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5254" href="Categories.Morphism.Reasoning.Core.html#4892" class="Bound">g</a><a id="5255" class="Symbol">)</a> <a id="5257" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5259" href="Categories.Morphism.Reasoning.Core.html#5205" class="Bound">a</a> <a id="5261" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5264" href="Categories.Category.Core.html#715" class="Field">assoc</a> <a id="5270" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="5276" href="Categories.Morphism.Reasoning.Core.html#4896" class="Bound">i</a> <a id="5278" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5280" class="Symbol">(</a><a id="5281" href="Categories.Morphism.Reasoning.Core.html#4892" class="Bound">g</a> <a id="5283" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5285" href="Categories.Morphism.Reasoning.Core.html#5205" class="Bound">a</a><a id="5286" class="Symbol">)</a> <a id="5288" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="5293" class="Comment">-- rewrite (a ∘ h) ∘ (f ∘ b) to (a ∘ i) ∘ (g ∘ b)</a>
  <a id="Extends.extend²"></a><a id="5345" href="Categories.Morphism.Reasoning.Core.html#5345" class="Function">extend²</a> <a id="5353" class="Symbol">:</a> <a id="5355" href="Categories.Category.html#884" class="Function">CommutativeSquare</a> <a id="5373" class="Symbol">(</a><a id="5374" href="Categories.Morphism.Reasoning.Core.html#4890" class="Bound">f</a> <a id="5376" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5378" href="Categories.Morphism.Reasoning.Core.html#1042" class="Generalizable">b</a><a id="5379" class="Symbol">)</a> <a id="5381" class="Symbol">(</a><a id="5382" href="Categories.Morphism.Reasoning.Core.html#4892" class="Bound">g</a> <a id="5384" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5386" href="Categories.Morphism.Reasoning.Core.html#1042" class="Generalizable">b</a><a id="5387" class="Symbol">)</a> <a id="5389" class="Symbol">(</a><a id="5390" href="Categories.Morphism.Reasoning.Core.html#1034" class="Generalizable">a</a> <a id="5392" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5394" href="Categories.Morphism.Reasoning.Core.html#4894" class="Bound">h</a><a id="5395" class="Symbol">)</a> <a id="5397" class="Symbol">(</a><a id="5398" href="Categories.Morphism.Reasoning.Core.html#1034" class="Generalizable">a</a> <a id="5400" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5402" href="Categories.Morphism.Reasoning.Core.html#4896" class="Bound">i</a><a id="5403" class="Symbol">)</a>
  <a id="5407" href="Categories.Morphism.Reasoning.Core.html#5345" class="Function">extend²</a> <a id="5415" class="Symbol">{</a><a id="5416" class="Argument">b</a> <a id="5418" class="Symbol">=</a> <a id="5420" href="Categories.Morphism.Reasoning.Core.html#5420" class="Bound">b</a><a id="5421" class="Symbol">}</a> <a id="5423" class="Symbol">{</a><a id="5424" class="Argument">a</a> <a id="5426" class="Symbol">=</a> <a id="5428" href="Categories.Morphism.Reasoning.Core.html#5428" class="Bound">a</a> <a id="5430" class="Symbol">}</a> <a id="5432" class="Symbol">=</a> <a id="5434" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="5444" class="Symbol">(</a><a id="5445" href="Categories.Morphism.Reasoning.Core.html#5428" class="Bound">a</a> <a id="5447" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5449" href="Categories.Morphism.Reasoning.Core.html#4894" class="Bound">h</a><a id="5450" class="Symbol">)</a> <a id="5452" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5454" class="Symbol">(</a><a id="5455" href="Categories.Morphism.Reasoning.Core.html#4890" class="Bound">f</a> <a id="5457" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5459" href="Categories.Morphism.Reasoning.Core.html#5420" class="Bound">b</a><a id="5460" class="Symbol">)</a> <a id="5462" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5465" href="Categories.Morphism.Reasoning.Core.html#3034" class="Function">pullʳ</a> <a id="5471" href="Categories.Morphism.Reasoning.Core.html#5142" class="Function">extendʳ</a> <a id="5479" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="5485" href="Categories.Morphism.Reasoning.Core.html#5428" class="Bound">a</a> <a id="5487" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5489" class="Symbol">(</a><a id="5490" href="Categories.Morphism.Reasoning.Core.html#4896" class="Bound">i</a> <a id="5492" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5494" class="Symbol">(</a><a id="5495" href="Categories.Morphism.Reasoning.Core.html#4892" class="Bound">g</a> <a id="5497" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5499" href="Categories.Morphism.Reasoning.Core.html#5420" class="Bound">b</a><a id="5500" class="Symbol">))</a> <a id="5503" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5506" href="Categories.Category.Core.html#1004" class="Field">sym-assoc</a> <a id="5516" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="5522" class="Symbol">(</a><a id="5523" href="Categories.Morphism.Reasoning.Core.html#5428" class="Bound">a</a> <a id="5525" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5527" href="Categories.Morphism.Reasoning.Core.html#4896" class="Bound">i</a><a id="5528" class="Symbol">)</a> <a id="5530" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5532" class="Symbol">(</a><a id="5533" href="Categories.Morphism.Reasoning.Core.html#4892" class="Bound">g</a> <a id="5535" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5537" href="Categories.Morphism.Reasoning.Core.html#5420" class="Bound">b</a><a id="5538" class="Symbol">)</a> <a id="5540" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="5543" class="Keyword">open</a> <a id="5548" href="Categories.Morphism.Reasoning.Core.html#4859" class="Module">Extends</a> <a id="5556" class="Keyword">public</a>

<a id="5564" class="Comment">-- essentially composition in the arrow category</a>
<a id="5613" class="Comment">{-
   A₁ -- c --&gt; B₁
   |           |
   b′  comm    b
   |           |
   V           V
   A₂ -- c′ -&gt; B₂
   |           |
   a′  comm    a
   |           |
   V           V
   A₃ -- c″ -&gt; B₃

   then the whole diagram commutes
-}</a>
<a id="glue"></a><a id="5845" href="Categories.Morphism.Reasoning.Core.html#5845" class="Function">glue</a> <a id="5850" class="Symbol">:</a> <a id="5852" href="Categories.Category.html#884" class="Function">CommutativeSquare</a> <a id="5870" href="Categories.Morphism.Reasoning.Core.html#1052" class="Generalizable">c′</a> <a id="5873" href="Categories.Morphism.Reasoning.Core.html#1036" class="Generalizable">a′</a> <a id="5876" href="Categories.Morphism.Reasoning.Core.html#1034" class="Generalizable">a</a> <a id="5878" href="Categories.Morphism.Reasoning.Core.html#1055" class="Generalizable">c″</a> <a id="5881" class="Symbol">→</a>
       <a id="5890" href="Categories.Category.html#884" class="Function">CommutativeSquare</a> <a id="5908" href="Categories.Morphism.Reasoning.Core.html#1050" class="Generalizable">c</a> <a id="5910" href="Categories.Morphism.Reasoning.Core.html#1044" class="Generalizable">b′</a> <a id="5913" href="Categories.Morphism.Reasoning.Core.html#1042" class="Generalizable">b</a> <a id="5915" href="Categories.Morphism.Reasoning.Core.html#1052" class="Generalizable">c′</a> <a id="5918" class="Symbol">→</a>
       <a id="5927" href="Categories.Category.html#884" class="Function">CommutativeSquare</a> <a id="5945" href="Categories.Morphism.Reasoning.Core.html#1050" class="Generalizable">c</a> <a id="5947" class="Symbol">(</a><a id="5948" href="Categories.Morphism.Reasoning.Core.html#1036" class="Generalizable">a′</a> <a id="5951" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5953" href="Categories.Morphism.Reasoning.Core.html#1044" class="Generalizable">b′</a><a id="5955" class="Symbol">)</a> <a id="5957" class="Symbol">(</a><a id="5958" href="Categories.Morphism.Reasoning.Core.html#1034" class="Generalizable">a</a> <a id="5960" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5962" href="Categories.Morphism.Reasoning.Core.html#1042" class="Generalizable">b</a><a id="5963" class="Symbol">)</a> <a id="5965" href="Categories.Morphism.Reasoning.Core.html#1055" class="Generalizable">c″</a>
<a id="5968" href="Categories.Morphism.Reasoning.Core.html#5845" class="Function">glue</a> <a id="5973" class="Symbol">{</a><a id="5974" class="Argument">c′</a> <a id="5977" class="Symbol">=</a> <a id="5979" href="Categories.Morphism.Reasoning.Core.html#5979" class="Bound">c′</a><a id="5981" class="Symbol">}</a> <a id="5983" class="Symbol">{</a><a id="5984" class="Argument">a′</a> <a id="5987" class="Symbol">=</a> <a id="5989" href="Categories.Morphism.Reasoning.Core.html#5989" class="Bound">a′</a><a id="5991" class="Symbol">}</a> <a id="5993" class="Symbol">{</a><a id="5994" class="Argument">a</a> <a id="5996" class="Symbol">=</a> <a id="5998" href="Categories.Morphism.Reasoning.Core.html#5998" class="Bound">a</a><a id="5999" class="Symbol">}</a> <a id="6001" class="Symbol">{</a><a id="6002" class="Argument">c″</a> <a id="6005" class="Symbol">=</a> <a id="6007" href="Categories.Morphism.Reasoning.Core.html#6007" class="Bound">c″</a><a id="6009" class="Symbol">}</a> <a id="6011" class="Symbol">{</a><a id="6012" class="Argument">c</a> <a id="6014" class="Symbol">=</a> <a id="6016" href="Categories.Morphism.Reasoning.Core.html#6016" class="Bound">c</a><a id="6017" class="Symbol">}</a> <a id="6019" class="Symbol">{</a><a id="6020" class="Argument">b′</a> <a id="6023" class="Symbol">=</a> <a id="6025" href="Categories.Morphism.Reasoning.Core.html#6025" class="Bound">b′</a><a id="6027" class="Symbol">}</a> <a id="6029" class="Symbol">{</a><a id="6030" class="Argument">b</a> <a id="6032" class="Symbol">=</a> <a id="6034" href="Categories.Morphism.Reasoning.Core.html#6034" class="Bound">b</a><a id="6035" class="Symbol">}</a> <a id="6037" href="Categories.Morphism.Reasoning.Core.html#6037" class="Bound">sq-a</a> <a id="6042" href="Categories.Morphism.Reasoning.Core.html#6042" class="Bound">sq-b</a> <a id="6047" class="Symbol">=</a> <a id="6049" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="6057" class="Symbol">(</a><a id="6058" href="Categories.Morphism.Reasoning.Core.html#5998" class="Bound">a</a> <a id="6060" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6062" href="Categories.Morphism.Reasoning.Core.html#6034" class="Bound">b</a><a id="6063" class="Symbol">)</a> <a id="6065" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6067" href="Categories.Morphism.Reasoning.Core.html#6016" class="Bound">c</a>    <a id="6072" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="6075" href="Categories.Morphism.Reasoning.Core.html#3034" class="Function">pullʳ</a> <a id="6081" href="Categories.Morphism.Reasoning.Core.html#6042" class="Bound">sq-b</a> <a id="6086" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="6090" href="Categories.Morphism.Reasoning.Core.html#5998" class="Bound">a</a> <a id="6092" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6094" class="Symbol">(</a><a id="6095" href="Categories.Morphism.Reasoning.Core.html#5979" class="Bound">c′</a> <a id="6098" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6100" href="Categories.Morphism.Reasoning.Core.html#6025" class="Bound">b′</a><a id="6102" class="Symbol">)</a>  <a id="6105" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="6108" href="Categories.Morphism.Reasoning.Core.html#5142" class="Function">extendʳ</a> <a id="6116" href="Categories.Morphism.Reasoning.Core.html#6037" class="Bound">sq-a</a> <a id="6121" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="6125" href="Categories.Morphism.Reasoning.Core.html#6007" class="Bound">c″</a> <a id="6128" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6130" class="Symbol">(</a><a id="6131" href="Categories.Morphism.Reasoning.Core.html#5989" class="Bound">a′</a> <a id="6134" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6136" href="Categories.Morphism.Reasoning.Core.html#6025" class="Bound">b′</a><a id="6138" class="Symbol">)</a> <a id="6140" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="6143" class="Comment">-- A &quot;rotated&quot; version of glue′. Equivalent to &#39;Equiv.sym (glue (Equiv.sym sq-a) (Equiv.sym sq-b))&#39;</a>
<a id="glue′"></a><a id="6243" href="Categories.Morphism.Reasoning.Core.html#6243" class="Function">glue′</a> <a id="6249" class="Symbol">:</a> <a id="6251" href="Categories.Category.html#884" class="Function">CommutativeSquare</a> <a id="6269" href="Categories.Morphism.Reasoning.Core.html#1036" class="Generalizable">a′</a> <a id="6272" href="Categories.Morphism.Reasoning.Core.html#1052" class="Generalizable">c′</a> <a id="6275" href="Categories.Morphism.Reasoning.Core.html#1055" class="Generalizable">c″</a> <a id="6278" href="Categories.Morphism.Reasoning.Core.html#1034" class="Generalizable">a</a> <a id="6280" class="Symbol">→</a>
        <a id="6290" href="Categories.Category.html#884" class="Function">CommutativeSquare</a> <a id="6308" href="Categories.Morphism.Reasoning.Core.html#1044" class="Generalizable">b′</a> <a id="6311" href="Categories.Morphism.Reasoning.Core.html#1050" class="Generalizable">c</a> <a id="6313" href="Categories.Morphism.Reasoning.Core.html#1052" class="Generalizable">c′</a> <a id="6316" href="Categories.Morphism.Reasoning.Core.html#1042" class="Generalizable">b</a> <a id="6318" class="Symbol">→</a>
        <a id="6328" href="Categories.Category.html#884" class="Function">CommutativeSquare</a> <a id="6346" class="Symbol">(</a><a id="6347" href="Categories.Morphism.Reasoning.Core.html#1036" class="Generalizable">a′</a> <a id="6350" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6352" href="Categories.Morphism.Reasoning.Core.html#1044" class="Generalizable">b′</a><a id="6354" class="Symbol">)</a> <a id="6356" href="Categories.Morphism.Reasoning.Core.html#1050" class="Generalizable">c</a> <a id="6358" href="Categories.Morphism.Reasoning.Core.html#1055" class="Generalizable">c″</a> <a id="6361" class="Symbol">(</a><a id="6362" href="Categories.Morphism.Reasoning.Core.html#1034" class="Generalizable">a</a> <a id="6364" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6366" href="Categories.Morphism.Reasoning.Core.html#1042" class="Generalizable">b</a><a id="6367" class="Symbol">)</a>
<a id="6369" href="Categories.Morphism.Reasoning.Core.html#6243" class="Function">glue′</a> <a id="6375" class="Symbol">{</a><a id="6376" class="Argument">a′</a> <a id="6379" class="Symbol">=</a> <a id="6381" href="Categories.Morphism.Reasoning.Core.html#6381" class="Bound">a′</a><a id="6383" class="Symbol">}</a> <a id="6385" class="Symbol">{</a><a id="6386" class="Argument">c′</a> <a id="6389" class="Symbol">=</a> <a id="6391" href="Categories.Morphism.Reasoning.Core.html#6391" class="Bound">c′</a><a id="6393" class="Symbol">}</a> <a id="6395" class="Symbol">{</a><a id="6396" class="Argument">c″</a> <a id="6399" class="Symbol">=</a> <a id="6401" href="Categories.Morphism.Reasoning.Core.html#6401" class="Bound">c″</a><a id="6403" class="Symbol">}</a> <a id="6405" class="Symbol">{</a><a id="6406" class="Argument">a</a> <a id="6408" class="Symbol">=</a> <a id="6410" href="Categories.Morphism.Reasoning.Core.html#6410" class="Bound">a</a><a id="6411" class="Symbol">}</a> <a id="6413" class="Symbol">{</a><a id="6414" class="Argument">b′</a> <a id="6417" class="Symbol">=</a> <a id="6419" href="Categories.Morphism.Reasoning.Core.html#6419" class="Bound">b′</a><a id="6421" class="Symbol">}</a> <a id="6423" class="Symbol">{</a><a id="6424" class="Argument">c</a> <a id="6426" class="Symbol">=</a> <a id="6428" href="Categories.Morphism.Reasoning.Core.html#6428" class="Bound">c</a><a id="6429" class="Symbol">}</a> <a id="6431" class="Symbol">{</a><a id="6432" class="Argument">b</a> <a id="6434" class="Symbol">=</a> <a id="6436" href="Categories.Morphism.Reasoning.Core.html#6436" class="Bound">b</a><a id="6437" class="Symbol">}</a> <a id="6439" href="Categories.Morphism.Reasoning.Core.html#6439" class="Bound">sq-a</a> <a id="6444" href="Categories.Morphism.Reasoning.Core.html#6444" class="Bound">sq-b</a> <a id="6449" class="Symbol">=</a> <a id="6451" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="6459" href="Categories.Morphism.Reasoning.Core.html#6401" class="Bound">c″</a> <a id="6462" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6464" class="Symbol">(</a><a id="6465" href="Categories.Morphism.Reasoning.Core.html#6381" class="Bound">a′</a> <a id="6468" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6470" href="Categories.Morphism.Reasoning.Core.html#6419" class="Bound">b′</a><a id="6472" class="Symbol">)</a> <a id="6474" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="6477" href="Categories.Morphism.Reasoning.Core.html#3168" class="Function">pullˡ</a> <a id="6483" href="Categories.Morphism.Reasoning.Core.html#6439" class="Bound">sq-a</a> <a id="6488" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="6492" class="Symbol">(</a><a id="6493" href="Categories.Morphism.Reasoning.Core.html#6410" class="Bound">a</a> <a id="6495" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6497" href="Categories.Morphism.Reasoning.Core.html#6391" class="Bound">c′</a><a id="6499" class="Symbol">)</a> <a id="6501" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6503" href="Categories.Morphism.Reasoning.Core.html#6419" class="Bound">b′</a>  <a id="6507" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="6510" href="Categories.Morphism.Reasoning.Core.html#4947" class="Function">extendˡ</a> <a id="6518" href="Categories.Morphism.Reasoning.Core.html#6444" class="Bound">sq-b</a> <a id="6523" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="6527" class="Symbol">(</a><a id="6528" href="Categories.Morphism.Reasoning.Core.html#6410" class="Bound">a</a> <a id="6530" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6532" href="Categories.Morphism.Reasoning.Core.html#6436" class="Bound">b</a><a id="6533" class="Symbol">)</a> <a id="6535" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6537" href="Categories.Morphism.Reasoning.Core.html#6428" class="Bound">c</a>    <a id="6542" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="6545" class="Comment">-- Various gluings of triangles onto sides of squares</a>
<a id="glue◃◽"></a><a id="6599" href="Categories.Morphism.Reasoning.Core.html#6599" class="Function">glue◃◽</a> <a id="6606" class="Symbol">:</a> <a id="6608" href="Categories.Morphism.Reasoning.Core.html#1034" class="Generalizable">a</a> <a id="6610" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6612" href="Categories.Morphism.Reasoning.Core.html#1052" class="Generalizable">c′</a> <a id="6615" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="6617" href="Categories.Morphism.Reasoning.Core.html#1055" class="Generalizable">c″</a> <a id="6620" class="Symbol">→</a> <a id="6622" href="Categories.Category.html#884" class="Function">CommutativeSquare</a> <a id="6640" href="Categories.Morphism.Reasoning.Core.html#1050" class="Generalizable">c</a> <a id="6642" href="Categories.Morphism.Reasoning.Core.html#1044" class="Generalizable">b′</a> <a id="6645" href="Categories.Morphism.Reasoning.Core.html#1042" class="Generalizable">b</a> <a id="6647" href="Categories.Morphism.Reasoning.Core.html#1052" class="Generalizable">c′</a> <a id="6650" class="Symbol">→</a> <a id="6652" href="Categories.Category.html#884" class="Function">CommutativeSquare</a> <a id="6670" href="Categories.Morphism.Reasoning.Core.html#1050" class="Generalizable">c</a> <a id="6672" href="Categories.Morphism.Reasoning.Core.html#1044" class="Generalizable">b′</a> <a id="6675" class="Symbol">(</a><a id="6676" href="Categories.Morphism.Reasoning.Core.html#1034" class="Generalizable">a</a> <a id="6678" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6680" href="Categories.Morphism.Reasoning.Core.html#1042" class="Generalizable">b</a><a id="6681" class="Symbol">)</a> <a id="6683" href="Categories.Morphism.Reasoning.Core.html#1055" class="Generalizable">c″</a>
<a id="6686" href="Categories.Morphism.Reasoning.Core.html#6599" class="Function">glue◃◽</a> <a id="6693" class="Symbol">{</a><a id="6694" class="Argument">a</a> <a id="6696" class="Symbol">=</a> <a id="6698" href="Categories.Morphism.Reasoning.Core.html#6698" class="Bound">a</a><a id="6699" class="Symbol">}</a> <a id="6701" class="Symbol">{</a><a id="6702" class="Argument">c′</a> <a id="6705" class="Symbol">=</a> <a id="6707" href="Categories.Morphism.Reasoning.Core.html#6707" class="Bound">c′</a><a id="6709" class="Symbol">}</a> <a id="6711" class="Symbol">{</a><a id="6712" class="Argument">c″</a> <a id="6715" class="Symbol">=</a> <a id="6717" href="Categories.Morphism.Reasoning.Core.html#6717" class="Bound">c″</a><a id="6719" class="Symbol">}</a> <a id="6721" class="Symbol">{</a><a id="6722" class="Argument">c</a> <a id="6724" class="Symbol">=</a> <a id="6726" href="Categories.Morphism.Reasoning.Core.html#6726" class="Bound">c</a><a id="6727" class="Symbol">}</a> <a id="6729" class="Symbol">{</a><a id="6730" class="Argument">b′</a> <a id="6733" class="Symbol">=</a> <a id="6735" href="Categories.Morphism.Reasoning.Core.html#6735" class="Bound">b′</a><a id="6737" class="Symbol">}</a> <a id="6739" class="Symbol">{</a><a id="6740" class="Argument">b</a> <a id="6742" class="Symbol">=</a> <a id="6744" href="Categories.Morphism.Reasoning.Core.html#6744" class="Bound">b</a><a id="6745" class="Symbol">}</a> <a id="6747" href="Categories.Morphism.Reasoning.Core.html#6747" class="Bound">tri-a</a> <a id="6753" href="Categories.Morphism.Reasoning.Core.html#6753" class="Bound">sq-b</a> <a id="6758" class="Symbol">=</a> <a id="6760" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="6768" class="Symbol">(</a><a id="6769" href="Categories.Morphism.Reasoning.Core.html#6698" class="Bound">a</a> <a id="6771" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6773" href="Categories.Morphism.Reasoning.Core.html#6744" class="Bound">b</a><a id="6774" class="Symbol">)</a> <a id="6776" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6778" href="Categories.Morphism.Reasoning.Core.html#6726" class="Bound">c</a>   <a id="6782" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="6785" href="Categories.Morphism.Reasoning.Core.html#3034" class="Function">pullʳ</a> <a id="6791" href="Categories.Morphism.Reasoning.Core.html#6753" class="Bound">sq-b</a> <a id="6796" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="6800" href="Categories.Morphism.Reasoning.Core.html#6698" class="Bound">a</a> <a id="6802" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6804" class="Symbol">(</a><a id="6805" href="Categories.Morphism.Reasoning.Core.html#6707" class="Bound">c′</a> <a id="6808" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6810" href="Categories.Morphism.Reasoning.Core.html#6735" class="Bound">b′</a><a id="6812" class="Symbol">)</a> <a id="6814" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="6817" href="Categories.Morphism.Reasoning.Core.html#3168" class="Function">pullˡ</a> <a id="6823" href="Categories.Morphism.Reasoning.Core.html#6747" class="Bound">tri-a</a> <a id="6829" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="6833" href="Categories.Morphism.Reasoning.Core.html#6717" class="Bound">c″</a> <a id="6836" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6838" href="Categories.Morphism.Reasoning.Core.html#6735" class="Bound">b′</a>       <a id="6847" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="glue◃◽′"></a><a id="6850" href="Categories.Morphism.Reasoning.Core.html#6850" class="Function">glue◃◽′</a> <a id="6858" class="Symbol">:</a> <a id="6860" href="Categories.Morphism.Reasoning.Core.html#1050" class="Generalizable">c</a> <a id="6862" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6864" href="Categories.Morphism.Reasoning.Core.html#1052" class="Generalizable">c′</a> <a id="6867" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="6869" href="Categories.Morphism.Reasoning.Core.html#1036" class="Generalizable">a′</a> <a id="6872" class="Symbol">→</a> <a id="6874" href="Categories.Category.html#884" class="Function">CommutativeSquare</a> <a id="6892" href="Categories.Morphism.Reasoning.Core.html#1034" class="Generalizable">a</a> <a id="6894" href="Categories.Morphism.Reasoning.Core.html#1042" class="Generalizable">b</a> <a id="6896" href="Categories.Morphism.Reasoning.Core.html#1036" class="Generalizable">a′</a> <a id="6899" href="Categories.Morphism.Reasoning.Core.html#1044" class="Generalizable">b′</a> <a id="6902" class="Symbol">→</a> <a id="6904" href="Categories.Category.html#884" class="Function">CommutativeSquare</a> <a id="6922" class="Symbol">(</a><a id="6923" href="Categories.Morphism.Reasoning.Core.html#1052" class="Generalizable">c′</a> <a id="6926" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6928" href="Categories.Morphism.Reasoning.Core.html#1034" class="Generalizable">a</a><a id="6929" class="Symbol">)</a> <a id="6931" href="Categories.Morphism.Reasoning.Core.html#1042" class="Generalizable">b</a> <a id="6933" href="Categories.Morphism.Reasoning.Core.html#1050" class="Generalizable">c</a> <a id="6935" href="Categories.Morphism.Reasoning.Core.html#1044" class="Generalizable">b′</a>
<a id="6938" href="Categories.Morphism.Reasoning.Core.html#6850" class="Function">glue◃◽′</a> <a id="6946" class="Symbol">{</a><a id="6947" class="Argument">c</a> <a id="6949" class="Symbol">=</a> <a id="6951" href="Categories.Morphism.Reasoning.Core.html#6951" class="Bound">c</a><a id="6952" class="Symbol">}</a> <a id="6954" class="Symbol">{</a><a id="6955" class="Argument">c′</a> <a id="6958" class="Symbol">=</a> <a id="6960" href="Categories.Morphism.Reasoning.Core.html#6960" class="Bound">c′</a><a id="6962" class="Symbol">}</a> <a id="6964" class="Symbol">{</a><a id="6965" class="Argument">a′</a> <a id="6968" class="Symbol">=</a> <a id="6970" href="Categories.Morphism.Reasoning.Core.html#6970" class="Bound">a′</a><a id="6972" class="Symbol">}</a> <a id="6974" class="Symbol">{</a><a id="6975" class="Argument">a</a> <a id="6977" class="Symbol">=</a> <a id="6979" href="Categories.Morphism.Reasoning.Core.html#6979" class="Bound">a</a><a id="6980" class="Symbol">}</a> <a id="6982" class="Symbol">{</a><a id="6983" class="Argument">b</a> <a id="6985" class="Symbol">=</a> <a id="6987" href="Categories.Morphism.Reasoning.Core.html#6987" class="Bound">b</a><a id="6988" class="Symbol">}</a> <a id="6990" class="Symbol">{</a><a id="6991" class="Argument">b′</a> <a id="6994" class="Symbol">=</a> <a id="6996" href="Categories.Morphism.Reasoning.Core.html#6996" class="Bound">b′</a><a id="6998" class="Symbol">}</a> <a id="7000" href="Categories.Morphism.Reasoning.Core.html#7000" class="Bound">tri</a> <a id="7004" href="Categories.Morphism.Reasoning.Core.html#7004" class="Bound">sq</a> <a id="7007" class="Symbol">=</a> <a id="7009" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="7017" href="Categories.Morphism.Reasoning.Core.html#6951" class="Bound">c</a> <a id="7019" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7021" class="Symbol">(</a><a id="7022" href="Categories.Morphism.Reasoning.Core.html#6960" class="Bound">c′</a> <a id="7025" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7027" href="Categories.Morphism.Reasoning.Core.html#6979" class="Bound">a</a><a id="7028" class="Symbol">)</a> <a id="7030" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="7033" href="Categories.Morphism.Reasoning.Core.html#3168" class="Function">pullˡ</a> <a id="7039" href="Categories.Morphism.Reasoning.Core.html#7000" class="Bound">tri</a> <a id="7043" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="7047" href="Categories.Morphism.Reasoning.Core.html#6970" class="Bound">a′</a> <a id="7050" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7052" href="Categories.Morphism.Reasoning.Core.html#6979" class="Bound">a</a>       <a id="7060" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="7063" href="Categories.Morphism.Reasoning.Core.html#7004" class="Bound">sq</a> <a id="7066" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="7070" href="Categories.Morphism.Reasoning.Core.html#6996" class="Bound">b′</a> <a id="7073" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7075" href="Categories.Morphism.Reasoning.Core.html#6987" class="Bound">b</a>       <a id="7083" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="glue◽◃"></a><a id="7086" href="Categories.Morphism.Reasoning.Core.html#7086" class="Function">glue◽◃</a> <a id="7093" class="Symbol">:</a> <a id="7095" href="Categories.Category.html#884" class="Function">CommutativeSquare</a> <a id="7113" href="Categories.Morphism.Reasoning.Core.html#1034" class="Generalizable">a</a> <a id="7115" href="Categories.Morphism.Reasoning.Core.html#1042" class="Generalizable">b</a> <a id="7117" href="Categories.Morphism.Reasoning.Core.html#1036" class="Generalizable">a′</a> <a id="7120" href="Categories.Morphism.Reasoning.Core.html#1044" class="Generalizable">b′</a> <a id="7123" class="Symbol">→</a> <a id="7125" href="Categories.Morphism.Reasoning.Core.html#1042" class="Generalizable">b</a> <a id="7127" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7129" href="Categories.Morphism.Reasoning.Core.html#1050" class="Generalizable">c</a> <a id="7131" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="7133" href="Categories.Morphism.Reasoning.Core.html#1052" class="Generalizable">c′</a> <a id="7136" class="Symbol">→</a> <a id="7138" href="Categories.Category.html#884" class="Function">CommutativeSquare</a> <a id="7156" class="Symbol">(</a><a id="7157" href="Categories.Morphism.Reasoning.Core.html#1034" class="Generalizable">a</a> <a id="7159" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7161" href="Categories.Morphism.Reasoning.Core.html#1050" class="Generalizable">c</a><a id="7162" class="Symbol">)</a> <a id="7164" href="Categories.Morphism.Reasoning.Core.html#1052" class="Generalizable">c′</a> <a id="7167" href="Categories.Morphism.Reasoning.Core.html#1036" class="Generalizable">a′</a> <a id="7170" href="Categories.Morphism.Reasoning.Core.html#1044" class="Generalizable">b′</a>
<a id="7173" href="Categories.Morphism.Reasoning.Core.html#7086" class="Function">glue◽◃</a> <a id="7180" class="Symbol">{</a><a id="7181" class="Argument">a</a> <a id="7183" class="Symbol">=</a> <a id="7185" href="Categories.Morphism.Reasoning.Core.html#7185" class="Bound">a</a><a id="7186" class="Symbol">}</a> <a id="7188" class="Symbol">{</a><a id="7189" class="Argument">b</a> <a id="7191" class="Symbol">=</a> <a id="7193" href="Categories.Morphism.Reasoning.Core.html#7193" class="Bound">b</a><a id="7194" class="Symbol">}</a> <a id="7196" class="Symbol">{</a><a id="7197" class="Argument">a′</a> <a id="7200" class="Symbol">=</a> <a id="7202" href="Categories.Morphism.Reasoning.Core.html#7202" class="Bound">a′</a><a id="7204" class="Symbol">}</a> <a id="7206" class="Symbol">{</a><a id="7207" class="Argument">b′</a> <a id="7210" class="Symbol">=</a> <a id="7212" href="Categories.Morphism.Reasoning.Core.html#7212" class="Bound">b′</a><a id="7214" class="Symbol">}</a> <a id="7216" class="Symbol">{</a><a id="7217" class="Argument">c</a> <a id="7219" class="Symbol">=</a> <a id="7221" href="Categories.Morphism.Reasoning.Core.html#7221" class="Bound">c</a><a id="7222" class="Symbol">}</a> <a id="7224" class="Symbol">{</a><a id="7225" class="Argument">c′</a> <a id="7228" class="Symbol">=</a> <a id="7230" href="Categories.Morphism.Reasoning.Core.html#7230" class="Bound">c′</a><a id="7232" class="Symbol">}</a> <a id="7234" href="Categories.Morphism.Reasoning.Core.html#7234" class="Bound">sq</a> <a id="7237" href="Categories.Morphism.Reasoning.Core.html#7237" class="Bound">tri</a> <a id="7241" class="Symbol">=</a> <a id="7243" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="7251" href="Categories.Morphism.Reasoning.Core.html#7202" class="Bound">a′</a> <a id="7254" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7256" href="Categories.Morphism.Reasoning.Core.html#7185" class="Bound">a</a> <a id="7258" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7260" href="Categories.Morphism.Reasoning.Core.html#7221" class="Bound">c</a>   <a id="7264" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="7267" href="Categories.Morphism.Reasoning.Core.html#3168" class="Function">pullˡ</a> <a id="7273" href="Categories.Morphism.Reasoning.Core.html#7234" class="Bound">sq</a> <a id="7276" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="7280" class="Symbol">(</a><a id="7281" href="Categories.Morphism.Reasoning.Core.html#7212" class="Bound">b′</a> <a id="7284" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7286" href="Categories.Morphism.Reasoning.Core.html#7193" class="Bound">b</a><a id="7287" class="Symbol">)</a> <a id="7289" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7291" href="Categories.Morphism.Reasoning.Core.html#7221" class="Bound">c</a> <a id="7293" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="7296" href="Categories.Morphism.Reasoning.Core.html#3034" class="Function">pullʳ</a> <a id="7302" href="Categories.Morphism.Reasoning.Core.html#7237" class="Bound">tri</a> <a id="7306" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="7310" href="Categories.Morphism.Reasoning.Core.html#7212" class="Bound">b′</a> <a id="7313" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7315" href="Categories.Morphism.Reasoning.Core.html#7230" class="Bound">c′</a>      <a id="7323" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="glue▹◽"></a><a id="7326" href="Categories.Morphism.Reasoning.Core.html#7326" class="Function">glue▹◽</a> <a id="7333" class="Symbol">:</a> <a id="7335" href="Categories.Morphism.Reasoning.Core.html#1042" class="Generalizable">b</a> <a id="7337" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7339" href="Categories.Morphism.Reasoning.Core.html#1039" class="Generalizable">a″</a> <a id="7342" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="7344" href="Categories.Morphism.Reasoning.Core.html#1050" class="Generalizable">c</a> <a id="7346" class="Symbol">→</a> <a id="7348" href="Categories.Category.html#884" class="Function">CommutativeSquare</a> <a id="7366" href="Categories.Morphism.Reasoning.Core.html#1034" class="Generalizable">a</a> <a id="7368" href="Categories.Morphism.Reasoning.Core.html#1042" class="Generalizable">b</a> <a id="7370" href="Categories.Morphism.Reasoning.Core.html#1036" class="Generalizable">a′</a> <a id="7373" href="Categories.Morphism.Reasoning.Core.html#1044" class="Generalizable">b′</a> <a id="7376" class="Symbol">→</a> <a id="7378" href="Categories.Category.html#884" class="Function">CommutativeSquare</a> <a id="7396" class="Symbol">(</a><a id="7397" href="Categories.Morphism.Reasoning.Core.html#1034" class="Generalizable">a</a> <a id="7399" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7401" href="Categories.Morphism.Reasoning.Core.html#1039" class="Generalizable">a″</a><a id="7403" class="Symbol">)</a> <a id="7405" href="Categories.Morphism.Reasoning.Core.html#1050" class="Generalizable">c</a> <a id="7407" href="Categories.Morphism.Reasoning.Core.html#1036" class="Generalizable">a′</a> <a id="7410" href="Categories.Morphism.Reasoning.Core.html#1044" class="Generalizable">b′</a>
<a id="7413" href="Categories.Morphism.Reasoning.Core.html#7326" class="Function">glue▹◽</a> <a id="7420" class="Symbol">{</a><a id="7421" class="Argument">b</a> <a id="7423" class="Symbol">=</a> <a id="7425" href="Categories.Morphism.Reasoning.Core.html#7425" class="Bound">b</a><a id="7426" class="Symbol">}</a> <a id="7428" class="Symbol">{</a><a id="7429" class="Argument">a″</a> <a id="7432" class="Symbol">=</a> <a id="7434" href="Categories.Morphism.Reasoning.Core.html#7434" class="Bound">a″</a><a id="7436" class="Symbol">}</a> <a id="7438" class="Symbol">{</a><a id="7439" class="Argument">c</a> <a id="7441" class="Symbol">=</a> <a id="7443" href="Categories.Morphism.Reasoning.Core.html#7443" class="Bound">c</a><a id="7444" class="Symbol">}</a> <a id="7446" class="Symbol">{</a><a id="7447" class="Argument">a</a> <a id="7449" class="Symbol">=</a> <a id="7451" href="Categories.Morphism.Reasoning.Core.html#7451" class="Bound">a</a><a id="7452" class="Symbol">}</a> <a id="7454" class="Symbol">{</a><a id="7455" class="Argument">a′</a> <a id="7458" class="Symbol">=</a> <a id="7460" href="Categories.Morphism.Reasoning.Core.html#7460" class="Bound">a′</a><a id="7462" class="Symbol">}</a> <a id="7464" class="Symbol">{</a><a id="7465" class="Argument">b′</a> <a id="7468" class="Symbol">=</a> <a id="7470" href="Categories.Morphism.Reasoning.Core.html#7470" class="Bound">b′</a><a id="7472" class="Symbol">}</a> <a id="7474" href="Categories.Morphism.Reasoning.Core.html#7474" class="Bound">tri</a> <a id="7478" href="Categories.Morphism.Reasoning.Core.html#7478" class="Bound">sq</a> <a id="7481" class="Symbol">=</a> <a id="7483" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="7491" href="Categories.Morphism.Reasoning.Core.html#7460" class="Bound">a′</a> <a id="7494" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7496" href="Categories.Morphism.Reasoning.Core.html#7451" class="Bound">a</a> <a id="7498" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7500" href="Categories.Morphism.Reasoning.Core.html#7434" class="Bound">a″</a>   <a id="7505" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="7508" href="Categories.Morphism.Reasoning.Core.html#3168" class="Function">pullˡ</a> <a id="7514" href="Categories.Morphism.Reasoning.Core.html#7478" class="Bound">sq</a> <a id="7517" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="7521" class="Symbol">(</a><a id="7522" href="Categories.Morphism.Reasoning.Core.html#7470" class="Bound">b′</a> <a id="7525" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7527" href="Categories.Morphism.Reasoning.Core.html#7425" class="Bound">b</a><a id="7528" class="Symbol">)</a> <a id="7530" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7532" href="Categories.Morphism.Reasoning.Core.html#7434" class="Bound">a″</a> <a id="7535" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="7538" href="Categories.Morphism.Reasoning.Core.html#3034" class="Function">pullʳ</a> <a id="7544" href="Categories.Morphism.Reasoning.Core.html#7474" class="Bound">tri</a> <a id="7548" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="7552" href="Categories.Morphism.Reasoning.Core.html#7470" class="Bound">b′</a> <a id="7555" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7557" href="Categories.Morphism.Reasoning.Core.html#7443" class="Bound">c</a>        <a id="7566" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="glue◽▹"></a><a id="7569" href="Categories.Morphism.Reasoning.Core.html#7569" class="Function">glue◽▹</a> <a id="7576" class="Symbol">:</a> <a id="7578" href="Categories.Category.html#884" class="Function">CommutativeSquare</a> <a id="7596" href="Categories.Morphism.Reasoning.Core.html#1034" class="Generalizable">a</a> <a id="7598" href="Categories.Morphism.Reasoning.Core.html#1042" class="Generalizable">b</a> <a id="7600" href="Categories.Morphism.Reasoning.Core.html#1036" class="Generalizable">a′</a> <a id="7603" href="Categories.Morphism.Reasoning.Core.html#1044" class="Generalizable">b′</a> <a id="7606" class="Symbol">→</a> <a id="7608" href="Categories.Morphism.Reasoning.Core.html#1050" class="Generalizable">c</a> <a id="7610" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7612" href="Categories.Morphism.Reasoning.Core.html#1052" class="Generalizable">c′</a> <a id="7615" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="7617" href="Categories.Morphism.Reasoning.Core.html#1034" class="Generalizable">a</a> <a id="7619" class="Symbol">→</a> <a id="7621" href="Categories.Category.html#884" class="Function">CommutativeSquare</a> <a id="7639" href="Categories.Morphism.Reasoning.Core.html#1052" class="Generalizable">c′</a> <a id="7642" href="Categories.Morphism.Reasoning.Core.html#1042" class="Generalizable">b</a> <a id="7644" class="Symbol">(</a><a id="7645" href="Categories.Morphism.Reasoning.Core.html#1036" class="Generalizable">a′</a> <a id="7648" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7650" href="Categories.Morphism.Reasoning.Core.html#1050" class="Generalizable">c</a><a id="7651" class="Symbol">)</a> <a id="7653" href="Categories.Morphism.Reasoning.Core.html#1044" class="Generalizable">b′</a>
<a id="7656" href="Categories.Morphism.Reasoning.Core.html#7569" class="Function">glue◽▹</a> <a id="7663" class="Symbol">{</a><a id="7664" class="Argument">a</a> <a id="7666" class="Symbol">=</a> <a id="7668" href="Categories.Morphism.Reasoning.Core.html#7668" class="Bound">a</a><a id="7669" class="Symbol">}</a> <a id="7671" class="Symbol">{</a><a id="7672" class="Argument">b</a> <a id="7674" class="Symbol">=</a> <a id="7676" href="Categories.Morphism.Reasoning.Core.html#7676" class="Bound">b</a><a id="7677" class="Symbol">}</a> <a id="7679" class="Symbol">{</a><a id="7680" class="Argument">a′</a> <a id="7683" class="Symbol">=</a> <a id="7685" href="Categories.Morphism.Reasoning.Core.html#7685" class="Bound">a′</a><a id="7687" class="Symbol">}</a> <a id="7689" class="Symbol">{</a><a id="7690" class="Argument">b′</a> <a id="7693" class="Symbol">=</a> <a id="7695" href="Categories.Morphism.Reasoning.Core.html#7695" class="Bound">b′</a><a id="7697" class="Symbol">}</a> <a id="7699" class="Symbol">{</a><a id="7700" class="Argument">c</a> <a id="7702" class="Symbol">=</a> <a id="7704" href="Categories.Morphism.Reasoning.Core.html#7704" class="Bound">c</a><a id="7705" class="Symbol">}</a> <a id="7707" class="Symbol">{</a><a id="7708" class="Argument">c′</a> <a id="7711" class="Symbol">=</a> <a id="7713" href="Categories.Morphism.Reasoning.Core.html#7713" class="Bound">c′</a><a id="7715" class="Symbol">}</a> <a id="7717" href="Categories.Morphism.Reasoning.Core.html#7717" class="Bound">sq</a> <a id="7720" href="Categories.Morphism.Reasoning.Core.html#7720" class="Bound">tri</a> <a id="7724" class="Symbol">=</a> <a id="7726" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="7734" class="Symbol">(</a><a id="7735" href="Categories.Morphism.Reasoning.Core.html#7685" class="Bound">a′</a> <a id="7738" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7740" href="Categories.Morphism.Reasoning.Core.html#7704" class="Bound">c</a><a id="7741" class="Symbol">)</a> <a id="7743" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7745" href="Categories.Morphism.Reasoning.Core.html#7713" class="Bound">c′</a>   <a id="7750" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="7753" href="Categories.Morphism.Reasoning.Core.html#3034" class="Function">pullʳ</a> <a id="7759" href="Categories.Morphism.Reasoning.Core.html#7720" class="Bound">tri</a> <a id="7763" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="7767" href="Categories.Morphism.Reasoning.Core.html#7685" class="Bound">a′</a> <a id="7770" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7772" href="Categories.Morphism.Reasoning.Core.html#7668" class="Bound">a</a> <a id="7774" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="7777" href="Categories.Morphism.Reasoning.Core.html#7717" class="Bound">sq</a> <a id="7780" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="7784" href="Categories.Morphism.Reasoning.Core.html#7695" class="Bound">b′</a> <a id="7787" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7789" href="Categories.Morphism.Reasoning.Core.html#7676" class="Bound">b</a>      <a id="7796" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="glue◽▹′"></a><a id="7799" href="Categories.Morphism.Reasoning.Core.html#7799" class="Function">glue◽▹′</a> <a id="7807" class="Symbol">:</a> <a id="7809" href="Categories.Category.html#884" class="Function">CommutativeSquare</a> <a id="7827" href="Categories.Morphism.Reasoning.Core.html#1034" class="Generalizable">a</a> <a id="7829" href="Categories.Morphism.Reasoning.Core.html#1042" class="Generalizable">b</a> <a id="7831" href="Categories.Morphism.Reasoning.Core.html#1036" class="Generalizable">a′</a> <a id="7834" href="Categories.Morphism.Reasoning.Core.html#1044" class="Generalizable">b′</a> <a id="7837" class="Symbol">→</a> <a id="7839" href="Categories.Morphism.Reasoning.Core.html#1042" class="Generalizable">b</a> <a id="7841" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="7843" href="Categories.Morphism.Reasoning.Core.html#1050" class="Generalizable">c</a> <a id="7845" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7847" href="Categories.Morphism.Reasoning.Core.html#1052" class="Generalizable">c′</a> <a id="7850" class="Symbol">→</a> <a id="7852" href="Categories.Category.html#884" class="Function">CommutativeSquare</a> <a id="7870" href="Categories.Morphism.Reasoning.Core.html#1034" class="Generalizable">a</a> <a id="7872" href="Categories.Morphism.Reasoning.Core.html#1052" class="Generalizable">c′</a> <a id="7875" href="Categories.Morphism.Reasoning.Core.html#1036" class="Generalizable">a′</a> <a id="7878" class="Symbol">(</a><a id="7879" href="Categories.Morphism.Reasoning.Core.html#1044" class="Generalizable">b′</a> <a id="7882" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7884" href="Categories.Morphism.Reasoning.Core.html#1050" class="Generalizable">c</a><a id="7885" class="Symbol">)</a>
<a id="7887" href="Categories.Morphism.Reasoning.Core.html#7799" class="Function">glue◽▹′</a> <a id="7895" class="Symbol">{</a><a id="7896" class="Argument">a</a> <a id="7898" class="Symbol">=</a> <a id="7900" href="Categories.Morphism.Reasoning.Core.html#7900" class="Bound">a</a><a id="7901" class="Symbol">}</a> <a id="7903" class="Symbol">{</a><a id="7904" class="Argument">b</a> <a id="7906" class="Symbol">=</a> <a id="7908" href="Categories.Morphism.Reasoning.Core.html#7908" class="Bound">b</a><a id="7909" class="Symbol">}</a> <a id="7911" class="Symbol">{</a><a id="7912" class="Argument">a′</a> <a id="7915" class="Symbol">=</a> <a id="7917" href="Categories.Morphism.Reasoning.Core.html#7917" class="Bound">a′</a><a id="7919" class="Symbol">}</a> <a id="7921" class="Symbol">{</a><a id="7922" class="Argument">b′</a> <a id="7925" class="Symbol">=</a> <a id="7927" href="Categories.Morphism.Reasoning.Core.html#7927" class="Bound">b′</a><a id="7929" class="Symbol">}</a> <a id="7931" class="Symbol">{</a><a id="7932" class="Argument">c</a> <a id="7934" class="Symbol">=</a> <a id="7936" href="Categories.Morphism.Reasoning.Core.html#7936" class="Bound">c</a><a id="7937" class="Symbol">}</a> <a id="7939" class="Symbol">{</a><a id="7940" class="Argument">c′</a> <a id="7943" class="Symbol">=</a> <a id="7945" href="Categories.Morphism.Reasoning.Core.html#7945" class="Bound">c′</a><a id="7947" class="Symbol">}</a> <a id="7949" href="Categories.Morphism.Reasoning.Core.html#7949" class="Bound">sq</a> <a id="7952" href="Categories.Morphism.Reasoning.Core.html#7952" class="Bound">tri</a> <a id="7956" class="Symbol">=</a> <a id="7958" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="7966" href="Categories.Morphism.Reasoning.Core.html#7917" class="Bound">a′</a> <a id="7969" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7971" href="Categories.Morphism.Reasoning.Core.html#7900" class="Bound">a</a>        <a id="7980" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="7983" href="Categories.Morphism.Reasoning.Core.html#7949" class="Bound">sq</a> <a id="7986" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="7990" href="Categories.Morphism.Reasoning.Core.html#7927" class="Bound">b′</a> <a id="7993" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7995" href="Categories.Morphism.Reasoning.Core.html#7908" class="Bound">b</a>        <a id="8004" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="8007" href="Categories.Morphism.Reasoning.Core.html#3467" class="Function">pushʳ</a> <a id="8013" href="Categories.Morphism.Reasoning.Core.html#7952" class="Bound">tri</a> <a id="8017" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="8021" class="Symbol">(</a><a id="8022" href="Categories.Morphism.Reasoning.Core.html#7927" class="Bound">b′</a> <a id="8025" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="8027" href="Categories.Morphism.Reasoning.Core.html#7936" class="Bound">c</a><a id="8028" class="Symbol">)</a> <a id="8030" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="8032" href="Categories.Morphism.Reasoning.Core.html#7945" class="Bound">c′</a> <a id="8035" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="8038" class="Comment">-- essentially composition in the over category</a>
<a id="glueTrianglesʳ"></a><a id="8086" href="Categories.Morphism.Reasoning.Core.html#8086" class="Function">glueTrianglesʳ</a> <a id="8101" class="Symbol">:</a> <a id="8103" href="Categories.Morphism.Reasoning.Core.html#1034" class="Generalizable">a</a> <a id="8105" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="8107" href="Categories.Morphism.Reasoning.Core.html#1042" class="Generalizable">b</a> <a id="8109" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="8111" href="Categories.Morphism.Reasoning.Core.html#1036" class="Generalizable">a′</a> <a id="8114" class="Symbol">→</a> <a id="8116" href="Categories.Morphism.Reasoning.Core.html#1036" class="Generalizable">a′</a> <a id="8119" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="8121" href="Categories.Morphism.Reasoning.Core.html#1044" class="Generalizable">b′</a> <a id="8124" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="8126" href="Categories.Morphism.Reasoning.Core.html#1039" class="Generalizable">a″</a> <a id="8129" class="Symbol">→</a> <a id="8131" href="Categories.Morphism.Reasoning.Core.html#1034" class="Generalizable">a</a> <a id="8133" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="8135" class="Symbol">(</a><a id="8136" href="Categories.Morphism.Reasoning.Core.html#1042" class="Generalizable">b</a> <a id="8138" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="8140" href="Categories.Morphism.Reasoning.Core.html#1044" class="Generalizable">b′</a><a id="8142" class="Symbol">)</a> <a id="8144" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="8146" href="Categories.Morphism.Reasoning.Core.html#1039" class="Generalizable">a″</a>
<a id="8149" href="Categories.Morphism.Reasoning.Core.html#8086" class="Function">glueTrianglesʳ</a> <a id="8164" class="Symbol">{</a><a id="8165" class="Argument">a</a> <a id="8167" class="Symbol">=</a> <a id="8169" href="Categories.Morphism.Reasoning.Core.html#8169" class="Bound">a</a><a id="8170" class="Symbol">}</a> <a id="8172" class="Symbol">{</a><a id="8173" class="Argument">b</a> <a id="8175" class="Symbol">=</a> <a id="8177" href="Categories.Morphism.Reasoning.Core.html#8177" class="Bound">b</a><a id="8178" class="Symbol">}</a> <a id="8180" class="Symbol">{</a><a id="8181" class="Argument">a′</a> <a id="8184" class="Symbol">=</a> <a id="8186" href="Categories.Morphism.Reasoning.Core.html#8186" class="Bound">a′</a><a id="8188" class="Symbol">}</a> <a id="8190" class="Symbol">{</a><a id="8191" class="Argument">b′</a> <a id="8194" class="Symbol">=</a> <a id="8196" href="Categories.Morphism.Reasoning.Core.html#8196" class="Bound">b′</a><a id="8198" class="Symbol">}</a> <a id="8200" class="Symbol">{</a><a id="8201" class="Argument">a″</a> <a id="8204" class="Symbol">=</a> <a id="8206" href="Categories.Morphism.Reasoning.Core.html#8206" class="Bound">a″</a><a id="8208" class="Symbol">}</a> <a id="8210" href="Categories.Morphism.Reasoning.Core.html#8210" class="Bound">a∘b≡a′</a> <a id="8217" href="Categories.Morphism.Reasoning.Core.html#8217" class="Bound">a′∘b′≡a″</a> <a id="8226" class="Symbol">=</a> <a id="8228" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="8236" href="Categories.Morphism.Reasoning.Core.html#8169" class="Bound">a</a> <a id="8238" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="8240" class="Symbol">(</a><a id="8241" href="Categories.Morphism.Reasoning.Core.html#8177" class="Bound">b</a> <a id="8243" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="8245" href="Categories.Morphism.Reasoning.Core.html#8196" class="Bound">b′</a><a id="8247" class="Symbol">)</a> <a id="8249" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="8252" href="Categories.Morphism.Reasoning.Core.html#3168" class="Function">pullˡ</a> <a id="8258" href="Categories.Morphism.Reasoning.Core.html#8210" class="Bound">a∘b≡a′</a> <a id="8265" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="8269" href="Categories.Morphism.Reasoning.Core.html#8186" class="Bound">a′</a> <a id="8272" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="8274" href="Categories.Morphism.Reasoning.Core.html#8196" class="Bound">b′</a>      <a id="8282" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="8285" href="Categories.Morphism.Reasoning.Core.html#8217" class="Bound">a′∘b′≡a″</a> <a id="8294" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="8298" href="Categories.Morphism.Reasoning.Core.html#8206" class="Bound">a″</a>           <a id="8311" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="8314" class="Comment">-- essentially composition in the under category</a>
<a id="glueTrianglesˡ"></a><a id="8363" href="Categories.Morphism.Reasoning.Core.html#8363" class="Function">glueTrianglesˡ</a> <a id="8378" class="Symbol">:</a> <a id="8380" href="Categories.Morphism.Reasoning.Core.html#1036" class="Generalizable">a′</a> <a id="8383" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="8385" href="Categories.Morphism.Reasoning.Core.html#1044" class="Generalizable">b′</a> <a id="8388" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="8390" href="Categories.Morphism.Reasoning.Core.html#1047" class="Generalizable">b″</a> <a id="8393" class="Symbol">→</a> <a id="8395" href="Categories.Morphism.Reasoning.Core.html#1034" class="Generalizable">a</a> <a id="8397" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="8399" href="Categories.Morphism.Reasoning.Core.html#1042" class="Generalizable">b</a> <a id="8401" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="8403" href="Categories.Morphism.Reasoning.Core.html#1044" class="Generalizable">b′</a> <a id="8406" class="Symbol">→</a> <a id="8408" class="Symbol">(</a><a id="8409" href="Categories.Morphism.Reasoning.Core.html#1036" class="Generalizable">a′</a> <a id="8412" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="8414" href="Categories.Morphism.Reasoning.Core.html#1034" class="Generalizable">a</a><a id="8415" class="Symbol">)</a> <a id="8417" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="8419" href="Categories.Morphism.Reasoning.Core.html#1042" class="Generalizable">b</a> <a id="8421" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="8423" href="Categories.Morphism.Reasoning.Core.html#1047" class="Generalizable">b″</a>
<a id="8426" href="Categories.Morphism.Reasoning.Core.html#8363" class="Function">glueTrianglesˡ</a> <a id="8441" class="Symbol">{</a><a id="8442" class="Argument">a′</a> <a id="8445" class="Symbol">=</a> <a id="8447" href="Categories.Morphism.Reasoning.Core.html#8447" class="Bound">a′</a><a id="8449" class="Symbol">}</a> <a id="8451" class="Symbol">{</a><a id="8452" class="Argument">b′</a> <a id="8455" class="Symbol">=</a> <a id="8457" href="Categories.Morphism.Reasoning.Core.html#8457" class="Bound">b′</a><a id="8459" class="Symbol">}</a> <a id="8461" class="Symbol">{</a><a id="8462" class="Argument">b″</a> <a id="8465" class="Symbol">=</a> <a id="8467" href="Categories.Morphism.Reasoning.Core.html#8467" class="Bound">b″</a><a id="8469" class="Symbol">}</a> <a id="8471" class="Symbol">{</a><a id="8472" class="Argument">a</a> <a id="8474" class="Symbol">=</a> <a id="8476" href="Categories.Morphism.Reasoning.Core.html#8476" class="Bound">a</a><a id="8477" class="Symbol">}</a> <a id="8479" class="Symbol">{</a><a id="8480" class="Argument">b</a> <a id="8482" class="Symbol">=</a> <a id="8484" href="Categories.Morphism.Reasoning.Core.html#8484" class="Bound">b</a><a id="8485" class="Symbol">}</a> <a id="8487" href="Categories.Morphism.Reasoning.Core.html#8487" class="Bound">a′∘b′≡b″</a> <a id="8496" href="Categories.Morphism.Reasoning.Core.html#8496" class="Bound">a∘b≡b′</a> <a id="8503" class="Symbol">=</a> <a id="8505" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="8513" class="Symbol">(</a><a id="8514" href="Categories.Morphism.Reasoning.Core.html#8447" class="Bound">a′</a> <a id="8517" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="8519" href="Categories.Morphism.Reasoning.Core.html#8476" class="Bound">a</a><a id="8520" class="Symbol">)</a> <a id="8522" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="8524" href="Categories.Morphism.Reasoning.Core.html#8484" class="Bound">b</a> <a id="8526" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="8529" href="Categories.Morphism.Reasoning.Core.html#3034" class="Function">pullʳ</a> <a id="8535" href="Categories.Morphism.Reasoning.Core.html#8496" class="Bound">a∘b≡b′</a> <a id="8542" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="8546" href="Categories.Morphism.Reasoning.Core.html#8447" class="Bound">a′</a> <a id="8549" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="8551" href="Categories.Morphism.Reasoning.Core.html#8457" class="Bound">b′</a>      <a id="8559" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="8562" href="Categories.Morphism.Reasoning.Core.html#8487" class="Bound">a′∘b′≡b″</a> <a id="8571" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="8575" href="Categories.Morphism.Reasoning.Core.html#8467" class="Bound">b″</a>           <a id="8588" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="8591" class="Comment">-- Cancel (or insert) inverses on right/left/middle</a>
<a id="8643" class="Keyword">module</a> <a id="Cancellers"></a><a id="8650" href="Categories.Morphism.Reasoning.Core.html#8650" class="Module">Cancellers</a> <a id="8661" class="Symbol">(</a><a id="8662" href="Categories.Morphism.Reasoning.Core.html#8662" class="Bound">inv</a> <a id="8666" class="Symbol">:</a> <a id="8668" href="Categories.Morphism.Reasoning.Core.html#1074" class="Generalizable">h</a> <a id="8670" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="8672" href="Categories.Morphism.Reasoning.Core.html#1076" class="Generalizable">i</a> <a id="8674" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="8676" href="Categories.Category.Core.html#630" class="Field">id</a><a id="8678" class="Symbol">)</a> <a id="8680" class="Keyword">where</a>

  <a id="Cancellers.cancelʳ"></a><a id="8689" href="Categories.Morphism.Reasoning.Core.html#8689" class="Function">cancelʳ</a> <a id="8697" class="Symbol">:</a> <a id="8699" class="Symbol">(</a><a id="8700" href="Categories.Morphism.Reasoning.Core.html#1070" class="Generalizable">f</a> <a id="8702" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="8704" href="Categories.Morphism.Reasoning.Core.html#8668" class="Bound">h</a><a id="8705" class="Symbol">)</a> <a id="8707" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="8709" href="Categories.Morphism.Reasoning.Core.html#8672" class="Bound">i</a> <a id="8711" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="8713" href="Categories.Morphism.Reasoning.Core.html#1070" class="Generalizable">f</a>
  <a id="8717" href="Categories.Morphism.Reasoning.Core.html#8689" class="Function">cancelʳ</a> <a id="8725" class="Symbol">{</a><a id="8726" class="Argument">f</a> <a id="8728" class="Symbol">=</a> <a id="8730" href="Categories.Morphism.Reasoning.Core.html#8730" class="Bound">f</a><a id="8731" class="Symbol">}</a> <a id="8733" class="Symbol">=</a> <a id="8735" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="8745" class="Symbol">(</a><a id="8746" href="Categories.Morphism.Reasoning.Core.html#8730" class="Bound">f</a> <a id="8748" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="8750" href="Categories.Morphism.Reasoning.Core.html#8668" class="Bound">h</a><a id="8751" class="Symbol">)</a> <a id="8753" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="8755" href="Categories.Morphism.Reasoning.Core.html#8672" class="Bound">i</a> <a id="8757" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="8760" href="Categories.Morphism.Reasoning.Core.html#3034" class="Function">pullʳ</a> <a id="8766" href="Categories.Morphism.Reasoning.Core.html#8662" class="Bound">inv</a> <a id="8770" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="8776" href="Categories.Morphism.Reasoning.Core.html#8730" class="Bound">f</a> <a id="8778" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="8780" href="Categories.Category.Core.html#630" class="Field">id</a>      <a id="8788" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="8791" href="Categories.Category.Core.html#1145" class="Field">identityʳ</a> <a id="8801" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="8807" href="Categories.Morphism.Reasoning.Core.html#8730" class="Bound">f</a>           <a id="8819" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="Cancellers.insertʳ"></a><a id="8824" href="Categories.Morphism.Reasoning.Core.html#8824" class="Function">insertʳ</a> <a id="8832" class="Symbol">:</a> <a id="8834" href="Categories.Morphism.Reasoning.Core.html#1070" class="Generalizable">f</a> <a id="8836" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="8838" class="Symbol">(</a><a id="8839" href="Categories.Morphism.Reasoning.Core.html#1070" class="Generalizable">f</a> <a id="8841" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="8843" href="Categories.Morphism.Reasoning.Core.html#8668" class="Bound">h</a><a id="8844" class="Symbol">)</a> <a id="8846" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="8848" href="Categories.Morphism.Reasoning.Core.html#8672" class="Bound">i</a>
  <a id="8852" href="Categories.Morphism.Reasoning.Core.html#8824" class="Function">insertʳ</a> <a id="8860" class="Symbol">=</a> <a id="8862" href="Categories.Category.Core.html#2991" class="Function">⟺</a> <a id="8864" href="Categories.Morphism.Reasoning.Core.html#8689" class="Function">cancelʳ</a>

  <a id="Cancellers.cancelˡ"></a><a id="8875" href="Categories.Morphism.Reasoning.Core.html#8875" class="Function">cancelˡ</a> <a id="8883" class="Symbol">:</a> <a id="8885" href="Categories.Morphism.Reasoning.Core.html#8668" class="Bound">h</a> <a id="8887" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="8889" class="Symbol">(</a><a id="8890" href="Categories.Morphism.Reasoning.Core.html#8672" class="Bound">i</a> <a id="8892" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="8894" href="Categories.Morphism.Reasoning.Core.html#1070" class="Generalizable">f</a><a id="8895" class="Symbol">)</a> <a id="8897" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="8899" href="Categories.Morphism.Reasoning.Core.html#1070" class="Generalizable">f</a>
  <a id="8903" href="Categories.Morphism.Reasoning.Core.html#8875" class="Function">cancelˡ</a> <a id="8911" class="Symbol">{</a><a id="8912" class="Argument">f</a> <a id="8914" class="Symbol">=</a> <a id="8916" href="Categories.Morphism.Reasoning.Core.html#8916" class="Bound">f</a><a id="8917" class="Symbol">}</a> <a id="8919" class="Symbol">=</a> <a id="8921" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="8931" href="Categories.Morphism.Reasoning.Core.html#8668" class="Bound">h</a> <a id="8933" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="8935" class="Symbol">(</a><a id="8936" href="Categories.Morphism.Reasoning.Core.html#8672" class="Bound">i</a> <a id="8938" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="8940" href="Categories.Morphism.Reasoning.Core.html#8916" class="Bound">f</a><a id="8941" class="Symbol">)</a> <a id="8943" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="8946" href="Categories.Morphism.Reasoning.Core.html#3168" class="Function">pullˡ</a> <a id="8952" href="Categories.Morphism.Reasoning.Core.html#8662" class="Bound">inv</a> <a id="8956" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="8962" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="8965" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="8967" href="Categories.Morphism.Reasoning.Core.html#8916" class="Bound">f</a>      <a id="8974" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="8977" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a> <a id="8987" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="8993" href="Categories.Morphism.Reasoning.Core.html#8916" class="Bound">f</a>           <a id="9005" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="Cancellers.insertˡ"></a><a id="9010" href="Categories.Morphism.Reasoning.Core.html#9010" class="Function">insertˡ</a> <a id="9018" class="Symbol">:</a> <a id="9020" href="Categories.Morphism.Reasoning.Core.html#1070" class="Generalizable">f</a> <a id="9022" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="9024" href="Categories.Morphism.Reasoning.Core.html#8668" class="Bound">h</a> <a id="9026" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="9028" class="Symbol">(</a><a id="9029" href="Categories.Morphism.Reasoning.Core.html#8672" class="Bound">i</a> <a id="9031" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="9033" href="Categories.Morphism.Reasoning.Core.html#1070" class="Generalizable">f</a><a id="9034" class="Symbol">)</a>
  <a id="9038" href="Categories.Morphism.Reasoning.Core.html#9010" class="Function">insertˡ</a> <a id="9046" class="Symbol">=</a> <a id="9048" href="Categories.Category.Core.html#2991" class="Function">⟺</a> <a id="9050" href="Categories.Morphism.Reasoning.Core.html#8875" class="Function">cancelˡ</a>

  <a id="Cancellers.cancelInner"></a><a id="9061" href="Categories.Morphism.Reasoning.Core.html#9061" class="Function">cancelInner</a> <a id="9073" class="Symbol">:</a> <a id="9075" class="Symbol">(</a><a id="9076" href="Categories.Morphism.Reasoning.Core.html#1070" class="Generalizable">f</a> <a id="9078" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="9080" href="Categories.Morphism.Reasoning.Core.html#8668" class="Bound">h</a><a id="9081" class="Symbol">)</a> <a id="9083" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="9085" class="Symbol">(</a><a id="9086" href="Categories.Morphism.Reasoning.Core.html#8672" class="Bound">i</a> <a id="9088" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="9090" href="Categories.Morphism.Reasoning.Core.html#1072" class="Generalizable">g</a><a id="9091" class="Symbol">)</a> <a id="9093" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="9095" href="Categories.Morphism.Reasoning.Core.html#1070" class="Generalizable">f</a> <a id="9097" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="9099" href="Categories.Morphism.Reasoning.Core.html#1072" class="Generalizable">g</a>
  <a id="9103" href="Categories.Morphism.Reasoning.Core.html#9061" class="Function">cancelInner</a> <a id="9115" class="Symbol">=</a> <a id="9117" href="Categories.Morphism.Reasoning.Core.html#3168" class="Function">pullˡ</a> <a id="9123" href="Categories.Morphism.Reasoning.Core.html#8689" class="Function">cancelʳ</a>

  <a id="Cancellers.insertInner"></a><a id="9134" href="Categories.Morphism.Reasoning.Core.html#9134" class="Function">insertInner</a> <a id="9146" class="Symbol">:</a> <a id="9148" href="Categories.Morphism.Reasoning.Core.html#1070" class="Generalizable">f</a> <a id="9150" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="9152" href="Categories.Morphism.Reasoning.Core.html#1072" class="Generalizable">g</a> <a id="9154" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="9156" class="Symbol">(</a><a id="9157" href="Categories.Morphism.Reasoning.Core.html#1070" class="Generalizable">f</a> <a id="9159" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="9161" href="Categories.Morphism.Reasoning.Core.html#8668" class="Bound">h</a><a id="9162" class="Symbol">)</a> <a id="9164" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="9166" class="Symbol">(</a><a id="9167" href="Categories.Morphism.Reasoning.Core.html#8672" class="Bound">i</a> <a id="9169" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="9171" href="Categories.Morphism.Reasoning.Core.html#1072" class="Generalizable">g</a><a id="9172" class="Symbol">)</a>
  <a id="9176" href="Categories.Morphism.Reasoning.Core.html#9134" class="Function">insertInner</a> <a id="9188" class="Symbol">=</a> <a id="9190" href="Categories.Category.Core.html#2991" class="Function">⟺</a> <a id="9192" href="Categories.Morphism.Reasoning.Core.html#9061" class="Function">cancelInner</a>

<a id="9205" class="Keyword">open</a> <a id="9210" href="Categories.Morphism.Reasoning.Core.html#8650" class="Module">Cancellers</a> <a id="9221" class="Keyword">public</a>

<a id="9229" class="Comment">-- operate in the &#39;center&#39; instead (like pull/push)</a>
<a id="center"></a><a id="9281" href="Categories.Morphism.Reasoning.Core.html#9281" class="Function">center</a> <a id="9288" class="Symbol">:</a> <a id="9290" href="Categories.Morphism.Reasoning.Core.html#1072" class="Generalizable">g</a> <a id="9292" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="9294" href="Categories.Morphism.Reasoning.Core.html#1074" class="Generalizable">h</a> <a id="9296" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="9298" href="Categories.Morphism.Reasoning.Core.html#1034" class="Generalizable">a</a> <a id="9300" class="Symbol">→</a> <a id="9302" class="Symbol">(</a><a id="9303" href="Categories.Morphism.Reasoning.Core.html#1070" class="Generalizable">f</a> <a id="9305" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="9307" href="Categories.Morphism.Reasoning.Core.html#1072" class="Generalizable">g</a><a id="9308" class="Symbol">)</a> <a id="9310" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="9312" class="Symbol">(</a><a id="9313" href="Categories.Morphism.Reasoning.Core.html#1074" class="Generalizable">h</a> <a id="9315" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="9317" href="Categories.Morphism.Reasoning.Core.html#1076" class="Generalizable">i</a><a id="9318" class="Symbol">)</a> <a id="9320" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="9322" href="Categories.Morphism.Reasoning.Core.html#1070" class="Generalizable">f</a> <a id="9324" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="9326" class="Symbol">(</a><a id="9327" href="Categories.Morphism.Reasoning.Core.html#1034" class="Generalizable">a</a> <a id="9329" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="9331" href="Categories.Morphism.Reasoning.Core.html#1076" class="Generalizable">i</a><a id="9332" class="Symbol">)</a>
<a id="9334" href="Categories.Morphism.Reasoning.Core.html#9281" class="Function">center</a> <a id="9341" href="Categories.Morphism.Reasoning.Core.html#9341" class="Bound">eq</a> <a id="9344" class="Symbol">=</a> <a id="9346" href="Categories.Morphism.Reasoning.Core.html#3034" class="Function">pullʳ</a> <a id="9352" class="Symbol">(</a><a id="9353" href="Categories.Morphism.Reasoning.Core.html#3168" class="Function">pullˡ</a> <a id="9359" href="Categories.Morphism.Reasoning.Core.html#9341" class="Bound">eq</a><a id="9361" class="Symbol">)</a>

<a id="9364" class="Comment">-- operate on the left part, then the right part</a>
<a id="center⁻¹"></a><a id="9413" href="Categories.Morphism.Reasoning.Core.html#9413" class="Function">center⁻¹</a> <a id="9422" class="Symbol">:</a> <a id="9424" href="Categories.Morphism.Reasoning.Core.html#1070" class="Generalizable">f</a> <a id="9426" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="9428" href="Categories.Morphism.Reasoning.Core.html#1072" class="Generalizable">g</a> <a id="9430" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="9432" href="Categories.Morphism.Reasoning.Core.html#1034" class="Generalizable">a</a> <a id="9434" class="Symbol">→</a> <a id="9436" href="Categories.Morphism.Reasoning.Core.html#1074" class="Generalizable">h</a> <a id="9438" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="9440" href="Categories.Morphism.Reasoning.Core.html#1076" class="Generalizable">i</a> <a id="9442" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="9444" href="Categories.Morphism.Reasoning.Core.html#1042" class="Generalizable">b</a> <a id="9446" class="Symbol">→</a>  <a id="9449" href="Categories.Morphism.Reasoning.Core.html#1070" class="Generalizable">f</a> <a id="9451" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="9453" class="Symbol">((</a><a id="9455" href="Categories.Morphism.Reasoning.Core.html#1072" class="Generalizable">g</a> <a id="9457" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="9459" href="Categories.Morphism.Reasoning.Core.html#1074" class="Generalizable">h</a><a id="9460" class="Symbol">)</a> <a id="9462" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="9464" href="Categories.Morphism.Reasoning.Core.html#1076" class="Generalizable">i</a><a id="9465" class="Symbol">)</a> <a id="9467" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="9469" href="Categories.Morphism.Reasoning.Core.html#1034" class="Generalizable">a</a> <a id="9471" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="9473" href="Categories.Morphism.Reasoning.Core.html#1042" class="Generalizable">b</a>
<a id="9475" href="Categories.Morphism.Reasoning.Core.html#9413" class="Function">center⁻¹</a> <a id="9484" class="Symbol">{</a><a id="9485" class="Argument">f</a> <a id="9487" class="Symbol">=</a> <a id="9489" href="Categories.Morphism.Reasoning.Core.html#9489" class="Bound">f</a><a id="9490" class="Symbol">}</a> <a id="9492" class="Symbol">{</a><a id="9493" class="Argument">g</a> <a id="9495" class="Symbol">=</a> <a id="9497" href="Categories.Morphism.Reasoning.Core.html#9497" class="Bound">g</a><a id="9498" class="Symbol">}</a> <a id="9500" class="Symbol">{</a><a id="9501" class="Argument">a</a> <a id="9503" class="Symbol">=</a> <a id="9505" href="Categories.Morphism.Reasoning.Core.html#9505" class="Bound">a</a><a id="9506" class="Symbol">}</a> <a id="9508" class="Symbol">{</a><a id="9509" class="Argument">h</a> <a id="9511" class="Symbol">=</a> <a id="9513" href="Categories.Morphism.Reasoning.Core.html#9513" class="Bound">h</a><a id="9514" class="Symbol">}</a> <a id="9516" class="Symbol">{</a><a id="9517" class="Argument">i</a> <a id="9519" class="Symbol">=</a> <a id="9521" href="Categories.Morphism.Reasoning.Core.html#9521" class="Bound">i</a><a id="9522" class="Symbol">}</a> <a id="9524" class="Symbol">{</a><a id="9525" class="Argument">b</a> <a id="9527" class="Symbol">=</a> <a id="9529" href="Categories.Morphism.Reasoning.Core.html#9529" class="Bound">b</a><a id="9530" class="Symbol">}</a> <a id="9532" href="Categories.Morphism.Reasoning.Core.html#9532" class="Bound">eq</a> <a id="9535" href="Categories.Morphism.Reasoning.Core.html#9535" class="Bound">eq′</a> <a id="9539" class="Symbol">=</a> <a id="9541" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="9549" href="Categories.Morphism.Reasoning.Core.html#9489" class="Bound">f</a> <a id="9551" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="9553" class="Symbol">(</a><a id="9554" href="Categories.Morphism.Reasoning.Core.html#9497" class="Bound">g</a> <a id="9556" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="9558" href="Categories.Morphism.Reasoning.Core.html#9513" class="Bound">h</a><a id="9559" class="Symbol">)</a> <a id="9561" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="9563" href="Categories.Morphism.Reasoning.Core.html#9521" class="Bound">i</a> <a id="9565" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="9568" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="9576" href="Categories.Morphism.Reasoning.Core.html#3034" class="Function">pullʳ</a> <a id="9582" href="Categories.Morphism.Reasoning.Core.html#9535" class="Bound">eq′</a> <a id="9586" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="9590" href="Categories.Morphism.Reasoning.Core.html#9489" class="Bound">f</a> <a id="9592" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="9594" class="Symbol">(</a><a id="9595" href="Categories.Morphism.Reasoning.Core.html#9497" class="Bound">g</a> <a id="9597" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="9599" href="Categories.Morphism.Reasoning.Core.html#9529" class="Bound">b</a><a id="9600" class="Symbol">)</a>     <a id="9606" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="9609" href="Categories.Morphism.Reasoning.Core.html#3168" class="Function">pullˡ</a> <a id="9615" href="Categories.Morphism.Reasoning.Core.html#9532" class="Bound">eq</a> <a id="9618" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="9622" href="Categories.Morphism.Reasoning.Core.html#9505" class="Bound">a</a> <a id="9624" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="9626" href="Categories.Morphism.Reasoning.Core.html#9529" class="Bound">b</a>           <a id="9638" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="9641" class="Comment">-- could be called pull₃ʳ</a>
<a id="pull-last"></a><a id="9667" href="Categories.Morphism.Reasoning.Core.html#9667" class="Function">pull-last</a> <a id="9677" class="Symbol">:</a> <a id="9679" href="Categories.Morphism.Reasoning.Core.html#1074" class="Generalizable">h</a> <a id="9681" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="9683" href="Categories.Morphism.Reasoning.Core.html#1076" class="Generalizable">i</a> <a id="9685" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="9687" href="Categories.Morphism.Reasoning.Core.html#1034" class="Generalizable">a</a> <a id="9689" class="Symbol">→</a> <a id="9691" class="Symbol">(</a><a id="9692" href="Categories.Morphism.Reasoning.Core.html#1070" class="Generalizable">f</a> <a id="9694" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="9696" href="Categories.Morphism.Reasoning.Core.html#1072" class="Generalizable">g</a> <a id="9698" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="9700" href="Categories.Morphism.Reasoning.Core.html#1074" class="Generalizable">h</a><a id="9701" class="Symbol">)</a> <a id="9703" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="9705" href="Categories.Morphism.Reasoning.Core.html#1076" class="Generalizable">i</a> <a id="9707" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="9709" href="Categories.Morphism.Reasoning.Core.html#1070" class="Generalizable">f</a> <a id="9711" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="9713" href="Categories.Morphism.Reasoning.Core.html#1072" class="Generalizable">g</a> <a id="9715" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="9717" href="Categories.Morphism.Reasoning.Core.html#1034" class="Generalizable">a</a>
<a id="9719" href="Categories.Morphism.Reasoning.Core.html#9667" class="Function">pull-last</a> <a id="9729" href="Categories.Morphism.Reasoning.Core.html#9729" class="Bound">eq</a> <a id="9732" class="Symbol">=</a> <a id="9734" href="Categories.Morphism.Reasoning.Core.html#3034" class="Function">pullʳ</a> <a id="9740" class="Symbol">(</a><a id="9741" href="Categories.Morphism.Reasoning.Core.html#3034" class="Function">pullʳ</a> <a id="9747" href="Categories.Morphism.Reasoning.Core.html#9729" class="Bound">eq</a><a id="9749" class="Symbol">)</a>

<a id="pull-first"></a><a id="9752" href="Categories.Morphism.Reasoning.Core.html#9752" class="Function">pull-first</a> <a id="9763" class="Symbol">:</a> <a id="9765" href="Categories.Morphism.Reasoning.Core.html#1070" class="Generalizable">f</a> <a id="9767" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="9769" href="Categories.Morphism.Reasoning.Core.html#1072" class="Generalizable">g</a> <a id="9771" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="9773" href="Categories.Morphism.Reasoning.Core.html#1034" class="Generalizable">a</a> <a id="9775" class="Symbol">→</a> <a id="9777" href="Categories.Morphism.Reasoning.Core.html#1070" class="Generalizable">f</a> <a id="9779" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="9781" class="Symbol">((</a><a id="9783" href="Categories.Morphism.Reasoning.Core.html#1072" class="Generalizable">g</a> <a id="9785" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="9787" href="Categories.Morphism.Reasoning.Core.html#1074" class="Generalizable">h</a><a id="9788" class="Symbol">)</a> <a id="9790" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="9792" href="Categories.Morphism.Reasoning.Core.html#1076" class="Generalizable">i</a><a id="9793" class="Symbol">)</a> <a id="9795" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="9797" href="Categories.Morphism.Reasoning.Core.html#1034" class="Generalizable">a</a> <a id="9799" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="9801" class="Symbol">(</a><a id="9802" href="Categories.Morphism.Reasoning.Core.html#1074" class="Generalizable">h</a> <a id="9804" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="9806" href="Categories.Morphism.Reasoning.Core.html#1076" class="Generalizable">i</a><a id="9807" class="Symbol">)</a>
<a id="9809" href="Categories.Morphism.Reasoning.Core.html#9752" class="Function">pull-first</a> <a id="9820" class="Symbol">{</a><a id="9821" class="Argument">f</a> <a id="9823" class="Symbol">=</a> <a id="9825" href="Categories.Morphism.Reasoning.Core.html#9825" class="Bound">f</a><a id="9826" class="Symbol">}</a> <a id="9828" class="Symbol">{</a><a id="9829" class="Argument">g</a> <a id="9831" class="Symbol">=</a> <a id="9833" href="Categories.Morphism.Reasoning.Core.html#9833" class="Bound">g</a><a id="9834" class="Symbol">}</a> <a id="9836" class="Symbol">{</a><a id="9837" class="Argument">a</a> <a id="9839" class="Symbol">=</a> <a id="9841" href="Categories.Morphism.Reasoning.Core.html#9841" class="Bound">a</a><a id="9842" class="Symbol">}</a> <a id="9844" class="Symbol">{</a><a id="9845" class="Argument">h</a> <a id="9847" class="Symbol">=</a> <a id="9849" href="Categories.Morphism.Reasoning.Core.html#9849" class="Bound">h</a><a id="9850" class="Symbol">}</a> <a id="9852" class="Symbol">{</a><a id="9853" class="Argument">i</a> <a id="9855" class="Symbol">=</a> <a id="9857" href="Categories.Morphism.Reasoning.Core.html#9857" class="Bound">i</a><a id="9858" class="Symbol">}</a> <a id="9860" href="Categories.Morphism.Reasoning.Core.html#9860" class="Bound">eq</a> <a id="9863" class="Symbol">=</a> <a id="9865" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="9873" href="Categories.Morphism.Reasoning.Core.html#9825" class="Bound">f</a> <a id="9875" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="9877" class="Symbol">(</a><a id="9878" href="Categories.Morphism.Reasoning.Core.html#9833" class="Bound">g</a> <a id="9880" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="9882" href="Categories.Morphism.Reasoning.Core.html#9849" class="Bound">h</a><a id="9883" class="Symbol">)</a> <a id="9885" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="9887" href="Categories.Morphism.Reasoning.Core.html#9857" class="Bound">i</a> <a id="9889" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="9892" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="9900" href="Categories.Category.Core.html#715" class="Field">assoc</a> <a id="9906" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="9910" href="Categories.Morphism.Reasoning.Core.html#9825" class="Bound">f</a> <a id="9912" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="9914" href="Categories.Morphism.Reasoning.Core.html#9833" class="Bound">g</a> <a id="9916" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="9918" href="Categories.Morphism.Reasoning.Core.html#9849" class="Bound">h</a> <a id="9920" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="9922" href="Categories.Morphism.Reasoning.Core.html#9857" class="Bound">i</a>   <a id="9926" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="9929" href="Categories.Morphism.Reasoning.Core.html#3168" class="Function">pullˡ</a> <a id="9935" href="Categories.Morphism.Reasoning.Core.html#9860" class="Bound">eq</a> <a id="9938" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="9942" href="Categories.Morphism.Reasoning.Core.html#9841" class="Bound">a</a> <a id="9944" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="9946" href="Categories.Morphism.Reasoning.Core.html#9849" class="Bound">h</a> <a id="9948" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="9950" href="Categories.Morphism.Reasoning.Core.html#9857" class="Bound">i</a>       <a id="9958" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="pull-center"></a><a id="9961" href="Categories.Morphism.Reasoning.Core.html#9961" class="Function">pull-center</a> <a id="9973" class="Symbol">:</a> <a id="9975" href="Categories.Morphism.Reasoning.Core.html#1072" class="Generalizable">g</a> <a id="9977" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="9979" href="Categories.Morphism.Reasoning.Core.html#1074" class="Generalizable">h</a> <a id="9981" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="9983" href="Categories.Morphism.Reasoning.Core.html#1034" class="Generalizable">a</a> <a id="9985" class="Symbol">→</a> <a id="9987" href="Categories.Morphism.Reasoning.Core.html#1070" class="Generalizable">f</a> <a id="9989" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="9991" class="Symbol">(</a><a id="9992" href="Categories.Morphism.Reasoning.Core.html#1072" class="Generalizable">g</a> <a id="9994" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="9996" class="Symbol">(</a><a id="9997" href="Categories.Morphism.Reasoning.Core.html#1074" class="Generalizable">h</a> <a id="9999" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="10001" href="Categories.Morphism.Reasoning.Core.html#1076" class="Generalizable">i</a><a id="10002" class="Symbol">))</a> <a id="10005" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="10007" href="Categories.Morphism.Reasoning.Core.html#1070" class="Generalizable">f</a> <a id="10009" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="10011" class="Symbol">(</a><a id="10012" href="Categories.Morphism.Reasoning.Core.html#1034" class="Generalizable">a</a> <a id="10014" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="10016" href="Categories.Morphism.Reasoning.Core.html#1076" class="Generalizable">i</a><a id="10017" class="Symbol">)</a>
<a id="10019" href="Categories.Morphism.Reasoning.Core.html#9961" class="Function">pull-center</a> <a id="10031" href="Categories.Morphism.Reasoning.Core.html#10031" class="Bound">eq</a> <a id="10034" class="Symbol">=</a> <a id="10036" href="Categories.Category.Core.html#1706" class="Function">∘-resp-≈ʳ</a> <a id="10046" class="Symbol">(</a><a id="10047" href="Categories.Morphism.Reasoning.Core.html#3168" class="Function">pullˡ</a> <a id="10053" href="Categories.Morphism.Reasoning.Core.html#10031" class="Bound">eq</a><a id="10055" class="Symbol">)</a>

<a id="push-center"></a><a id="10058" href="Categories.Morphism.Reasoning.Core.html#10058" class="Function">push-center</a> <a id="10070" class="Symbol">:</a> <a id="10072" href="Categories.Morphism.Reasoning.Core.html#1034" class="Generalizable">a</a> <a id="10074" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="10076" href="Categories.Morphism.Reasoning.Core.html#1072" class="Generalizable">g</a> <a id="10078" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="10080" href="Categories.Morphism.Reasoning.Core.html#1074" class="Generalizable">h</a> <a id="10082" class="Symbol">→</a> <a id="10084" href="Categories.Morphism.Reasoning.Core.html#1070" class="Generalizable">f</a> <a id="10086" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="10088" class="Symbol">(</a><a id="10089" href="Categories.Morphism.Reasoning.Core.html#1034" class="Generalizable">a</a> <a id="10091" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="10093" href="Categories.Morphism.Reasoning.Core.html#1076" class="Generalizable">i</a><a id="10094" class="Symbol">)</a> <a id="10096" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="10098" href="Categories.Morphism.Reasoning.Core.html#1070" class="Generalizable">f</a> <a id="10100" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="10102" class="Symbol">(</a><a id="10103" href="Categories.Morphism.Reasoning.Core.html#1072" class="Generalizable">g</a> <a id="10105" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="10107" class="Symbol">(</a><a id="10108" href="Categories.Morphism.Reasoning.Core.html#1074" class="Generalizable">h</a> <a id="10110" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="10112" href="Categories.Morphism.Reasoning.Core.html#1076" class="Generalizable">i</a><a id="10113" class="Symbol">))</a>
<a id="10116" href="Categories.Morphism.Reasoning.Core.html#10058" class="Function">push-center</a> <a id="10128" href="Categories.Morphism.Reasoning.Core.html#10128" class="Bound">eq</a> <a id="10131" class="Symbol">=</a> <a id="10133" href="Relation.Binary.Structures.html#1667" class="Function">Equiv.sym</a> <a id="10143" class="Symbol">(</a><a id="10144" href="Categories.Morphism.Reasoning.Core.html#9961" class="Function">pull-center</a> <a id="10156" class="Symbol">(</a><a id="10157" href="Relation.Binary.Structures.html#1667" class="Function">Equiv.sym</a> <a id="10167" href="Categories.Morphism.Reasoning.Core.html#10128" class="Bound">eq</a><a id="10169" class="Symbol">))</a>

<a id="intro-first"></a><a id="10173" href="Categories.Morphism.Reasoning.Core.html#10173" class="Function">intro-first</a> <a id="10185" class="Symbol">:</a> <a id="10187" href="Categories.Morphism.Reasoning.Core.html#1034" class="Generalizable">a</a> <a id="10189" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="10191" href="Categories.Morphism.Reasoning.Core.html#1042" class="Generalizable">b</a> <a id="10193" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="10195" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="10198" class="Symbol">→</a> <a id="10200" href="Categories.Morphism.Reasoning.Core.html#1070" class="Generalizable">f</a> <a id="10202" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="10204" href="Categories.Morphism.Reasoning.Core.html#1072" class="Generalizable">g</a> <a id="10206" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="10208" href="Categories.Morphism.Reasoning.Core.html#1034" class="Generalizable">a</a> <a id="10210" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="10212" class="Symbol">((</a><a id="10214" href="Categories.Morphism.Reasoning.Core.html#1042" class="Generalizable">b</a> <a id="10216" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="10218" href="Categories.Morphism.Reasoning.Core.html#1070" class="Generalizable">f</a><a id="10219" class="Symbol">)</a> <a id="10221" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="10223" href="Categories.Morphism.Reasoning.Core.html#1072" class="Generalizable">g</a><a id="10224" class="Symbol">)</a>
<a id="10226" href="Categories.Morphism.Reasoning.Core.html#10173" class="Function">intro-first</a> <a id="10238" class="Symbol">{</a><a id="10239" class="Argument">a</a> <a id="10241" class="Symbol">=</a> <a id="10243" href="Categories.Morphism.Reasoning.Core.html#10243" class="Bound">a</a><a id="10244" class="Symbol">}</a> <a id="10246" class="Symbol">{</a><a id="10247" class="Argument">b</a> <a id="10249" class="Symbol">=</a> <a id="10251" href="Categories.Morphism.Reasoning.Core.html#10251" class="Bound">b</a><a id="10252" class="Symbol">}</a> <a id="10254" class="Symbol">{</a><a id="10255" class="Argument">f</a> <a id="10257" class="Symbol">=</a> <a id="10259" href="Categories.Morphism.Reasoning.Core.html#10259" class="Bound">f</a><a id="10260" class="Symbol">}</a> <a id="10262" class="Symbol">{</a><a id="10263" class="Argument">g</a> <a id="10265" class="Symbol">=</a> <a id="10267" href="Categories.Morphism.Reasoning.Core.html#10267" class="Bound">g</a><a id="10268" class="Symbol">}</a> <a id="10270" href="Categories.Morphism.Reasoning.Core.html#10270" class="Bound">eq</a> <a id="10273" class="Symbol">=</a> <a id="10275" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="10283" href="Categories.Morphism.Reasoning.Core.html#10259" class="Bound">f</a> <a id="10285" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="10287" href="Categories.Morphism.Reasoning.Core.html#10267" class="Bound">g</a>             <a id="10301" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="10304" href="Categories.Morphism.Reasoning.Core.html#4618" class="Function">introˡ</a> <a id="10311" href="Categories.Morphism.Reasoning.Core.html#10270" class="Bound">eq</a> <a id="10314" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="10318" class="Symbol">(</a><a id="10319" href="Categories.Morphism.Reasoning.Core.html#10243" class="Bound">a</a> <a id="10321" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="10323" href="Categories.Morphism.Reasoning.Core.html#10251" class="Bound">b</a><a id="10324" class="Symbol">)</a> <a id="10326" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="10328" class="Symbol">(</a><a id="10329" href="Categories.Morphism.Reasoning.Core.html#10259" class="Bound">f</a> <a id="10331" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="10333" href="Categories.Morphism.Reasoning.Core.html#10267" class="Bound">g</a><a id="10334" class="Symbol">)</a> <a id="10336" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="10339" href="Categories.Morphism.Reasoning.Core.html#3034" class="Function">pullʳ</a> <a id="10345" href="Categories.Category.Core.html#1004" class="Field">sym-assoc</a> <a id="10355" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="10359" href="Categories.Morphism.Reasoning.Core.html#10243" class="Bound">a</a> <a id="10361" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="10363" class="Symbol">((</a><a id="10365" href="Categories.Morphism.Reasoning.Core.html#10251" class="Bound">b</a> <a id="10367" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="10369" href="Categories.Morphism.Reasoning.Core.html#10259" class="Bound">f</a><a id="10370" class="Symbol">)</a> <a id="10372" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="10374" href="Categories.Morphism.Reasoning.Core.html#10267" class="Bound">g</a><a id="10375" class="Symbol">)</a> <a id="10377" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="intro-last"></a><a id="10380" href="Categories.Morphism.Reasoning.Core.html#10380" class="Function">intro-last</a> <a id="10391" class="Symbol">:</a> <a id="10393" href="Categories.Morphism.Reasoning.Core.html#1034" class="Generalizable">a</a> <a id="10395" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="10397" href="Categories.Morphism.Reasoning.Core.html#1042" class="Generalizable">b</a> <a id="10399" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="10401" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="10404" class="Symbol">→</a> <a id="10406" href="Categories.Morphism.Reasoning.Core.html#1070" class="Generalizable">f</a> <a id="10408" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="10410" href="Categories.Morphism.Reasoning.Core.html#1072" class="Generalizable">g</a> <a id="10412" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="10414" href="Categories.Morphism.Reasoning.Core.html#1070" class="Generalizable">f</a> <a id="10416" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="10418" class="Symbol">(</a><a id="10419" href="Categories.Morphism.Reasoning.Core.html#1072" class="Generalizable">g</a> <a id="10421" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="10423" href="Categories.Morphism.Reasoning.Core.html#1034" class="Generalizable">a</a><a id="10424" class="Symbol">)</a> <a id="10426" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="10428" href="Categories.Morphism.Reasoning.Core.html#1042" class="Generalizable">b</a>
<a id="10430" href="Categories.Morphism.Reasoning.Core.html#10380" class="Function">intro-last</a> <a id="10441" class="Symbol">{</a><a id="10442" class="Argument">a</a> <a id="10444" class="Symbol">=</a> <a id="10446" href="Categories.Morphism.Reasoning.Core.html#10446" class="Bound">a</a><a id="10447" class="Symbol">}</a> <a id="10449" class="Symbol">{</a><a id="10450" class="Argument">b</a> <a id="10452" class="Symbol">=</a> <a id="10454" href="Categories.Morphism.Reasoning.Core.html#10454" class="Bound">b</a><a id="10455" class="Symbol">}</a> <a id="10457" class="Symbol">{</a><a id="10458" class="Argument">f</a> <a id="10460" class="Symbol">=</a> <a id="10462" href="Categories.Morphism.Reasoning.Core.html#10462" class="Bound">f</a><a id="10463" class="Symbol">}</a> <a id="10465" class="Symbol">{</a><a id="10466" class="Argument">g</a> <a id="10468" class="Symbol">=</a> <a id="10470" href="Categories.Morphism.Reasoning.Core.html#10470" class="Bound">g</a><a id="10471" class="Symbol">}</a> <a id="10473" href="Categories.Morphism.Reasoning.Core.html#10473" class="Bound">eq</a> <a id="10476" class="Symbol">=</a> <a id="10478" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="10486" href="Categories.Morphism.Reasoning.Core.html#10462" class="Bound">f</a> <a id="10488" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="10490" href="Categories.Morphism.Reasoning.Core.html#10470" class="Bound">g</a>           <a id="10502" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="10505" href="Categories.Morphism.Reasoning.Core.html#4454" class="Function">introʳ</a> <a id="10512" href="Categories.Morphism.Reasoning.Core.html#10473" class="Bound">eq</a> <a id="10515" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="10519" class="Symbol">(</a><a id="10520" href="Categories.Morphism.Reasoning.Core.html#10462" class="Bound">f</a> <a id="10522" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="10524" href="Categories.Morphism.Reasoning.Core.html#10470" class="Bound">g</a><a id="10525" class="Symbol">)</a> <a id="10527" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="10529" href="Categories.Morphism.Reasoning.Core.html#10446" class="Bound">a</a> <a id="10531" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="10533" href="Categories.Morphism.Reasoning.Core.html#10454" class="Bound">b</a> <a id="10535" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="10538" href="Categories.Morphism.Reasoning.Core.html#3034" class="Function">pullʳ</a> <a id="10544" href="Categories.Category.Core.html#1004" class="Field">sym-assoc</a> <a id="10554" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="10558" href="Categories.Morphism.Reasoning.Core.html#10462" class="Bound">f</a> <a id="10560" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="10562" class="Symbol">(</a><a id="10563" href="Categories.Morphism.Reasoning.Core.html#10470" class="Bound">g</a> <a id="10565" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="10567" href="Categories.Morphism.Reasoning.Core.html#10446" class="Bound">a</a><a id="10568" class="Symbol">)</a> <a id="10570" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="10572" href="Categories.Morphism.Reasoning.Core.html#10454" class="Bound">b</a> <a id="10574" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
</pre></body></html>

==> anc/html/Categories.Morphism.Reasoning.Iso.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Morphism.Reasoning.Iso</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>
<a id="36" class="Keyword">open</a> <a id="41" class="Keyword">import</a> <a id="48" href="Categories.Category.html" class="Module">Categories.Category</a>

<a id="69" class="Comment">{-
  Various combinators for working with Isomorphisms in the
  context of morphism equalities
  both for Category (Switch) and IsGroupoid (GroupoidR)
-}</a>

<a id="224" class="Keyword">module</a> <a id="231" href="Categories.Morphism.Reasoning.Iso.html" class="Module">Categories.Morphism.Reasoning.Iso</a> <a id="265" class="Symbol">{</a><a id="266" href="Categories.Morphism.Reasoning.Iso.html#266" class="Bound">o</a> <a id="268" href="Categories.Morphism.Reasoning.Iso.html#268" class="Bound">ℓ</a> <a id="270" href="Categories.Morphism.Reasoning.Iso.html#270" class="Bound">e</a><a id="271" class="Symbol">}</a> <a id="273" class="Symbol">(</a><a id="274" href="Categories.Morphism.Reasoning.Iso.html#274" class="Bound">C</a> <a id="276" class="Symbol">:</a> <a id="278" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="287" href="Categories.Morphism.Reasoning.Iso.html#266" class="Bound">o</a> <a id="289" href="Categories.Morphism.Reasoning.Iso.html#268" class="Bound">ℓ</a> <a id="291" href="Categories.Morphism.Reasoning.Iso.html#270" class="Bound">e</a><a id="292" class="Symbol">)</a> <a id="294" class="Keyword">where</a>

<a id="301" class="Keyword">open</a> <a id="306" class="Keyword">import</a> <a id="313" href="Level.html" class="Module">Level</a>
<a id="319" class="Keyword">open</a> <a id="324" class="Keyword">import</a> <a id="331" href="Function.html" class="Module">Function</a> <a id="340" class="Keyword">renaming</a> <a id="349" class="Symbol">(</a><a id="350" href="Function.Base.html#704" class="Function">id</a> <a id="353" class="Symbol">to</a> <a id="356" class="Function">idᶠ</a><a id="359" class="Symbol">;</a> <a id="361" href="Function.Base.html#1134" class="Function Operator">_∘_</a> <a id="365" class="Symbol">to</a> <a id="368" class="Function Operator">_∙_</a><a id="371" class="Symbol">)</a>

<a id="374" class="Keyword">open</a> <a id="379" class="Keyword">import</a> <a id="386" href="Categories.Category.Groupoid.html" class="Module">Categories.Category.Groupoid</a> <a id="415" class="Keyword">using</a> <a id="421" class="Symbol">(</a><a id="422" href="Categories.Category.Groupoid.html#189" class="Record">IsGroupoid</a><a id="432" class="Symbol">)</a>
<a id="434" class="Keyword">open</a> <a id="439" class="Keyword">import</a> <a id="446" href="Categories.Morphism.html" class="Module">Categories.Morphism</a> <a id="466" href="Categories.Morphism.Reasoning.Iso.html#274" class="Bound">C</a>
<a id="468" class="Keyword">open</a> <a id="473" class="Keyword">import</a> <a id="480" href="Categories.Morphism.Reasoning.Core.html" class="Module">Categories.Morphism.Reasoning.Core</a> <a id="515" href="Categories.Morphism.Reasoning.Iso.html#274" class="Bound">C</a>

<a id="518" class="Keyword">open</a> <a id="523" class="Keyword">import</a> <a id="530" href="Relation.Binary.html" class="Module">Relation.Binary</a> <a id="546" class="Keyword">hiding</a> <a id="553" class="Symbol">(</a><a id="554" href="Relation.Binary.Core.html#1268" class="Function Operator">_⇒_</a><a id="557" class="Symbol">)</a>

<a id="560" class="Keyword">open</a> <a id="565" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="574" href="Categories.Morphism.Reasoning.Iso.html#274" class="Bound">C</a>
<a id="576" class="Keyword">open</a> <a id="581" href="Categories.Category.html#824" class="Module">Definitions</a> <a id="593" href="Categories.Morphism.Reasoning.Iso.html#274" class="Bound">C</a>
<a id="595" class="Keyword">private</a>
  <a id="605" class="Keyword">variable</a>
    <a id="618" href="Categories.Morphism.Reasoning.Iso.html#618" class="Generalizable">A</a> <a id="620" href="Categories.Morphism.Reasoning.Iso.html#620" class="Generalizable">B</a> <a id="622" href="Categories.Morphism.Reasoning.Iso.html#622" class="Generalizable">X</a> <a id="624" href="Categories.Morphism.Reasoning.Iso.html#624" class="Generalizable">Y</a> <a id="626" class="Symbol">:</a> <a id="628" href="Categories.Category.Core.html#559" class="Field">Obj</a>
    <a id="636" href="Categories.Morphism.Reasoning.Iso.html#636" class="Generalizable">f</a> <a id="638" href="Categories.Morphism.Reasoning.Iso.html#638" class="Generalizable">g</a> <a id="640" href="Categories.Morphism.Reasoning.Iso.html#640" class="Generalizable">h</a> <a id="642" href="Categories.Morphism.Reasoning.Iso.html#642" class="Generalizable">k</a> <a id="644" class="Symbol">:</a> <a id="646" href="Categories.Morphism.Reasoning.Iso.html#622" class="Generalizable">X</a> <a id="648" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="650" href="Categories.Morphism.Reasoning.Iso.html#624" class="Generalizable">Y</a>

<a id="653" class="Keyword">open</a> <a id="658" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>

<a id="672" class="Keyword">module</a> <a id="Switch"></a><a id="679" href="Categories.Morphism.Reasoning.Iso.html#679" class="Module">Switch</a> <a id="686" class="Symbol">(</a><a id="687" href="Categories.Morphism.Reasoning.Iso.html#687" class="Bound">i</a> <a id="689" class="Symbol">:</a> <a id="691" href="Categories.Morphism.Reasoning.Iso.html#622" class="Generalizable">X</a> <a id="693" href="Categories.Morphism.html#2335" class="Record Operator">≅</a> <a id="695" href="Categories.Morphism.Reasoning.Iso.html#624" class="Generalizable">Y</a><a id="696" class="Symbol">)</a> <a id="698" class="Keyword">where</a>
  <a id="706" class="Keyword">open</a> <a id="711" href="Categories.Morphism.html#2335" class="Module Operator">_≅_</a> <a id="715" href="Categories.Morphism.Reasoning.Iso.html#687" class="Bound">i</a>

  <a id="Switch.switch-fromtoˡ"></a><a id="720" href="Categories.Morphism.Reasoning.Iso.html#720" class="Function">switch-fromtoˡ</a> <a id="735" class="Symbol">:</a> <a id="737" href="Categories.Morphism.html#2383" class="Field">from</a> <a id="742" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="744" href="Categories.Morphism.Reasoning.Iso.html#640" class="Generalizable">h</a> <a id="746" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="748" href="Categories.Morphism.Reasoning.Iso.html#642" class="Generalizable">k</a> <a id="750" class="Symbol">→</a> <a id="752" href="Categories.Morphism.Reasoning.Iso.html#640" class="Generalizable">h</a> <a id="754" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="756" href="Categories.Morphism.html#2400" class="Field">to</a> <a id="759" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="761" href="Categories.Morphism.Reasoning.Iso.html#642" class="Generalizable">k</a>
  <a id="765" href="Categories.Morphism.Reasoning.Iso.html#720" class="Function">switch-fromtoˡ</a> <a id="780" class="Symbol">{</a><a id="781" class="Argument">h</a> <a id="783" class="Symbol">=</a> <a id="785" href="Categories.Morphism.Reasoning.Iso.html#785" class="Bound">h</a><a id="786" class="Symbol">}</a> <a id="788" class="Symbol">{</a><a id="789" class="Argument">k</a> <a id="791" class="Symbol">=</a> <a id="793" href="Categories.Morphism.Reasoning.Iso.html#793" class="Bound">k</a><a id="794" class="Symbol">}</a> <a id="796" href="Categories.Morphism.Reasoning.Iso.html#796" class="Bound">pf</a> <a id="799" class="Symbol">=</a> <a id="801" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="811" href="Categories.Morphism.Reasoning.Iso.html#785" class="Bound">h</a>               <a id="827" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">≈˘⟨</a> <a id="831" href="Categories.Morphism.Reasoning.Core.html#8875" class="Function">cancelˡ</a> <a id="839" href="Categories.Morphism.html#1964" class="Function">isoˡ</a> <a id="844" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">⟩</a>
    <a id="850" href="Categories.Morphism.html#2400" class="Field">to</a> <a id="853" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="855" class="Symbol">(</a><a id="856" href="Categories.Morphism.html#2383" class="Field">from</a> <a id="861" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="863" href="Categories.Morphism.Reasoning.Iso.html#785" class="Bound">h</a><a id="864" class="Symbol">)</a> <a id="866" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="869" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="877" href="Categories.Morphism.Reasoning.Iso.html#796" class="Bound">pf</a> <a id="880" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="886" href="Categories.Morphism.html#2400" class="Field">to</a> <a id="889" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="891" href="Categories.Morphism.Reasoning.Iso.html#793" class="Bound">k</a>          <a id="902" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="Switch.switch-tofromˡ"></a><a id="907" href="Categories.Morphism.Reasoning.Iso.html#907" class="Function">switch-tofromˡ</a> <a id="922" class="Symbol">:</a> <a id="924" href="Categories.Morphism.html#2400" class="Field">to</a> <a id="927" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="929" href="Categories.Morphism.Reasoning.Iso.html#640" class="Generalizable">h</a> <a id="931" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="933" href="Categories.Morphism.Reasoning.Iso.html#642" class="Generalizable">k</a> <a id="935" class="Symbol">→</a> <a id="937" href="Categories.Morphism.Reasoning.Iso.html#640" class="Generalizable">h</a> <a id="939" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="941" href="Categories.Morphism.html#2383" class="Field">from</a> <a id="946" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="948" href="Categories.Morphism.Reasoning.Iso.html#642" class="Generalizable">k</a>
  <a id="952" href="Categories.Morphism.Reasoning.Iso.html#907" class="Function">switch-tofromˡ</a> <a id="967" class="Symbol">{</a><a id="968" class="Argument">h</a> <a id="970" class="Symbol">=</a> <a id="972" href="Categories.Morphism.Reasoning.Iso.html#972" class="Bound">h</a><a id="973" class="Symbol">}</a> <a id="975" class="Symbol">{</a><a id="976" class="Argument">k</a> <a id="978" class="Symbol">=</a> <a id="980" href="Categories.Morphism.Reasoning.Iso.html#980" class="Bound">k</a><a id="981" class="Symbol">}</a> <a id="983" href="Categories.Morphism.Reasoning.Iso.html#983" class="Bound">pf</a> <a id="986" class="Symbol">=</a> <a id="988" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="998" href="Categories.Morphism.Reasoning.Iso.html#972" class="Bound">h</a>               <a id="1014" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">≈˘⟨</a> <a id="1018" href="Categories.Morphism.Reasoning.Core.html#8875" class="Function">cancelˡ</a> <a id="1026" href="Categories.Morphism.html#1990" class="Function">isoʳ</a> <a id="1031" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">⟩</a>
    <a id="1037" href="Categories.Morphism.html#2383" class="Field">from</a> <a id="1042" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1044" class="Symbol">(</a><a id="1045" href="Categories.Morphism.html#2400" class="Field">to</a> <a id="1048" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1050" href="Categories.Morphism.Reasoning.Iso.html#972" class="Bound">h</a><a id="1051" class="Symbol">)</a> <a id="1053" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1056" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="1064" href="Categories.Morphism.Reasoning.Iso.html#983" class="Bound">pf</a> <a id="1067" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="1073" href="Categories.Morphism.html#2383" class="Field">from</a> <a id="1078" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1080" href="Categories.Morphism.Reasoning.Iso.html#980" class="Bound">k</a>        <a id="1089" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="Switch.switch-fromtoʳ"></a><a id="1094" href="Categories.Morphism.Reasoning.Iso.html#1094" class="Function">switch-fromtoʳ</a> <a id="1109" class="Symbol">:</a> <a id="1111" href="Categories.Morphism.Reasoning.Iso.html#640" class="Generalizable">h</a> <a id="1113" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1115" href="Categories.Morphism.html#2383" class="Field">from</a> <a id="1120" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1122" href="Categories.Morphism.Reasoning.Iso.html#642" class="Generalizable">k</a> <a id="1124" class="Symbol">→</a> <a id="1126" href="Categories.Morphism.Reasoning.Iso.html#640" class="Generalizable">h</a> <a id="1128" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1130" href="Categories.Morphism.Reasoning.Iso.html#642" class="Generalizable">k</a> <a id="1132" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1134" href="Categories.Morphism.html#2400" class="Field">to</a>
  <a id="1139" href="Categories.Morphism.Reasoning.Iso.html#1094" class="Function">switch-fromtoʳ</a> <a id="1154" class="Symbol">{</a><a id="1155" class="Argument">h</a> <a id="1157" class="Symbol">=</a> <a id="1159" href="Categories.Morphism.Reasoning.Iso.html#1159" class="Bound">h</a><a id="1160" class="Symbol">}</a> <a id="1162" class="Symbol">{</a><a id="1163" class="Argument">k</a> <a id="1165" class="Symbol">=</a> <a id="1167" href="Categories.Morphism.Reasoning.Iso.html#1167" class="Bound">k</a><a id="1168" class="Symbol">}</a> <a id="1170" href="Categories.Morphism.Reasoning.Iso.html#1170" class="Bound">pf</a> <a id="1173" class="Symbol">=</a> <a id="1175" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="1185" href="Categories.Morphism.Reasoning.Iso.html#1159" class="Bound">h</a>               <a id="1201" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">≈˘⟨</a> <a id="1205" href="Categories.Morphism.Reasoning.Core.html#8689" class="Function">cancelʳ</a> <a id="1213" href="Categories.Morphism.html#1990" class="Function">isoʳ</a> <a id="1218" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">⟩</a>
    <a id="1224" class="Symbol">(</a><a id="1225" href="Categories.Morphism.Reasoning.Iso.html#1159" class="Bound">h</a> <a id="1227" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1229" href="Categories.Morphism.html#2383" class="Field">from</a><a id="1233" class="Symbol">)</a> <a id="1235" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1237" href="Categories.Morphism.html#2400" class="Field">to</a> <a id="1240" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1243" href="Categories.Morphism.Reasoning.Iso.html#1170" class="Bound">pf</a> <a id="1246" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="1254" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="1260" href="Categories.Morphism.Reasoning.Iso.html#1167" class="Bound">k</a> <a id="1262" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1264" href="Categories.Morphism.html#2400" class="Field">to</a>          <a id="1276" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="Switch.switch-tofromʳ"></a><a id="1281" href="Categories.Morphism.Reasoning.Iso.html#1281" class="Function">switch-tofromʳ</a> <a id="1296" class="Symbol">:</a> <a id="1298" href="Categories.Morphism.Reasoning.Iso.html#640" class="Generalizable">h</a> <a id="1300" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1302" href="Categories.Morphism.html#2400" class="Field">to</a> <a id="1305" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1307" href="Categories.Morphism.Reasoning.Iso.html#642" class="Generalizable">k</a> <a id="1309" class="Symbol">→</a> <a id="1311" href="Categories.Morphism.Reasoning.Iso.html#640" class="Generalizable">h</a> <a id="1313" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1315" href="Categories.Morphism.Reasoning.Iso.html#642" class="Generalizable">k</a> <a id="1317" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1319" href="Categories.Morphism.html#2383" class="Field">from</a>
  <a id="1326" href="Categories.Morphism.Reasoning.Iso.html#1281" class="Function">switch-tofromʳ</a> <a id="1341" class="Symbol">{</a><a id="1342" class="Argument">h</a> <a id="1344" class="Symbol">=</a> <a id="1346" href="Categories.Morphism.Reasoning.Iso.html#1346" class="Bound">h</a><a id="1347" class="Symbol">}</a> <a id="1349" class="Symbol">{</a><a id="1350" class="Argument">k</a> <a id="1352" class="Symbol">=</a> <a id="1354" href="Categories.Morphism.Reasoning.Iso.html#1354" class="Bound">k</a><a id="1355" class="Symbol">}</a> <a id="1357" href="Categories.Morphism.Reasoning.Iso.html#1357" class="Bound">pf</a> <a id="1360" class="Symbol">=</a> <a id="1362" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="1372" href="Categories.Morphism.Reasoning.Iso.html#1346" class="Bound">h</a>               <a id="1388" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">≈˘⟨</a> <a id="1392" href="Categories.Morphism.Reasoning.Core.html#8689" class="Function">cancelʳ</a> <a id="1400" href="Categories.Morphism.html#1964" class="Function">isoˡ</a> <a id="1405" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">⟩</a>
    <a id="1411" class="Symbol">(</a><a id="1412" href="Categories.Morphism.Reasoning.Iso.html#1346" class="Bound">h</a> <a id="1414" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1416" href="Categories.Morphism.html#2400" class="Field">to</a><a id="1418" class="Symbol">)</a> <a id="1420" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1422" href="Categories.Morphism.html#2383" class="Field">from</a> <a id="1427" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1430" href="Categories.Morphism.Reasoning.Iso.html#1357" class="Bound">pf</a> <a id="1433" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="1441" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="1447" href="Categories.Morphism.Reasoning.Iso.html#1354" class="Bound">k</a> <a id="1449" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1451" href="Categories.Morphism.html#2383" class="Field">from</a>        <a id="1463" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="Switch.cancel-fromʳ"></a><a id="1468" href="Categories.Morphism.Reasoning.Iso.html#1468" class="Function">cancel-fromʳ</a> <a id="1481" class="Symbol">:</a> <a id="1483" href="Categories.Morphism.Reasoning.Iso.html#640" class="Generalizable">h</a> <a id="1485" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1487" href="Categories.Morphism.html#2383" class="Field">from</a> <a id="1492" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1494" href="Categories.Morphism.Reasoning.Iso.html#642" class="Generalizable">k</a> <a id="1496" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1498" href="Categories.Morphism.html#2383" class="Field">from</a> <a id="1503" class="Symbol">→</a> <a id="1505" href="Categories.Morphism.Reasoning.Iso.html#640" class="Generalizable">h</a> <a id="1507" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1509" href="Categories.Morphism.Reasoning.Iso.html#642" class="Generalizable">k</a>
  <a id="1513" href="Categories.Morphism.Reasoning.Iso.html#1468" class="Function">cancel-fromʳ</a> <a id="1526" class="Symbol">{</a><a id="1527" class="Argument">h</a> <a id="1529" class="Symbol">=</a> <a id="1531" href="Categories.Morphism.Reasoning.Iso.html#1531" class="Bound">h</a><a id="1532" class="Symbol">}</a> <a id="1534" class="Symbol">{</a><a id="1535" class="Argument">k</a> <a id="1537" class="Symbol">=</a> <a id="1539" href="Categories.Morphism.Reasoning.Iso.html#1539" class="Bound">k</a><a id="1540" class="Symbol">}</a> <a id="1542" href="Categories.Morphism.Reasoning.Iso.html#1542" class="Bound">pf</a> <a id="1545" class="Symbol">=</a> <a id="1547" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="1557" href="Categories.Morphism.Reasoning.Iso.html#1531" class="Bound">h</a>               <a id="1573" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">≈˘⟨</a> <a id="1577" href="Categories.Morphism.Reasoning.Core.html#8689" class="Function">cancelʳ</a> <a id="1585" href="Categories.Morphism.html#1990" class="Function">isoʳ</a> <a id="1590" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">⟩</a>
    <a id="1596" class="Symbol">(</a><a id="1597" href="Categories.Morphism.Reasoning.Iso.html#1531" class="Bound">h</a> <a id="1599" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1601" href="Categories.Morphism.html#2383" class="Field">from</a><a id="1605" class="Symbol">)</a> <a id="1607" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1609" href="Categories.Morphism.html#2400" class="Field">to</a> <a id="1612" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1615" href="Categories.Morphism.Reasoning.Iso.html#1542" class="Bound">pf</a> <a id="1618" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="1626" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="1632" class="Symbol">(</a><a id="1633" href="Categories.Morphism.Reasoning.Iso.html#1539" class="Bound">k</a> <a id="1635" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1637" href="Categories.Morphism.html#2383" class="Field">from</a><a id="1641" class="Symbol">)</a> <a id="1643" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1645" href="Categories.Morphism.html#2400" class="Field">to</a> <a id="1648" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1651" href="Categories.Morphism.Reasoning.Core.html#8689" class="Function">cancelʳ</a> <a id="1659" href="Categories.Morphism.html#1990" class="Function">isoʳ</a> <a id="1664" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="1670" href="Categories.Morphism.Reasoning.Iso.html#1539" class="Bound">k</a>               <a id="1686" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="Switch.cancel-fromˡ"></a><a id="1691" href="Categories.Morphism.Reasoning.Iso.html#1691" class="Function">cancel-fromˡ</a> <a id="1704" class="Symbol">:</a> <a id="1706" href="Categories.Morphism.html#2383" class="Field">from</a> <a id="1711" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1713" href="Categories.Morphism.Reasoning.Iso.html#640" class="Generalizable">h</a> <a id="1715" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1717" href="Categories.Morphism.html#2383" class="Field">from</a> <a id="1722" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1724" href="Categories.Morphism.Reasoning.Iso.html#642" class="Generalizable">k</a> <a id="1726" class="Symbol">→</a> <a id="1728" href="Categories.Morphism.Reasoning.Iso.html#640" class="Generalizable">h</a> <a id="1730" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1732" href="Categories.Morphism.Reasoning.Iso.html#642" class="Generalizable">k</a>
  <a id="1736" href="Categories.Morphism.Reasoning.Iso.html#1691" class="Function">cancel-fromˡ</a> <a id="1749" class="Symbol">{</a><a id="1750" class="Argument">h</a> <a id="1752" class="Symbol">=</a> <a id="1754" href="Categories.Morphism.Reasoning.Iso.html#1754" class="Bound">h</a><a id="1755" class="Symbol">}</a> <a id="1757" class="Symbol">{</a><a id="1758" class="Argument">k</a> <a id="1760" class="Symbol">=</a> <a id="1762" href="Categories.Morphism.Reasoning.Iso.html#1762" class="Bound">k</a><a id="1763" class="Symbol">}</a> <a id="1765" href="Categories.Morphism.Reasoning.Iso.html#1765" class="Bound">pf</a> <a id="1768" class="Symbol">=</a> <a id="1770" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="1780" href="Categories.Morphism.Reasoning.Iso.html#1754" class="Bound">h</a>               <a id="1796" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">≈˘⟨</a> <a id="1800" href="Categories.Morphism.Reasoning.Core.html#8875" class="Function">cancelˡ</a> <a id="1808" href="Categories.Morphism.html#1964" class="Function">isoˡ</a> <a id="1813" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">⟩</a>
    <a id="1819" href="Categories.Morphism.html#2400" class="Field">to</a> <a id="1822" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1824" class="Symbol">(</a><a id="1825" href="Categories.Morphism.html#2383" class="Field">from</a> <a id="1830" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1832" href="Categories.Morphism.Reasoning.Iso.html#1754" class="Bound">h</a><a id="1833" class="Symbol">)</a> <a id="1835" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1838" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="1846" href="Categories.Morphism.Reasoning.Iso.html#1765" class="Bound">pf</a> <a id="1849" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="1855" href="Categories.Morphism.html#2400" class="Field">to</a> <a id="1858" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1860" class="Symbol">(</a><a id="1861" href="Categories.Morphism.html#2383" class="Field">from</a> <a id="1866" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1868" href="Categories.Morphism.Reasoning.Iso.html#1762" class="Bound">k</a><a id="1869" class="Symbol">)</a> <a id="1871" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1874" href="Categories.Morphism.Reasoning.Core.html#8875" class="Function">cancelˡ</a> <a id="1882" href="Categories.Morphism.html#1964" class="Function">isoˡ</a> <a id="1887" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="1893" href="Categories.Morphism.Reasoning.Iso.html#1762" class="Bound">k</a>               <a id="1909" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="Switch.cancel-toʳ"></a><a id="1914" href="Categories.Morphism.Reasoning.Iso.html#1914" class="Function">cancel-toʳ</a> <a id="1925" class="Symbol">:</a> <a id="1927" href="Categories.Morphism.Reasoning.Iso.html#640" class="Generalizable">h</a> <a id="1929" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1931" href="Categories.Morphism.html#2400" class="Field">to</a> <a id="1934" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1936" href="Categories.Morphism.Reasoning.Iso.html#642" class="Generalizable">k</a> <a id="1938" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1940" href="Categories.Morphism.html#2400" class="Field">to</a> <a id="1943" class="Symbol">→</a> <a id="1945" href="Categories.Morphism.Reasoning.Iso.html#640" class="Generalizable">h</a> <a id="1947" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1949" href="Categories.Morphism.Reasoning.Iso.html#642" class="Generalizable">k</a>
  <a id="1953" href="Categories.Morphism.Reasoning.Iso.html#1914" class="Function">cancel-toʳ</a> <a id="1964" class="Symbol">{</a><a id="1965" class="Argument">h</a> <a id="1967" class="Symbol">=</a> <a id="1969" href="Categories.Morphism.Reasoning.Iso.html#1969" class="Bound">h</a><a id="1970" class="Symbol">}</a> <a id="1972" class="Symbol">{</a><a id="1973" class="Argument">k</a> <a id="1975" class="Symbol">=</a> <a id="1977" href="Categories.Morphism.Reasoning.Iso.html#1977" class="Bound">k</a><a id="1978" class="Symbol">}</a> <a id="1980" href="Categories.Morphism.Reasoning.Iso.html#1980" class="Bound">pf</a> <a id="1983" class="Symbol">=</a> <a id="1985" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="1995" href="Categories.Morphism.Reasoning.Iso.html#1969" class="Bound">h</a>               <a id="2011" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">≈˘⟨</a> <a id="2015" href="Categories.Morphism.Reasoning.Core.html#8689" class="Function">cancelʳ</a> <a id="2023" href="Categories.Morphism.html#1964" class="Function">isoˡ</a> <a id="2028" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">⟩</a>
    <a id="2034" class="Symbol">(</a><a id="2035" href="Categories.Morphism.Reasoning.Iso.html#1969" class="Bound">h</a> <a id="2037" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2039" href="Categories.Morphism.html#2400" class="Field">to</a><a id="2041" class="Symbol">)</a> <a id="2043" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2045" href="Categories.Morphism.html#2383" class="Field">from</a> <a id="2050" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2053" href="Categories.Morphism.Reasoning.Iso.html#1980" class="Bound">pf</a> <a id="2056" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="2064" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="2070" class="Symbol">(</a><a id="2071" href="Categories.Morphism.Reasoning.Iso.html#1977" class="Bound">k</a> <a id="2073" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2075" href="Categories.Morphism.html#2400" class="Field">to</a><a id="2077" class="Symbol">)</a> <a id="2079" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2081" href="Categories.Morphism.html#2383" class="Field">from</a> <a id="2086" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2089" href="Categories.Morphism.Reasoning.Core.html#8689" class="Function">cancelʳ</a> <a id="2097" href="Categories.Morphism.html#1964" class="Function">isoˡ</a> <a id="2102" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="2108" href="Categories.Morphism.Reasoning.Iso.html#1977" class="Bound">k</a>               <a id="2124" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="Switch.cancel-toˡ"></a><a id="2129" href="Categories.Morphism.Reasoning.Iso.html#2129" class="Function">cancel-toˡ</a> <a id="2140" class="Symbol">:</a> <a id="2142" href="Categories.Morphism.html#2400" class="Field">to</a> <a id="2145" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2147" href="Categories.Morphism.Reasoning.Iso.html#640" class="Generalizable">h</a> <a id="2149" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2151" href="Categories.Morphism.html#2400" class="Field">to</a> <a id="2154" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2156" href="Categories.Morphism.Reasoning.Iso.html#642" class="Generalizable">k</a> <a id="2158" class="Symbol">→</a> <a id="2160" href="Categories.Morphism.Reasoning.Iso.html#640" class="Generalizable">h</a> <a id="2162" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2164" href="Categories.Morphism.Reasoning.Iso.html#642" class="Generalizable">k</a>
  <a id="2168" href="Categories.Morphism.Reasoning.Iso.html#2129" class="Function">cancel-toˡ</a> <a id="2179" class="Symbol">{</a><a id="2180" class="Argument">h</a> <a id="2182" class="Symbol">=</a> <a id="2184" href="Categories.Morphism.Reasoning.Iso.html#2184" class="Bound">h</a><a id="2185" class="Symbol">}</a> <a id="2187" class="Symbol">{</a><a id="2188" class="Argument">k</a> <a id="2190" class="Symbol">=</a> <a id="2192" href="Categories.Morphism.Reasoning.Iso.html#2192" class="Bound">k</a><a id="2193" class="Symbol">}</a> <a id="2195" href="Categories.Morphism.Reasoning.Iso.html#2195" class="Bound">pf</a> <a id="2198" class="Symbol">=</a> <a id="2200" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="2210" href="Categories.Morphism.Reasoning.Iso.html#2184" class="Bound">h</a>               <a id="2226" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">≈˘⟨</a> <a id="2230" href="Categories.Morphism.Reasoning.Core.html#8875" class="Function">cancelˡ</a> <a id="2238" href="Categories.Morphism.html#1990" class="Function">isoʳ</a> <a id="2243" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">⟩</a>
    <a id="2249" href="Categories.Morphism.html#2383" class="Field">from</a> <a id="2254" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2256" class="Symbol">(</a><a id="2257" href="Categories.Morphism.html#2400" class="Field">to</a> <a id="2260" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2262" href="Categories.Morphism.Reasoning.Iso.html#2184" class="Bound">h</a><a id="2263" class="Symbol">)</a> <a id="2265" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2268" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="2276" href="Categories.Morphism.Reasoning.Iso.html#2195" class="Bound">pf</a> <a id="2279" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="2285" href="Categories.Morphism.html#2383" class="Field">from</a> <a id="2290" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2292" class="Symbol">(</a><a id="2293" href="Categories.Morphism.html#2400" class="Field">to</a> <a id="2296" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2298" href="Categories.Morphism.Reasoning.Iso.html#2192" class="Bound">k</a><a id="2299" class="Symbol">)</a> <a id="2301" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2304" href="Categories.Morphism.Reasoning.Core.html#8875" class="Function">cancelˡ</a> <a id="2312" href="Categories.Morphism.html#1990" class="Function">isoʳ</a> <a id="2317" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="2323" href="Categories.Morphism.Reasoning.Iso.html#2192" class="Bound">k</a>               <a id="2339" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="Switch.flip-fromˡ"></a><a id="2344" href="Categories.Morphism.Reasoning.Iso.html#2344" class="Function">flip-fromˡ</a> <a id="2355" class="Symbol">:</a> <a id="2357" href="Categories.Morphism.html#2383" class="Field">from</a> <a id="2362" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2364" href="Categories.Morphism.Reasoning.Iso.html#640" class="Generalizable">h</a> <a id="2366" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2368" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="2371" class="Symbol">→</a> <a id="2373" href="Categories.Morphism.Reasoning.Iso.html#640" class="Generalizable">h</a> <a id="2375" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2377" href="Categories.Morphism.html#2400" class="Field">to</a>
  <a id="2382" href="Categories.Morphism.Reasoning.Iso.html#2344" class="Function">flip-fromˡ</a> <a id="2393" class="Symbol">{</a><a id="2394" href="Categories.Morphism.Reasoning.Iso.html#2394" class="Bound">h</a><a id="2395" class="Symbol">}</a> <a id="2397" href="Categories.Morphism.Reasoning.Iso.html#2397" class="Bound">eq</a> <a id="2400" class="Symbol">=</a> <a id="2402" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="2412" href="Categories.Morphism.Reasoning.Iso.html#2394" class="Bound">h</a>               <a id="2428" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2431" href="Categories.Morphism.Reasoning.Core.html#4618" class="Function">introˡ</a> <a id="2438" href="Categories.Morphism.html#1964" class="Function">isoˡ</a> <a id="2443" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="2449" class="Symbol">(</a><a id="2450" href="Categories.Morphism.html#2400" class="Field">to</a> <a id="2453" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2455" href="Categories.Morphism.html#2383" class="Field">from</a><a id="2459" class="Symbol">)</a> <a id="2461" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2463" href="Categories.Morphism.Reasoning.Iso.html#2394" class="Bound">h</a> <a id="2465" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2468" href="Categories.Morphism.Reasoning.Core.html#8689" class="Function">cancelʳ</a> <a id="2476" href="Categories.Morphism.Reasoning.Iso.html#2397" class="Bound">eq</a> <a id="2479" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="2485" href="Categories.Morphism.html#2400" class="Field">to</a>              <a id="2501" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="Switch.flip-fromʳ"></a><a id="2506" href="Categories.Morphism.Reasoning.Iso.html#2506" class="Function">flip-fromʳ</a> <a id="2517" class="Symbol">:</a> <a id="2519" href="Categories.Morphism.Reasoning.Iso.html#640" class="Generalizable">h</a> <a id="2521" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2523" href="Categories.Morphism.html#2383" class="Field">from</a> <a id="2528" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2530" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="2533" class="Symbol">→</a> <a id="2535" href="Categories.Morphism.Reasoning.Iso.html#640" class="Generalizable">h</a> <a id="2537" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2539" href="Categories.Morphism.html#2400" class="Field">to</a>
  <a id="2544" href="Categories.Morphism.Reasoning.Iso.html#2506" class="Function">flip-fromʳ</a> <a id="2555" class="Symbol">{</a><a id="2556" href="Categories.Morphism.Reasoning.Iso.html#2556" class="Bound">h</a><a id="2557" class="Symbol">}</a> <a id="2559" href="Categories.Morphism.Reasoning.Iso.html#2559" class="Bound">eq</a> <a id="2562" class="Symbol">=</a> <a id="2564" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="2574" href="Categories.Morphism.Reasoning.Iso.html#2556" class="Bound">h</a>             <a id="2588" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2591" href="Categories.Morphism.Reasoning.Core.html#4454" class="Function">introʳ</a> <a id="2598" href="Categories.Morphism.html#1990" class="Function">isoʳ</a> <a id="2603" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="2609" href="Categories.Morphism.Reasoning.Iso.html#2556" class="Bound">h</a> <a id="2611" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2613" href="Categories.Morphism.html#2383" class="Field">from</a> <a id="2618" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2620" href="Categories.Morphism.html#2400" class="Field">to</a> <a id="2623" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2626" href="Categories.Morphism.Reasoning.Core.html#8875" class="Function">cancelˡ</a> <a id="2634" href="Categories.Morphism.Reasoning.Iso.html#2559" class="Bound">eq</a> <a id="2637" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="2643" href="Categories.Morphism.html#2400" class="Field">to</a>            <a id="2657" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="Switch.flip-toˡ"></a><a id="2662" href="Categories.Morphism.Reasoning.Iso.html#2662" class="Function">flip-toˡ</a> <a id="2671" class="Symbol">:</a> <a id="2673" href="Categories.Morphism.html#2400" class="Field">to</a> <a id="2676" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2678" href="Categories.Morphism.Reasoning.Iso.html#640" class="Generalizable">h</a> <a id="2680" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2682" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="2685" class="Symbol">→</a> <a id="2687" href="Categories.Morphism.Reasoning.Iso.html#640" class="Generalizable">h</a> <a id="2689" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2691" href="Categories.Morphism.html#2383" class="Field">from</a>
  <a id="2698" href="Categories.Morphism.Reasoning.Iso.html#2662" class="Function">flip-toˡ</a> <a id="2707" class="Symbol">{</a><a id="2708" href="Categories.Morphism.Reasoning.Iso.html#2708" class="Bound">h</a><a id="2709" class="Symbol">}</a> <a id="2711" href="Categories.Morphism.Reasoning.Iso.html#2711" class="Bound">eq</a> <a id="2714" class="Symbol">=</a> <a id="2716" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="2726" href="Categories.Morphism.Reasoning.Iso.html#2708" class="Bound">h</a>               <a id="2742" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2745" href="Categories.Morphism.Reasoning.Core.html#4618" class="Function">introˡ</a> <a id="2752" href="Categories.Morphism.html#1990" class="Function">isoʳ</a> <a id="2757" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="2763" class="Symbol">(</a><a id="2764" href="Categories.Morphism.html#2383" class="Field">from</a> <a id="2769" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2771" href="Categories.Morphism.html#2400" class="Field">to</a><a id="2773" class="Symbol">)</a> <a id="2775" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2777" href="Categories.Morphism.Reasoning.Iso.html#2708" class="Bound">h</a> <a id="2779" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2782" href="Categories.Morphism.Reasoning.Core.html#8689" class="Function">cancelʳ</a> <a id="2790" href="Categories.Morphism.Reasoning.Iso.html#2711" class="Bound">eq</a> <a id="2793" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="2799" href="Categories.Morphism.html#2383" class="Field">from</a>            <a id="2815" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="Switch.flip-toʳ"></a><a id="2820" href="Categories.Morphism.Reasoning.Iso.html#2820" class="Function">flip-toʳ</a> <a id="2829" class="Symbol">:</a> <a id="2831" href="Categories.Morphism.Reasoning.Iso.html#640" class="Generalizable">h</a> <a id="2833" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2835" href="Categories.Morphism.html#2400" class="Field">to</a> <a id="2838" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2840" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="2843" class="Symbol">→</a> <a id="2845" href="Categories.Morphism.Reasoning.Iso.html#640" class="Generalizable">h</a> <a id="2847" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2849" href="Categories.Morphism.html#2383" class="Field">from</a>
  <a id="2856" href="Categories.Morphism.Reasoning.Iso.html#2820" class="Function">flip-toʳ</a> <a id="2865" class="Symbol">{</a><a id="2866" href="Categories.Morphism.Reasoning.Iso.html#2866" class="Bound">h</a><a id="2867" class="Symbol">}</a> <a id="2869" href="Categories.Morphism.Reasoning.Iso.html#2869" class="Bound">eq</a> <a id="2872" class="Symbol">=</a> <a id="2874" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="2884" href="Categories.Morphism.Reasoning.Iso.html#2866" class="Bound">h</a>             <a id="2898" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2901" href="Categories.Morphism.Reasoning.Core.html#4454" class="Function">introʳ</a> <a id="2908" href="Categories.Morphism.html#1964" class="Function">isoˡ</a> <a id="2913" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="2919" href="Categories.Morphism.Reasoning.Iso.html#2866" class="Bound">h</a> <a id="2921" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2923" href="Categories.Morphism.html#2400" class="Field">to</a> <a id="2926" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2928" href="Categories.Morphism.html#2383" class="Field">from</a> <a id="2933" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2936" href="Categories.Morphism.Reasoning.Core.html#8875" class="Function">cancelˡ</a> <a id="2944" href="Categories.Morphism.Reasoning.Iso.html#2869" class="Bound">eq</a> <a id="2947" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="2953" href="Categories.Morphism.html#2383" class="Field">from</a>          <a id="2967" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="2972" class="Comment">-- We can flip an iso i in a commuting triangle, like so:</a>
  <a id="3032" class="Comment">--</a>
  <a id="3037" class="Comment">--          i                       i⁻¹</a>
  <a id="3079" class="Comment">--    X --------&gt; Y            X &lt;-------- Y</a>
  <a id="3126" class="Comment">--     \    ≃    /              \    ≃    /</a>
  <a id="3172" class="Comment">--      \       /                \       /</a>
  <a id="3217" class="Comment">--     g \     / h     ===&gt;     g \     / h</a>
  <a id="3263" class="Comment">--        \   /                    \   /</a>
  <a id="3306" class="Comment">--         V V                      V V</a>
  <a id="3348" class="Comment">--          A                        A</a>
  <a id="3389" class="Comment">--</a>
  <a id="Switch.flip-iso"></a><a id="3394" href="Categories.Morphism.Reasoning.Iso.html#3394" class="Function">flip-iso</a> <a id="3403" class="Symbol">:</a> <a id="3405" class="Symbol">{</a><a id="3406" href="Categories.Morphism.Reasoning.Iso.html#3406" class="Bound">g</a> <a id="3408" class="Symbol">:</a> <a id="3410" href="Categories.Morphism.Reasoning.Iso.html#691" class="Bound">X</a> <a id="3412" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="3414" href="Categories.Morphism.Reasoning.Iso.html#618" class="Generalizable">A</a><a id="3415" class="Symbol">}</a> <a id="3417" class="Symbol">{</a><a id="3418" href="Categories.Morphism.Reasoning.Iso.html#3418" class="Bound">h</a> <a id="3420" class="Symbol">:</a> <a id="3422" href="Categories.Morphism.Reasoning.Iso.html#695" class="Bound">Y</a> <a id="3424" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="3426" href="Categories.Morphism.Reasoning.Iso.html#618" class="Generalizable">A</a><a id="3427" class="Symbol">}</a> <a id="3429" class="Symbol">→</a> <a id="3431" href="Categories.Morphism.Reasoning.Iso.html#3406" class="Bound">g</a> <a id="3433" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="3435" href="Categories.Morphism.Reasoning.Iso.html#3418" class="Bound">h</a> <a id="3437" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3439" href="Categories.Morphism.html#2383" class="Field">from</a> <a id="3444" class="Symbol">→</a> <a id="3446" href="Categories.Morphism.Reasoning.Iso.html#3406" class="Bound">g</a> <a id="3448" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3450" href="Categories.Morphism.html#2400" class="Field">to</a> <a id="3453" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="3455" href="Categories.Morphism.Reasoning.Iso.html#3418" class="Bound">h</a>
  <a id="3459" href="Categories.Morphism.Reasoning.Iso.html#3394" class="Function">flip-iso</a> <a id="3468" href="Categories.Morphism.Reasoning.Iso.html#3468" class="Bound">tr₁</a> <a id="3472" class="Symbol">=</a> <a id="3474" href="Relation.Binary.Structures.html#1667" class="Function">Equiv.sym</a> <a id="3484" class="Symbol">(</a><a id="3485" href="Categories.Morphism.Reasoning.Iso.html#1094" class="Function">switch-fromtoʳ</a> <a id="3500" class="Symbol">(</a><a id="3501" href="Relation.Binary.Structures.html#1667" class="Function">Equiv.sym</a> <a id="3511" href="Categories.Morphism.Reasoning.Iso.html#3468" class="Bound">tr₁</a><a id="3514" class="Symbol">))</a>

  <a id="3520" class="Comment">-- Consider two commuting squares</a>
  <a id="3556" class="Comment">--</a>
  <a id="3561" class="Comment">--         f₁                      f₂</a>
  <a id="3601" class="Comment">--    X -------&gt; A            X -------&gt; A</a>
  <a id="3646" class="Comment">--    |          |            |          |</a>
  <a id="3691" class="Comment">--    |          |            |          |</a>
  <a id="3736" class="Comment">--  ≃ | i        | h        ≃ | i        | h</a>
  <a id="3783" class="Comment">--    |          |            |          |</a>
  <a id="3828" class="Comment">--    V          V            V          V</a>
  <a id="3873" class="Comment">--    Y -------&gt; B            Y -------&gt; B</a>
  <a id="3918" class="Comment">--         g₁                      g₂</a>
  <a id="3958" class="Comment">--</a>
  <a id="3963" class="Comment">-- with i an isomorphism.  Then g₁ ≈ g₂ if f₁ ≈ f₂.</a>

  <a id="Switch.push-eq"></a><a id="4018" href="Categories.Morphism.Reasoning.Iso.html#4018" class="Function">push-eq</a> <a id="4026" class="Symbol">:</a> <a id="4028" class="Symbol">{</a><a id="4029" href="Categories.Morphism.Reasoning.Iso.html#4029" class="Bound">f₁</a> <a id="4032" href="Categories.Morphism.Reasoning.Iso.html#4032" class="Bound">f₂</a> <a id="4035" class="Symbol">:</a> <a id="4037" href="Categories.Morphism.Reasoning.Iso.html#691" class="Bound">X</a> <a id="4039" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="4041" href="Categories.Morphism.Reasoning.Iso.html#618" class="Generalizable">A</a><a id="4042" class="Symbol">}</a> <a id="4044" class="Symbol">{</a><a id="4045" href="Categories.Morphism.Reasoning.Iso.html#4045" class="Bound">g₁</a> <a id="4048" href="Categories.Morphism.Reasoning.Iso.html#4048" class="Bound">g₂</a> <a id="4051" class="Symbol">:</a> <a id="4053" href="Categories.Morphism.Reasoning.Iso.html#695" class="Bound">Y</a> <a id="4055" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="4057" href="Categories.Morphism.Reasoning.Iso.html#620" class="Generalizable">B</a><a id="4058" class="Symbol">}</a> <a id="4060" class="Symbol">{</a><a id="4061" href="Categories.Morphism.Reasoning.Iso.html#4061" class="Bound">h</a> <a id="4063" class="Symbol">:</a> <a id="4065" href="Categories.Morphism.Reasoning.Iso.html#618" class="Generalizable">A</a> <a id="4067" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="4069" href="Categories.Morphism.Reasoning.Iso.html#620" class="Generalizable">B</a><a id="4070" class="Symbol">}</a> <a id="4072" class="Symbol">→</a>
            <a id="4086" href="Categories.Category.html#884" class="Function">CommutativeSquare</a> <a id="4104" href="Categories.Morphism.Reasoning.Iso.html#4029" class="Bound">f₁</a> <a id="4107" href="Categories.Morphism.html#2383" class="Field">from</a> <a id="4112" href="Categories.Morphism.Reasoning.Iso.html#4061" class="Bound">h</a> <a id="4114" href="Categories.Morphism.Reasoning.Iso.html#4045" class="Bound">g₁</a> <a id="4117" class="Symbol">→</a>
            <a id="4131" href="Categories.Category.html#884" class="Function">CommutativeSquare</a> <a id="4149" href="Categories.Morphism.Reasoning.Iso.html#4032" class="Bound">f₂</a> <a id="4152" href="Categories.Morphism.html#2383" class="Field">from</a> <a id="4157" href="Categories.Morphism.Reasoning.Iso.html#4061" class="Bound">h</a> <a id="4159" href="Categories.Morphism.Reasoning.Iso.html#4048" class="Bound">g₂</a> <a id="4162" class="Symbol">→</a>
            <a id="4176" href="Categories.Morphism.Reasoning.Iso.html#4029" class="Bound">f₁</a> <a id="4179" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="4181" href="Categories.Morphism.Reasoning.Iso.html#4032" class="Bound">f₂</a> <a id="4184" class="Symbol">→</a> <a id="4186" href="Categories.Morphism.Reasoning.Iso.html#4045" class="Bound">g₁</a> <a id="4189" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="4191" href="Categories.Morphism.Reasoning.Iso.html#4048" class="Bound">g₂</a>
  <a id="4196" href="Categories.Morphism.Reasoning.Iso.html#4018" class="Function">push-eq</a> <a id="4204" class="Symbol">{</a><a id="4205" class="Argument">f₁</a> <a id="4208" class="Symbol">=</a> <a id="4210" href="Categories.Morphism.Reasoning.Iso.html#4210" class="Bound">f₁</a><a id="4212" class="Symbol">}</a> <a id="4214" class="Symbol">{</a><a id="4215" href="Categories.Morphism.Reasoning.Iso.html#4215" class="Bound">f₂</a><a id="4217" class="Symbol">}</a> <a id="4219" class="Symbol">{</a><a id="4220" href="Categories.Morphism.Reasoning.Iso.html#4220" class="Bound">g₁</a><a id="4222" class="Symbol">}</a> <a id="4224" class="Symbol">{</a><a id="4225" href="Categories.Morphism.Reasoning.Iso.html#4225" class="Bound">g₂</a><a id="4227" class="Symbol">}</a> <a id="4229" class="Symbol">{</a><a id="4230" href="Categories.Morphism.Reasoning.Iso.html#4230" class="Bound">h₂</a><a id="4232" class="Symbol">}</a> <a id="4234" href="Categories.Morphism.Reasoning.Iso.html#4234" class="Bound">sq₁</a> <a id="4238" href="Categories.Morphism.Reasoning.Iso.html#4238" class="Bound">sq₂</a> <a id="4242" href="Categories.Morphism.Reasoning.Iso.html#4242" class="Bound">hyp</a> <a id="4246" class="Symbol">=</a> <a id="4248" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="4258" href="Categories.Morphism.Reasoning.Iso.html#4220" class="Bound">g₁</a>               <a id="4275" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">≈˘⟨</a> <a id="4279" href="Categories.Morphism.Reasoning.Iso.html#3394" class="Function">flip-iso</a> <a id="4288" href="Categories.Morphism.Reasoning.Iso.html#4234" class="Bound">sq₁</a> <a id="4292" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">⟩</a>
    <a id="4298" class="Symbol">(</a><a id="4299" href="Categories.Morphism.Reasoning.Iso.html#4230" class="Bound">h₂</a> <a id="4302" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4304" href="Categories.Morphism.Reasoning.Iso.html#4210" class="Bound">f₁</a><a id="4306" class="Symbol">)</a> <a id="4308" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4310" href="Categories.Morphism.html#2400" class="Field">to</a>   <a id="4315" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4318" href="Categories.Category.Core.html#1597" class="Function">∘-resp-≈ˡ</a> <a id="4328" class="Symbol">(</a><a id="4329" href="Categories.Category.Core.html#1706" class="Function">∘-resp-≈ʳ</a> <a id="4339" href="Categories.Morphism.Reasoning.Iso.html#4242" class="Bound">hyp</a><a id="4342" class="Symbol">)</a> <a id="4344" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="4350" class="Symbol">(</a><a id="4351" href="Categories.Morphism.Reasoning.Iso.html#4230" class="Bound">h₂</a> <a id="4354" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4356" href="Categories.Morphism.Reasoning.Iso.html#4215" class="Bound">f₂</a><a id="4358" class="Symbol">)</a> <a id="4360" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4362" href="Categories.Morphism.html#2400" class="Field">to</a>   <a id="4367" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4370" href="Categories.Morphism.Reasoning.Iso.html#3394" class="Function">flip-iso</a> <a id="4379" href="Categories.Morphism.Reasoning.Iso.html#4238" class="Bound">sq₂</a> <a id="4383" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="4389" href="Categories.Morphism.Reasoning.Iso.html#4225" class="Bound">g₂</a>               <a id="4406" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="4409" class="Keyword">open</a> <a id="4414" href="Categories.Morphism.Reasoning.Iso.html#679" class="Module">Switch</a> <a id="4421" class="Keyword">public</a>

<a id="4429" class="Comment">-- conjugates</a>
<a id="4443" class="Keyword">module</a> <a id="4450" href="Categories.Morphism.Reasoning.Iso.html#4450" class="Module">_</a> <a id="4452" class="Symbol">(</a><a id="4453" href="Categories.Morphism.Reasoning.Iso.html#4453" class="Bound">i</a> <a id="4455" class="Symbol">:</a> <a id="4457" href="Categories.Morphism.Reasoning.Iso.html#618" class="Generalizable">A</a> <a id="4459" href="Categories.Morphism.html#2335" class="Record Operator">≅</a> <a id="4461" href="Categories.Morphism.Reasoning.Iso.html#620" class="Generalizable">B</a><a id="4462" class="Symbol">)</a> <a id="4464" class="Symbol">(</a><a id="4465" href="Categories.Morphism.Reasoning.Iso.html#4465" class="Bound">j</a> <a id="4467" class="Symbol">:</a> <a id="4469" href="Categories.Morphism.Reasoning.Iso.html#622" class="Generalizable">X</a> <a id="4471" href="Categories.Morphism.html#2335" class="Record Operator">≅</a> <a id="4473" href="Categories.Morphism.Reasoning.Iso.html#624" class="Generalizable">Y</a><a id="4474" class="Symbol">)</a> <a id="4476" class="Keyword">where</a>
  <a id="4484" class="Keyword">private</a>
    <a id="4496" class="Keyword">module</a> <a id="4503" href="Categories.Morphism.Reasoning.Iso.html#4503" class="Module">i</a> <a id="4505" class="Symbol">=</a> <a id="4507" href="Categories.Morphism.html#2335" class="Module Operator">_≅_</a> <a id="4511" href="Categories.Morphism.Reasoning.Iso.html#4453" class="Bound">i</a>
    <a id="4517" class="Keyword">module</a> <a id="4524" href="Categories.Morphism.Reasoning.Iso.html#4524" class="Module">j</a> <a id="4526" class="Symbol">=</a> <a id="4528" href="Categories.Morphism.html#2335" class="Module Operator">_≅_</a> <a id="4532" href="Categories.Morphism.Reasoning.Iso.html#4465" class="Bound">j</a>

  <a id="4537" href="Categories.Morphism.Reasoning.Iso.html#4537" class="Function">conjugate-from</a> <a id="4552" class="Symbol">:</a> <a id="4554" href="Categories.Morphism.Reasoning.Iso.html#636" class="Generalizable">f</a> <a id="4556" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4558" href="Categories.Morphism.html#2383" class="Function">i.from</a> <a id="4565" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="4567" href="Categories.Morphism.html#2383" class="Field">j.from</a> <a id="4574" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4576" href="Categories.Morphism.Reasoning.Iso.html#638" class="Generalizable">g</a> <a id="4578" class="Symbol">→</a> <a id="4580" href="Categories.Morphism.html#2400" class="Field">j.to</a> <a id="4585" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4587" href="Categories.Morphism.Reasoning.Iso.html#636" class="Generalizable">f</a> <a id="4589" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="4591" href="Categories.Morphism.Reasoning.Iso.html#638" class="Generalizable">g</a> <a id="4593" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4595" href="Categories.Morphism.html#2400" class="Function">i.to</a>
  <a id="4602" href="Categories.Morphism.Reasoning.Iso.html#4537" class="Function">conjugate-from</a> <a id="4617" class="Symbol">{</a><a id="4618" class="Argument">f</a> <a id="4620" class="Symbol">=</a> <a id="4622" href="Categories.Morphism.Reasoning.Iso.html#4622" class="Bound">f</a><a id="4623" class="Symbol">}</a> <a id="4625" class="Symbol">{</a><a id="4626" class="Argument">g</a> <a id="4628" class="Symbol">=</a> <a id="4630" href="Categories.Morphism.Reasoning.Iso.html#4630" class="Bound">g</a><a id="4631" class="Symbol">}</a> <a id="4633" href="Categories.Morphism.Reasoning.Iso.html#4633" class="Bound">eq</a> <a id="4636" class="Symbol">=</a> <a id="4638" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="4648" href="Categories.Morphism.html#2400" class="Field">j.to</a> <a id="4653" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4655" href="Categories.Morphism.Reasoning.Iso.html#4622" class="Bound">f</a>                   <a id="4675" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4678" href="Categories.Morphism.Reasoning.Core.html#4454" class="Function">introʳ</a> <a id="4685" href="Categories.Morphism.html#1990" class="Function">i.isoʳ</a> <a id="4692" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="4698" class="Symbol">(</a><a id="4699" href="Categories.Morphism.html#2400" class="Field">j.to</a> <a id="4704" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4706" href="Categories.Morphism.Reasoning.Iso.html#4622" class="Bound">f</a><a id="4707" class="Symbol">)</a> <a id="4709" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4711" href="Categories.Morphism.html#2383" class="Function">i.from</a> <a id="4718" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4720" href="Categories.Morphism.html#2400" class="Function">i.to</a> <a id="4725" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4728" href="Categories.Morphism.Reasoning.Core.html#9281" class="Function">center</a> <a id="4735" href="Categories.Morphism.Reasoning.Iso.html#4633" class="Bound">eq</a> <a id="4738" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="4744" href="Categories.Morphism.html#2400" class="Field">j.to</a> <a id="4749" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4751" class="Symbol">(</a><a id="4752" href="Categories.Morphism.html#2383" class="Field">j.from</a> <a id="4759" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4761" href="Categories.Morphism.Reasoning.Iso.html#4630" class="Bound">g</a><a id="4762" class="Symbol">)</a> <a id="4764" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4766" href="Categories.Morphism.html#2400" class="Function">i.to</a> <a id="4771" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4774" href="Categories.Morphism.Reasoning.Core.html#9413" class="Function">center⁻¹</a> <a id="4783" href="Categories.Morphism.html#1964" class="Function">j.isoˡ</a> <a id="4790" href="Relation.Binary.Structures.html#1641" class="Function">Equiv.refl</a> <a id="4801" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="4807" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="4810" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4812" href="Categories.Morphism.Reasoning.Iso.html#4630" class="Bound">g</a> <a id="4814" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4816" href="Categories.Morphism.html#2400" class="Function">i.to</a>              <a id="4834" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4837" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a> <a id="4847" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="4853" href="Categories.Morphism.Reasoning.Iso.html#4630" class="Bound">g</a> <a id="4855" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4857" href="Categories.Morphism.html#2400" class="Function">i.to</a>                   <a id="4880" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="4885" href="Categories.Morphism.Reasoning.Iso.html#4885" class="Function">conjugate-to</a> <a id="4898" class="Symbol">:</a> <a id="4900" href="Categories.Morphism.html#2400" class="Field">j.to</a> <a id="4905" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4907" href="Categories.Morphism.Reasoning.Iso.html#636" class="Generalizable">f</a> <a id="4909" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="4911" href="Categories.Morphism.Reasoning.Iso.html#638" class="Generalizable">g</a> <a id="4913" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4915" href="Categories.Morphism.html#2400" class="Function">i.to</a> <a id="4920" class="Symbol">→</a> <a id="4922" href="Categories.Morphism.Reasoning.Iso.html#636" class="Generalizable">f</a> <a id="4924" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4926" href="Categories.Morphism.html#2383" class="Function">i.from</a> <a id="4933" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="4935" href="Categories.Morphism.html#2383" class="Field">j.from</a> <a id="4942" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4944" href="Categories.Morphism.Reasoning.Iso.html#638" class="Generalizable">g</a>
  <a id="4948" href="Categories.Morphism.Reasoning.Iso.html#4885" class="Function">conjugate-to</a> <a id="4961" class="Symbol">{</a><a id="4962" class="Argument">f</a> <a id="4964" class="Symbol">=</a> <a id="4966" href="Categories.Morphism.Reasoning.Iso.html#4966" class="Bound">f</a><a id="4967" class="Symbol">}</a> <a id="4969" class="Symbol">{</a><a id="4970" class="Argument">g</a> <a id="4972" class="Symbol">=</a> <a id="4974" href="Categories.Morphism.Reasoning.Iso.html#4974" class="Bound">g</a><a id="4975" class="Symbol">}</a> <a id="4977" href="Categories.Morphism.Reasoning.Iso.html#4977" class="Bound">eq</a> <a id="4980" class="Symbol">=</a> <a id="4982" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="4992" href="Categories.Morphism.Reasoning.Iso.html#4966" class="Bound">f</a> <a id="4994" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4996" href="Categories.Morphism.html#2383" class="Function">i.from</a>                   <a id="5021" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5024" href="Categories.Morphism.Reasoning.Core.html#4618" class="Function">introˡ</a> <a id="5031" href="Categories.Morphism.html#1990" class="Function">j.isoʳ</a> <a id="5038" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="5044" class="Symbol">(</a><a id="5045" href="Categories.Morphism.html#2383" class="Field">j.from</a> <a id="5052" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5054" href="Categories.Morphism.html#2400" class="Field">j.to</a><a id="5058" class="Symbol">)</a> <a id="5060" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5062" href="Categories.Morphism.Reasoning.Iso.html#4966" class="Bound">f</a> <a id="5064" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5066" href="Categories.Morphism.html#2383" class="Function">i.from</a> <a id="5073" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5076" href="Categories.Morphism.Reasoning.Core.html#9281" class="Function">center</a> <a id="5083" href="Categories.Morphism.Reasoning.Iso.html#4977" class="Bound">eq</a> <a id="5086" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="5092" href="Categories.Morphism.html#2383" class="Field">j.from</a> <a id="5099" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5101" class="Symbol">(</a><a id="5102" href="Categories.Morphism.Reasoning.Iso.html#4974" class="Bound">g</a> <a id="5104" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5106" href="Categories.Morphism.html#2400" class="Function">i.to</a><a id="5110" class="Symbol">)</a> <a id="5112" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5114" href="Categories.Morphism.html#2383" class="Function">i.from</a> <a id="5121" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5124" href="Categories.Morphism.Reasoning.Core.html#9413" class="Function">center⁻¹</a> <a id="5133" href="Relation.Binary.Structures.html#1641" class="Function">Equiv.refl</a> <a id="5144" href="Categories.Morphism.html#1964" class="Function">i.isoˡ</a> <a id="5151" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="5157" class="Symbol">(</a><a id="5158" href="Categories.Morphism.html#2383" class="Field">j.from</a> <a id="5165" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5167" href="Categories.Morphism.Reasoning.Iso.html#4974" class="Bound">g</a><a id="5168" class="Symbol">)</a> <a id="5170" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5172" href="Categories.Category.Core.html#630" class="Field">id</a>            <a id="5186" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5189" href="Categories.Category.Core.html#1145" class="Field">identityʳ</a> <a id="5199" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="5205" href="Categories.Morphism.html#2383" class="Field">j.from</a> <a id="5212" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5214" href="Categories.Morphism.Reasoning.Iso.html#4974" class="Bound">g</a>                   <a id="5234" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="5237" class="Keyword">module</a> <a id="GroupoidR"></a><a id="5244" href="Categories.Morphism.Reasoning.Iso.html#5244" class="Module">GroupoidR</a> <a id="5254" class="Symbol">(</a><a id="5255" href="Categories.Morphism.Reasoning.Iso.html#5255" class="Bound">G</a> <a id="5257" class="Symbol">:</a> <a id="5259" href="Categories.Category.Groupoid.html#189" class="Record">IsGroupoid</a> <a id="5270" href="Categories.Morphism.Reasoning.Iso.html#274" class="Bound">C</a><a id="5271" class="Symbol">)</a> <a id="5273" class="Keyword">where</a>
  <a id="5281" class="Keyword">open</a> <a id="5286" href="Categories.Category.Groupoid.html#189" class="Module">IsGroupoid</a> <a id="5297" href="Categories.Morphism.Reasoning.Iso.html#5255" class="Bound">G</a> <a id="5299" class="Keyword">using</a> <a id="5305" class="Symbol">(</a><a id="5306" href="Categories.Category.Groupoid.html#365" class="Field Operator">_⁻¹</a><a id="5309" class="Symbol">;</a> <a id="5311" href="Categories.Category.Groupoid.html#399" class="Field">iso</a><a id="5314" class="Symbol">;</a> <a id="5316" href="Categories.Category.Groupoid.html#489" class="Function">equiv-obj</a><a id="5325" class="Symbol">)</a>

  <a id="GroupoidR.switch-fromtoˡ′"></a><a id="5330" href="Categories.Morphism.Reasoning.Iso.html#5330" class="Function">switch-fromtoˡ′</a> <a id="5346" class="Symbol">:</a> <a id="5348" href="Categories.Morphism.Reasoning.Iso.html#636" class="Generalizable">f</a> <a id="5350" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5352" href="Categories.Morphism.Reasoning.Iso.html#640" class="Generalizable">h</a> <a id="5354" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="5356" href="Categories.Morphism.Reasoning.Iso.html#642" class="Generalizable">k</a> <a id="5358" class="Symbol">→</a> <a id="5360" href="Categories.Morphism.Reasoning.Iso.html#640" class="Generalizable">h</a> <a id="5362" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="5364" href="Categories.Morphism.Reasoning.Iso.html#636" class="Generalizable">f</a> <a id="5366" href="Categories.Category.Groupoid.html#365" class="Field Operator">⁻¹</a> <a id="5369" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5371" href="Categories.Morphism.Reasoning.Iso.html#642" class="Generalizable">k</a>
  <a id="5375" href="Categories.Morphism.Reasoning.Iso.html#5330" class="Function">switch-fromtoˡ′</a> <a id="5391" class="Symbol">=</a> <a id="5393" href="Categories.Morphism.Reasoning.Iso.html#720" class="Function">switch-fromtoˡ</a> <a id="5408" class="Symbol">(</a><a id="5409" href="Categories.Category.Groupoid.html#489" class="Function">equiv-obj</a> <a id="5419" class="Symbol">_)</a>

  <a id="GroupoidR.switch-tofromˡ′"></a><a id="5425" href="Categories.Morphism.Reasoning.Iso.html#5425" class="Function">switch-tofromˡ′</a> <a id="5441" class="Symbol">:</a> <a id="5443" href="Categories.Morphism.Reasoning.Iso.html#636" class="Generalizable">f</a> <a id="5445" href="Categories.Category.Groupoid.html#365" class="Field Operator">⁻¹</a> <a id="5448" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5450" href="Categories.Morphism.Reasoning.Iso.html#640" class="Generalizable">h</a> <a id="5452" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="5454" href="Categories.Morphism.Reasoning.Iso.html#642" class="Generalizable">k</a> <a id="5456" class="Symbol">→</a> <a id="5458" href="Categories.Morphism.Reasoning.Iso.html#640" class="Generalizable">h</a> <a id="5460" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="5462" href="Categories.Morphism.Reasoning.Iso.html#636" class="Generalizable">f</a> <a id="5464" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5466" href="Categories.Morphism.Reasoning.Iso.html#642" class="Generalizable">k</a>
  <a id="5470" href="Categories.Morphism.Reasoning.Iso.html#5425" class="Function">switch-tofromˡ′</a> <a id="5486" class="Symbol">=</a> <a id="5488" href="Categories.Morphism.Reasoning.Iso.html#907" class="Function">switch-tofromˡ</a> <a id="5503" class="Symbol">(</a><a id="5504" href="Categories.Category.Groupoid.html#489" class="Function">equiv-obj</a> <a id="5514" class="Symbol">_)</a>

  <a id="GroupoidR.switch-fromtoʳ′"></a><a id="5520" href="Categories.Morphism.Reasoning.Iso.html#5520" class="Function">switch-fromtoʳ′</a> <a id="5536" class="Symbol">:</a> <a id="5538" href="Categories.Morphism.Reasoning.Iso.html#640" class="Generalizable">h</a> <a id="5540" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5542" href="Categories.Morphism.Reasoning.Iso.html#636" class="Generalizable">f</a> <a id="5544" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="5546" href="Categories.Morphism.Reasoning.Iso.html#642" class="Generalizable">k</a> <a id="5548" class="Symbol">→</a> <a id="5550" href="Categories.Morphism.Reasoning.Iso.html#640" class="Generalizable">h</a> <a id="5552" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="5554" href="Categories.Morphism.Reasoning.Iso.html#642" class="Generalizable">k</a> <a id="5556" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5558" href="Categories.Morphism.Reasoning.Iso.html#636" class="Generalizable">f</a> <a id="5560" href="Categories.Category.Groupoid.html#365" class="Field Operator">⁻¹</a>
  <a id="5565" href="Categories.Morphism.Reasoning.Iso.html#5520" class="Function">switch-fromtoʳ′</a> <a id="5581" class="Symbol">=</a> <a id="5583" href="Categories.Morphism.Reasoning.Iso.html#1094" class="Function">switch-fromtoʳ</a> <a id="5598" class="Symbol">(</a><a id="5599" href="Categories.Category.Groupoid.html#489" class="Function">equiv-obj</a> <a id="5609" class="Symbol">_)</a>

  <a id="GroupoidR.switch-tofromʳ′"></a><a id="5615" href="Categories.Morphism.Reasoning.Iso.html#5615" class="Function">switch-tofromʳ′</a> <a id="5631" class="Symbol">:</a> <a id="5633" href="Categories.Morphism.Reasoning.Iso.html#640" class="Generalizable">h</a> <a id="5635" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5637" href="Categories.Morphism.Reasoning.Iso.html#636" class="Generalizable">f</a> <a id="5639" href="Categories.Category.Groupoid.html#365" class="Field Operator">⁻¹</a> <a id="5642" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="5644" href="Categories.Morphism.Reasoning.Iso.html#642" class="Generalizable">k</a> <a id="5646" class="Symbol">→</a> <a id="5648" href="Categories.Morphism.Reasoning.Iso.html#640" class="Generalizable">h</a> <a id="5650" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="5652" href="Categories.Morphism.Reasoning.Iso.html#642" class="Generalizable">k</a> <a id="5654" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5656" href="Categories.Morphism.Reasoning.Iso.html#636" class="Generalizable">f</a>
  <a id="5660" href="Categories.Morphism.Reasoning.Iso.html#5615" class="Function">switch-tofromʳ′</a> <a id="5676" class="Symbol">=</a> <a id="5678" href="Categories.Morphism.Reasoning.Iso.html#1281" class="Function">switch-tofromʳ</a> <a id="5693" class="Symbol">(</a><a id="5694" href="Categories.Category.Groupoid.html#489" class="Function">equiv-obj</a> <a id="5704" class="Symbol">_)</a>
</pre></body></html>

==> anc/html/Categories.Morphism.Reasoning.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Morphism.Reasoning</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>

<a id="37" class="Keyword">open</a> <a id="42" class="Keyword">import</a> <a id="49" href="Categories.Category.html" class="Module">Categories.Category</a>

<a id="70" class="Comment">-- Reasoning facilities about morphism equivalences (not necessarily &#39;squares&#39;)</a>

<a id="151" class="Keyword">module</a> <a id="158" href="Categories.Morphism.Reasoning.html" class="Module">Categories.Morphism.Reasoning</a> <a id="188" class="Symbol">{</a><a id="189" href="Categories.Morphism.Reasoning.html#189" class="Bound">o</a> <a id="191" href="Categories.Morphism.Reasoning.html#191" class="Bound">ℓ</a> <a id="193" href="Categories.Morphism.Reasoning.html#193" class="Bound">e</a><a id="194" class="Symbol">}</a> <a id="196" class="Symbol">(</a><a id="197" href="Categories.Morphism.Reasoning.html#197" class="Bound">C</a> <a id="199" class="Symbol">:</a> <a id="201" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="210" href="Categories.Morphism.Reasoning.html#189" class="Bound">o</a> <a id="212" href="Categories.Morphism.Reasoning.html#191" class="Bound">ℓ</a> <a id="214" href="Categories.Morphism.Reasoning.html#193" class="Bound">e</a><a id="215" class="Symbol">)</a> <a id="217" class="Keyword">where</a>

<a id="224" class="Comment">-- some items are defined in sub-modules</a>
<a id="265" class="Keyword">open</a> <a id="270" class="Keyword">import</a> <a id="277" href="Categories.Morphism.Reasoning.Core.html" class="Module">Categories.Morphism.Reasoning.Core</a> <a id="312" href="Categories.Morphism.Reasoning.html#197" class="Bound">C</a> <a id="314" class="Keyword">public</a>
<a id="321" class="Keyword">open</a> <a id="326" class="Keyword">import</a> <a id="333" href="Categories.Morphism.Reasoning.Iso.html" class="Module">Categories.Morphism.Reasoning.Iso</a> <a id="367" href="Categories.Morphism.Reasoning.html#197" class="Bound">C</a> <a id="369" class="Keyword">public</a>

<a id="377" class="Keyword">open</a> <a id="382" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="391" href="Categories.Morphism.Reasoning.html#197" class="Bound">C</a>
<a id="393" class="Keyword">open</a> <a id="398" href="Categories.Category.html#824" class="Module">Definitions</a> <a id="410" href="Categories.Morphism.Reasoning.html#197" class="Bound">C</a>
<a id="412" class="Keyword">open</a> <a id="417" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>

<a id="431" class="Comment">-- create a commutative square from an equivalence</a>
<a id="toSquare"></a><a id="482" href="Categories.Morphism.Reasoning.html#482" class="Function">toSquare</a> <a id="491" class="Symbol">:</a> <a id="493" class="Symbol">∀</a> <a id="495" class="Symbol">{</a><a id="496" href="Categories.Morphism.Reasoning.html#496" class="Bound">A</a> <a id="498" href="Categories.Morphism.Reasoning.html#498" class="Bound">B</a><a id="499" class="Symbol">}</a> <a id="501" class="Symbol">{</a><a id="502" href="Categories.Morphism.Reasoning.html#502" class="Bound">f</a> <a id="504" href="Categories.Morphism.Reasoning.html#504" class="Bound">g</a> <a id="506" class="Symbol">:</a> <a id="508" href="Categories.Morphism.Reasoning.html#496" class="Bound">A</a> <a id="510" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="512" href="Categories.Morphism.Reasoning.html#498" class="Bound">B</a><a id="513" class="Symbol">}</a> <a id="515" class="Symbol">→</a> <a id="517" href="Categories.Morphism.Reasoning.html#502" class="Bound">f</a> <a id="519" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="521" href="Categories.Morphism.Reasoning.html#504" class="Bound">g</a> <a id="523" class="Symbol">→</a> <a id="525" href="Categories.Category.html#884" class="Function">CommutativeSquare</a> <a id="543" href="Categories.Morphism.Reasoning.html#502" class="Bound">f</a> <a id="545" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="548" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="551" href="Categories.Morphism.Reasoning.html#504" class="Bound">g</a>
<a id="553" href="Categories.Morphism.Reasoning.html#482" class="Function">toSquare</a> <a id="562" class="Symbol">{_}</a> <a id="566" class="Symbol">{_}</a> <a id="570" class="Symbol">{</a><a id="571" href="Categories.Morphism.Reasoning.html#571" class="Bound">f</a><a id="572" class="Symbol">}</a> <a id="574" class="Symbol">{</a><a id="575" href="Categories.Morphism.Reasoning.html#575" class="Bound">g</a><a id="576" class="Symbol">}</a> <a id="578" href="Categories.Morphism.Reasoning.html#578" class="Bound">f≈g</a> <a id="582" class="Symbol">=</a> <a id="584" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
      <a id="596" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="599" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="601" href="Categories.Morphism.Reasoning.html#571" class="Bound">f</a>   <a id="605" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="608" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a> <a id="618" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="626" href="Categories.Morphism.Reasoning.html#571" class="Bound">f</a>        <a id="635" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="638" href="Categories.Morphism.Reasoning.html#578" class="Bound">f≈g</a> <a id="642" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="650" href="Categories.Morphism.Reasoning.html#575" class="Bound">g</a>        <a id="659" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">≈˘⟨</a> <a id="663" href="Categories.Category.Core.html#1145" class="Field">identityʳ</a> <a id="673" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">⟩</a>
      <a id="681" href="Categories.Morphism.Reasoning.html#575" class="Bound">g</a> <a id="683" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="685" href="Categories.Category.Core.html#630" class="Field">id</a>   <a id="690" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
</pre></body></html>

==> anc/html/Categories.Morphism.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Morphism</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>

<a id="37" class="Comment">{-
  Properties and definitions regarding Morphisms of a category:
  - Monomorphism
  - Epimorphism
  - Isomorphism
  - (object) equivalence (&#39;spelled&#39; _≅_ ). Exported as the module ≅
-}</a>
<a id="224" class="Keyword">open</a> <a id="229" class="Keyword">import</a> <a id="236" href="Categories.Category.Core.html" class="Module">Categories.Category.Core</a>

<a id="262" class="Keyword">module</a> <a id="269" href="Categories.Morphism.html" class="Module">Categories.Morphism</a> <a id="289" class="Symbol">{</a><a id="290" href="Categories.Morphism.html#290" class="Bound">o</a> <a id="292" href="Categories.Morphism.html#292" class="Bound">ℓ</a> <a id="294" href="Categories.Morphism.html#294" class="Bound">e</a><a id="295" class="Symbol">}</a> <a id="297" class="Symbol">(</a><a id="298" href="Categories.Morphism.html#298" class="Bound">𝒞</a> <a id="300" class="Symbol">:</a> <a id="302" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="311" href="Categories.Morphism.html#290" class="Bound">o</a> <a id="313" href="Categories.Morphism.html#292" class="Bound">ℓ</a> <a id="315" href="Categories.Morphism.html#294" class="Bound">e</a><a id="316" class="Symbol">)</a> <a id="318" class="Keyword">where</a>

<a id="325" class="Keyword">open</a> <a id="330" class="Keyword">import</a> <a id="337" href="Level.html" class="Module">Level</a>
<a id="343" class="Keyword">open</a> <a id="348" class="Keyword">import</a> <a id="355" href="Relation.Binary.html" class="Module">Relation.Binary</a> <a id="371" class="Keyword">hiding</a> <a id="378" class="Symbol">(</a><a id="379" href="Relation.Binary.Core.html#1268" class="Function Operator">_⇒_</a><a id="382" class="Symbol">)</a>
<a id="384" class="Keyword">open</a> <a id="389" class="Keyword">import</a> <a id="396" href="Data.Fin.html" class="Module">Data.Fin</a> <a id="405" class="Keyword">using</a> <a id="411" class="Symbol">(</a><a id="412" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a><a id="415" class="Symbol">;</a> <a id="417" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a><a id="421" class="Symbol">)</a> <a id="423" class="Keyword">renaming</a> <a id="432" class="Symbol">(</a><a id="433" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="437" class="Symbol">to</a> <a id="440" class="InductiveConstructor">nzero</a><a id="445" class="Symbol">)</a>

<a id="448" class="Keyword">open</a> <a id="453" class="Keyword">import</a> <a id="460" href="Categories.Morphism.Reasoning.Core.html" class="Module">Categories.Morphism.Reasoning.Core</a> <a id="495" href="Categories.Morphism.html#298" class="Bound">𝒞</a>

<a id="498" class="Keyword">open</a> <a id="503" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="512" href="Categories.Morphism.html#298" class="Bound">𝒞</a>

<a id="515" class="Keyword">private</a>
  <a id="525" class="Keyword">variable</a>
    <a id="538" href="Categories.Morphism.html#538" class="Generalizable">A</a> <a id="540" href="Categories.Morphism.html#540" class="Generalizable">B</a> <a id="542" href="Categories.Morphism.html#542" class="Generalizable">C</a> <a id="544" class="Symbol">:</a> <a id="546" href="Categories.Category.Core.html#559" class="Field">Obj</a>

<a id="Mono"></a><a id="551" href="Categories.Morphism.html#551" class="Function">Mono</a> <a id="556" class="Symbol">:</a> <a id="558" class="Symbol">∀</a> <a id="560" class="Symbol">(</a><a id="561" href="Categories.Morphism.html#561" class="Bound">f</a> <a id="563" class="Symbol">:</a> <a id="565" href="Categories.Morphism.html#538" class="Generalizable">A</a> <a id="567" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="569" href="Categories.Morphism.html#540" class="Generalizable">B</a><a id="570" class="Symbol">)</a> <a id="572" class="Symbol">→</a> <a id="574" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="578" class="Symbol">(</a><a id="579" href="Categories.Morphism.html#290" class="Bound">o</a> <a id="581" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="583" href="Categories.Morphism.html#292" class="Bound">ℓ</a> <a id="585" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="587" href="Categories.Morphism.html#294" class="Bound">e</a><a id="588" class="Symbol">)</a>
<a id="590" href="Categories.Morphism.html#551" class="Function">Mono</a> <a id="595" class="Symbol">{</a><a id="596" class="Argument">A</a> <a id="598" class="Symbol">=</a> <a id="600" href="Categories.Morphism.html#600" class="Bound">A</a><a id="601" class="Symbol">}</a> <a id="603" href="Categories.Morphism.html#603" class="Bound">f</a> <a id="605" class="Symbol">=</a> <a id="607" class="Symbol">∀</a> <a id="609" class="Symbol">{</a><a id="610" href="Categories.Morphism.html#610" class="Bound">C</a><a id="611" class="Symbol">}</a> <a id="613" class="Symbol">→</a> <a id="615" class="Symbol">(</a><a id="616" href="Categories.Morphism.html#616" class="Bound">g₁</a> <a id="619" href="Categories.Morphism.html#619" class="Bound">g₂</a> <a id="622" class="Symbol">:</a> <a id="624" href="Categories.Morphism.html#610" class="Bound">C</a> <a id="626" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="628" href="Categories.Morphism.html#600" class="Bound">A</a><a id="629" class="Symbol">)</a> <a id="631" class="Symbol">→</a> <a id="633" href="Categories.Morphism.html#603" class="Bound">f</a> <a id="635" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="637" href="Categories.Morphism.html#616" class="Bound">g₁</a> <a id="640" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="642" href="Categories.Morphism.html#603" class="Bound">f</a> <a id="644" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="646" href="Categories.Morphism.html#619" class="Bound">g₂</a> <a id="649" class="Symbol">→</a> <a id="651" href="Categories.Morphism.html#616" class="Bound">g₁</a> <a id="654" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="656" href="Categories.Morphism.html#619" class="Bound">g₂</a>

<a id="JointMono"></a><a id="660" href="Categories.Morphism.html#660" class="Function">JointMono</a> <a id="670" class="Symbol">:</a> <a id="672" class="Symbol">{</a><a id="673" href="Categories.Morphism.html#673" class="Bound">ι</a> <a id="675" class="Symbol">:</a> <a id="677" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="682" class="Symbol">}</a> <a id="684" class="Symbol">(</a><a id="685" href="Categories.Morphism.html#685" class="Bound">I</a> <a id="687" class="Symbol">:</a> <a id="689" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="693" href="Categories.Morphism.html#673" class="Bound">ι</a><a id="694" class="Symbol">)</a> <a id="696" class="Symbol">(</a><a id="697" href="Categories.Morphism.html#697" class="Bound">B</a> <a id="699" class="Symbol">:</a> <a id="701" href="Categories.Morphism.html#685" class="Bound">I</a> <a id="703" class="Symbol">→</a> <a id="705" href="Categories.Category.Core.html#559" class="Field">Obj</a><a id="708" class="Symbol">)</a> <a id="710" class="Symbol">→</a> <a id="712" class="Symbol">((</a><a id="714" href="Categories.Morphism.html#714" class="Bound">i</a> <a id="716" class="Symbol">:</a> <a id="718" href="Categories.Morphism.html#685" class="Bound">I</a><a id="719" class="Symbol">)</a> <a id="721" class="Symbol">→</a> <a id="723" href="Categories.Morphism.html#538" class="Generalizable">A</a> <a id="725" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="727" href="Categories.Morphism.html#697" class="Bound">B</a> <a id="729" href="Categories.Morphism.html#714" class="Bound">i</a><a id="730" class="Symbol">)</a> <a id="732" class="Symbol">→</a> <a id="734" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="738" class="Symbol">(</a><a id="739" href="Categories.Morphism.html#290" class="Bound">o</a> <a id="741" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="743" href="Categories.Morphism.html#292" class="Bound">ℓ</a> <a id="745" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="747" href="Categories.Morphism.html#294" class="Bound">e</a> <a id="749" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="751" href="Categories.Morphism.html#673" class="Bound">ι</a><a id="752" class="Symbol">)</a>
<a id="754" href="Categories.Morphism.html#660" class="Function">JointMono</a> <a id="764" class="Symbol">{</a><a id="765" href="Categories.Morphism.html#765" class="Bound">A</a><a id="766" class="Symbol">}</a> <a id="768" href="Categories.Morphism.html#768" class="Bound">I</a> <a id="770" href="Categories.Morphism.html#770" class="Bound">B</a> <a id="772" href="Categories.Morphism.html#772" class="Bound">f</a> <a id="774" class="Symbol">=</a> <a id="776" class="Symbol">∀</a> <a id="778" class="Symbol">{</a><a id="779" href="Categories.Morphism.html#779" class="Bound">C</a><a id="780" class="Symbol">}</a> <a id="782" class="Symbol">→</a> <a id="784" class="Symbol">(</a><a id="785" href="Categories.Morphism.html#785" class="Bound">g₁</a> <a id="788" href="Categories.Morphism.html#788" class="Bound">g₂</a> <a id="791" class="Symbol">:</a> <a id="793" href="Categories.Morphism.html#779" class="Bound">C</a> <a id="795" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="797" href="Categories.Morphism.html#765" class="Bound">A</a><a id="798" class="Symbol">)</a> <a id="800" class="Symbol">→</a> <a id="802" class="Symbol">((</a><a id="804" href="Categories.Morphism.html#804" class="Bound">i</a> <a id="806" class="Symbol">:</a> <a id="808" href="Categories.Morphism.html#768" class="Bound">I</a><a id="809" class="Symbol">)</a> <a id="811" class="Symbol">→</a> <a id="813" href="Categories.Morphism.html#772" class="Bound">f</a> <a id="815" href="Categories.Morphism.html#804" class="Bound">i</a> <a id="817" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="819" href="Categories.Morphism.html#785" class="Bound">g₁</a> <a id="822" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="824" href="Categories.Morphism.html#772" class="Bound">f</a> <a id="826" href="Categories.Morphism.html#804" class="Bound">i</a> <a id="828" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="830" href="Categories.Morphism.html#788" class="Bound">g₂</a><a id="832" class="Symbol">)</a> <a id="834" class="Symbol">→</a> <a id="836" href="Categories.Morphism.html#785" class="Bound">g₁</a> <a id="839" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="841" href="Categories.Morphism.html#788" class="Bound">g₂</a>

<a id="JointMono₂"></a><a id="845" href="Categories.Morphism.html#845" class="Function">JointMono₂</a> <a id="856" class="Symbol">:</a> <a id="858" class="Symbol">(</a><a id="859" href="Categories.Morphism.html#859" class="Bound">f</a> <a id="861" class="Symbol">:</a> <a id="863" href="Categories.Morphism.html#538" class="Generalizable">A</a> <a id="865" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="867" href="Categories.Morphism.html#540" class="Generalizable">B</a><a id="868" class="Symbol">)</a> <a id="870" class="Symbol">(</a><a id="871" href="Categories.Morphism.html#871" class="Bound">g</a> <a id="873" class="Symbol">:</a> <a id="875" href="Categories.Morphism.html#538" class="Generalizable">A</a> <a id="877" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="879" href="Categories.Morphism.html#542" class="Generalizable">C</a><a id="880" class="Symbol">)</a> <a id="882" class="Symbol">→</a> <a id="884" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="888" class="Symbol">(</a><a id="889" href="Categories.Morphism.html#290" class="Bound">o</a> <a id="891" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="893" href="Categories.Morphism.html#292" class="Bound">ℓ</a> <a id="895" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="897" href="Categories.Morphism.html#294" class="Bound">e</a><a id="898" class="Symbol">)</a>
<a id="900" href="Categories.Morphism.html#845" class="Function">JointMono₂</a> <a id="911" class="Symbol">{</a><a id="912" href="Categories.Morphism.html#912" class="Bound">A</a><a id="913" class="Symbol">}{</a><a id="915" href="Categories.Morphism.html#915" class="Bound">B</a><a id="916" class="Symbol">}{</a><a id="918" href="Categories.Morphism.html#918" class="Bound">C</a><a id="919" class="Symbol">}</a> <a id="921" href="Categories.Morphism.html#921" class="Bound">f</a> <a id="923" href="Categories.Morphism.html#923" class="Bound">g</a> <a id="925" class="Symbol">=</a> <a id="927" href="Categories.Morphism.html#660" class="Function">JointMono</a> <a id="937" class="Symbol">(</a><a id="938" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="942" class="Number">2</a><a id="943" class="Symbol">)</a> <a id="945" class="Symbol">(λ{</a><a id="948" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a> <a id="953" class="Symbol">→</a> <a id="955" href="Categories.Morphism.html#915" class="Bound">B</a><a id="956" class="Symbol">;</a> <a id="958" class="Symbol">(</a><a id="959" href="Categories.Morphism.html#440" class="InductiveConstructor">nzero</a> <a id="965" class="Symbol">_)</a> <a id="968" class="Symbol">→</a> <a id="970" href="Categories.Morphism.html#918" class="Bound">C</a><a id="971" class="Symbol">})</a> <a id="974" class="Symbol">(λ{</a><a id="977" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a> <a id="982" class="Symbol">→</a> <a id="984" href="Categories.Morphism.html#921" class="Bound">f</a><a id="985" class="Symbol">;</a> <a id="987" class="Symbol">(</a><a id="988" href="Categories.Morphism.html#440" class="InductiveConstructor">nzero</a> <a id="994" class="Symbol">_)</a> <a id="997" class="Symbol">→</a> <a id="999" href="Categories.Morphism.html#923" class="Bound">g</a><a id="1000" class="Symbol">})</a>

<a id="1004" class="Keyword">record</a> <a id="_↣_"></a><a id="1011" href="Categories.Morphism.html#1011" class="Record Operator">_↣_</a> <a id="1015" class="Symbol">(</a><a id="1016" href="Categories.Morphism.html#1016" class="Bound">A</a> <a id="1018" href="Categories.Morphism.html#1018" class="Bound">B</a> <a id="1020" class="Symbol">:</a> <a id="1022" href="Categories.Category.Core.html#559" class="Field">Obj</a><a id="1025" class="Symbol">)</a> <a id="1027" class="Symbol">:</a> <a id="1029" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1033" class="Symbol">(</a><a id="1034" href="Categories.Morphism.html#290" class="Bound">o</a> <a id="1036" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1038" href="Categories.Morphism.html#292" class="Bound">ℓ</a> <a id="1040" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1042" href="Categories.Morphism.html#294" class="Bound">e</a><a id="1043" class="Symbol">)</a> <a id="1045" class="Keyword">where</a>
  <a id="1053" class="Keyword">field</a>
    <a id="_↣_.mor"></a><a id="1063" href="Categories.Morphism.html#1063" class="Field">mor</a>  <a id="1068" class="Symbol">:</a> <a id="1070" href="Categories.Morphism.html#1016" class="Bound">A</a> <a id="1072" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1074" href="Categories.Morphism.html#1018" class="Bound">B</a>
    <a id="_↣_.mono"></a><a id="1080" href="Categories.Morphism.html#1080" class="Field">mono</a> <a id="1085" class="Symbol">:</a> <a id="1087" href="Categories.Morphism.html#551" class="Function">Mono</a> <a id="1092" href="Categories.Morphism.html#1063" class="Field">mor</a>

<a id="Epi"></a><a id="1097" href="Categories.Morphism.html#1097" class="Function">Epi</a> <a id="1101" class="Symbol">:</a> <a id="1103" class="Symbol">∀</a> <a id="1105" class="Symbol">(</a><a id="1106" href="Categories.Morphism.html#1106" class="Bound">f</a> <a id="1108" class="Symbol">:</a> <a id="1110" href="Categories.Morphism.html#538" class="Generalizable">A</a> <a id="1112" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1114" href="Categories.Morphism.html#540" class="Generalizable">B</a><a id="1115" class="Symbol">)</a> <a id="1117" class="Symbol">→</a> <a id="1119" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1123" class="Symbol">(</a><a id="1124" href="Categories.Morphism.html#290" class="Bound">o</a> <a id="1126" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1128" href="Categories.Morphism.html#292" class="Bound">ℓ</a> <a id="1130" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1132" href="Categories.Morphism.html#294" class="Bound">e</a><a id="1133" class="Symbol">)</a>
<a id="1135" href="Categories.Morphism.html#1097" class="Function">Epi</a> <a id="1139" class="Symbol">{</a><a id="1140" class="Argument">B</a> <a id="1142" class="Symbol">=</a> <a id="1144" href="Categories.Morphism.html#1144" class="Bound">B</a><a id="1145" class="Symbol">}</a> <a id="1147" href="Categories.Morphism.html#1147" class="Bound">f</a> <a id="1149" class="Symbol">=</a> <a id="1151" class="Symbol">∀</a> <a id="1153" class="Symbol">{</a><a id="1154" href="Categories.Morphism.html#1154" class="Bound">C</a><a id="1155" class="Symbol">}</a> <a id="1157" class="Symbol">→</a> <a id="1159" class="Symbol">(</a><a id="1160" href="Categories.Morphism.html#1160" class="Bound">g₁</a> <a id="1163" href="Categories.Morphism.html#1163" class="Bound">g₂</a> <a id="1166" class="Symbol">:</a> <a id="1168" href="Categories.Morphism.html#1144" class="Bound">B</a> <a id="1170" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1172" href="Categories.Morphism.html#1154" class="Bound">C</a><a id="1173" class="Symbol">)</a> <a id="1175" class="Symbol">→</a> <a id="1177" href="Categories.Morphism.html#1160" class="Bound">g₁</a> <a id="1180" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1182" href="Categories.Morphism.html#1147" class="Bound">f</a> <a id="1184" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1186" href="Categories.Morphism.html#1163" class="Bound">g₂</a> <a id="1189" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1191" href="Categories.Morphism.html#1147" class="Bound">f</a> <a id="1193" class="Symbol">→</a> <a id="1195" href="Categories.Morphism.html#1160" class="Bound">g₁</a> <a id="1198" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1200" href="Categories.Morphism.html#1163" class="Bound">g₂</a>

<a id="JointEpi"></a><a id="1204" href="Categories.Morphism.html#1204" class="Function">JointEpi</a> <a id="1213" class="Symbol">:</a> <a id="1215" class="Symbol">(</a><a id="1216" href="Categories.Morphism.html#1216" class="Bound">I</a> <a id="1218" class="Symbol">:</a> <a id="1220" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="1223" class="Symbol">)</a> <a id="1225" class="Symbol">(</a><a id="1226" href="Categories.Morphism.html#1226" class="Bound">A</a> <a id="1228" class="Symbol">:</a> <a id="1230" href="Categories.Morphism.html#1216" class="Bound">I</a> <a id="1232" class="Symbol">→</a> <a id="1234" href="Categories.Category.Core.html#559" class="Field">Obj</a><a id="1237" class="Symbol">)</a> <a id="1239" class="Symbol">→</a> <a id="1241" class="Symbol">((</a><a id="1243" href="Categories.Morphism.html#1243" class="Bound">i</a> <a id="1245" class="Symbol">:</a> <a id="1247" href="Categories.Morphism.html#1216" class="Bound">I</a><a id="1248" class="Symbol">)</a> <a id="1250" class="Symbol">→</a> <a id="1252" href="Categories.Morphism.html#1226" class="Bound">A</a> <a id="1254" href="Categories.Morphism.html#1243" class="Bound">i</a> <a id="1256" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1258" href="Categories.Morphism.html#540" class="Generalizable">B</a><a id="1259" class="Symbol">)</a> <a id="1261" class="Symbol">→</a> <a id="1263" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1267" class="Symbol">(</a><a id="1268" href="Categories.Morphism.html#290" class="Bound">o</a> <a id="1270" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1272" href="Categories.Morphism.html#292" class="Bound">ℓ</a> <a id="1274" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1276" href="Categories.Morphism.html#294" class="Bound">e</a><a id="1277" class="Symbol">)</a>
<a id="1279" href="Categories.Morphism.html#1204" class="Function">JointEpi</a> <a id="1288" class="Symbol">{</a><a id="1289" href="Categories.Morphism.html#1289" class="Bound">B</a><a id="1290" class="Symbol">}</a> <a id="1292" href="Categories.Morphism.html#1292" class="Bound">I</a> <a id="1294" href="Categories.Morphism.html#1294" class="Bound">A</a> <a id="1296" href="Categories.Morphism.html#1296" class="Bound">f</a> <a id="1298" class="Symbol">=</a> <a id="1300" class="Symbol">∀</a> <a id="1302" class="Symbol">{</a><a id="1303" href="Categories.Morphism.html#1303" class="Bound">C</a><a id="1304" class="Symbol">}</a> <a id="1306" class="Symbol">→</a> <a id="1308" class="Symbol">(</a><a id="1309" href="Categories.Morphism.html#1309" class="Bound">g₁</a> <a id="1312" href="Categories.Morphism.html#1312" class="Bound">g₂</a> <a id="1315" class="Symbol">:</a> <a id="1317" href="Categories.Morphism.html#1289" class="Bound">B</a> <a id="1319" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1321" href="Categories.Morphism.html#1303" class="Bound">C</a><a id="1322" class="Symbol">)</a> <a id="1324" class="Symbol">→</a> <a id="1326" class="Symbol">((</a><a id="1328" href="Categories.Morphism.html#1328" class="Bound">i</a> <a id="1330" class="Symbol">:</a> <a id="1332" href="Categories.Morphism.html#1292" class="Bound">I</a><a id="1333" class="Symbol">)</a> <a id="1335" class="Symbol">→</a> <a id="1337" href="Categories.Morphism.html#1309" class="Bound">g₁</a> <a id="1340" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1342" href="Categories.Morphism.html#1296" class="Bound">f</a> <a id="1344" href="Categories.Morphism.html#1328" class="Bound">i</a> <a id="1346" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1348" href="Categories.Morphism.html#1312" class="Bound">g₂</a> <a id="1351" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1353" href="Categories.Morphism.html#1296" class="Bound">f</a> <a id="1355" href="Categories.Morphism.html#1328" class="Bound">i</a><a id="1356" class="Symbol">)</a> <a id="1358" class="Symbol">→</a> <a id="1360" href="Categories.Morphism.html#1309" class="Bound">g₁</a> <a id="1363" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1365" href="Categories.Morphism.html#1312" class="Bound">g₂</a>

<a id="JointEpi₂"></a><a id="1369" href="Categories.Morphism.html#1369" class="Function">JointEpi₂</a> <a id="1379" class="Symbol">:</a> <a id="1381" class="Symbol">(</a><a id="1382" href="Categories.Morphism.html#1382" class="Bound">f</a> <a id="1384" class="Symbol">:</a> <a id="1386" href="Categories.Morphism.html#538" class="Generalizable">A</a> <a id="1388" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1390" href="Categories.Morphism.html#540" class="Generalizable">B</a><a id="1391" class="Symbol">)</a> <a id="1393" class="Symbol">(</a><a id="1394" href="Categories.Morphism.html#1394" class="Bound">g</a> <a id="1396" class="Symbol">:</a> <a id="1398" href="Categories.Morphism.html#542" class="Generalizable">C</a> <a id="1400" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1402" href="Categories.Morphism.html#540" class="Generalizable">B</a><a id="1403" class="Symbol">)</a> <a id="1405" class="Symbol">→</a> <a id="1407" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1411" class="Symbol">(</a><a id="1412" href="Categories.Morphism.html#290" class="Bound">o</a> <a id="1414" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1416" href="Categories.Morphism.html#292" class="Bound">ℓ</a> <a id="1418" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1420" href="Categories.Morphism.html#294" class="Bound">e</a><a id="1421" class="Symbol">)</a>
<a id="1423" href="Categories.Morphism.html#1369" class="Function">JointEpi₂</a> <a id="1433" class="Symbol">{</a><a id="1434" href="Categories.Morphism.html#1434" class="Bound">A</a><a id="1435" class="Symbol">}{</a><a id="1437" href="Categories.Morphism.html#1437" class="Bound">B</a><a id="1438" class="Symbol">}{</a><a id="1440" href="Categories.Morphism.html#1440" class="Bound">C</a><a id="1441" class="Symbol">}</a> <a id="1443" href="Categories.Morphism.html#1443" class="Bound">f</a> <a id="1445" href="Categories.Morphism.html#1445" class="Bound">g</a> <a id="1447" class="Symbol">=</a> <a id="1449" href="Categories.Morphism.html#1204" class="Function">JointEpi</a> <a id="1458" class="Symbol">(</a><a id="1459" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="1463" class="Number">2</a><a id="1464" class="Symbol">)</a> <a id="1466" class="Symbol">(λ{</a><a id="1469" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a> <a id="1474" class="Symbol">→</a> <a id="1476" href="Categories.Morphism.html#1434" class="Bound">A</a><a id="1477" class="Symbol">;</a> <a id="1479" class="Symbol">(</a><a id="1480" href="Categories.Morphism.html#440" class="InductiveConstructor">nzero</a> <a id="1486" class="Symbol">_)</a> <a id="1489" class="Symbol">→</a> <a id="1491" href="Categories.Morphism.html#1440" class="Bound">C</a><a id="1492" class="Symbol">})</a> <a id="1495" class="Symbol">(λ{</a><a id="1498" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a> <a id="1503" class="Symbol">→</a> <a id="1505" href="Categories.Morphism.html#1443" class="Bound">f</a><a id="1506" class="Symbol">;</a> <a id="1508" class="Symbol">(</a><a id="1509" href="Categories.Morphism.html#440" class="InductiveConstructor">nzero</a> <a id="1515" class="Symbol">_)</a> <a id="1518" class="Symbol">→</a> <a id="1520" href="Categories.Morphism.html#1445" class="Bound">g</a><a id="1521" class="Symbol">})</a>

<a id="1525" class="Keyword">record</a> <a id="_↠_"></a><a id="1532" href="Categories.Morphism.html#1532" class="Record Operator">_↠_</a> <a id="1536" class="Symbol">(</a><a id="1537" href="Categories.Morphism.html#1537" class="Bound">A</a> <a id="1539" href="Categories.Morphism.html#1539" class="Bound">B</a> <a id="1541" class="Symbol">:</a> <a id="1543" href="Categories.Category.Core.html#559" class="Field">Obj</a><a id="1546" class="Symbol">)</a> <a id="1548" class="Symbol">:</a> <a id="1550" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1554" class="Symbol">(</a><a id="1555" href="Categories.Morphism.html#290" class="Bound">o</a> <a id="1557" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1559" href="Categories.Morphism.html#292" class="Bound">ℓ</a> <a id="1561" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1563" href="Categories.Morphism.html#294" class="Bound">e</a><a id="1564" class="Symbol">)</a> <a id="1566" class="Keyword">where</a>
  <a id="1574" class="Keyword">field</a>
    <a id="_↠_.mor"></a><a id="1584" href="Categories.Morphism.html#1584" class="Field">mor</a> <a id="1588" class="Symbol">:</a> <a id="1590" href="Categories.Morphism.html#1537" class="Bound">A</a> <a id="1592" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1594" href="Categories.Morphism.html#1539" class="Bound">B</a>
    <a id="_↠_.epi"></a><a id="1600" href="Categories.Morphism.html#1600" class="Field">epi</a> <a id="1604" class="Symbol">:</a> <a id="1606" href="Categories.Morphism.html#1097" class="Function">Epi</a> <a id="1610" href="Categories.Morphism.html#1584" class="Field">mor</a>

<a id="_SectionOf_"></a><a id="1615" href="Categories.Morphism.html#1615" class="Function Operator">_SectionOf_</a> <a id="1627" class="Symbol">:</a> <a id="1629" class="Symbol">(</a><a id="1630" href="Categories.Morphism.html#1630" class="Bound">g</a> <a id="1632" class="Symbol">:</a> <a id="1634" href="Categories.Morphism.html#540" class="Generalizable">B</a> <a id="1636" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1638" href="Categories.Morphism.html#538" class="Generalizable">A</a><a id="1639" class="Symbol">)</a> <a id="1641" class="Symbol">(</a><a id="1642" href="Categories.Morphism.html#1642" class="Bound">f</a> <a id="1644" class="Symbol">:</a> <a id="1646" href="Categories.Morphism.html#538" class="Generalizable">A</a> <a id="1648" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1650" href="Categories.Morphism.html#540" class="Generalizable">B</a><a id="1651" class="Symbol">)</a> <a id="1653" class="Symbol">→</a> <a id="1655" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1659" href="Categories.Morphism.html#294" class="Bound">e</a>
<a id="1661" href="Categories.Morphism.html#1661" class="Bound">g</a> <a id="1663" href="Categories.Morphism.html#1615" class="Function Operator">SectionOf</a> <a id="1673" href="Categories.Morphism.html#1673" class="Bound">f</a> <a id="1675" class="Symbol">=</a> <a id="1677" href="Categories.Morphism.html#1673" class="Bound">f</a> <a id="1679" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1681" href="Categories.Morphism.html#1661" class="Bound">g</a> <a id="1683" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1685" href="Categories.Category.Core.html#630" class="Field">id</a>

<a id="_RetractOf_"></a><a id="1689" href="Categories.Morphism.html#1689" class="Function Operator">_RetractOf_</a> <a id="1701" class="Symbol">:</a> <a id="1703" class="Symbol">(</a><a id="1704" href="Categories.Morphism.html#1704" class="Bound">g</a> <a id="1706" class="Symbol">:</a> <a id="1708" href="Categories.Morphism.html#540" class="Generalizable">B</a> <a id="1710" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1712" href="Categories.Morphism.html#538" class="Generalizable">A</a><a id="1713" class="Symbol">)</a> <a id="1715" class="Symbol">(</a><a id="1716" href="Categories.Morphism.html#1716" class="Bound">f</a> <a id="1718" class="Symbol">:</a> <a id="1720" href="Categories.Morphism.html#538" class="Generalizable">A</a> <a id="1722" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1724" href="Categories.Morphism.html#540" class="Generalizable">B</a><a id="1725" class="Symbol">)</a> <a id="1727" class="Symbol">→</a> <a id="1729" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1733" href="Categories.Morphism.html#294" class="Bound">e</a>
<a id="1735" href="Categories.Morphism.html#1735" class="Bound">g</a> <a id="1737" href="Categories.Morphism.html#1689" class="Function Operator">RetractOf</a> <a id="1747" href="Categories.Morphism.html#1747" class="Bound">f</a> <a id="1749" class="Symbol">=</a> <a id="1751" href="Categories.Morphism.html#1735" class="Bound">g</a> <a id="1753" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1755" href="Categories.Morphism.html#1747" class="Bound">f</a> <a id="1757" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1759" href="Categories.Category.Core.html#630" class="Field">id</a>

<a id="1763" class="Keyword">record</a> <a id="Retract"></a><a id="1770" href="Categories.Morphism.html#1770" class="Record">Retract</a> <a id="1778" class="Symbol">(</a><a id="1779" href="Categories.Morphism.html#1779" class="Bound">X</a> <a id="1781" href="Categories.Morphism.html#1781" class="Bound">U</a> <a id="1783" class="Symbol">:</a> <a id="1785" href="Categories.Category.Core.html#559" class="Field">Obj</a><a id="1788" class="Symbol">)</a> <a id="1790" class="Symbol">:</a> <a id="1792" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1796" class="Symbol">(</a><a id="1797" href="Categories.Morphism.html#292" class="Bound">ℓ</a> <a id="1799" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1801" href="Categories.Morphism.html#294" class="Bound">e</a><a id="1802" class="Symbol">)</a> <a id="1804" class="Keyword">where</a>
  <a id="1812" class="Keyword">field</a>
    <a id="Retract.section"></a><a id="1822" href="Categories.Morphism.html#1822" class="Field">section</a> <a id="1830" class="Symbol">:</a> <a id="1832" href="Categories.Morphism.html#1779" class="Bound">X</a> <a id="1834" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1836" href="Categories.Morphism.html#1781" class="Bound">U</a>
    <a id="Retract.retract"></a><a id="1842" href="Categories.Morphism.html#1842" class="Field">retract</a> <a id="1850" class="Symbol">:</a> <a id="1852" href="Categories.Morphism.html#1781" class="Bound">U</a> <a id="1854" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1856" href="Categories.Morphism.html#1779" class="Bound">X</a>
    <a id="Retract.is-retract"></a><a id="1862" href="Categories.Morphism.html#1862" class="Field">is-retract</a> <a id="1873" class="Symbol">:</a> <a id="1875" href="Categories.Morphism.html#1842" class="Field">retract</a> <a id="1883" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1885" href="Categories.Morphism.html#1822" class="Field">section</a> <a id="1893" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1895" href="Categories.Category.Core.html#630" class="Field">id</a>

<a id="1899" class="Keyword">record</a> <a id="Iso"></a><a id="1906" href="Categories.Morphism.html#1906" class="Record">Iso</a> <a id="1910" class="Symbol">(</a><a id="1911" href="Categories.Morphism.html#1911" class="Bound">from</a> <a id="1916" class="Symbol">:</a> <a id="1918" href="Categories.Morphism.html#538" class="Generalizable">A</a> <a id="1920" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1922" href="Categories.Morphism.html#540" class="Generalizable">B</a><a id="1923" class="Symbol">)</a> <a id="1925" class="Symbol">(</a><a id="1926" href="Categories.Morphism.html#1926" class="Bound">to</a> <a id="1929" class="Symbol">:</a> <a id="1931" href="Categories.Morphism.html#540" class="Generalizable">B</a> <a id="1933" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1935" href="Categories.Morphism.html#538" class="Generalizable">A</a><a id="1936" class="Symbol">)</a> <a id="1938" class="Symbol">:</a> <a id="1940" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1944" href="Categories.Morphism.html#294" class="Bound">e</a> <a id="1946" class="Keyword">where</a>
  <a id="1954" class="Keyword">field</a>
    <a id="Iso.isoˡ"></a><a id="1964" href="Categories.Morphism.html#1964" class="Field">isoˡ</a> <a id="1969" class="Symbol">:</a> <a id="1971" href="Categories.Morphism.html#1926" class="Bound">to</a> <a id="1974" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1976" href="Categories.Morphism.html#1911" class="Bound">from</a> <a id="1981" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1983" href="Categories.Category.Core.html#630" class="Field">id</a>
    <a id="Iso.isoʳ"></a><a id="1990" href="Categories.Morphism.html#1990" class="Field">isoʳ</a> <a id="1995" class="Symbol">:</a> <a id="1997" href="Categories.Morphism.html#1911" class="Bound">from</a> <a id="2002" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2004" href="Categories.Morphism.html#1926" class="Bound">to</a> <a id="2007" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2009" href="Categories.Category.Core.html#630" class="Field">id</a>

<a id="2013" class="Comment">-- We often say that a morphism &quot;is an iso&quot; if there exists some inverse to it.</a>
<a id="2093" class="Comment">-- This does buck the naming convention we use somewhat, but it lines up</a>
<a id="2166" class="Comment">-- better with the literature.</a>
<a id="2197" class="Keyword">record</a> <a id="IsIso"></a><a id="2204" href="Categories.Morphism.html#2204" class="Record">IsIso</a> <a id="2210" class="Symbol">(</a><a id="2211" href="Categories.Morphism.html#2211" class="Bound">from</a> <a id="2216" class="Symbol">:</a> <a id="2218" href="Categories.Morphism.html#538" class="Generalizable">A</a> <a id="2220" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="2222" href="Categories.Morphism.html#540" class="Generalizable">B</a><a id="2223" class="Symbol">)</a> <a id="2225" class="Symbol">:</a> <a id="2227" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2231" class="Symbol">(</a><a id="2232" href="Categories.Morphism.html#292" class="Bound">ℓ</a> <a id="2234" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2236" href="Categories.Morphism.html#294" class="Bound">e</a><a id="2237" class="Symbol">)</a> <a id="2239" class="Keyword">where</a>
  <a id="2247" class="Keyword">field</a>
    <a id="IsIso.inv"></a><a id="2257" href="Categories.Morphism.html#2257" class="Field">inv</a> <a id="2261" class="Symbol">:</a> <a id="2263" href="Categories.Morphism.html#2222" class="Bound">B</a> <a id="2265" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="2267" href="Categories.Morphism.html#2218" class="Bound">A</a>
    <a id="IsIso.iso"></a><a id="2273" href="Categories.Morphism.html#2273" class="Field">iso</a> <a id="2277" class="Symbol">:</a> <a id="2279" href="Categories.Morphism.html#1906" class="Record">Iso</a> <a id="2283" href="Categories.Morphism.html#2211" class="Bound">from</a> <a id="2288" href="Categories.Morphism.html#2257" class="Field">inv</a>

  <a id="2295" class="Keyword">open</a> <a id="2300" href="Categories.Morphism.html#1906" class="Module">Iso</a> <a id="2304" href="Categories.Morphism.html#2273" class="Field">iso</a> <a id="2308" class="Keyword">public</a>

<a id="2316" class="Keyword">infix</a> <a id="2322" class="Number">4</a> <a id="2324" href="Categories.Morphism.html#2335" class="Record Operator">_≅_</a>
<a id="2328" class="Keyword">record</a> <a id="_≅_"></a><a id="2335" href="Categories.Morphism.html#2335" class="Record Operator">_≅_</a> <a id="2339" class="Symbol">(</a><a id="2340" href="Categories.Morphism.html#2340" class="Bound">A</a> <a id="2342" href="Categories.Morphism.html#2342" class="Bound">B</a> <a id="2344" class="Symbol">:</a> <a id="2346" href="Categories.Category.Core.html#559" class="Field">Obj</a><a id="2349" class="Symbol">)</a> <a id="2351" class="Symbol">:</a> <a id="2353" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2357" class="Symbol">(</a><a id="2358" href="Categories.Morphism.html#292" class="Bound">ℓ</a> <a id="2360" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2362" href="Categories.Morphism.html#294" class="Bound">e</a><a id="2363" class="Symbol">)</a> <a id="2365" class="Keyword">where</a>
  <a id="2373" class="Keyword">field</a>
    <a id="_≅_.from"></a><a id="2383" href="Categories.Morphism.html#2383" class="Field">from</a> <a id="2388" class="Symbol">:</a> <a id="2390" href="Categories.Morphism.html#2340" class="Bound">A</a> <a id="2392" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="2394" href="Categories.Morphism.html#2342" class="Bound">B</a>
    <a id="_≅_.to"></a><a id="2400" href="Categories.Morphism.html#2400" class="Field">to</a>   <a id="2405" class="Symbol">:</a> <a id="2407" href="Categories.Morphism.html#2342" class="Bound">B</a> <a id="2409" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="2411" href="Categories.Morphism.html#2340" class="Bound">A</a>
    <a id="_≅_.iso"></a><a id="2417" href="Categories.Morphism.html#2417" class="Field">iso</a>  <a id="2422" class="Symbol">:</a> <a id="2424" href="Categories.Morphism.html#1906" class="Record">Iso</a> <a id="2428" href="Categories.Morphism.html#2383" class="Field">from</a> <a id="2433" href="Categories.Morphism.html#2400" class="Field">to</a>

  <a id="2439" class="Keyword">open</a> <a id="2444" href="Categories.Morphism.html#1906" class="Module">Iso</a> <a id="2448" href="Categories.Morphism.html#2417" class="Field">iso</a> <a id="2452" class="Keyword">public</a>

<a id="2460" class="Comment">-- don&#39;t pollute the name space too much</a>
<a id="2501" class="Keyword">private</a>
  <a id="≅-refl"></a><a id="2511" href="Categories.Morphism.html#2511" class="Function">≅-refl</a> <a id="2518" class="Symbol">:</a> <a id="2520" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="2530" href="Categories.Morphism.html#2335" class="Record Operator">_≅_</a>
  <a id="2536" href="Categories.Morphism.html#2511" class="Function">≅-refl</a> <a id="2543" class="Symbol">=</a> <a id="2545" class="Keyword">record</a>
    <a id="2556" class="Symbol">{</a> <a id="2558" href="Categories.Morphism.html#2383" class="Field">from</a> <a id="2563" class="Symbol">=</a> <a id="2565" href="Categories.Category.Core.html#630" class="Field">id</a>
    <a id="2572" class="Symbol">;</a> <a id="2574" href="Categories.Morphism.html#2400" class="Field">to</a>   <a id="2579" class="Symbol">=</a> <a id="2581" href="Categories.Category.Core.html#630" class="Field">id</a>
    <a id="2588" class="Symbol">;</a> <a id="2590" href="Categories.Morphism.html#2417" class="Field">iso</a>  <a id="2595" class="Symbol">=</a> <a id="2597" class="Keyword">record</a>
      <a id="2610" class="Symbol">{</a> <a id="2612" href="Categories.Morphism.html#1964" class="Field">isoˡ</a> <a id="2617" class="Symbol">=</a> <a id="2619" href="Categories.Category.Core.html#1339" class="Field">identity²</a>
      <a id="2635" class="Symbol">;</a> <a id="2637" href="Categories.Morphism.html#1990" class="Field">isoʳ</a> <a id="2642" class="Symbol">=</a> <a id="2644" href="Categories.Category.Core.html#1339" class="Field">identity²</a>
      <a id="2660" class="Symbol">}</a>
    <a id="2666" class="Symbol">}</a>

  <a id="≅-sym"></a><a id="2671" href="Categories.Morphism.html#2671" class="Function">≅-sym</a> <a id="2677" class="Symbol">:</a> <a id="2679" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="2689" href="Categories.Morphism.html#2335" class="Record Operator">_≅_</a>
  <a id="2695" href="Categories.Morphism.html#2671" class="Function">≅-sym</a> <a id="2701" href="Categories.Morphism.html#2701" class="Bound">A≅B</a> <a id="2705" class="Symbol">=</a> <a id="2707" class="Keyword">record</a>
    <a id="2718" class="Symbol">{</a> <a id="2720" href="Categories.Morphism.html#2383" class="Field">from</a> <a id="2725" class="Symbol">=</a> <a id="2727" href="Categories.Morphism.html#2400" class="Field">to</a>
    <a id="2734" class="Symbol">;</a> <a id="2736" href="Categories.Morphism.html#2400" class="Field">to</a>   <a id="2741" class="Symbol">=</a> <a id="2743" href="Categories.Morphism.html#2383" class="Field">from</a>
    <a id="2752" class="Symbol">;</a> <a id="2754" href="Categories.Morphism.html#2417" class="Field">iso</a>  <a id="2759" class="Symbol">=</a> <a id="2761" class="Keyword">record</a>
      <a id="2774" class="Symbol">{</a> <a id="2776" href="Categories.Morphism.html#1964" class="Field">isoˡ</a> <a id="2781" class="Symbol">=</a> <a id="2783" href="Categories.Morphism.html#1990" class="Function">isoʳ</a>
      <a id="2794" class="Symbol">;</a> <a id="2796" href="Categories.Morphism.html#1990" class="Field">isoʳ</a> <a id="2801" class="Symbol">=</a> <a id="2803" href="Categories.Morphism.html#1964" class="Function">isoˡ</a>
      <a id="2814" class="Symbol">}</a>
    <a id="2820" class="Symbol">}</a>
    <a id="2826" class="Keyword">where</a> <a id="2832" class="Keyword">open</a> <a id="2837" href="Categories.Morphism.html#2335" class="Module Operator">_≅_</a> <a id="2841" href="Categories.Morphism.html#2701" class="Bound">A≅B</a>

  <a id="≅-trans"></a><a id="2848" href="Categories.Morphism.html#2848" class="Function">≅-trans</a> <a id="2856" class="Symbol">:</a> <a id="2858" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="2869" href="Categories.Morphism.html#2335" class="Record Operator">_≅_</a>
  <a id="2875" href="Categories.Morphism.html#2848" class="Function">≅-trans</a> <a id="2883" href="Categories.Morphism.html#2883" class="Bound">A≅B</a> <a id="2887" href="Categories.Morphism.html#2887" class="Bound">B≅C</a> <a id="2891" class="Symbol">=</a> <a id="2893" class="Keyword">record</a>
    <a id="2904" class="Symbol">{</a> <a id="2906" href="Categories.Morphism.html#2383" class="Field">from</a> <a id="2911" class="Symbol">=</a> <a id="2913" href="Categories.Morphism.html#2383" class="Field">from</a> <a id="2918" href="Categories.Morphism.html#2887" class="Bound">B≅C</a> <a id="2922" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2924" href="Categories.Morphism.html#2383" class="Field">from</a> <a id="2929" href="Categories.Morphism.html#2883" class="Bound">A≅B</a>
    <a id="2937" class="Symbol">;</a> <a id="2939" href="Categories.Morphism.html#2400" class="Field">to</a>   <a id="2944" class="Symbol">=</a> <a id="2946" href="Categories.Morphism.html#2400" class="Field">to</a> <a id="2949" href="Categories.Morphism.html#2883" class="Bound">A≅B</a> <a id="2953" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2955" href="Categories.Morphism.html#2400" class="Field">to</a> <a id="2958" href="Categories.Morphism.html#2887" class="Bound">B≅C</a>
    <a id="2966" class="Symbol">;</a> <a id="2968" href="Categories.Morphism.html#2417" class="Field">iso</a>  <a id="2973" class="Symbol">=</a> <a id="2975" class="Keyword">record</a>
      <a id="2988" class="Symbol">{</a> <a id="2990" href="Categories.Morphism.html#1964" class="Field">isoˡ</a> <a id="2995" class="Symbol">=</a> <a id="2997" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
        <a id="3011" class="Symbol">(</a><a id="3012" href="Categories.Morphism.html#2400" class="Field">to</a> <a id="3015" href="Categories.Morphism.html#2883" class="Bound">A≅B</a> <a id="3019" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3021" href="Categories.Morphism.html#2400" class="Field">to</a> <a id="3024" href="Categories.Morphism.html#2887" class="Bound">B≅C</a><a id="3027" class="Symbol">)</a> <a id="3029" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3031" href="Categories.Morphism.html#2383" class="Field">from</a> <a id="3036" href="Categories.Morphism.html#2887" class="Bound">B≅C</a> <a id="3040" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3042" href="Categories.Morphism.html#2383" class="Field">from</a> <a id="3047" href="Categories.Morphism.html#2883" class="Bound">A≅B</a> <a id="3051" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3054" href="Categories.Morphism.Reasoning.Core.html#9061" class="Function">cancelInner</a> <a id="3066" class="Symbol">(</a><a id="3067" href="Categories.Morphism.html#1964" class="Function">isoˡ</a> <a id="3072" href="Categories.Morphism.html#2887" class="Bound">B≅C</a><a id="3075" class="Symbol">)</a> <a id="3077" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
        <a id="3087" href="Categories.Morphism.html#2400" class="Field">to</a> <a id="3090" href="Categories.Morphism.html#2883" class="Bound">A≅B</a> <a id="3094" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3096" href="Categories.Morphism.html#2383" class="Field">from</a> <a id="3101" href="Categories.Morphism.html#2883" class="Bound">A≅B</a>                       <a id="3127" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a>  <a id="3131" href="Categories.Morphism.html#1964" class="Function">isoˡ</a> <a id="3136" href="Categories.Morphism.html#2883" class="Bound">A≅B</a>  <a id="3141" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
        <a id="3151" href="Categories.Category.Core.html#630" class="Field">id</a>                                      <a id="3191" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
      <a id="3199" class="Symbol">;</a> <a id="3201" href="Categories.Morphism.html#1990" class="Field">isoʳ</a> <a id="3206" class="Symbol">=</a> <a id="3208" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
        <a id="3222" class="Symbol">(</a><a id="3223" href="Categories.Morphism.html#2383" class="Field">from</a> <a id="3228" href="Categories.Morphism.html#2887" class="Bound">B≅C</a> <a id="3232" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3234" href="Categories.Morphism.html#2383" class="Field">from</a> <a id="3239" href="Categories.Morphism.html#2883" class="Bound">A≅B</a><a id="3242" class="Symbol">)</a> <a id="3244" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3246" href="Categories.Morphism.html#2400" class="Field">to</a> <a id="3249" href="Categories.Morphism.html#2883" class="Bound">A≅B</a> <a id="3253" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3255" href="Categories.Morphism.html#2400" class="Field">to</a> <a id="3258" href="Categories.Morphism.html#2887" class="Bound">B≅C</a> <a id="3262" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3265" href="Categories.Morphism.Reasoning.Core.html#9061" class="Function">cancelInner</a> <a id="3277" class="Symbol">(</a><a id="3278" href="Categories.Morphism.html#1990" class="Function">isoʳ</a> <a id="3283" href="Categories.Morphism.html#2883" class="Bound">A≅B</a><a id="3286" class="Symbol">)</a> <a id="3288" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
        <a id="3298" href="Categories.Morphism.html#2383" class="Field">from</a> <a id="3303" href="Categories.Morphism.html#2887" class="Bound">B≅C</a> <a id="3307" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3309" href="Categories.Morphism.html#2400" class="Field">to</a> <a id="3312" href="Categories.Morphism.html#2887" class="Bound">B≅C</a>                       <a id="3338" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3341" href="Categories.Morphism.html#1990" class="Function">isoʳ</a> <a id="3346" href="Categories.Morphism.html#2887" class="Bound">B≅C</a> <a id="3350" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
        <a id="3360" href="Categories.Category.Core.html#630" class="Field">id</a>                                      <a id="3400" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
      <a id="3408" class="Symbol">}</a>
    <a id="3414" class="Symbol">}</a>
    <a id="3420" class="Keyword">where</a> <a id="3426" class="Keyword">open</a> <a id="3431" href="Categories.Morphism.html#2335" class="Module Operator">_≅_</a>
          <a id="3445" class="Keyword">open</a> <a id="3450" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
          <a id="3473" class="Keyword">open</a> <a id="3478" href="Categories.Category.Core.html#1530" class="Module">Equiv</a>

<a id="≅-isEquivalence"></a><a id="3485" href="Categories.Morphism.html#3485" class="Function">≅-isEquivalence</a> <a id="3501" class="Symbol">:</a> <a id="3503" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a> <a id="3517" href="Categories.Morphism.html#2335" class="Record Operator">_≅_</a>
<a id="3521" href="Categories.Morphism.html#3485" class="Function">≅-isEquivalence</a> <a id="3537" class="Symbol">=</a> <a id="3539" class="Keyword">record</a>
  <a id="3548" class="Symbol">{</a> <a id="3550" href="Relation.Binary.Structures.html#1641" class="Field">refl</a>  <a id="3556" class="Symbol">=</a> <a id="3558" href="Categories.Morphism.html#2511" class="Function">≅-refl</a>
  <a id="3567" class="Symbol">;</a> <a id="3569" href="Relation.Binary.Structures.html#1667" class="Field">sym</a>   <a id="3575" class="Symbol">=</a> <a id="3577" href="Categories.Morphism.html#2671" class="Function">≅-sym</a>
  <a id="3585" class="Symbol">;</a> <a id="3587" href="Relation.Binary.Structures.html#1693" class="Field">trans</a> <a id="3593" class="Symbol">=</a> <a id="3595" href="Categories.Morphism.html#2848" class="Function">≅-trans</a>
  <a id="3605" class="Symbol">}</a>

<a id="3608" class="Comment">-- But make accessing it easy:</a>
<a id="3639" class="Keyword">module</a> <a id="≅"></a><a id="3646" href="Categories.Morphism.html#3646" class="Module">≅</a> <a id="3648" class="Symbol">=</a> <a id="3650" href="Relation.Binary.Structures.html#1595" class="Module">IsEquivalence</a> <a id="3664" href="Categories.Morphism.html#3485" class="Function">≅-isEquivalence</a>

<a id="≅-setoid"></a><a id="3681" href="Categories.Morphism.html#3681" class="Function">≅-setoid</a> <a id="3690" class="Symbol">:</a> <a id="3692" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="3699" class="Symbol">_</a> <a id="3701" class="Symbol">_</a>
<a id="3703" href="Categories.Morphism.html#3681" class="Function">≅-setoid</a> <a id="3712" class="Symbol">=</a> <a id="3714" class="Keyword">record</a>
  <a id="3723" class="Symbol">{</a> <a id="3725" href="Relation.Binary.Bundles.html#1298" class="Field">Carrier</a>       <a id="3739" class="Symbol">=</a> <a id="3741" href="Categories.Category.Core.html#559" class="Field">Obj</a>
  <a id="3747" class="Symbol">;</a> <a id="3749" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a>           <a id="3763" class="Symbol">=</a> <a id="3765" href="Categories.Morphism.html#2335" class="Record Operator">_≅_</a>
  <a id="3771" class="Symbol">;</a> <a id="3773" href="Relation.Binary.Bundles.html#1358" class="Field">isEquivalence</a> <a id="3787" class="Symbol">=</a> <a id="3789" href="Categories.Morphism.html#3485" class="Function">≅-isEquivalence</a>
  <a id="3807" class="Symbol">}</a>
</pre></body></html>

==> anc/html/Categories.NaturalTransformation.Core.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.NaturalTransformation.Core</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>

<a id="37" class="Keyword">module</a> <a id="44" href="Categories.NaturalTransformation.Core.html" class="Module">Categories.NaturalTransformation.Core</a> <a id="82" class="Keyword">where</a>

<a id="89" class="Keyword">open</a> <a id="94" class="Keyword">import</a> <a id="101" href="Level.html" class="Module">Level</a>

<a id="108" class="Keyword">open</a> <a id="113" class="Keyword">import</a> <a id="120" href="Categories.Category.html" class="Module">Categories.Category</a>
<a id="140" class="Keyword">open</a> <a id="145" class="Keyword">import</a> <a id="152" href="Categories.Functor.html" class="Module">Categories.Functor</a> <a id="171" class="Keyword">renaming</a> <a id="180" class="Symbol">(</a><a id="181" href="Categories.Functor.html#349" class="Function">id</a> <a id="184" class="Symbol">to</a> <a id="187" class="Function">idF</a><a id="190" class="Symbol">)</a>
<a id="192" class="Keyword">open</a> <a id="197" class="Keyword">import</a> <a id="204" href="Categories.Functor.Properties.html" class="Module">Categories.Functor.Properties</a>
<a id="234" class="Keyword">import</a> <a id="241" href="Categories.Morphism.html" class="Module">Categories.Morphism</a> <a id="261" class="Symbol">as</a> <a id="264" class="Module">Morphism</a>
<a id="273" class="Keyword">import</a> <a id="280" href="Categories.Morphism.Reasoning.html" class="Module">Categories.Morphism.Reasoning</a> <a id="310" class="Symbol">as</a> <a id="313" class="Module">MR</a>

<a id="317" class="Keyword">open</a> <a id="322" class="Keyword">import</a> <a id="329" href="Relation.Binary.PropositionalEquality.html" class="Module">Relation.Binary.PropositionalEquality</a> <a id="367" class="Symbol">as</a> <a id="370" class="Module">≡</a> <a id="372" class="Keyword">using</a> <a id="378" class="Symbol">(</a><a id="379" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="382" class="Symbol">)</a>

<a id="385" class="Keyword">private</a>
  <a id="395" class="Keyword">variable</a>
    <a id="408" href="Categories.NaturalTransformation.Core.html#408" class="Generalizable">o</a> <a id="410" href="Categories.NaturalTransformation.Core.html#410" class="Generalizable">ℓ</a> <a id="412" href="Categories.NaturalTransformation.Core.html#412" class="Generalizable">e</a> <a id="414" href="Categories.NaturalTransformation.Core.html#414" class="Generalizable">o′</a> <a id="417" href="Categories.NaturalTransformation.Core.html#417" class="Generalizable">ℓ′</a> <a id="420" href="Categories.NaturalTransformation.Core.html#420" class="Generalizable">e′</a> <a id="423" class="Symbol">:</a> <a id="425" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="435" href="Categories.NaturalTransformation.Core.html#435" class="Generalizable">C</a> <a id="437" href="Categories.NaturalTransformation.Core.html#437" class="Generalizable">D</a> <a id="439" href="Categories.NaturalTransformation.Core.html#439" class="Generalizable">E</a> <a id="441" class="Symbol">:</a> <a id="443" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="452" href="Categories.NaturalTransformation.Core.html#408" class="Generalizable">o</a> <a id="454" href="Categories.NaturalTransformation.Core.html#410" class="Generalizable">ℓ</a> <a id="456" href="Categories.NaturalTransformation.Core.html#412" class="Generalizable">e</a>

<a id="459" class="Keyword">record</a> <a id="NaturalTransformation"></a><a id="466" href="Categories.NaturalTransformation.Core.html#466" class="Record">NaturalTransformation</a> <a id="488" class="Symbol">{</a><a id="489" href="Categories.NaturalTransformation.Core.html#489" class="Bound">C</a> <a id="491" class="Symbol">:</a> <a id="493" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="502" href="Categories.NaturalTransformation.Core.html#408" class="Generalizable">o</a> <a id="504" href="Categories.NaturalTransformation.Core.html#410" class="Generalizable">ℓ</a> <a id="506" href="Categories.NaturalTransformation.Core.html#412" class="Generalizable">e</a><a id="507" class="Symbol">}</a>
                             <a id="538" class="Symbol">{</a><a id="539" href="Categories.NaturalTransformation.Core.html#539" class="Bound">D</a> <a id="541" class="Symbol">:</a> <a id="543" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="552" href="Categories.NaturalTransformation.Core.html#414" class="Generalizable">o′</a> <a id="555" href="Categories.NaturalTransformation.Core.html#417" class="Generalizable">ℓ′</a> <a id="558" href="Categories.NaturalTransformation.Core.html#420" class="Generalizable">e′</a><a id="560" class="Symbol">}</a>
                             <a id="591" class="Symbol">(</a><a id="592" href="Categories.NaturalTransformation.Core.html#592" class="Bound">F</a> <a id="594" href="Categories.NaturalTransformation.Core.html#594" class="Bound">G</a> <a id="596" class="Symbol">:</a> <a id="598" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="606" href="Categories.NaturalTransformation.Core.html#489" class="Bound">C</a> <a id="608" href="Categories.NaturalTransformation.Core.html#539" class="Bound">D</a><a id="609" class="Symbol">)</a> <a id="611" class="Symbol">:</a> <a id="613" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="617" class="Symbol">(</a><a id="618" href="Categories.NaturalTransformation.Core.html#502" class="Bound">o</a> <a id="620" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="622" href="Categories.NaturalTransformation.Core.html#504" class="Bound">ℓ</a> <a id="624" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="626" href="Categories.NaturalTransformation.Core.html#555" class="Bound">ℓ′</a> <a id="629" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="631" href="Categories.NaturalTransformation.Core.html#558" class="Bound">e′</a><a id="633" class="Symbol">)</a> <a id="635" class="Keyword">where</a>
  <a id="643" class="Keyword">eta-equality</a>
  <a id="658" class="Keyword">private</a>
    <a id="670" class="Keyword">module</a> <a id="NaturalTransformation.F"></a><a id="677" href="Categories.NaturalTransformation.Core.html#677" class="Module">F</a> <a id="679" class="Symbol">=</a> <a id="681" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="689" href="Categories.NaturalTransformation.Core.html#592" class="Bound">F</a>
    <a id="695" class="Keyword">module</a> <a id="NaturalTransformation.G"></a><a id="702" href="Categories.NaturalTransformation.Core.html#702" class="Module">G</a> <a id="704" class="Symbol">=</a> <a id="706" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="714" href="Categories.NaturalTransformation.Core.html#594" class="Bound">G</a>
  <a id="718" class="Keyword">open</a> <a id="723" href="Categories.NaturalTransformation.Core.html#677" class="Module">F</a> <a id="725" class="Keyword">using</a> <a id="731" class="Symbol">(</a><a id="732" href="Categories.Functor.Core.html#432" class="Function">F₀</a><a id="734" class="Symbol">;</a> <a id="736" href="Categories.Functor.Core.html#455" class="Function">F₁</a><a id="738" class="Symbol">)</a>
  <a id="742" class="Keyword">open</a> <a id="747" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="756" href="Categories.NaturalTransformation.Core.html#539" class="Bound">D</a> <a id="758" class="Keyword">hiding</a> <a id="765" class="Symbol">(</a><a id="766" href="Categories.Category.Core.html#3118" class="Function">op</a><a id="768" class="Symbol">)</a>

  <a id="773" class="Keyword">field</a>
    <a id="NaturalTransformation.η"></a><a id="783" href="Categories.NaturalTransformation.Core.html#783" class="Field">η</a>           <a id="795" class="Symbol">:</a> <a id="797" class="Symbol">∀</a> <a id="799" href="Categories.NaturalTransformation.Core.html#799" class="Bound">X</a> <a id="801" class="Symbol">→</a> <a id="803" href="Categories.NaturalTransformation.Core.html#539" class="Bound">D</a> <a id="805" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="807" href="Categories.Functor.Core.html#432" class="Function">F₀</a> <a id="810" href="Categories.NaturalTransformation.Core.html#799" class="Bound">X</a> <a id="812" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="814" href="Categories.Functor.Core.html#432" class="Function">G.F₀</a> <a id="819" href="Categories.NaturalTransformation.Core.html#799" class="Bound">X</a> <a id="821" href="Categories.Category.html#502" class="Function Operator">]</a>
    <a id="NaturalTransformation.commute"></a><a id="827" href="Categories.NaturalTransformation.Core.html#827" class="Field">commute</a>     <a id="839" class="Symbol">:</a> <a id="841" class="Symbol">∀</a> <a id="843" class="Symbol">{</a><a id="844" href="Categories.NaturalTransformation.Core.html#844" class="Bound">X</a> <a id="846" href="Categories.NaturalTransformation.Core.html#846" class="Bound">Y</a><a id="847" class="Symbol">}</a> <a id="849" class="Symbol">(</a><a id="850" href="Categories.NaturalTransformation.Core.html#850" class="Bound">f</a> <a id="852" class="Symbol">:</a> <a id="854" href="Categories.NaturalTransformation.Core.html#489" class="Bound">C</a> <a id="856" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="858" href="Categories.NaturalTransformation.Core.html#844" class="Bound">X</a> <a id="860" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="862" href="Categories.NaturalTransformation.Core.html#846" class="Bound">Y</a> <a id="864" href="Categories.Category.html#502" class="Function Operator">]</a><a id="865" class="Symbol">)</a> <a id="867" class="Symbol">→</a> <a id="869" href="Categories.NaturalTransformation.Core.html#783" class="Field">η</a> <a id="871" href="Categories.NaturalTransformation.Core.html#846" class="Bound">Y</a> <a id="873" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="875" href="Categories.Functor.Core.html#455" class="Function">F₁</a> <a id="878" href="Categories.NaturalTransformation.Core.html#850" class="Bound">f</a> <a id="880" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="882" href="Categories.Functor.Core.html#455" class="Function">G.F₁</a> <a id="887" href="Categories.NaturalTransformation.Core.html#850" class="Bound">f</a> <a id="889" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="891" href="Categories.NaturalTransformation.Core.html#783" class="Field">η</a> <a id="893" href="Categories.NaturalTransformation.Core.html#844" class="Bound">X</a>
    <a id="899" class="Comment">-- We introduce an extra proof to ensure the opposite of the opposite of a natural</a>
    <a id="986" class="Comment">-- transformation is definitionally equal to itself.</a>
    <a id="NaturalTransformation.sym-commute"></a><a id="1043" href="Categories.NaturalTransformation.Core.html#1043" class="Field">sym-commute</a> <a id="1055" class="Symbol">:</a> <a id="1057" class="Symbol">∀</a> <a id="1059" class="Symbol">{</a><a id="1060" href="Categories.NaturalTransformation.Core.html#1060" class="Bound">X</a> <a id="1062" href="Categories.NaturalTransformation.Core.html#1062" class="Bound">Y</a><a id="1063" class="Symbol">}</a> <a id="1065" class="Symbol">(</a><a id="1066" href="Categories.NaturalTransformation.Core.html#1066" class="Bound">f</a> <a id="1068" class="Symbol">:</a> <a id="1070" href="Categories.NaturalTransformation.Core.html#489" class="Bound">C</a> <a id="1072" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="1074" href="Categories.NaturalTransformation.Core.html#1060" class="Bound">X</a> <a id="1076" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="1078" href="Categories.NaturalTransformation.Core.html#1062" class="Bound">Y</a> <a id="1080" href="Categories.Category.html#502" class="Function Operator">]</a><a id="1081" class="Symbol">)</a> <a id="1083" class="Symbol">→</a> <a id="1085" href="Categories.Functor.Core.html#455" class="Function">G.F₁</a> <a id="1090" href="Categories.NaturalTransformation.Core.html#1066" class="Bound">f</a> <a id="1092" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1094" href="Categories.NaturalTransformation.Core.html#783" class="Field">η</a> <a id="1096" href="Categories.NaturalTransformation.Core.html#1060" class="Bound">X</a> <a id="1098" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="1100" href="Categories.NaturalTransformation.Core.html#783" class="Field">η</a> <a id="1102" href="Categories.NaturalTransformation.Core.html#1062" class="Bound">Y</a> <a id="1104" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1106" href="Categories.Functor.Core.html#455" class="Function">F₁</a> <a id="1109" href="Categories.NaturalTransformation.Core.html#1066" class="Bound">f</a>

  <a id="NaturalTransformation.op"></a><a id="1114" href="Categories.NaturalTransformation.Core.html#1114" class="Function">op</a> <a id="1117" class="Symbol">:</a> <a id="1119" href="Categories.NaturalTransformation.Core.html#466" class="Record">NaturalTransformation</a> <a id="1141" href="Categories.Functor.Core.html#816" class="Function">G.op</a> <a id="1146" href="Categories.Functor.Core.html#816" class="Function">F.op</a>
  <a id="1153" href="Categories.NaturalTransformation.Core.html#1114" class="Function">op</a> <a id="1156" class="Symbol">=</a> <a id="1158" class="Keyword">record</a>
    <a id="1169" class="Symbol">{</a> <a id="1171" href="Categories.NaturalTransformation.Core.html#783" class="Field">η</a>           <a id="1183" class="Symbol">=</a> <a id="1185" href="Categories.NaturalTransformation.Core.html#783" class="Field">η</a>
    <a id="1191" class="Symbol">;</a> <a id="1193" href="Categories.NaturalTransformation.Core.html#827" class="Field">commute</a>     <a id="1205" class="Symbol">=</a> <a id="1207" href="Categories.NaturalTransformation.Core.html#1043" class="Field">sym-commute</a>
    <a id="1223" class="Symbol">;</a> <a id="1225" href="Categories.NaturalTransformation.Core.html#1043" class="Field">sym-commute</a> <a id="1237" class="Symbol">=</a> <a id="1239" href="Categories.NaturalTransformation.Core.html#827" class="Field">commute</a>
    <a id="1251" class="Symbol">}</a>

<a id="1254" class="Comment">-- Just like `Category`, we introduce a helper definition to ease the actual</a>
<a id="1331" class="Comment">-- construction of a natural transformation.</a>
<a id="1376" class="Keyword">record</a> <a id="NTHelper"></a><a id="1383" href="Categories.NaturalTransformation.Core.html#1383" class="Record">NTHelper</a> <a id="1392" class="Symbol">{</a><a id="1393" href="Categories.NaturalTransformation.Core.html#1393" class="Bound">C</a> <a id="1395" class="Symbol">:</a> <a id="1397" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="1406" href="Categories.NaturalTransformation.Core.html#408" class="Generalizable">o</a> <a id="1408" href="Categories.NaturalTransformation.Core.html#410" class="Generalizable">ℓ</a> <a id="1410" href="Categories.NaturalTransformation.Core.html#412" class="Generalizable">e</a><a id="1411" class="Symbol">}</a>
                <a id="1429" class="Symbol">{</a><a id="1430" href="Categories.NaturalTransformation.Core.html#1430" class="Bound">D</a> <a id="1432" class="Symbol">:</a> <a id="1434" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="1443" href="Categories.NaturalTransformation.Core.html#414" class="Generalizable">o′</a> <a id="1446" href="Categories.NaturalTransformation.Core.html#417" class="Generalizable">ℓ′</a> <a id="1449" href="Categories.NaturalTransformation.Core.html#420" class="Generalizable">e′</a><a id="1451" class="Symbol">}</a>
                <a id="1469" class="Symbol">(</a><a id="1470" href="Categories.NaturalTransformation.Core.html#1470" class="Bound">F</a> <a id="1472" href="Categories.NaturalTransformation.Core.html#1472" class="Bound">G</a> <a id="1474" class="Symbol">:</a> <a id="1476" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="1484" href="Categories.NaturalTransformation.Core.html#1393" class="Bound">C</a> <a id="1486" href="Categories.NaturalTransformation.Core.html#1430" class="Bound">D</a><a id="1487" class="Symbol">)</a> <a id="1489" class="Symbol">:</a> <a id="1491" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1495" class="Symbol">(</a><a id="1496" href="Categories.NaturalTransformation.Core.html#1406" class="Bound">o</a> <a id="1498" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1500" href="Categories.NaturalTransformation.Core.html#1408" class="Bound">ℓ</a> <a id="1502" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1504" href="Categories.NaturalTransformation.Core.html#1410" class="Bound">e</a> <a id="1506" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1508" href="Categories.NaturalTransformation.Core.html#1443" class="Bound">o′</a> <a id="1511" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1513" href="Categories.NaturalTransformation.Core.html#1446" class="Bound">ℓ′</a> <a id="1516" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1518" href="Categories.NaturalTransformation.Core.html#1449" class="Bound">e′</a><a id="1520" class="Symbol">)</a> <a id="1522" class="Keyword">where</a>
  <a id="1530" class="Keyword">private</a>
    <a id="1542" class="Keyword">module</a> <a id="NTHelper.G"></a><a id="1549" href="Categories.NaturalTransformation.Core.html#1549" class="Module">G</a> <a id="1551" class="Symbol">=</a> <a id="1553" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="1561" href="Categories.NaturalTransformation.Core.html#1472" class="Bound">G</a>
  <a id="1565" class="Keyword">open</a> <a id="1570" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="1578" href="Categories.NaturalTransformation.Core.html#1470" class="Bound">F</a> <a id="1580" class="Keyword">using</a> <a id="1586" class="Symbol">(</a><a id="1587" href="Categories.Functor.Core.html#432" class="Field">F₀</a><a id="1589" class="Symbol">;</a> <a id="1591" href="Categories.Functor.Core.html#455" class="Field">F₁</a><a id="1593" class="Symbol">)</a>
  <a id="1597" class="Keyword">open</a> <a id="1602" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="1611" href="Categories.NaturalTransformation.Core.html#1430" class="Bound">D</a> <a id="1613" class="Keyword">hiding</a> <a id="1620" class="Symbol">(</a><a id="1621" href="Categories.Category.Core.html#3118" class="Function">op</a><a id="1623" class="Symbol">)</a>
  <a id="1627" class="Keyword">field</a>
    <a id="NTHelper.η"></a><a id="1637" href="Categories.NaturalTransformation.Core.html#1637" class="Field">η</a>           <a id="1649" class="Symbol">:</a> <a id="1651" class="Symbol">∀</a> <a id="1653" href="Categories.NaturalTransformation.Core.html#1653" class="Bound">X</a> <a id="1655" class="Symbol">→</a> <a id="1657" href="Categories.NaturalTransformation.Core.html#1430" class="Bound">D</a> <a id="1659" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="1661" href="Categories.Functor.Core.html#432" class="Function">F₀</a> <a id="1664" href="Categories.NaturalTransformation.Core.html#1653" class="Bound">X</a> <a id="1666" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="1668" href="Categories.Functor.Core.html#432" class="Function">G.F₀</a> <a id="1673" href="Categories.NaturalTransformation.Core.html#1653" class="Bound">X</a> <a id="1675" href="Categories.Category.html#502" class="Function Operator">]</a>
    <a id="NTHelper.commute"></a><a id="1681" href="Categories.NaturalTransformation.Core.html#1681" class="Field">commute</a>     <a id="1693" class="Symbol">:</a> <a id="1695" class="Symbol">∀</a> <a id="1697" class="Symbol">{</a><a id="1698" href="Categories.NaturalTransformation.Core.html#1698" class="Bound">X</a> <a id="1700" href="Categories.NaturalTransformation.Core.html#1700" class="Bound">Y</a><a id="1701" class="Symbol">}</a> <a id="1703" class="Symbol">(</a><a id="1704" href="Categories.NaturalTransformation.Core.html#1704" class="Bound">f</a> <a id="1706" class="Symbol">:</a> <a id="1708" href="Categories.NaturalTransformation.Core.html#1393" class="Bound">C</a> <a id="1710" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="1712" href="Categories.NaturalTransformation.Core.html#1698" class="Bound">X</a> <a id="1714" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="1716" href="Categories.NaturalTransformation.Core.html#1700" class="Bound">Y</a> <a id="1718" href="Categories.Category.html#502" class="Function Operator">]</a><a id="1719" class="Symbol">)</a> <a id="1721" class="Symbol">→</a> <a id="1723" href="Categories.NaturalTransformation.Core.html#1637" class="Field">η</a> <a id="1725" href="Categories.NaturalTransformation.Core.html#1700" class="Bound">Y</a> <a id="1727" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1729" href="Categories.Functor.Core.html#455" class="Function">F₁</a> <a id="1732" href="Categories.NaturalTransformation.Core.html#1704" class="Bound">f</a> <a id="1734" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="1736" href="Categories.Functor.Core.html#455" class="Function">G.F₁</a> <a id="1741" href="Categories.NaturalTransformation.Core.html#1704" class="Bound">f</a> <a id="1743" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1745" href="Categories.NaturalTransformation.Core.html#1637" class="Field">η</a> <a id="1747" href="Categories.NaturalTransformation.Core.html#1698" class="Bound">X</a>

<a id="ntHelper"></a><a id="1750" href="Categories.NaturalTransformation.Core.html#1750" class="Function">ntHelper</a> <a id="1759" class="Symbol">:</a> <a id="1761" class="Symbol">∀</a> <a id="1763" class="Symbol">{</a><a id="1764" href="Categories.NaturalTransformation.Core.html#1764" class="Bound">F</a> <a id="1766" href="Categories.NaturalTransformation.Core.html#1766" class="Bound">G</a> <a id="1768" class="Symbol">:</a> <a id="1770" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="1778" href="Categories.NaturalTransformation.Core.html#435" class="Generalizable">C</a> <a id="1780" href="Categories.NaturalTransformation.Core.html#437" class="Generalizable">D</a><a id="1781" class="Symbol">}</a> <a id="1783" class="Symbol">→</a> <a id="1785" href="Categories.NaturalTransformation.Core.html#1383" class="Record">NTHelper</a> <a id="1794" href="Categories.NaturalTransformation.Core.html#1764" class="Bound">F</a> <a id="1796" href="Categories.NaturalTransformation.Core.html#1766" class="Bound">G</a> <a id="1798" class="Symbol">→</a> <a id="1800" href="Categories.NaturalTransformation.Core.html#466" class="Record">NaturalTransformation</a> <a id="1822" href="Categories.NaturalTransformation.Core.html#1764" class="Bound">F</a> <a id="1824" href="Categories.NaturalTransformation.Core.html#1766" class="Bound">G</a>
<a id="1826" href="Categories.NaturalTransformation.Core.html#1750" class="Function">ntHelper</a> <a id="1835" class="Symbol">{</a><a id="1836" class="Argument">D</a> <a id="1838" class="Symbol">=</a> <a id="1840" href="Categories.NaturalTransformation.Core.html#1840" class="Bound">D</a><a id="1841" class="Symbol">}</a> <a id="1843" href="Categories.NaturalTransformation.Core.html#1843" class="Bound">α</a> <a id="1845" class="Symbol">=</a> <a id="1847" class="Keyword">record</a>
  <a id="1856" class="Symbol">{</a> <a id="1858" href="Categories.NaturalTransformation.Core.html#783" class="Field">η</a>           <a id="1870" class="Symbol">=</a> <a id="1872" href="Categories.NaturalTransformation.Core.html#1637" class="Field">η</a>
  <a id="1876" class="Symbol">;</a> <a id="1878" href="Categories.NaturalTransformation.Core.html#827" class="Field">commute</a>     <a id="1890" class="Symbol">=</a> <a id="1892" href="Categories.NaturalTransformation.Core.html#1681" class="Field">commute</a>
  <a id="1902" class="Symbol">;</a> <a id="1904" href="Categories.NaturalTransformation.Core.html#1043" class="Field">sym-commute</a> <a id="1916" class="Symbol">=</a> <a id="1918" class="Symbol">λ</a> <a id="1920" href="Categories.NaturalTransformation.Core.html#1920" class="Bound">f</a> <a id="1922" class="Symbol">→</a> <a id="1924" href="Relation.Binary.Structures.html#1667" class="Function">Equiv.sym</a> <a id="1934" class="Symbol">(</a><a id="1935" href="Categories.NaturalTransformation.Core.html#1681" class="Field">commute</a> <a id="1943" href="Categories.NaturalTransformation.Core.html#1920" class="Bound">f</a><a id="1944" class="Symbol">)</a>
  <a id="1948" class="Symbol">}</a>
  <a id="1952" class="Keyword">where</a> <a id="1958" class="Keyword">open</a> <a id="1963" href="Categories.NaturalTransformation.Core.html#1383" class="Module">NTHelper</a> <a id="1972" href="Categories.NaturalTransformation.Core.html#1843" class="Bound">α</a>
        <a id="1982" class="Keyword">open</a> <a id="1987" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="1996" href="Categories.NaturalTransformation.Core.html#1840" class="Bound">D</a>

<a id="1999" class="Comment">-- Don&#39;t use ntHelper as it produces non-reduction in other places</a>
<a id="2066" class="Comment">-- and be pedantic about arguments too, this helps inference too.</a>
<a id="id"></a><a id="2132" href="Categories.NaturalTransformation.Core.html#2132" class="Function">id</a> <a id="2135" class="Symbol">:</a> <a id="2137" class="Symbol">∀</a> <a id="2139" class="Symbol">{</a><a id="2140" href="Categories.NaturalTransformation.Core.html#2140" class="Bound">F</a> <a id="2142" class="Symbol">:</a> <a id="2144" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="2152" href="Categories.NaturalTransformation.Core.html#435" class="Generalizable">C</a> <a id="2154" href="Categories.NaturalTransformation.Core.html#437" class="Generalizable">D</a><a id="2155" class="Symbol">}</a> <a id="2157" class="Symbol">→</a> <a id="2159" href="Categories.NaturalTransformation.Core.html#466" class="Record">NaturalTransformation</a> <a id="2181" href="Categories.NaturalTransformation.Core.html#2140" class="Bound">F</a> <a id="2183" href="Categories.NaturalTransformation.Core.html#2140" class="Bound">F</a>
<a id="2185" href="Categories.NaturalTransformation.Core.html#2132" class="Function">id</a> <a id="2188" class="Symbol">{</a><a id="2189" class="Argument">D</a> <a id="2191" class="Symbol">=</a> <a id="2193" href="Categories.NaturalTransformation.Core.html#2193" class="Bound">D</a><a id="2194" class="Symbol">}</a> <a id="2196" class="Symbol">{</a><a id="2197" href="Categories.NaturalTransformation.Core.html#2197" class="Bound">F</a><a id="2198" class="Symbol">}</a> <a id="2200" class="Symbol">=</a> <a id="2202" class="Keyword">record</a>
  <a id="2211" class="Symbol">{</a> <a id="2213" href="Categories.NaturalTransformation.Core.html#783" class="Field">η</a> <a id="2215" class="Symbol">=</a> <a id="2217" class="Symbol">λ</a> <a id="2219" href="Categories.NaturalTransformation.Core.html#2219" class="Bound">_</a> <a id="2221" class="Symbol">→</a> <a id="2223" href="Categories.Category.Core.html#630" class="Function">D.id</a>
  <a id="2230" class="Symbol">;</a> <a id="2232" href="Categories.NaturalTransformation.Core.html#827" class="Field">commute</a> <a id="2240" class="Symbol">=</a> <a id="2242" class="Symbol">λ</a> <a id="2244" href="Categories.NaturalTransformation.Core.html#2244" class="Bound">f</a> <a id="2246" class="Symbol">→</a> <a id="2248" href="Categories.Morphism.Reasoning.Core.html#1364" class="Function">id-comm-sym</a> <a id="2260" class="Symbol">{</a><a id="2261" class="Argument">f</a> <a id="2263" class="Symbol">=</a> <a id="2265" href="Categories.Functor.Core.html#455" class="Field">Functor.F₁</a> <a id="2276" href="Categories.NaturalTransformation.Core.html#2197" class="Bound">F</a> <a id="2278" href="Categories.NaturalTransformation.Core.html#2244" class="Bound">f</a><a id="2279" class="Symbol">}</a>
  <a id="2283" class="Symbol">;</a> <a id="2285" href="Categories.NaturalTransformation.Core.html#1043" class="Field">sym-commute</a> <a id="2297" class="Symbol">=</a> <a id="2299" class="Symbol">λ</a> <a id="2301" href="Categories.NaturalTransformation.Core.html#2301" class="Bound">f</a> <a id="2303" class="Symbol">→</a> <a id="2305" href="Categories.Morphism.Reasoning.Core.html#1257" class="Function">id-comm</a> <a id="2313" class="Symbol">{</a><a id="2314" class="Argument">f</a> <a id="2316" class="Symbol">=</a> <a id="2318" href="Categories.Functor.Core.html#455" class="Field">Functor.F₁</a> <a id="2329" href="Categories.NaturalTransformation.Core.html#2197" class="Bound">F</a> <a id="2331" href="Categories.NaturalTransformation.Core.html#2301" class="Bound">f</a><a id="2332" class="Symbol">}</a>
  <a id="2336" class="Symbol">}</a>
  <a id="2340" class="Keyword">where</a>
  <a id="2348" class="Keyword">module</a> <a id="2355" href="Categories.NaturalTransformation.Core.html#2355" class="Module">D</a> <a id="2357" class="Symbol">=</a> <a id="2359" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="2368" href="Categories.NaturalTransformation.Core.html#2193" class="Bound">D</a>
  <a id="2372" class="Keyword">open</a> <a id="2377" href="Categories.Morphism.Reasoning.html" class="Module">MR</a> <a id="2380" href="Categories.NaturalTransformation.Core.html#2193" class="Bound">D</a>

<a id="2383" class="Keyword">infixr</a> <a id="2390" class="Number">9</a> <a id="2392" href="Categories.NaturalTransformation.Core.html#2439" class="Function Operator">_∘ᵥ_</a> <a id="2397" href="Categories.NaturalTransformation.Core.html#2919" class="Function Operator">_∘ₕ_</a> <a id="2402" href="Categories.NaturalTransformation.Core.html#3439" class="Function Operator">_∘ˡ_</a> <a id="2407" href="Categories.NaturalTransformation.Core.html#3784" class="Function Operator">_∘ʳ_</a>

<a id="2413" class="Comment">-- &quot;Vertical composition&quot;</a>
<a id="_∘ᵥ_"></a><a id="2439" href="Categories.NaturalTransformation.Core.html#2439" class="Function Operator">_∘ᵥ_</a> <a id="2444" class="Symbol">:</a> <a id="2446" class="Symbol">∀</a> <a id="2448" class="Symbol">{</a><a id="2449" href="Categories.NaturalTransformation.Core.html#2449" class="Bound">F</a> <a id="2451" href="Categories.NaturalTransformation.Core.html#2451" class="Bound">G</a> <a id="2453" href="Categories.NaturalTransformation.Core.html#2453" class="Bound">H</a> <a id="2455" class="Symbol">:</a> <a id="2457" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="2465" href="Categories.NaturalTransformation.Core.html#435" class="Generalizable">C</a> <a id="2467" href="Categories.NaturalTransformation.Core.html#437" class="Generalizable">D</a><a id="2468" class="Symbol">}</a> <a id="2470" class="Symbol">→</a>
         <a id="2481" href="Categories.NaturalTransformation.Core.html#466" class="Record">NaturalTransformation</a> <a id="2503" href="Categories.NaturalTransformation.Core.html#2451" class="Bound">G</a> <a id="2505" href="Categories.NaturalTransformation.Core.html#2453" class="Bound">H</a> <a id="2507" class="Symbol">→</a> <a id="2509" href="Categories.NaturalTransformation.Core.html#466" class="Record">NaturalTransformation</a> <a id="2531" href="Categories.NaturalTransformation.Core.html#2449" class="Bound">F</a> <a id="2533" href="Categories.NaturalTransformation.Core.html#2451" class="Bound">G</a> <a id="2535" class="Symbol">→</a> <a id="2537" href="Categories.NaturalTransformation.Core.html#466" class="Record">NaturalTransformation</a> <a id="2559" href="Categories.NaturalTransformation.Core.html#2449" class="Bound">F</a> <a id="2561" href="Categories.NaturalTransformation.Core.html#2453" class="Bound">H</a>
<a id="2563" href="Categories.NaturalTransformation.Core.html#2439" class="Function Operator">_∘ᵥ_</a> <a id="2568" class="Symbol">{</a><a id="2569" class="Argument">C</a> <a id="2571" class="Symbol">=</a> <a id="2573" href="Categories.NaturalTransformation.Core.html#2573" class="Bound">C</a><a id="2574" class="Symbol">}</a> <a id="2576" class="Symbol">{</a><a id="2577" class="Argument">D</a> <a id="2579" class="Symbol">=</a> <a id="2581" href="Categories.NaturalTransformation.Core.html#2581" class="Bound">D</a><a id="2582" class="Symbol">}</a> <a id="2584" class="Symbol">{</a><a id="2585" href="Categories.NaturalTransformation.Core.html#2585" class="Bound">F</a><a id="2586" class="Symbol">}</a> <a id="2588" class="Symbol">{</a><a id="2589" href="Categories.NaturalTransformation.Core.html#2589" class="Bound">G</a><a id="2590" class="Symbol">}</a> <a id="2592" class="Symbol">{</a><a id="2593" href="Categories.NaturalTransformation.Core.html#2593" class="Bound">H</a><a id="2594" class="Symbol">}</a> <a id="2596" href="Categories.NaturalTransformation.Core.html#2596" class="Bound">X</a> <a id="2598" href="Categories.NaturalTransformation.Core.html#2598" class="Bound">Y</a> <a id="2600" class="Symbol">=</a> <a id="2602" class="Keyword">record</a>
  <a id="2611" class="Symbol">{</a> <a id="2613" href="Categories.NaturalTransformation.Core.html#783" class="Field">η</a>       <a id="2621" class="Symbol">=</a> <a id="2623" class="Symbol">λ</a> <a id="2625" href="Categories.NaturalTransformation.Core.html#2625" class="Bound">q</a> <a id="2627" class="Symbol">→</a> <a id="2629" href="Categories.NaturalTransformation.Core.html#2581" class="Bound">D</a> <a id="2631" href="Categories.Category.html#700" class="Function Operator">[</a> <a id="2633" href="Categories.NaturalTransformation.Core.html#783" class="Function">X.η</a> <a id="2637" href="Categories.NaturalTransformation.Core.html#2625" class="Bound">q</a> <a id="2639" href="Categories.Category.html#700" class="Function Operator">∘</a> <a id="2641" href="Categories.NaturalTransformation.Core.html#783" class="Field">Y.η</a> <a id="2645" href="Categories.NaturalTransformation.Core.html#2625" class="Bound">q</a> <a id="2647" href="Categories.Category.html#700" class="Function Operator">]</a>
  <a id="2651" class="Symbol">;</a> <a id="2653" href="Categories.NaturalTransformation.Core.html#827" class="Field">commute</a> <a id="2661" class="Symbol">=</a> <a id="2663" class="Symbol">λ</a> <a id="2665" href="Categories.NaturalTransformation.Core.html#2665" class="Bound">f</a> <a id="2667" class="Symbol">→</a> <a id="2669" href="Categories.Morphism.Reasoning.Core.html#5845" class="Function">glue</a> <a id="2674" class="Symbol">(</a><a id="2675" href="Categories.NaturalTransformation.Core.html#827" class="Function">X.commute</a> <a id="2685" href="Categories.NaturalTransformation.Core.html#2665" class="Bound">f</a><a id="2686" class="Symbol">)</a> <a id="2688" class="Symbol">(</a><a id="2689" href="Categories.NaturalTransformation.Core.html#827" class="Field">Y.commute</a> <a id="2699" href="Categories.NaturalTransformation.Core.html#2665" class="Bound">f</a><a id="2700" class="Symbol">)</a>
  <a id="2704" class="Symbol">;</a> <a id="2706" href="Categories.NaturalTransformation.Core.html#1043" class="Field">sym-commute</a> <a id="2718" class="Symbol">=</a> <a id="2720" class="Symbol">λ</a> <a id="2722" href="Categories.NaturalTransformation.Core.html#2722" class="Bound">f</a> <a id="2724" class="Symbol">→</a> <a id="2726" href="Relation.Binary.Structures.html#1667" class="Function">Category.Equiv.sym</a> <a id="2745" href="Categories.NaturalTransformation.Core.html#2581" class="Bound">D</a> <a id="2747" class="Symbol">(</a><a id="2748" href="Categories.Morphism.Reasoning.Core.html#5845" class="Function">glue</a> <a id="2753" class="Symbol">(</a><a id="2754" href="Categories.NaturalTransformation.Core.html#827" class="Function">X.commute</a> <a id="2764" href="Categories.NaturalTransformation.Core.html#2722" class="Bound">f</a><a id="2765" class="Symbol">)</a> <a id="2767" class="Symbol">(</a><a id="2768" href="Categories.NaturalTransformation.Core.html#827" class="Field">Y.commute</a> <a id="2778" href="Categories.NaturalTransformation.Core.html#2722" class="Bound">f</a><a id="2779" class="Symbol">))</a>
  <a id="2784" class="Symbol">}</a>
  <a id="2788" class="Keyword">where</a> <a id="2794" class="Keyword">module</a> <a id="2801" href="Categories.NaturalTransformation.Core.html#2801" class="Module">X</a> <a id="2803" class="Symbol">=</a> <a id="2805" href="Categories.NaturalTransformation.Core.html#466" class="Module">NaturalTransformation</a> <a id="2827" href="Categories.NaturalTransformation.Core.html#2596" class="Bound">X</a>
        <a id="2837" class="Keyword">module</a> <a id="2844" href="Categories.NaturalTransformation.Core.html#2844" class="Module">Y</a> <a id="2846" class="Symbol">=</a> <a id="2848" href="Categories.NaturalTransformation.Core.html#466" class="Module">NaturalTransformation</a> <a id="2870" href="Categories.NaturalTransformation.Core.html#2598" class="Bound">Y</a>
        <a id="2880" class="Keyword">open</a> <a id="2885" href="Categories.Morphism.Reasoning.html" class="Module">MR</a> <a id="2888" href="Categories.NaturalTransformation.Core.html#2581" class="Bound">D</a>

<a id="2891" class="Comment">-- &quot;Horizontal composition&quot;</a>
<a id="_∘ₕ_"></a><a id="2919" href="Categories.NaturalTransformation.Core.html#2919" class="Function Operator">_∘ₕ_</a> <a id="2924" class="Symbol">:</a> <a id="2926" class="Symbol">∀</a> <a id="2928" class="Symbol">{</a><a id="2929" href="Categories.NaturalTransformation.Core.html#2929" class="Bound">F</a> <a id="2931" href="Categories.NaturalTransformation.Core.html#2931" class="Bound">G</a> <a id="2933" class="Symbol">:</a> <a id="2935" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="2943" href="Categories.NaturalTransformation.Core.html#435" class="Generalizable">C</a> <a id="2945" href="Categories.NaturalTransformation.Core.html#437" class="Generalizable">D</a><a id="2946" class="Symbol">}</a> <a id="2948" class="Symbol">{</a><a id="2949" href="Categories.NaturalTransformation.Core.html#2949" class="Bound">H</a> <a id="2951" href="Categories.NaturalTransformation.Core.html#2951" class="Bound">I</a> <a id="2953" class="Symbol">:</a> <a id="2955" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="2963" href="Categories.NaturalTransformation.Core.html#437" class="Generalizable">D</a> <a id="2965" href="Categories.NaturalTransformation.Core.html#439" class="Generalizable">E</a><a id="2966" class="Symbol">}</a> <a id="2968" class="Symbol">→</a>
         <a id="2979" href="Categories.NaturalTransformation.Core.html#466" class="Record">NaturalTransformation</a> <a id="3001" href="Categories.NaturalTransformation.Core.html#2949" class="Bound">H</a> <a id="3003" href="Categories.NaturalTransformation.Core.html#2951" class="Bound">I</a> <a id="3005" class="Symbol">→</a> <a id="3007" href="Categories.NaturalTransformation.Core.html#466" class="Record">NaturalTransformation</a> <a id="3029" href="Categories.NaturalTransformation.Core.html#2929" class="Bound">F</a> <a id="3031" href="Categories.NaturalTransformation.Core.html#2931" class="Bound">G</a> <a id="3033" class="Symbol">→</a> <a id="3035" href="Categories.NaturalTransformation.Core.html#466" class="Record">NaturalTransformation</a> <a id="3057" class="Symbol">(</a><a id="3058" href="Categories.NaturalTransformation.Core.html#2949" class="Bound">H</a> <a id="3060" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="3063" href="Categories.NaturalTransformation.Core.html#2929" class="Bound">F</a><a id="3064" class="Symbol">)</a> <a id="3066" class="Symbol">(</a><a id="3067" href="Categories.NaturalTransformation.Core.html#2951" class="Bound">I</a> <a id="3069" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="3072" href="Categories.NaturalTransformation.Core.html#2931" class="Bound">G</a><a id="3073" class="Symbol">)</a>
<a id="3075" href="Categories.NaturalTransformation.Core.html#2919" class="Function Operator">_∘ₕ_</a> <a id="3080" class="Symbol">{</a><a id="3081" class="Argument">E</a> <a id="3083" class="Symbol">=</a> <a id="3085" href="Categories.NaturalTransformation.Core.html#3085" class="Bound">E</a><a id="3086" class="Symbol">}</a> <a id="3088" class="Symbol">{</a><a id="3089" href="Categories.NaturalTransformation.Core.html#3089" class="Bound">F</a><a id="3090" class="Symbol">}</a> <a id="3092" class="Symbol">{</a><a id="3093" class="Argument">I</a> <a id="3095" class="Symbol">=</a> <a id="3097" href="Categories.NaturalTransformation.Core.html#3097" class="Bound">I</a><a id="3098" class="Symbol">}</a> <a id="3100" href="Categories.NaturalTransformation.Core.html#3100" class="Bound">Y</a> <a id="3102" href="Categories.NaturalTransformation.Core.html#3102" class="Bound">X</a> <a id="3104" class="Symbol">=</a> <a id="3106" href="Categories.NaturalTransformation.Core.html#1750" class="Function">ntHelper</a> <a id="3115" class="Keyword">record</a>
  <a id="3124" class="Symbol">{</a> <a id="3126" href="Categories.NaturalTransformation.Core.html#1637" class="Field">η</a> <a id="3128" class="Symbol">=</a> <a id="3130" class="Symbol">λ</a> <a id="3132" href="Categories.NaturalTransformation.Core.html#3132" class="Bound">q</a> <a id="3134" class="Symbol">→</a> <a id="3136" href="Categories.NaturalTransformation.Core.html#3085" class="Bound">E</a> <a id="3138" href="Categories.Category.html#700" class="Function Operator">[</a> <a id="3140" href="Categories.NaturalTransformation.Core.html#3416" class="Function">I₁</a> <a id="3143" class="Symbol">(</a><a id="3144" href="Categories.NaturalTransformation.Core.html#783" class="Field">X.η</a> <a id="3148" href="Categories.NaturalTransformation.Core.html#3132" class="Bound">q</a><a id="3149" class="Symbol">)</a> <a id="3151" href="Categories.Category.html#700" class="Function Operator">∘</a> <a id="3153" href="Categories.NaturalTransformation.Core.html#783" class="Function">Y.η</a> <a id="3157" class="Symbol">(</a><a id="3158" href="Categories.Functor.Core.html#432" class="Function">F.F₀</a> <a id="3163" href="Categories.NaturalTransformation.Core.html#3132" class="Bound">q</a><a id="3164" class="Symbol">)</a> <a id="3166" href="Categories.Category.html#700" class="Function Operator">]</a>
  <a id="3170" class="Symbol">;</a> <a id="3172" href="Categories.NaturalTransformation.Core.html#1681" class="Field">commute</a> <a id="3180" class="Symbol">=</a> <a id="3182" class="Symbol">λ</a> <a id="3184" href="Categories.NaturalTransformation.Core.html#3184" class="Bound">f</a> <a id="3186" class="Symbol">→</a> <a id="3188" href="Categories.Morphism.Reasoning.Core.html#5845" class="Function">glue</a> <a id="3193" class="Symbol">(</a><a id="3194" href="Categories.Functor.Properties.html#2798" class="Function Operator">[</a> <a id="3196" href="Categories.NaturalTransformation.Core.html#3097" class="Bound">I</a> <a id="3198" href="Categories.Functor.Properties.html#2798" class="Function Operator">]-resp-square</a> <a id="3212" class="Symbol">(</a><a id="3213" href="Categories.NaturalTransformation.Core.html#827" class="Field">X.commute</a> <a id="3223" href="Categories.NaturalTransformation.Core.html#3184" class="Bound">f</a><a id="3224" class="Symbol">))</a> <a id="3227" class="Symbol">(</a><a id="3228" href="Categories.NaturalTransformation.Core.html#827" class="Function">Y.commute</a> <a id="3238" class="Symbol">(</a><a id="3239" href="Categories.Functor.Core.html#455" class="Function">F.F₁</a> <a id="3244" href="Categories.NaturalTransformation.Core.html#3184" class="Bound">f</a><a id="3245" class="Symbol">))</a>
  <a id="3250" class="Symbol">}</a>
  <a id="3254" class="Keyword">where</a> <a id="3260" class="Keyword">module</a> <a id="3267" href="Categories.NaturalTransformation.Core.html#3267" class="Module">F</a> <a id="3269" class="Symbol">=</a> <a id="3271" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="3279" href="Categories.NaturalTransformation.Core.html#3089" class="Bound">F</a>
        <a id="3289" class="Keyword">module</a> <a id="3296" href="Categories.NaturalTransformation.Core.html#3296" class="Module">X</a> <a id="3298" class="Symbol">=</a> <a id="3300" href="Categories.NaturalTransformation.Core.html#466" class="Module">NaturalTransformation</a> <a id="3322" href="Categories.NaturalTransformation.Core.html#3102" class="Bound">X</a>
        <a id="3332" class="Keyword">module</a> <a id="3339" href="Categories.NaturalTransformation.Core.html#3339" class="Module">Y</a> <a id="3341" class="Symbol">=</a> <a id="3343" href="Categories.NaturalTransformation.Core.html#466" class="Module">NaturalTransformation</a> <a id="3365" href="Categories.NaturalTransformation.Core.html#3100" class="Bound">Y</a>
        <a id="3375" class="Keyword">open</a> <a id="3380" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="3388" href="Categories.NaturalTransformation.Core.html#3097" class="Bound">I</a> <a id="3390" class="Keyword">renaming</a> <a id="3399" class="Symbol">(</a><a id="3400" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="3403" class="Symbol">to</a> <a id="3406" class="Field">I₀</a><a id="3408" class="Symbol">;</a> <a id="3410" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="3413" class="Symbol">to</a> <a id="3416" class="Field">I₁</a><a id="3418" class="Symbol">)</a>
        <a id="3428" class="Keyword">open</a> <a id="3433" href="Categories.Morphism.Reasoning.html" class="Module">MR</a> <a id="3436" href="Categories.NaturalTransformation.Core.html#3085" class="Bound">E</a>

<a id="_∘ˡ_"></a><a id="3439" href="Categories.NaturalTransformation.Core.html#3439" class="Function Operator">_∘ˡ_</a> <a id="3444" class="Symbol">:</a> <a id="3446" class="Symbol">∀</a> <a id="3448" class="Symbol">{</a><a id="3449" href="Categories.NaturalTransformation.Core.html#3449" class="Bound">G</a> <a id="3451" href="Categories.NaturalTransformation.Core.html#3451" class="Bound">H</a> <a id="3453" class="Symbol">:</a> <a id="3455" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="3463" href="Categories.NaturalTransformation.Core.html#435" class="Generalizable">C</a> <a id="3465" href="Categories.NaturalTransformation.Core.html#437" class="Generalizable">D</a><a id="3466" class="Symbol">}</a> <a id="3468" class="Symbol">(</a><a id="3469" href="Categories.NaturalTransformation.Core.html#3469" class="Bound">F</a> <a id="3471" class="Symbol">:</a> <a id="3473" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="3481" href="Categories.NaturalTransformation.Core.html#437" class="Generalizable">D</a> <a id="3483" href="Categories.NaturalTransformation.Core.html#439" class="Generalizable">E</a><a id="3484" class="Symbol">)</a> <a id="3486" class="Symbol">→</a> <a id="3488" href="Categories.NaturalTransformation.Core.html#466" class="Record">NaturalTransformation</a> <a id="3510" href="Categories.NaturalTransformation.Core.html#3449" class="Bound">G</a> <a id="3512" href="Categories.NaturalTransformation.Core.html#3451" class="Bound">H</a> <a id="3514" class="Symbol">→</a> <a id="3516" href="Categories.NaturalTransformation.Core.html#466" class="Record">NaturalTransformation</a> <a id="3538" class="Symbol">(</a><a id="3539" href="Categories.NaturalTransformation.Core.html#3469" class="Bound">F</a> <a id="3541" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="3544" href="Categories.NaturalTransformation.Core.html#3449" class="Bound">G</a><a id="3545" class="Symbol">)</a> <a id="3547" class="Symbol">(</a><a id="3548" href="Categories.NaturalTransformation.Core.html#3469" class="Bound">F</a> <a id="3550" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="3553" href="Categories.NaturalTransformation.Core.html#3451" class="Bound">H</a><a id="3554" class="Symbol">)</a>
<a id="3556" href="Categories.NaturalTransformation.Core.html#3439" class="Function Operator">_∘ˡ_</a> <a id="3561" href="Categories.NaturalTransformation.Core.html#3561" class="Bound">F</a> <a id="3563" href="Categories.NaturalTransformation.Core.html#3563" class="Bound">α</a> <a id="3565" class="Symbol">=</a> <a id="3567" class="Keyword">record</a>
  <a id="3576" class="Symbol">{</a> <a id="3578" href="Categories.NaturalTransformation.Core.html#783" class="Field">η</a>           <a id="3590" class="Symbol">=</a> <a id="3592" class="Symbol">λ</a> <a id="3594" href="Categories.NaturalTransformation.Core.html#3594" class="Bound">X</a> <a id="3596" class="Symbol">→</a> <a id="3598" href="Categories.Functor.Core.html#455" class="Function">F₁</a> <a id="3601" class="Symbol">(</a><a id="3602" href="Categories.NaturalTransformation.Core.html#783" class="Field">η</a> <a id="3604" href="Categories.NaturalTransformation.Core.html#3594" class="Bound">X</a><a id="3605" class="Symbol">)</a>
  <a id="3609" class="Symbol">;</a> <a id="3611" href="Categories.NaturalTransformation.Core.html#827" class="Field">commute</a>     <a id="3623" class="Symbol">=</a> <a id="3625" class="Symbol">λ</a> <a id="3627" href="Categories.NaturalTransformation.Core.html#3627" class="Bound">f</a> <a id="3629" class="Symbol">→</a> <a id="3631" href="Categories.Functor.Properties.html#2798" class="Function Operator">[</a> <a id="3633" href="Categories.NaturalTransformation.Core.html#3561" class="Bound">F</a> <a id="3635" href="Categories.Functor.Properties.html#2798" class="Function Operator">]-resp-square</a> <a id="3649" class="Symbol">(</a><a id="3650" href="Categories.NaturalTransformation.Core.html#827" class="Field">commute</a> <a id="3658" href="Categories.NaturalTransformation.Core.html#3627" class="Bound">f</a><a id="3659" class="Symbol">)</a>
  <a id="3663" class="Symbol">;</a> <a id="3665" href="Categories.NaturalTransformation.Core.html#1043" class="Field">sym-commute</a> <a id="3677" class="Symbol">=</a> <a id="3679" class="Symbol">λ</a> <a id="3681" href="Categories.NaturalTransformation.Core.html#3681" class="Bound">f</a> <a id="3683" class="Symbol">→</a> <a id="3685" href="Categories.Functor.Properties.html#2798" class="Function Operator">[</a> <a id="3687" href="Categories.NaturalTransformation.Core.html#3561" class="Bound">F</a> <a id="3689" href="Categories.Functor.Properties.html#2798" class="Function Operator">]-resp-square</a> <a id="3703" class="Symbol">(</a><a id="3704" href="Categories.NaturalTransformation.Core.html#1043" class="Field">sym-commute</a> <a id="3716" href="Categories.NaturalTransformation.Core.html#3681" class="Bound">f</a><a id="3717" class="Symbol">)</a>
  <a id="3721" class="Symbol">}</a>
  <a id="3725" class="Keyword">where</a> <a id="3731" class="Keyword">open</a> <a id="3736" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="3744" href="Categories.NaturalTransformation.Core.html#3561" class="Bound">F</a>
        <a id="3754" class="Keyword">open</a> <a id="3759" href="Categories.NaturalTransformation.Core.html#466" class="Module">NaturalTransformation</a> <a id="3781" href="Categories.NaturalTransformation.Core.html#3563" class="Bound">α</a>

<a id="_∘ʳ_"></a><a id="3784" href="Categories.NaturalTransformation.Core.html#3784" class="Function Operator">_∘ʳ_</a> <a id="3789" class="Symbol">:</a> <a id="3791" class="Symbol">∀</a> <a id="3793" class="Symbol">{</a><a id="3794" href="Categories.NaturalTransformation.Core.html#3794" class="Bound">G</a> <a id="3796" href="Categories.NaturalTransformation.Core.html#3796" class="Bound">H</a> <a id="3798" class="Symbol">:</a> <a id="3800" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="3808" href="Categories.NaturalTransformation.Core.html#437" class="Generalizable">D</a> <a id="3810" href="Categories.NaturalTransformation.Core.html#439" class="Generalizable">E</a><a id="3811" class="Symbol">}</a> <a id="3813" class="Symbol">→</a> <a id="3815" href="Categories.NaturalTransformation.Core.html#466" class="Record">NaturalTransformation</a> <a id="3837" href="Categories.NaturalTransformation.Core.html#3794" class="Bound">G</a> <a id="3839" href="Categories.NaturalTransformation.Core.html#3796" class="Bound">H</a> <a id="3841" class="Symbol">→</a> <a id="3843" class="Symbol">(</a><a id="3844" href="Categories.NaturalTransformation.Core.html#3844" class="Bound">F</a> <a id="3846" class="Symbol">:</a> <a id="3848" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="3856" href="Categories.NaturalTransformation.Core.html#435" class="Generalizable">C</a> <a id="3858" href="Categories.NaturalTransformation.Core.html#437" class="Generalizable">D</a><a id="3859" class="Symbol">)</a> <a id="3861" class="Symbol">→</a> <a id="3863" href="Categories.NaturalTransformation.Core.html#466" class="Record">NaturalTransformation</a> <a id="3885" class="Symbol">(</a><a id="3886" href="Categories.NaturalTransformation.Core.html#3794" class="Bound">G</a> <a id="3888" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="3891" href="Categories.NaturalTransformation.Core.html#3844" class="Bound">F</a><a id="3892" class="Symbol">)</a> <a id="3894" class="Symbol">(</a><a id="3895" href="Categories.NaturalTransformation.Core.html#3796" class="Bound">H</a> <a id="3897" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="3900" href="Categories.NaturalTransformation.Core.html#3844" class="Bound">F</a><a id="3901" class="Symbol">)</a>
<a id="3903" href="Categories.NaturalTransformation.Core.html#3784" class="Function Operator">_∘ʳ_</a> <a id="3908" class="Symbol">{</a><a id="3909" class="Argument">D</a> <a id="3911" class="Symbol">=</a> <a id="3913" href="Categories.NaturalTransformation.Core.html#3913" class="Bound">D</a><a id="3914" class="Symbol">}</a> <a id="3916" class="Symbol">{</a><a id="3917" class="Argument">E</a> <a id="3919" class="Symbol">=</a> <a id="3921" href="Categories.NaturalTransformation.Core.html#3921" class="Bound">E</a><a id="3922" class="Symbol">}</a> <a id="3924" class="Symbol">{</a><a id="3925" class="Argument">G</a> <a id="3927" class="Symbol">=</a> <a id="3929" href="Categories.NaturalTransformation.Core.html#3929" class="Bound">G</a><a id="3930" class="Symbol">}</a> <a id="3932" class="Symbol">{</a><a id="3933" class="Argument">H</a> <a id="3935" class="Symbol">=</a> <a id="3937" href="Categories.NaturalTransformation.Core.html#3937" class="Bound">H</a><a id="3938" class="Symbol">}</a> <a id="3940" href="Categories.NaturalTransformation.Core.html#3940" class="Bound">α</a> <a id="3942" href="Categories.NaturalTransformation.Core.html#3942" class="Bound">F</a> <a id="3944" class="Symbol">=</a> <a id="3946" class="Keyword">record</a>
  <a id="3955" class="Symbol">{</a> <a id="3957" href="Categories.NaturalTransformation.Core.html#783" class="Field">η</a>           <a id="3969" class="Symbol">=</a> <a id="3971" class="Symbol">λ</a> <a id="3973" href="Categories.NaturalTransformation.Core.html#3973" class="Bound">X</a> <a id="3975" class="Symbol">→</a> <a id="3977" href="Categories.NaturalTransformation.Core.html#783" class="Function">η</a> <a id="3979" class="Symbol">(</a><a id="3980" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="3983" href="Categories.NaturalTransformation.Core.html#3973" class="Bound">X</a><a id="3984" class="Symbol">)</a>
  <a id="3988" class="Symbol">;</a> <a id="3990" href="Categories.NaturalTransformation.Core.html#827" class="Field">commute</a>     <a id="4002" class="Symbol">=</a> <a id="4004" class="Symbol">λ</a> <a id="4006" href="Categories.NaturalTransformation.Core.html#4006" class="Bound">f</a> <a id="4008" class="Symbol">→</a> <a id="4010" href="Categories.NaturalTransformation.Core.html#827" class="Function">commute</a> <a id="4018" class="Symbol">(</a><a id="4019" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="4022" href="Categories.NaturalTransformation.Core.html#4006" class="Bound">f</a><a id="4023" class="Symbol">)</a>
  <a id="4027" class="Symbol">;</a> <a id="4029" href="Categories.NaturalTransformation.Core.html#1043" class="Field">sym-commute</a> <a id="4041" class="Symbol">=</a> <a id="4043" class="Symbol">λ</a> <a id="4045" href="Categories.NaturalTransformation.Core.html#4045" class="Bound">f</a> <a id="4047" class="Symbol">→</a> <a id="4049" href="Categories.NaturalTransformation.Core.html#1043" class="Function">sym-commute</a> <a id="4061" class="Symbol">(</a><a id="4062" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="4065" href="Categories.NaturalTransformation.Core.html#4045" class="Bound">f</a><a id="4066" class="Symbol">)</a>
  <a id="4070" class="Symbol">}</a>
  <a id="4074" class="Keyword">where</a> <a id="4080" class="Keyword">open</a> <a id="4085" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="4093" href="Categories.NaturalTransformation.Core.html#3942" class="Bound">F</a>
        <a id="4103" class="Keyword">open</a> <a id="4108" href="Categories.NaturalTransformation.Core.html#466" class="Module">NaturalTransformation</a> <a id="4130" href="Categories.NaturalTransformation.Core.html#3940" class="Bound">α</a>

<a id="id∘id⇒id"></a><a id="4133" href="Categories.NaturalTransformation.Core.html#4133" class="Function">id∘id⇒id</a> <a id="4142" class="Symbol">:</a> <a id="4144" class="Symbol">{</a><a id="4145" href="Categories.NaturalTransformation.Core.html#4145" class="Bound">C</a> <a id="4147" class="Symbol">:</a> <a id="4149" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="4158" href="Categories.NaturalTransformation.Core.html#408" class="Generalizable">o</a> <a id="4160" href="Categories.NaturalTransformation.Core.html#410" class="Generalizable">ℓ</a> <a id="4162" href="Categories.NaturalTransformation.Core.html#412" class="Generalizable">e</a><a id="4163" class="Symbol">}</a> <a id="4165" class="Symbol">→</a> <a id="4167" href="Categories.NaturalTransformation.Core.html#466" class="Record">NaturalTransformation</a> <a id="4189" class="Symbol">{</a><a id="4190" class="Argument">C</a> <a id="4192" class="Symbol">=</a> <a id="4194" href="Categories.NaturalTransformation.Core.html#4145" class="Bound">C</a><a id="4195" class="Symbol">}</a> <a id="4197" class="Symbol">{</a><a id="4198" class="Argument">D</a> <a id="4200" class="Symbol">=</a> <a id="4202" href="Categories.NaturalTransformation.Core.html#4145" class="Bound">C</a><a id="4203" class="Symbol">}</a> <a id="4205" class="Symbol">(</a><a id="4206" href="Categories.NaturalTransformation.Core.html#187" class="Function">idF</a> <a id="4210" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="4213" href="Categories.NaturalTransformation.Core.html#187" class="Function">idF</a><a id="4216" class="Symbol">)</a> <a id="4218" href="Categories.NaturalTransformation.Core.html#187" class="Function">idF</a>
<a id="4222" href="Categories.NaturalTransformation.Core.html#4133" class="Function">id∘id⇒id</a> <a id="4231" class="Symbol">{</a><a id="4232" class="Argument">C</a> <a id="4234" class="Symbol">=</a> <a id="4236" href="Categories.NaturalTransformation.Core.html#4236" class="Bound">C</a><a id="4237" class="Symbol">}</a> <a id="4239" class="Symbol">=</a> <a id="4241" class="Keyword">record</a>
  <a id="4250" class="Symbol">{</a> <a id="4252" href="Categories.NaturalTransformation.Core.html#783" class="Field">η</a>           <a id="4264" class="Symbol">=</a> <a id="4266" class="Symbol">λ</a> <a id="4268" href="Categories.NaturalTransformation.Core.html#4268" class="Bound">_</a> <a id="4270" class="Symbol">→</a> <a id="4272" href="Categories.Category.Core.html#630" class="Field">Category.id</a> <a id="4284" href="Categories.NaturalTransformation.Core.html#4236" class="Bound">C</a>
  <a id="4288" class="Symbol">;</a> <a id="4290" href="Categories.NaturalTransformation.Core.html#827" class="Field">commute</a>     <a id="4302" class="Symbol">=</a> <a id="4304" class="Symbol">λ</a> <a id="4306" href="Categories.NaturalTransformation.Core.html#4306" class="Bound">f</a> <a id="4308" class="Symbol">→</a> <a id="4310" href="Categories.Morphism.Reasoning.Core.html#1364" class="Function">MR.id-comm-sym</a> <a id="4325" href="Categories.NaturalTransformation.Core.html#4236" class="Bound">C</a> <a id="4327" class="Symbol">{</a><a id="4328" class="Argument">f</a> <a id="4330" class="Symbol">=</a> <a id="4332" href="Categories.NaturalTransformation.Core.html#4306" class="Bound">f</a><a id="4333" class="Symbol">}</a>
  <a id="4337" class="Symbol">;</a> <a id="4339" href="Categories.NaturalTransformation.Core.html#1043" class="Field">sym-commute</a> <a id="4351" class="Symbol">=</a> <a id="4353" class="Symbol">λ</a> <a id="4355" href="Categories.NaturalTransformation.Core.html#4355" class="Bound">f</a> <a id="4357" class="Symbol">→</a> <a id="4359" href="Categories.Morphism.Reasoning.Core.html#1257" class="Function">MR.id-comm</a> <a id="4370" href="Categories.NaturalTransformation.Core.html#4236" class="Bound">C</a> <a id="4372" class="Symbol">{</a><a id="4373" class="Argument">f</a> <a id="4375" class="Symbol">=</a> <a id="4377" href="Categories.NaturalTransformation.Core.html#4355" class="Bound">f</a><a id="4378" class="Symbol">}</a>
  <a id="4382" class="Symbol">}</a>

<a id="id⇒id∘id"></a><a id="4385" href="Categories.NaturalTransformation.Core.html#4385" class="Function">id⇒id∘id</a> <a id="4394" class="Symbol">:</a> <a id="4396" class="Symbol">{</a><a id="4397" href="Categories.NaturalTransformation.Core.html#4397" class="Bound">C</a> <a id="4399" class="Symbol">:</a> <a id="4401" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="4410" href="Categories.NaturalTransformation.Core.html#408" class="Generalizable">o</a> <a id="4412" href="Categories.NaturalTransformation.Core.html#410" class="Generalizable">ℓ</a> <a id="4414" href="Categories.NaturalTransformation.Core.html#412" class="Generalizable">e</a><a id="4415" class="Symbol">}</a> <a id="4417" class="Symbol">→</a> <a id="4419" href="Categories.NaturalTransformation.Core.html#466" class="Record">NaturalTransformation</a> <a id="4441" class="Symbol">{</a><a id="4442" class="Argument">C</a> <a id="4444" class="Symbol">=</a> <a id="4446" href="Categories.NaturalTransformation.Core.html#4397" class="Bound">C</a><a id="4447" class="Symbol">}</a> <a id="4449" class="Symbol">{</a><a id="4450" class="Argument">D</a> <a id="4452" class="Symbol">=</a> <a id="4454" href="Categories.NaturalTransformation.Core.html#4397" class="Bound">C</a><a id="4455" class="Symbol">}</a> <a id="4457" href="Categories.NaturalTransformation.Core.html#187" class="Function">idF</a> <a id="4461" class="Symbol">(</a><a id="4462" href="Categories.NaturalTransformation.Core.html#187" class="Function">idF</a> <a id="4466" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="4469" href="Categories.NaturalTransformation.Core.html#187" class="Function">idF</a><a id="4472" class="Symbol">)</a>
<a id="4474" href="Categories.NaturalTransformation.Core.html#4385" class="Function">id⇒id∘id</a> <a id="4483" class="Symbol">{</a><a id="4484" class="Argument">C</a> <a id="4486" class="Symbol">=</a> <a id="4488" href="Categories.NaturalTransformation.Core.html#4488" class="Bound">C</a><a id="4489" class="Symbol">}</a> <a id="4491" class="Symbol">=</a> <a id="4493" class="Keyword">record</a>
  <a id="4502" class="Symbol">{</a> <a id="4504" href="Categories.NaturalTransformation.Core.html#783" class="Field">η</a>           <a id="4516" class="Symbol">=</a> <a id="4518" class="Symbol">λ</a> <a id="4520" href="Categories.NaturalTransformation.Core.html#4520" class="Bound">_</a> <a id="4522" class="Symbol">→</a> <a id="4524" href="Categories.Category.Core.html#630" class="Field">Category.id</a> <a id="4536" href="Categories.NaturalTransformation.Core.html#4488" class="Bound">C</a>
  <a id="4540" class="Symbol">;</a> <a id="4542" href="Categories.NaturalTransformation.Core.html#827" class="Field">commute</a>     <a id="4554" class="Symbol">=</a> <a id="4556" class="Symbol">λ</a> <a id="4558" href="Categories.NaturalTransformation.Core.html#4558" class="Bound">f</a> <a id="4560" class="Symbol">→</a> <a id="4562" href="Categories.Morphism.Reasoning.Core.html#1364" class="Function">MR.id-comm-sym</a> <a id="4577" href="Categories.NaturalTransformation.Core.html#4488" class="Bound">C</a> <a id="4579" class="Symbol">{</a><a id="4580" class="Argument">f</a> <a id="4582" class="Symbol">=</a> <a id="4584" href="Categories.NaturalTransformation.Core.html#4558" class="Bound">f</a><a id="4585" class="Symbol">}</a>
  <a id="4589" class="Symbol">;</a> <a id="4591" href="Categories.NaturalTransformation.Core.html#1043" class="Field">sym-commute</a> <a id="4603" class="Symbol">=</a> <a id="4605" class="Symbol">λ</a> <a id="4607" href="Categories.NaturalTransformation.Core.html#4607" class="Bound">f</a> <a id="4609" class="Symbol">→</a> <a id="4611" href="Categories.Morphism.Reasoning.Core.html#1257" class="Function">MR.id-comm</a> <a id="4622" href="Categories.NaturalTransformation.Core.html#4488" class="Bound">C</a> <a id="4624" class="Symbol">{</a><a id="4625" class="Argument">f</a> <a id="4627" class="Symbol">=</a> <a id="4629" href="Categories.NaturalTransformation.Core.html#4607" class="Bound">f</a><a id="4630" class="Symbol">}</a>
  <a id="4634" class="Symbol">}</a>

<a id="4637" class="Keyword">module</a> <a id="4644" href="Categories.NaturalTransformation.Core.html#4644" class="Module">_</a> <a id="4646" class="Symbol">{</a><a id="4647" href="Categories.NaturalTransformation.Core.html#4647" class="Bound">F</a> <a id="4649" class="Symbol">:</a> <a id="4651" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="4659" href="Categories.NaturalTransformation.Core.html#435" class="Generalizable">C</a> <a id="4661" href="Categories.NaturalTransformation.Core.html#437" class="Generalizable">D</a><a id="4662" class="Symbol">}</a> <a id="4664" class="Keyword">where</a>
  <a id="4672" class="Keyword">open</a> <a id="4677" href="Categories.Category.Core.html#2462" class="Module">Category.HomReasoning</a> <a id="4699" href="Categories.NaturalTransformation.Core.html#4661" class="Bound">D</a>
  <a id="4703" class="Keyword">open</a> <a id="4708" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="4716" href="Categories.NaturalTransformation.Core.html#4647" class="Bound">F</a>
  <a id="4720" class="Keyword">open</a> <a id="4725" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="4734" href="Categories.NaturalTransformation.Core.html#4661" class="Bound">D</a>
  <a id="4738" class="Keyword">open</a> <a id="4743" href="Categories.Morphism.Reasoning.html" class="Module">MR</a> <a id="4746" href="Categories.NaturalTransformation.Core.html#4661" class="Bound">D</a>
  <a id="4750" class="Keyword">private</a> <a id="4758" class="Keyword">module</a> <a id="4765" href="Categories.NaturalTransformation.Core.html#4765" class="Module">D</a> <a id="4767" class="Symbol">=</a> <a id="4769" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="4778" href="Categories.NaturalTransformation.Core.html#4661" class="Bound">D</a>

  <a id="4783" href="Categories.NaturalTransformation.Core.html#4783" class="Function">F⇒F∘id</a> <a id="4790" class="Symbol">:</a> <a id="4792" href="Categories.NaturalTransformation.Core.html#466" class="Record">NaturalTransformation</a> <a id="4814" href="Categories.NaturalTransformation.Core.html#4647" class="Bound">F</a> <a id="4816" class="Symbol">(</a><a id="4817" href="Categories.NaturalTransformation.Core.html#4647" class="Bound">F</a> <a id="4819" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="4822" href="Categories.NaturalTransformation.Core.html#187" class="Function">idF</a><a id="4825" class="Symbol">)</a>
  <a id="4829" href="Categories.NaturalTransformation.Core.html#4783" class="Function">F⇒F∘id</a> <a id="4836" class="Symbol">=</a> <a id="4838" class="Keyword">record</a> <a id="4845" class="Symbol">{</a> <a id="4847" href="Categories.NaturalTransformation.Core.html#783" class="Field">η</a> <a id="4849" class="Symbol">=</a> <a id="4851" class="Symbol">λ</a> <a id="4853" href="Categories.NaturalTransformation.Core.html#4853" class="Bound">_</a> <a id="4855" class="Symbol">→</a> <a id="4857" href="Categories.Category.Core.html#630" class="Function">D.id</a> <a id="4862" class="Symbol">;</a> <a id="4864" href="Categories.NaturalTransformation.Core.html#827" class="Field">commute</a> <a id="4872" class="Symbol">=</a> <a id="4874" class="Symbol">λ</a> <a id="4876" href="Categories.NaturalTransformation.Core.html#4876" class="Bound">_</a> <a id="4878" class="Symbol">→</a> <a id="4880" href="Categories.Morphism.Reasoning.Core.html#1364" class="Function">id-comm-sym</a> <a id="4892" class="Symbol">;</a> <a id="4894" href="Categories.NaturalTransformation.Core.html#1043" class="Field">sym-commute</a> <a id="4906" class="Symbol">=</a> <a id="4908" class="Symbol">λ</a> <a id="4910" href="Categories.NaturalTransformation.Core.html#4910" class="Bound">_</a> <a id="4912" class="Symbol">→</a> <a id="4914" href="Categories.Morphism.Reasoning.Core.html#1257" class="Function">id-comm</a> <a id="4922" class="Symbol">}</a>

  <a id="4927" href="Categories.NaturalTransformation.Core.html#4927" class="Function">F⇒id∘F</a> <a id="4934" class="Symbol">:</a> <a id="4936" href="Categories.NaturalTransformation.Core.html#466" class="Record">NaturalTransformation</a> <a id="4958" href="Categories.NaturalTransformation.Core.html#4647" class="Bound">F</a> <a id="4960" class="Symbol">(</a><a id="4961" href="Categories.NaturalTransformation.Core.html#187" class="Function">idF</a> <a id="4965" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="4968" href="Categories.NaturalTransformation.Core.html#4647" class="Bound">F</a><a id="4969" class="Symbol">)</a>
  <a id="4973" href="Categories.NaturalTransformation.Core.html#4927" class="Function">F⇒id∘F</a> <a id="4980" class="Symbol">=</a> <a id="4982" class="Keyword">record</a> <a id="4989" class="Symbol">{</a> <a id="4991" href="Categories.NaturalTransformation.Core.html#783" class="Field">η</a> <a id="4993" class="Symbol">=</a> <a id="4995" class="Symbol">λ</a> <a id="4997" href="Categories.NaturalTransformation.Core.html#4997" class="Bound">_</a> <a id="4999" class="Symbol">→</a> <a id="5001" href="Categories.Category.Core.html#630" class="Function">D.id</a> <a id="5006" class="Symbol">;</a> <a id="5008" href="Categories.NaturalTransformation.Core.html#827" class="Field">commute</a> <a id="5016" class="Symbol">=</a> <a id="5018" class="Symbol">λ</a> <a id="5020" href="Categories.NaturalTransformation.Core.html#5020" class="Bound">_</a> <a id="5022" class="Symbol">→</a> <a id="5024" href="Categories.Morphism.Reasoning.Core.html#1364" class="Function">id-comm-sym</a> <a id="5036" class="Symbol">;</a> <a id="5038" href="Categories.NaturalTransformation.Core.html#1043" class="Field">sym-commute</a> <a id="5050" class="Symbol">=</a> <a id="5052" class="Symbol">λ</a> <a id="5054" href="Categories.NaturalTransformation.Core.html#5054" class="Bound">_</a> <a id="5056" class="Symbol">→</a> <a id="5058" href="Categories.Morphism.Reasoning.Core.html#1257" class="Function">id-comm</a> <a id="5066" class="Symbol">}</a>

  <a id="5071" href="Categories.NaturalTransformation.Core.html#5071" class="Function">F∘id⇒F</a> <a id="5078" class="Symbol">:</a> <a id="5080" href="Categories.NaturalTransformation.Core.html#466" class="Record">NaturalTransformation</a> <a id="5102" class="Symbol">(</a><a id="5103" href="Categories.NaturalTransformation.Core.html#4647" class="Bound">F</a> <a id="5105" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="5108" href="Categories.NaturalTransformation.Core.html#187" class="Function">idF</a><a id="5111" class="Symbol">)</a> <a id="5113" href="Categories.NaturalTransformation.Core.html#4647" class="Bound">F</a>
  <a id="5117" href="Categories.NaturalTransformation.Core.html#5071" class="Function">F∘id⇒F</a> <a id="5124" class="Symbol">=</a> <a id="5126" class="Keyword">record</a> <a id="5133" class="Symbol">{</a> <a id="5135" href="Categories.NaturalTransformation.Core.html#783" class="Field">η</a> <a id="5137" class="Symbol">=</a> <a id="5139" class="Symbol">λ</a> <a id="5141" href="Categories.NaturalTransformation.Core.html#5141" class="Bound">_</a> <a id="5143" class="Symbol">→</a> <a id="5145" href="Categories.Category.Core.html#630" class="Function">D.id</a> <a id="5150" class="Symbol">;</a> <a id="5152" href="Categories.NaturalTransformation.Core.html#827" class="Field">commute</a> <a id="5160" class="Symbol">=</a> <a id="5162" class="Symbol">λ</a> <a id="5164" href="Categories.NaturalTransformation.Core.html#5164" class="Bound">_</a> <a id="5166" class="Symbol">→</a> <a id="5168" href="Categories.Morphism.Reasoning.Core.html#1364" class="Function">id-comm-sym</a> <a id="5180" class="Symbol">;</a> <a id="5182" href="Categories.NaturalTransformation.Core.html#1043" class="Field">sym-commute</a> <a id="5194" class="Symbol">=</a> <a id="5196" class="Symbol">λ</a> <a id="5198" href="Categories.NaturalTransformation.Core.html#5198" class="Bound">_</a> <a id="5200" class="Symbol">→</a> <a id="5202" href="Categories.Morphism.Reasoning.Core.html#1257" class="Function">id-comm</a> <a id="5210" class="Symbol">}</a>

  <a id="5215" href="Categories.NaturalTransformation.Core.html#5215" class="Function">id∘F⇒F</a> <a id="5222" class="Symbol">:</a> <a id="5224" href="Categories.NaturalTransformation.Core.html#466" class="Record">NaturalTransformation</a> <a id="5246" class="Symbol">(</a><a id="5247" href="Categories.NaturalTransformation.Core.html#187" class="Function">idF</a> <a id="5251" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="5254" href="Categories.NaturalTransformation.Core.html#4647" class="Bound">F</a><a id="5255" class="Symbol">)</a> <a id="5257" href="Categories.NaturalTransformation.Core.html#4647" class="Bound">F</a>
  <a id="5261" href="Categories.NaturalTransformation.Core.html#5215" class="Function">id∘F⇒F</a> <a id="5268" class="Symbol">=</a> <a id="5270" class="Keyword">record</a> <a id="5277" class="Symbol">{</a> <a id="5279" href="Categories.NaturalTransformation.Core.html#783" class="Field">η</a> <a id="5281" class="Symbol">=</a> <a id="5283" class="Symbol">λ</a> <a id="5285" href="Categories.NaturalTransformation.Core.html#5285" class="Bound">_</a> <a id="5287" class="Symbol">→</a> <a id="5289" href="Categories.Category.Core.html#630" class="Function">D.id</a> <a id="5294" class="Symbol">;</a> <a id="5296" href="Categories.NaturalTransformation.Core.html#827" class="Field">commute</a> <a id="5304" class="Symbol">=</a> <a id="5306" class="Symbol">λ</a> <a id="5308" href="Categories.NaturalTransformation.Core.html#5308" class="Bound">_</a> <a id="5310" class="Symbol">→</a> <a id="5312" href="Categories.Morphism.Reasoning.Core.html#1364" class="Function">id-comm-sym</a> <a id="5324" class="Symbol">;</a> <a id="5326" href="Categories.NaturalTransformation.Core.html#1043" class="Field">sym-commute</a> <a id="5338" class="Symbol">=</a> <a id="5340" class="Symbol">λ</a> <a id="5342" href="Categories.NaturalTransformation.Core.html#5342" class="Bound">_</a> <a id="5344" class="Symbol">→</a> <a id="5346" href="Categories.Morphism.Reasoning.Core.html#1257" class="Function">id-comm</a> <a id="5354" class="Symbol">}</a>

<a id="5357" class="Keyword">private</a>
  <a id="op-involutive"></a><a id="5367" href="Categories.NaturalTransformation.Core.html#5367" class="Function">op-involutive</a> <a id="5381" class="Symbol">:</a> <a id="5383" class="Symbol">{</a><a id="5384" href="Categories.NaturalTransformation.Core.html#5384" class="Bound">C</a> <a id="5386" class="Symbol">:</a> <a id="5388" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="5397" href="Categories.NaturalTransformation.Core.html#408" class="Generalizable">o</a> <a id="5399" href="Categories.NaturalTransformation.Core.html#410" class="Generalizable">ℓ</a> <a id="5401" href="Categories.NaturalTransformation.Core.html#412" class="Generalizable">e</a><a id="5402" class="Symbol">}</a> <a id="5404" class="Symbol">{</a><a id="5405" href="Categories.NaturalTransformation.Core.html#5405" class="Bound">D</a> <a id="5407" class="Symbol">:</a> <a id="5409" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="5418" href="Categories.NaturalTransformation.Core.html#414" class="Generalizable">o′</a> <a id="5421" href="Categories.NaturalTransformation.Core.html#417" class="Generalizable">ℓ′</a> <a id="5424" href="Categories.NaturalTransformation.Core.html#420" class="Generalizable">e′</a><a id="5426" class="Symbol">}</a> <a id="5428" class="Symbol">{</a><a id="5429" href="Categories.NaturalTransformation.Core.html#5429" class="Bound">F</a> <a id="5431" href="Categories.NaturalTransformation.Core.html#5431" class="Bound">G</a> <a id="5433" class="Symbol">:</a> <a id="5435" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="5443" href="Categories.NaturalTransformation.Core.html#5384" class="Bound">C</a> <a id="5445" href="Categories.NaturalTransformation.Core.html#5405" class="Bound">D</a><a id="5446" class="Symbol">}</a> <a id="5448" class="Symbol">→</a>
                  <a id="5468" class="Symbol">(</a><a id="5469" href="Categories.NaturalTransformation.Core.html#5469" class="Bound">α</a> <a id="5471" class="Symbol">:</a> <a id="5473" href="Categories.NaturalTransformation.Core.html#466" class="Record">NaturalTransformation</a> <a id="5495" href="Categories.NaturalTransformation.Core.html#5429" class="Bound">F</a> <a id="5497" href="Categories.NaturalTransformation.Core.html#5431" class="Bound">G</a><a id="5498" class="Symbol">)</a> <a id="5500" class="Symbol">→</a> <a id="5502" href="Categories.NaturalTransformation.Core.html#1114" class="Function">NaturalTransformation.op</a> <a id="5527" class="Symbol">(</a><a id="5528" href="Categories.NaturalTransformation.Core.html#1114" class="Function">NaturalTransformation.op</a> <a id="5553" href="Categories.NaturalTransformation.Core.html#5469" class="Bound">α</a><a id="5554" class="Symbol">)</a> <a id="5556" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5558" href="Categories.NaturalTransformation.Core.html#5469" class="Bound">α</a>
  <a id="5562" href="Categories.NaturalTransformation.Core.html#5367" class="Function">op-involutive</a> <a id="5576" class="Symbol">_</a> <a id="5578" class="Symbol">=</a> <a id="5580" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a>
</pre></body></html>

==> anc/html/Categories.NaturalTransformation.Dinatural.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.NaturalTransformation.Dinatural</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>
<a id="36" class="Keyword">module</a> <a id="43" href="Categories.NaturalTransformation.Dinatural.html" class="Module">Categories.NaturalTransformation.Dinatural</a> <a id="86" class="Keyword">where</a>

<a id="93" class="Keyword">open</a> <a id="98" class="Keyword">import</a> <a id="105" href="Level.html" class="Module">Level</a>
<a id="111" class="Keyword">open</a> <a id="116" class="Keyword">import</a> <a id="123" href="Data.Product.html" class="Module">Data.Product</a>
<a id="136" class="Keyword">open</a> <a id="141" class="Keyword">import</a> <a id="148" href="Relation.Binary.html" class="Module">Relation.Binary</a> <a id="164" class="Keyword">using</a> <a id="170" class="Symbol">(</a><a id="171" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="174" class="Symbol">;</a> <a id="176" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a><a id="189" class="Symbol">;</a> <a id="191" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="197" class="Symbol">)</a>

<a id="200" class="Keyword">open</a> <a id="205" class="Keyword">import</a> <a id="212" href="Categories.Category.html" class="Module">Categories.Category</a>
<a id="232" class="Keyword">open</a> <a id="237" class="Keyword">import</a> <a id="244" href="Categories.NaturalTransformation.html" class="Module">Categories.NaturalTransformation</a> <a id="277" class="Symbol">as</a> <a id="280" class="Module">NT</a> <a id="283" class="Keyword">hiding</a> <a id="290" class="Symbol">(</a><a id="291" href="Categories.NaturalTransformation.Core.html#3784" class="Function Operator">_∘ʳ_</a><a id="295" class="Symbol">)</a>
<a id="297" class="Keyword">open</a> <a id="302" class="Keyword">import</a> <a id="309" href="Categories.Functor.html" class="Module">Categories.Functor</a>
<a id="328" class="Keyword">open</a> <a id="333" class="Keyword">import</a> <a id="340" href="Categories.Functor.Construction.Constant.html" class="Module">Categories.Functor.Construction.Constant</a>
<a id="381" class="Keyword">open</a> <a id="386" class="Keyword">import</a> <a id="393" href="Categories.Functor.Bifunctor.html" class="Module">Categories.Functor.Bifunctor</a>
<a id="422" class="Keyword">open</a> <a id="427" class="Keyword">import</a> <a id="434" href="Categories.Category.Product.html" class="Module">Categories.Category.Product</a>
<a id="462" class="Keyword">import</a> <a id="469" href="Categories.Morphism.Reasoning.html" class="Module">Categories.Morphism.Reasoning</a> <a id="499" class="Symbol">as</a> <a id="502" class="Module">MR</a>

<a id="506" class="Keyword">private</a>
  <a id="516" class="Keyword">variable</a>
    <a id="529" href="Categories.NaturalTransformation.Dinatural.html#529" class="Generalizable">o</a> <a id="531" href="Categories.NaturalTransformation.Dinatural.html#531" class="Generalizable">ℓ</a> <a id="533" href="Categories.NaturalTransformation.Dinatural.html#533" class="Generalizable">e</a> <a id="535" class="Symbol">:</a> <a id="537" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="547" href="Categories.NaturalTransformation.Dinatural.html#547" class="Generalizable">C</a> <a id="549" href="Categories.NaturalTransformation.Dinatural.html#549" class="Generalizable">D</a> <a id="551" href="Categories.NaturalTransformation.Dinatural.html#551" class="Generalizable">E</a> <a id="553" class="Symbol">:</a> <a id="555" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="564" href="Categories.NaturalTransformation.Dinatural.html#529" class="Generalizable">o</a> <a id="566" href="Categories.NaturalTransformation.Dinatural.html#531" class="Generalizable">ℓ</a> <a id="568" href="Categories.NaturalTransformation.Dinatural.html#533" class="Generalizable">e</a>

<a id="571" class="Keyword">record</a> <a id="DinaturalTransformation"></a><a id="578" href="Categories.NaturalTransformation.Dinatural.html#578" class="Record">DinaturalTransformation</a> <a id="602" class="Symbol">(</a><a id="603" href="Categories.NaturalTransformation.Dinatural.html#603" class="Bound">F</a> <a id="605" href="Categories.NaturalTransformation.Dinatural.html#605" class="Bound">G</a> <a id="607" class="Symbol">:</a> <a id="609" href="Categories.Functor.Bifunctor.html#442" class="Function">Bifunctor</a> <a id="619" class="Symbol">(</a><a id="620" href="Categories.Category.Core.html#3118" class="Function">Category.op</a> <a id="632" href="Categories.NaturalTransformation.Dinatural.html#547" class="Generalizable">C</a><a id="633" class="Symbol">)</a> <a id="635" href="Categories.NaturalTransformation.Dinatural.html#547" class="Generalizable">C</a> <a id="637" href="Categories.NaturalTransformation.Dinatural.html#549" class="Generalizable">D</a><a id="638" class="Symbol">)</a> <a id="640" class="Symbol">:</a> <a id="642" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="646" class="Symbol">(</a><a id="647" href="Level.html#602" class="Function">levelOfTerm</a> <a id="659" href="Categories.NaturalTransformation.Dinatural.html#603" class="Bound">F</a><a id="660" class="Symbol">)</a> <a id="662" class="Keyword">where</a>
  <a id="670" class="Keyword">eta-equality</a>
  <a id="685" class="Keyword">private</a>
    <a id="697" class="Keyword">module</a> <a id="DinaturalTransformation.C"></a><a id="704" href="Categories.NaturalTransformation.Dinatural.html#704" class="Module">C</a> <a id="706" class="Symbol">=</a> <a id="708" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="717" href="Categories.NaturalTransformation.Dinatural.html#632" class="Bound">C</a>
    <a id="723" class="Keyword">module</a> <a id="DinaturalTransformation.D"></a><a id="730" href="Categories.NaturalTransformation.Dinatural.html#730" class="Module">D</a> <a id="732" class="Symbol">=</a> <a id="734" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="743" href="Categories.NaturalTransformation.Dinatural.html#637" class="Bound">D</a>
    <a id="749" class="Keyword">module</a> <a id="DinaturalTransformation.F"></a><a id="756" href="Categories.NaturalTransformation.Dinatural.html#756" class="Module">F</a> <a id="758" class="Symbol">=</a> <a id="760" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="768" href="Categories.NaturalTransformation.Dinatural.html#603" class="Bound">F</a>
    <a id="774" class="Keyword">module</a> <a id="DinaturalTransformation.G"></a><a id="781" href="Categories.NaturalTransformation.Dinatural.html#781" class="Module">G</a> <a id="783" class="Symbol">=</a> <a id="785" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="793" href="Categories.NaturalTransformation.Dinatural.html#605" class="Bound">G</a>

  <a id="798" class="Keyword">open</a> <a id="803" href="Categories.NaturalTransformation.Dinatural.html#730" class="Module">D</a> <a id="805" class="Keyword">hiding</a> <a id="812" class="Symbol">(</a><a id="813" href="Categories.Category.Core.html#3118" class="Function">op</a><a id="815" class="Symbol">)</a>
  <a id="819" class="Keyword">open</a> <a id="824" href="Categories.Category.html#1298" class="Module">Commutation</a> <a id="836" href="Categories.NaturalTransformation.Dinatural.html#637" class="Bound">D</a>

  <a id="841" class="Keyword">field</a>
    <a id="DinaturalTransformation.α"></a><a id="851" href="Categories.NaturalTransformation.Dinatural.html#851" class="Field">α</a>          <a id="862" class="Symbol">:</a> <a id="864" class="Symbol">∀</a> <a id="866" href="Categories.NaturalTransformation.Dinatural.html#866" class="Bound">X</a> <a id="868" class="Symbol">→</a> <a id="870" href="Categories.NaturalTransformation.Dinatural.html#637" class="Bound">D</a> <a id="872" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="874" href="Categories.Functor.Core.html#432" class="Function">F.F₀</a> <a id="879" class="Symbol">(</a><a id="880" href="Categories.NaturalTransformation.Dinatural.html#866" class="Bound">X</a> <a id="882" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="884" href="Categories.NaturalTransformation.Dinatural.html#866" class="Bound">X</a><a id="885" class="Symbol">)</a> <a id="887" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="889" href="Categories.Functor.Core.html#432" class="Function">G.F₀</a> <a id="894" class="Symbol">(</a><a id="895" href="Categories.NaturalTransformation.Dinatural.html#866" class="Bound">X</a> <a id="897" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="899" href="Categories.NaturalTransformation.Dinatural.html#866" class="Bound">X</a><a id="900" class="Symbol">)</a> <a id="902" href="Categories.Category.html#502" class="Function Operator">]</a>
    <a id="DinaturalTransformation.commute"></a><a id="908" href="Categories.NaturalTransformation.Dinatural.html#908" class="Field">commute</a>    <a id="919" class="Symbol">:</a> <a id="921" class="Symbol">∀</a> <a id="923" class="Symbol">{</a><a id="924" href="Categories.NaturalTransformation.Dinatural.html#924" class="Bound">X</a> <a id="926" href="Categories.NaturalTransformation.Dinatural.html#926" class="Bound">Y</a><a id="927" class="Symbol">}</a> <a id="929" class="Symbol">(</a><a id="930" href="Categories.NaturalTransformation.Dinatural.html#930" class="Bound">f</a> <a id="932" class="Symbol">:</a> <a id="934" href="Categories.NaturalTransformation.Dinatural.html#632" class="Bound">C</a> <a id="936" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="938" href="Categories.NaturalTransformation.Dinatural.html#924" class="Bound">X</a> <a id="940" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="942" href="Categories.NaturalTransformation.Dinatural.html#926" class="Bound">Y</a> <a id="944" href="Categories.Category.html#502" class="Function Operator">]</a><a id="945" class="Symbol">)</a> <a id="947" class="Symbol">→</a>
                <a id="965" href="Categories.Category.html#1358" class="Function Operator">[</a> <a id="967" href="Categories.Functor.Core.html#432" class="Function">F.F₀</a> <a id="972" class="Symbol">(</a><a id="973" href="Categories.NaturalTransformation.Dinatural.html#926" class="Bound">Y</a> <a id="975" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="977" href="Categories.NaturalTransformation.Dinatural.html#924" class="Bound">X</a><a id="978" class="Symbol">)</a> <a id="980" href="Categories.Category.html#1358" class="Function Operator">⇒</a> <a id="982" href="Categories.Functor.Core.html#432" class="Function">G.F₀</a> <a id="987" class="Symbol">(</a><a id="988" href="Categories.NaturalTransformation.Dinatural.html#924" class="Bound">X</a> <a id="990" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="992" href="Categories.NaturalTransformation.Dinatural.html#926" class="Bound">Y</a><a id="993" class="Symbol">)</a> <a id="995" href="Categories.Category.html#1358" class="Function Operator">]⟨</a>
                  <a id="1016" href="Categories.Functor.Core.html#455" class="Function">F.F₁</a> <a id="1021" class="Symbol">(</a><a id="1022" href="Categories.NaturalTransformation.Dinatural.html#930" class="Bound">f</a> <a id="1024" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1026" href="Categories.Category.Core.html#630" class="Function">C.id</a><a id="1030" class="Symbol">)</a>             <a id="1044" href="Categories.Category.html#1460" class="Function">⇒⟨</a> <a id="1047" href="Categories.Functor.Core.html#432" class="Function">F.F₀</a> <a id="1052" class="Symbol">(</a><a id="1053" href="Categories.NaturalTransformation.Dinatural.html#924" class="Bound">X</a> <a id="1055" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1057" href="Categories.NaturalTransformation.Dinatural.html#924" class="Bound">X</a><a id="1058" class="Symbol">)</a> <a id="1060" href="Categories.Category.html#1460" class="Function">⟩</a>
                  <a id="1080" href="Categories.NaturalTransformation.Dinatural.html#851" class="Field">α</a> <a id="1082" href="Categories.NaturalTransformation.Dinatural.html#924" class="Bound">X</a>                         <a id="1108" href="Categories.Category.html#1460" class="Function">⇒⟨</a> <a id="1111" href="Categories.Functor.Core.html#432" class="Function">G.F₀</a> <a id="1116" class="Symbol">(</a><a id="1117" href="Categories.NaturalTransformation.Dinatural.html#924" class="Bound">X</a> <a id="1119" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1121" href="Categories.NaturalTransformation.Dinatural.html#924" class="Bound">X</a><a id="1122" class="Symbol">)</a> <a id="1124" href="Categories.Category.html#1460" class="Function">⟩</a>
                  <a id="1144" href="Categories.Functor.Core.html#455" class="Function">G.F₁</a> <a id="1149" class="Symbol">(</a><a id="1150" href="Categories.Category.Core.html#630" class="Function">C.id</a> <a id="1155" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1157" href="Categories.NaturalTransformation.Dinatural.html#930" class="Bound">f</a><a id="1158" class="Symbol">)</a>
                <a id="1176" href="Categories.Category.html#1358" class="Function Operator">≈</a> <a id="1178" href="Categories.Functor.Core.html#455" class="Function">F.F₁</a> <a id="1183" class="Symbol">(</a><a id="1184" href="Categories.Category.Core.html#630" class="Function">C.id</a> <a id="1189" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1191" href="Categories.NaturalTransformation.Dinatural.html#930" class="Bound">f</a><a id="1192" class="Symbol">)</a>             <a id="1206" href="Categories.Category.html#1460" class="Function">⇒⟨</a> <a id="1209" href="Categories.Functor.Core.html#432" class="Function">F.F₀</a> <a id="1214" class="Symbol">(</a><a id="1215" href="Categories.NaturalTransformation.Dinatural.html#926" class="Bound">Y</a> <a id="1217" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1219" href="Categories.NaturalTransformation.Dinatural.html#926" class="Bound">Y</a><a id="1220" class="Symbol">)</a> <a id="1222" href="Categories.Category.html#1460" class="Function">⟩</a>
                  <a id="1242" href="Categories.NaturalTransformation.Dinatural.html#851" class="Field">α</a> <a id="1244" href="Categories.NaturalTransformation.Dinatural.html#926" class="Bound">Y</a>                         <a id="1270" href="Categories.Category.html#1460" class="Function">⇒⟨</a> <a id="1273" href="Categories.Functor.Core.html#432" class="Function">G.F₀</a> <a id="1278" class="Symbol">(</a><a id="1279" href="Categories.NaturalTransformation.Dinatural.html#926" class="Bound">Y</a> <a id="1281" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1283" href="Categories.NaturalTransformation.Dinatural.html#926" class="Bound">Y</a><a id="1284" class="Symbol">)</a> <a id="1286" href="Categories.Category.html#1460" class="Function">⟩</a>
                  <a id="1306" href="Categories.Functor.Core.html#455" class="Function">G.F₁</a> <a id="1311" class="Symbol">(</a><a id="1312" href="Categories.NaturalTransformation.Dinatural.html#930" class="Bound">f</a> <a id="1314" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1316" href="Categories.Category.Core.html#630" class="Function">C.id</a><a id="1320" class="Symbol">)</a>
                <a id="1338" href="Categories.Category.html#1358" class="Function Operator">⟩</a>
    <a id="1344" class="Comment">-- We add this extra proof, because, again, we want to ensure the opposite of the</a>
    <a id="1430" class="Comment">-- opposite of dinatural transformation is definitionally equal to itself.</a>
    <a id="DinaturalTransformation.op-commute"></a><a id="1509" href="Categories.NaturalTransformation.Dinatural.html#1509" class="Field">op-commute</a> <a id="1520" class="Symbol">:</a> <a id="1522" class="Symbol">∀</a> <a id="1524" class="Symbol">{</a><a id="1525" href="Categories.NaturalTransformation.Dinatural.html#1525" class="Bound">X</a> <a id="1527" href="Categories.NaturalTransformation.Dinatural.html#1527" class="Bound">Y</a><a id="1528" class="Symbol">}</a> <a id="1530" class="Symbol">(</a><a id="1531" href="Categories.NaturalTransformation.Dinatural.html#1531" class="Bound">f</a> <a id="1533" class="Symbol">:</a> <a id="1535" href="Categories.NaturalTransformation.Dinatural.html#632" class="Bound">C</a> <a id="1537" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="1539" href="Categories.NaturalTransformation.Dinatural.html#1525" class="Bound">X</a> <a id="1541" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="1543" href="Categories.NaturalTransformation.Dinatural.html#1527" class="Bound">Y</a> <a id="1545" href="Categories.Category.html#502" class="Function Operator">]</a><a id="1546" class="Symbol">)</a> <a id="1548" class="Symbol">→</a>
                <a id="1566" href="Categories.Category.html#1358" class="Function Operator">[</a> <a id="1568" href="Categories.Functor.Core.html#432" class="Function">F.F₀</a> <a id="1573" class="Symbol">(</a><a id="1574" href="Categories.NaturalTransformation.Dinatural.html#1527" class="Bound">Y</a> <a id="1576" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1578" href="Categories.NaturalTransformation.Dinatural.html#1525" class="Bound">X</a><a id="1579" class="Symbol">)</a> <a id="1581" href="Categories.Category.html#1358" class="Function Operator">⇒</a> <a id="1583" href="Categories.Functor.Core.html#432" class="Function">G.F₀</a> <a id="1588" class="Symbol">(</a><a id="1589" href="Categories.NaturalTransformation.Dinatural.html#1525" class="Bound">X</a> <a id="1591" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1593" href="Categories.NaturalTransformation.Dinatural.html#1527" class="Bound">Y</a><a id="1594" class="Symbol">)</a> <a id="1596" href="Categories.Category.html#1358" class="Function Operator">]⟨</a>
                  <a id="1617" href="Categories.Functor.Core.html#455" class="Function">F.F₁</a> <a id="1622" class="Symbol">(</a><a id="1623" href="Categories.Category.Core.html#630" class="Function">C.id</a> <a id="1628" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1630" href="Categories.NaturalTransformation.Dinatural.html#1531" class="Bound">f</a><a id="1631" class="Symbol">)</a>             <a id="1645" href="Categories.Category.html#1460" class="Function">⇒⟨</a> <a id="1648" href="Categories.Functor.Core.html#432" class="Function">F.F₀</a> <a id="1653" class="Symbol">(</a><a id="1654" href="Categories.NaturalTransformation.Dinatural.html#1527" class="Bound">Y</a> <a id="1656" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1658" href="Categories.NaturalTransformation.Dinatural.html#1527" class="Bound">Y</a><a id="1659" class="Symbol">)</a> <a id="1661" href="Categories.Category.html#1460" class="Function">⟩</a>
                  <a id="1681" class="Symbol">(</a><a id="1682" href="Categories.NaturalTransformation.Dinatural.html#851" class="Field">α</a> <a id="1684" href="Categories.NaturalTransformation.Dinatural.html#1527" class="Bound">Y</a>                         <a id="1710" href="Categories.Category.html#1460" class="Function">⇒⟨</a> <a id="1713" href="Categories.Functor.Core.html#432" class="Function">G.F₀</a> <a id="1718" class="Symbol">(</a><a id="1719" href="Categories.NaturalTransformation.Dinatural.html#1527" class="Bound">Y</a> <a id="1721" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1723" href="Categories.NaturalTransformation.Dinatural.html#1527" class="Bound">Y</a><a id="1724" class="Symbol">)</a> <a id="1726" href="Categories.Category.html#1460" class="Function">⟩</a>
                  <a id="1746" href="Categories.Functor.Core.html#455" class="Function">G.F₁</a> <a id="1751" class="Symbol">(</a><a id="1752" href="Categories.NaturalTransformation.Dinatural.html#1531" class="Bound">f</a> <a id="1754" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1756" href="Categories.Category.Core.html#630" class="Function">C.id</a><a id="1760" class="Symbol">))</a>
                <a id="1779" href="Categories.Category.html#1358" class="Function Operator">≈</a> <a id="1781" href="Categories.Functor.Core.html#455" class="Function">F.F₁</a> <a id="1786" class="Symbol">(</a><a id="1787" href="Categories.NaturalTransformation.Dinatural.html#1531" class="Bound">f</a> <a id="1789" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1791" href="Categories.Category.Core.html#630" class="Function">C.id</a><a id="1795" class="Symbol">)</a>             <a id="1809" href="Categories.Category.html#1460" class="Function">⇒⟨</a> <a id="1812" href="Categories.Functor.Core.html#432" class="Function">F.F₀</a> <a id="1817" class="Symbol">(</a><a id="1818" href="Categories.NaturalTransformation.Dinatural.html#1525" class="Bound">X</a> <a id="1820" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1822" href="Categories.NaturalTransformation.Dinatural.html#1525" class="Bound">X</a><a id="1823" class="Symbol">)</a> <a id="1825" href="Categories.Category.html#1460" class="Function">⟩</a>
                  <a id="1845" class="Symbol">(</a><a id="1846" href="Categories.NaturalTransformation.Dinatural.html#851" class="Field">α</a> <a id="1848" href="Categories.NaturalTransformation.Dinatural.html#1525" class="Bound">X</a>                         <a id="1874" href="Categories.Category.html#1460" class="Function">⇒⟨</a> <a id="1877" href="Categories.Functor.Core.html#432" class="Function">G.F₀</a> <a id="1882" class="Symbol">(</a><a id="1883" href="Categories.NaturalTransformation.Dinatural.html#1525" class="Bound">X</a> <a id="1885" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1887" href="Categories.NaturalTransformation.Dinatural.html#1525" class="Bound">X</a><a id="1888" class="Symbol">)</a> <a id="1890" href="Categories.Category.html#1460" class="Function">⟩</a>
                  <a id="1910" href="Categories.Functor.Core.html#455" class="Function">G.F₁</a> <a id="1915" class="Symbol">(</a><a id="1916" href="Categories.Category.Core.html#630" class="Function">C.id</a> <a id="1921" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1923" href="Categories.NaturalTransformation.Dinatural.html#1531" class="Bound">f</a><a id="1924" class="Symbol">))</a>
                <a id="1943" href="Categories.Category.html#1358" class="Function Operator">⟩</a>

  <a id="DinaturalTransformation.op"></a><a id="1948" href="Categories.NaturalTransformation.Dinatural.html#1948" class="Function">op</a> <a id="1951" class="Symbol">:</a> <a id="1953" href="Categories.NaturalTransformation.Dinatural.html#578" class="Record">DinaturalTransformation</a> <a id="1977" href="Categories.Functor.Core.html#816" class="Function">G.op</a> <a id="1982" href="Categories.Functor.Core.html#816" class="Function">F.op</a>
  <a id="1989" href="Categories.NaturalTransformation.Dinatural.html#1948" class="Function">op</a> <a id="1992" class="Symbol">=</a> <a id="1994" class="Keyword">record</a>
    <a id="2005" class="Symbol">{</a> <a id="2007" href="Categories.NaturalTransformation.Dinatural.html#851" class="Field">α</a>          <a id="2018" class="Symbol">=</a> <a id="2020" href="Categories.NaturalTransformation.Dinatural.html#851" class="Field">α</a>
    <a id="2026" class="Symbol">;</a> <a id="2028" href="Categories.NaturalTransformation.Dinatural.html#908" class="Field">commute</a>    <a id="2039" class="Symbol">=</a> <a id="2041" href="Categories.NaturalTransformation.Dinatural.html#1509" class="Field">op-commute</a>
    <a id="2056" class="Symbol">;</a> <a id="2058" href="Categories.NaturalTransformation.Dinatural.html#1509" class="Field">op-commute</a> <a id="2069" class="Symbol">=</a> <a id="2071" href="Categories.NaturalTransformation.Dinatural.html#908" class="Field">commute</a>
    <a id="2083" class="Symbol">}</a>

<a id="2086" class="Comment">-- to reduce the burden of constructing a DinaturalTransformation, we introduce</a>
<a id="2166" class="Comment">-- another helper.</a>
<a id="2185" class="Keyword">record</a> <a id="DTHelper"></a><a id="2192" href="Categories.NaturalTransformation.Dinatural.html#2192" class="Record">DTHelper</a> <a id="2201" class="Symbol">(</a><a id="2202" href="Categories.NaturalTransformation.Dinatural.html#2202" class="Bound">F</a> <a id="2204" href="Categories.NaturalTransformation.Dinatural.html#2204" class="Bound">G</a> <a id="2206" class="Symbol">:</a> <a id="2208" href="Categories.Functor.Bifunctor.html#442" class="Function">Bifunctor</a> <a id="2218" class="Symbol">(</a><a id="2219" href="Categories.Category.Core.html#3118" class="Function">Category.op</a> <a id="2231" href="Categories.NaturalTransformation.Dinatural.html#547" class="Generalizable">C</a><a id="2232" class="Symbol">)</a> <a id="2234" href="Categories.NaturalTransformation.Dinatural.html#547" class="Generalizable">C</a> <a id="2236" href="Categories.NaturalTransformation.Dinatural.html#549" class="Generalizable">D</a><a id="2237" class="Symbol">)</a> <a id="2239" class="Symbol">:</a> <a id="2241" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2245" class="Symbol">(</a><a id="2246" href="Level.html#602" class="Function">levelOfTerm</a> <a id="2258" href="Categories.NaturalTransformation.Dinatural.html#2202" class="Bound">F</a><a id="2259" class="Symbol">)</a> <a id="2261" class="Keyword">where</a>
  <a id="2269" class="Keyword">private</a>
    <a id="2281" class="Keyword">module</a> <a id="DTHelper.C"></a><a id="2288" href="Categories.NaturalTransformation.Dinatural.html#2288" class="Module">C</a> <a id="2290" class="Symbol">=</a> <a id="2292" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="2301" href="Categories.NaturalTransformation.Dinatural.html#2231" class="Bound">C</a>
    <a id="2307" class="Keyword">module</a> <a id="DTHelper.D"></a><a id="2314" href="Categories.NaturalTransformation.Dinatural.html#2314" class="Module">D</a> <a id="2316" class="Symbol">=</a> <a id="2318" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="2327" href="Categories.NaturalTransformation.Dinatural.html#2236" class="Bound">D</a>
    <a id="2333" class="Keyword">module</a> <a id="DTHelper.F"></a><a id="2340" href="Categories.NaturalTransformation.Dinatural.html#2340" class="Module">F</a> <a id="2342" class="Symbol">=</a> <a id="2344" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="2352" href="Categories.NaturalTransformation.Dinatural.html#2202" class="Bound">F</a>
    <a id="2358" class="Keyword">module</a> <a id="DTHelper.G"></a><a id="2365" href="Categories.NaturalTransformation.Dinatural.html#2365" class="Module">G</a> <a id="2367" class="Symbol">=</a> <a id="2369" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="2377" href="Categories.NaturalTransformation.Dinatural.html#2204" class="Bound">G</a>
  <a id="2381" class="Keyword">open</a> <a id="2386" href="Categories.NaturalTransformation.Dinatural.html#2314" class="Module">D</a> <a id="2388" class="Keyword">hiding</a> <a id="2395" class="Symbol">(</a><a id="2396" href="Categories.Category.Core.html#3118" class="Function">op</a><a id="2398" class="Symbol">)</a>
  <a id="2402" class="Keyword">open</a> <a id="2407" href="Categories.Category.html#1298" class="Module">Commutation</a> <a id="2419" href="Categories.NaturalTransformation.Dinatural.html#2236" class="Bound">D</a>

  <a id="2424" class="Keyword">field</a>
    <a id="DTHelper.α"></a><a id="2434" href="Categories.NaturalTransformation.Dinatural.html#2434" class="Field">α</a>          <a id="2445" class="Symbol">:</a> <a id="2447" class="Symbol">∀</a> <a id="2449" href="Categories.NaturalTransformation.Dinatural.html#2449" class="Bound">X</a> <a id="2451" class="Symbol">→</a> <a id="2453" href="Categories.NaturalTransformation.Dinatural.html#2236" class="Bound">D</a> <a id="2455" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="2457" href="Categories.Functor.Core.html#432" class="Function">F.F₀</a> <a id="2462" class="Symbol">(</a><a id="2463" href="Categories.NaturalTransformation.Dinatural.html#2449" class="Bound">X</a> <a id="2465" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2467" href="Categories.NaturalTransformation.Dinatural.html#2449" class="Bound">X</a><a id="2468" class="Symbol">)</a> <a id="2470" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="2472" href="Categories.Functor.Core.html#432" class="Function">G.F₀</a> <a id="2477" class="Symbol">(</a><a id="2478" href="Categories.NaturalTransformation.Dinatural.html#2449" class="Bound">X</a> <a id="2480" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2482" href="Categories.NaturalTransformation.Dinatural.html#2449" class="Bound">X</a><a id="2483" class="Symbol">)</a> <a id="2485" href="Categories.Category.html#502" class="Function Operator">]</a>
    <a id="DTHelper.commute"></a><a id="2491" href="Categories.NaturalTransformation.Dinatural.html#2491" class="Field">commute</a>    <a id="2502" class="Symbol">:</a> <a id="2504" class="Symbol">∀</a> <a id="2506" class="Symbol">{</a><a id="2507" href="Categories.NaturalTransformation.Dinatural.html#2507" class="Bound">X</a> <a id="2509" href="Categories.NaturalTransformation.Dinatural.html#2509" class="Bound">Y</a><a id="2510" class="Symbol">}</a> <a id="2512" class="Symbol">(</a><a id="2513" href="Categories.NaturalTransformation.Dinatural.html#2513" class="Bound">f</a> <a id="2515" class="Symbol">:</a> <a id="2517" href="Categories.NaturalTransformation.Dinatural.html#2231" class="Bound">C</a> <a id="2519" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="2521" href="Categories.NaturalTransformation.Dinatural.html#2507" class="Bound">X</a> <a id="2523" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="2525" href="Categories.NaturalTransformation.Dinatural.html#2509" class="Bound">Y</a> <a id="2527" href="Categories.Category.html#502" class="Function Operator">]</a><a id="2528" class="Symbol">)</a> <a id="2530" class="Symbol">→</a>
                <a id="2548" href="Categories.Category.html#1358" class="Function Operator">[</a> <a id="2550" href="Categories.Functor.Core.html#432" class="Function">F.F₀</a> <a id="2555" class="Symbol">(</a><a id="2556" href="Categories.NaturalTransformation.Dinatural.html#2509" class="Bound">Y</a> <a id="2558" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2560" href="Categories.NaturalTransformation.Dinatural.html#2507" class="Bound">X</a><a id="2561" class="Symbol">)</a> <a id="2563" href="Categories.Category.html#1358" class="Function Operator">⇒</a> <a id="2565" href="Categories.Functor.Core.html#432" class="Function">G.F₀</a> <a id="2570" class="Symbol">(</a><a id="2571" href="Categories.NaturalTransformation.Dinatural.html#2507" class="Bound">X</a> <a id="2573" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2575" href="Categories.NaturalTransformation.Dinatural.html#2509" class="Bound">Y</a><a id="2576" class="Symbol">)</a> <a id="2578" href="Categories.Category.html#1358" class="Function Operator">]⟨</a>
                  <a id="2599" href="Categories.Functor.Core.html#455" class="Function">F.F₁</a> <a id="2604" class="Symbol">(</a><a id="2605" href="Categories.NaturalTransformation.Dinatural.html#2513" class="Bound">f</a> <a id="2607" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2609" href="Categories.Category.Core.html#630" class="Function">C.id</a><a id="2613" class="Symbol">)</a>             <a id="2627" href="Categories.Category.html#1460" class="Function">⇒⟨</a> <a id="2630" href="Categories.Functor.Core.html#432" class="Function">F.F₀</a> <a id="2635" class="Symbol">(</a><a id="2636" href="Categories.NaturalTransformation.Dinatural.html#2507" class="Bound">X</a> <a id="2638" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2640" href="Categories.NaturalTransformation.Dinatural.html#2507" class="Bound">X</a><a id="2641" class="Symbol">)</a> <a id="2643" href="Categories.Category.html#1460" class="Function">⟩</a>
                  <a id="2663" href="Categories.NaturalTransformation.Dinatural.html#2434" class="Field">α</a> <a id="2665" href="Categories.NaturalTransformation.Dinatural.html#2507" class="Bound">X</a>                         <a id="2691" href="Categories.Category.html#1460" class="Function">⇒⟨</a> <a id="2694" href="Categories.Functor.Core.html#432" class="Function">G.F₀</a> <a id="2699" class="Symbol">(</a><a id="2700" href="Categories.NaturalTransformation.Dinatural.html#2507" class="Bound">X</a> <a id="2702" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2704" href="Categories.NaturalTransformation.Dinatural.html#2507" class="Bound">X</a><a id="2705" class="Symbol">)</a> <a id="2707" href="Categories.Category.html#1460" class="Function">⟩</a>
                  <a id="2727" href="Categories.Functor.Core.html#455" class="Function">G.F₁</a> <a id="2732" class="Symbol">(</a><a id="2733" href="Categories.Category.Core.html#630" class="Function">C.id</a> <a id="2738" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2740" href="Categories.NaturalTransformation.Dinatural.html#2513" class="Bound">f</a><a id="2741" class="Symbol">)</a>
                <a id="2759" href="Categories.Category.html#1358" class="Function Operator">≈</a> <a id="2761" href="Categories.Functor.Core.html#455" class="Function">F.F₁</a> <a id="2766" class="Symbol">(</a><a id="2767" href="Categories.Category.Core.html#630" class="Function">C.id</a> <a id="2772" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2774" href="Categories.NaturalTransformation.Dinatural.html#2513" class="Bound">f</a><a id="2775" class="Symbol">)</a>             <a id="2789" href="Categories.Category.html#1460" class="Function">⇒⟨</a> <a id="2792" href="Categories.Functor.Core.html#432" class="Function">F.F₀</a> <a id="2797" class="Symbol">(</a><a id="2798" href="Categories.NaturalTransformation.Dinatural.html#2509" class="Bound">Y</a> <a id="2800" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2802" href="Categories.NaturalTransformation.Dinatural.html#2509" class="Bound">Y</a><a id="2803" class="Symbol">)</a> <a id="2805" href="Categories.Category.html#1460" class="Function">⟩</a>
                  <a id="2825" href="Categories.NaturalTransformation.Dinatural.html#2434" class="Field">α</a> <a id="2827" href="Categories.NaturalTransformation.Dinatural.html#2509" class="Bound">Y</a>                         <a id="2853" href="Categories.Category.html#1460" class="Function">⇒⟨</a> <a id="2856" href="Categories.Functor.Core.html#432" class="Function">G.F₀</a> <a id="2861" class="Symbol">(</a><a id="2862" href="Categories.NaturalTransformation.Dinatural.html#2509" class="Bound">Y</a> <a id="2864" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2866" href="Categories.NaturalTransformation.Dinatural.html#2509" class="Bound">Y</a><a id="2867" class="Symbol">)</a> <a id="2869" href="Categories.Category.html#1460" class="Function">⟩</a>
                  <a id="2889" href="Categories.Functor.Core.html#455" class="Function">G.F₁</a> <a id="2894" class="Symbol">(</a><a id="2895" href="Categories.NaturalTransformation.Dinatural.html#2513" class="Bound">f</a> <a id="2897" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2899" href="Categories.Category.Core.html#630" class="Function">C.id</a><a id="2903" class="Symbol">)</a>
                <a id="2921" href="Categories.Category.html#1358" class="Function Operator">⟩</a>

<a id="dtHelper"></a><a id="2924" href="Categories.NaturalTransformation.Dinatural.html#2924" class="Function">dtHelper</a> <a id="2933" class="Symbol">:</a> <a id="2935" class="Symbol">∀</a> <a id="2937" class="Symbol">{</a><a id="2938" href="Categories.NaturalTransformation.Dinatural.html#2938" class="Bound">F</a> <a id="2940" href="Categories.NaturalTransformation.Dinatural.html#2940" class="Bound">G</a> <a id="2942" class="Symbol">:</a> <a id="2944" href="Categories.Functor.Bifunctor.html#442" class="Function">Bifunctor</a> <a id="2954" class="Symbol">(</a><a id="2955" href="Categories.Category.Core.html#3118" class="Function">Category.op</a> <a id="2967" href="Categories.NaturalTransformation.Dinatural.html#547" class="Generalizable">C</a><a id="2968" class="Symbol">)</a> <a id="2970" href="Categories.NaturalTransformation.Dinatural.html#547" class="Generalizable">C</a> <a id="2972" href="Categories.NaturalTransformation.Dinatural.html#549" class="Generalizable">D</a><a id="2973" class="Symbol">}</a> <a id="2975" class="Symbol">→</a> <a id="2977" href="Categories.NaturalTransformation.Dinatural.html#2192" class="Record">DTHelper</a> <a id="2986" href="Categories.NaturalTransformation.Dinatural.html#2938" class="Bound">F</a> <a id="2988" href="Categories.NaturalTransformation.Dinatural.html#2940" class="Bound">G</a> <a id="2990" class="Symbol">→</a> <a id="2992" href="Categories.NaturalTransformation.Dinatural.html#578" class="Record">DinaturalTransformation</a> <a id="3016" href="Categories.NaturalTransformation.Dinatural.html#2938" class="Bound">F</a> <a id="3018" href="Categories.NaturalTransformation.Dinatural.html#2940" class="Bound">G</a>
<a id="3020" href="Categories.NaturalTransformation.Dinatural.html#2924" class="Function">dtHelper</a> <a id="3029" class="Symbol">{</a><a id="3030" class="Argument">D</a> <a id="3032" class="Symbol">=</a> <a id="3034" href="Categories.NaturalTransformation.Dinatural.html#3034" class="Bound">D</a><a id="3035" class="Symbol">}</a> <a id="3037" href="Categories.NaturalTransformation.Dinatural.html#3037" class="Bound">θ</a> <a id="3039" class="Symbol">=</a> <a id="3041" class="Keyword">record</a>
  <a id="3050" class="Symbol">{</a> <a id="3052" href="Categories.NaturalTransformation.Dinatural.html#851" class="Field">α</a>          <a id="3063" class="Symbol">=</a> <a id="3065" href="Categories.NaturalTransformation.Dinatural.html#2434" class="Field">α</a>
  <a id="3069" class="Symbol">;</a> <a id="3071" href="Categories.NaturalTransformation.Dinatural.html#908" class="Field">commute</a>    <a id="3082" class="Symbol">=</a> <a id="3084" href="Categories.NaturalTransformation.Dinatural.html#2491" class="Field">commute</a>
  <a id="3094" class="Symbol">;</a> <a id="3096" href="Categories.NaturalTransformation.Dinatural.html#1509" class="Field">op-commute</a> <a id="3107" class="Symbol">=</a> <a id="3109" class="Symbol">λ</a> <a id="3111" href="Categories.NaturalTransformation.Dinatural.html#3111" class="Bound">f</a> <a id="3113" class="Symbol">→</a> <a id="3115" href="Categories.Category.Core.html#715" class="Function">assoc</a> <a id="3121" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="3123" href="Categories.Category.Core.html#2991" class="Function">⟺</a> <a id="3125" class="Symbol">(</a><a id="3126" href="Categories.NaturalTransformation.Dinatural.html#2491" class="Field">commute</a> <a id="3134" href="Categories.NaturalTransformation.Dinatural.html#3111" class="Bound">f</a><a id="3135" class="Symbol">)</a> <a id="3137" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="3139" href="Categories.Category.Core.html#1004" class="Function">sym-assoc</a>
  <a id="3151" class="Symbol">}</a>
  <a id="3155" class="Keyword">where</a> <a id="3161" class="Keyword">open</a> <a id="3166" href="Categories.NaturalTransformation.Dinatural.html#2192" class="Module">DTHelper</a> <a id="3175" href="Categories.NaturalTransformation.Dinatural.html#3037" class="Bound">θ</a>
        <a id="3185" class="Keyword">open</a> <a id="3190" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="3199" href="Categories.NaturalTransformation.Dinatural.html#3034" class="Bound">D</a>
        <a id="3209" class="Keyword">open</a> <a id="3214" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>

<a id="3228" class="Keyword">module</a> <a id="3235" href="Categories.NaturalTransformation.Dinatural.html#3235" class="Module">_</a> <a id="3237" class="Symbol">{</a><a id="3238" href="Categories.NaturalTransformation.Dinatural.html#3238" class="Bound">F</a> <a id="3240" href="Categories.NaturalTransformation.Dinatural.html#3240" class="Bound">G</a> <a id="3242" href="Categories.NaturalTransformation.Dinatural.html#3242" class="Bound">H</a> <a id="3244" class="Symbol">:</a> <a id="3246" href="Categories.Functor.Bifunctor.html#442" class="Function">Bifunctor</a> <a id="3256" class="Symbol">(</a><a id="3257" href="Categories.Category.Core.html#3118" class="Function">Category.op</a> <a id="3269" href="Categories.NaturalTransformation.Dinatural.html#547" class="Generalizable">C</a><a id="3270" class="Symbol">)</a> <a id="3272" href="Categories.NaturalTransformation.Dinatural.html#547" class="Generalizable">C</a> <a id="3274" href="Categories.NaturalTransformation.Dinatural.html#549" class="Generalizable">D</a><a id="3275" class="Symbol">}</a> <a id="3277" class="Keyword">where</a>
  <a id="3285" class="Keyword">private</a>
    <a id="3297" class="Keyword">module</a> <a id="3304" href="Categories.NaturalTransformation.Dinatural.html#3304" class="Module">C</a> <a id="3306" class="Symbol">=</a> <a id="3308" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="3317" href="Categories.NaturalTransformation.Dinatural.html#3269" class="Bound">C</a>
  <a id="3321" class="Keyword">open</a> <a id="3326" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="3335" href="Categories.NaturalTransformation.Dinatural.html#3274" class="Bound">D</a>
  <a id="3339" class="Keyword">open</a> <a id="3344" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
  <a id="3359" class="Keyword">open</a> <a id="3364" href="Categories.Functor.Core.html#248" class="Module">Functor</a>
  <a id="3374" class="Keyword">open</a> <a id="3379" href="Categories.Morphism.Reasoning.html" class="Module">MR</a> <a id="3382" href="Categories.NaturalTransformation.Dinatural.html#3274" class="Bound">D</a>

  <a id="3387" class="Keyword">infixr</a> <a id="3394" class="Number">9</a> <a id="3396" href="Categories.NaturalTransformation.Dinatural.html#3420" class="Function Operator">_&lt;∘_</a>
  <a id="3403" class="Keyword">infixl</a> <a id="3410" class="Number">9</a> <a id="3412" href="Categories.NaturalTransformation.Dinatural.html#4125" class="Function Operator">_∘&gt;_</a>

  <a id="3420" href="Categories.NaturalTransformation.Dinatural.html#3420" class="Function Operator">_&lt;∘_</a> <a id="3425" class="Symbol">:</a> <a id="3427" href="Categories.NaturalTransformation.Core.html#466" class="Record">NaturalTransformation</a> <a id="3449" href="Categories.NaturalTransformation.Dinatural.html#3240" class="Bound">G</a> <a id="3451" href="Categories.NaturalTransformation.Dinatural.html#3242" class="Bound">H</a> <a id="3453" class="Symbol">→</a> <a id="3455" href="Categories.NaturalTransformation.Dinatural.html#578" class="Record">DinaturalTransformation</a> <a id="3479" href="Categories.NaturalTransformation.Dinatural.html#3238" class="Bound">F</a> <a id="3481" href="Categories.NaturalTransformation.Dinatural.html#3240" class="Bound">G</a> <a id="3483" class="Symbol">→</a> <a id="3485" href="Categories.NaturalTransformation.Dinatural.html#578" class="Record">DinaturalTransformation</a> <a id="3509" href="Categories.NaturalTransformation.Dinatural.html#3238" class="Bound">F</a> <a id="3511" href="Categories.NaturalTransformation.Dinatural.html#3242" class="Bound">H</a>
  <a id="3515" href="Categories.NaturalTransformation.Dinatural.html#3515" class="Bound">θ</a> <a id="3517" href="Categories.NaturalTransformation.Dinatural.html#3420" class="Function Operator">&lt;∘</a> <a id="3520" href="Categories.NaturalTransformation.Dinatural.html#3520" class="Bound">β</a> <a id="3522" class="Symbol">=</a> <a id="3524" href="Categories.NaturalTransformation.Dinatural.html#2924" class="Function">dtHelper</a> <a id="3533" class="Keyword">record</a>
    <a id="3544" class="Symbol">{</a> <a id="3546" href="Categories.NaturalTransformation.Dinatural.html#2434" class="Field">α</a>       <a id="3554" class="Symbol">=</a> <a id="3556" class="Symbol">λ</a> <a id="3558" href="Categories.NaturalTransformation.Dinatural.html#3558" class="Bound">X</a> <a id="3560" class="Symbol">→</a> <a id="3562" href="Categories.NaturalTransformation.Core.html#783" class="Function">η</a> <a id="3564" class="Symbol">(</a><a id="3565" href="Categories.NaturalTransformation.Dinatural.html#3558" class="Bound">X</a> <a id="3567" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3569" href="Categories.NaturalTransformation.Dinatural.html#3558" class="Bound">X</a><a id="3570" class="Symbol">)</a> <a id="3572" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3574" href="Categories.NaturalTransformation.Dinatural.html#851" class="Field">α</a> <a id="3576" href="Categories.NaturalTransformation.Dinatural.html#3558" class="Bound">X</a>
    <a id="3582" class="Symbol">;</a> <a id="3584" href="Categories.NaturalTransformation.Dinatural.html#2491" class="Field">commute</a> <a id="3592" class="Symbol">=</a> <a id="3594" class="Symbol">λ</a> <a id="3596" class="Symbol">{</a><a id="3597" href="Categories.NaturalTransformation.Dinatural.html#3597" class="Bound">X</a> <a id="3599" href="Categories.NaturalTransformation.Dinatural.html#3599" class="Bound">Y</a><a id="3600" class="Symbol">}</a> <a id="3602" href="Categories.NaturalTransformation.Dinatural.html#3602" class="Bound">f</a> <a id="3604" class="Symbol">→</a> <a id="3606" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
      <a id="3618" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="3621" href="Categories.NaturalTransformation.Dinatural.html#3242" class="Bound">H</a> <a id="3623" class="Symbol">(</a><a id="3624" href="Categories.Category.Core.html#630" class="Function">C.id</a> <a id="3629" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3631" href="Categories.NaturalTransformation.Dinatural.html#3602" class="Bound">f</a><a id="3632" class="Symbol">)</a> <a id="3634" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3636" class="Symbol">(</a><a id="3637" href="Categories.NaturalTransformation.Core.html#783" class="Function">η</a> <a id="3639" class="Symbol">(</a><a id="3640" href="Categories.NaturalTransformation.Dinatural.html#3597" class="Bound">X</a> <a id="3642" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3644" href="Categories.NaturalTransformation.Dinatural.html#3597" class="Bound">X</a><a id="3645" class="Symbol">)</a> <a id="3647" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3649" href="Categories.NaturalTransformation.Dinatural.html#851" class="Field">α</a> <a id="3651" href="Categories.NaturalTransformation.Dinatural.html#3597" class="Bound">X</a><a id="3652" class="Symbol">)</a> <a id="3654" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3656" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="3659" href="Categories.NaturalTransformation.Dinatural.html#3238" class="Bound">F</a> <a id="3661" class="Symbol">(</a><a id="3662" href="Categories.NaturalTransformation.Dinatural.html#3602" class="Bound">f</a> <a id="3664" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3666" href="Categories.Category.Core.html#630" class="Function">C.id</a><a id="3670" class="Symbol">)</a>   <a id="3674" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">≈˘⟨</a> <a id="3678" href="Categories.Morphism.Reasoning.Core.html#3605" class="Function">pushˡ</a> <a id="3684" class="Symbol">(</a><a id="3685" href="Categories.Morphism.Reasoning.Core.html#3605" class="Function">pushˡ</a> <a id="3691" class="Symbol">(</a><a id="3692" href="Categories.NaturalTransformation.Core.html#827" class="Function">θ.commute</a> <a id="3702" class="Symbol">(</a><a id="3703" href="Categories.Category.Core.html#630" class="Function">C.id</a> <a id="3708" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3710" href="Categories.NaturalTransformation.Dinatural.html#3602" class="Bound">f</a><a id="3711" class="Symbol">)))</a> <a id="3715" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">⟩</a>
      <a id="3723" class="Symbol">((</a><a id="3725" href="Categories.NaturalTransformation.Core.html#783" class="Function">η</a> <a id="3727" class="Symbol">(</a><a id="3728" href="Categories.NaturalTransformation.Dinatural.html#3597" class="Bound">X</a> <a id="3730" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3732" href="Categories.NaturalTransformation.Dinatural.html#3599" class="Bound">Y</a><a id="3733" class="Symbol">)</a> <a id="3735" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3737" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="3740" href="Categories.NaturalTransformation.Dinatural.html#3240" class="Bound">G</a> <a id="3742" class="Symbol">(</a><a id="3743" href="Categories.Category.Core.html#630" class="Function">C.id</a> <a id="3748" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3750" href="Categories.NaturalTransformation.Dinatural.html#3602" class="Bound">f</a><a id="3751" class="Symbol">))</a> <a id="3754" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3756" href="Categories.NaturalTransformation.Dinatural.html#851" class="Field">α</a> <a id="3758" href="Categories.NaturalTransformation.Dinatural.html#3597" class="Bound">X</a><a id="3759" class="Symbol">)</a> <a id="3761" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3763" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="3766" href="Categories.NaturalTransformation.Dinatural.html#3238" class="Bound">F</a> <a id="3768" class="Symbol">(</a><a id="3769" href="Categories.NaturalTransformation.Dinatural.html#3602" class="Bound">f</a> <a id="3771" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3773" href="Categories.Category.Core.html#630" class="Function">C.id</a><a id="3777" class="Symbol">)</a> <a id="3779" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3782" href="Categories.Category.Core.html#715" class="Function">assoc</a> <a id="3788" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="3790" href="Categories.Morphism.Reasoning.Core.html#3034" class="Function">pullʳ</a> <a id="3796" class="Symbol">(</a><a id="3797" href="Categories.NaturalTransformation.Dinatural.html#908" class="Field">β.commute</a> <a id="3807" href="Categories.NaturalTransformation.Dinatural.html#3602" class="Bound">f</a><a id="3808" class="Symbol">)</a> <a id="3810" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="3818" href="Categories.NaturalTransformation.Core.html#783" class="Function">η</a> <a id="3820" class="Symbol">(</a><a id="3821" href="Categories.NaturalTransformation.Dinatural.html#3597" class="Bound">X</a> <a id="3823" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3825" href="Categories.NaturalTransformation.Dinatural.html#3599" class="Bound">Y</a><a id="3826" class="Symbol">)</a> <a id="3828" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3830" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="3833" href="Categories.NaturalTransformation.Dinatural.html#3240" class="Bound">G</a> <a id="3835" class="Symbol">(</a><a id="3836" href="Categories.NaturalTransformation.Dinatural.html#3602" class="Bound">f</a> <a id="3838" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3840" href="Categories.Category.Core.html#630" class="Function">C.id</a><a id="3844" class="Symbol">)</a> <a id="3846" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3848" href="Categories.NaturalTransformation.Dinatural.html#851" class="Field">α</a> <a id="3850" href="Categories.NaturalTransformation.Dinatural.html#3599" class="Bound">Y</a> <a id="3852" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3854" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="3857" href="Categories.NaturalTransformation.Dinatural.html#3238" class="Bound">F</a> <a id="3859" class="Symbol">(</a><a id="3860" href="Categories.Category.Core.html#630" class="Function">C.id</a> <a id="3865" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3867" href="Categories.NaturalTransformation.Dinatural.html#3602" class="Bound">f</a><a id="3868" class="Symbol">)</a>     <a id="3874" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3877" href="Categories.Morphism.Reasoning.Core.html#3168" class="Function">pullˡ</a> <a id="3883" class="Symbol">(</a><a id="3884" href="Categories.NaturalTransformation.Core.html#827" class="Function">θ.commute</a> <a id="3894" class="Symbol">(</a><a id="3895" href="Categories.NaturalTransformation.Dinatural.html#3602" class="Bound">f</a> <a id="3897" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3899" href="Categories.Category.Core.html#630" class="Function">C.id</a><a id="3903" class="Symbol">))</a> <a id="3906" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="3908" href="Categories.Morphism.Reasoning.Core.html#3034" class="Function">pullʳ</a> <a id="3914" href="Categories.Category.Core.html#1004" class="Function">sym-assoc</a> <a id="3924" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="3932" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="3935" href="Categories.NaturalTransformation.Dinatural.html#3242" class="Bound">H</a> <a id="3937" class="Symbol">(</a><a id="3938" href="Categories.NaturalTransformation.Dinatural.html#3602" class="Bound">f</a> <a id="3940" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3942" href="Categories.Category.Core.html#630" class="Function">C.id</a><a id="3946" class="Symbol">)</a> <a id="3948" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3950" class="Symbol">(</a><a id="3951" href="Categories.NaturalTransformation.Core.html#783" class="Function">η</a> <a id="3953" class="Symbol">(</a><a id="3954" href="Categories.NaturalTransformation.Dinatural.html#3599" class="Bound">Y</a> <a id="3956" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3958" href="Categories.NaturalTransformation.Dinatural.html#3599" class="Bound">Y</a><a id="3959" class="Symbol">)</a> <a id="3961" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3963" href="Categories.NaturalTransformation.Dinatural.html#851" class="Field">α</a> <a id="3965" href="Categories.NaturalTransformation.Dinatural.html#3599" class="Bound">Y</a><a id="3966" class="Symbol">)</a> <a id="3968" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3970" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="3973" href="Categories.NaturalTransformation.Dinatural.html#3238" class="Bound">F</a> <a id="3975" class="Symbol">(</a><a id="3976" href="Categories.Category.Core.html#630" class="Function">C.id</a> <a id="3981" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3983" href="Categories.NaturalTransformation.Dinatural.html#3602" class="Bound">f</a><a id="3984" class="Symbol">)</a>   <a id="3988" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
    <a id="3994" class="Symbol">}</a>
    <a id="4000" class="Keyword">where</a> <a id="4006" class="Keyword">module</a> <a id="4013" href="Categories.NaturalTransformation.Dinatural.html#4013" class="Module">θ</a> <a id="4015" class="Symbol">=</a> <a id="4017" href="Categories.NaturalTransformation.Core.html#466" class="Module">NaturalTransformation</a> <a id="4039" href="Categories.NaturalTransformation.Dinatural.html#3515" class="Bound">θ</a>
          <a id="4051" class="Keyword">module</a> <a id="4058" href="Categories.NaturalTransformation.Dinatural.html#4058" class="Module">β</a> <a id="4060" class="Symbol">=</a> <a id="4062" href="Categories.NaturalTransformation.Dinatural.html#578" class="Module">DinaturalTransformation</a> <a id="4086" href="Categories.NaturalTransformation.Dinatural.html#3520" class="Bound">β</a>
          <a id="4098" class="Keyword">open</a> <a id="4103" href="Categories.NaturalTransformation.Dinatural.html#4013" class="Module">θ</a>
          <a id="4115" class="Keyword">open</a> <a id="4120" href="Categories.NaturalTransformation.Dinatural.html#4058" class="Module">β</a>

  <a id="4125" href="Categories.NaturalTransformation.Dinatural.html#4125" class="Function Operator">_∘&gt;_</a> <a id="4130" class="Symbol">:</a> <a id="4132" href="Categories.NaturalTransformation.Dinatural.html#578" class="Record">DinaturalTransformation</a> <a id="4156" href="Categories.NaturalTransformation.Dinatural.html#3240" class="Bound">G</a> <a id="4158" href="Categories.NaturalTransformation.Dinatural.html#3242" class="Bound">H</a> <a id="4160" class="Symbol">→</a> <a id="4162" href="Categories.NaturalTransformation.Core.html#466" class="Record">NaturalTransformation</a> <a id="4184" href="Categories.NaturalTransformation.Dinatural.html#3238" class="Bound">F</a> <a id="4186" href="Categories.NaturalTransformation.Dinatural.html#3240" class="Bound">G</a> <a id="4188" class="Symbol">→</a> <a id="4190" href="Categories.NaturalTransformation.Dinatural.html#578" class="Record">DinaturalTransformation</a> <a id="4214" href="Categories.NaturalTransformation.Dinatural.html#3238" class="Bound">F</a> <a id="4216" href="Categories.NaturalTransformation.Dinatural.html#3242" class="Bound">H</a>
  <a id="4220" href="Categories.NaturalTransformation.Dinatural.html#4220" class="Bound">β</a> <a id="4222" href="Categories.NaturalTransformation.Dinatural.html#4125" class="Function Operator">∘&gt;</a> <a id="4225" href="Categories.NaturalTransformation.Dinatural.html#4225" class="Bound">θ</a> <a id="4227" class="Symbol">=</a> <a id="4229" href="Categories.NaturalTransformation.Dinatural.html#2924" class="Function">dtHelper</a> <a id="4238" class="Keyword">record</a>
    <a id="4249" class="Symbol">{</a> <a id="4251" href="Categories.NaturalTransformation.Dinatural.html#2434" class="Field">α</a>       <a id="4259" class="Symbol">=</a> <a id="4261" class="Symbol">λ</a> <a id="4263" href="Categories.NaturalTransformation.Dinatural.html#4263" class="Bound">X</a> <a id="4265" class="Symbol">→</a> <a id="4267" href="Categories.NaturalTransformation.Dinatural.html#851" class="Function">α</a> <a id="4269" href="Categories.NaturalTransformation.Dinatural.html#4263" class="Bound">X</a> <a id="4271" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4273" href="Categories.NaturalTransformation.Core.html#783" class="Field">η</a> <a id="4275" class="Symbol">(</a><a id="4276" href="Categories.NaturalTransformation.Dinatural.html#4263" class="Bound">X</a> <a id="4278" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4280" href="Categories.NaturalTransformation.Dinatural.html#4263" class="Bound">X</a><a id="4281" class="Symbol">)</a>
    <a id="4287" class="Symbol">;</a> <a id="4289" href="Categories.NaturalTransformation.Dinatural.html#2491" class="Field">commute</a> <a id="4297" class="Symbol">=</a> <a id="4299" class="Symbol">λ</a> <a id="4301" class="Symbol">{</a><a id="4302" href="Categories.NaturalTransformation.Dinatural.html#4302" class="Bound">X</a> <a id="4304" href="Categories.NaturalTransformation.Dinatural.html#4304" class="Bound">Y</a><a id="4305" class="Symbol">}</a> <a id="4307" href="Categories.NaturalTransformation.Dinatural.html#4307" class="Bound">f</a> <a id="4309" class="Symbol">→</a> <a id="4311" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
      <a id="4323" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="4326" href="Categories.NaturalTransformation.Dinatural.html#3242" class="Bound">H</a> <a id="4328" class="Symbol">(</a><a id="4329" href="Categories.Category.Core.html#630" class="Function">C.id</a> <a id="4334" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4336" href="Categories.NaturalTransformation.Dinatural.html#4307" class="Bound">f</a><a id="4337" class="Symbol">)</a> <a id="4339" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4341" class="Symbol">(</a><a id="4342" href="Categories.NaturalTransformation.Dinatural.html#851" class="Function">α</a> <a id="4344" href="Categories.NaturalTransformation.Dinatural.html#4302" class="Bound">X</a> <a id="4346" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4348" href="Categories.NaturalTransformation.Core.html#783" class="Field">η</a> <a id="4350" class="Symbol">(</a><a id="4351" href="Categories.NaturalTransformation.Dinatural.html#4302" class="Bound">X</a> <a id="4353" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4355" href="Categories.NaturalTransformation.Dinatural.html#4302" class="Bound">X</a><a id="4356" class="Symbol">))</a> <a id="4359" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4361" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="4364" href="Categories.NaturalTransformation.Dinatural.html#3238" class="Bound">F</a> <a id="4366" class="Symbol">(</a><a id="4367" href="Categories.NaturalTransformation.Dinatural.html#4307" class="Bound">f</a> <a id="4369" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4371" href="Categories.Category.Core.html#630" class="Function">C.id</a><a id="4375" class="Symbol">)</a> <a id="4377" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4380" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="4388" href="Categories.Morphism.Reasoning.Core.html#3034" class="Function">pullʳ</a> <a id="4394" class="Symbol">(</a><a id="4395" href="Categories.NaturalTransformation.Core.html#827" class="Field">θ.commute</a> <a id="4405" class="Symbol">(</a><a id="4406" href="Categories.NaturalTransformation.Dinatural.html#4307" class="Bound">f</a> <a id="4408" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4410" href="Categories.Category.Core.html#630" class="Function">C.id</a><a id="4414" class="Symbol">))</a> <a id="4417" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="4425" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="4428" href="Categories.NaturalTransformation.Dinatural.html#3242" class="Bound">H</a> <a id="4430" class="Symbol">(</a><a id="4431" href="Categories.Category.Core.html#630" class="Function">C.id</a> <a id="4436" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4438" href="Categories.NaturalTransformation.Dinatural.html#4307" class="Bound">f</a><a id="4439" class="Symbol">)</a> <a id="4441" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4443" href="Categories.NaturalTransformation.Dinatural.html#851" class="Function">α</a> <a id="4445" href="Categories.NaturalTransformation.Dinatural.html#4302" class="Bound">X</a> <a id="4447" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4449" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="4452" href="Categories.NaturalTransformation.Dinatural.html#3240" class="Bound">G</a> <a id="4454" class="Symbol">(</a><a id="4455" href="Categories.NaturalTransformation.Dinatural.html#4307" class="Bound">f</a> <a id="4457" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4459" href="Categories.Category.Core.html#630" class="Function">C.id</a><a id="4463" class="Symbol">)</a> <a id="4465" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4467" href="Categories.NaturalTransformation.Core.html#783" class="Field">η</a> <a id="4469" class="Symbol">(</a><a id="4470" href="Categories.NaturalTransformation.Dinatural.html#4304" class="Bound">Y</a> <a id="4472" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4474" href="Categories.NaturalTransformation.Dinatural.html#4302" class="Bound">X</a><a id="4475" class="Symbol">)</a>   <a id="4479" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4482" href="Categories.Category.Core.html#1706" class="Function">∘-resp-≈ʳ</a> <a id="4492" href="Categories.Category.Core.html#1004" class="Function">sym-assoc</a> <a id="4502" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="4504" href="Categories.Category.Core.html#1004" class="Function">sym-assoc</a> <a id="4514" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="4522" class="Symbol">(</a><a id="4523" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="4526" href="Categories.NaturalTransformation.Dinatural.html#3242" class="Bound">H</a> <a id="4528" class="Symbol">(</a><a id="4529" href="Categories.Category.Core.html#630" class="Function">C.id</a> <a id="4534" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4536" href="Categories.NaturalTransformation.Dinatural.html#4307" class="Bound">f</a><a id="4537" class="Symbol">)</a> <a id="4539" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4541" href="Categories.NaturalTransformation.Dinatural.html#851" class="Function">α</a> <a id="4543" href="Categories.NaturalTransformation.Dinatural.html#4302" class="Bound">X</a> <a id="4545" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4547" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="4550" href="Categories.NaturalTransformation.Dinatural.html#3240" class="Bound">G</a> <a id="4552" class="Symbol">(</a><a id="4553" href="Categories.NaturalTransformation.Dinatural.html#4307" class="Bound">f</a> <a id="4555" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4557" href="Categories.Category.Core.html#630" class="Function">C.id</a><a id="4561" class="Symbol">))</a> <a id="4564" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4566" href="Categories.NaturalTransformation.Core.html#783" class="Field">η</a> <a id="4568" class="Symbol">(</a><a id="4569" href="Categories.NaturalTransformation.Dinatural.html#4304" class="Bound">Y</a> <a id="4571" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4573" href="Categories.NaturalTransformation.Dinatural.html#4302" class="Bound">X</a><a id="4574" class="Symbol">)</a> <a id="4576" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4579" href="Categories.NaturalTransformation.Dinatural.html#908" class="Function">β.commute</a> <a id="4589" href="Categories.NaturalTransformation.Dinatural.html#4307" class="Bound">f</a> <a id="4591" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="4599" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="4607" class="Symbol">(</a><a id="4608" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="4611" href="Categories.NaturalTransformation.Dinatural.html#3242" class="Bound">H</a> <a id="4613" class="Symbol">(</a><a id="4614" href="Categories.NaturalTransformation.Dinatural.html#4307" class="Bound">f</a> <a id="4616" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4618" href="Categories.Category.Core.html#630" class="Function">C.id</a><a id="4622" class="Symbol">)</a> <a id="4624" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4626" href="Categories.NaturalTransformation.Dinatural.html#851" class="Function">α</a> <a id="4628" href="Categories.NaturalTransformation.Dinatural.html#4304" class="Bound">Y</a> <a id="4630" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4632" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="4635" href="Categories.NaturalTransformation.Dinatural.html#3240" class="Bound">G</a> <a id="4637" class="Symbol">(</a><a id="4638" href="Categories.Category.Core.html#630" class="Function">C.id</a> <a id="4643" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4645" href="Categories.NaturalTransformation.Dinatural.html#4307" class="Bound">f</a><a id="4646" class="Symbol">))</a> <a id="4649" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4651" href="Categories.NaturalTransformation.Core.html#783" class="Field">η</a> <a id="4653" class="Symbol">(</a><a id="4654" href="Categories.NaturalTransformation.Dinatural.html#4304" class="Bound">Y</a> <a id="4656" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4658" href="Categories.NaturalTransformation.Dinatural.html#4302" class="Bound">X</a><a id="4659" class="Symbol">)</a> <a id="4661" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">≈˘⟨</a> <a id="4665" href="Categories.Morphism.Reasoning.Core.html#3467" class="Function">pushʳ</a> <a id="4671" class="Symbol">(</a><a id="4672" href="Categories.Category.Core.html#715" class="Function">assoc</a> <a id="4678" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="4680" href="Categories.Morphism.Reasoning.Core.html#3467" class="Function">pushʳ</a> <a id="4686" class="Symbol">(</a><a id="4687" href="Categories.NaturalTransformation.Core.html#827" class="Field">θ.commute</a> <a id="4697" class="Symbol">(</a><a id="4698" href="Categories.Category.Core.html#630" class="Function">C.id</a> <a id="4703" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4705" href="Categories.NaturalTransformation.Dinatural.html#4307" class="Bound">f</a><a id="4706" class="Symbol">)))</a> <a id="4710" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">⟩</a>
      <a id="4718" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="4721" href="Categories.NaturalTransformation.Dinatural.html#3242" class="Bound">H</a> <a id="4723" class="Symbol">(</a><a id="4724" href="Categories.NaturalTransformation.Dinatural.html#4307" class="Bound">f</a> <a id="4726" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4728" href="Categories.Category.Core.html#630" class="Function">C.id</a><a id="4732" class="Symbol">)</a> <a id="4734" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4736" class="Symbol">(</a><a id="4737" href="Categories.NaturalTransformation.Dinatural.html#851" class="Function">α</a> <a id="4739" href="Categories.NaturalTransformation.Dinatural.html#4304" class="Bound">Y</a> <a id="4741" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4743" href="Categories.NaturalTransformation.Core.html#783" class="Field">η</a> <a id="4745" class="Symbol">(</a><a id="4746" href="Categories.NaturalTransformation.Dinatural.html#4304" class="Bound">Y</a> <a id="4748" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4750" href="Categories.NaturalTransformation.Dinatural.html#4304" class="Bound">Y</a><a id="4751" class="Symbol">))</a> <a id="4754" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4756" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="4759" href="Categories.NaturalTransformation.Dinatural.html#3238" class="Bound">F</a> <a id="4761" class="Symbol">(</a><a id="4762" href="Categories.Category.Core.html#630" class="Function">C.id</a> <a id="4767" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4769" href="Categories.NaturalTransformation.Dinatural.html#4307" class="Bound">f</a><a id="4770" class="Symbol">)</a> <a id="4772" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
    <a id="4778" class="Symbol">}</a>
    <a id="4784" class="Keyword">where</a> <a id="4790" class="Keyword">module</a> <a id="4797" href="Categories.NaturalTransformation.Dinatural.html#4797" class="Module">θ</a> <a id="4799" class="Symbol">=</a> <a id="4801" href="Categories.NaturalTransformation.Core.html#466" class="Module">NaturalTransformation</a> <a id="4823" href="Categories.NaturalTransformation.Dinatural.html#4225" class="Bound">θ</a>
          <a id="4835" class="Keyword">module</a> <a id="4842" href="Categories.NaturalTransformation.Dinatural.html#4842" class="Module">β</a> <a id="4844" class="Symbol">=</a> <a id="4846" href="Categories.NaturalTransformation.Dinatural.html#578" class="Module">DinaturalTransformation</a> <a id="4870" href="Categories.NaturalTransformation.Dinatural.html#4220" class="Bound">β</a>
          <a id="4882" class="Keyword">open</a> <a id="4887" href="Categories.NaturalTransformation.Dinatural.html#4797" class="Module">θ</a>
          <a id="4899" class="Keyword">open</a> <a id="4904" href="Categories.NaturalTransformation.Dinatural.html#4842" class="Module">β</a>

<a id="4907" class="Keyword">module</a> <a id="4914" href="Categories.NaturalTransformation.Dinatural.html#4914" class="Module">_</a> <a id="4916" class="Symbol">{</a><a id="4917" href="Categories.NaturalTransformation.Dinatural.html#4917" class="Bound">F</a> <a id="4919" href="Categories.NaturalTransformation.Dinatural.html#4919" class="Bound">G</a> <a id="4921" class="Symbol">:</a> <a id="4923" href="Categories.Functor.Bifunctor.html#442" class="Function">Bifunctor</a> <a id="4933" class="Symbol">(</a><a id="4934" href="Categories.Category.Core.html#3118" class="Function">Category.op</a> <a id="4946" href="Categories.NaturalTransformation.Dinatural.html#547" class="Generalizable">C</a><a id="4947" class="Symbol">)</a> <a id="4949" href="Categories.NaturalTransformation.Dinatural.html#547" class="Generalizable">C</a> <a id="4951" href="Categories.NaturalTransformation.Dinatural.html#549" class="Generalizable">D</a><a id="4952" class="Symbol">}</a> <a id="4954" class="Keyword">where</a>
  <a id="4962" class="Keyword">private</a>
    <a id="4974" class="Keyword">module</a> <a id="4981" href="Categories.NaturalTransformation.Dinatural.html#4981" class="Module">C</a> <a id="4983" class="Symbol">=</a> <a id="4985" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="4994" href="Categories.NaturalTransformation.Dinatural.html#4946" class="Bound">C</a>
  <a id="4998" class="Keyword">open</a> <a id="5003" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="5012" href="Categories.NaturalTransformation.Dinatural.html#4951" class="Bound">D</a>
  <a id="5016" class="Keyword">open</a> <a id="5021" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
  <a id="5036" class="Keyword">open</a> <a id="5041" href="Categories.Functor.Core.html#248" class="Module">Functor</a>
  <a id="5051" class="Keyword">open</a> <a id="5056" href="Categories.Morphism.Reasoning.html" class="Module">MR</a> <a id="5059" href="Categories.NaturalTransformation.Dinatural.html#4951" class="Bound">D</a>

  <a id="5064" class="Keyword">infixl</a> <a id="5071" class="Number">9</a> <a id="5073" href="Categories.NaturalTransformation.Dinatural.html#5081" class="Function Operator">_∘ʳ_</a>

  <a id="5081" href="Categories.NaturalTransformation.Dinatural.html#5081" class="Function Operator">_∘ʳ_</a> <a id="5086" class="Symbol">:</a> <a id="5088" class="Symbol">∀</a> <a id="5090" class="Symbol">{</a><a id="5091" href="Categories.NaturalTransformation.Dinatural.html#5091" class="Bound">E</a> <a id="5093" class="Symbol">:</a> <a id="5095" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="5104" href="Categories.NaturalTransformation.Dinatural.html#529" class="Generalizable">o</a> <a id="5106" href="Categories.NaturalTransformation.Dinatural.html#531" class="Generalizable">ℓ</a> <a id="5108" href="Categories.NaturalTransformation.Dinatural.html#533" class="Generalizable">e</a><a id="5109" class="Symbol">}</a> <a id="5111" class="Symbol">→</a>
           <a id="5124" href="Categories.NaturalTransformation.Dinatural.html#578" class="Record">DinaturalTransformation</a> <a id="5148" href="Categories.NaturalTransformation.Dinatural.html#4917" class="Bound">F</a> <a id="5150" href="Categories.NaturalTransformation.Dinatural.html#4919" class="Bound">G</a> <a id="5152" class="Symbol">→</a> <a id="5154" class="Symbol">(</a><a id="5155" href="Categories.NaturalTransformation.Dinatural.html#5155" class="Bound">K</a> <a id="5157" class="Symbol">:</a> <a id="5159" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="5167" href="Categories.NaturalTransformation.Dinatural.html#5091" class="Bound">E</a> <a id="5169" href="Categories.NaturalTransformation.Dinatural.html#4946" class="Bound">C</a><a id="5170" class="Symbol">)</a> <a id="5172" class="Symbol">→</a> <a id="5174" href="Categories.NaturalTransformation.Dinatural.html#578" class="Record">DinaturalTransformation</a> <a id="5198" class="Symbol">(</a><a id="5199" href="Categories.NaturalTransformation.Dinatural.html#4917" class="Bound">F</a> <a id="5201" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="5204" class="Symbol">((</a><a id="5206" href="Categories.Functor.Core.html#816" class="Function">Functor.op</a> <a id="5217" href="Categories.NaturalTransformation.Dinatural.html#5155" class="Bound">K</a><a id="5218" class="Symbol">)</a> <a id="5220" href="Categories.Category.Product.html#1962" class="Function Operator">⁂</a> <a id="5222" href="Categories.NaturalTransformation.Dinatural.html#5155" class="Bound">K</a><a id="5223" class="Symbol">))</a> <a id="5226" class="Symbol">(</a><a id="5227" href="Categories.NaturalTransformation.Dinatural.html#4919" class="Bound">G</a> <a id="5229" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="5232" class="Symbol">((</a><a id="5234" href="Categories.Functor.Core.html#816" class="Function">Functor.op</a> <a id="5245" href="Categories.NaturalTransformation.Dinatural.html#5155" class="Bound">K</a><a id="5246" class="Symbol">)</a> <a id="5248" href="Categories.Category.Product.html#1962" class="Function Operator">⁂</a> <a id="5250" href="Categories.NaturalTransformation.Dinatural.html#5155" class="Bound">K</a><a id="5251" class="Symbol">))</a>
  <a id="5256" href="Categories.NaturalTransformation.Dinatural.html#5081" class="Function Operator">_∘ʳ_</a> <a id="5261" class="Symbol">{</a><a id="5262" class="Argument">E</a> <a id="5264" class="Symbol">=</a> <a id="5266" href="Categories.NaturalTransformation.Dinatural.html#5266" class="Bound">E</a><a id="5267" class="Symbol">}</a> <a id="5269" href="Categories.NaturalTransformation.Dinatural.html#5269" class="Bound">β</a> <a id="5271" href="Categories.NaturalTransformation.Dinatural.html#5271" class="Bound">K</a> <a id="5273" class="Symbol">=</a> <a id="5275" href="Categories.NaturalTransformation.Dinatural.html#2924" class="Function">dtHelper</a> <a id="5284" class="Keyword">record</a>
    <a id="5295" class="Symbol">{</a> <a id="5297" href="Categories.NaturalTransformation.Dinatural.html#2434" class="Field">α</a>       <a id="5305" class="Symbol">=</a> <a id="5307" class="Symbol">λ</a> <a id="5309" href="Categories.NaturalTransformation.Dinatural.html#5309" class="Bound">X</a> <a id="5311" class="Symbol">→</a> <a id="5313" href="Categories.NaturalTransformation.Dinatural.html#851" class="Function">α</a> <a id="5315" class="Symbol">(</a><a id="5316" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="5319" href="Categories.NaturalTransformation.Dinatural.html#5271" class="Bound">K</a> <a id="5321" href="Categories.NaturalTransformation.Dinatural.html#5309" class="Bound">X</a><a id="5322" class="Symbol">)</a>
    <a id="5328" class="Symbol">;</a> <a id="5330" href="Categories.NaturalTransformation.Dinatural.html#2491" class="Field">commute</a> <a id="5338" class="Symbol">=</a> <a id="5340" class="Symbol">λ</a> <a id="5342" class="Symbol">{</a><a id="5343" href="Categories.NaturalTransformation.Dinatural.html#5343" class="Bound">X</a> <a id="5345" href="Categories.NaturalTransformation.Dinatural.html#5345" class="Bound">Y</a><a id="5346" class="Symbol">}</a> <a id="5348" href="Categories.NaturalTransformation.Dinatural.html#5348" class="Bound">f</a> <a id="5350" class="Symbol">→</a> <a id="5352" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
      <a id="5364" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="5367" href="Categories.NaturalTransformation.Dinatural.html#4919" class="Bound">G</a> <a id="5369" class="Symbol">(</a><a id="5370" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="5373" href="Categories.NaturalTransformation.Dinatural.html#5271" class="Bound">K</a> <a id="5375" href="Categories.Category.Core.html#630" class="Function">E.id</a> <a id="5380" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5382" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="5385" href="Categories.NaturalTransformation.Dinatural.html#5271" class="Bound">K</a> <a id="5387" href="Categories.NaturalTransformation.Dinatural.html#5348" class="Bound">f</a><a id="5388" class="Symbol">)</a> <a id="5390" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5392" href="Categories.NaturalTransformation.Dinatural.html#851" class="Function">α</a> <a id="5394" class="Symbol">(</a><a id="5395" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="5398" href="Categories.NaturalTransformation.Dinatural.html#5271" class="Bound">K</a> <a id="5400" href="Categories.NaturalTransformation.Dinatural.html#5343" class="Bound">X</a><a id="5401" class="Symbol">)</a> <a id="5403" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5405" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="5408" href="Categories.NaturalTransformation.Dinatural.html#4917" class="Bound">F</a> <a id="5410" class="Symbol">(</a><a id="5411" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="5414" href="Categories.NaturalTransformation.Dinatural.html#5271" class="Bound">K</a> <a id="5416" href="Categories.NaturalTransformation.Dinatural.html#5348" class="Bound">f</a> <a id="5418" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5420" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="5423" href="Categories.NaturalTransformation.Dinatural.html#5271" class="Bound">K</a> <a id="5425" href="Categories.Category.Core.html#630" class="Function">E.id</a><a id="5429" class="Symbol">)</a>
        <a id="5439" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5442" href="Categories.Functor.Core.html#696" class="Field">F-resp-≈</a> <a id="5451" href="Categories.NaturalTransformation.Dinatural.html#4919" class="Bound">G</a> <a id="5453" class="Symbol">(</a><a id="5454" href="Categories.Functor.Core.html#511" class="Field">identity</a> <a id="5463" href="Categories.NaturalTransformation.Dinatural.html#5271" class="Bound">K</a> <a id="5465" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5467" href="Relation.Binary.Structures.html#1641" class="Function">C.Equiv.refl</a><a id="5479" class="Symbol">)</a> <a id="5481" href="Categories.Category.Core.html#2634" class="Function Operator">⟩∘⟨</a> <a id="5485" href="Relation.Binary.Structures.html#1641" class="Function">Equiv.refl</a> <a id="5496" href="Categories.Category.Core.html#2634" class="Function Operator">⟩∘⟨</a> <a id="5500" href="Categories.Functor.Core.html#696" class="Field">F-resp-≈</a> <a id="5509" href="Categories.NaturalTransformation.Dinatural.html#4917" class="Bound">F</a> <a id="5511" class="Symbol">(</a><a id="5512" href="Relation.Binary.Structures.html#1641" class="Function">C.Equiv.refl</a> <a id="5525" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5527" href="Categories.Functor.Core.html#511" class="Field">identity</a> <a id="5536" href="Categories.NaturalTransformation.Dinatural.html#5271" class="Bound">K</a><a id="5537" class="Symbol">)</a> <a id="5539" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="5547" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="5550" href="Categories.NaturalTransformation.Dinatural.html#4919" class="Bound">G</a> <a id="5552" class="Symbol">(</a><a id="5553" href="Categories.Category.Core.html#630" class="Function">C.id</a> <a id="5558" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5560" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="5563" href="Categories.NaturalTransformation.Dinatural.html#5271" class="Bound">K</a> <a id="5565" href="Categories.NaturalTransformation.Dinatural.html#5348" class="Bound">f</a><a id="5566" class="Symbol">)</a> <a id="5568" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5570" href="Categories.NaturalTransformation.Dinatural.html#851" class="Function">α</a> <a id="5572" class="Symbol">(</a><a id="5573" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="5576" href="Categories.NaturalTransformation.Dinatural.html#5271" class="Bound">K</a> <a id="5578" href="Categories.NaturalTransformation.Dinatural.html#5343" class="Bound">X</a><a id="5579" class="Symbol">)</a> <a id="5581" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5583" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="5586" href="Categories.NaturalTransformation.Dinatural.html#4917" class="Bound">F</a> <a id="5588" class="Symbol">(</a><a id="5589" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="5592" href="Categories.NaturalTransformation.Dinatural.html#5271" class="Bound">K</a> <a id="5594" href="Categories.NaturalTransformation.Dinatural.html#5348" class="Bound">f</a> <a id="5596" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5598" href="Categories.Category.Core.html#630" class="Function">C.id</a><a id="5602" class="Symbol">)</a>
        <a id="5612" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5615" href="Categories.NaturalTransformation.Dinatural.html#908" class="Function">commute</a> <a id="5623" class="Symbol">(</a><a id="5624" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="5627" href="Categories.NaturalTransformation.Dinatural.html#5271" class="Bound">K</a> <a id="5629" href="Categories.NaturalTransformation.Dinatural.html#5348" class="Bound">f</a><a id="5630" class="Symbol">)</a> <a id="5632" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="5640" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="5643" href="Categories.NaturalTransformation.Dinatural.html#4919" class="Bound">G</a> <a id="5645" class="Symbol">(</a><a id="5646" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="5649" href="Categories.NaturalTransformation.Dinatural.html#5271" class="Bound">K</a> <a id="5651" href="Categories.NaturalTransformation.Dinatural.html#5348" class="Bound">f</a> <a id="5653" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5655" href="Categories.Category.Core.html#630" class="Function">C.id</a><a id="5659" class="Symbol">)</a> <a id="5661" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5663" href="Categories.NaturalTransformation.Dinatural.html#851" class="Function">α</a> <a id="5665" class="Symbol">(</a><a id="5666" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="5669" href="Categories.NaturalTransformation.Dinatural.html#5271" class="Bound">K</a> <a id="5671" href="Categories.NaturalTransformation.Dinatural.html#5345" class="Bound">Y</a><a id="5672" class="Symbol">)</a> <a id="5674" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5676" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="5679" href="Categories.NaturalTransformation.Dinatural.html#4917" class="Bound">F</a> <a id="5681" class="Symbol">(</a><a id="5682" href="Categories.Category.Core.html#630" class="Function">C.id</a> <a id="5687" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5689" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="5692" href="Categories.NaturalTransformation.Dinatural.html#5271" class="Bound">K</a> <a id="5694" href="Categories.NaturalTransformation.Dinatural.html#5348" class="Bound">f</a><a id="5695" class="Symbol">)</a>
        <a id="5705" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">≈˘⟨</a> <a id="5709" href="Categories.Functor.Core.html#696" class="Field">F-resp-≈</a> <a id="5718" href="Categories.NaturalTransformation.Dinatural.html#4919" class="Bound">G</a> <a id="5720" class="Symbol">(</a><a id="5721" href="Relation.Binary.Structures.html#1641" class="Function">C.Equiv.refl</a> <a id="5734" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5736" href="Categories.Functor.Core.html#511" class="Field">identity</a> <a id="5745" href="Categories.NaturalTransformation.Dinatural.html#5271" class="Bound">K</a><a id="5746" class="Symbol">)</a> <a id="5748" href="Categories.Category.Core.html#2634" class="Function Operator">⟩∘⟨</a> <a id="5752" href="Relation.Binary.Structures.html#1641" class="Function">Equiv.refl</a> <a id="5763" href="Categories.Category.Core.html#2634" class="Function Operator">⟩∘⟨</a> <a id="5767" href="Categories.Functor.Core.html#696" class="Field">F-resp-≈</a> <a id="5776" href="Categories.NaturalTransformation.Dinatural.html#4917" class="Bound">F</a> <a id="5778" class="Symbol">(</a><a id="5779" href="Categories.Functor.Core.html#511" class="Field">identity</a> <a id="5788" href="Categories.NaturalTransformation.Dinatural.html#5271" class="Bound">K</a> <a id="5790" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5792" href="Relation.Binary.Structures.html#1641" class="Function">C.Equiv.refl</a><a id="5804" class="Symbol">)</a> <a id="5806" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">⟩</a>
      <a id="5814" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="5817" href="Categories.NaturalTransformation.Dinatural.html#4919" class="Bound">G</a> <a id="5819" class="Symbol">(</a><a id="5820" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="5823" href="Categories.NaturalTransformation.Dinatural.html#5271" class="Bound">K</a> <a id="5825" href="Categories.NaturalTransformation.Dinatural.html#5348" class="Bound">f</a> <a id="5827" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5829" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="5832" href="Categories.NaturalTransformation.Dinatural.html#5271" class="Bound">K</a> <a id="5834" href="Categories.Category.Core.html#630" class="Function">E.id</a><a id="5838" class="Symbol">)</a> <a id="5840" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5842" href="Categories.NaturalTransformation.Dinatural.html#851" class="Function">α</a> <a id="5844" class="Symbol">(</a><a id="5845" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="5848" href="Categories.NaturalTransformation.Dinatural.html#5271" class="Bound">K</a> <a id="5850" href="Categories.NaturalTransformation.Dinatural.html#5345" class="Bound">Y</a><a id="5851" class="Symbol">)</a> <a id="5853" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5855" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="5858" href="Categories.NaturalTransformation.Dinatural.html#4917" class="Bound">F</a> <a id="5860" class="Symbol">(</a><a id="5861" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="5864" href="Categories.NaturalTransformation.Dinatural.html#5271" class="Bound">K</a> <a id="5866" href="Categories.Category.Core.html#630" class="Function">E.id</a> <a id="5871" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5873" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="5876" href="Categories.NaturalTransformation.Dinatural.html#5271" class="Bound">K</a> <a id="5878" href="Categories.NaturalTransformation.Dinatural.html#5348" class="Bound">f</a><a id="5879" class="Symbol">)</a>
        <a id="5889" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
    <a id="5895" class="Symbol">}</a>
    <a id="5901" class="Keyword">where</a> <a id="5907" class="Keyword">module</a> <a id="5914" href="Categories.NaturalTransformation.Dinatural.html#5914" class="Module">β</a> <a id="5916" class="Symbol">=</a> <a id="5918" href="Categories.NaturalTransformation.Dinatural.html#578" class="Module">DinaturalTransformation</a> <a id="5942" href="Categories.NaturalTransformation.Dinatural.html#5269" class="Bound">β</a>
          <a id="5954" class="Keyword">module</a> <a id="5961" href="Categories.NaturalTransformation.Dinatural.html#5961" class="Module">E</a> <a id="5963" class="Symbol">=</a> <a id="5965" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="5974" href="Categories.NaturalTransformation.Dinatural.html#5266" class="Bound">E</a>
          <a id="5986" class="Keyword">open</a> <a id="5991" href="Categories.NaturalTransformation.Dinatural.html#5914" class="Module">β</a>

  <a id="5996" class="Keyword">infix</a> <a id="6002" class="Number">4</a> <a id="6004" href="Categories.NaturalTransformation.Dinatural.html#6011" class="Function Operator">_≃_</a>

  <a id="6011" href="Categories.NaturalTransformation.Dinatural.html#6011" class="Function Operator">_≃_</a> <a id="6015" class="Symbol">:</a> <a id="6017" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="6021" class="Symbol">(</a><a id="6022" href="Categories.NaturalTransformation.Dinatural.html#578" class="Record">DinaturalTransformation</a> <a id="6046" href="Categories.NaturalTransformation.Dinatural.html#4917" class="Bound">F</a> <a id="6048" href="Categories.NaturalTransformation.Dinatural.html#4919" class="Bound">G</a><a id="6049" class="Symbol">)</a> <a id="6051" class="Symbol">_</a>
  <a id="6055" href="Categories.NaturalTransformation.Dinatural.html#6055" class="Bound">β</a> <a id="6057" href="Categories.NaturalTransformation.Dinatural.html#6011" class="Function Operator">≃</a> <a id="6059" href="Categories.NaturalTransformation.Dinatural.html#6059" class="Bound">δ</a> <a id="6061" class="Symbol">=</a> <a id="6063" class="Symbol">∀</a> <a id="6065" class="Symbol">{</a><a id="6066" href="Categories.NaturalTransformation.Dinatural.html#6066" class="Bound">X</a><a id="6067" class="Symbol">}</a> <a id="6069" class="Symbol">→</a> <a id="6071" href="Categories.NaturalTransformation.Dinatural.html#851" class="Field">α</a> <a id="6073" href="Categories.NaturalTransformation.Dinatural.html#6055" class="Bound">β</a> <a id="6075" href="Categories.NaturalTransformation.Dinatural.html#6066" class="Bound">X</a> <a id="6077" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="6079" href="Categories.NaturalTransformation.Dinatural.html#851" class="Field">α</a> <a id="6081" href="Categories.NaturalTransformation.Dinatural.html#6059" class="Bound">δ</a> <a id="6083" href="Categories.NaturalTransformation.Dinatural.html#6066" class="Bound">X</a>
    <a id="6089" class="Keyword">where</a> <a id="6095" class="Keyword">open</a> <a id="6100" href="Categories.NaturalTransformation.Dinatural.html#578" class="Module">DinaturalTransformation</a>

  <a id="6127" href="Categories.NaturalTransformation.Dinatural.html#6127" class="Function">≃-isEquivalence</a> <a id="6143" class="Symbol">:</a> <a id="6145" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a> <a id="6159" href="Categories.NaturalTransformation.Dinatural.html#6011" class="Function Operator">_≃_</a>
  <a id="6165" href="Categories.NaturalTransformation.Dinatural.html#6127" class="Function">≃-isEquivalence</a> <a id="6181" class="Symbol">=</a> <a id="6183" class="Keyword">record</a>
    <a id="6194" class="Symbol">{</a> <a id="6196" href="Relation.Binary.Structures.html#1641" class="Field">refl</a>  <a id="6202" class="Symbol">=</a> <a id="6204" href="Relation.Binary.Structures.html#1641" class="Function">Equiv.refl</a>
    <a id="6219" class="Symbol">;</a> <a id="6221" href="Relation.Binary.Structures.html#1667" class="Field">sym</a>   <a id="6227" class="Symbol">=</a> <a id="6229" class="Symbol">λ</a> <a id="6231" href="Categories.NaturalTransformation.Dinatural.html#6231" class="Bound">eq</a> <a id="6234" class="Symbol">→</a> <a id="6236" href="Relation.Binary.Structures.html#1667" class="Function">Equiv.sym</a> <a id="6246" href="Categories.NaturalTransformation.Dinatural.html#6231" class="Bound">eq</a>
    <a id="6253" class="Symbol">;</a> <a id="6255" href="Relation.Binary.Structures.html#1693" class="Field">trans</a> <a id="6261" class="Symbol">=</a> <a id="6263" class="Symbol">λ</a> <a id="6265" href="Categories.NaturalTransformation.Dinatural.html#6265" class="Bound">eq</a> <a id="6268" href="Categories.NaturalTransformation.Dinatural.html#6268" class="Bound">eq′</a> <a id="6272" class="Symbol">→</a> <a id="6274" href="Relation.Binary.Structures.html#1693" class="Function">Equiv.trans</a> <a id="6286" href="Categories.NaturalTransformation.Dinatural.html#6265" class="Bound">eq</a> <a id="6289" href="Categories.NaturalTransformation.Dinatural.html#6268" class="Bound">eq′</a>
    <a id="6297" class="Symbol">}</a>

  <a id="6302" href="Categories.NaturalTransformation.Dinatural.html#6302" class="Function">≃-setoid</a> <a id="6311" class="Symbol">:</a> <a id="6313" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="6320" class="Symbol">_</a> <a id="6322" class="Symbol">_</a>
  <a id="6326" href="Categories.NaturalTransformation.Dinatural.html#6302" class="Function">≃-setoid</a> <a id="6335" class="Symbol">=</a> <a id="6337" class="Keyword">record</a>
    <a id="6348" class="Symbol">{</a> <a id="6350" href="Relation.Binary.Bundles.html#1298" class="Field">Carrier</a>       <a id="6364" class="Symbol">=</a> <a id="6366" href="Categories.NaturalTransformation.Dinatural.html#578" class="Record">DinaturalTransformation</a> <a id="6390" href="Categories.NaturalTransformation.Dinatural.html#4917" class="Bound">F</a> <a id="6392" href="Categories.NaturalTransformation.Dinatural.html#4919" class="Bound">G</a>
    <a id="6398" class="Symbol">;</a> <a id="6400" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a>           <a id="6414" class="Symbol">=</a> <a id="6416" href="Categories.NaturalTransformation.Dinatural.html#6011" class="Function Operator">_≃_</a>
    <a id="6424" class="Symbol">;</a> <a id="6426" href="Relation.Binary.Bundles.html#1358" class="Field">isEquivalence</a> <a id="6440" class="Symbol">=</a> <a id="6442" href="Categories.NaturalTransformation.Dinatural.html#6127" class="Function">≃-isEquivalence</a>
    <a id="6462" class="Symbol">}</a>


<a id="6466" class="Comment">-- for convenience, the following are some helpers for the cases</a>
<a id="6531" class="Comment">-- in which the bifunctor on the right is extranatural.</a>
<a id="Extranaturalʳ"></a><a id="6587" href="Categories.NaturalTransformation.Dinatural.html#6587" class="Function">Extranaturalʳ</a> <a id="6601" class="Symbol">:</a> <a id="6603" class="Symbol">∀</a> <a id="6605" class="Symbol">{</a><a id="6606" href="Categories.NaturalTransformation.Dinatural.html#6606" class="Bound">C</a> <a id="6608" class="Symbol">:</a> <a id="6610" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="6619" href="Categories.NaturalTransformation.Dinatural.html#529" class="Generalizable">o</a> <a id="6621" href="Categories.NaturalTransformation.Dinatural.html#531" class="Generalizable">ℓ</a> <a id="6623" href="Categories.NaturalTransformation.Dinatural.html#533" class="Generalizable">e</a><a id="6624" class="Symbol">}</a> <a id="6626" class="Symbol">→</a> <a id="6628" href="Categories.Category.Core.html#559" class="Field">Category.Obj</a> <a id="6641" href="Categories.NaturalTransformation.Dinatural.html#549" class="Generalizable">D</a> <a id="6643" class="Symbol">→</a> <a id="6645" class="Symbol">(</a><a id="6646" href="Categories.NaturalTransformation.Dinatural.html#6646" class="Bound">F</a> <a id="6648" class="Symbol">:</a> <a id="6650" href="Categories.Functor.Bifunctor.html#442" class="Function">Bifunctor</a> <a id="6660" class="Symbol">(</a><a id="6661" href="Categories.Category.Core.html#3118" class="Function">Category.op</a> <a id="6673" href="Categories.NaturalTransformation.Dinatural.html#6606" class="Bound">C</a><a id="6674" class="Symbol">)</a> <a id="6676" href="Categories.NaturalTransformation.Dinatural.html#6606" class="Bound">C</a> <a id="6678" href="Categories.NaturalTransformation.Dinatural.html#549" class="Generalizable">D</a><a id="6679" class="Symbol">)</a> <a id="6681" class="Symbol">→</a> <a id="6683" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6687" class="Symbol">_</a>
<a id="6689" href="Categories.NaturalTransformation.Dinatural.html#6587" class="Function">Extranaturalʳ</a> <a id="6703" href="Categories.NaturalTransformation.Dinatural.html#6703" class="Bound">A</a> <a id="6705" href="Categories.NaturalTransformation.Dinatural.html#6705" class="Bound">F</a> <a id="6707" class="Symbol">=</a> <a id="6709" href="Categories.NaturalTransformation.Dinatural.html#578" class="Record">DinaturalTransformation</a> <a id="6733" class="Symbol">(</a><a id="6734" href="Categories.Functor.Construction.Constant.html#461" class="Function">const</a> <a id="6740" href="Categories.NaturalTransformation.Dinatural.html#6703" class="Bound">A</a><a id="6741" class="Symbol">)</a> <a id="6743" href="Categories.NaturalTransformation.Dinatural.html#6705" class="Bound">F</a>

<a id="Extranaturalˡ"></a><a id="6746" href="Categories.NaturalTransformation.Dinatural.html#6746" class="Function">Extranaturalˡ</a> <a id="6760" class="Symbol">:</a> <a id="6762" class="Symbol">∀</a> <a id="6764" class="Symbol">{</a><a id="6765" href="Categories.NaturalTransformation.Dinatural.html#6765" class="Bound">C</a> <a id="6767" class="Symbol">:</a> <a id="6769" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="6778" href="Categories.NaturalTransformation.Dinatural.html#529" class="Generalizable">o</a> <a id="6780" href="Categories.NaturalTransformation.Dinatural.html#531" class="Generalizable">ℓ</a> <a id="6782" href="Categories.NaturalTransformation.Dinatural.html#533" class="Generalizable">e</a><a id="6783" class="Symbol">}</a> <a id="6785" class="Symbol">→</a> <a id="6787" class="Symbol">(</a><a id="6788" href="Categories.NaturalTransformation.Dinatural.html#6788" class="Bound">F</a> <a id="6790" class="Symbol">:</a> <a id="6792" href="Categories.Functor.Bifunctor.html#442" class="Function">Bifunctor</a> <a id="6802" class="Symbol">(</a><a id="6803" href="Categories.Category.Core.html#3118" class="Function">Category.op</a> <a id="6815" href="Categories.NaturalTransformation.Dinatural.html#6765" class="Bound">C</a><a id="6816" class="Symbol">)</a> <a id="6818" href="Categories.NaturalTransformation.Dinatural.html#6765" class="Bound">C</a> <a id="6820" href="Categories.NaturalTransformation.Dinatural.html#549" class="Generalizable">D</a><a id="6821" class="Symbol">)</a> <a id="6823" class="Symbol">→</a> <a id="6825" href="Categories.Category.Core.html#559" class="Field">Category.Obj</a> <a id="6838" href="Categories.NaturalTransformation.Dinatural.html#549" class="Generalizable">D</a> <a id="6840" class="Symbol">→</a> <a id="6842" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6846" class="Symbol">_</a>
<a id="6848" href="Categories.NaturalTransformation.Dinatural.html#6746" class="Function">Extranaturalˡ</a> <a id="6862" href="Categories.NaturalTransformation.Dinatural.html#6862" class="Bound">F</a> <a id="6864" href="Categories.NaturalTransformation.Dinatural.html#6864" class="Bound">A</a> <a id="6866" class="Symbol">=</a> <a id="6868" href="Categories.NaturalTransformation.Dinatural.html#578" class="Record">DinaturalTransformation</a> <a id="6892" href="Categories.NaturalTransformation.Dinatural.html#6862" class="Bound">F</a> <a id="6894" class="Symbol">(</a><a id="6895" href="Categories.Functor.Construction.Constant.html#461" class="Function">const</a> <a id="6901" href="Categories.NaturalTransformation.Dinatural.html#6864" class="Bound">A</a><a id="6902" class="Symbol">)</a>

<a id="6905" class="Keyword">module</a> <a id="6912" href="Categories.NaturalTransformation.Dinatural.html#6912" class="Module">_</a> <a id="6914" class="Symbol">{</a><a id="6915" href="Categories.NaturalTransformation.Dinatural.html#6915" class="Bound">F</a> <a id="6917" class="Symbol">:</a> <a id="6919" href="Categories.Functor.Bifunctor.html#442" class="Function">Bifunctor</a> <a id="6929" class="Symbol">(</a><a id="6930" href="Categories.Category.Core.html#3118" class="Function">Category.op</a> <a id="6942" href="Categories.NaturalTransformation.Dinatural.html#547" class="Generalizable">C</a><a id="6943" class="Symbol">)</a> <a id="6945" href="Categories.NaturalTransformation.Dinatural.html#547" class="Generalizable">C</a> <a id="6947" href="Categories.NaturalTransformation.Dinatural.html#549" class="Generalizable">D</a><a id="6948" class="Symbol">}</a> <a id="6950" class="Keyword">where</a>
  <a id="6958" class="Keyword">open</a> <a id="6963" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="6972" href="Categories.NaturalTransformation.Dinatural.html#6947" class="Bound">D</a>
  <a id="6976" class="Keyword">private</a>
    <a id="6988" class="Keyword">module</a> <a id="6995" href="Categories.NaturalTransformation.Dinatural.html#6995" class="Module">C</a> <a id="6997" class="Symbol">=</a> <a id="6999" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="7008" href="Categories.NaturalTransformation.Dinatural.html#6942" class="Bound">C</a>
    <a id="7014" class="Keyword">variable</a>
      <a id="7029" href="Categories.NaturalTransformation.Dinatural.html#7029" class="Generalizable">A</a> <a id="7031" class="Symbol">:</a> <a id="7033" href="Categories.Category.Core.html#559" class="Function">Obj</a>
      <a id="7043" href="Categories.NaturalTransformation.Dinatural.html#7043" class="Generalizable">X</a> <a id="7045" href="Categories.NaturalTransformation.Dinatural.html#7045" class="Generalizable">Y</a> <a id="7047" class="Symbol">:</a> <a id="7049" href="Categories.Category.Core.html#559" class="Function">C.Obj</a>
      <a id="7061" href="Categories.NaturalTransformation.Dinatural.html#7061" class="Generalizable">f</a> <a id="7063" class="Symbol">:</a> <a id="7065" href="Categories.NaturalTransformation.Dinatural.html#7043" class="Generalizable">X</a> <a id="7067" href="Categories.Category.Core.html#575" class="Function Operator">C.⇒</a> <a id="7071" href="Categories.NaturalTransformation.Dinatural.html#7045" class="Generalizable">Y</a>
  <a id="7075" class="Keyword">open</a> <a id="7080" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="7088" href="Categories.NaturalTransformation.Dinatural.html#6915" class="Bound">F</a>
  <a id="7092" class="Keyword">open</a> <a id="7097" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
  <a id="7112" class="Keyword">open</a> <a id="7117" href="Categories.Morphism.Reasoning.html" class="Module">MR</a> <a id="7120" href="Categories.NaturalTransformation.Dinatural.html#6947" class="Bound">D</a>

  <a id="7125" href="Categories.NaturalTransformation.Dinatural.html#7125" class="Function">extranaturalʳ</a> <a id="7139" class="Symbol">:</a> <a id="7141" class="Symbol">(</a><a id="7142" href="Categories.NaturalTransformation.Dinatural.html#7142" class="Bound">a</a> <a id="7144" class="Symbol">:</a> <a id="7146" class="Symbol">∀</a> <a id="7148" href="Categories.NaturalTransformation.Dinatural.html#7148" class="Bound">X</a> <a id="7150" class="Symbol">→</a> <a id="7152" href="Categories.NaturalTransformation.Dinatural.html#7029" class="Generalizable">A</a> <a id="7154" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="7156" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="7159" class="Symbol">(</a><a id="7160" href="Categories.NaturalTransformation.Dinatural.html#7148" class="Bound">X</a> <a id="7162" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7164" href="Categories.NaturalTransformation.Dinatural.html#7148" class="Bound">X</a><a id="7165" class="Symbol">))</a> <a id="7168" class="Symbol">→</a>
                  <a id="7188" class="Symbol">(∀</a> <a id="7191" class="Symbol">{</a><a id="7192" href="Categories.NaturalTransformation.Dinatural.html#7192" class="Bound">X</a> <a id="7194" href="Categories.NaturalTransformation.Dinatural.html#7194" class="Bound">X′</a> <a id="7197" href="Categories.NaturalTransformation.Dinatural.html#7197" class="Bound">f</a><a id="7198" class="Symbol">}</a> <a id="7200" class="Symbol">→</a> <a id="7202" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="7205" class="Symbol">(</a><a id="7206" href="Categories.Category.Core.html#630" class="Function">C.id</a> <a id="7211" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7213" href="Categories.NaturalTransformation.Dinatural.html#7197" class="Bound">f</a><a id="7214" class="Symbol">)</a> <a id="7216" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7218" href="Categories.NaturalTransformation.Dinatural.html#7142" class="Bound">a</a> <a id="7220" href="Categories.NaturalTransformation.Dinatural.html#7192" class="Bound">X</a> <a id="7222" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="7224" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="7227" class="Symbol">(</a><a id="7228" href="Categories.NaturalTransformation.Dinatural.html#7197" class="Bound">f</a> <a id="7230" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7232" href="Categories.Category.Core.html#630" class="Function">C.id</a><a id="7236" class="Symbol">)</a> <a id="7238" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7240" href="Categories.NaturalTransformation.Dinatural.html#7142" class="Bound">a</a> <a id="7242" href="Categories.NaturalTransformation.Dinatural.html#7194" class="Bound">X′</a><a id="7244" class="Symbol">)</a> <a id="7246" class="Symbol">→</a>
                  <a id="7266" href="Categories.NaturalTransformation.Dinatural.html#6587" class="Function">Extranaturalʳ</a> <a id="7280" href="Categories.NaturalTransformation.Dinatural.html#7029" class="Generalizable">A</a> <a id="7282" href="Categories.NaturalTransformation.Dinatural.html#6915" class="Bound">F</a>
  <a id="7286" href="Categories.NaturalTransformation.Dinatural.html#7125" class="Function">extranaturalʳ</a> <a id="7300" href="Categories.NaturalTransformation.Dinatural.html#7300" class="Bound">a</a> <a id="7302" href="Categories.NaturalTransformation.Dinatural.html#7302" class="Bound">comm</a> <a id="7307" class="Symbol">=</a> <a id="7309" href="Categories.NaturalTransformation.Dinatural.html#2924" class="Function">dtHelper</a> <a id="7318" class="Keyword">record</a>
    <a id="7329" class="Symbol">{</a> <a id="7331" href="Categories.NaturalTransformation.Dinatural.html#2434" class="Field">α</a>       <a id="7339" class="Symbol">=</a> <a id="7341" href="Categories.NaturalTransformation.Dinatural.html#7300" class="Bound">a</a>
    <a id="7347" class="Symbol">;</a> <a id="7349" href="Categories.NaturalTransformation.Dinatural.html#2491" class="Field">commute</a> <a id="7357" class="Symbol">=</a> <a id="7359" class="Symbol">λ</a> <a id="7361" href="Categories.NaturalTransformation.Dinatural.html#7361" class="Bound">f</a> <a id="7363" class="Symbol">→</a> <a id="7365" href="Categories.Category.Core.html#1706" class="Function">∘-resp-≈ʳ</a> <a id="7375" href="Categories.Category.Core.html#1145" class="Function">identityʳ</a> <a id="7385" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="7387" href="Categories.NaturalTransformation.Dinatural.html#7302" class="Bound">comm</a> <a id="7392" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="7394" href="Categories.Category.Core.html#1706" class="Function">∘-resp-≈ʳ</a> <a id="7404" class="Symbol">(</a><a id="7405" href="Categories.Category.Core.html#2991" class="Function">⟺</a> <a id="7407" href="Categories.Category.Core.html#1145" class="Function">identityʳ</a><a id="7416" class="Symbol">)</a>
    <a id="7422" class="Symbol">}</a>

  <a id="7427" class="Keyword">open</a> <a id="7432" href="Categories.NaturalTransformation.Dinatural.html#578" class="Module">DinaturalTransformation</a>

  <a id="7459" href="Categories.NaturalTransformation.Dinatural.html#7459" class="Function">extranatural-commʳ</a> <a id="7478" class="Symbol">:</a> <a id="7480" class="Symbol">(</a><a id="7481" href="Categories.NaturalTransformation.Dinatural.html#7481" class="Bound">β</a> <a id="7483" class="Symbol">:</a> <a id="7485" href="Categories.NaturalTransformation.Dinatural.html#578" class="Record">DinaturalTransformation</a> <a id="7509" class="Symbol">(</a><a id="7510" href="Categories.Functor.Construction.Constant.html#461" class="Function">const</a> <a id="7516" href="Categories.NaturalTransformation.Dinatural.html#7029" class="Generalizable">A</a><a id="7517" class="Symbol">)</a> <a id="7519" href="Categories.NaturalTransformation.Dinatural.html#6915" class="Bound">F</a><a id="7520" class="Symbol">)</a> <a id="7522" class="Symbol">→</a>
                       <a id="7547" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="7550" class="Symbol">(</a><a id="7551" href="Categories.Category.Core.html#630" class="Function">C.id</a> <a id="7556" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7558" href="Categories.NaturalTransformation.Dinatural.html#7061" class="Generalizable">f</a><a id="7559" class="Symbol">)</a> <a id="7561" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7563" href="Categories.NaturalTransformation.Dinatural.html#851" class="Field">α</a> <a id="7565" href="Categories.NaturalTransformation.Dinatural.html#7481" class="Bound">β</a> <a id="7567" href="Categories.NaturalTransformation.Dinatural.html#7043" class="Generalizable">X</a> <a id="7569" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="7571" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="7574" class="Symbol">(</a><a id="7575" href="Categories.NaturalTransformation.Dinatural.html#7061" class="Generalizable">f</a> <a id="7577" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7579" href="Categories.Category.Core.html#630" class="Function">C.id</a><a id="7583" class="Symbol">)</a> <a id="7585" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7587" href="Categories.NaturalTransformation.Dinatural.html#851" class="Field">α</a> <a id="7589" href="Categories.NaturalTransformation.Dinatural.html#7481" class="Bound">β</a> <a id="7591" href="Categories.NaturalTransformation.Dinatural.html#7045" class="Generalizable">Y</a>
  <a id="7595" href="Categories.NaturalTransformation.Dinatural.html#7459" class="Function">extranatural-commʳ</a> <a id="7614" class="Symbol">{</a><a id="7615" class="Argument">f</a> <a id="7617" class="Symbol">=</a> <a id="7619" href="Categories.NaturalTransformation.Dinatural.html#7619" class="Bound">f</a><a id="7620" class="Symbol">}</a> <a id="7622" href="Categories.NaturalTransformation.Dinatural.html#7622" class="Bound">β</a> <a id="7624" class="Symbol">=</a> <a id="7626" href="Categories.Category.Core.html#1706" class="Function">∘-resp-≈ʳ</a> <a id="7636" class="Symbol">(</a><a id="7637" href="Categories.Category.Core.html#2991" class="Function">⟺</a> <a id="7639" href="Categories.Category.Core.html#1145" class="Function">identityʳ</a><a id="7648" class="Symbol">)</a> <a id="7650" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="7652" href="Categories.NaturalTransformation.Dinatural.html#908" class="Field">commute</a> <a id="7660" href="Categories.NaturalTransformation.Dinatural.html#7622" class="Bound">β</a> <a id="7662" href="Categories.NaturalTransformation.Dinatural.html#7619" class="Bound">f</a> <a id="7664" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="7666" href="Categories.Category.Core.html#1706" class="Function">∘-resp-≈ʳ</a> <a id="7676" href="Categories.Category.Core.html#1145" class="Function">identityʳ</a>

  <a id="7689" class="Comment">-- the dual case, the bifunctor on the left is extranatural.</a>

  <a id="7753" href="Categories.NaturalTransformation.Dinatural.html#7753" class="Function">extranaturalˡ</a> <a id="7767" class="Symbol">:</a> <a id="7769" class="Symbol">(</a><a id="7770" href="Categories.NaturalTransformation.Dinatural.html#7770" class="Bound">a</a> <a id="7772" class="Symbol">:</a> <a id="7774" class="Symbol">∀</a> <a id="7776" href="Categories.NaturalTransformation.Dinatural.html#7776" class="Bound">X</a> <a id="7778" class="Symbol">→</a> <a id="7780" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="7783" class="Symbol">(</a><a id="7784" href="Categories.NaturalTransformation.Dinatural.html#7776" class="Bound">X</a> <a id="7786" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7788" href="Categories.NaturalTransformation.Dinatural.html#7776" class="Bound">X</a><a id="7789" class="Symbol">)</a> <a id="7791" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="7793" href="Categories.NaturalTransformation.Dinatural.html#7029" class="Generalizable">A</a><a id="7794" class="Symbol">)</a> <a id="7796" class="Symbol">→</a>
                  <a id="7816" class="Symbol">(∀</a> <a id="7819" class="Symbol">{</a><a id="7820" href="Categories.NaturalTransformation.Dinatural.html#7820" class="Bound">X</a> <a id="7822" href="Categories.NaturalTransformation.Dinatural.html#7822" class="Bound">X′</a> <a id="7825" href="Categories.NaturalTransformation.Dinatural.html#7825" class="Bound">f</a><a id="7826" class="Symbol">}</a> <a id="7828" class="Symbol">→</a> <a id="7830" href="Categories.NaturalTransformation.Dinatural.html#7770" class="Bound">a</a> <a id="7832" href="Categories.NaturalTransformation.Dinatural.html#7820" class="Bound">X</a> <a id="7834" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7836" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="7839" class="Symbol">(</a><a id="7840" href="Categories.NaturalTransformation.Dinatural.html#7825" class="Bound">f</a> <a id="7842" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7844" href="Categories.Category.Core.html#630" class="Function">C.id</a><a id="7848" class="Symbol">)</a> <a id="7850" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="7852" href="Categories.NaturalTransformation.Dinatural.html#7770" class="Bound">a</a> <a id="7854" href="Categories.NaturalTransformation.Dinatural.html#7822" class="Bound">X′</a> <a id="7857" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7859" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="7862" class="Symbol">(</a><a id="7863" href="Categories.Category.Core.html#630" class="Function">C.id</a> <a id="7868" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7870" href="Categories.NaturalTransformation.Dinatural.html#7825" class="Bound">f</a><a id="7871" class="Symbol">))</a> <a id="7874" class="Symbol">→</a>
                  <a id="7894" href="Categories.NaturalTransformation.Dinatural.html#6746" class="Function">Extranaturalˡ</a> <a id="7908" href="Categories.NaturalTransformation.Dinatural.html#6915" class="Bound">F</a> <a id="7910" href="Categories.NaturalTransformation.Dinatural.html#7029" class="Generalizable">A</a>
  <a id="7914" href="Categories.NaturalTransformation.Dinatural.html#7753" class="Function">extranaturalˡ</a> <a id="7928" href="Categories.NaturalTransformation.Dinatural.html#7928" class="Bound">a</a> <a id="7930" href="Categories.NaturalTransformation.Dinatural.html#7930" class="Bound">comm</a> <a id="7935" class="Symbol">=</a> <a id="7937" href="Categories.NaturalTransformation.Dinatural.html#2924" class="Function">dtHelper</a> <a id="7946" class="Keyword">record</a>
    <a id="7957" class="Symbol">{</a> <a id="7959" href="Categories.NaturalTransformation.Dinatural.html#2434" class="Field">α</a>       <a id="7967" class="Symbol">=</a> <a id="7969" href="Categories.NaturalTransformation.Dinatural.html#7928" class="Bound">a</a>
    <a id="7975" class="Symbol">;</a> <a id="7977" href="Categories.NaturalTransformation.Dinatural.html#2491" class="Field">commute</a> <a id="7985" class="Symbol">=</a> <a id="7987" class="Symbol">λ</a> <a id="7989" href="Categories.NaturalTransformation.Dinatural.html#7989" class="Bound">f</a> <a id="7991" class="Symbol">→</a> <a id="7993" href="Categories.Morphism.Reasoning.Core.html#3168" class="Function">pullˡ</a> <a id="7999" href="Categories.Category.Core.html#1096" class="Function">identityˡ</a> <a id="8009" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="8011" href="Categories.NaturalTransformation.Dinatural.html#7930" class="Bound">comm</a> <a id="8016" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="8018" href="Categories.Category.Core.html#2991" class="Function">⟺</a> <a id="8020" class="Symbol">(</a><a id="8021" href="Categories.Morphism.Reasoning.Core.html#3168" class="Function">pullˡ</a> <a id="8027" href="Categories.Category.Core.html#1096" class="Function">identityˡ</a><a id="8036" class="Symbol">)</a>
    <a id="8042" class="Symbol">}</a>

  <a id="8047" href="Categories.NaturalTransformation.Dinatural.html#8047" class="Function">extranatural-commˡ</a> <a id="8066" class="Symbol">:</a> <a id="8068" class="Symbol">(</a><a id="8069" href="Categories.NaturalTransformation.Dinatural.html#8069" class="Bound">β</a> <a id="8071" class="Symbol">:</a> <a id="8073" href="Categories.NaturalTransformation.Dinatural.html#578" class="Record">DinaturalTransformation</a> <a id="8097" href="Categories.NaturalTransformation.Dinatural.html#6915" class="Bound">F</a> <a id="8099" class="Symbol">(</a><a id="8100" href="Categories.Functor.Construction.Constant.html#461" class="Function">const</a> <a id="8106" href="Categories.NaturalTransformation.Dinatural.html#7029" class="Generalizable">A</a><a id="8107" class="Symbol">))</a> <a id="8110" class="Symbol">→</a>
                       <a id="8135" href="Categories.NaturalTransformation.Dinatural.html#851" class="Field">α</a> <a id="8137" href="Categories.NaturalTransformation.Dinatural.html#8069" class="Bound">β</a> <a id="8139" href="Categories.NaturalTransformation.Dinatural.html#7043" class="Generalizable">X</a> <a id="8141" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="8143" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="8146" class="Symbol">(</a><a id="8147" href="Categories.NaturalTransformation.Dinatural.html#7061" class="Generalizable">f</a> <a id="8149" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8151" href="Categories.Category.Core.html#630" class="Function">C.id</a><a id="8155" class="Symbol">)</a> <a id="8157" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="8159" href="Categories.NaturalTransformation.Dinatural.html#851" class="Field">α</a> <a id="8161" href="Categories.NaturalTransformation.Dinatural.html#8069" class="Bound">β</a> <a id="8163" href="Categories.NaturalTransformation.Dinatural.html#7045" class="Generalizable">Y</a> <a id="8165" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="8167" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="8170" class="Symbol">(</a><a id="8171" href="Categories.Category.Core.html#630" class="Function">C.id</a> <a id="8176" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8178" href="Categories.NaturalTransformation.Dinatural.html#7061" class="Generalizable">f</a><a id="8179" class="Symbol">)</a>
  <a id="8183" href="Categories.NaturalTransformation.Dinatural.html#8047" class="Function">extranatural-commˡ</a> <a id="8202" class="Symbol">{</a><a id="8203" class="Argument">f</a> <a id="8205" class="Symbol">=</a> <a id="8207" href="Categories.NaturalTransformation.Dinatural.html#8207" class="Bound">f</a><a id="8208" class="Symbol">}</a> <a id="8210" href="Categories.NaturalTransformation.Dinatural.html#8210" class="Bound">β</a> <a id="8212" class="Symbol">=</a> <a id="8214" href="Categories.Category.Core.html#2991" class="Function">⟺</a> <a id="8216" class="Symbol">(</a><a id="8217" href="Categories.Morphism.Reasoning.Core.html#3168" class="Function">pullˡ</a> <a id="8223" href="Categories.Category.Core.html#1096" class="Function">identityˡ</a><a id="8232" class="Symbol">)</a> <a id="8234" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="8236" href="Categories.NaturalTransformation.Dinatural.html#908" class="Field">commute</a> <a id="8244" href="Categories.NaturalTransformation.Dinatural.html#8210" class="Bound">β</a> <a id="8246" href="Categories.NaturalTransformation.Dinatural.html#8207" class="Bound">f</a> <a id="8248" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="8250" href="Categories.Morphism.Reasoning.Core.html#3168" class="Function">pullˡ</a> <a id="8256" href="Categories.Category.Core.html#1096" class="Function">identityˡ</a>
</pre></body></html>

==> anc/html/Categories.NaturalTransformation.NaturalIsomorphism.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.NaturalTransformation.NaturalIsomorphism</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>

<a id="37" class="Keyword">module</a> <a id="44" href="Categories.NaturalTransformation.NaturalIsomorphism.html" class="Module">Categories.NaturalTransformation.NaturalIsomorphism</a> <a id="96" class="Keyword">where</a>

<a id="103" class="Keyword">open</a> <a id="108" class="Keyword">import</a> <a id="115" href="Level.html" class="Module">Level</a>
<a id="121" class="Keyword">open</a> <a id="126" class="Keyword">import</a> <a id="133" href="Data.Product.html" class="Module">Data.Product</a> <a id="146" class="Keyword">using</a> <a id="152" class="Symbol">(</a><a id="153" href="Data.Product.Base.html#1752" class="Function Operator">_×_</a><a id="156" class="Symbol">;</a> <a id="158" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="161" class="Symbol">;</a> <a id="163" href="Data.Product.Base.html#2307" class="Function">map</a><a id="166" class="Symbol">;</a> <a id="168" href="Data.Product.Base.html#2881" class="Function">zip</a><a id="171" class="Symbol">)</a>
<a id="173" class="Keyword">open</a> <a id="178" class="Keyword">import</a> <a id="185" href="Function.html" class="Module">Function</a> <a id="194" class="Keyword">using</a> <a id="200" class="Symbol">(</a><a id="201" href="Function.Base.html#1657" class="Function">flip</a><a id="205" class="Symbol">)</a>

<a id="208" class="Keyword">open</a> <a id="213" class="Keyword">import</a> <a id="220" href="Categories.Category.html" class="Module">Categories.Category</a>
<a id="240" class="Keyword">open</a> <a id="245" class="Keyword">import</a> <a id="252" href="Categories.Functor.html" class="Module">Categories.Functor</a> <a id="271" class="Symbol">as</a> <a id="274" class="Module">ℱ</a> <a id="276" class="Keyword">renaming</a> <a id="285" class="Symbol">(</a><a id="286" href="Categories.Functor.html#349" class="Function">id</a> <a id="289" class="Symbol">to</a> <a id="292" class="Function">idF</a><a id="295" class="Symbol">)</a>
<a id="297" class="Keyword">import</a> <a id="304" href="Categories.NaturalTransformation.html" class="Module">Categories.NaturalTransformation</a> <a id="337" class="Symbol">as</a> <a id="340" class="Module">NT</a>
<a id="343" class="Keyword">open</a> <a id="348" href="Categories.NaturalTransformation.html" class="Module">NT</a> <a id="351" class="Keyword">hiding</a> <a id="358" class="Symbol">(</a><a id="359" href="Categories.NaturalTransformation.Core.html#2132" class="Function">id</a><a id="361" class="Symbol">)</a>
<a id="363" class="Keyword">import</a> <a id="370" href="Categories.Morphism.html" class="Module">Categories.Morphism</a> <a id="390" class="Symbol">as</a> <a id="393" class="Module">Morphism</a>
<a id="402" class="Keyword">import</a> <a id="409" href="Categories.Morphism.Properties.html" class="Module">Categories.Morphism.Properties</a> <a id="440" class="Symbol">as</a> <a id="443" class="Module">Morphismₚ</a>
<a id="453" class="Keyword">import</a> <a id="460" href="Categories.Morphism.Reasoning.html" class="Module">Categories.Morphism.Reasoning</a> <a id="490" class="Symbol">as</a> <a id="493" class="Module">MR</a>
<a id="496" class="Keyword">open</a> <a id="501" class="Keyword">import</a> <a id="508" href="Categories.Functor.Properties.html" class="Module">Categories.Functor.Properties</a>

<a id="539" class="Keyword">open</a> <a id="544" class="Keyword">import</a> <a id="551" href="Relation.Binary.html" class="Module">Relation.Binary</a>

<a id="568" class="Keyword">private</a>
  <a id="578" class="Keyword">variable</a>
    <a id="591" href="Categories.NaturalTransformation.NaturalIsomorphism.html#591" class="Generalizable">o</a> <a id="593" href="Categories.NaturalTransformation.NaturalIsomorphism.html#593" class="Generalizable">ℓ</a> <a id="595" href="Categories.NaturalTransformation.NaturalIsomorphism.html#595" class="Generalizable">e</a> <a id="597" href="Categories.NaturalTransformation.NaturalIsomorphism.html#597" class="Generalizable">o′</a> <a id="600" href="Categories.NaturalTransformation.NaturalIsomorphism.html#600" class="Generalizable">ℓ′</a> <a id="603" href="Categories.NaturalTransformation.NaturalIsomorphism.html#603" class="Generalizable">e′</a> <a id="606" class="Symbol">:</a> <a id="608" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="618" href="Categories.NaturalTransformation.NaturalIsomorphism.html#618" class="Generalizable">B</a> <a id="620" href="Categories.NaturalTransformation.NaturalIsomorphism.html#620" class="Generalizable">C</a> <a id="622" href="Categories.NaturalTransformation.NaturalIsomorphism.html#622" class="Generalizable">D</a> <a id="624" href="Categories.NaturalTransformation.NaturalIsomorphism.html#624" class="Generalizable">E</a> <a id="626" class="Symbol">:</a> <a id="628" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="637" href="Categories.NaturalTransformation.NaturalIsomorphism.html#591" class="Generalizable">o</a> <a id="639" href="Categories.NaturalTransformation.NaturalIsomorphism.html#593" class="Generalizable">ℓ</a> <a id="641" href="Categories.NaturalTransformation.NaturalIsomorphism.html#595" class="Generalizable">e</a>

<a id="644" class="Keyword">record</a> <a id="NaturalIsomorphism"></a><a id="651" href="Categories.NaturalTransformation.NaturalIsomorphism.html#651" class="Record">NaturalIsomorphism</a> <a id="670" class="Symbol">{</a><a id="671" href="Categories.NaturalTransformation.NaturalIsomorphism.html#671" class="Bound">C</a> <a id="673" class="Symbol">:</a> <a id="675" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="684" href="Categories.NaturalTransformation.NaturalIsomorphism.html#591" class="Generalizable">o</a> <a id="686" href="Categories.NaturalTransformation.NaturalIsomorphism.html#593" class="Generalizable">ℓ</a> <a id="688" href="Categories.NaturalTransformation.NaturalIsomorphism.html#595" class="Generalizable">e</a><a id="689" class="Symbol">}</a>
                          <a id="717" class="Symbol">{</a><a id="718" href="Categories.NaturalTransformation.NaturalIsomorphism.html#718" class="Bound">D</a> <a id="720" class="Symbol">:</a> <a id="722" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="731" href="Categories.NaturalTransformation.NaturalIsomorphism.html#597" class="Generalizable">o′</a> <a id="734" href="Categories.NaturalTransformation.NaturalIsomorphism.html#600" class="Generalizable">ℓ′</a> <a id="737" href="Categories.NaturalTransformation.NaturalIsomorphism.html#603" class="Generalizable">e′</a><a id="739" class="Symbol">}</a>
                          <a id="767" class="Symbol">(</a><a id="768" href="Categories.NaturalTransformation.NaturalIsomorphism.html#768" class="Bound">F</a> <a id="770" href="Categories.NaturalTransformation.NaturalIsomorphism.html#770" class="Bound">G</a> <a id="772" class="Symbol">:</a> <a id="774" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="782" href="Categories.NaturalTransformation.NaturalIsomorphism.html#671" class="Bound">C</a> <a id="784" href="Categories.NaturalTransformation.NaturalIsomorphism.html#718" class="Bound">D</a><a id="785" class="Symbol">)</a> <a id="787" class="Symbol">:</a> <a id="789" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="793" class="Symbol">(</a><a id="794" href="Categories.NaturalTransformation.NaturalIsomorphism.html#684" class="Bound">o</a> <a id="796" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="798" href="Categories.NaturalTransformation.NaturalIsomorphism.html#686" class="Bound">ℓ</a> <a id="800" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="802" href="Categories.NaturalTransformation.NaturalIsomorphism.html#734" class="Bound">ℓ′</a> <a id="805" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="807" href="Categories.NaturalTransformation.NaturalIsomorphism.html#737" class="Bound">e′</a><a id="809" class="Symbol">)</a> <a id="811" class="Keyword">where</a>

  <a id="820" class="Keyword">private</a>
    <a id="832" class="Keyword">module</a> <a id="NaturalIsomorphism.F"></a><a id="839" href="Categories.NaturalTransformation.NaturalIsomorphism.html#839" class="Module">F</a> <a id="841" class="Symbol">=</a> <a id="843" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="851" href="Categories.NaturalTransformation.NaturalIsomorphism.html#768" class="Bound">F</a>
    <a id="857" class="Keyword">module</a> <a id="NaturalIsomorphism.G"></a><a id="864" href="Categories.NaturalTransformation.NaturalIsomorphism.html#864" class="Module">G</a> <a id="866" class="Symbol">=</a> <a id="868" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="876" href="Categories.NaturalTransformation.NaturalIsomorphism.html#770" class="Bound">G</a>

  <a id="881" class="Keyword">field</a>
    <a id="NaturalIsomorphism.F⇒G"></a><a id="891" href="Categories.NaturalTransformation.NaturalIsomorphism.html#891" class="Field">F⇒G</a> <a id="895" class="Symbol">:</a> <a id="897" href="Categories.NaturalTransformation.Core.html#466" class="Record">NaturalTransformation</a> <a id="919" href="Categories.NaturalTransformation.NaturalIsomorphism.html#768" class="Bound">F</a> <a id="921" href="Categories.NaturalTransformation.NaturalIsomorphism.html#770" class="Bound">G</a>
    <a id="NaturalIsomorphism.F⇐G"></a><a id="927" href="Categories.NaturalTransformation.NaturalIsomorphism.html#927" class="Field">F⇐G</a> <a id="931" class="Symbol">:</a> <a id="933" href="Categories.NaturalTransformation.Core.html#466" class="Record">NaturalTransformation</a> <a id="955" href="Categories.NaturalTransformation.NaturalIsomorphism.html#770" class="Bound">G</a> <a id="957" href="Categories.NaturalTransformation.NaturalIsomorphism.html#768" class="Bound">F</a>

  <a id="962" class="Keyword">module</a> <a id="NaturalIsomorphism.⇒"></a><a id="969" href="Categories.NaturalTransformation.NaturalIsomorphism.html#969" class="Module">⇒</a> <a id="971" class="Symbol">=</a> <a id="973" href="Categories.NaturalTransformation.Core.html#466" class="Module">NaturalTransformation</a> <a id="995" href="Categories.NaturalTransformation.NaturalIsomorphism.html#891" class="Field">F⇒G</a>
  <a id="1001" class="Keyword">module</a> <a id="NaturalIsomorphism.⇐"></a><a id="1008" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1008" class="Module">⇐</a> <a id="1010" class="Symbol">=</a> <a id="1012" href="Categories.NaturalTransformation.Core.html#466" class="Module">NaturalTransformation</a> <a id="1034" href="Categories.NaturalTransformation.NaturalIsomorphism.html#927" class="Field">F⇐G</a>

  <a id="1041" class="Keyword">field</a>
    <a id="NaturalIsomorphism.iso"></a><a id="1051" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1051" class="Field">iso</a> <a id="1055" class="Symbol">:</a> <a id="1057" class="Symbol">∀</a> <a id="1059" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1059" class="Bound">X</a> <a id="1061" class="Symbol">→</a> <a id="1063" href="Categories.Morphism.html#1906" class="Record">Morphism.Iso</a> <a id="1076" href="Categories.NaturalTransformation.NaturalIsomorphism.html#718" class="Bound">D</a> <a id="1078" class="Symbol">(</a><a id="1079" href="Categories.NaturalTransformation.Core.html#783" class="Function">⇒.η</a> <a id="1083" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1059" class="Bound">X</a><a id="1084" class="Symbol">)</a> <a id="1086" class="Symbol">(</a><a id="1087" href="Categories.NaturalTransformation.Core.html#783" class="Function">⇐.η</a> <a id="1091" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1059" class="Bound">X</a><a id="1092" class="Symbol">)</a>

  <a id="1097" class="Keyword">module</a> <a id="NaturalIsomorphism.iso"></a><a id="1104" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1104" class="Module">iso</a> <a id="1108" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1108" class="Bound">X</a> <a id="1110" class="Symbol">=</a> <a id="1112" href="Categories.Morphism.html#1906" class="Module">Morphism.Iso</a> <a id="1125" class="Symbol">(</a><a id="1126" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1051" class="Field">iso</a> <a id="1130" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1108" class="Bound">X</a><a id="1131" class="Symbol">)</a>

  <a id="1136" class="Keyword">open</a> <a id="1141" href="Categories.Morphism.html" class="Module">Morphism</a> <a id="1150" href="Categories.NaturalTransformation.NaturalIsomorphism.html#718" class="Bound">D</a>

  <a id="NaturalIsomorphism.FX≅GX"></a><a id="1155" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1155" class="Function">FX≅GX</a> <a id="1161" class="Symbol">:</a> <a id="1163" class="Symbol">∀</a> <a id="1165" class="Symbol">{</a><a id="1166" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1166" class="Bound">X</a><a id="1167" class="Symbol">}</a> <a id="1169" class="Symbol">→</a> <a id="1171" href="Categories.Functor.Core.html#432" class="Function">F.F₀</a> <a id="1176" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1166" class="Bound">X</a> <a id="1178" href="Categories.Morphism.html#2335" class="Record Operator">≅</a> <a id="1180" href="Categories.Functor.Core.html#432" class="Function">G.F₀</a> <a id="1185" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1166" class="Bound">X</a>
  <a id="1189" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1155" class="Function">FX≅GX</a> <a id="1195" class="Symbol">{</a><a id="1196" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1196" class="Bound">X</a><a id="1197" class="Symbol">}</a> <a id="1199" class="Symbol">=</a> <a id="1201" class="Keyword">record</a>
    <a id="1212" class="Symbol">{</a> <a id="1214" href="Categories.Morphism.html#2383" class="Field">from</a> <a id="1219" class="Symbol">=</a> <a id="1221" class="Symbol">_</a>
    <a id="1227" class="Symbol">;</a> <a id="1229" href="Categories.Morphism.html#2400" class="Field">to</a>   <a id="1234" class="Symbol">=</a> <a id="1236" class="Symbol">_</a>
    <a id="1242" class="Symbol">;</a> <a id="1244" href="Categories.Morphism.html#2417" class="Field">iso</a>  <a id="1249" class="Symbol">=</a> <a id="1251" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1051" class="Field">iso</a> <a id="1255" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1196" class="Bound">X</a>
    <a id="1261" class="Symbol">}</a>

  <a id="NaturalIsomorphism.op"></a><a id="1266" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1266" class="Function">op</a> <a id="1269" class="Symbol">:</a> <a id="1271" href="Categories.NaturalTransformation.NaturalIsomorphism.html#651" class="Record">NaturalIsomorphism</a> <a id="1290" href="Categories.Functor.Core.html#816" class="Function">G.op</a> <a id="1295" href="Categories.Functor.Core.html#816" class="Function">F.op</a>
  <a id="1302" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1266" class="Function">op</a> <a id="1305" class="Symbol">=</a> <a id="1307" class="Keyword">record</a>
    <a id="1318" class="Symbol">{</a> <a id="1320" href="Categories.NaturalTransformation.NaturalIsomorphism.html#891" class="Field">F⇒G</a> <a id="1324" class="Symbol">=</a> <a id="1326" href="Categories.NaturalTransformation.Core.html#1114" class="Function">⇒.op</a>
    <a id="1335" class="Symbol">;</a> <a id="1337" href="Categories.NaturalTransformation.NaturalIsomorphism.html#927" class="Field">F⇐G</a> <a id="1341" class="Symbol">=</a> <a id="1343" href="Categories.NaturalTransformation.Core.html#1114" class="Function">⇐.op</a>
    <a id="1352" class="Symbol">;</a> <a id="1354" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1051" class="Field">iso</a> <a id="1358" class="Symbol">=</a> <a id="1360" class="Symbol">λ</a> <a id="1362" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1362" class="Bound">X</a> <a id="1364" class="Symbol">→</a> <a id="1366" class="Keyword">record</a>
      <a id="1379" class="Symbol">{</a> <a id="1381" href="Categories.Morphism.html#1964" class="Field">isoˡ</a> <a id="1386" class="Symbol">=</a> <a id="1388" href="Categories.Morphism.html#1990" class="Function">iso.isoʳ</a> <a id="1397" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1362" class="Bound">X</a>
      <a id="1405" class="Symbol">;</a> <a id="1407" href="Categories.Morphism.html#1990" class="Field">isoʳ</a> <a id="1412" class="Symbol">=</a> <a id="1414" href="Categories.Morphism.html#1964" class="Function">iso.isoˡ</a> <a id="1423" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1362" class="Bound">X</a>
      <a id="1431" class="Symbol">}</a>
    <a id="1437" class="Symbol">}</a>

  <a id="NaturalIsomorphism.op′"></a><a id="1442" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1442" class="Function">op′</a> <a id="1446" class="Symbol">:</a> <a id="1448" href="Categories.NaturalTransformation.NaturalIsomorphism.html#651" class="Record">NaturalIsomorphism</a> <a id="1467" href="Categories.Functor.Core.html#816" class="Function">F.op</a> <a id="1472" href="Categories.Functor.Core.html#816" class="Function">G.op</a>
  <a id="1479" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1442" class="Function">op′</a> <a id="1483" class="Symbol">=</a> <a id="1485" class="Keyword">record</a>
    <a id="1496" class="Symbol">{</a> <a id="1498" href="Categories.NaturalTransformation.NaturalIsomorphism.html#891" class="Field">F⇒G</a> <a id="1502" class="Symbol">=</a> <a id="1504" href="Categories.NaturalTransformation.Core.html#1114" class="Function">⇐.op</a>
    <a id="1513" class="Symbol">;</a> <a id="1515" href="Categories.NaturalTransformation.NaturalIsomorphism.html#927" class="Field">F⇐G</a> <a id="1519" class="Symbol">=</a> <a id="1521" href="Categories.NaturalTransformation.Core.html#1114" class="Function">⇒.op</a>
    <a id="1530" class="Symbol">;</a> <a id="1532" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1051" class="Field">iso</a> <a id="1536" class="Symbol">=</a> <a id="1538" class="Symbol">λ</a> <a id="1540" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1540" class="Bound">X</a> <a id="1542" class="Symbol">→</a> <a id="1544" class="Keyword">record</a>
      <a id="1557" class="Symbol">{</a> <a id="1559" href="Categories.Morphism.html#1964" class="Field">isoˡ</a> <a id="1564" class="Symbol">=</a> <a id="1566" href="Categories.Morphism.html#1964" class="Function">iso.isoˡ</a> <a id="1575" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1540" class="Bound">X</a>
      <a id="1583" class="Symbol">;</a> <a id="1585" href="Categories.Morphism.html#1990" class="Field">isoʳ</a> <a id="1590" class="Symbol">=</a> <a id="1592" href="Categories.Morphism.html#1990" class="Function">iso.isoʳ</a> <a id="1601" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1540" class="Bound">X</a>
      <a id="1609" class="Symbol">}</a>
    <a id="1615" class="Symbol">}</a>

<a id="1618" class="Comment">-- Like IsIso for morphisms, a natural transformation may be an isomorphism</a>
<a id="1694" class="Comment">-- if there exists some inverse to it.</a>
<a id="1733" class="Comment">-- To be consistent, there&#39;s also an IsNI for natural isomorphisms</a>
<a id="1800" class="Keyword">record</a> <a id="IsNI"></a><a id="1807" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1807" class="Record">IsNI</a> <a id="1812" class="Symbol">{</a><a id="1813" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1813" class="Bound">C</a> <a id="1815" class="Symbol">:</a> <a id="1817" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="1826" href="Categories.NaturalTransformation.NaturalIsomorphism.html#591" class="Generalizable">o</a> <a id="1828" href="Categories.NaturalTransformation.NaturalIsomorphism.html#593" class="Generalizable">ℓ</a> <a id="1830" href="Categories.NaturalTransformation.NaturalIsomorphism.html#595" class="Generalizable">e</a><a id="1831" class="Symbol">}</a>
            <a id="1845" class="Symbol">{</a><a id="1846" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1846" class="Bound">D</a> <a id="1848" class="Symbol">:</a> <a id="1850" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="1859" href="Categories.NaturalTransformation.NaturalIsomorphism.html#597" class="Generalizable">o′</a> <a id="1862" href="Categories.NaturalTransformation.NaturalIsomorphism.html#600" class="Generalizable">ℓ′</a> <a id="1865" href="Categories.NaturalTransformation.NaturalIsomorphism.html#603" class="Generalizable">e′</a><a id="1867" class="Symbol">}</a>
            <a id="1881" class="Symbol">{</a><a id="1882" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1882" class="Bound">F</a> <a id="1884" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1884" class="Bound">G</a> <a id="1886" class="Symbol">:</a> <a id="1888" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="1896" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1813" class="Bound">C</a> <a id="1898" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1846" class="Bound">D</a><a id="1899" class="Symbol">}</a>
            <a id="1913" class="Symbol">(</a><a id="1914" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1914" class="Bound">F⇒G</a> <a id="1918" class="Symbol">:</a> <a id="1920" href="Categories.NaturalTransformation.Core.html#466" class="Record">NaturalTransformation</a> <a id="1942" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1882" class="Bound">F</a> <a id="1944" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1884" class="Bound">G</a><a id="1945" class="Symbol">)</a> <a id="1947" class="Symbol">:</a> <a id="1949" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1953" class="Symbol">(</a><a id="1954" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1826" class="Bound">o</a> <a id="1956" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1958" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1828" class="Bound">ℓ</a> <a id="1960" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1962" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1862" class="Bound">ℓ′</a> <a id="1965" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1967" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1865" class="Bound">e′</a><a id="1969" class="Symbol">)</a> <a id="1971" class="Keyword">where</a>
  <a id="1979" class="Keyword">field</a>
    <a id="IsNI.F⇐G"></a><a id="1989" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1989" class="Field">F⇐G</a> <a id="1993" class="Symbol">:</a> <a id="1995" href="Categories.NaturalTransformation.Core.html#466" class="Record">NaturalTransformation</a> <a id="2017" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1884" class="Bound">G</a> <a id="2019" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1882" class="Bound">F</a>
    <a id="IsNI.iso"></a><a id="2025" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2025" class="Field">iso</a> <a id="2029" class="Symbol">:</a> <a id="2031" class="Symbol">∀</a> <a id="2033" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2033" class="Bound">X</a> <a id="2035" class="Symbol">→</a> <a id="2037" href="Categories.Morphism.html#1906" class="Record">Morphism.Iso</a> <a id="2050" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1846" class="Bound">D</a> <a id="2052" class="Symbol">(</a><a id="2053" href="Categories.NaturalTransformation.Core.html#783" class="Field">NaturalTransformation.η</a> <a id="2077" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1914" class="Bound">F⇒G</a> <a id="2081" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2033" class="Bound">X</a><a id="2082" class="Symbol">)</a> <a id="2084" class="Symbol">(</a><a id="2085" href="Categories.NaturalTransformation.Core.html#783" class="Field">NaturalTransformation.η</a> <a id="2109" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1989" class="Field">F⇐G</a> <a id="2113" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2033" class="Bound">X</a><a id="2114" class="Symbol">)</a>

  <a id="IsNI.natiso"></a><a id="2119" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2119" class="Function">natiso</a> <a id="2126" class="Symbol">:</a> <a id="2128" href="Categories.NaturalTransformation.NaturalIsomorphism.html#651" class="Record">NaturalIsomorphism</a> <a id="2147" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1882" class="Bound">F</a> <a id="2149" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1884" class="Bound">G</a>
  <a id="2153" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2119" class="Function">natiso</a> <a id="2160" class="Symbol">=</a> <a id="2162" class="Keyword">record</a>
    <a id="2173" class="Symbol">{</a> <a id="2175" href="Categories.NaturalTransformation.NaturalIsomorphism.html#891" class="Field">F⇒G</a> <a id="2179" class="Symbol">=</a> <a id="2181" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1914" class="Bound">F⇒G</a>
    <a id="2189" class="Symbol">;</a> <a id="2191" href="Categories.NaturalTransformation.NaturalIsomorphism.html#927" class="Field">F⇐G</a> <a id="2195" class="Symbol">=</a> <a id="2197" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1989" class="Field">F⇐G</a>
    <a id="2205" class="Symbol">;</a> <a id="2207" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1051" class="Field">iso</a> <a id="2211" class="Symbol">=</a> <a id="2213" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2025" class="Field">iso</a>
    <a id="2221" class="Symbol">}</a>

<a id="2224" class="Comment">-- This helper definition lets us specify only one of the commuting</a>
<a id="2292" class="Comment">-- squares and have the other one derived.</a>

<a id="2336" class="Keyword">record</a> <a id="NIHelper"></a><a id="2343" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2343" class="Record">NIHelper</a> <a id="2352" class="Symbol">{</a><a id="2353" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2353" class="Bound">C</a> <a id="2355" class="Symbol">:</a> <a id="2357" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="2366" href="Categories.NaturalTransformation.NaturalIsomorphism.html#591" class="Generalizable">o</a> <a id="2368" href="Categories.NaturalTransformation.NaturalIsomorphism.html#593" class="Generalizable">ℓ</a> <a id="2370" href="Categories.NaturalTransformation.NaturalIsomorphism.html#595" class="Generalizable">e</a><a id="2371" class="Symbol">}</a>
                <a id="2389" class="Symbol">{</a><a id="2390" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2390" class="Bound">D</a> <a id="2392" class="Symbol">:</a> <a id="2394" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="2403" href="Categories.NaturalTransformation.NaturalIsomorphism.html#597" class="Generalizable">o′</a> <a id="2406" href="Categories.NaturalTransformation.NaturalIsomorphism.html#600" class="Generalizable">ℓ′</a> <a id="2409" href="Categories.NaturalTransformation.NaturalIsomorphism.html#603" class="Generalizable">e′</a><a id="2411" class="Symbol">}</a>
                <a id="2429" class="Symbol">(</a><a id="2430" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2430" class="Bound">F</a> <a id="2432" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2432" class="Bound">G</a> <a id="2434" class="Symbol">:</a> <a id="2436" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="2444" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2353" class="Bound">C</a> <a id="2446" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2390" class="Bound">D</a><a id="2447" class="Symbol">)</a> <a id="2449" class="Symbol">:</a> <a id="2451" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2455" class="Symbol">(</a><a id="2456" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2366" class="Bound">o</a> <a id="2458" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2460" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2368" class="Bound">ℓ</a> <a id="2462" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2464" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2370" class="Bound">e</a> <a id="2466" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2468" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2403" class="Bound">o′</a> <a id="2471" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2473" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2406" class="Bound">ℓ′</a> <a id="2476" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2478" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2409" class="Bound">e′</a><a id="2480" class="Symbol">)</a> <a id="2482" class="Keyword">where</a>
  <a id="2490" class="Keyword">open</a> <a id="2495" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="2503" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2430" class="Bound">F</a> <a id="2505" class="Keyword">using</a> <a id="2511" class="Symbol">(</a><a id="2512" href="Categories.Functor.Core.html#432" class="Field">F₀</a><a id="2514" class="Symbol">;</a> <a id="2516" href="Categories.Functor.Core.html#455" class="Field">F₁</a><a id="2518" class="Symbol">)</a>
  <a id="2522" class="Keyword">open</a> <a id="2527" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="2535" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2432" class="Bound">G</a> <a id="2537" class="Keyword">using</a> <a id="2543" class="Symbol">()</a> <a id="2546" class="Keyword">renaming</a> <a id="2555" class="Symbol">(</a><a id="2556" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="2559" class="Symbol">to</a> <a id="2562" class="Field">G₀</a><a id="2564" class="Symbol">;</a> <a id="2566" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="2569" class="Symbol">to</a> <a id="2572" class="Field">G₁</a><a id="2574" class="Symbol">)</a>
  <a id="2578" class="Keyword">open</a> <a id="2583" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="2592" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2390" class="Bound">D</a>
  <a id="2596" class="Keyword">field</a>
    <a id="NIHelper.η"></a><a id="2606" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2606" class="Field">η</a>           <a id="2618" class="Symbol">:</a> <a id="2620" class="Symbol">∀</a> <a id="2622" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2622" class="Bound">X</a> <a id="2624" class="Symbol">→</a> <a id="2626" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2390" class="Bound">D</a> <a id="2628" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="2630" href="Categories.Functor.Core.html#432" class="Function">F₀</a> <a id="2633" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2622" class="Bound">X</a> <a id="2635" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="2637" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2562" class="Function">G₀</a> <a id="2640" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2622" class="Bound">X</a> <a id="2642" href="Categories.Category.html#502" class="Function Operator">]</a>
    <a id="NIHelper.η⁻¹"></a><a id="2648" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2648" class="Field">η⁻¹</a>         <a id="2660" class="Symbol">:</a> <a id="2662" class="Symbol">∀</a> <a id="2664" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2664" class="Bound">X</a> <a id="2666" class="Symbol">→</a> <a id="2668" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2390" class="Bound">D</a> <a id="2670" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="2672" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2562" class="Function">G₀</a> <a id="2675" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2664" class="Bound">X</a> <a id="2677" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="2679" href="Categories.Functor.Core.html#432" class="Function">F₀</a> <a id="2682" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2664" class="Bound">X</a> <a id="2684" href="Categories.Category.html#502" class="Function Operator">]</a>
    <a id="NIHelper.commute"></a><a id="2690" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2690" class="Field">commute</a>     <a id="2702" class="Symbol">:</a> <a id="2704" class="Symbol">∀</a> <a id="2706" class="Symbol">{</a><a id="2707" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2707" class="Bound">X</a> <a id="2709" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2709" class="Bound">Y</a><a id="2710" class="Symbol">}</a> <a id="2712" class="Symbol">(</a><a id="2713" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2713" class="Bound">f</a> <a id="2715" class="Symbol">:</a> <a id="2717" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2353" class="Bound">C</a> <a id="2719" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="2721" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2707" class="Bound">X</a> <a id="2723" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="2725" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2709" class="Bound">Y</a> <a id="2727" href="Categories.Category.html#502" class="Function Operator">]</a><a id="2728" class="Symbol">)</a> <a id="2730" class="Symbol">→</a> <a id="2732" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2606" class="Field">η</a> <a id="2734" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2709" class="Bound">Y</a> <a id="2736" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2738" href="Categories.Functor.Core.html#455" class="Function">F₁</a> <a id="2741" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2713" class="Bound">f</a> <a id="2743" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="2745" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2572" class="Function">G₁</a> <a id="2748" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2713" class="Bound">f</a> <a id="2750" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2752" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2606" class="Field">η</a> <a id="2754" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2707" class="Bound">X</a>
    <a id="NIHelper.iso"></a><a id="2760" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2760" class="Field">iso</a>         <a id="2772" class="Symbol">:</a> <a id="2774" class="Symbol">∀</a> <a id="2776" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2776" class="Bound">X</a> <a id="2778" class="Symbol">→</a> <a id="2780" href="Categories.Morphism.html#1906" class="Record">Morphism.Iso</a> <a id="2793" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2390" class="Bound">D</a> <a id="2795" class="Symbol">(</a><a id="2796" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2606" class="Field">η</a> <a id="2798" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2776" class="Bound">X</a><a id="2799" class="Symbol">)</a> <a id="2801" class="Symbol">(</a><a id="2802" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2648" class="Field">η⁻¹</a> <a id="2806" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2776" class="Bound">X</a><a id="2807" class="Symbol">)</a>

<a id="niHelper"></a><a id="2810" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2810" class="Function">niHelper</a> <a id="2819" class="Symbol">:</a> <a id="2821" class="Symbol">∀</a> <a id="2823" class="Symbol">{</a><a id="2824" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2824" class="Bound">F</a> <a id="2826" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2826" class="Bound">G</a> <a id="2828" class="Symbol">:</a> <a id="2830" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="2838" href="Categories.NaturalTransformation.NaturalIsomorphism.html#620" class="Generalizable">C</a> <a id="2840" href="Categories.NaturalTransformation.NaturalIsomorphism.html#622" class="Generalizable">D</a><a id="2841" class="Symbol">}</a> <a id="2843" class="Symbol">→</a> <a id="2845" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2343" class="Record">NIHelper</a> <a id="2854" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2824" class="Bound">F</a> <a id="2856" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2826" class="Bound">G</a> <a id="2858" class="Symbol">→</a> <a id="2860" href="Categories.NaturalTransformation.NaturalIsomorphism.html#651" class="Record">NaturalIsomorphism</a> <a id="2879" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2824" class="Bound">F</a> <a id="2881" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2826" class="Bound">G</a>
<a id="2883" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2810" class="Function">niHelper</a> <a id="2892" class="Symbol">{</a><a id="2893" class="Argument">D</a> <a id="2895" class="Symbol">=</a> <a id="2897" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2897" class="Bound">D</a><a id="2898" class="Symbol">}</a> <a id="2900" class="Symbol">{</a><a id="2901" class="Argument">F</a> <a id="2903" class="Symbol">=</a> <a id="2905" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2905" class="Bound">F</a><a id="2906" class="Symbol">}</a> <a id="2908" class="Symbol">{</a><a id="2909" class="Argument">G</a> <a id="2911" class="Symbol">=</a> <a id="2913" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2913" class="Bound">G</a><a id="2914" class="Symbol">}</a> <a id="2916" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2916" class="Bound">α</a> <a id="2918" class="Symbol">=</a> <a id="2920" class="Keyword">record</a>
  <a id="2929" class="Symbol">{</a> <a id="2931" href="Categories.NaturalTransformation.NaturalIsomorphism.html#891" class="Field">F⇒G</a> <a id="2935" class="Symbol">=</a> <a id="2937" href="Categories.NaturalTransformation.Core.html#1750" class="Function">ntHelper</a> <a id="2946" class="Keyword">record</a> <a id="2953" class="Symbol">{</a> <a id="2955" href="Categories.NaturalTransformation.Core.html#1637" class="Field">η</a> <a id="2957" class="Symbol">=</a> <a id="2959" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2606" class="Field">η</a> <a id="2961" class="Symbol">;</a> <a id="2963" href="Categories.NaturalTransformation.Core.html#1681" class="Field">commute</a> <a id="2971" class="Symbol">=</a> <a id="2973" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2690" class="Field">commute</a> <a id="2981" class="Symbol">}</a>
  <a id="2985" class="Symbol">;</a> <a id="2987" href="Categories.NaturalTransformation.NaturalIsomorphism.html#927" class="Field">F⇐G</a> <a id="2991" class="Symbol">=</a> <a id="2993" href="Categories.NaturalTransformation.Core.html#1750" class="Function">ntHelper</a> <a id="3002" class="Keyword">record</a>
    <a id="3013" class="Symbol">{</a> <a id="3015" href="Categories.NaturalTransformation.Core.html#1637" class="Field">η</a> <a id="3017" class="Symbol">=</a> <a id="3019" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2648" class="Field">η⁻¹</a>
    <a id="3027" class="Symbol">;</a> <a id="3029" href="Categories.NaturalTransformation.Core.html#1681" class="Field">commute</a> <a id="3037" class="Symbol">=</a> <a id="3039" class="Symbol">λ</a> <a id="3041" class="Symbol">{</a><a id="3042" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3042" class="Bound">X</a> <a id="3044" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3044" class="Bound">Y</a><a id="3045" class="Symbol">}</a> <a id="3047" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3047" class="Bound">f</a> <a id="3049" class="Symbol">→</a> <a id="3051" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
        <a id="3065" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2648" class="Field">η⁻¹</a> <a id="3069" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3044" class="Bound">Y</a> <a id="3071" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3073" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="3076" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2913" class="Bound">G</a> <a id="3078" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3047" class="Bound">f</a>                     <a id="3100" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">≈˘⟨</a> <a id="3104" href="Categories.Morphism.Reasoning.Core.html#8689" class="Function">cancelʳ</a> <a id="3112" class="Symbol">(</a><a id="3113" href="Categories.Morphism.html#1990" class="Field">isoʳ</a> <a id="3118" class="Symbol">(</a><a id="3119" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2760" class="Field">iso</a> <a id="3123" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3042" class="Bound">X</a><a id="3124" class="Symbol">))</a> <a id="3127" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">⟩</a>
        <a id="3137" class="Symbol">((</a><a id="3139" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2648" class="Field">η⁻¹</a> <a id="3143" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3044" class="Bound">Y</a> <a id="3145" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3147" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="3150" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2913" class="Bound">G</a> <a id="3152" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3047" class="Bound">f</a><a id="3153" class="Symbol">)</a> <a id="3155" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3157" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2606" class="Field">η</a> <a id="3159" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3042" class="Bound">X</a><a id="3160" class="Symbol">)</a> <a id="3162" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3164" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2648" class="Field">η⁻¹</a> <a id="3168" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3042" class="Bound">X</a>   <a id="3172" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">≈˘⟨</a> <a id="3176" href="Categories.Morphism.Reasoning.Core.html#3467" class="Function">pushʳ</a> <a id="3182" class="Symbol">(</a><a id="3183" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2690" class="Field">commute</a> <a id="3191" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3047" class="Bound">f</a><a id="3192" class="Symbol">)</a> <a id="3194" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="3202" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">⟩</a>
        <a id="3212" class="Symbol">(</a><a id="3213" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2648" class="Field">η⁻¹</a> <a id="3217" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3044" class="Bound">Y</a> <a id="3219" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3221" class="Symbol">(</a><a id="3222" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2606" class="Field">η</a> <a id="3224" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3044" class="Bound">Y</a> <a id="3226" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3228" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="3231" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2905" class="Bound">F</a> <a id="3233" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3047" class="Bound">f</a><a id="3234" class="Symbol">))</a> <a id="3237" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3239" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2648" class="Field">η⁻¹</a> <a id="3243" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3042" class="Bound">X</a>   <a id="3247" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3250" href="Categories.Morphism.Reasoning.Core.html#8875" class="Function">cancelˡ</a> <a id="3258" class="Symbol">(</a><a id="3259" href="Categories.Morphism.html#1964" class="Field">isoˡ</a> <a id="3264" class="Symbol">(</a><a id="3265" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2760" class="Field">iso</a> <a id="3269" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3044" class="Bound">Y</a><a id="3270" class="Symbol">))</a> <a id="3273" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="3281" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
        <a id="3291" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="3294" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2905" class="Bound">F</a> <a id="3296" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3047" class="Bound">f</a> <a id="3298" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3300" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2648" class="Field">η⁻¹</a> <a id="3304" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3042" class="Bound">X</a>                     <a id="3326" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
    <a id="3332" class="Symbol">}</a>
  <a id="3336" class="Symbol">;</a> <a id="3338" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1051" class="Field">iso</a> <a id="3342" class="Symbol">=</a> <a id="3344" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2760" class="Field">iso</a>
  <a id="3350" class="Symbol">}</a>
  <a id="3354" class="Keyword">where</a>
    <a id="3364" class="Keyword">open</a> <a id="3369" href="Categories.Morphism.html#1906" class="Module">Morphism.Iso</a>
    <a id="3386" class="Keyword">open</a> <a id="3391" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2343" class="Module">NIHelper</a> <a id="3400" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2916" class="Bound">α</a>
    <a id="3406" class="Keyword">open</a> <a id="3411" href="Categories.Functor.Core.html#248" class="Module">Functor</a>
    <a id="3423" class="Keyword">open</a> <a id="3428" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="3437" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2897" class="Bound">D</a>
    <a id="3443" class="Keyword">open</a> <a id="3448" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
    <a id="3465" class="Keyword">open</a> <a id="3470" href="Categories.Morphism.Reasoning.html" class="Module">MR</a> <a id="3473" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2897" class="Bound">D</a>

<a id="3476" class="Keyword">open</a> <a id="3481" href="Categories.NaturalTransformation.NaturalIsomorphism.html#651" class="Module">NaturalIsomorphism</a>

<a id="3501" class="Keyword">infixr</a> <a id="3508" class="Number">9</a> <a id="3510" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3660" class="Function Operator">_ⓘᵥ_</a> <a id="3515" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3893" class="Function Operator">_ⓘₕ_</a> <a id="3520" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4354" class="Function Operator">_ⓘˡ_</a> <a id="3525" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4560" class="Function Operator">_ⓘʳ_</a>
<a id="3530" class="Keyword">infix</a> <a id="3536" class="Number">4</a> <a id="3538" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3600" class="Function Operator">_≃_</a>

<a id="3543" class="Comment">-- commonly used short-hand in CT for NaturalIsomorphism</a>
<a id="_≃_"></a><a id="3600" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3600" class="Function Operator">_≃_</a> <a id="3604" class="Symbol">:</a> <a id="3606" class="Symbol">(</a><a id="3607" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3607" class="Bound">F</a> <a id="3609" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3609" class="Bound">G</a> <a id="3611" class="Symbol">:</a> <a id="3613" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="3621" href="Categories.NaturalTransformation.NaturalIsomorphism.html#620" class="Generalizable">C</a> <a id="3623" href="Categories.NaturalTransformation.NaturalIsomorphism.html#622" class="Generalizable">D</a><a id="3624" class="Symbol">)</a> <a id="3626" class="Symbol">→</a> <a id="3628" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3632" class="Symbol">_</a>
<a id="3634" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3600" class="Function Operator">_≃_</a> <a id="3638" class="Symbol">=</a> <a id="3640" href="Categories.NaturalTransformation.NaturalIsomorphism.html#651" class="Record">NaturalIsomorphism</a>

<a id="_ⓘᵥ_"></a><a id="3660" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3660" class="Function Operator">_ⓘᵥ_</a> <a id="3665" class="Symbol">:</a> <a id="3667" class="Symbol">{</a><a id="3668" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3668" class="Bound">F</a> <a id="3670" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3670" class="Bound">G</a> <a id="3672" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3672" class="Bound">H</a> <a id="3674" class="Symbol">:</a> <a id="3676" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="3684" href="Categories.NaturalTransformation.NaturalIsomorphism.html#620" class="Generalizable">C</a> <a id="3686" href="Categories.NaturalTransformation.NaturalIsomorphism.html#622" class="Generalizable">D</a><a id="3687" class="Symbol">}</a> <a id="3689" class="Symbol">→</a> <a id="3691" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3670" class="Bound">G</a> <a id="3693" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3600" class="Function Operator">≃</a> <a id="3695" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3672" class="Bound">H</a> <a id="3697" class="Symbol">→</a> <a id="3699" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3668" class="Bound">F</a> <a id="3701" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3600" class="Function Operator">≃</a> <a id="3703" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3670" class="Bound">G</a> <a id="3705" class="Symbol">→</a> <a id="3707" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3668" class="Bound">F</a> <a id="3709" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3600" class="Function Operator">≃</a> <a id="3711" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3672" class="Bound">H</a>
<a id="3713" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3660" class="Function Operator">_ⓘᵥ_</a> <a id="3718" class="Symbol">{</a><a id="3719" class="Argument">D</a> <a id="3721" class="Symbol">=</a> <a id="3723" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3723" class="Bound">D</a><a id="3724" class="Symbol">}</a> <a id="3726" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3726" class="Bound">α</a> <a id="3728" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3728" class="Bound">β</a> <a id="3730" class="Symbol">=</a> <a id="3732" class="Keyword">record</a>
  <a id="3741" class="Symbol">{</a> <a id="3743" href="Categories.NaturalTransformation.NaturalIsomorphism.html#891" class="Field">F⇒G</a> <a id="3747" class="Symbol">=</a> <a id="3749" href="Categories.NaturalTransformation.NaturalIsomorphism.html#891" class="Field">F⇒G</a> <a id="3753" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3726" class="Bound">α</a> <a id="3755" href="Categories.NaturalTransformation.Core.html#2439" class="Function Operator">∘ᵥ</a> <a id="3758" href="Categories.NaturalTransformation.NaturalIsomorphism.html#891" class="Field">F⇒G</a> <a id="3762" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3728" class="Bound">β</a>
  <a id="3766" class="Symbol">;</a> <a id="3768" href="Categories.NaturalTransformation.NaturalIsomorphism.html#927" class="Field">F⇐G</a> <a id="3772" class="Symbol">=</a> <a id="3774" href="Categories.NaturalTransformation.NaturalIsomorphism.html#927" class="Field">F⇐G</a> <a id="3778" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3728" class="Bound">β</a> <a id="3780" href="Categories.NaturalTransformation.Core.html#2439" class="Function Operator">∘ᵥ</a> <a id="3783" href="Categories.NaturalTransformation.NaturalIsomorphism.html#927" class="Field">F⇐G</a> <a id="3787" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3726" class="Bound">α</a>
  <a id="3791" class="Symbol">;</a> <a id="3793" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1051" class="Field">iso</a> <a id="3797" class="Symbol">=</a> <a id="3799" class="Symbol">λ</a> <a id="3801" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3801" class="Bound">X</a> <a id="3803" class="Symbol">→</a> <a id="3805" href="Categories.Morphism.Properties.html#1137" class="Function">Iso-∘</a> <a id="3811" class="Symbol">(</a><a id="3812" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1051" class="Field">iso</a> <a id="3816" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3728" class="Bound">β</a> <a id="3818" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3801" class="Bound">X</a><a id="3819" class="Symbol">)</a> <a id="3821" class="Symbol">(</a><a id="3822" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1051" class="Field">iso</a> <a id="3826" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3726" class="Bound">α</a> <a id="3828" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3801" class="Bound">X</a><a id="3829" class="Symbol">)</a>
  <a id="3833" class="Symbol">}</a>
  <a id="3837" class="Keyword">where</a> <a id="3843" class="Keyword">open</a> <a id="3848" href="Categories.NaturalTransformation.NaturalIsomorphism.html#651" class="Module">NaturalIsomorphism</a>
        <a id="3875" class="Keyword">open</a> <a id="3880" href="Categories.Morphism.Properties.html" class="Module">Morphismₚ</a> <a id="3890" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3723" class="Bound">D</a>

<a id="_ⓘₕ_"></a><a id="3893" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3893" class="Function Operator">_ⓘₕ_</a> <a id="3898" class="Symbol">:</a> <a id="3900" class="Symbol">{</a><a id="3901" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3901" class="Bound">H</a> <a id="3903" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3903" class="Bound">I</a> <a id="3905" class="Symbol">:</a> <a id="3907" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="3915" href="Categories.NaturalTransformation.NaturalIsomorphism.html#622" class="Generalizable">D</a> <a id="3917" href="Categories.NaturalTransformation.NaturalIsomorphism.html#624" class="Generalizable">E</a><a id="3918" class="Symbol">}</a> <a id="3920" class="Symbol">{</a><a id="3921" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3921" class="Bound">F</a> <a id="3923" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3923" class="Bound">G</a> <a id="3925" class="Symbol">:</a> <a id="3927" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="3935" href="Categories.NaturalTransformation.NaturalIsomorphism.html#620" class="Generalizable">C</a> <a id="3937" href="Categories.NaturalTransformation.NaturalIsomorphism.html#622" class="Generalizable">D</a><a id="3938" class="Symbol">}</a> <a id="3940" class="Symbol">→</a> <a id="3942" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3901" class="Bound">H</a> <a id="3944" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3600" class="Function Operator">≃</a> <a id="3946" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3903" class="Bound">I</a> <a id="3948" class="Symbol">→</a> <a id="3950" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3921" class="Bound">F</a> <a id="3952" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3600" class="Function Operator">≃</a> <a id="3954" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3923" class="Bound">G</a> <a id="3956" class="Symbol">→</a> <a id="3958" class="Symbol">(</a><a id="3959" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3901" class="Bound">H</a> <a id="3961" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="3964" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3921" class="Bound">F</a><a id="3965" class="Symbol">)</a> <a id="3967" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3600" class="Function Operator">≃</a> <a id="3969" class="Symbol">(</a><a id="3970" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3903" class="Bound">I</a> <a id="3972" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="3975" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3923" class="Bound">G</a><a id="3976" class="Symbol">)</a>
<a id="3978" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3893" class="Function Operator">_ⓘₕ_</a> <a id="3983" class="Symbol">{</a><a id="3984" class="Argument">E</a> <a id="3986" class="Symbol">=</a> <a id="3988" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3988" class="Bound">E</a><a id="3989" class="Symbol">}</a> <a id="3991" class="Symbol">{</a><a id="3992" class="Argument">I</a> <a id="3994" class="Symbol">=</a> <a id="3996" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3996" class="Bound">I</a><a id="3997" class="Symbol">}</a> <a id="3999" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3999" class="Bound">α</a> <a id="4001" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4001" class="Bound">β</a> <a id="4003" class="Symbol">=</a> <a id="4005" class="Keyword">record</a>
  <a id="4014" class="Symbol">{</a> <a id="4016" href="Categories.NaturalTransformation.NaturalIsomorphism.html#891" class="Field">F⇒G</a> <a id="4020" class="Symbol">=</a> <a id="4022" href="Categories.NaturalTransformation.NaturalIsomorphism.html#891" class="Field">F⇒G</a> <a id="4026" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3999" class="Bound">α</a> <a id="4028" href="Categories.NaturalTransformation.Core.html#2919" class="Function Operator">∘ₕ</a> <a id="4031" href="Categories.NaturalTransformation.NaturalIsomorphism.html#891" class="Field">F⇒G</a> <a id="4035" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4001" class="Bound">β</a>
  <a id="4039" class="Symbol">;</a> <a id="4041" href="Categories.NaturalTransformation.NaturalIsomorphism.html#927" class="Field">F⇐G</a> <a id="4045" class="Symbol">=</a> <a id="4047" href="Categories.NaturalTransformation.NaturalIsomorphism.html#927" class="Field">F⇐G</a> <a id="4051" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3999" class="Bound">α</a> <a id="4053" href="Categories.NaturalTransformation.Core.html#2919" class="Function Operator">∘ₕ</a> <a id="4056" href="Categories.NaturalTransformation.NaturalIsomorphism.html#927" class="Field">F⇐G</a> <a id="4060" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4001" class="Bound">β</a>
  <a id="4064" class="Symbol">;</a> <a id="4066" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1051" class="Field">iso</a> <a id="4070" class="Symbol">=</a> <a id="4072" class="Symbol">λ</a> <a id="4074" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4074" class="Bound">X</a> <a id="4076" class="Symbol">→</a> <a id="4078" href="Categories.Morphism.Properties.html#472" class="Function">Iso-resp-≈</a> <a id="4089" class="Symbol">(</a><a id="4090" href="Categories.Morphism.Properties.html#1137" class="Function">Iso-∘</a> <a id="4096" class="Symbol">(</a><a id="4097" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1051" class="Field">iso</a> <a id="4101" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3999" class="Bound">α</a> <a id="4103" class="Symbol">_)</a> <a id="4106" class="Symbol">(</a><a id="4107" href="Categories.Functor.Properties.html#3425" class="Function Operator">[</a> <a id="4109" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3996" class="Bound">I</a> <a id="4111" href="Categories.Functor.Properties.html#3425" class="Function Operator">]-resp-Iso</a> <a id="4122" class="Symbol">(</a><a id="4123" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1051" class="Field">iso</a> <a id="4127" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4001" class="Bound">β</a> <a id="4129" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4074" class="Bound">X</a><a id="4130" class="Symbol">)))</a>
                           <a id="4161" href="Relation.Binary.Structures.html#1641" class="Function">E.Equiv.refl</a> <a id="4174" class="Symbol">(</a><a id="4175" href="Categories.NaturalTransformation.Core.html#827" class="Field">commute</a> <a id="4183" class="Symbol">(</a><a id="4184" href="Categories.NaturalTransformation.NaturalIsomorphism.html#927" class="Field">F⇐G</a> <a id="4188" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3999" class="Bound">α</a><a id="4189" class="Symbol">)</a> <a id="4191" class="Symbol">(</a><a id="4192" href="Categories.NaturalTransformation.Core.html#783" class="Field">η</a> <a id="4194" class="Symbol">(</a><a id="4195" href="Categories.NaturalTransformation.NaturalIsomorphism.html#927" class="Field">F⇐G</a> <a id="4199" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4001" class="Bound">β</a><a id="4200" class="Symbol">)</a> <a id="4202" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4074" class="Bound">X</a><a id="4203" class="Symbol">))</a>
  <a id="4208" class="Symbol">}</a>
  <a id="4212" class="Keyword">where</a> <a id="4218" class="Keyword">open</a> <a id="4223" href="Categories.NaturalTransformation.NaturalIsomorphism.html#651" class="Module">NaturalIsomorphism</a>
        <a id="4250" class="Keyword">open</a> <a id="4255" href="Categories.NaturalTransformation.Core.html#466" class="Module">NaturalTransformation</a>
        <a id="4285" class="Keyword">module</a> <a id="4292" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4292" class="Module">E</a> <a id="4294" class="Symbol">=</a> <a id="4296" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="4305" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3988" class="Bound">E</a>
        <a id="4315" class="Keyword">open</a> <a id="4320" href="Categories.Category.Core.html#1530" class="Module">E.Equiv</a>
        <a id="4336" class="Keyword">open</a> <a id="4341" href="Categories.Morphism.Properties.html" class="Module">Morphismₚ</a> <a id="4351" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3988" class="Bound">E</a>

<a id="_ⓘˡ_"></a><a id="4354" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4354" class="Function Operator">_ⓘˡ_</a> <a id="4359" class="Symbol">:</a> <a id="4361" class="Symbol">{</a><a id="4362" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4362" class="Bound">F</a> <a id="4364" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4364" class="Bound">G</a> <a id="4366" class="Symbol">:</a> <a id="4368" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="4376" href="Categories.NaturalTransformation.NaturalIsomorphism.html#620" class="Generalizable">C</a> <a id="4378" href="Categories.NaturalTransformation.NaturalIsomorphism.html#622" class="Generalizable">D</a><a id="4379" class="Symbol">}</a> <a id="4381" class="Symbol">→</a> <a id="4383" class="Symbol">(</a><a id="4384" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4384" class="Bound">H</a> <a id="4386" class="Symbol">:</a> <a id="4388" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="4396" href="Categories.NaturalTransformation.NaturalIsomorphism.html#622" class="Generalizable">D</a> <a id="4398" href="Categories.NaturalTransformation.NaturalIsomorphism.html#624" class="Generalizable">E</a><a id="4399" class="Symbol">)</a> <a id="4401" class="Symbol">→</a> <a id="4403" class="Symbol">(</a><a id="4404" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4404" class="Bound">η</a> <a id="4406" class="Symbol">:</a> <a id="4408" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4362" class="Bound">F</a> <a id="4410" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3600" class="Function Operator">≃</a> <a id="4412" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4364" class="Bound">G</a><a id="4413" class="Symbol">)</a> <a id="4415" class="Symbol">→</a> <a id="4417" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4384" class="Bound">H</a> <a id="4419" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="4422" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4362" class="Bound">F</a> <a id="4424" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3600" class="Function Operator">≃</a> <a id="4426" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4384" class="Bound">H</a> <a id="4428" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="4431" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4364" class="Bound">G</a>
<a id="4433" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4433" class="Bound">H</a> <a id="4435" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4354" class="Function Operator">ⓘˡ</a> <a id="4438" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4438" class="Bound">η</a> <a id="4440" class="Symbol">=</a> <a id="4442" class="Keyword">record</a>
  <a id="4451" class="Symbol">{</a> <a id="4453" href="Categories.NaturalTransformation.NaturalIsomorphism.html#891" class="Field">F⇒G</a> <a id="4457" class="Symbol">=</a> <a id="4459" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4433" class="Bound">H</a> <a id="4461" href="Categories.NaturalTransformation.Core.html#3439" class="Function Operator">∘ˡ</a> <a id="4464" href="Categories.NaturalTransformation.NaturalIsomorphism.html#891" class="Field">F⇒G</a> <a id="4468" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4438" class="Bound">η</a>
  <a id="4472" class="Symbol">;</a> <a id="4474" href="Categories.NaturalTransformation.NaturalIsomorphism.html#927" class="Field">F⇐G</a> <a id="4478" class="Symbol">=</a> <a id="4480" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4433" class="Bound">H</a> <a id="4482" href="Categories.NaturalTransformation.Core.html#3439" class="Function Operator">∘ˡ</a> <a id="4485" href="Categories.NaturalTransformation.NaturalIsomorphism.html#927" class="Field">F⇐G</a> <a id="4489" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4438" class="Bound">η</a>
  <a id="4493" class="Symbol">;</a> <a id="4495" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1051" class="Field">iso</a> <a id="4499" class="Symbol">=</a> <a id="4501" class="Symbol">λ</a> <a id="4503" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4503" class="Bound">X</a> <a id="4505" class="Symbol">→</a> <a id="4507" href="Categories.Functor.Properties.html#3425" class="Function Operator">[</a> <a id="4509" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4433" class="Bound">H</a> <a id="4511" href="Categories.Functor.Properties.html#3425" class="Function Operator">]-resp-Iso</a> <a id="4522" class="Symbol">(</a><a id="4523" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1051" class="Field">iso</a> <a id="4527" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4438" class="Bound">η</a> <a id="4529" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4503" class="Bound">X</a><a id="4530" class="Symbol">)</a>
  <a id="4534" class="Symbol">}</a>
  <a id="4538" class="Keyword">where</a> <a id="4544" class="Keyword">open</a> <a id="4549" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="4557" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4433" class="Bound">H</a>

<a id="_ⓘʳ_"></a><a id="4560" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4560" class="Function Operator">_ⓘʳ_</a> <a id="4565" class="Symbol">:</a> <a id="4567" class="Symbol">{</a><a id="4568" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4568" class="Bound">F</a> <a id="4570" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4570" class="Bound">G</a> <a id="4572" class="Symbol">:</a> <a id="4574" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="4582" href="Categories.NaturalTransformation.NaturalIsomorphism.html#620" class="Generalizable">C</a> <a id="4584" href="Categories.NaturalTransformation.NaturalIsomorphism.html#622" class="Generalizable">D</a><a id="4585" class="Symbol">}</a> <a id="4587" class="Symbol">→</a> <a id="4589" class="Symbol">(</a><a id="4590" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4590" class="Bound">η</a> <a id="4592" class="Symbol">:</a> <a id="4594" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4568" class="Bound">F</a> <a id="4596" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3600" class="Function Operator">≃</a> <a id="4598" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4570" class="Bound">G</a><a id="4599" class="Symbol">)</a> <a id="4601" class="Symbol">→</a> <a id="4603" class="Symbol">(</a><a id="4604" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4604" class="Bound">K</a> <a id="4606" class="Symbol">:</a> <a id="4608" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="4616" href="Categories.NaturalTransformation.NaturalIsomorphism.html#624" class="Generalizable">E</a> <a id="4618" href="Categories.NaturalTransformation.NaturalIsomorphism.html#620" class="Generalizable">C</a><a id="4619" class="Symbol">)</a> <a id="4621" class="Symbol">→</a> <a id="4623" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4568" class="Bound">F</a> <a id="4625" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="4628" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4604" class="Bound">K</a> <a id="4630" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3600" class="Function Operator">≃</a> <a id="4632" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4570" class="Bound">G</a> <a id="4634" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="4637" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4604" class="Bound">K</a>
<a id="4639" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4639" class="Bound">η</a> <a id="4641" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4560" class="Function Operator">ⓘʳ</a> <a id="4644" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4644" class="Bound">K</a> <a id="4646" class="Symbol">=</a> <a id="4648" class="Keyword">record</a>
  <a id="4657" class="Symbol">{</a> <a id="4659" href="Categories.NaturalTransformation.NaturalIsomorphism.html#891" class="Field">F⇒G</a> <a id="4663" class="Symbol">=</a> <a id="4665" href="Categories.NaturalTransformation.NaturalIsomorphism.html#891" class="Field">F⇒G</a> <a id="4669" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4639" class="Bound">η</a> <a id="4671" href="Categories.NaturalTransformation.Core.html#3784" class="Function Operator">∘ʳ</a> <a id="4674" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4644" class="Bound">K</a>
  <a id="4678" class="Symbol">;</a> <a id="4680" href="Categories.NaturalTransformation.NaturalIsomorphism.html#927" class="Field">F⇐G</a> <a id="4684" class="Symbol">=</a> <a id="4686" href="Categories.NaturalTransformation.NaturalIsomorphism.html#927" class="Field">F⇐G</a> <a id="4690" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4639" class="Bound">η</a> <a id="4692" href="Categories.NaturalTransformation.Core.html#3784" class="Function Operator">∘ʳ</a> <a id="4695" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4644" class="Bound">K</a>
  <a id="4699" class="Symbol">;</a> <a id="4701" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1051" class="Field">iso</a> <a id="4705" class="Symbol">=</a> <a id="4707" class="Symbol">λ</a> <a id="4709" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4709" class="Bound">X</a> <a id="4711" class="Symbol">→</a> <a id="4713" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1051" class="Field">iso</a> <a id="4717" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4639" class="Bound">η</a> <a id="4719" class="Symbol">(</a><a id="4720" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="4723" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4709" class="Bound">X</a><a id="4724" class="Symbol">)</a>
  <a id="4728" class="Symbol">}</a>
  <a id="4732" class="Keyword">where</a> <a id="4738" class="Keyword">open</a> <a id="4743" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="4751" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4644" class="Bound">K</a>

<a id="refl"></a><a id="4754" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4754" class="Function">refl</a> <a id="4759" class="Symbol">:</a> <a id="4761" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="4771" class="Symbol">(</a><a id="4772" href="Categories.NaturalTransformation.NaturalIsomorphism.html#651" class="Record">NaturalIsomorphism</a> <a id="4791" class="Symbol">{</a><a id="4792" class="Argument">C</a> <a id="4794" class="Symbol">=</a> <a id="4796" href="Categories.NaturalTransformation.NaturalIsomorphism.html#620" class="Generalizable">C</a><a id="4797" class="Symbol">}</a> <a id="4799" class="Symbol">{</a><a id="4800" class="Argument">D</a> <a id="4802" class="Symbol">=</a> <a id="4804" href="Categories.NaturalTransformation.NaturalIsomorphism.html#622" class="Generalizable">D</a><a id="4805" class="Symbol">})</a>
<a id="4808" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4754" class="Function">refl</a> <a id="4813" class="Symbol">{</a><a id="4814" class="Argument">D</a> <a id="4816" class="Symbol">=</a> <a id="4818" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4818" class="Bound">D</a><a id="4819" class="Symbol">}</a> <a id="4821" class="Symbol">=</a> <a id="4823" class="Keyword">record</a>
  <a id="4832" class="Symbol">{</a> <a id="4834" href="Categories.NaturalTransformation.NaturalIsomorphism.html#891" class="Field">F⇒G</a> <a id="4838" class="Symbol">=</a> <a id="4840" href="Categories.NaturalTransformation.Core.html#2132" class="Function">NT.id</a>
  <a id="4848" class="Symbol">;</a> <a id="4850" href="Categories.NaturalTransformation.NaturalIsomorphism.html#927" class="Field">F⇐G</a> <a id="4854" class="Symbol">=</a> <a id="4856" href="Categories.NaturalTransformation.Core.html#2132" class="Function">NT.id</a>
  <a id="4864" class="Symbol">;</a> <a id="4866" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1051" class="Field">iso</a> <a id="4870" class="Symbol">=</a> <a id="4872" class="Symbol">λ</a> <a id="4874" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4874" class="Bound">_</a> <a id="4876" class="Symbol">→</a> <a id="4878" class="Keyword">record</a>
    <a id="4889" class="Symbol">{</a> <a id="4891" href="Categories.Morphism.html#1964" class="Field">isoˡ</a> <a id="4896" class="Symbol">=</a> <a id="4898" href="Categories.Category.Core.html#1096" class="Field">Category.identityˡ</a> <a id="4917" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4818" class="Bound">D</a>
    <a id="4923" class="Symbol">;</a> <a id="4925" href="Categories.Morphism.html#1990" class="Field">isoʳ</a> <a id="4930" class="Symbol">=</a> <a id="4932" href="Categories.Category.Core.html#1145" class="Field">Category.identityʳ</a> <a id="4951" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4818" class="Bound">D</a>
    <a id="4957" class="Symbol">}</a>
  <a id="4961" class="Symbol">}</a>

<a id="sym"></a><a id="4964" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4964" class="Function">sym</a> <a id="4968" class="Symbol">:</a> <a id="4970" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="4980" class="Symbol">(</a><a id="4981" href="Categories.NaturalTransformation.NaturalIsomorphism.html#651" class="Record">NaturalIsomorphism</a> <a id="5000" class="Symbol">{</a><a id="5001" class="Argument">C</a> <a id="5003" class="Symbol">=</a> <a id="5005" href="Categories.NaturalTransformation.NaturalIsomorphism.html#620" class="Generalizable">C</a><a id="5006" class="Symbol">}</a> <a id="5008" class="Symbol">{</a><a id="5009" class="Argument">D</a> <a id="5011" class="Symbol">=</a> <a id="5013" href="Categories.NaturalTransformation.NaturalIsomorphism.html#622" class="Generalizable">D</a><a id="5014" class="Symbol">})</a>
<a id="5017" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4964" class="Function">sym</a> <a id="5021" class="Symbol">{</a><a id="5022" class="Argument">D</a> <a id="5024" class="Symbol">=</a> <a id="5026" href="Categories.NaturalTransformation.NaturalIsomorphism.html#5026" class="Bound">D</a><a id="5027" class="Symbol">}</a> <a id="5029" href="Categories.NaturalTransformation.NaturalIsomorphism.html#5029" class="Bound">F≃G</a> <a id="5033" class="Symbol">=</a> <a id="5035" class="Keyword">record</a>
  <a id="5044" class="Symbol">{</a> <a id="5046" href="Categories.NaturalTransformation.NaturalIsomorphism.html#891" class="Field">F⇒G</a> <a id="5050" class="Symbol">=</a> <a id="5052" href="Categories.NaturalTransformation.NaturalIsomorphism.html#927" class="Field">F⇐G</a> <a id="5056" href="Categories.NaturalTransformation.NaturalIsomorphism.html#5029" class="Bound">F≃G</a>
  <a id="5062" class="Symbol">;</a> <a id="5064" href="Categories.NaturalTransformation.NaturalIsomorphism.html#927" class="Field">F⇐G</a> <a id="5068" class="Symbol">=</a> <a id="5070" href="Categories.NaturalTransformation.NaturalIsomorphism.html#891" class="Field">F⇒G</a> <a id="5074" href="Categories.NaturalTransformation.NaturalIsomorphism.html#5029" class="Bound">F≃G</a>
  <a id="5080" class="Symbol">;</a> <a id="5082" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1051" class="Field">iso</a> <a id="5086" class="Symbol">=</a> <a id="5088" class="Symbol">λ</a> <a id="5090" href="Categories.NaturalTransformation.NaturalIsomorphism.html#5090" class="Bound">X</a> <a id="5092" class="Symbol">→</a>
    <a id="5098" class="Keyword">let</a> <a id="5102" class="Keyword">open</a> <a id="5107" href="Categories.Morphism.html#1906" class="Module">Iso</a> <a id="5111" class="Symbol">(</a><a id="5112" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1051" class="Field">iso</a> <a id="5116" href="Categories.NaturalTransformation.NaturalIsomorphism.html#5029" class="Bound">F≃G</a> <a id="5120" href="Categories.NaturalTransformation.NaturalIsomorphism.html#5090" class="Bound">X</a><a id="5121" class="Symbol">)</a> <a id="5123" class="Keyword">in</a> <a id="5126" class="Keyword">record</a>
    <a id="5137" class="Symbol">{</a> <a id="5139" href="Categories.Morphism.html#1964" class="Field">isoˡ</a> <a id="5144" class="Symbol">=</a> <a id="5146" href="Categories.Morphism.html#1990" class="Function">isoʳ</a>
    <a id="5155" class="Symbol">;</a> <a id="5157" href="Categories.Morphism.html#1990" class="Field">isoʳ</a> <a id="5162" class="Symbol">=</a> <a id="5164" href="Categories.Morphism.html#1964" class="Function">isoˡ</a>
    <a id="5173" class="Symbol">}</a>
  <a id="5177" class="Symbol">}</a>
  <a id="5181" class="Keyword">where</a> <a id="5187" class="Keyword">open</a> <a id="5192" href="Categories.Morphism.html" class="Module">Morphism</a> <a id="5201" href="Categories.NaturalTransformation.NaturalIsomorphism.html#5026" class="Bound">D</a>

<a id="trans"></a><a id="5204" href="Categories.NaturalTransformation.NaturalIsomorphism.html#5204" class="Function">trans</a> <a id="5210" class="Symbol">:</a> <a id="5212" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="5223" class="Symbol">(</a><a id="5224" href="Categories.NaturalTransformation.NaturalIsomorphism.html#651" class="Record">NaturalIsomorphism</a> <a id="5243" class="Symbol">{</a><a id="5244" class="Argument">C</a> <a id="5246" class="Symbol">=</a> <a id="5248" href="Categories.NaturalTransformation.NaturalIsomorphism.html#620" class="Generalizable">C</a><a id="5249" class="Symbol">}</a> <a id="5251" class="Symbol">{</a><a id="5252" class="Argument">D</a> <a id="5254" class="Symbol">=</a> <a id="5256" href="Categories.NaturalTransformation.NaturalIsomorphism.html#622" class="Generalizable">D</a><a id="5257" class="Symbol">})</a>
<a id="5260" href="Categories.NaturalTransformation.NaturalIsomorphism.html#5204" class="Function">trans</a> <a id="5266" class="Symbol">=</a> <a id="5268" href="Function.Base.html#1657" class="Function">flip</a> <a id="5273" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3660" class="Function Operator">_ⓘᵥ_</a>

<a id="isEquivalence"></a><a id="5279" href="Categories.NaturalTransformation.NaturalIsomorphism.html#5279" class="Function">isEquivalence</a> <a id="5293" class="Symbol">:</a> <a id="5295" class="Symbol">{</a><a id="5296" href="Categories.NaturalTransformation.NaturalIsomorphism.html#5296" class="Bound">C</a> <a id="5298" class="Symbol">:</a> <a id="5300" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="5309" href="Categories.NaturalTransformation.NaturalIsomorphism.html#591" class="Generalizable">o</a> <a id="5311" href="Categories.NaturalTransformation.NaturalIsomorphism.html#593" class="Generalizable">ℓ</a> <a id="5313" href="Categories.NaturalTransformation.NaturalIsomorphism.html#595" class="Generalizable">e</a><a id="5314" class="Symbol">}</a> <a id="5316" class="Symbol">{</a><a id="5317" href="Categories.NaturalTransformation.NaturalIsomorphism.html#5317" class="Bound">D</a> <a id="5319" class="Symbol">:</a> <a id="5321" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="5330" href="Categories.NaturalTransformation.NaturalIsomorphism.html#597" class="Generalizable">o′</a> <a id="5333" href="Categories.NaturalTransformation.NaturalIsomorphism.html#600" class="Generalizable">ℓ′</a> <a id="5336" href="Categories.NaturalTransformation.NaturalIsomorphism.html#603" class="Generalizable">e′</a><a id="5338" class="Symbol">}</a> <a id="5340" class="Symbol">→</a> <a id="5342" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a> <a id="5356" class="Symbol">(</a><a id="5357" href="Categories.NaturalTransformation.NaturalIsomorphism.html#651" class="Record">NaturalIsomorphism</a> <a id="5376" class="Symbol">{</a><a id="5377" class="Argument">C</a> <a id="5379" class="Symbol">=</a> <a id="5381" href="Categories.NaturalTransformation.NaturalIsomorphism.html#5296" class="Bound">C</a><a id="5382" class="Symbol">}</a> <a id="5384" class="Symbol">{</a><a id="5385" class="Argument">D</a> <a id="5387" class="Symbol">=</a> <a id="5389" href="Categories.NaturalTransformation.NaturalIsomorphism.html#5317" class="Bound">D</a><a id="5390" class="Symbol">})</a>
<a id="5393" href="Categories.NaturalTransformation.NaturalIsomorphism.html#5279" class="Function">isEquivalence</a> <a id="5407" class="Symbol">=</a> <a id="5409" class="Keyword">record</a>
  <a id="5418" class="Symbol">{</a> <a id="5420" href="Relation.Binary.Structures.html#1641" class="Field">refl</a>  <a id="5426" class="Symbol">=</a> <a id="5428" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4754" class="Function">refl</a>
  <a id="5435" class="Symbol">;</a> <a id="5437" href="Relation.Binary.Structures.html#1667" class="Field">sym</a>   <a id="5443" class="Symbol">=</a> <a id="5445" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4964" class="Function">sym</a>
  <a id="5451" class="Symbol">;</a> <a id="5453" href="Relation.Binary.Structures.html#1693" class="Field">trans</a> <a id="5459" class="Symbol">=</a> <a id="5461" href="Categories.NaturalTransformation.NaturalIsomorphism.html#5204" class="Function">trans</a>
  <a id="5469" class="Symbol">}</a>

<a id="5472" class="Keyword">module</a> <a id="≃"></a><a id="5479" href="Categories.NaturalTransformation.NaturalIsomorphism.html#5479" class="Module">≃</a> <a id="5481" class="Symbol">{</a><a id="5482" href="Categories.NaturalTransformation.NaturalIsomorphism.html#5482" class="Bound">o</a> <a id="5484" href="Categories.NaturalTransformation.NaturalIsomorphism.html#5484" class="Bound">ℓ</a> <a id="5486" href="Categories.NaturalTransformation.NaturalIsomorphism.html#5486" class="Bound">e</a> <a id="5488" href="Categories.NaturalTransformation.NaturalIsomorphism.html#5488" class="Bound">o′</a> <a id="5491" href="Categories.NaturalTransformation.NaturalIsomorphism.html#5491" class="Bound">ℓ′</a> <a id="5494" href="Categories.NaturalTransformation.NaturalIsomorphism.html#5494" class="Bound">e′</a><a id="5496" class="Symbol">}</a> <a id="5498" class="Symbol">{</a><a id="5499" href="Categories.NaturalTransformation.NaturalIsomorphism.html#5499" class="Bound">C</a> <a id="5501" class="Symbol">:</a> <a id="5503" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="5512" href="Categories.NaturalTransformation.NaturalIsomorphism.html#5482" class="Bound">o</a> <a id="5514" href="Categories.NaturalTransformation.NaturalIsomorphism.html#5484" class="Bound">ℓ</a> <a id="5516" href="Categories.NaturalTransformation.NaturalIsomorphism.html#5486" class="Bound">e</a><a id="5517" class="Symbol">}</a> <a id="5519" class="Symbol">{</a><a id="5520" href="Categories.NaturalTransformation.NaturalIsomorphism.html#5520" class="Bound">D</a> <a id="5522" class="Symbol">:</a> <a id="5524" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="5533" href="Categories.NaturalTransformation.NaturalIsomorphism.html#5488" class="Bound">o′</a> <a id="5536" href="Categories.NaturalTransformation.NaturalIsomorphism.html#5491" class="Bound">ℓ′</a> <a id="5539" href="Categories.NaturalTransformation.NaturalIsomorphism.html#5494" class="Bound">e′</a><a id="5541" class="Symbol">}</a> <a id="5543" class="Symbol">=</a> <a id="5545" href="Relation.Binary.Structures.html#1595" class="Module">IsEquivalence</a> <a id="5559" class="Symbol">(</a><a id="5560" href="Categories.NaturalTransformation.NaturalIsomorphism.html#5279" class="Function">isEquivalence</a> <a id="5574" class="Symbol">{</a><a id="5575" class="Argument">C</a> <a id="5577" class="Symbol">=</a> <a id="5579" href="Categories.NaturalTransformation.NaturalIsomorphism.html#5499" class="Bound">C</a><a id="5580" class="Symbol">}</a> <a id="5582" class="Symbol">{</a><a id="5583" class="Argument">D</a> <a id="5585" class="Symbol">=</a> <a id="5587" href="Categories.NaturalTransformation.NaturalIsomorphism.html#5520" class="Bound">D</a><a id="5588" class="Symbol">})</a>

<a id="Functor-NI-setoid"></a><a id="5592" href="Categories.NaturalTransformation.NaturalIsomorphism.html#5592" class="Function">Functor-NI-setoid</a> <a id="5610" class="Symbol">:</a> <a id="5612" class="Symbol">(</a><a id="5613" href="Categories.NaturalTransformation.NaturalIsomorphism.html#5613" class="Bound">C</a> <a id="5615" class="Symbol">:</a> <a id="5617" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="5626" href="Categories.NaturalTransformation.NaturalIsomorphism.html#591" class="Generalizable">o</a> <a id="5628" href="Categories.NaturalTransformation.NaturalIsomorphism.html#593" class="Generalizable">ℓ</a> <a id="5630" href="Categories.NaturalTransformation.NaturalIsomorphism.html#595" class="Generalizable">e</a><a id="5631" class="Symbol">)</a> <a id="5633" class="Symbol">(</a><a id="5634" href="Categories.NaturalTransformation.NaturalIsomorphism.html#5634" class="Bound">D</a> <a id="5636" class="Symbol">:</a> <a id="5638" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="5647" href="Categories.NaturalTransformation.NaturalIsomorphism.html#597" class="Generalizable">o′</a> <a id="5650" href="Categories.NaturalTransformation.NaturalIsomorphism.html#600" class="Generalizable">ℓ′</a> <a id="5653" href="Categories.NaturalTransformation.NaturalIsomorphism.html#603" class="Generalizable">e′</a><a id="5655" class="Symbol">)</a> <a id="5657" class="Symbol">→</a> <a id="5659" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="5666" class="Symbol">_</a> <a id="5668" class="Symbol">_</a>
<a id="5670" href="Categories.NaturalTransformation.NaturalIsomorphism.html#5592" class="Function">Functor-NI-setoid</a> <a id="5688" href="Categories.NaturalTransformation.NaturalIsomorphism.html#5688" class="Bound">C</a> <a id="5690" href="Categories.NaturalTransformation.NaturalIsomorphism.html#5690" class="Bound">D</a> <a id="5692" class="Symbol">=</a> <a id="5694" class="Keyword">record</a>
  <a id="5703" class="Symbol">{</a> <a id="5705" href="Relation.Binary.Bundles.html#1298" class="Field">Carrier</a>       <a id="5719" class="Symbol">=</a> <a id="5721" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="5729" href="Categories.NaturalTransformation.NaturalIsomorphism.html#5688" class="Bound">C</a> <a id="5731" href="Categories.NaturalTransformation.NaturalIsomorphism.html#5690" class="Bound">D</a>
  <a id="5735" class="Symbol">;</a> <a id="5737" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a>           <a id="5751" class="Symbol">=</a> <a id="5753" href="Categories.NaturalTransformation.NaturalIsomorphism.html#651" class="Record">NaturalIsomorphism</a>
  <a id="5774" class="Symbol">;</a> <a id="5776" href="Relation.Binary.Bundles.html#1358" class="Field">isEquivalence</a> <a id="5790" class="Symbol">=</a> <a id="5792" href="Categories.NaturalTransformation.NaturalIsomorphism.html#5279" class="Function">isEquivalence</a>
  <a id="5808" class="Symbol">}</a>

<a id="5811" class="Comment">-- Left and Right and &#39;Central&#39; Unitors, Natural Isomorphisms.</a>
<a id="5874" class="Keyword">module</a> <a id="5881" href="Categories.NaturalTransformation.NaturalIsomorphism.html#5881" class="Module">_</a> <a id="5883" class="Symbol">{</a><a id="5884" href="Categories.NaturalTransformation.NaturalIsomorphism.html#5884" class="Bound">F</a> <a id="5886" class="Symbol">:</a> <a id="5888" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="5896" href="Categories.NaturalTransformation.NaturalIsomorphism.html#620" class="Generalizable">C</a> <a id="5898" href="Categories.NaturalTransformation.NaturalIsomorphism.html#622" class="Generalizable">D</a><a id="5899" class="Symbol">}</a> <a id="5901" class="Keyword">where</a>
  <a id="5909" class="Keyword">open</a> <a id="5914" href="Categories.Morphism.Properties.html" class="Module">Morphismₚ</a> <a id="5924" href="Categories.NaturalTransformation.NaturalIsomorphism.html#5898" class="Bound">D</a>

  <a id="5929" href="Categories.NaturalTransformation.NaturalIsomorphism.html#5929" class="Function">unitorˡ</a> <a id="5937" class="Symbol">:</a> <a id="5939" href="Categories.Functor.html#349" class="Function">ℱ.id</a> <a id="5944" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="5947" href="Categories.NaturalTransformation.NaturalIsomorphism.html#5884" class="Bound">F</a> <a id="5949" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3600" class="Function Operator">≃</a> <a id="5951" href="Categories.NaturalTransformation.NaturalIsomorphism.html#5884" class="Bound">F</a>
  <a id="5955" href="Categories.NaturalTransformation.NaturalIsomorphism.html#5929" class="Function">unitorˡ</a> <a id="5963" class="Symbol">=</a> <a id="5965" class="Keyword">record</a> <a id="5972" class="Symbol">{</a> <a id="5974" href="Categories.NaturalTransformation.NaturalIsomorphism.html#891" class="Field">F⇒G</a> <a id="5978" class="Symbol">=</a> <a id="5980" href="Categories.NaturalTransformation.Core.html#5215" class="Function">id∘F⇒F</a> <a id="5987" class="Symbol">;</a> <a id="5989" href="Categories.NaturalTransformation.NaturalIsomorphism.html#927" class="Field">F⇐G</a> <a id="5993" class="Symbol">=</a> <a id="5995" href="Categories.NaturalTransformation.Core.html#4927" class="Function">F⇒id∘F</a> <a id="6002" class="Symbol">;</a> <a id="6004" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1051" class="Field">iso</a> <a id="6008" class="Symbol">=</a> <a id="6010" class="Symbol">λ</a> <a id="6012" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6012" class="Bound">_</a> <a id="6014" class="Symbol">→</a> <a id="6016" href="Categories.Morphism.Properties.html#2234" class="Function">id-iso</a> <a id="6023" class="Symbol">}</a>

  <a id="6028" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6028" class="Function">unitorʳ</a> <a id="6036" class="Symbol">:</a> <a id="6038" href="Categories.NaturalTransformation.NaturalIsomorphism.html#5884" class="Bound">F</a> <a id="6040" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="6043" href="Categories.Functor.html#349" class="Function">ℱ.id</a> <a id="6048" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3600" class="Function Operator">≃</a> <a id="6050" href="Categories.NaturalTransformation.NaturalIsomorphism.html#5884" class="Bound">F</a>
  <a id="6054" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6028" class="Function">unitorʳ</a> <a id="6062" class="Symbol">=</a> <a id="6064" class="Keyword">record</a> <a id="6071" class="Symbol">{</a> <a id="6073" href="Categories.NaturalTransformation.NaturalIsomorphism.html#891" class="Field">F⇒G</a> <a id="6077" class="Symbol">=</a> <a id="6079" href="Categories.NaturalTransformation.Core.html#5071" class="Function">F∘id⇒F</a> <a id="6086" class="Symbol">;</a> <a id="6088" href="Categories.NaturalTransformation.NaturalIsomorphism.html#927" class="Field">F⇐G</a> <a id="6092" class="Symbol">=</a> <a id="6094" href="Categories.NaturalTransformation.Core.html#4783" class="Function">F⇒F∘id</a> <a id="6101" class="Symbol">;</a> <a id="6103" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1051" class="Field">iso</a> <a id="6107" class="Symbol">=</a> <a id="6109" class="Symbol">λ</a> <a id="6111" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6111" class="Bound">_</a> <a id="6113" class="Symbol">→</a> <a id="6115" href="Categories.Morphism.Properties.html#2234" class="Function">id-iso</a> <a id="6122" class="Symbol">}</a>

<a id="unitor²"></a><a id="6125" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6125" class="Function">unitor²</a> <a id="6133" class="Symbol">:</a> <a id="6135" class="Symbol">{</a><a id="6136" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6136" class="Bound">C</a> <a id="6138" class="Symbol">:</a> <a id="6140" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="6149" href="Categories.NaturalTransformation.NaturalIsomorphism.html#591" class="Generalizable">o</a> <a id="6151" href="Categories.NaturalTransformation.NaturalIsomorphism.html#593" class="Generalizable">ℓ</a> <a id="6153" href="Categories.NaturalTransformation.NaturalIsomorphism.html#595" class="Generalizable">e</a><a id="6154" class="Symbol">}</a> <a id="6156" class="Symbol">→</a> <a id="6158" href="Categories.Functor.html#349" class="Function">ℱ.id</a> <a id="6163" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="6166" href="Categories.Functor.html#349" class="Function">ℱ.id</a> <a id="6171" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3600" class="Function Operator">≃</a> <a id="6173" href="Categories.Functor.html#349" class="Function">ℱ.id</a> <a id="6178" class="Symbol">{</a><a id="6179" class="Argument">C</a> <a id="6181" class="Symbol">=</a> <a id="6183" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6136" class="Bound">C</a><a id="6184" class="Symbol">}</a>
<a id="6186" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6125" class="Function">unitor²</a> <a id="6194" class="Symbol">{</a><a id="6195" class="Argument">C</a> <a id="6197" class="Symbol">=</a> <a id="6199" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6199" class="Bound">C</a><a id="6200" class="Symbol">}</a> <a id="6202" class="Symbol">=</a> <a id="6204" class="Keyword">record</a> <a id="6211" class="Symbol">{</a> <a id="6213" href="Categories.NaturalTransformation.NaturalIsomorphism.html#891" class="Field">F⇒G</a> <a id="6217" class="Symbol">=</a> <a id="6219" href="Categories.NaturalTransformation.Core.html#4133" class="Function">id∘id⇒id</a> <a id="6228" class="Symbol">;</a> <a id="6230" href="Categories.NaturalTransformation.NaturalIsomorphism.html#927" class="Field">F⇐G</a> <a id="6234" class="Symbol">=</a> <a id="6236" href="Categories.NaturalTransformation.Core.html#4385" class="Function">id⇒id∘id</a> <a id="6245" class="Symbol">;</a> <a id="6247" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1051" class="Field">iso</a> <a id="6251" class="Symbol">=</a> <a id="6253" class="Symbol">λ</a> <a id="6255" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6255" class="Bound">_</a> <a id="6257" class="Symbol">→</a> <a id="6259" href="Categories.Morphism.Properties.html#2234" class="Function">id-iso</a> <a id="6266" class="Symbol">}</a>
  <a id="6270" class="Keyword">where</a> <a id="6276" class="Keyword">open</a> <a id="6281" href="Categories.Morphism.Properties.html" class="Module">Morphismₚ</a> <a id="6291" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6199" class="Bound">C</a>

<a id="6294" class="Comment">-- associator</a>
<a id="6308" class="Keyword">module</a> <a id="6315" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6315" class="Module">_</a> <a id="6317" class="Symbol">(</a><a id="6318" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6318" class="Bound">F</a> <a id="6320" class="Symbol">:</a> <a id="6322" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="6330" href="Categories.NaturalTransformation.NaturalIsomorphism.html#618" class="Generalizable">B</a> <a id="6332" href="Categories.NaturalTransformation.NaturalIsomorphism.html#620" class="Generalizable">C</a><a id="6333" class="Symbol">)</a> <a id="6335" class="Symbol">(</a><a id="6336" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6336" class="Bound">G</a> <a id="6338" class="Symbol">:</a> <a id="6340" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="6348" href="Categories.NaturalTransformation.NaturalIsomorphism.html#620" class="Generalizable">C</a> <a id="6350" href="Categories.NaturalTransformation.NaturalIsomorphism.html#622" class="Generalizable">D</a><a id="6351" class="Symbol">)</a> <a id="6353" class="Symbol">(</a><a id="6354" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6354" class="Bound">H</a> <a id="6356" class="Symbol">:</a> <a id="6358" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="6366" href="Categories.NaturalTransformation.NaturalIsomorphism.html#622" class="Generalizable">D</a> <a id="6368" href="Categories.NaturalTransformation.NaturalIsomorphism.html#624" class="Generalizable">E</a><a id="6369" class="Symbol">)</a> <a id="6371" class="Keyword">where</a>
  <a id="6379" class="Keyword">open</a> <a id="6384" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="6393" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6368" class="Bound">E</a>
  <a id="6397" class="Keyword">open</a> <a id="6402" href="Categories.Morphism.Properties.html" class="Module">Morphismₚ</a> <a id="6412" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6368" class="Bound">E</a>

  <a id="6417" class="Keyword">private</a>
    <a id="6429" class="Comment">-- components of α</a>
    <a id="6452" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6452" class="Function">assocʳ</a> <a id="6459" class="Symbol">:</a> <a id="6461" href="Categories.NaturalTransformation.Core.html#466" class="Record">NaturalTransformation</a> <a id="6483" class="Symbol">((</a><a id="6485" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6354" class="Bound">H</a> <a id="6487" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="6490" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6336" class="Bound">G</a><a id="6491" class="Symbol">)</a> <a id="6493" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="6496" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6318" class="Bound">F</a><a id="6497" class="Symbol">)</a> <a id="6499" class="Symbol">(</a><a id="6500" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6354" class="Bound">H</a> <a id="6502" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="6505" class="Symbol">(</a><a id="6506" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6336" class="Bound">G</a> <a id="6508" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="6511" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6318" class="Bound">F</a><a id="6512" class="Symbol">))</a>
    <a id="6519" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6452" class="Function">assocʳ</a> <a id="6526" class="Symbol">=</a> <a id="6528" href="Categories.NaturalTransformation.Core.html#1750" class="Function">ntHelper</a> <a id="6537" class="Keyword">record</a> <a id="6544" class="Symbol">{</a> <a id="6546" href="Categories.NaturalTransformation.Core.html#1637" class="Field">η</a> <a id="6548" class="Symbol">=</a> <a id="6550" class="Symbol">λ</a> <a id="6552" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6552" class="Bound">_</a> <a id="6554" class="Symbol">→</a> <a id="6556" href="Categories.Category.Core.html#630" class="Function">id</a> <a id="6559" class="Symbol">;</a> <a id="6561" href="Categories.NaturalTransformation.Core.html#1681" class="Field">commute</a> <a id="6569" class="Symbol">=</a> <a id="6571" class="Symbol">λ</a> <a id="6573" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6573" class="Bound">_</a> <a id="6575" class="Symbol">→</a> <a id="6577" href="Categories.Morphism.Reasoning.Core.html#1364" class="Function">MR.id-comm-sym</a> <a id="6592" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6368" class="Bound">E</a>  <a id="6595" class="Symbol">}</a>

    <a id="6602" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6602" class="Function">assocˡ</a> <a id="6609" class="Symbol">:</a> <a id="6611" href="Categories.NaturalTransformation.Core.html#466" class="Record">NaturalTransformation</a> <a id="6633" class="Symbol">(</a><a id="6634" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6354" class="Bound">H</a> <a id="6636" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="6639" class="Symbol">(</a><a id="6640" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6336" class="Bound">G</a> <a id="6642" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="6645" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6318" class="Bound">F</a><a id="6646" class="Symbol">))</a> <a id="6649" class="Symbol">((</a><a id="6651" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6354" class="Bound">H</a> <a id="6653" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="6656" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6336" class="Bound">G</a><a id="6657" class="Symbol">)</a> <a id="6659" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="6662" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6318" class="Bound">F</a><a id="6663" class="Symbol">)</a>
    <a id="6669" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6602" class="Function">assocˡ</a> <a id="6676" class="Symbol">=</a> <a id="6678" href="Categories.NaturalTransformation.Core.html#1750" class="Function">ntHelper</a> <a id="6687" class="Keyword">record</a> <a id="6694" class="Symbol">{</a> <a id="6696" href="Categories.NaturalTransformation.Core.html#1637" class="Field">η</a> <a id="6698" class="Symbol">=</a> <a id="6700" class="Symbol">λ</a> <a id="6702" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6702" class="Bound">_</a> <a id="6704" class="Symbol">→</a> <a id="6706" href="Categories.Category.Core.html#630" class="Function">id</a> <a id="6709" class="Symbol">;</a> <a id="6711" href="Categories.NaturalTransformation.Core.html#1681" class="Field">commute</a> <a id="6719" class="Symbol">=</a> <a id="6721" class="Symbol">λ</a> <a id="6723" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6723" class="Bound">_</a> <a id="6725" class="Symbol">→</a> <a id="6727" href="Categories.Morphism.Reasoning.Core.html#1364" class="Function">MR.id-comm-sym</a> <a id="6742" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6368" class="Bound">E</a> <a id="6744" class="Symbol">}</a>

  <a id="6749" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6749" class="Function">associator</a> <a id="6760" class="Symbol">:</a> <a id="6762" class="Symbol">(</a><a id="6763" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6354" class="Bound">H</a> <a id="6765" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="6768" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6336" class="Bound">G</a><a id="6769" class="Symbol">)</a> <a id="6771" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="6774" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6318" class="Bound">F</a> <a id="6776" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3600" class="Function Operator">≃</a> <a id="6778" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6354" class="Bound">H</a> <a id="6780" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="6783" class="Symbol">(</a><a id="6784" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6336" class="Bound">G</a> <a id="6786" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="6789" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6318" class="Bound">F</a><a id="6790" class="Symbol">)</a>
  <a id="6794" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6749" class="Function">associator</a> <a id="6805" class="Symbol">=</a> <a id="6807" class="Keyword">record</a> <a id="6814" class="Symbol">{</a> <a id="6816" href="Categories.NaturalTransformation.NaturalIsomorphism.html#891" class="Field">F⇒G</a> <a id="6820" class="Symbol">=</a> <a id="6822" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6452" class="Function">assocʳ</a> <a id="6829" class="Symbol">;</a> <a id="6831" href="Categories.NaturalTransformation.NaturalIsomorphism.html#927" class="Field">F⇐G</a> <a id="6835" class="Symbol">=</a> <a id="6837" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6602" class="Function">assocˡ</a> <a id="6844" class="Symbol">;</a> <a id="6846" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1051" class="Field">iso</a> <a id="6850" class="Symbol">=</a> <a id="6852" class="Symbol">λ</a> <a id="6854" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6854" class="Bound">_</a> <a id="6856" class="Symbol">→</a> <a id="6858" href="Categories.Morphism.Properties.html#2234" class="Function">id-iso</a> <a id="6865" class="Symbol">}</a>

  <a id="6870" class="Comment">-- useful when building functor categories</a>
  <a id="6915" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6915" class="Function">sym-associator</a> <a id="6930" class="Symbol">:</a> <a id="6932" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6354" class="Bound">H</a> <a id="6934" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="6937" class="Symbol">(</a><a id="6938" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6336" class="Bound">G</a> <a id="6940" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="6943" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6318" class="Bound">F</a><a id="6944" class="Symbol">)</a> <a id="6946" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3600" class="Function Operator">≃</a> <a id="6948" class="Symbol">(</a><a id="6949" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6354" class="Bound">H</a> <a id="6951" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="6954" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6336" class="Bound">G</a><a id="6955" class="Symbol">)</a> <a id="6957" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="6960" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6318" class="Bound">F</a>
  <a id="6964" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6915" class="Function">sym-associator</a> <a id="6979" class="Symbol">=</a> <a id="6981" class="Keyword">record</a> <a id="6988" class="Symbol">{</a> <a id="6990" href="Categories.NaturalTransformation.NaturalIsomorphism.html#891" class="Field">F⇒G</a> <a id="6994" class="Symbol">=</a> <a id="6996" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6602" class="Function">assocˡ</a> <a id="7003" class="Symbol">;</a> <a id="7005" href="Categories.NaturalTransformation.NaturalIsomorphism.html#927" class="Field">F⇐G</a> <a id="7009" class="Symbol">=</a> <a id="7011" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6452" class="Function">assocʳ</a> <a id="7018" class="Symbol">;</a> <a id="7020" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1051" class="Field">iso</a> <a id="7024" class="Symbol">=</a> <a id="7026" class="Symbol">λ</a> <a id="7028" href="Categories.NaturalTransformation.NaturalIsomorphism.html#7028" class="Bound">_</a> <a id="7030" class="Symbol">→</a> <a id="7032" href="Categories.Morphism.Properties.html#2234" class="Function">id-iso</a> <a id="7039" class="Symbol">}</a>
</pre></body></html>

==> anc/html/Categories.NaturalTransformation.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.NaturalTransformation</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>
<a id="36" class="Keyword">module</a> <a id="43" href="Categories.NaturalTransformation.html" class="Module">Categories.NaturalTransformation</a> <a id="76" class="Keyword">where</a>

<a id="83" class="Comment">-- all the important stuff about NaturalTransformation are defined in .Core</a>

<a id="160" class="Keyword">open</a> <a id="165" class="Keyword">import</a> <a id="172" href="Categories.NaturalTransformation.Core.html" class="Module">Categories.NaturalTransformation.Core</a> <a id="210" class="Keyword">public</a>
</pre></body></html>

==> anc/html/Categories.Object.Cokernel.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Object.Cokernel</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>

<a id="37" class="Keyword">open</a> <a id="42" class="Keyword">import</a> <a id="49" href="Categories.Category.html" class="Module">Categories.Category</a>
<a id="69" class="Keyword">open</a> <a id="74" class="Keyword">import</a> <a id="81" href="Categories.Object.Zero.html" class="Module">Categories.Object.Zero</a>

<a id="105" class="Comment">-- Cokernels of morphisms.</a>
<a id="132" class="Comment">-- https://ncatlab.org/nlab/show/cokernel</a>
<a id="174" class="Keyword">module</a> <a id="181" href="Categories.Object.Cokernel.html" class="Module">Categories.Object.Cokernel</a> <a id="208" class="Symbol">{</a><a id="209" href="Categories.Object.Cokernel.html#209" class="Bound">o</a> <a id="211" href="Categories.Object.Cokernel.html#211" class="Bound">ℓ</a> <a id="213" href="Categories.Object.Cokernel.html#213" class="Bound">e</a><a id="214" class="Symbol">}</a> <a id="216" class="Symbol">{</a><a id="217" href="Categories.Object.Cokernel.html#217" class="Bound">𝒞</a> <a id="219" class="Symbol">:</a> <a id="221" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="230" href="Categories.Object.Cokernel.html#209" class="Bound">o</a> <a id="232" href="Categories.Object.Cokernel.html#211" class="Bound">ℓ</a> <a id="234" href="Categories.Object.Cokernel.html#213" class="Bound">e</a><a id="235" class="Symbol">}</a> <a id="237" class="Symbol">(</a><a id="238" href="Categories.Object.Cokernel.html#238" class="Bound">𝟎</a> <a id="240" class="Symbol">:</a> <a id="242" href="Categories.Object.Zero.html#852" class="Record">Zero</a> <a id="247" href="Categories.Object.Cokernel.html#217" class="Bound">𝒞</a><a id="248" class="Symbol">)</a> <a id="250" class="Keyword">where</a>

<a id="257" class="Keyword">open</a> <a id="262" class="Keyword">import</a> <a id="269" href="Level.html" class="Module">Level</a>

<a id="276" class="Keyword">open</a> <a id="281" class="Keyword">import</a> <a id="288" href="Categories.Morphism.html" class="Module">Categories.Morphism</a> <a id="308" href="Categories.Object.Cokernel.html#217" class="Bound">𝒞</a>
<a id="310" class="Keyword">open</a> <a id="315" class="Keyword">import</a> <a id="322" href="Categories.Morphism.Reasoning.html" class="Module">Categories.Morphism.Reasoning</a> <a id="352" href="Categories.Object.Cokernel.html#217" class="Bound">𝒞</a>
  <a id="356" class="Keyword">hiding</a> <a id="363" class="Symbol">(</a><a id="364" href="Categories.Morphism.Reasoning.Core.html#5845" class="Function">glue</a><a id="368" class="Symbol">)</a>

<a id="371" class="Keyword">open</a> <a id="376" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="385" href="Categories.Object.Cokernel.html#217" class="Bound">𝒞</a>
<a id="387" class="Keyword">open</a> <a id="392" href="Categories.Object.Zero.html#852" class="Module">Zero</a> <a id="397" href="Categories.Object.Cokernel.html#238" class="Bound">𝟎</a>

<a id="400" class="Keyword">open</a> <a id="405" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>

<a id="419" class="Keyword">private</a>
  <a id="429" class="Keyword">variable</a>
    <a id="442" href="Categories.Object.Cokernel.html#442" class="Generalizable">A</a> <a id="444" href="Categories.Object.Cokernel.html#444" class="Generalizable">B</a> <a id="446" href="Categories.Object.Cokernel.html#446" class="Generalizable">X</a> <a id="448" class="Symbol">:</a> <a id="450" href="Categories.Category.Core.html#559" class="Function">Obj</a>
    <a id="458" href="Categories.Object.Cokernel.html#458" class="Generalizable">f</a> <a id="460" href="Categories.Object.Cokernel.html#460" class="Generalizable">h</a> <a id="462" href="Categories.Object.Cokernel.html#462" class="Generalizable">i</a> <a id="464" href="Categories.Object.Cokernel.html#464" class="Generalizable">j</a> <a id="466" href="Categories.Object.Cokernel.html#466" class="Generalizable">k</a> <a id="468" class="Symbol">:</a> <a id="470" href="Categories.Object.Cokernel.html#442" class="Generalizable">A</a> <a id="472" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="474" href="Categories.Object.Cokernel.html#444" class="Generalizable">B</a>

<a id="477" class="Keyword">record</a> <a id="IsCokernel"></a><a id="484" href="Categories.Object.Cokernel.html#484" class="Record">IsCokernel</a> <a id="495" class="Symbol">{</a><a id="496" href="Categories.Object.Cokernel.html#496" class="Bound">A</a> <a id="498" href="Categories.Object.Cokernel.html#498" class="Bound">B</a> <a id="500" href="Categories.Object.Cokernel.html#500" class="Bound">K</a><a id="501" class="Symbol">}</a> <a id="503" class="Symbol">(</a><a id="504" href="Categories.Object.Cokernel.html#504" class="Bound">f</a> <a id="506" class="Symbol">:</a> <a id="508" href="Categories.Object.Cokernel.html#496" class="Bound">A</a> <a id="510" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="512" href="Categories.Object.Cokernel.html#498" class="Bound">B</a><a id="513" class="Symbol">)</a> <a id="515" class="Symbol">(</a><a id="516" href="Categories.Object.Cokernel.html#516" class="Bound">k</a> <a id="518" class="Symbol">:</a> <a id="520" href="Categories.Object.Cokernel.html#498" class="Bound">B</a> <a id="522" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="524" href="Categories.Object.Cokernel.html#500" class="Bound">K</a><a id="525" class="Symbol">)</a> <a id="527" class="Symbol">:</a> <a id="529" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="533" class="Symbol">(</a><a id="534" href="Categories.Object.Cokernel.html#209" class="Bound">o</a> <a id="536" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="538" href="Categories.Object.Cokernel.html#211" class="Bound">ℓ</a> <a id="540" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="542" href="Categories.Object.Cokernel.html#213" class="Bound">e</a><a id="543" class="Symbol">)</a> <a id="545" class="Keyword">where</a>
  <a id="553" class="Keyword">field</a>
    <a id="IsCokernel.commute"></a><a id="563" href="Categories.Object.Cokernel.html#563" class="Field">commute</a>   <a id="573" class="Symbol">:</a> <a id="575" href="Categories.Object.Cokernel.html#516" class="Bound">k</a> <a id="577" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="579" href="Categories.Object.Cokernel.html#504" class="Bound">f</a> <a id="581" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="583" href="Categories.Object.Zero.html#586" class="Function">zero⇒</a>
    <a id="IsCokernel.universal"></a><a id="593" href="Categories.Object.Cokernel.html#593" class="Field">universal</a> <a id="603" class="Symbol">:</a> <a id="605" class="Symbol">∀</a> <a id="607" class="Symbol">{</a><a id="608" href="Categories.Object.Cokernel.html#608" class="Bound">X</a><a id="609" class="Symbol">}</a> <a id="611" class="Symbol">{</a><a id="612" href="Categories.Object.Cokernel.html#612" class="Bound">h</a> <a id="614" class="Symbol">:</a> <a id="616" href="Categories.Object.Cokernel.html#498" class="Bound">B</a> <a id="618" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="620" href="Categories.Object.Cokernel.html#608" class="Bound">X</a><a id="621" class="Symbol">}</a> <a id="623" class="Symbol">→</a> <a id="625" href="Categories.Object.Cokernel.html#612" class="Bound">h</a> <a id="627" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="629" href="Categories.Object.Cokernel.html#504" class="Bound">f</a> <a id="631" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="633" href="Categories.Object.Zero.html#586" class="Function">zero⇒</a> <a id="639" class="Symbol">→</a> <a id="641" href="Categories.Object.Cokernel.html#500" class="Bound">K</a> <a id="643" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="645" href="Categories.Object.Cokernel.html#608" class="Bound">X</a>
    <a id="IsCokernel.factors"></a><a id="651" href="Categories.Object.Cokernel.html#651" class="Field">factors</a>   <a id="661" class="Symbol">:</a> <a id="663" class="Symbol">∀</a> <a id="665" class="Symbol">{</a><a id="666" href="Categories.Object.Cokernel.html#666" class="Bound">eq</a> <a id="669" class="Symbol">:</a> <a id="671" href="Categories.Object.Cokernel.html#460" class="Generalizable">h</a> <a id="673" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="675" href="Categories.Object.Cokernel.html#504" class="Bound">f</a> <a id="677" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="679" href="Categories.Object.Zero.html#586" class="Function">zero⇒</a><a id="684" class="Symbol">}</a> <a id="686" class="Symbol">→</a> <a id="688" href="Categories.Object.Cokernel.html#460" class="Generalizable">h</a> <a id="690" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="692" href="Categories.Object.Cokernel.html#593" class="Field">universal</a> <a id="702" href="Categories.Object.Cokernel.html#666" class="Bound">eq</a> <a id="705" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="707" href="Categories.Object.Cokernel.html#516" class="Bound">k</a>
    <a id="IsCokernel.unique"></a><a id="713" href="Categories.Object.Cokernel.html#713" class="Field">unique</a>    <a id="723" class="Symbol">:</a> <a id="725" class="Symbol">∀</a> <a id="727" class="Symbol">{</a><a id="728" href="Categories.Object.Cokernel.html#728" class="Bound">eq</a> <a id="731" class="Symbol">:</a> <a id="733" href="Categories.Object.Cokernel.html#460" class="Generalizable">h</a> <a id="735" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="737" href="Categories.Object.Cokernel.html#504" class="Bound">f</a> <a id="739" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="741" href="Categories.Object.Zero.html#586" class="Function">zero⇒</a><a id="746" class="Symbol">}</a> <a id="748" class="Symbol">→</a> <a id="750" href="Categories.Object.Cokernel.html#460" class="Generalizable">h</a> <a id="752" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="754" href="Categories.Object.Cokernel.html#462" class="Generalizable">i</a> <a id="756" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="758" href="Categories.Object.Cokernel.html#516" class="Bound">k</a> <a id="760" class="Symbol">→</a> <a id="762" href="Categories.Object.Cokernel.html#462" class="Generalizable">i</a> <a id="764" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="766" href="Categories.Object.Cokernel.html#593" class="Field">universal</a> <a id="776" href="Categories.Object.Cokernel.html#728" class="Bound">eq</a>

  <a id="IsCokernel.universal-resp-≈"></a><a id="782" href="Categories.Object.Cokernel.html#782" class="Function">universal-resp-≈</a> <a id="799" class="Symbol">:</a> <a id="801" class="Symbol">∀</a> <a id="803" class="Symbol">{</a><a id="804" href="Categories.Object.Cokernel.html#804" class="Bound">eq</a> <a id="807" class="Symbol">:</a> <a id="809" href="Categories.Object.Cokernel.html#460" class="Generalizable">h</a> <a id="811" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="813" href="Categories.Object.Cokernel.html#504" class="Bound">f</a> <a id="815" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="817" href="Categories.Object.Zero.html#586" class="Function">zero⇒</a><a id="822" class="Symbol">}</a> <a id="824" class="Symbol">{</a><a id="825" href="Categories.Object.Cokernel.html#825" class="Bound">eq′</a> <a id="829" class="Symbol">:</a> <a id="831" href="Categories.Object.Cokernel.html#462" class="Generalizable">i</a> <a id="833" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="835" href="Categories.Object.Cokernel.html#504" class="Bound">f</a> <a id="837" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="839" href="Categories.Object.Zero.html#586" class="Function">zero⇒</a><a id="844" class="Symbol">}</a> <a id="846" class="Symbol">→</a>
    <a id="852" href="Categories.Object.Cokernel.html#460" class="Generalizable">h</a> <a id="854" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="856" href="Categories.Object.Cokernel.html#462" class="Generalizable">i</a> <a id="858" class="Symbol">→</a> <a id="860" href="Categories.Object.Cokernel.html#593" class="Field">universal</a> <a id="870" href="Categories.Object.Cokernel.html#804" class="Bound">eq</a> <a id="873" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="875" href="Categories.Object.Cokernel.html#593" class="Field">universal</a> <a id="885" href="Categories.Object.Cokernel.html#825" class="Bound">eq′</a>
  <a id="891" href="Categories.Object.Cokernel.html#782" class="Function">universal-resp-≈</a> <a id="908" href="Categories.Object.Cokernel.html#908" class="Bound">h≈i</a> <a id="912" class="Symbol">=</a> <a id="914" href="Categories.Object.Cokernel.html#713" class="Field">unique</a> <a id="921" class="Symbol">(</a><a id="922" href="Categories.Category.Core.html#2991" class="Function">⟺</a> <a id="924" href="Categories.Object.Cokernel.html#908" class="Bound">h≈i</a> <a id="928" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="930" href="Categories.Object.Cokernel.html#651" class="Field">factors</a><a id="937" class="Symbol">)</a>

  <a id="IsCokernel.universal-∘"></a><a id="942" href="Categories.Object.Cokernel.html#942" class="Function">universal-∘</a> <a id="954" class="Symbol">:</a> <a id="956" href="Categories.Object.Cokernel.html#460" class="Generalizable">h</a> <a id="958" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="960" href="Categories.Object.Cokernel.html#516" class="Bound">k</a> <a id="962" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="964" href="Categories.Object.Cokernel.html#504" class="Bound">f</a> <a id="966" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="968" href="Categories.Object.Zero.html#586" class="Function">zero⇒</a>
  <a id="976" href="Categories.Object.Cokernel.html#942" class="Function">universal-∘</a> <a id="988" class="Symbol">{</a><a id="989" class="Argument">h</a> <a id="991" class="Symbol">=</a> <a id="993" href="Categories.Object.Cokernel.html#993" class="Bound">h</a><a id="994" class="Symbol">}</a> <a id="996" class="Symbol">=</a> <a id="998" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="1008" href="Categories.Object.Cokernel.html#993" class="Bound">h</a> <a id="1010" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1012" href="Categories.Object.Cokernel.html#516" class="Bound">k</a> <a id="1014" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1016" href="Categories.Object.Cokernel.html#504" class="Bound">f</a> <a id="1018" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1021" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="1029" href="Categories.Object.Cokernel.html#563" class="Field">commute</a> <a id="1037" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="1043" href="Categories.Object.Cokernel.html#993" class="Bound">h</a> <a id="1045" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1047" href="Categories.Object.Zero.html#586" class="Function">zero⇒</a> <a id="1053" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1056" href="Categories.Object.Zero.html#635" class="Function">zero-∘ˡ</a> <a id="1064" href="Categories.Object.Cokernel.html#993" class="Bound">h</a> <a id="1066" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="1072" href="Categories.Object.Zero.html#586" class="Function">zero⇒</a>     <a id="1082" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="1085" class="Keyword">record</a> <a id="Cokernel"></a><a id="1092" href="Categories.Object.Cokernel.html#1092" class="Record">Cokernel</a> <a id="1101" class="Symbol">{</a><a id="1102" href="Categories.Object.Cokernel.html#1102" class="Bound">A</a> <a id="1104" href="Categories.Object.Cokernel.html#1104" class="Bound">B</a><a id="1105" class="Symbol">}</a> <a id="1107" class="Symbol">(</a><a id="1108" href="Categories.Object.Cokernel.html#1108" class="Bound">f</a> <a id="1110" class="Symbol">:</a> <a id="1112" href="Categories.Object.Cokernel.html#1102" class="Bound">A</a> <a id="1114" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="1116" href="Categories.Object.Cokernel.html#1104" class="Bound">B</a><a id="1117" class="Symbol">)</a> <a id="1119" class="Symbol">:</a> <a id="1121" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1125" class="Symbol">(</a><a id="1126" href="Categories.Object.Cokernel.html#209" class="Bound">o</a> <a id="1128" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1130" href="Categories.Object.Cokernel.html#211" class="Bound">ℓ</a> <a id="1132" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1134" href="Categories.Object.Cokernel.html#213" class="Bound">e</a><a id="1135" class="Symbol">)</a> <a id="1137" class="Keyword">where</a>
  <a id="1145" class="Keyword">field</a>
    <a id="1155" class="Symbol">{</a><a id="Cokernel.cokernel"></a><a id="1156" href="Categories.Object.Cokernel.html#1156" class="Field">cokernel</a><a id="1164" class="Symbol">}</a> <a id="1166" class="Symbol">:</a> <a id="1168" href="Categories.Category.Core.html#559" class="Function">Obj</a>
    <a id="Cokernel.cokernel⇒"></a><a id="1176" href="Categories.Object.Cokernel.html#1176" class="Field">cokernel⇒</a>  <a id="1187" class="Symbol">:</a> <a id="1189" href="Categories.Object.Cokernel.html#1104" class="Bound">B</a> <a id="1191" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="1193" href="Categories.Object.Cokernel.html#1156" class="Field">cokernel</a>
    <a id="Cokernel.isCokernel"></a><a id="1206" href="Categories.Object.Cokernel.html#1206" class="Field">isCokernel</a> <a id="1217" class="Symbol">:</a> <a id="1219" href="Categories.Object.Cokernel.html#484" class="Record">IsCokernel</a> <a id="1230" href="Categories.Object.Cokernel.html#1108" class="Bound">f</a> <a id="1232" href="Categories.Object.Cokernel.html#1176" class="Field">cokernel⇒</a>

  <a id="1245" class="Keyword">open</a> <a id="1250" href="Categories.Object.Cokernel.html#484" class="Module">IsCokernel</a> <a id="1261" href="Categories.Object.Cokernel.html#1206" class="Field">isCokernel</a> <a id="1272" class="Keyword">public</a>

<a id="IsCokernel⇒Cokernel"></a><a id="1280" href="Categories.Object.Cokernel.html#1280" class="Function">IsCokernel⇒Cokernel</a> <a id="1300" class="Symbol">:</a> <a id="1302" href="Categories.Object.Cokernel.html#484" class="Record">IsCokernel</a> <a id="1313" href="Categories.Object.Cokernel.html#458" class="Generalizable">f</a> <a id="1315" href="Categories.Object.Cokernel.html#466" class="Generalizable">k</a> <a id="1317" class="Symbol">→</a> <a id="1319" href="Categories.Object.Cokernel.html#1092" class="Record">Cokernel</a> <a id="1328" href="Categories.Object.Cokernel.html#458" class="Generalizable">f</a>
<a id="1330" href="Categories.Object.Cokernel.html#1280" class="Function">IsCokernel⇒Cokernel</a> <a id="1350" class="Symbol">{</a><a id="1351" class="Argument">k</a> <a id="1353" class="Symbol">=</a> <a id="1355" href="Categories.Object.Cokernel.html#1355" class="Bound">k</a><a id="1356" class="Symbol">}</a> <a id="1358" href="Categories.Object.Cokernel.html#1358" class="Bound">isCokernel</a> <a id="1369" class="Symbol">=</a> <a id="1371" class="Keyword">record</a>
  <a id="1380" class="Symbol">{</a> <a id="1382" href="Categories.Object.Cokernel.html#1176" class="Field">cokernel⇒</a> <a id="1392" class="Symbol">=</a> <a id="1394" href="Categories.Object.Cokernel.html#1355" class="Bound">k</a>
  <a id="1398" class="Symbol">;</a> <a id="1400" href="Categories.Object.Cokernel.html#1206" class="Field">isCokernel</a> <a id="1411" class="Symbol">=</a> <a id="1413" href="Categories.Object.Cokernel.html#1358" class="Bound">isCokernel</a>
  <a id="1426" class="Symbol">}</a>
</pre></body></html>

==> anc/html/Categories.Object.Coproduct.Indexed.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Object.Coproduct.Indexed</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>

<a id="37" class="Keyword">open</a> <a id="42" class="Keyword">import</a> <a id="49" href="Categories.Category.html" class="Module">Categories.Category</a>

<a id="70" class="Keyword">module</a> <a id="77" href="Categories.Object.Coproduct.Indexed.html" class="Module">Categories.Object.Coproduct.Indexed</a> <a id="113" class="Symbol">{</a><a id="114" href="Categories.Object.Coproduct.Indexed.html#114" class="Bound">o</a> <a id="116" href="Categories.Object.Coproduct.Indexed.html#116" class="Bound">ℓ</a> <a id="118" href="Categories.Object.Coproduct.Indexed.html#118" class="Bound">e</a><a id="119" class="Symbol">}</a> <a id="121" class="Symbol">(</a><a id="122" href="Categories.Object.Coproduct.Indexed.html#122" class="Bound">C</a> <a id="124" class="Symbol">:</a> <a id="126" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="135" href="Categories.Object.Coproduct.Indexed.html#114" class="Bound">o</a> <a id="137" href="Categories.Object.Coproduct.Indexed.html#116" class="Bound">ℓ</a> <a id="139" href="Categories.Object.Coproduct.Indexed.html#118" class="Bound">e</a><a id="140" class="Symbol">)</a> <a id="142" class="Keyword">where</a>

<a id="149" class="Keyword">open</a> <a id="154" class="Keyword">import</a> <a id="161" href="Level.html" class="Module">Level</a>

<a id="168" class="Keyword">open</a> <a id="173" class="Keyword">import</a> <a id="180" href="Categories.Morphism.Reasoning.Core.html" class="Module">Categories.Morphism.Reasoning.Core</a> <a id="215" href="Categories.Object.Coproduct.Indexed.html#122" class="Bound">C</a>

<a id="218" class="Keyword">open</a> <a id="223" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="232" href="Categories.Object.Coproduct.Indexed.html#122" class="Bound">C</a>
<a id="234" class="Keyword">open</a> <a id="239" href="Categories.Category.Core.html#1530" class="Module">Equiv</a>

<a id="246" class="Keyword">record</a> <a id="IndexedCoproductOf"></a><a id="253" href="Categories.Object.Coproduct.Indexed.html#253" class="Record">IndexedCoproductOf</a> <a id="272" class="Symbol">{</a><a id="273" href="Categories.Object.Coproduct.Indexed.html#273" class="Bound">i</a><a id="274" class="Symbol">}</a> <a id="276" class="Symbol">{</a><a id="277" href="Categories.Object.Coproduct.Indexed.html#277" class="Bound">I</a> <a id="279" class="Symbol">:</a> <a id="281" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="285" href="Categories.Object.Coproduct.Indexed.html#273" class="Bound">i</a><a id="286" class="Symbol">}</a> <a id="288" class="Symbol">(</a><a id="289" href="Categories.Object.Coproduct.Indexed.html#289" class="Bound">P</a> <a id="291" class="Symbol">:</a> <a id="293" href="Categories.Object.Coproduct.Indexed.html#277" class="Bound">I</a> <a id="295" class="Symbol">→</a> <a id="297" href="Categories.Category.Core.html#559" class="Field">Obj</a><a id="300" class="Symbol">)</a> <a id="302" class="Symbol">:</a> <a id="304" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="308" class="Symbol">(</a><a id="309" href="Categories.Object.Coproduct.Indexed.html#273" class="Bound">i</a> <a id="311" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="313" href="Categories.Object.Coproduct.Indexed.html#114" class="Bound">o</a> <a id="315" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="317" href="Categories.Object.Coproduct.Indexed.html#118" class="Bound">e</a> <a id="319" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="321" href="Categories.Object.Coproduct.Indexed.html#116" class="Bound">ℓ</a><a id="322" class="Symbol">)</a> <a id="324" class="Keyword">where</a>
  <a id="332" class="Keyword">field</a>
    <a id="IndexedCoproductOf.X"></a><a id="342" href="Categories.Object.Coproduct.Indexed.html#342" class="Field">X</a> <a id="344" class="Symbol">:</a> <a id="346" href="Categories.Category.Core.html#559" class="Field">Obj</a>

    <a id="IndexedCoproductOf.ι"></a><a id="355" href="Categories.Object.Coproduct.Indexed.html#355" class="Field">ι</a> <a id="357" class="Symbol">:</a> <a id="359" class="Symbol">∀</a> <a id="361" href="Categories.Object.Coproduct.Indexed.html#361" class="Bound">i</a> <a id="363" class="Symbol">→</a> <a id="365" href="Categories.Object.Coproduct.Indexed.html#289" class="Bound">P</a> <a id="367" href="Categories.Object.Coproduct.Indexed.html#361" class="Bound">i</a> <a id="369" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="371" href="Categories.Object.Coproduct.Indexed.html#342" class="Field">X</a>
    <a id="IndexedCoproductOf.[_]"></a><a id="377" href="Categories.Object.Coproduct.Indexed.html#377" class="Field Operator">[_]</a> <a id="381" class="Symbol">:</a> <a id="383" class="Symbol">∀</a> <a id="385" class="Symbol">{</a><a id="386" href="Categories.Object.Coproduct.Indexed.html#386" class="Bound">Y</a><a id="387" class="Symbol">}</a> <a id="389" class="Symbol">→</a> <a id="391" class="Symbol">(∀</a> <a id="394" href="Categories.Object.Coproduct.Indexed.html#394" class="Bound">i</a> <a id="396" class="Symbol">→</a> <a id="398" href="Categories.Object.Coproduct.Indexed.html#289" class="Bound">P</a> <a id="400" href="Categories.Object.Coproduct.Indexed.html#394" class="Bound">i</a> <a id="402" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="404" href="Categories.Object.Coproduct.Indexed.html#386" class="Bound">Y</a><a id="405" class="Symbol">)</a> <a id="407" class="Symbol">→</a> <a id="409" href="Categories.Object.Coproduct.Indexed.html#342" class="Field">X</a> <a id="411" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="413" href="Categories.Object.Coproduct.Indexed.html#386" class="Bound">Y</a>

    <a id="IndexedCoproductOf.commute"></a><a id="420" href="Categories.Object.Coproduct.Indexed.html#420" class="Field">commute</a> <a id="428" class="Symbol">:</a> <a id="430" class="Symbol">∀</a> <a id="432" class="Symbol">{</a><a id="433" href="Categories.Object.Coproduct.Indexed.html#433" class="Bound">Y</a><a id="434" class="Symbol">}</a> <a id="436" class="Symbol">{</a><a id="437" href="Categories.Object.Coproduct.Indexed.html#437" class="Bound">f</a> <a id="439" class="Symbol">:</a> <a id="441" class="Symbol">∀</a> <a id="443" href="Categories.Object.Coproduct.Indexed.html#443" class="Bound">i</a> <a id="445" class="Symbol">→</a> <a id="447" href="Categories.Object.Coproduct.Indexed.html#289" class="Bound">P</a> <a id="449" href="Categories.Object.Coproduct.Indexed.html#443" class="Bound">i</a> <a id="451" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="453" href="Categories.Object.Coproduct.Indexed.html#433" class="Bound">Y</a><a id="454" class="Symbol">}</a> <a id="456" class="Symbol">{</a><a id="457" href="Categories.Object.Coproduct.Indexed.html#457" class="Bound">i</a><a id="458" class="Symbol">}</a> <a id="460" class="Symbol">→</a> <a id="462" href="Categories.Object.Coproduct.Indexed.html#377" class="Field Operator">[</a> <a id="464" href="Categories.Object.Coproduct.Indexed.html#437" class="Bound">f</a> <a id="466" href="Categories.Object.Coproduct.Indexed.html#377" class="Field Operator">]</a> <a id="468" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="470" href="Categories.Object.Coproduct.Indexed.html#355" class="Field">ι</a> <a id="472" href="Categories.Object.Coproduct.Indexed.html#457" class="Bound">i</a> <a id="474" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="476" href="Categories.Object.Coproduct.Indexed.html#437" class="Bound">f</a> <a id="478" href="Categories.Object.Coproduct.Indexed.html#457" class="Bound">i</a>
    <a id="IndexedCoproductOf.unique"></a><a id="484" href="Categories.Object.Coproduct.Indexed.html#484" class="Field">unique</a> <a id="491" class="Symbol">:</a> <a id="493" class="Symbol">∀</a> <a id="495" class="Symbol">{</a><a id="496" href="Categories.Object.Coproduct.Indexed.html#496" class="Bound">Y</a><a id="497" class="Symbol">}</a> <a id="499" class="Symbol">{</a><a id="500" href="Categories.Object.Coproduct.Indexed.html#500" class="Bound">h</a> <a id="502" class="Symbol">:</a> <a id="504" href="Categories.Object.Coproduct.Indexed.html#342" class="Field">X</a> <a id="506" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="508" href="Categories.Object.Coproduct.Indexed.html#496" class="Bound">Y</a><a id="509" class="Symbol">}</a> <a id="511" class="Symbol">{</a><a id="512" href="Categories.Object.Coproduct.Indexed.html#512" class="Bound">f</a> <a id="514" class="Symbol">:</a> <a id="516" class="Symbol">∀</a> <a id="518" href="Categories.Object.Coproduct.Indexed.html#518" class="Bound">i</a> <a id="520" class="Symbol">→</a> <a id="522" href="Categories.Object.Coproduct.Indexed.html#289" class="Bound">P</a> <a id="524" href="Categories.Object.Coproduct.Indexed.html#518" class="Bound">i</a> <a id="526" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="528" href="Categories.Object.Coproduct.Indexed.html#496" class="Bound">Y</a><a id="529" class="Symbol">}</a> <a id="531" class="Symbol">→</a> <a id="533" class="Symbol">(∀</a> <a id="536" class="Symbol">{</a><a id="537" href="Categories.Object.Coproduct.Indexed.html#537" class="Bound">i</a><a id="538" class="Symbol">}</a> <a id="540" class="Symbol">→</a> <a id="542" href="Categories.Object.Coproduct.Indexed.html#500" class="Bound">h</a> <a id="544" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="546" href="Categories.Object.Coproduct.Indexed.html#355" class="Field">ι</a> <a id="548" href="Categories.Object.Coproduct.Indexed.html#537" class="Bound">i</a> <a id="550" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="552" href="Categories.Object.Coproduct.Indexed.html#512" class="Bound">f</a> <a id="554" href="Categories.Object.Coproduct.Indexed.html#537" class="Bound">i</a><a id="555" class="Symbol">)</a> <a id="557" class="Symbol">→</a> <a id="559" href="Categories.Object.Coproduct.Indexed.html#377" class="Field Operator">[</a> <a id="561" href="Categories.Object.Coproduct.Indexed.html#512" class="Bound">f</a> <a id="563" href="Categories.Object.Coproduct.Indexed.html#377" class="Field Operator">]</a> <a id="565" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="567" href="Categories.Object.Coproduct.Indexed.html#500" class="Bound">h</a>

  <a id="IndexedCoproductOf.η"></a><a id="572" href="Categories.Object.Coproduct.Indexed.html#572" class="Function">η</a> <a id="574" class="Symbol">:</a> <a id="576" class="Symbol">∀</a> <a id="578" class="Symbol">{</a><a id="579" href="Categories.Object.Coproduct.Indexed.html#579" class="Bound">Y</a><a id="580" class="Symbol">}</a> <a id="582" class="Symbol">(</a><a id="583" href="Categories.Object.Coproduct.Indexed.html#583" class="Bound">h</a> <a id="585" class="Symbol">:</a> <a id="587" href="Categories.Object.Coproduct.Indexed.html#342" class="Field">X</a> <a id="589" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="591" href="Categories.Object.Coproduct.Indexed.html#579" class="Bound">Y</a><a id="592" class="Symbol">)</a> <a id="594" class="Symbol">→</a> <a id="596" href="Categories.Object.Coproduct.Indexed.html#377" class="Field Operator">[</a> <a id="598" class="Symbol">(λ</a> <a id="601" href="Categories.Object.Coproduct.Indexed.html#601" class="Bound">i</a> <a id="603" class="Symbol">→</a> <a id="605" href="Categories.Object.Coproduct.Indexed.html#583" class="Bound">h</a> <a id="607" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="609" href="Categories.Object.Coproduct.Indexed.html#355" class="Field">ι</a> <a id="611" href="Categories.Object.Coproduct.Indexed.html#601" class="Bound">i</a><a id="612" class="Symbol">)</a> <a id="614" href="Categories.Object.Coproduct.Indexed.html#377" class="Field Operator">]</a> <a id="616" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="618" href="Categories.Object.Coproduct.Indexed.html#583" class="Bound">h</a>
  <a id="622" href="Categories.Object.Coproduct.Indexed.html#572" class="Function">η</a> <a id="624" href="Categories.Object.Coproduct.Indexed.html#624" class="Bound">h</a> <a id="626" class="Symbol">=</a> <a id="628" href="Categories.Object.Coproduct.Indexed.html#484" class="Field">unique</a> <a id="635" href="Relation.Binary.Structures.html#1641" class="Function">refl</a>

  <a id="IndexedCoproductOf.∘[]"></a><a id="643" href="Categories.Object.Coproduct.Indexed.html#643" class="Function">∘[]</a> <a id="647" class="Symbol">:</a> <a id="649" class="Symbol">∀</a> <a id="651" class="Symbol">{</a><a id="652" href="Categories.Object.Coproduct.Indexed.html#652" class="Bound">Y</a> <a id="654" href="Categories.Object.Coproduct.Indexed.html#654" class="Bound">Z</a><a id="655" class="Symbol">}</a> <a id="657" class="Symbol">(</a><a id="658" href="Categories.Object.Coproduct.Indexed.html#658" class="Bound">f</a> <a id="660" class="Symbol">:</a> <a id="662" class="Symbol">∀</a> <a id="664" href="Categories.Object.Coproduct.Indexed.html#664" class="Bound">i</a> <a id="666" class="Symbol">→</a> <a id="668" href="Categories.Object.Coproduct.Indexed.html#289" class="Bound">P</a> <a id="670" href="Categories.Object.Coproduct.Indexed.html#664" class="Bound">i</a> <a id="672" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="674" href="Categories.Object.Coproduct.Indexed.html#652" class="Bound">Y</a><a id="675" class="Symbol">)</a> <a id="677" class="Symbol">(</a><a id="678" href="Categories.Object.Coproduct.Indexed.html#678" class="Bound">g</a> <a id="680" class="Symbol">:</a> <a id="682" href="Categories.Object.Coproduct.Indexed.html#652" class="Bound">Y</a> <a id="684" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="686" href="Categories.Object.Coproduct.Indexed.html#654" class="Bound">Z</a><a id="687" class="Symbol">)</a> <a id="689" class="Symbol">→</a> <a id="691" href="Categories.Object.Coproduct.Indexed.html#678" class="Bound">g</a> <a id="693" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="695" href="Categories.Object.Coproduct.Indexed.html#377" class="Field Operator">[</a> <a id="697" href="Categories.Object.Coproduct.Indexed.html#658" class="Bound">f</a> <a id="699" href="Categories.Object.Coproduct.Indexed.html#377" class="Field Operator">]</a> <a id="701" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="703" href="Categories.Object.Coproduct.Indexed.html#377" class="Field Operator">[</a> <a id="705" class="Symbol">(λ</a> <a id="708" href="Categories.Object.Coproduct.Indexed.html#708" class="Bound">i</a> <a id="710" class="Symbol">→</a> <a id="712" href="Categories.Object.Coproduct.Indexed.html#678" class="Bound">g</a> <a id="714" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="716" href="Categories.Object.Coproduct.Indexed.html#658" class="Bound">f</a> <a id="718" href="Categories.Object.Coproduct.Indexed.html#708" class="Bound">i</a><a id="719" class="Symbol">)</a> <a id="721" href="Categories.Object.Coproduct.Indexed.html#377" class="Field Operator">]</a>
  <a id="725" href="Categories.Object.Coproduct.Indexed.html#643" class="Function">∘[]</a> <a id="729" href="Categories.Object.Coproduct.Indexed.html#729" class="Bound">f</a> <a id="731" href="Categories.Object.Coproduct.Indexed.html#731" class="Bound">g</a> <a id="733" class="Symbol">=</a> <a id="735" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="739" class="Symbol">(</a><a id="740" href="Categories.Object.Coproduct.Indexed.html#484" class="Field">unique</a> <a id="747" class="Symbol">(</a><a id="748" href="Categories.Morphism.Reasoning.Core.html#3034" class="Function">pullʳ</a> <a id="754" href="Categories.Object.Coproduct.Indexed.html#420" class="Field">commute</a><a id="761" class="Symbol">))</a>

  <a id="IndexedCoproductOf.[]-cong"></a><a id="767" href="Categories.Object.Coproduct.Indexed.html#767" class="Function">[]-cong</a> <a id="775" class="Symbol">:</a> <a id="777" class="Symbol">∀</a> <a id="779" class="Symbol">{</a><a id="780" href="Categories.Object.Coproduct.Indexed.html#780" class="Bound">Y</a><a id="781" class="Symbol">}</a> <a id="783" class="Symbol">{</a><a id="784" href="Categories.Object.Coproduct.Indexed.html#784" class="Bound">f</a> <a id="786" href="Categories.Object.Coproduct.Indexed.html#786" class="Bound">g</a> <a id="788" class="Symbol">:</a> <a id="790" class="Symbol">∀</a> <a id="792" href="Categories.Object.Coproduct.Indexed.html#792" class="Bound">i</a> <a id="794" class="Symbol">→</a> <a id="796" href="Categories.Object.Coproduct.Indexed.html#289" class="Bound">P</a> <a id="798" href="Categories.Object.Coproduct.Indexed.html#792" class="Bound">i</a> <a id="800" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="802" href="Categories.Object.Coproduct.Indexed.html#780" class="Bound">Y</a><a id="803" class="Symbol">}</a> <a id="805" class="Symbol">→</a> <a id="807" class="Symbol">(∀</a> <a id="810" class="Symbol">{</a><a id="811" href="Categories.Object.Coproduct.Indexed.html#811" class="Bound">i</a><a id="812" class="Symbol">}</a> <a id="814" class="Symbol">→</a> <a id="816" href="Categories.Object.Coproduct.Indexed.html#784" class="Bound">f</a> <a id="818" href="Categories.Object.Coproduct.Indexed.html#811" class="Bound">i</a> <a id="820" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="822" href="Categories.Object.Coproduct.Indexed.html#786" class="Bound">g</a> <a id="824" href="Categories.Object.Coproduct.Indexed.html#811" class="Bound">i</a><a id="825" class="Symbol">)</a> <a id="827" class="Symbol">→</a> <a id="829" href="Categories.Object.Coproduct.Indexed.html#377" class="Field Operator">[</a> <a id="831" href="Categories.Object.Coproduct.Indexed.html#784" class="Bound">f</a> <a id="833" href="Categories.Object.Coproduct.Indexed.html#377" class="Field Operator">]</a> <a id="835" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="837" href="Categories.Object.Coproduct.Indexed.html#377" class="Field Operator">[</a> <a id="839" href="Categories.Object.Coproduct.Indexed.html#786" class="Bound">g</a> <a id="841" href="Categories.Object.Coproduct.Indexed.html#377" class="Field Operator">]</a>
  <a id="845" href="Categories.Object.Coproduct.Indexed.html#767" class="Function">[]-cong</a> <a id="853" href="Categories.Object.Coproduct.Indexed.html#853" class="Bound">eq</a> <a id="856" class="Symbol">=</a> <a id="858" href="Categories.Object.Coproduct.Indexed.html#484" class="Field">unique</a> <a id="865" class="Symbol">(</a><a id="866" href="Relation.Binary.Structures.html#1693" class="Function">trans</a> <a id="872" href="Categories.Object.Coproduct.Indexed.html#420" class="Field">commute</a> <a id="880" class="Symbol">(</a><a id="881" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="885" href="Categories.Object.Coproduct.Indexed.html#853" class="Bound">eq</a><a id="887" class="Symbol">))</a>

  <a id="IndexedCoproductOf.unique′"></a><a id="893" href="Categories.Object.Coproduct.Indexed.html#893" class="Function">unique′</a> <a id="901" class="Symbol">:</a> <a id="903" class="Symbol">∀</a> <a id="905" class="Symbol">{</a><a id="906" href="Categories.Object.Coproduct.Indexed.html#906" class="Bound">Y</a><a id="907" class="Symbol">}</a> <a id="909" class="Symbol">{</a><a id="910" href="Categories.Object.Coproduct.Indexed.html#910" class="Bound">h</a> <a id="912" href="Categories.Object.Coproduct.Indexed.html#912" class="Bound">h′</a> <a id="915" class="Symbol">:</a> <a id="917" href="Categories.Object.Coproduct.Indexed.html#342" class="Field">X</a> <a id="919" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="921" href="Categories.Object.Coproduct.Indexed.html#906" class="Bound">Y</a><a id="922" class="Symbol">}</a> <a id="924" class="Symbol">→</a> <a id="926" class="Symbol">(∀</a> <a id="929" class="Symbol">{</a><a id="930" href="Categories.Object.Coproduct.Indexed.html#930" class="Bound">i</a><a id="931" class="Symbol">}</a> <a id="933" class="Symbol">→</a> <a id="935" href="Categories.Object.Coproduct.Indexed.html#912" class="Bound">h′</a> <a id="938" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="940" href="Categories.Object.Coproduct.Indexed.html#355" class="Field">ι</a> <a id="942" href="Categories.Object.Coproduct.Indexed.html#930" class="Bound">i</a> <a id="944" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="946" href="Categories.Object.Coproduct.Indexed.html#910" class="Bound">h</a> <a id="948" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="950" href="Categories.Object.Coproduct.Indexed.html#355" class="Field">ι</a> <a id="952" href="Categories.Object.Coproduct.Indexed.html#930" class="Bound">i</a><a id="953" class="Symbol">)</a> <a id="955" class="Symbol">→</a> <a id="957" href="Categories.Object.Coproduct.Indexed.html#912" class="Bound">h′</a> <a id="960" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="962" href="Categories.Object.Coproduct.Indexed.html#910" class="Bound">h</a>
  <a id="966" href="Categories.Object.Coproduct.Indexed.html#893" class="Function">unique′</a> <a id="974" href="Categories.Object.Coproduct.Indexed.html#974" class="Bound">f</a> <a id="976" class="Symbol">=</a> <a id="978" href="Relation.Binary.Structures.html#1693" class="Function">trans</a> <a id="984" class="Symbol">(</a><a id="985" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="989" class="Symbol">(</a><a id="990" href="Categories.Object.Coproduct.Indexed.html#484" class="Field">unique</a> <a id="997" href="Categories.Object.Coproduct.Indexed.html#974" class="Bound">f</a><a id="998" class="Symbol">))</a> <a id="1001" class="Symbol">(</a><a id="1002" href="Categories.Object.Coproduct.Indexed.html#572" class="Function">η</a> <a id="1004" class="Symbol">_)</a>

<a id="AllCoproductsOf"></a><a id="1008" href="Categories.Object.Coproduct.Indexed.html#1008" class="Function">AllCoproductsOf</a> <a id="1024" class="Symbol">:</a> <a id="1026" class="Symbol">∀</a> <a id="1028" href="Categories.Object.Coproduct.Indexed.html#1028" class="Bound">i</a> <a id="1030" class="Symbol">→</a> <a id="1032" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1036" class="Symbol">(</a><a id="1037" href="Categories.Object.Coproduct.Indexed.html#114" class="Bound">o</a> <a id="1039" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1041" href="Categories.Object.Coproduct.Indexed.html#116" class="Bound">ℓ</a> <a id="1043" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1045" href="Categories.Object.Coproduct.Indexed.html#118" class="Bound">e</a> <a id="1047" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1049" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="1053" href="Categories.Object.Coproduct.Indexed.html#1028" class="Bound">i</a><a id="1054" class="Symbol">)</a>
<a id="1056" href="Categories.Object.Coproduct.Indexed.html#1008" class="Function">AllCoproductsOf</a> <a id="1072" href="Categories.Object.Coproduct.Indexed.html#1072" class="Bound">i</a> <a id="1074" class="Symbol">=</a> <a id="1076" class="Symbol">∀</a> <a id="1078" class="Symbol">{</a><a id="1079" href="Categories.Object.Coproduct.Indexed.html#1079" class="Bound">I</a> <a id="1081" class="Symbol">:</a> <a id="1083" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1087" href="Categories.Object.Coproduct.Indexed.html#1072" class="Bound">i</a><a id="1088" class="Symbol">}</a> <a id="1090" class="Symbol">(</a><a id="1091" href="Categories.Object.Coproduct.Indexed.html#1091" class="Bound">P</a> <a id="1093" class="Symbol">:</a> <a id="1095" href="Categories.Object.Coproduct.Indexed.html#1079" class="Bound">I</a> <a id="1097" class="Symbol">→</a> <a id="1099" href="Categories.Category.Core.html#559" class="Field">Obj</a><a id="1102" class="Symbol">)</a> <a id="1104" class="Symbol">→</a> <a id="1106" href="Categories.Object.Coproduct.Indexed.html#253" class="Record">IndexedCoproductOf</a> <a id="1125" href="Categories.Object.Coproduct.Indexed.html#1091" class="Bound">P</a>
</pre></body></html>

==> anc/html/Categories.Object.Coproduct.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Object.Coproduct</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>
<a id="36" class="Keyword">open</a> <a id="41" class="Keyword">import</a> <a id="48" href="Categories.Category.html" class="Module">Categories.Category</a> <a id="68" class="Keyword">hiding</a> <a id="75" class="Symbol">(</a><a id="76" href="Categories.Category.html#502" class="Function Operator">_[_,_]</a><a id="82" class="Symbol">)</a>

<a id="85" class="Keyword">module</a> <a id="92" href="Categories.Object.Coproduct.html" class="Module">Categories.Object.Coproduct</a> <a id="120" class="Symbol">{</a><a id="121" href="Categories.Object.Coproduct.html#121" class="Bound">o</a> <a id="123" href="Categories.Object.Coproduct.html#123" class="Bound">ℓ</a> <a id="125" href="Categories.Object.Coproduct.html#125" class="Bound">e</a><a id="126" class="Symbol">}</a> <a id="128" class="Symbol">(</a><a id="129" href="Categories.Object.Coproduct.html#129" class="Bound">𝒞</a> <a id="131" class="Symbol">:</a> <a id="133" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="142" href="Categories.Object.Coproduct.html#121" class="Bound">o</a> <a id="144" href="Categories.Object.Coproduct.html#123" class="Bound">ℓ</a> <a id="146" href="Categories.Object.Coproduct.html#125" class="Bound">e</a><a id="147" class="Symbol">)</a> <a id="149" class="Keyword">where</a>

<a id="156" class="Keyword">open</a> <a id="161" class="Keyword">import</a> <a id="168" href="Level.html" class="Module">Level</a>
<a id="174" class="Keyword">open</a> <a id="179" class="Keyword">import</a> <a id="186" href="Function.html" class="Module">Function</a> <a id="195" class="Keyword">using</a> <a id="201" class="Symbol">(</a><a id="202" href="Function.Base.html#1657" class="Function">flip</a><a id="206" class="Symbol">;</a> <a id="208" href="Function.Base.html#1993" class="Function Operator">_$_</a><a id="211" class="Symbol">)</a>

<a id="214" class="Keyword">open</a> <a id="219" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="228" href="Categories.Object.Coproduct.html#129" class="Bound">𝒞</a>

<a id="231" class="Keyword">open</a> <a id="236" class="Keyword">import</a> <a id="243" href="Categories.Morphism.Reasoning.html" class="Module">Categories.Morphism.Reasoning</a> <a id="273" href="Categories.Object.Coproduct.html#129" class="Bound">𝒞</a>
<a id="275" class="Keyword">open</a> <a id="280" class="Keyword">import</a> <a id="287" href="Categories.Morphism.html" class="Module">Categories.Morphism</a> <a id="307" href="Categories.Object.Coproduct.html#129" class="Bound">𝒞</a>

<a id="310" class="Keyword">open</a> <a id="315" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>

<a id="329" class="Keyword">private</a>
  <a id="339" class="Keyword">variable</a>
    <a id="352" href="Categories.Object.Coproduct.html#352" class="Generalizable">A</a> <a id="354" href="Categories.Object.Coproduct.html#354" class="Generalizable">B</a> <a id="356" href="Categories.Object.Coproduct.html#356" class="Generalizable">C</a> <a id="358" href="Categories.Object.Coproduct.html#358" class="Generalizable">D</a> <a id="360" href="Categories.Object.Coproduct.html#360" class="Generalizable">X</a> <a id="362" href="Categories.Object.Coproduct.html#362" class="Generalizable">Y</a> <a id="364" href="Categories.Object.Coproduct.html#364" class="Generalizable">Z</a> <a id="366" class="Symbol">:</a> <a id="368" href="Categories.Category.Core.html#559" class="Field">Obj</a>
    <a id="376" href="Categories.Object.Coproduct.html#376" class="Generalizable">f</a> <a id="378" href="Categories.Object.Coproduct.html#378" class="Generalizable">g</a> <a id="380" href="Categories.Object.Coproduct.html#380" class="Generalizable">h</a> <a id="382" class="Symbol">:</a> <a id="384" href="Categories.Object.Coproduct.html#352" class="Generalizable">A</a> <a id="386" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="388" href="Categories.Object.Coproduct.html#354" class="Generalizable">B</a>

<a id="391" class="Keyword">record</a> <a id="Coproduct"></a><a id="398" href="Categories.Object.Coproduct.html#398" class="Record">Coproduct</a> <a id="408" class="Symbol">(</a><a id="409" href="Categories.Object.Coproduct.html#409" class="Bound">A</a> <a id="411" href="Categories.Object.Coproduct.html#411" class="Bound">B</a> <a id="413" class="Symbol">:</a> <a id="415" href="Categories.Category.Core.html#559" class="Field">Obj</a><a id="418" class="Symbol">)</a> <a id="420" class="Symbol">:</a> <a id="422" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="426" class="Symbol">(</a><a id="427" href="Categories.Object.Coproduct.html#121" class="Bound">o</a> <a id="429" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="431" href="Categories.Object.Coproduct.html#123" class="Bound">ℓ</a> <a id="433" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="435" href="Categories.Object.Coproduct.html#125" class="Bound">e</a><a id="436" class="Symbol">)</a> <a id="438" class="Keyword">where</a>

  <a id="447" class="Keyword">field</a>
    <a id="Coproduct.A+B"></a><a id="457" href="Categories.Object.Coproduct.html#457" class="Field">A+B</a>   <a id="463" class="Symbol">:</a> <a id="465" href="Categories.Category.Core.html#559" class="Field">Obj</a>
    <a id="Coproduct.i₁"></a><a id="473" href="Categories.Object.Coproduct.html#473" class="Field">i₁</a>    <a id="479" class="Symbol">:</a> <a id="481" href="Categories.Object.Coproduct.html#409" class="Bound">A</a> <a id="483" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="485" href="Categories.Object.Coproduct.html#457" class="Field">A+B</a>
    <a id="Coproduct.i₂"></a><a id="493" href="Categories.Object.Coproduct.html#493" class="Field">i₂</a>    <a id="499" class="Symbol">:</a> <a id="501" href="Categories.Object.Coproduct.html#411" class="Bound">B</a> <a id="503" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="505" href="Categories.Object.Coproduct.html#457" class="Field">A+B</a>
    <a id="Coproduct.[_,_]"></a><a id="513" href="Categories.Object.Coproduct.html#513" class="Field Operator">[_,_]</a> <a id="519" class="Symbol">:</a> <a id="521" href="Categories.Object.Coproduct.html#409" class="Bound">A</a> <a id="523" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="525" href="Categories.Object.Coproduct.html#356" class="Generalizable">C</a> <a id="527" class="Symbol">→</a> <a id="529" href="Categories.Object.Coproduct.html#411" class="Bound">B</a> <a id="531" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="533" href="Categories.Object.Coproduct.html#356" class="Generalizable">C</a> <a id="535" class="Symbol">→</a> <a id="537" href="Categories.Object.Coproduct.html#457" class="Field">A+B</a> <a id="541" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="543" href="Categories.Object.Coproduct.html#356" class="Generalizable">C</a>

    <a id="Coproduct.inject₁"></a><a id="550" href="Categories.Object.Coproduct.html#550" class="Field">inject₁</a> <a id="558" class="Symbol">:</a> <a id="560" href="Categories.Object.Coproduct.html#513" class="Field Operator">[</a> <a id="562" href="Categories.Object.Coproduct.html#376" class="Generalizable">f</a> <a id="564" href="Categories.Object.Coproduct.html#513" class="Field Operator">,</a> <a id="566" href="Categories.Object.Coproduct.html#378" class="Generalizable">g</a> <a id="568" href="Categories.Object.Coproduct.html#513" class="Field Operator">]</a> <a id="570" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="572" href="Categories.Object.Coproduct.html#473" class="Field">i₁</a> <a id="575" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="577" href="Categories.Object.Coproduct.html#376" class="Generalizable">f</a>
    <a id="Coproduct.inject₂"></a><a id="583" href="Categories.Object.Coproduct.html#583" class="Field">inject₂</a> <a id="591" class="Symbol">:</a> <a id="593" href="Categories.Object.Coproduct.html#513" class="Field Operator">[</a> <a id="595" href="Categories.Object.Coproduct.html#376" class="Generalizable">f</a> <a id="597" href="Categories.Object.Coproduct.html#513" class="Field Operator">,</a> <a id="599" href="Categories.Object.Coproduct.html#378" class="Generalizable">g</a> <a id="601" href="Categories.Object.Coproduct.html#513" class="Field Operator">]</a> <a id="603" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="605" href="Categories.Object.Coproduct.html#493" class="Field">i₂</a> <a id="608" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="610" href="Categories.Object.Coproduct.html#378" class="Generalizable">g</a>
    <a id="Coproduct.unique"></a><a id="616" href="Categories.Object.Coproduct.html#616" class="Field">unique</a>   <a id="625" class="Symbol">:</a> <a id="627" href="Categories.Object.Coproduct.html#380" class="Generalizable">h</a> <a id="629" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="631" href="Categories.Object.Coproduct.html#473" class="Field">i₁</a> <a id="634" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="636" href="Categories.Object.Coproduct.html#376" class="Generalizable">f</a> <a id="638" class="Symbol">→</a> <a id="640" href="Categories.Object.Coproduct.html#380" class="Generalizable">h</a> <a id="642" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="644" href="Categories.Object.Coproduct.html#493" class="Field">i₂</a> <a id="647" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="649" href="Categories.Object.Coproduct.html#378" class="Generalizable">g</a> <a id="651" class="Symbol">→</a> <a id="653" href="Categories.Object.Coproduct.html#513" class="Field Operator">[</a> <a id="655" href="Categories.Object.Coproduct.html#376" class="Generalizable">f</a> <a id="657" href="Categories.Object.Coproduct.html#513" class="Field Operator">,</a> <a id="659" href="Categories.Object.Coproduct.html#378" class="Generalizable">g</a> <a id="661" href="Categories.Object.Coproduct.html#513" class="Field Operator">]</a> <a id="663" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="665" href="Categories.Object.Coproduct.html#380" class="Generalizable">h</a>

  <a id="Coproduct.g-η"></a><a id="670" href="Categories.Object.Coproduct.html#670" class="Function">g-η</a> <a id="674" class="Symbol">:</a> <a id="676" href="Categories.Object.Coproduct.html#513" class="Field Operator">[</a> <a id="678" href="Categories.Object.Coproduct.html#376" class="Generalizable">f</a> <a id="680" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="682" href="Categories.Object.Coproduct.html#473" class="Field">i₁</a> <a id="685" href="Categories.Object.Coproduct.html#513" class="Field Operator">,</a> <a id="687" href="Categories.Object.Coproduct.html#376" class="Generalizable">f</a> <a id="689" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="691" href="Categories.Object.Coproduct.html#493" class="Field">i₂</a> <a id="694" href="Categories.Object.Coproduct.html#513" class="Field Operator">]</a> <a id="696" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="698" href="Categories.Object.Coproduct.html#376" class="Generalizable">f</a>
  <a id="702" href="Categories.Object.Coproduct.html#670" class="Function">g-η</a> <a id="706" class="Symbol">=</a> <a id="708" href="Categories.Object.Coproduct.html#616" class="Field">unique</a> <a id="715" href="Relation.Binary.Structures.html#1641" class="Function">Equiv.refl</a> <a id="726" href="Relation.Binary.Structures.html#1641" class="Function">Equiv.refl</a>

  <a id="Coproduct.η"></a><a id="740" href="Categories.Object.Coproduct.html#740" class="Function">η</a> <a id="742" class="Symbol">:</a> <a id="744" href="Categories.Object.Coproduct.html#513" class="Field Operator">[</a> <a id="746" href="Categories.Object.Coproduct.html#473" class="Field">i₁</a> <a id="749" href="Categories.Object.Coproduct.html#513" class="Field Operator">,</a> <a id="751" href="Categories.Object.Coproduct.html#493" class="Field">i₂</a> <a id="754" href="Categories.Object.Coproduct.html#513" class="Field Operator">]</a> <a id="756" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="758" href="Categories.Category.Core.html#630" class="Field">id</a>
  <a id="763" href="Categories.Object.Coproduct.html#740" class="Function">η</a> <a id="765" class="Symbol">=</a> <a id="767" href="Categories.Object.Coproduct.html#616" class="Field">unique</a> <a id="774" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a> <a id="784" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a>

  <a id="Coproduct.[]-cong₂"></a><a id="797" href="Categories.Object.Coproduct.html#797" class="Function">[]-cong₂</a> <a id="806" class="Symbol">:</a> <a id="808" class="Symbol">∀</a> <a id="810" class="Symbol">{</a><a id="811" href="Categories.Object.Coproduct.html#811" class="Bound">C</a><a id="812" class="Symbol">}</a> <a id="814" class="Symbol">→</a> <a id="816" class="Symbol">{</a><a id="817" href="Categories.Object.Coproduct.html#817" class="Bound">f</a> <a id="819" href="Categories.Object.Coproduct.html#819" class="Bound">f′</a> <a id="822" class="Symbol">:</a> <a id="824" href="Categories.Object.Coproduct.html#409" class="Bound">A</a> <a id="826" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="828" href="Categories.Object.Coproduct.html#811" class="Bound">C</a><a id="829" class="Symbol">}</a> <a id="831" class="Symbol">{</a><a id="832" href="Categories.Object.Coproduct.html#832" class="Bound">g</a> <a id="834" href="Categories.Object.Coproduct.html#834" class="Bound">g′</a> <a id="837" class="Symbol">:</a> <a id="839" href="Categories.Object.Coproduct.html#411" class="Bound">B</a> <a id="841" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="843" href="Categories.Object.Coproduct.html#811" class="Bound">C</a><a id="844" class="Symbol">}</a> <a id="846" class="Symbol">→</a> <a id="848" href="Categories.Object.Coproduct.html#817" class="Bound">f</a> <a id="850" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="852" href="Categories.Object.Coproduct.html#819" class="Bound">f′</a> <a id="855" class="Symbol">→</a> <a id="857" href="Categories.Object.Coproduct.html#832" class="Bound">g</a> <a id="859" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="861" href="Categories.Object.Coproduct.html#834" class="Bound">g′</a> <a id="864" class="Symbol">→</a> <a id="866" href="Categories.Object.Coproduct.html#513" class="Field Operator">[</a> <a id="868" href="Categories.Object.Coproduct.html#817" class="Bound">f</a> <a id="870" href="Categories.Object.Coproduct.html#513" class="Field Operator">,</a> <a id="872" href="Categories.Object.Coproduct.html#832" class="Bound">g</a> <a id="874" href="Categories.Object.Coproduct.html#513" class="Field Operator">]</a> <a id="876" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="878" href="Categories.Object.Coproduct.html#513" class="Field Operator">[</a> <a id="880" href="Categories.Object.Coproduct.html#819" class="Bound">f′</a> <a id="883" href="Categories.Object.Coproduct.html#513" class="Field Operator">,</a> <a id="885" href="Categories.Object.Coproduct.html#834" class="Bound">g′</a> <a id="888" href="Categories.Object.Coproduct.html#513" class="Field Operator">]</a>
  <a id="892" href="Categories.Object.Coproduct.html#797" class="Function">[]-cong₂</a> <a id="901" href="Categories.Object.Coproduct.html#901" class="Bound">f≈f′</a> <a id="906" href="Categories.Object.Coproduct.html#906" class="Bound">g≈g′</a> <a id="911" class="Symbol">=</a> <a id="913" href="Categories.Object.Coproduct.html#616" class="Field">unique</a> <a id="920" class="Symbol">(</a><a id="921" href="Categories.Object.Coproduct.html#550" class="Field">inject₁</a> <a id="929" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="931" href="Categories.Category.Core.html#2991" class="Function">⟺</a> <a id="933" href="Categories.Object.Coproduct.html#901" class="Bound">f≈f′</a><a id="937" class="Symbol">)</a> <a id="939" class="Symbol">(</a><a id="940" href="Categories.Object.Coproduct.html#583" class="Field">inject₂</a> <a id="948" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="950" href="Categories.Category.Core.html#2991" class="Function">⟺</a> <a id="952" href="Categories.Object.Coproduct.html#906" class="Bound">g≈g′</a><a id="956" class="Symbol">)</a>

  <a id="Coproduct.∘-distribˡ-[]"></a><a id="961" href="Categories.Object.Coproduct.html#961" class="Function">∘-distribˡ-[]</a> <a id="975" class="Symbol">:</a> <a id="977" class="Symbol">∀</a> <a id="979" class="Symbol">{</a><a id="980" href="Categories.Object.Coproduct.html#980" class="Bound">f</a> <a id="982" class="Symbol">:</a> <a id="984" href="Categories.Object.Coproduct.html#409" class="Bound">A</a> <a id="986" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="988" href="Categories.Object.Coproduct.html#356" class="Generalizable">C</a><a id="989" class="Symbol">}</a> <a id="991" class="Symbol">{</a><a id="992" href="Categories.Object.Coproduct.html#992" class="Bound">g</a> <a id="994" class="Symbol">:</a> <a id="996" href="Categories.Object.Coproduct.html#411" class="Bound">B</a> <a id="998" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1000" href="Categories.Object.Coproduct.html#356" class="Generalizable">C</a><a id="1001" class="Symbol">}</a> <a id="1003" class="Symbol">{</a><a id="1004" href="Categories.Object.Coproduct.html#1004" class="Bound">q</a> <a id="1006" class="Symbol">:</a> <a id="1008" href="Categories.Object.Coproduct.html#356" class="Generalizable">C</a> <a id="1010" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1012" href="Categories.Object.Coproduct.html#358" class="Generalizable">D</a><a id="1013" class="Symbol">}</a> <a id="1015" class="Symbol">→</a> <a id="1017" href="Categories.Object.Coproduct.html#1004" class="Bound">q</a> <a id="1019" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1021" href="Categories.Object.Coproduct.html#513" class="Field Operator">[</a> <a id="1023" href="Categories.Object.Coproduct.html#980" class="Bound">f</a> <a id="1025" href="Categories.Object.Coproduct.html#513" class="Field Operator">,</a> <a id="1027" href="Categories.Object.Coproduct.html#992" class="Bound">g</a> <a id="1029" href="Categories.Object.Coproduct.html#513" class="Field Operator">]</a> <a id="1031" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1033" href="Categories.Object.Coproduct.html#513" class="Field Operator">[</a> <a id="1035" href="Categories.Object.Coproduct.html#1004" class="Bound">q</a> <a id="1037" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1039" href="Categories.Object.Coproduct.html#980" class="Bound">f</a> <a id="1041" href="Categories.Object.Coproduct.html#513" class="Field Operator">,</a> <a id="1043" href="Categories.Object.Coproduct.html#1004" class="Bound">q</a> <a id="1045" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1047" href="Categories.Object.Coproduct.html#992" class="Bound">g</a> <a id="1049" href="Categories.Object.Coproduct.html#513" class="Field Operator">]</a>
  <a id="1053" href="Categories.Object.Coproduct.html#961" class="Function">∘-distribˡ-[]</a> <a id="1067" class="Symbol">=</a> <a id="1069" href="Categories.Category.Core.html#2991" class="Function">⟺</a> <a id="1071" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="1073" href="Categories.Object.Coproduct.html#616" class="Field">unique</a> <a id="1080" class="Symbol">(</a><a id="1081" href="Categories.Morphism.Reasoning.Core.html#3034" class="Function">pullʳ</a> <a id="1087" href="Categories.Object.Coproduct.html#550" class="Field">inject₁</a><a id="1094" class="Symbol">)</a> <a id="1096" class="Symbol">(</a><a id="1097" href="Categories.Morphism.Reasoning.Core.html#3034" class="Function">pullʳ</a> <a id="1103" href="Categories.Object.Coproduct.html#583" class="Field">inject₂</a><a id="1110" class="Symbol">)</a>

<a id="1113" class="Keyword">record</a> <a id="IsCoproduct"></a><a id="1120" href="Categories.Object.Coproduct.html#1120" class="Record">IsCoproduct</a> <a id="1132" class="Symbol">{</a><a id="1133" href="Categories.Object.Coproduct.html#1133" class="Bound">A</a> <a id="1135" href="Categories.Object.Coproduct.html#1135" class="Bound">B</a> <a id="1137" href="Categories.Object.Coproduct.html#1137" class="Bound">A+B</a> <a id="1141" class="Symbol">:</a> <a id="1143" href="Categories.Category.Core.html#559" class="Field">Obj</a><a id="1146" class="Symbol">}</a> <a id="1148" class="Symbol">(</a><a id="1149" href="Categories.Object.Coproduct.html#1149" class="Bound">i₁</a> <a id="1152" class="Symbol">:</a> <a id="1154" href="Categories.Object.Coproduct.html#1133" class="Bound">A</a> <a id="1156" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1158" href="Categories.Object.Coproduct.html#1137" class="Bound">A+B</a><a id="1161" class="Symbol">)</a> <a id="1163" class="Symbol">(</a><a id="1164" href="Categories.Object.Coproduct.html#1164" class="Bound">i₂</a> <a id="1167" class="Symbol">:</a> <a id="1169" href="Categories.Object.Coproduct.html#1135" class="Bound">B</a> <a id="1171" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1173" href="Categories.Object.Coproduct.html#1137" class="Bound">A+B</a><a id="1176" class="Symbol">)</a> <a id="1178" class="Symbol">:</a> <a id="1180" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1184" class="Symbol">(</a><a id="1185" href="Categories.Object.Coproduct.html#121" class="Bound">o</a> <a id="1187" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1189" href="Categories.Object.Coproduct.html#123" class="Bound">ℓ</a> <a id="1191" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1193" href="Categories.Object.Coproduct.html#125" class="Bound">e</a><a id="1194" class="Symbol">)</a> <a id="1196" class="Keyword">where</a>
  <a id="1204" class="Keyword">field</a>
    <a id="IsCoproduct.[_,_]"></a><a id="1214" href="Categories.Object.Coproduct.html#1214" class="Field Operator">[_,_]</a> <a id="1220" class="Symbol">:</a> <a id="1222" href="Categories.Object.Coproduct.html#1133" class="Bound">A</a> <a id="1224" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1226" href="Categories.Object.Coproduct.html#356" class="Generalizable">C</a> <a id="1228" class="Symbol">→</a> <a id="1230" href="Categories.Object.Coproduct.html#1135" class="Bound">B</a> <a id="1232" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1234" href="Categories.Object.Coproduct.html#356" class="Generalizable">C</a> <a id="1236" class="Symbol">→</a> <a id="1238" href="Categories.Object.Coproduct.html#1137" class="Bound">A+B</a> <a id="1242" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1244" href="Categories.Object.Coproduct.html#356" class="Generalizable">C</a>

    <a id="IsCoproduct.inject₁"></a><a id="1251" href="Categories.Object.Coproduct.html#1251" class="Field">inject₁</a> <a id="1259" class="Symbol">:</a> <a id="1261" href="Categories.Object.Coproduct.html#1214" class="Field Operator">[</a> <a id="1263" href="Categories.Object.Coproduct.html#376" class="Generalizable">f</a> <a id="1265" href="Categories.Object.Coproduct.html#1214" class="Field Operator">,</a> <a id="1267" href="Categories.Object.Coproduct.html#378" class="Generalizable">g</a> <a id="1269" href="Categories.Object.Coproduct.html#1214" class="Field Operator">]</a> <a id="1271" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1273" href="Categories.Object.Coproduct.html#1149" class="Bound">i₁</a> <a id="1276" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1278" href="Categories.Object.Coproduct.html#376" class="Generalizable">f</a>
    <a id="IsCoproduct.inject₂"></a><a id="1284" href="Categories.Object.Coproduct.html#1284" class="Field">inject₂</a> <a id="1292" class="Symbol">:</a> <a id="1294" href="Categories.Object.Coproduct.html#1214" class="Field Operator">[</a> <a id="1296" href="Categories.Object.Coproduct.html#376" class="Generalizable">f</a> <a id="1298" href="Categories.Object.Coproduct.html#1214" class="Field Operator">,</a> <a id="1300" href="Categories.Object.Coproduct.html#378" class="Generalizable">g</a> <a id="1302" href="Categories.Object.Coproduct.html#1214" class="Field Operator">]</a> <a id="1304" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1306" href="Categories.Object.Coproduct.html#1164" class="Bound">i₂</a> <a id="1309" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1311" href="Categories.Object.Coproduct.html#378" class="Generalizable">g</a>
    <a id="IsCoproduct.unique"></a><a id="1317" href="Categories.Object.Coproduct.html#1317" class="Field">unique</a>   <a id="1326" class="Symbol">:</a> <a id="1328" href="Categories.Object.Coproduct.html#380" class="Generalizable">h</a> <a id="1330" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1332" href="Categories.Object.Coproduct.html#1149" class="Bound">i₁</a> <a id="1335" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1337" href="Categories.Object.Coproduct.html#376" class="Generalizable">f</a> <a id="1339" class="Symbol">→</a> <a id="1341" href="Categories.Object.Coproduct.html#380" class="Generalizable">h</a> <a id="1343" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1345" href="Categories.Object.Coproduct.html#1164" class="Bound">i₂</a> <a id="1348" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1350" href="Categories.Object.Coproduct.html#378" class="Generalizable">g</a> <a id="1352" class="Symbol">→</a> <a id="1354" href="Categories.Object.Coproduct.html#1214" class="Field Operator">[</a> <a id="1356" href="Categories.Object.Coproduct.html#376" class="Generalizable">f</a> <a id="1358" href="Categories.Object.Coproduct.html#1214" class="Field Operator">,</a> <a id="1360" href="Categories.Object.Coproduct.html#378" class="Generalizable">g</a> <a id="1362" href="Categories.Object.Coproduct.html#1214" class="Field Operator">]</a> <a id="1364" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1366" href="Categories.Object.Coproduct.html#380" class="Generalizable">h</a>

<a id="Coproduct⇒IsCoproduct"></a><a id="1369" href="Categories.Object.Coproduct.html#1369" class="Function">Coproduct⇒IsCoproduct</a> <a id="1391" class="Symbol">:</a> <a id="1393" class="Symbol">(</a><a id="1394" href="Categories.Object.Coproduct.html#1394" class="Bound">c</a> <a id="1396" class="Symbol">:</a> <a id="1398" href="Categories.Object.Coproduct.html#398" class="Record">Coproduct</a> <a id="1408" href="Categories.Object.Coproduct.html#352" class="Generalizable">A</a> <a id="1410" href="Categories.Object.Coproduct.html#354" class="Generalizable">B</a><a id="1411" class="Symbol">)</a> <a id="1413" class="Symbol">→</a> <a id="1415" href="Categories.Object.Coproduct.html#1120" class="Record">IsCoproduct</a> <a id="1427" class="Symbol">(</a><a id="1428" href="Categories.Object.Coproduct.html#473" class="Field">Coproduct.i₁</a> <a id="1441" href="Categories.Object.Coproduct.html#1394" class="Bound">c</a><a id="1442" class="Symbol">)</a> <a id="1444" class="Symbol">(</a><a id="1445" href="Categories.Object.Coproduct.html#493" class="Field">Coproduct.i₂</a> <a id="1458" href="Categories.Object.Coproduct.html#1394" class="Bound">c</a><a id="1459" class="Symbol">)</a>
<a id="1461" href="Categories.Object.Coproduct.html#1369" class="Function">Coproduct⇒IsCoproduct</a> <a id="1483" href="Categories.Object.Coproduct.html#1483" class="Bound">c</a> <a id="1485" class="Symbol">=</a> <a id="1487" class="Keyword">record</a>
  <a id="1496" class="Symbol">{</a> <a id="1498" href="Categories.Object.Coproduct.html#1214" class="Field Operator">[_,_]</a> <a id="1504" class="Symbol">=</a> <a id="1506" href="Categories.Object.Coproduct.html#513" class="Field Operator">[_,_]</a>
  <a id="1514" class="Symbol">;</a> <a id="1516" href="Categories.Object.Coproduct.html#1251" class="Field">inject₁</a> <a id="1524" class="Symbol">=</a> <a id="1526" href="Categories.Object.Coproduct.html#550" class="Field">inject₁</a>
  <a id="1536" class="Symbol">;</a> <a id="1538" href="Categories.Object.Coproduct.html#1284" class="Field">inject₂</a> <a id="1546" class="Symbol">=</a> <a id="1548" href="Categories.Object.Coproduct.html#583" class="Field">inject₂</a>
  <a id="1558" class="Symbol">;</a> <a id="1560" href="Categories.Object.Coproduct.html#1317" class="Field">unique</a> <a id="1567" class="Symbol">=</a> <a id="1569" href="Categories.Object.Coproduct.html#616" class="Field">unique</a>
  <a id="1578" class="Symbol">}</a>
  <a id="1582" class="Keyword">where</a>
    <a id="1592" class="Keyword">open</a> <a id="1597" href="Categories.Object.Coproduct.html#398" class="Module">Coproduct</a> <a id="1607" href="Categories.Object.Coproduct.html#1483" class="Bound">c</a>

<a id="IsCoproduct⇒Coproduct"></a><a id="1610" href="Categories.Object.Coproduct.html#1610" class="Function">IsCoproduct⇒Coproduct</a> <a id="1632" class="Symbol">:</a> <a id="1634" class="Symbol">∀</a> <a id="1636" class="Symbol">{</a><a id="1637" href="Categories.Object.Coproduct.html#1637" class="Bound">C</a><a id="1638" class="Symbol">}</a> <a id="1640" class="Symbol">{</a><a id="1641" href="Categories.Object.Coproduct.html#1641" class="Bound">i₁</a> <a id="1644" class="Symbol">:</a> <a id="1646" href="Categories.Object.Coproduct.html#352" class="Generalizable">A</a> <a id="1648" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1650" href="Categories.Object.Coproduct.html#1637" class="Bound">C</a><a id="1651" class="Symbol">}</a> <a id="1653" class="Symbol">{</a><a id="1654" href="Categories.Object.Coproduct.html#1654" class="Bound">i₂</a> <a id="1657" class="Symbol">:</a> <a id="1659" href="Categories.Object.Coproduct.html#354" class="Generalizable">B</a> <a id="1661" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1663" href="Categories.Object.Coproduct.html#1637" class="Bound">C</a><a id="1664" class="Symbol">}</a> <a id="1666" class="Symbol">→</a> <a id="1668" href="Categories.Object.Coproduct.html#1120" class="Record">IsCoproduct</a> <a id="1680" href="Categories.Object.Coproduct.html#1641" class="Bound">i₁</a> <a id="1683" href="Categories.Object.Coproduct.html#1654" class="Bound">i₂</a> <a id="1686" class="Symbol">→</a> <a id="1688" href="Categories.Object.Coproduct.html#398" class="Record">Coproduct</a> <a id="1698" href="Categories.Object.Coproduct.html#352" class="Generalizable">A</a> <a id="1700" href="Categories.Object.Coproduct.html#354" class="Generalizable">B</a>
<a id="1702" href="Categories.Object.Coproduct.html#1610" class="Function">IsCoproduct⇒Coproduct</a> <a id="1724" href="Categories.Object.Coproduct.html#1724" class="Bound">c</a> <a id="1726" class="Symbol">=</a> <a id="1728" class="Keyword">record</a>
  <a id="1737" class="Symbol">{</a> <a id="1739" href="Categories.Object.Coproduct.html#513" class="Field Operator">[_,_]</a> <a id="1745" class="Symbol">=</a> <a id="1747" href="Categories.Object.Coproduct.html#1214" class="Field Operator">[_,_]</a>
  <a id="1755" class="Symbol">;</a> <a id="1757" href="Categories.Object.Coproduct.html#550" class="Field">inject₁</a> <a id="1765" class="Symbol">=</a> <a id="1767" href="Categories.Object.Coproduct.html#1251" class="Field">inject₁</a>
  <a id="1777" class="Symbol">;</a> <a id="1779" href="Categories.Object.Coproduct.html#583" class="Field">inject₂</a> <a id="1787" class="Symbol">=</a> <a id="1789" href="Categories.Object.Coproduct.html#1284" class="Field">inject₂</a>
  <a id="1799" class="Symbol">;</a> <a id="1801" href="Categories.Object.Coproduct.html#616" class="Field">unique</a> <a id="1808" class="Symbol">=</a> <a id="1810" href="Categories.Object.Coproduct.html#1317" class="Field">unique</a>
  <a id="1819" class="Symbol">}</a>
  <a id="1823" class="Keyword">where</a>
    <a id="1833" class="Keyword">open</a> <a id="1838" href="Categories.Object.Coproduct.html#1120" class="Module">IsCoproduct</a> <a id="1850" href="Categories.Object.Coproduct.html#1724" class="Bound">c</a>

<a id="1853" class="Keyword">module</a> <a id="1860" href="Categories.Object.Coproduct.html#1860" class="Module">_</a> <a id="1862" class="Symbol">{</a><a id="1863" href="Categories.Object.Coproduct.html#1863" class="Bound">A</a> <a id="1865" href="Categories.Object.Coproduct.html#1865" class="Bound">B</a> <a id="1867" class="Symbol">:</a> <a id="1869" href="Categories.Category.Core.html#559" class="Field">Obj</a><a id="1872" class="Symbol">}</a> <a id="1874" class="Keyword">where</a>
  <a id="1882" class="Keyword">open</a> <a id="1887" href="Categories.Object.Coproduct.html#398" class="Module">Coproduct</a> <a id="1897" class="Symbol">{</a><a id="1898" href="Categories.Object.Coproduct.html#1863" class="Bound">A</a><a id="1899" class="Symbol">}</a> <a id="1901" class="Symbol">{</a><a id="1902" href="Categories.Object.Coproduct.html#1865" class="Bound">B</a><a id="1903" class="Symbol">}</a> <a id="1905" class="Keyword">renaming</a> <a id="1914" class="Symbol">(</a><a id="1915" href="Categories.Object.Coproduct.html#513" class="Field Operator">[_,_]</a> <a id="1921" class="Symbol">to</a> <a id="1924" class="Field Operator">_[_,_]</a><a id="1930" class="Symbol">)</a>

  <a id="1935" href="Categories.Object.Coproduct.html#1935" class="Function">repack</a> <a id="1942" class="Symbol">:</a> <a id="1944" class="Symbol">(</a><a id="1945" href="Categories.Object.Coproduct.html#1945" class="Bound">p₁</a> <a id="1948" href="Categories.Object.Coproduct.html#1948" class="Bound">p₂</a> <a id="1951" class="Symbol">:</a> <a id="1953" href="Categories.Object.Coproduct.html#398" class="Record">Coproduct</a> <a id="1963" href="Categories.Object.Coproduct.html#1863" class="Bound">A</a> <a id="1965" href="Categories.Object.Coproduct.html#1865" class="Bound">B</a><a id="1966" class="Symbol">)</a> <a id="1968" class="Symbol">→</a> <a id="1970" href="Categories.Object.Coproduct.html#457" class="Field">A+B</a> <a id="1974" href="Categories.Object.Coproduct.html#1945" class="Bound">p₁</a> <a id="1977" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1979" href="Categories.Object.Coproduct.html#457" class="Field">A+B</a> <a id="1983" href="Categories.Object.Coproduct.html#1948" class="Bound">p₂</a>
  <a id="1988" href="Categories.Object.Coproduct.html#1935" class="Function">repack</a> <a id="1995" href="Categories.Object.Coproduct.html#1995" class="Bound">p₁</a> <a id="1998" href="Categories.Object.Coproduct.html#1998" class="Bound">p₂</a> <a id="2001" class="Symbol">=</a> <a id="2003" href="Categories.Object.Coproduct.html#1995" class="Bound">p₁</a> <a id="2006" href="Categories.Object.Coproduct.html#1924" class="Field Operator">[</a> <a id="2008" href="Categories.Object.Coproduct.html#473" class="Field">i₁</a> <a id="2011" href="Categories.Object.Coproduct.html#1998" class="Bound">p₂</a> <a id="2014" href="Categories.Object.Coproduct.html#1924" class="Field Operator">,</a> <a id="2016" href="Categories.Object.Coproduct.html#493" class="Field">i₂</a> <a id="2019" href="Categories.Object.Coproduct.html#1998" class="Bound">p₂</a> <a id="2022" href="Categories.Object.Coproduct.html#1924" class="Field Operator">]</a>

  <a id="2027" href="Categories.Object.Coproduct.html#2027" class="Function">repack∘</a> <a id="2035" class="Symbol">:</a> <a id="2037" class="Symbol">(</a><a id="2038" href="Categories.Object.Coproduct.html#2038" class="Bound">p₁</a> <a id="2041" href="Categories.Object.Coproduct.html#2041" class="Bound">p₂</a> <a id="2044" href="Categories.Object.Coproduct.html#2044" class="Bound">p₃</a> <a id="2047" class="Symbol">:</a> <a id="2049" href="Categories.Object.Coproduct.html#398" class="Record">Coproduct</a> <a id="2059" href="Categories.Object.Coproduct.html#1863" class="Bound">A</a> <a id="2061" href="Categories.Object.Coproduct.html#1865" class="Bound">B</a><a id="2062" class="Symbol">)</a> <a id="2064" class="Symbol">→</a> <a id="2066" href="Categories.Object.Coproduct.html#1935" class="Function">repack</a> <a id="2073" href="Categories.Object.Coproduct.html#2041" class="Bound">p₂</a> <a id="2076" href="Categories.Object.Coproduct.html#2044" class="Bound">p₃</a> <a id="2079" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2081" href="Categories.Object.Coproduct.html#1935" class="Function">repack</a> <a id="2088" href="Categories.Object.Coproduct.html#2038" class="Bound">p₁</a> <a id="2091" href="Categories.Object.Coproduct.html#2041" class="Bound">p₂</a> <a id="2094" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2096" href="Categories.Object.Coproduct.html#1935" class="Function">repack</a> <a id="2103" href="Categories.Object.Coproduct.html#2038" class="Bound">p₁</a> <a id="2106" href="Categories.Object.Coproduct.html#2044" class="Bound">p₃</a>
  <a id="2111" href="Categories.Object.Coproduct.html#2027" class="Function">repack∘</a> <a id="2119" href="Categories.Object.Coproduct.html#2119" class="Bound">p₁</a> <a id="2122" href="Categories.Object.Coproduct.html#2122" class="Bound">p₂</a> <a id="2125" href="Categories.Object.Coproduct.html#2125" class="Bound">p₃</a> <a id="2128" class="Symbol">=</a> <a id="2130" href="Categories.Category.Core.html#2991" class="Function">⟺</a> <a id="2132" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="2134" href="Categories.Object.Coproduct.html#616" class="Field">unique</a> <a id="2141" href="Categories.Object.Coproduct.html#2119" class="Bound">p₁</a>
    <a id="2148" class="Symbol">(</a><a id="2149" href="Categories.Morphism.Reasoning.Core.html#8363" class="Function">glueTrianglesˡ</a> <a id="2164" class="Symbol">(</a><a id="2165" href="Categories.Object.Coproduct.html#550" class="Field">inject₁</a> <a id="2173" href="Categories.Object.Coproduct.html#2122" class="Bound">p₂</a><a id="2175" class="Symbol">)</a> <a id="2177" class="Symbol">(</a><a id="2178" href="Categories.Object.Coproduct.html#550" class="Field">inject₁</a> <a id="2186" href="Categories.Object.Coproduct.html#2119" class="Bound">p₁</a><a id="2188" class="Symbol">))</a>
    <a id="2195" class="Symbol">(</a><a id="2196" href="Categories.Morphism.Reasoning.Core.html#8363" class="Function">glueTrianglesˡ</a> <a id="2211" class="Symbol">(</a><a id="2212" href="Categories.Object.Coproduct.html#583" class="Field">inject₂</a> <a id="2220" href="Categories.Object.Coproduct.html#2122" class="Bound">p₂</a><a id="2222" class="Symbol">)</a> <a id="2224" class="Symbol">(</a><a id="2225" href="Categories.Object.Coproduct.html#583" class="Field">inject₂</a> <a id="2233" href="Categories.Object.Coproduct.html#2119" class="Bound">p₁</a><a id="2235" class="Symbol">))</a>

  <a id="2241" href="Categories.Object.Coproduct.html#2241" class="Function">repack≡id</a> <a id="2251" class="Symbol">:</a> <a id="2253" class="Symbol">(</a><a id="2254" href="Categories.Object.Coproduct.html#2254" class="Bound">p</a> <a id="2256" class="Symbol">:</a> <a id="2258" href="Categories.Object.Coproduct.html#398" class="Record">Coproduct</a> <a id="2268" href="Categories.Object.Coproduct.html#1863" class="Bound">A</a> <a id="2270" href="Categories.Object.Coproduct.html#1865" class="Bound">B</a><a id="2271" class="Symbol">)</a> <a id="2273" class="Symbol">→</a> <a id="2275" href="Categories.Object.Coproduct.html#1935" class="Function">repack</a> <a id="2282" href="Categories.Object.Coproduct.html#2254" class="Bound">p</a> <a id="2284" href="Categories.Object.Coproduct.html#2254" class="Bound">p</a> <a id="2286" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2288" href="Categories.Category.Core.html#630" class="Field">id</a>
  <a id="2293" href="Categories.Object.Coproduct.html#2241" class="Function">repack≡id</a> <a id="2303" class="Symbol">=</a> <a id="2305" href="Categories.Object.Coproduct.html#740" class="Function">η</a>

  <a id="2310" href="Categories.Object.Coproduct.html#2310" class="Function">repack-cancel</a> <a id="2324" class="Symbol">:</a> <a id="2326" class="Symbol">(</a><a id="2327" href="Categories.Object.Coproduct.html#2327" class="Bound">p₁</a> <a id="2330" href="Categories.Object.Coproduct.html#2330" class="Bound">p₂</a> <a id="2333" class="Symbol">:</a> <a id="2335" href="Categories.Object.Coproduct.html#398" class="Record">Coproduct</a> <a id="2345" href="Categories.Object.Coproduct.html#1863" class="Bound">A</a> <a id="2347" href="Categories.Object.Coproduct.html#1865" class="Bound">B</a><a id="2348" class="Symbol">)</a> <a id="2350" class="Symbol">→</a> <a id="2352" href="Categories.Object.Coproduct.html#1935" class="Function">repack</a> <a id="2359" href="Categories.Object.Coproduct.html#2327" class="Bound">p₁</a> <a id="2362" href="Categories.Object.Coproduct.html#2330" class="Bound">p₂</a> <a id="2365" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2367" href="Categories.Object.Coproduct.html#1935" class="Function">repack</a> <a id="2374" href="Categories.Object.Coproduct.html#2330" class="Bound">p₂</a> <a id="2377" href="Categories.Object.Coproduct.html#2327" class="Bound">p₁</a> <a id="2380" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2382" href="Categories.Category.Core.html#630" class="Field">id</a>
  <a id="2387" href="Categories.Object.Coproduct.html#2310" class="Function">repack-cancel</a> <a id="2401" href="Categories.Object.Coproduct.html#2401" class="Bound">p₁</a> <a id="2404" href="Categories.Object.Coproduct.html#2404" class="Bound">p₂</a> <a id="2407" class="Symbol">=</a> <a id="2409" href="Categories.Object.Coproduct.html#2027" class="Function">repack∘</a> <a id="2417" href="Categories.Object.Coproduct.html#2404" class="Bound">p₂</a> <a id="2420" href="Categories.Object.Coproduct.html#2401" class="Bound">p₁</a> <a id="2423" href="Categories.Object.Coproduct.html#2404" class="Bound">p₂</a> <a id="2426" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="2428" href="Categories.Object.Coproduct.html#2241" class="Function">repack≡id</a> <a id="2438" href="Categories.Object.Coproduct.html#2404" class="Bound">p₂</a>

<a id="up-to-iso"></a><a id="2442" href="Categories.Object.Coproduct.html#2442" class="Function">up-to-iso</a> <a id="2452" class="Symbol">:</a> <a id="2454" class="Symbol">∀</a> <a id="2456" class="Symbol">(</a><a id="2457" href="Categories.Object.Coproduct.html#2457" class="Bound">p₁</a> <a id="2460" href="Categories.Object.Coproduct.html#2460" class="Bound">p₂</a> <a id="2463" class="Symbol">:</a> <a id="2465" href="Categories.Object.Coproduct.html#398" class="Record">Coproduct</a> <a id="2475" href="Categories.Object.Coproduct.html#352" class="Generalizable">A</a> <a id="2477" href="Categories.Object.Coproduct.html#354" class="Generalizable">B</a><a id="2478" class="Symbol">)</a> <a id="2480" class="Symbol">→</a> <a id="2482" href="Categories.Object.Coproduct.html#457" class="Field">Coproduct.A+B</a> <a id="2496" href="Categories.Object.Coproduct.html#2457" class="Bound">p₁</a> <a id="2499" href="Categories.Morphism.html#2335" class="Record Operator">≅</a> <a id="2501" href="Categories.Object.Coproduct.html#457" class="Field">Coproduct.A+B</a> <a id="2515" href="Categories.Object.Coproduct.html#2460" class="Bound">p₂</a>
<a id="2518" href="Categories.Object.Coproduct.html#2442" class="Function">up-to-iso</a> <a id="2528" href="Categories.Object.Coproduct.html#2528" class="Bound">p₁</a> <a id="2531" href="Categories.Object.Coproduct.html#2531" class="Bound">p₂</a> <a id="2534" class="Symbol">=</a> <a id="2536" class="Keyword">record</a>
  <a id="2545" class="Symbol">{</a> <a id="2547" href="Categories.Morphism.html#2383" class="Field">from</a> <a id="2552" class="Symbol">=</a> <a id="2554" href="Categories.Object.Coproduct.html#1935" class="Function">repack</a> <a id="2561" href="Categories.Object.Coproduct.html#2528" class="Bound">p₁</a> <a id="2564" href="Categories.Object.Coproduct.html#2531" class="Bound">p₂</a>
  <a id="2569" class="Symbol">;</a> <a id="2571" href="Categories.Morphism.html#2400" class="Field">to</a>   <a id="2576" class="Symbol">=</a> <a id="2578" href="Categories.Object.Coproduct.html#1935" class="Function">repack</a> <a id="2585" href="Categories.Object.Coproduct.html#2531" class="Bound">p₂</a> <a id="2588" href="Categories.Object.Coproduct.html#2528" class="Bound">p₁</a>
  <a id="2593" class="Symbol">;</a> <a id="2595" href="Categories.Morphism.html#2417" class="Field">iso</a>  <a id="2600" class="Symbol">=</a> <a id="2602" class="Keyword">record</a>
    <a id="2613" class="Symbol">{</a> <a id="2615" href="Categories.Morphism.html#1964" class="Field">isoˡ</a> <a id="2620" class="Symbol">=</a> <a id="2622" href="Categories.Object.Coproduct.html#2310" class="Function">repack-cancel</a> <a id="2636" href="Categories.Object.Coproduct.html#2531" class="Bound">p₂</a> <a id="2639" href="Categories.Object.Coproduct.html#2528" class="Bound">p₁</a>
    <a id="2646" class="Symbol">;</a> <a id="2648" href="Categories.Morphism.html#1990" class="Field">isoʳ</a> <a id="2653" class="Symbol">=</a> <a id="2655" href="Categories.Object.Coproduct.html#2310" class="Function">repack-cancel</a> <a id="2669" href="Categories.Object.Coproduct.html#2528" class="Bound">p₁</a> <a id="2672" href="Categories.Object.Coproduct.html#2531" class="Bound">p₂</a>
    <a id="2679" class="Symbol">}</a>
  <a id="2683" class="Symbol">}</a>

<a id="transport-by-iso"></a><a id="2686" href="Categories.Object.Coproduct.html#2686" class="Function">transport-by-iso</a> <a id="2703" class="Symbol">:</a> <a id="2705" class="Symbol">∀</a> <a id="2707" class="Symbol">(</a><a id="2708" href="Categories.Object.Coproduct.html#2708" class="Bound">p</a> <a id="2710" class="Symbol">:</a> <a id="2712" href="Categories.Object.Coproduct.html#398" class="Record">Coproduct</a> <a id="2722" href="Categories.Object.Coproduct.html#352" class="Generalizable">A</a> <a id="2724" href="Categories.Object.Coproduct.html#354" class="Generalizable">B</a><a id="2725" class="Symbol">)</a> <a id="2727" class="Symbol">→</a> <a id="2729" class="Symbol">∀</a> <a id="2731" class="Symbol">{</a><a id="2732" href="Categories.Object.Coproduct.html#2732" class="Bound">X</a><a id="2733" class="Symbol">}</a> <a id="2735" class="Symbol">→</a> <a id="2737" href="Categories.Object.Coproduct.html#457" class="Field">Coproduct.A+B</a> <a id="2751" href="Categories.Object.Coproduct.html#2708" class="Bound">p</a> <a id="2753" href="Categories.Morphism.html#2335" class="Record Operator">≅</a> <a id="2755" href="Categories.Object.Coproduct.html#2732" class="Bound">X</a> <a id="2757" class="Symbol">→</a> <a id="2759" href="Categories.Object.Coproduct.html#398" class="Record">Coproduct</a> <a id="2769" href="Categories.Object.Coproduct.html#352" class="Generalizable">A</a> <a id="2771" href="Categories.Object.Coproduct.html#354" class="Generalizable">B</a>
<a id="2773" href="Categories.Object.Coproduct.html#2686" class="Function">transport-by-iso</a> <a id="2790" href="Categories.Object.Coproduct.html#2790" class="Bound">p</a> <a id="2792" class="Symbol">{</a><a id="2793" href="Categories.Object.Coproduct.html#2793" class="Bound">X</a><a id="2794" class="Symbol">}</a> <a id="2796" href="Categories.Object.Coproduct.html#2796" class="Bound">p≅X</a> <a id="2800" class="Symbol">=</a> <a id="2802" class="Keyword">record</a>
  <a id="2811" class="Symbol">{</a> <a id="2813" href="Categories.Object.Coproduct.html#457" class="Field">A+B</a> <a id="2817" class="Symbol">=</a> <a id="2819" href="Categories.Object.Coproduct.html#2793" class="Bound">X</a>
  <a id="2823" class="Symbol">;</a> <a id="2825" href="Categories.Object.Coproduct.html#473" class="Field">i₁</a> <a id="2828" class="Symbol">=</a> <a id="2830" href="Categories.Morphism.html#2383" class="Field">from</a> <a id="2835" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2837" href="Categories.Object.Coproduct.html#473" class="Function">i₁</a>
  <a id="2842" class="Symbol">;</a> <a id="2844" href="Categories.Object.Coproduct.html#493" class="Field">i₂</a> <a id="2847" class="Symbol">=</a> <a id="2849" href="Categories.Morphism.html#2383" class="Field">from</a> <a id="2854" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2856" href="Categories.Object.Coproduct.html#493" class="Function">i₂</a>
  <a id="2861" class="Symbol">;</a> <a id="2863" href="Categories.Object.Coproduct.html#513" class="Field Operator">[_,_]</a> <a id="2869" class="Symbol">=</a> <a id="2871" class="Symbol">λ</a> <a id="2873" href="Categories.Object.Coproduct.html#2873" class="Bound">h₁</a> <a id="2876" href="Categories.Object.Coproduct.html#2876" class="Bound">h₂</a> <a id="2879" class="Symbol">→</a> <a id="2881" href="Categories.Object.Coproduct.html#513" class="Function Operator">[</a> <a id="2883" href="Categories.Object.Coproduct.html#2873" class="Bound">h₁</a> <a id="2886" href="Categories.Object.Coproduct.html#513" class="Function Operator">,</a> <a id="2888" href="Categories.Object.Coproduct.html#2876" class="Bound">h₂</a> <a id="2891" href="Categories.Object.Coproduct.html#513" class="Function Operator">]</a> <a id="2893" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2895" href="Categories.Morphism.html#2400" class="Field">to</a>
  <a id="2900" class="Symbol">;</a> <a id="2902" href="Categories.Object.Coproduct.html#550" class="Field">inject₁</a> <a id="2910" class="Symbol">=</a> <a id="2912" href="Categories.Morphism.Reasoning.Core.html#9061" class="Function">cancelInner</a> <a id="2924" href="Categories.Morphism.html#1964" class="Function">isoˡ</a> <a id="2929" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="2931" href="Categories.Object.Coproduct.html#550" class="Function">inject₁</a>
  <a id="2941" class="Symbol">;</a> <a id="2943" href="Categories.Object.Coproduct.html#583" class="Field">inject₂</a> <a id="2951" class="Symbol">=</a> <a id="2953" href="Categories.Morphism.Reasoning.Core.html#9061" class="Function">cancelInner</a> <a id="2965" href="Categories.Morphism.html#1964" class="Function">isoˡ</a> <a id="2970" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="2972" href="Categories.Object.Coproduct.html#583" class="Function">inject₂</a>
  <a id="2982" class="Symbol">;</a> <a id="2984" href="Categories.Object.Coproduct.html#616" class="Field">unique</a> <a id="2991" class="Symbol">=</a> <a id="2993" class="Symbol">λ</a> <a id="2995" class="Symbol">{</a><a id="2996" href="Categories.Object.Coproduct.html#2996" class="Bound">_</a> <a id="2998" href="Categories.Object.Coproduct.html#2998" class="Bound">i</a> <a id="3000" href="Categories.Object.Coproduct.html#3000" class="Bound">l</a> <a id="3002" href="Categories.Object.Coproduct.html#3002" class="Bound">r</a><a id="3003" class="Symbol">}</a> <a id="3005" href="Categories.Object.Coproduct.html#3005" class="Bound">pf₁</a> <a id="3009" href="Categories.Object.Coproduct.html#3009" class="Bound">pf₂</a> <a id="3013" class="Symbol">→</a> <a id="3015" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="3025" href="Categories.Object.Coproduct.html#513" class="Function Operator">[</a> <a id="3027" href="Categories.Object.Coproduct.html#3000" class="Bound">l</a> <a id="3029" href="Categories.Object.Coproduct.html#513" class="Function Operator">,</a> <a id="3031" href="Categories.Object.Coproduct.html#3002" class="Bound">r</a> <a id="3033" href="Categories.Object.Coproduct.html#513" class="Function Operator">]</a> <a id="3035" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3037" href="Categories.Morphism.html#2400" class="Field">to</a>                             <a id="3068" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">≈˘⟨</a> <a id="3072" href="Categories.Object.Coproduct.html#797" class="Function">[]-cong₂</a> <a id="3081" href="Categories.Object.Coproduct.html#3005" class="Bound">pf₁</a> <a id="3085" href="Categories.Object.Coproduct.html#3009" class="Bound">pf₂</a> <a id="3089" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="3097" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">⟩</a>
    <a id="3103" href="Categories.Object.Coproduct.html#513" class="Function Operator">[</a> <a id="3105" href="Categories.Object.Coproduct.html#2998" class="Bound">i</a> <a id="3107" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3109" href="Categories.Morphism.html#2383" class="Field">from</a> <a id="3114" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3116" href="Categories.Object.Coproduct.html#473" class="Function">i₁</a> <a id="3119" href="Categories.Object.Coproduct.html#513" class="Function Operator">,</a> <a id="3121" href="Categories.Object.Coproduct.html#2998" class="Bound">i</a> <a id="3123" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3125" href="Categories.Morphism.html#2383" class="Field">from</a> <a id="3130" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3132" href="Categories.Object.Coproduct.html#493" class="Function">i₂</a> <a id="3135" href="Categories.Object.Coproduct.html#513" class="Function Operator">]</a> <a id="3137" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3139" href="Categories.Morphism.html#2400" class="Field">to</a>     <a id="3146" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3149" href="Categories.Object.Coproduct.html#616" class="Function">unique</a> <a id="3156" href="Categories.Category.Core.html#715" class="Field">assoc</a> <a id="3162" href="Categories.Category.Core.html#715" class="Field">assoc</a> <a id="3168" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="3176" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="3182" class="Symbol">(</a><a id="3183" href="Categories.Object.Coproduct.html#2998" class="Bound">i</a> <a id="3185" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3187" href="Categories.Morphism.html#2383" class="Field">from</a><a id="3191" class="Symbol">)</a> <a id="3193" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3195" href="Categories.Morphism.html#2400" class="Field">to</a>                            <a id="3225" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3228" href="Categories.Morphism.Reasoning.Core.html#8689" class="Function">cancelʳ</a> <a id="3236" href="Categories.Morphism.html#1990" class="Function">isoʳ</a> <a id="3241" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="3247" href="Categories.Object.Coproduct.html#2998" class="Bound">i</a>                                          <a id="3290" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="3294" class="Symbol">}</a>
  <a id="3298" class="Keyword">where</a> <a id="3304" class="Keyword">open</a> <a id="3309" href="Categories.Object.Coproduct.html#398" class="Module">Coproduct</a> <a id="3319" href="Categories.Object.Coproduct.html#2790" class="Bound">p</a>
        <a id="3329" class="Keyword">open</a> <a id="3334" href="Categories.Morphism.html#2335" class="Module Operator">_≅_</a> <a id="3338" href="Categories.Object.Coproduct.html#2796" class="Bound">p≅X</a>

<a id="Reversible"></a><a id="3343" href="Categories.Object.Coproduct.html#3343" class="Function">Reversible</a> <a id="3354" class="Symbol">:</a> <a id="3356" class="Symbol">(</a><a id="3357" href="Categories.Object.Coproduct.html#3357" class="Bound">p</a> <a id="3359" class="Symbol">:</a> <a id="3361" href="Categories.Object.Coproduct.html#398" class="Record">Coproduct</a> <a id="3371" href="Categories.Object.Coproduct.html#352" class="Generalizable">A</a> <a id="3373" href="Categories.Object.Coproduct.html#354" class="Generalizable">B</a><a id="3374" class="Symbol">)</a> <a id="3376" class="Symbol">→</a> <a id="3378" href="Categories.Object.Coproduct.html#398" class="Record">Coproduct</a> <a id="3388" href="Categories.Object.Coproduct.html#354" class="Generalizable">B</a> <a id="3390" href="Categories.Object.Coproduct.html#352" class="Generalizable">A</a>
<a id="3392" href="Categories.Object.Coproduct.html#3343" class="Function">Reversible</a> <a id="3403" href="Categories.Object.Coproduct.html#3403" class="Bound">p</a> <a id="3405" class="Symbol">=</a> <a id="3407" class="Keyword">record</a>
  <a id="3416" class="Symbol">{</a> <a id="3418" href="Categories.Object.Coproduct.html#457" class="Field">A+B</a>       <a id="3428" class="Symbol">=</a> <a id="3430" href="Categories.Object.Coproduct.html#457" class="Field">A+B</a>
  <a id="3436" class="Symbol">;</a> <a id="3438" href="Categories.Object.Coproduct.html#473" class="Field">i₁</a>        <a id="3448" class="Symbol">=</a> <a id="3450" href="Categories.Object.Coproduct.html#493" class="Field">i₂</a>
  <a id="3455" class="Symbol">;</a> <a id="3457" href="Categories.Object.Coproduct.html#493" class="Field">i₂</a>        <a id="3467" class="Symbol">=</a> <a id="3469" href="Categories.Object.Coproduct.html#473" class="Field">i₁</a>
  <a id="3474" class="Symbol">;</a> <a id="3476" href="Categories.Object.Coproduct.html#513" class="Field Operator">[_,_]</a>     <a id="3486" class="Symbol">=</a> <a id="3488" href="Function.Base.html#1657" class="Function">flip</a> <a id="3493" href="Categories.Object.Coproduct.html#513" class="Field Operator">[_,_]</a>
  <a id="3501" class="Symbol">;</a> <a id="3503" href="Categories.Object.Coproduct.html#550" class="Field">inject₁</a>  <a id="3512" class="Symbol">=</a> <a id="3514" href="Categories.Object.Coproduct.html#583" class="Field">inject₂</a>
  <a id="3524" class="Symbol">;</a> <a id="3526" href="Categories.Object.Coproduct.html#583" class="Field">inject₂</a>  <a id="3535" class="Symbol">=</a> <a id="3537" href="Categories.Object.Coproduct.html#550" class="Field">inject₁</a>
  <a id="3547" class="Symbol">;</a> <a id="3549" href="Categories.Object.Coproduct.html#616" class="Field">unique</a> <a id="3556" class="Symbol">=</a> <a id="3558" href="Function.Base.html#1657" class="Function">flip</a> <a id="3563" href="Categories.Object.Coproduct.html#616" class="Field">unique</a>
  <a id="3572" class="Symbol">}</a>
  <a id="3576" class="Keyword">where</a> <a id="3582" class="Keyword">open</a> <a id="3587" href="Categories.Object.Coproduct.html#398" class="Module">Coproduct</a> <a id="3597" href="Categories.Object.Coproduct.html#3403" class="Bound">p</a>

<a id="Commutative"></a><a id="3600" href="Categories.Object.Coproduct.html#3600" class="Function">Commutative</a> <a id="3612" class="Symbol">:</a> <a id="3614" class="Symbol">(</a><a id="3615" href="Categories.Object.Coproduct.html#3615" class="Bound">p₁</a> <a id="3618" class="Symbol">:</a> <a id="3620" href="Categories.Object.Coproduct.html#398" class="Record">Coproduct</a> <a id="3630" href="Categories.Object.Coproduct.html#352" class="Generalizable">A</a> <a id="3632" href="Categories.Object.Coproduct.html#354" class="Generalizable">B</a><a id="3633" class="Symbol">)</a> <a id="3635" class="Symbol">(</a><a id="3636" href="Categories.Object.Coproduct.html#3636" class="Bound">p₂</a> <a id="3639" class="Symbol">:</a> <a id="3641" href="Categories.Object.Coproduct.html#398" class="Record">Coproduct</a> <a id="3651" href="Categories.Object.Coproduct.html#354" class="Generalizable">B</a> <a id="3653" href="Categories.Object.Coproduct.html#352" class="Generalizable">A</a><a id="3654" class="Symbol">)</a> <a id="3656" class="Symbol">→</a> <a id="3658" href="Categories.Object.Coproduct.html#457" class="Field">Coproduct.A+B</a> <a id="3672" href="Categories.Object.Coproduct.html#3615" class="Bound">p₁</a> <a id="3675" href="Categories.Morphism.html#2335" class="Record Operator">≅</a> <a id="3677" href="Categories.Object.Coproduct.html#457" class="Field">Coproduct.A+B</a> <a id="3691" href="Categories.Object.Coproduct.html#3636" class="Bound">p₂</a>
<a id="3694" href="Categories.Object.Coproduct.html#3600" class="Function">Commutative</a> <a id="3706" href="Categories.Object.Coproduct.html#3706" class="Bound">p₁</a> <a id="3709" href="Categories.Object.Coproduct.html#3709" class="Bound">p₂</a> <a id="3712" class="Symbol">=</a> <a id="3714" href="Categories.Object.Coproduct.html#2442" class="Function">up-to-iso</a> <a id="3724" href="Categories.Object.Coproduct.html#3706" class="Bound">p₁</a> <a id="3727" class="Symbol">(</a><a id="3728" href="Categories.Object.Coproduct.html#3343" class="Function">Reversible</a> <a id="3739" href="Categories.Object.Coproduct.html#3709" class="Bound">p₂</a><a id="3741" class="Symbol">)</a>

<a id="Associable"></a><a id="3744" href="Categories.Object.Coproduct.html#3744" class="Function">Associable</a> <a id="3755" class="Symbol">:</a> <a id="3757" class="Symbol">∀</a> <a id="3759" class="Symbol">(</a><a id="3760" href="Categories.Object.Coproduct.html#3760" class="Bound">p₁</a> <a id="3763" class="Symbol">:</a> <a id="3765" href="Categories.Object.Coproduct.html#398" class="Record">Coproduct</a> <a id="3775" href="Categories.Object.Coproduct.html#360" class="Generalizable">X</a> <a id="3777" href="Categories.Object.Coproduct.html#362" class="Generalizable">Y</a><a id="3778" class="Symbol">)</a> <a id="3780" class="Symbol">(</a><a id="3781" href="Categories.Object.Coproduct.html#3781" class="Bound">p₂</a> <a id="3784" class="Symbol">:</a> <a id="3786" href="Categories.Object.Coproduct.html#398" class="Record">Coproduct</a> <a id="3796" href="Categories.Object.Coproduct.html#362" class="Generalizable">Y</a> <a id="3798" href="Categories.Object.Coproduct.html#364" class="Generalizable">Z</a><a id="3799" class="Symbol">)</a> <a id="3801" class="Symbol">(</a><a id="3802" href="Categories.Object.Coproduct.html#3802" class="Bound">p₃</a> <a id="3805" class="Symbol">:</a> <a id="3807" href="Categories.Object.Coproduct.html#398" class="Record">Coproduct</a> <a id="3817" href="Categories.Object.Coproduct.html#360" class="Generalizable">X</a> <a id="3819" class="Symbol">(</a><a id="3820" href="Categories.Object.Coproduct.html#457" class="Field">Coproduct.A+B</a> <a id="3834" href="Categories.Object.Coproduct.html#3781" class="Bound">p₂</a><a id="3836" class="Symbol">))</a> <a id="3839" class="Symbol">→</a> <a id="3841" href="Categories.Object.Coproduct.html#398" class="Record">Coproduct</a> <a id="3851" class="Symbol">(</a><a id="3852" href="Categories.Object.Coproduct.html#457" class="Field">Coproduct.A+B</a> <a id="3866" href="Categories.Object.Coproduct.html#3760" class="Bound">p₁</a><a id="3868" class="Symbol">)</a> <a id="3870" href="Categories.Object.Coproduct.html#364" class="Generalizable">Z</a>
<a id="3872" href="Categories.Object.Coproduct.html#3744" class="Function">Associable</a> <a id="3883" href="Categories.Object.Coproduct.html#3883" class="Bound">p₁</a> <a id="3886" href="Categories.Object.Coproduct.html#3886" class="Bound">p₂</a> <a id="3889" href="Categories.Object.Coproduct.html#3889" class="Bound">p₃</a> <a id="3892" class="Symbol">=</a> <a id="3894" class="Keyword">record</a>
  <a id="3903" class="Symbol">{</a> <a id="3905" href="Categories.Object.Coproduct.html#457" class="Field">A+B</a>       <a id="3915" class="Symbol">=</a> <a id="3917" href="Categories.Object.Coproduct.html#457" class="Field">A+B</a> <a id="3921" href="Categories.Object.Coproduct.html#3889" class="Bound">p₃</a>
  <a id="3926" class="Symbol">;</a> <a id="3928" href="Categories.Object.Coproduct.html#473" class="Field">i₁</a>        <a id="3938" class="Symbol">=</a> <a id="3940" href="Categories.Object.Coproduct.html#3883" class="Bound">p₁</a> <a id="3943" href="Categories.Object.Coproduct.html#5597" class="Field Operator">[</a> <a id="3945" href="Categories.Object.Coproduct.html#473" class="Field">i₁</a> <a id="3948" href="Categories.Object.Coproduct.html#3889" class="Bound">p₃</a> <a id="3951" href="Categories.Object.Coproduct.html#5597" class="Field Operator">,</a> <a id="3953" href="Categories.Object.Coproduct.html#493" class="Field">i₂</a> <a id="3956" href="Categories.Object.Coproduct.html#3889" class="Bound">p₃</a> <a id="3959" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3961" href="Categories.Object.Coproduct.html#473" class="Field">i₁</a> <a id="3964" href="Categories.Object.Coproduct.html#3886" class="Bound">p₂</a> <a id="3967" href="Categories.Object.Coproduct.html#5597" class="Field Operator">]</a>
  <a id="3971" class="Symbol">;</a> <a id="3973" href="Categories.Object.Coproduct.html#493" class="Field">i₂</a>        <a id="3983" class="Symbol">=</a> <a id="3985" href="Categories.Object.Coproduct.html#493" class="Field">i₂</a> <a id="3988" href="Categories.Object.Coproduct.html#3889" class="Bound">p₃</a> <a id="3991" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3993" href="Categories.Object.Coproduct.html#493" class="Field">i₂</a> <a id="3996" href="Categories.Object.Coproduct.html#3886" class="Bound">p₂</a>
  <a id="4001" class="Symbol">;</a> <a id="4003" href="Categories.Object.Coproduct.html#513" class="Field Operator">[_,_]</a>     <a id="4013" class="Symbol">=</a> <a id="4015" class="Symbol">λ</a> <a id="4017" href="Categories.Object.Coproduct.html#4017" class="Bound">f</a> <a id="4019" href="Categories.Object.Coproduct.html#4019" class="Bound">g</a> <a id="4021" class="Symbol">→</a> <a id="4023" href="Categories.Object.Coproduct.html#3889" class="Bound">p₃</a> <a id="4026" href="Categories.Object.Coproduct.html#5597" class="Field Operator">[</a> <a id="4028" href="Categories.Object.Coproduct.html#4017" class="Bound">f</a> <a id="4030" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4032" href="Categories.Object.Coproduct.html#473" class="Field">i₁</a> <a id="4035" href="Categories.Object.Coproduct.html#3883" class="Bound">p₁</a> <a id="4038" href="Categories.Object.Coproduct.html#5597" class="Field Operator">,</a> <a id="4040" href="Categories.Object.Coproduct.html#3886" class="Bound">p₂</a> <a id="4043" href="Categories.Object.Coproduct.html#5597" class="Field Operator">[</a> <a id="4045" href="Categories.Object.Coproduct.html#4017" class="Bound">f</a> <a id="4047" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4049" href="Categories.Object.Coproduct.html#493" class="Field">i₂</a> <a id="4052" href="Categories.Object.Coproduct.html#3883" class="Bound">p₁</a> <a id="4055" href="Categories.Object.Coproduct.html#5597" class="Field Operator">,</a> <a id="4057" href="Categories.Object.Coproduct.html#4019" class="Bound">g</a> <a id="4059" href="Categories.Object.Coproduct.html#5597" class="Field Operator">]</a> <a id="4061" href="Categories.Object.Coproduct.html#5597" class="Field Operator">]</a>
  <a id="4065" class="Symbol">;</a> <a id="4067" href="Categories.Object.Coproduct.html#550" class="Field">inject₁</a>  <a id="4076" class="Symbol">=</a> <a id="4078" class="Symbol">λ</a> <a id="4080" class="Symbol">{</a><a id="4081" href="Categories.Object.Coproduct.html#4081" class="Bound">_</a> <a id="4083" href="Categories.Object.Coproduct.html#4083" class="Bound">f</a> <a id="4085" href="Categories.Object.Coproduct.html#4085" class="Bound">g</a><a id="4086" class="Symbol">}</a> <a id="4088" class="Symbol">→</a> <a id="4090" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="4100" href="Categories.Object.Coproduct.html#3889" class="Bound">p₃</a> <a id="4103" href="Categories.Object.Coproduct.html#5597" class="Field Operator">[</a> <a id="4105" href="Categories.Object.Coproduct.html#4083" class="Bound">f</a> <a id="4107" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4109" href="Categories.Object.Coproduct.html#473" class="Field">i₁</a> <a id="4112" href="Categories.Object.Coproduct.html#3883" class="Bound">p₁</a> <a id="4115" href="Categories.Object.Coproduct.html#5597" class="Field Operator">,</a> <a id="4117" href="Categories.Object.Coproduct.html#3886" class="Bound">p₂</a> <a id="4120" href="Categories.Object.Coproduct.html#5597" class="Field Operator">[</a> <a id="4122" href="Categories.Object.Coproduct.html#4083" class="Bound">f</a> <a id="4124" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4126" href="Categories.Object.Coproduct.html#493" class="Field">i₂</a> <a id="4129" href="Categories.Object.Coproduct.html#3883" class="Bound">p₁</a> <a id="4132" href="Categories.Object.Coproduct.html#5597" class="Field Operator">,</a> <a id="4134" href="Categories.Object.Coproduct.html#4085" class="Bound">g</a> <a id="4136" href="Categories.Object.Coproduct.html#5597" class="Field Operator">]</a> <a id="4138" href="Categories.Object.Coproduct.html#5597" class="Field Operator">]</a> <a id="4140" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4142" href="Categories.Object.Coproduct.html#3883" class="Bound">p₁</a> <a id="4145" href="Categories.Object.Coproduct.html#5597" class="Field Operator">[</a> <a id="4147" href="Categories.Object.Coproduct.html#473" class="Field">i₁</a> <a id="4150" href="Categories.Object.Coproduct.html#3889" class="Bound">p₃</a> <a id="4153" href="Categories.Object.Coproduct.html#5597" class="Field Operator">,</a> <a id="4155" href="Categories.Object.Coproduct.html#493" class="Field">i₂</a> <a id="4158" href="Categories.Object.Coproduct.html#3889" class="Bound">p₃</a> <a id="4161" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4163" href="Categories.Object.Coproduct.html#473" class="Field">i₁</a> <a id="4166" href="Categories.Object.Coproduct.html#3886" class="Bound">p₂</a> <a id="4169" href="Categories.Object.Coproduct.html#5597" class="Field Operator">]</a> <a id="4171" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4174" href="Categories.Object.Coproduct.html#961" class="Function">∘-distribˡ-[]</a> <a id="4188" href="Categories.Object.Coproduct.html#3883" class="Bound">p₁</a> <a id="4191" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="4197" href="Categories.Object.Coproduct.html#3883" class="Bound">p₁</a> <a id="4200" href="Categories.Object.Coproduct.html#5597" class="Field Operator">[</a> <a id="4202" href="Categories.Object.Coproduct.html#3889" class="Bound">p₃</a> <a id="4205" href="Categories.Object.Coproduct.html#5597" class="Field Operator">[</a> <a id="4207" href="Categories.Object.Coproduct.html#4083" class="Bound">f</a> <a id="4209" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4211" href="Categories.Object.Coproduct.html#473" class="Field">i₁</a> <a id="4214" href="Categories.Object.Coproduct.html#3883" class="Bound">p₁</a> <a id="4217" href="Categories.Object.Coproduct.html#5597" class="Field Operator">,</a> <a id="4219" href="Categories.Object.Coproduct.html#3886" class="Bound">p₂</a> <a id="4222" href="Categories.Object.Coproduct.html#5597" class="Field Operator">[</a> <a id="4224" href="Categories.Object.Coproduct.html#4083" class="Bound">f</a> <a id="4226" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4228" href="Categories.Object.Coproduct.html#493" class="Field">i₂</a> <a id="4231" href="Categories.Object.Coproduct.html#3883" class="Bound">p₁</a> <a id="4234" href="Categories.Object.Coproduct.html#5597" class="Field Operator">,</a> <a id="4236" href="Categories.Object.Coproduct.html#4085" class="Bound">g</a> <a id="4238" href="Categories.Object.Coproduct.html#5597" class="Field Operator">]</a> <a id="4240" href="Categories.Object.Coproduct.html#5597" class="Field Operator">]</a> <a id="4242" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4244" href="Categories.Object.Coproduct.html#473" class="Field">i₁</a> <a id="4247" href="Categories.Object.Coproduct.html#3889" class="Bound">p₃</a>
       <a id="4257" href="Categories.Object.Coproduct.html#5597" class="Field Operator">,</a> <a id="4259" href="Categories.Object.Coproduct.html#3889" class="Bound">p₃</a> <a id="4262" href="Categories.Object.Coproduct.html#5597" class="Field Operator">[</a> <a id="4264" href="Categories.Object.Coproduct.html#4083" class="Bound">f</a> <a id="4266" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4268" href="Categories.Object.Coproduct.html#473" class="Field">i₁</a> <a id="4271" href="Categories.Object.Coproduct.html#3883" class="Bound">p₁</a> <a id="4274" href="Categories.Object.Coproduct.html#5597" class="Field Operator">,</a> <a id="4276" href="Categories.Object.Coproduct.html#3886" class="Bound">p₂</a> <a id="4279" href="Categories.Object.Coproduct.html#5597" class="Field Operator">[</a> <a id="4281" href="Categories.Object.Coproduct.html#4083" class="Bound">f</a> <a id="4283" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4285" href="Categories.Object.Coproduct.html#493" class="Field">i₂</a> <a id="4288" href="Categories.Object.Coproduct.html#3883" class="Bound">p₁</a> <a id="4291" href="Categories.Object.Coproduct.html#5597" class="Field Operator">,</a> <a id="4293" href="Categories.Object.Coproduct.html#4085" class="Bound">g</a> <a id="4295" href="Categories.Object.Coproduct.html#5597" class="Field Operator">]</a> <a id="4297" href="Categories.Object.Coproduct.html#5597" class="Field Operator">]</a> <a id="4299" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4301" href="Categories.Object.Coproduct.html#493" class="Field">i₂</a> <a id="4304" href="Categories.Object.Coproduct.html#3889" class="Bound">p₃</a> <a id="4307" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4309" href="Categories.Object.Coproduct.html#473" class="Field">i₁</a> <a id="4312" href="Categories.Object.Coproduct.html#3886" class="Bound">p₂</a> <a id="4315" href="Categories.Object.Coproduct.html#5597" class="Field Operator">]</a>         <a id="4325" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4328" href="Categories.Object.Coproduct.html#797" class="Function">[]-cong₂</a> <a id="4337" href="Categories.Object.Coproduct.html#3883" class="Bound">p₁</a> <a id="4340" class="Symbol">(</a><a id="4341" href="Categories.Object.Coproduct.html#550" class="Field">inject₁</a> <a id="4349" href="Categories.Object.Coproduct.html#3889" class="Bound">p₃</a><a id="4351" class="Symbol">)</a> <a id="4353" class="Symbol">(</a><a id="4354" href="Categories.Morphism.Reasoning.Core.html#8086" class="Function">glueTrianglesʳ</a> <a id="4369" class="Symbol">(</a><a id="4370" href="Categories.Object.Coproduct.html#583" class="Field">inject₂</a> <a id="4378" href="Categories.Object.Coproduct.html#3889" class="Bound">p₃</a><a id="4380" class="Symbol">)</a> <a id="4382" class="Symbol">(</a><a id="4383" href="Categories.Object.Coproduct.html#550" class="Field">inject₁</a>  <a id="4392" href="Categories.Object.Coproduct.html#3886" class="Bound">p₂</a><a id="4394" class="Symbol">))</a> <a id="4397" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="4403" href="Categories.Object.Coproduct.html#3883" class="Bound">p₁</a> <a id="4406" href="Categories.Object.Coproduct.html#5597" class="Field Operator">[</a> <a id="4408" href="Categories.Object.Coproduct.html#4083" class="Bound">f</a> <a id="4410" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4412" href="Categories.Object.Coproduct.html#473" class="Field">i₁</a> <a id="4415" href="Categories.Object.Coproduct.html#3883" class="Bound">p₁</a> <a id="4418" href="Categories.Object.Coproduct.html#5597" class="Field Operator">,</a> <a id="4420" href="Categories.Object.Coproduct.html#4083" class="Bound">f</a> <a id="4422" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4424" href="Categories.Object.Coproduct.html#493" class="Field">i₂</a> <a id="4427" href="Categories.Object.Coproduct.html#3883" class="Bound">p₁</a> <a id="4430" href="Categories.Object.Coproduct.html#5597" class="Field Operator">]</a>                                           <a id="4474" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4477" href="Categories.Object.Coproduct.html#670" class="Function">g-η</a> <a id="4481" href="Categories.Object.Coproduct.html#3883" class="Bound">p₁</a> <a id="4484" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="4490" href="Categories.Object.Coproduct.html#4083" class="Bound">f</a>                                                                      <a id="4561" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="4565" class="Symbol">;</a> <a id="4567" href="Categories.Object.Coproduct.html#583" class="Field">inject₂</a>  <a id="4576" class="Symbol">=</a> <a id="4578" class="Symbol">λ</a> <a id="4580" class="Symbol">{</a><a id="4581" href="Categories.Object.Coproduct.html#4581" class="Bound">_</a> <a id="4583" href="Categories.Object.Coproduct.html#4583" class="Bound">f</a> <a id="4585" href="Categories.Object.Coproduct.html#4585" class="Bound">g</a><a id="4586" class="Symbol">}</a> <a id="4588" class="Symbol">→</a> <a id="4590" href="Categories.Morphism.Reasoning.Core.html#8086" class="Function">glueTrianglesʳ</a> <a id="4605" class="Symbol">(</a><a id="4606" href="Categories.Object.Coproduct.html#583" class="Field">inject₂</a> <a id="4614" href="Categories.Object.Coproduct.html#3889" class="Bound">p₃</a><a id="4616" class="Symbol">)</a> <a id="4618" class="Symbol">(</a><a id="4619" href="Categories.Object.Coproduct.html#583" class="Field">inject₂</a> <a id="4627" href="Categories.Object.Coproduct.html#3886" class="Bound">p₂</a><a id="4629" class="Symbol">)</a>
  <a id="4633" class="Symbol">;</a> <a id="4635" href="Categories.Object.Coproduct.html#616" class="Field">unique</a> <a id="4642" class="Symbol">=</a> <a id="4644" class="Symbol">λ</a> <a id="4646" class="Symbol">{</a><a id="4647" href="Categories.Object.Coproduct.html#4647" class="Bound">_</a> <a id="4649" href="Categories.Object.Coproduct.html#4649" class="Bound">i</a> <a id="4651" href="Categories.Object.Coproduct.html#4651" class="Bound">f</a> <a id="4653" href="Categories.Object.Coproduct.html#4653" class="Bound">g</a><a id="4654" class="Symbol">}</a> <a id="4656" href="Categories.Object.Coproduct.html#4656" class="Bound">pf₁</a> <a id="4660" href="Categories.Object.Coproduct.html#4660" class="Bound">pf₂</a> <a id="4664" class="Symbol">→</a> <a id="4666" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="4676" href="Categories.Object.Coproduct.html#3889" class="Bound">p₃</a> <a id="4679" href="Categories.Object.Coproduct.html#5597" class="Field Operator">[</a> <a id="4681" href="Categories.Object.Coproduct.html#4651" class="Bound">f</a> <a id="4683" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4685" href="Categories.Object.Coproduct.html#473" class="Field">i₁</a> <a id="4688" href="Categories.Object.Coproduct.html#3883" class="Bound">p₁</a> <a id="4691" href="Categories.Object.Coproduct.html#5597" class="Field Operator">,</a> <a id="4693" href="Categories.Object.Coproduct.html#3886" class="Bound">p₂</a> <a id="4696" href="Categories.Object.Coproduct.html#5597" class="Field Operator">[</a> <a id="4698" href="Categories.Object.Coproduct.html#4651" class="Bound">f</a> <a id="4700" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4702" href="Categories.Object.Coproduct.html#493" class="Field">i₂</a> <a id="4705" href="Categories.Object.Coproduct.html#3883" class="Bound">p₁</a> <a id="4708" href="Categories.Object.Coproduct.html#5597" class="Field Operator">,</a> <a id="4710" href="Categories.Object.Coproduct.html#4653" class="Bound">g</a> <a id="4712" href="Categories.Object.Coproduct.html#5597" class="Field Operator">]</a> <a id="4714" href="Categories.Object.Coproduct.html#5597" class="Field Operator">]</a>                   <a id="4734" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4737" href="Categories.Object.Coproduct.html#797" class="Function">[]-cong₂</a> <a id="4746" href="Categories.Object.Coproduct.html#3889" class="Bound">p₃</a> <a id="4749" class="Symbol">(</a><a id="4750" href="Categories.Category.Core.html#1597" class="Function">∘-resp-≈ˡ</a> <a id="4760" class="Symbol">(</a><a id="4761" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="4765" href="Categories.Object.Coproduct.html#4656" class="Bound">pf₁</a><a id="4768" class="Symbol">))</a>
                                                                <a id="4835" class="Symbol">(</a><a id="4836" href="Categories.Object.Coproduct.html#797" class="Function">[]-cong₂</a> <a id="4845" href="Categories.Object.Coproduct.html#3886" class="Bound">p₂</a> <a id="4848" class="Symbol">(</a><a id="4849" href="Categories.Category.Core.html#1597" class="Function">∘-resp-≈ˡ</a> <a id="4859" class="Symbol">(</a><a id="4860" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="4864" href="Categories.Object.Coproduct.html#4656" class="Bound">pf₁</a><a id="4867" class="Symbol">))</a> <a id="4870" class="Symbol">(</a><a id="4871" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="4875" href="Categories.Object.Coproduct.html#4660" class="Bound">pf₂</a><a id="4878" class="Symbol">))</a> <a id="4881" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="4887" class="Symbol">(</a><a id="4888" href="Categories.Object.Coproduct.html#3889" class="Bound">p₃</a> <a id="4891" href="Categories.Object.Coproduct.html#5597" class="Field Operator">[</a> <a id="4893" class="Symbol">(</a><a id="4894" href="Categories.Object.Coproduct.html#4649" class="Bound">i</a> <a id="4896" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4898" href="Categories.Object.Coproduct.html#3883" class="Bound">p₁</a> <a id="4901" href="Categories.Object.Coproduct.html#5597" class="Field Operator">[</a> <a id="4903" href="Categories.Object.Coproduct.html#473" class="Field">i₁</a> <a id="4906" href="Categories.Object.Coproduct.html#3889" class="Bound">p₃</a> <a id="4909" href="Categories.Object.Coproduct.html#5597" class="Field Operator">,</a> <a id="4911" href="Categories.Object.Coproduct.html#493" class="Field">i₂</a> <a id="4914" href="Categories.Object.Coproduct.html#3889" class="Bound">p₃</a> <a id="4917" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4919" href="Categories.Object.Coproduct.html#473" class="Field">i₁</a> <a id="4922" href="Categories.Object.Coproduct.html#3886" class="Bound">p₂</a> <a id="4925" href="Categories.Object.Coproduct.html#5597" class="Field Operator">]</a><a id="4926" class="Symbol">)</a> <a id="4928" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4930" href="Categories.Object.Coproduct.html#473" class="Field">i₁</a> <a id="4933" href="Categories.Object.Coproduct.html#3883" class="Bound">p₁</a>
        <a id="4944" href="Categories.Object.Coproduct.html#5597" class="Field Operator">,</a> <a id="4946" href="Categories.Object.Coproduct.html#3886" class="Bound">p₂</a> <a id="4949" href="Categories.Object.Coproduct.html#5597" class="Field Operator">[</a> <a id="4951" class="Symbol">(</a><a id="4952" href="Categories.Object.Coproduct.html#4649" class="Bound">i</a> <a id="4954" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4956" href="Categories.Object.Coproduct.html#3883" class="Bound">p₁</a> <a id="4959" href="Categories.Object.Coproduct.html#5597" class="Field Operator">[</a> <a id="4961" href="Categories.Object.Coproduct.html#473" class="Field">i₁</a> <a id="4964" href="Categories.Object.Coproduct.html#3889" class="Bound">p₃</a> <a id="4967" href="Categories.Object.Coproduct.html#5597" class="Field Operator">,</a> <a id="4969" href="Categories.Object.Coproduct.html#493" class="Field">i₂</a> <a id="4972" href="Categories.Object.Coproduct.html#3889" class="Bound">p₃</a> <a id="4975" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4977" href="Categories.Object.Coproduct.html#473" class="Field">i₁</a> <a id="4980" href="Categories.Object.Coproduct.html#3886" class="Bound">p₂</a> <a id="4983" href="Categories.Object.Coproduct.html#5597" class="Field Operator">]</a><a id="4984" class="Symbol">)</a> <a id="4986" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4988" href="Categories.Object.Coproduct.html#493" class="Field">i₂</a> <a id="4991" href="Categories.Object.Coproduct.html#3883" class="Bound">p₁</a>
             <a id="5007" href="Categories.Object.Coproduct.html#5597" class="Field Operator">,</a> <a id="5009" href="Categories.Object.Coproduct.html#4649" class="Bound">i</a> <a id="5011" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5013" href="Categories.Object.Coproduct.html#493" class="Field">i₂</a> <a id="5016" href="Categories.Object.Coproduct.html#3889" class="Bound">p₃</a> <a id="5019" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5021" href="Categories.Object.Coproduct.html#493" class="Field">i₂</a> <a id="5024" href="Categories.Object.Coproduct.html#3886" class="Bound">p₂</a> <a id="5027" href="Categories.Object.Coproduct.html#5597" class="Field Operator">]</a> <a id="5029" href="Categories.Object.Coproduct.html#5597" class="Field Operator">]</a><a id="5030" class="Symbol">)</a>                         <a id="5056" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5059" href="Categories.Object.Coproduct.html#797" class="Function">[]-cong₂</a> <a id="5068" href="Categories.Object.Coproduct.html#3889" class="Bound">p₃</a> <a id="5071" class="Symbol">(</a><a id="5072" href="Categories.Morphism.Reasoning.Core.html#3034" class="Function">pullʳ</a> <a id="5078" class="Symbol">(</a><a id="5079" href="Categories.Object.Coproduct.html#550" class="Field">inject₁</a> <a id="5087" href="Categories.Object.Coproduct.html#3883" class="Bound">p₁</a><a id="5089" class="Symbol">))</a>
                                                                <a id="5156" class="Symbol">(</a><a id="5157" href="Categories.Object.Coproduct.html#797" class="Function">[]-cong₂</a> <a id="5166" href="Categories.Object.Coproduct.html#3886" class="Bound">p₂</a> <a id="5169" class="Symbol">(</a><a id="5170" href="Relation.Binary.Structures.html#1693" class="Function">trans</a> <a id="5176" class="Symbol">(</a><a id="5177" href="Categories.Morphism.Reasoning.Core.html#3034" class="Function">pullʳ</a> <a id="5183" class="Symbol">(</a><a id="5184" href="Categories.Object.Coproduct.html#583" class="Field">inject₂</a> <a id="5192" href="Categories.Object.Coproduct.html#3883" class="Bound">p₁</a><a id="5194" class="Symbol">))</a> <a id="5197" href="Categories.Category.Core.html#1004" class="Field">sym-assoc</a><a id="5206" class="Symbol">)</a>
                                                                             <a id="5285" href="Categories.Category.Core.html#1004" class="Field">sym-assoc</a><a id="5294" class="Symbol">)</a> <a id="5296" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="5302" class="Symbol">(</a><a id="5303" href="Categories.Object.Coproduct.html#3889" class="Bound">p₃</a> <a id="5306" href="Categories.Object.Coproduct.html#5597" class="Field Operator">[</a> <a id="5308" href="Categories.Object.Coproduct.html#4649" class="Bound">i</a> <a id="5310" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5312" href="Categories.Object.Coproduct.html#473" class="Field">i₁</a> <a id="5315" href="Categories.Object.Coproduct.html#3889" class="Bound">p₃</a>
        <a id="5326" href="Categories.Object.Coproduct.html#5597" class="Field Operator">,</a> <a id="5328" href="Categories.Object.Coproduct.html#3886" class="Bound">p₂</a> <a id="5331" href="Categories.Object.Coproduct.html#5597" class="Field Operator">[</a> <a id="5333" class="Symbol">(</a><a id="5334" href="Categories.Object.Coproduct.html#4649" class="Bound">i</a> <a id="5336" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5338" href="Categories.Object.Coproduct.html#493" class="Field">i₂</a> <a id="5341" href="Categories.Object.Coproduct.html#3889" class="Bound">p₃</a><a id="5343" class="Symbol">)</a> <a id="5345" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5347" href="Categories.Object.Coproduct.html#473" class="Field">i₁</a> <a id="5350" href="Categories.Object.Coproduct.html#3886" class="Bound">p₂</a> <a id="5353" href="Categories.Object.Coproduct.html#5597" class="Field Operator">,</a> <a id="5355" class="Symbol">(</a><a id="5356" href="Categories.Object.Coproduct.html#4649" class="Bound">i</a> <a id="5358" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5360" href="Categories.Object.Coproduct.html#493" class="Field">i₂</a> <a id="5363" href="Categories.Object.Coproduct.html#3889" class="Bound">p₃</a><a id="5365" class="Symbol">)</a> <a id="5367" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5369" href="Categories.Object.Coproduct.html#493" class="Field">i₂</a> <a id="5372" href="Categories.Object.Coproduct.html#3886" class="Bound">p₂</a> <a id="5375" href="Categories.Object.Coproduct.html#5597" class="Field Operator">]</a> <a id="5377" href="Categories.Object.Coproduct.html#5597" class="Field Operator">]</a><a id="5378" class="Symbol">)</a> <a id="5380" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5383" href="Categories.Object.Coproduct.html#797" class="Function">[]-cong₂</a> <a id="5392" href="Categories.Object.Coproduct.html#3889" class="Bound">p₃</a> <a id="5395" href="Relation.Binary.Structures.html#1641" class="Function">refl</a> <a id="5400" class="Symbol">(</a><a id="5401" href="Categories.Object.Coproduct.html#670" class="Function">g-η</a> <a id="5405" href="Categories.Object.Coproduct.html#3886" class="Bound">p₂</a><a id="5407" class="Symbol">)</a> <a id="5409" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="5415" class="Symbol">(</a><a id="5416" href="Categories.Object.Coproduct.html#3889" class="Bound">p₃</a> <a id="5419" href="Categories.Object.Coproduct.html#5597" class="Field Operator">[</a> <a id="5421" href="Categories.Object.Coproduct.html#4649" class="Bound">i</a> <a id="5423" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5425" href="Categories.Object.Coproduct.html#473" class="Field">i₁</a> <a id="5428" href="Categories.Object.Coproduct.html#3889" class="Bound">p₃</a> <a id="5431" href="Categories.Object.Coproduct.html#5597" class="Field Operator">,</a> <a id="5433" href="Categories.Object.Coproduct.html#4649" class="Bound">i</a> <a id="5435" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5437" href="Categories.Object.Coproduct.html#493" class="Field">i₂</a> <a id="5440" href="Categories.Object.Coproduct.html#3889" class="Bound">p₃</a> <a id="5443" href="Categories.Object.Coproduct.html#5597" class="Field Operator">]</a><a id="5444" class="Symbol">)</a>                            <a id="5473" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5476" href="Categories.Object.Coproduct.html#670" class="Function">g-η</a> <a id="5480" href="Categories.Object.Coproduct.html#3889" class="Bound">p₃</a> <a id="5483" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="5489" href="Categories.Object.Coproduct.html#4649" class="Bound">i</a>                                                         <a id="5547" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="5551" class="Symbol">}</a>
  <a id="5555" class="Keyword">where</a>
  <a id="5563" class="Keyword">open</a> <a id="5568" href="Categories.Object.Coproduct.html#398" class="Module">Coproduct</a> <a id="5578" class="Keyword">renaming</a> <a id="5587" class="Symbol">(</a><a id="5588" href="Categories.Object.Coproduct.html#513" class="Field Operator">[_,_]</a> <a id="5594" class="Symbol">to</a> <a id="5597" class="Field Operator">_[_,_]</a><a id="5603" class="Symbol">)</a>
  <a id="5607" class="Keyword">open</a> <a id="5612" href="Categories.Category.Core.html#1530" class="Module">Equiv</a>

<a id="Associative"></a><a id="5619" href="Categories.Object.Coproduct.html#5619" class="Function">Associative</a> <a id="5631" class="Symbol">:</a> <a id="5633" class="Symbol">∀</a> <a id="5635" class="Symbol">(</a><a id="5636" href="Categories.Object.Coproduct.html#5636" class="Bound">p₁</a> <a id="5639" class="Symbol">:</a> <a id="5641" href="Categories.Object.Coproduct.html#398" class="Record">Coproduct</a> <a id="5651" href="Categories.Object.Coproduct.html#360" class="Generalizable">X</a> <a id="5653" href="Categories.Object.Coproduct.html#362" class="Generalizable">Y</a><a id="5654" class="Symbol">)</a> <a id="5656" class="Symbol">(</a><a id="5657" href="Categories.Object.Coproduct.html#5657" class="Bound">p₂</a> <a id="5660" class="Symbol">:</a> <a id="5662" href="Categories.Object.Coproduct.html#398" class="Record">Coproduct</a> <a id="5672" href="Categories.Object.Coproduct.html#362" class="Generalizable">Y</a> <a id="5674" href="Categories.Object.Coproduct.html#364" class="Generalizable">Z</a><a id="5675" class="Symbol">)</a>
                <a id="5693" class="Symbol">(</a><a id="5694" href="Categories.Object.Coproduct.html#5694" class="Bound">p₃</a> <a id="5697" class="Symbol">:</a> <a id="5699" href="Categories.Object.Coproduct.html#398" class="Record">Coproduct</a> <a id="5709" href="Categories.Object.Coproduct.html#360" class="Generalizable">X</a> <a id="5711" class="Symbol">(</a><a id="5712" href="Categories.Object.Coproduct.html#457" class="Field">Coproduct.A+B</a> <a id="5726" href="Categories.Object.Coproduct.html#5657" class="Bound">p₂</a><a id="5728" class="Symbol">))</a> <a id="5731" class="Symbol">(</a><a id="5732" href="Categories.Object.Coproduct.html#5732" class="Bound">p₄</a> <a id="5735" class="Symbol">:</a> <a id="5737" href="Categories.Object.Coproduct.html#398" class="Record">Coproduct</a> <a id="5747" class="Symbol">(</a><a id="5748" href="Categories.Object.Coproduct.html#457" class="Field">Coproduct.A+B</a> <a id="5762" href="Categories.Object.Coproduct.html#5636" class="Bound">p₁</a><a id="5764" class="Symbol">)</a> <a id="5766" href="Categories.Object.Coproduct.html#364" class="Generalizable">Z</a><a id="5767" class="Symbol">)</a> <a id="5769" class="Symbol">→</a>
                <a id="5787" class="Symbol">(</a><a id="5788" href="Categories.Object.Coproduct.html#457" class="Field">Coproduct.A+B</a> <a id="5802" href="Categories.Object.Coproduct.html#5694" class="Bound">p₃</a><a id="5804" class="Symbol">)</a> <a id="5806" href="Categories.Morphism.html#2335" class="Record Operator">≅</a> <a id="5808" class="Symbol">(</a><a id="5809" href="Categories.Object.Coproduct.html#457" class="Field">Coproduct.A+B</a> <a id="5823" href="Categories.Object.Coproduct.html#5732" class="Bound">p₄</a><a id="5825" class="Symbol">)</a>
<a id="5827" href="Categories.Object.Coproduct.html#5619" class="Function">Associative</a> <a id="5839" href="Categories.Object.Coproduct.html#5839" class="Bound">p₁</a> <a id="5842" href="Categories.Object.Coproduct.html#5842" class="Bound">p₂</a> <a id="5845" href="Categories.Object.Coproduct.html#5845" class="Bound">p₃</a> <a id="5848" href="Categories.Object.Coproduct.html#5848" class="Bound">p₄</a> <a id="5851" class="Symbol">=</a> <a id="5853" href="Categories.Object.Coproduct.html#2442" class="Function">up-to-iso</a> <a id="5863" class="Symbol">(</a><a id="5864" href="Categories.Object.Coproduct.html#3744" class="Function">Associable</a> <a id="5875" href="Categories.Object.Coproduct.html#5839" class="Bound">p₁</a> <a id="5878" href="Categories.Object.Coproduct.html#5842" class="Bound">p₂</a> <a id="5881" href="Categories.Object.Coproduct.html#5845" class="Bound">p₃</a><a id="5883" class="Symbol">)</a> <a id="5885" href="Categories.Object.Coproduct.html#5848" class="Bound">p₄</a>

<a id="Mobile"></a><a id="5889" href="Categories.Object.Coproduct.html#5889" class="Function">Mobile</a> <a id="5896" class="Symbol">:</a> <a id="5898" class="Symbol">∀</a> <a id="5900" class="Symbol">{</a><a id="5901" href="Categories.Object.Coproduct.html#5901" class="Bound">A₁</a> <a id="5904" href="Categories.Object.Coproduct.html#5904" class="Bound">B₁</a> <a id="5907" href="Categories.Object.Coproduct.html#5907" class="Bound">A₂</a> <a id="5910" href="Categories.Object.Coproduct.html#5910" class="Bound">B₂</a><a id="5912" class="Symbol">}</a> <a id="5914" class="Symbol">(</a><a id="5915" href="Categories.Object.Coproduct.html#5915" class="Bound">p</a> <a id="5917" class="Symbol">:</a> <a id="5919" href="Categories.Object.Coproduct.html#398" class="Record">Coproduct</a> <a id="5929" href="Categories.Object.Coproduct.html#5901" class="Bound">A₁</a> <a id="5932" href="Categories.Object.Coproduct.html#5904" class="Bound">B₁</a><a id="5934" class="Symbol">)</a> <a id="5936" class="Symbol">→</a> <a id="5938" href="Categories.Object.Coproduct.html#5901" class="Bound">A₁</a> <a id="5941" href="Categories.Morphism.html#2335" class="Record Operator">≅</a> <a id="5943" href="Categories.Object.Coproduct.html#5907" class="Bound">A₂</a> <a id="5946" class="Symbol">→</a> <a id="5948" href="Categories.Object.Coproduct.html#5904" class="Bound">B₁</a> <a id="5951" href="Categories.Morphism.html#2335" class="Record Operator">≅</a> <a id="5953" href="Categories.Object.Coproduct.html#5910" class="Bound">B₂</a> <a id="5956" class="Symbol">→</a> <a id="5958" href="Categories.Object.Coproduct.html#398" class="Record">Coproduct</a> <a id="5968" href="Categories.Object.Coproduct.html#5907" class="Bound">A₂</a> <a id="5971" href="Categories.Object.Coproduct.html#5910" class="Bound">B₂</a>
<a id="5974" href="Categories.Object.Coproduct.html#5889" class="Function">Mobile</a> <a id="5981" href="Categories.Object.Coproduct.html#5981" class="Bound">p</a> <a id="5983" href="Categories.Object.Coproduct.html#5983" class="Bound">A₁≅A₂</a> <a id="5989" href="Categories.Object.Coproduct.html#5989" class="Bound">B₁≅B₂</a> <a id="5995" class="Symbol">=</a> <a id="5997" class="Keyword">record</a>
  <a id="6006" class="Symbol">{</a> <a id="6008" href="Categories.Object.Coproduct.html#457" class="Field">A+B</a>              <a id="6025" class="Symbol">=</a> <a id="6027" href="Categories.Object.Coproduct.html#457" class="Function">A+B</a>
  <a id="6033" class="Symbol">;</a> <a id="6035" href="Categories.Object.Coproduct.html#473" class="Field">i₁</a>               <a id="6052" class="Symbol">=</a> <a id="6054" href="Categories.Object.Coproduct.html#473" class="Function">i₁</a> <a id="6057" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6059" href="Categories.Morphism.html#2400" class="Field">to</a> <a id="6062" href="Categories.Object.Coproduct.html#5983" class="Bound">A₁≅A₂</a>
  <a id="6070" class="Symbol">;</a> <a id="6072" href="Categories.Object.Coproduct.html#493" class="Field">i₂</a>               <a id="6089" class="Symbol">=</a> <a id="6091" href="Categories.Object.Coproduct.html#493" class="Function">i₂</a> <a id="6094" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6096" href="Categories.Morphism.html#2400" class="Field">to</a> <a id="6099" href="Categories.Object.Coproduct.html#5989" class="Bound">B₁≅B₂</a>
  <a id="6107" class="Symbol">;</a> <a id="6109" href="Categories.Object.Coproduct.html#513" class="Field Operator">[_,_]</a>            <a id="6126" class="Symbol">=</a> <a id="6128" class="Symbol">λ</a> <a id="6130" href="Categories.Object.Coproduct.html#6130" class="Bound">h</a> <a id="6132" href="Categories.Object.Coproduct.html#6132" class="Bound">k</a> <a id="6134" class="Symbol">→</a> <a id="6136" href="Categories.Object.Coproduct.html#513" class="Function Operator">[</a> <a id="6138" href="Categories.Object.Coproduct.html#6130" class="Bound">h</a> <a id="6140" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6142" href="Categories.Morphism.html#2383" class="Field">from</a> <a id="6147" href="Categories.Object.Coproduct.html#5983" class="Bound">A₁≅A₂</a> <a id="6153" href="Categories.Object.Coproduct.html#513" class="Function Operator">,</a> <a id="6155" href="Categories.Object.Coproduct.html#6132" class="Bound">k</a> <a id="6157" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6159" href="Categories.Morphism.html#2383" class="Field">from</a> <a id="6164" href="Categories.Object.Coproduct.html#5989" class="Bound">B₁≅B₂</a> <a id="6170" href="Categories.Object.Coproduct.html#513" class="Function Operator">]</a>
  <a id="6174" class="Symbol">;</a> <a id="6176" href="Categories.Object.Coproduct.html#550" class="Field">inject₁</a>         <a id="6192" class="Symbol">=</a> <a id="6194" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="6204" href="Categories.Object.Coproduct.html#513" class="Function Operator">[</a> <a id="6206" class="Symbol">_</a> <a id="6208" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6210" href="Categories.Morphism.html#2383" class="Field">from</a> <a id="6215" href="Categories.Object.Coproduct.html#5983" class="Bound">A₁≅A₂</a> <a id="6221" href="Categories.Object.Coproduct.html#513" class="Function Operator">,</a> <a id="6223" class="Symbol">_</a> <a id="6225" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6227" href="Categories.Morphism.html#2383" class="Field">from</a> <a id="6232" href="Categories.Object.Coproduct.html#5989" class="Bound">B₁≅B₂</a> <a id="6238" href="Categories.Object.Coproduct.html#513" class="Function Operator">]</a> <a id="6240" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6242" href="Categories.Object.Coproduct.html#473" class="Function">i₁</a> <a id="6245" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6247" href="Categories.Morphism.html#2400" class="Field">to</a> <a id="6250" href="Categories.Object.Coproduct.html#5983" class="Bound">A₁≅A₂</a> <a id="6256" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="6259" href="Categories.Morphism.Reasoning.Core.html#3168" class="Function">pullˡ</a> <a id="6265" href="Categories.Object.Coproduct.html#550" class="Function">inject₁</a> <a id="6273" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="6279" class="Symbol">(_</a> <a id="6282" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6284" href="Categories.Morphism.html#2383" class="Field">from</a> <a id="6289" href="Categories.Object.Coproduct.html#5983" class="Bound">A₁≅A₂</a><a id="6294" class="Symbol">)</a> <a id="6296" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6298" href="Categories.Morphism.html#2400" class="Field">to</a> <a id="6301" href="Categories.Object.Coproduct.html#5983" class="Bound">A₁≅A₂</a>                         <a id="6331" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="6334" href="Categories.Morphism.Reasoning.Core.html#8689" class="Function">cancelʳ</a> <a id="6342" class="Symbol">(</a><a id="6343" href="Categories.Morphism.html#1990" class="Function">isoʳ</a> <a id="6348" href="Categories.Object.Coproduct.html#5983" class="Bound">A₁≅A₂</a><a id="6353" class="Symbol">)</a> <a id="6355" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="6361" class="Symbol">_</a>                                                   <a id="6413" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="6417" class="Symbol">;</a> <a id="6419" href="Categories.Object.Coproduct.html#583" class="Field">inject₂</a>         <a id="6435" class="Symbol">=</a> <a id="6437" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="6447" href="Categories.Object.Coproduct.html#513" class="Function Operator">[</a> <a id="6449" class="Symbol">_</a> <a id="6451" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6453" href="Categories.Morphism.html#2383" class="Field">from</a> <a id="6458" href="Categories.Object.Coproduct.html#5983" class="Bound">A₁≅A₂</a> <a id="6464" href="Categories.Object.Coproduct.html#513" class="Function Operator">,</a> <a id="6466" class="Symbol">_</a> <a id="6468" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6470" href="Categories.Morphism.html#2383" class="Field">from</a> <a id="6475" href="Categories.Object.Coproduct.html#5989" class="Bound">B₁≅B₂</a> <a id="6481" href="Categories.Object.Coproduct.html#513" class="Function Operator">]</a> <a id="6483" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6485" href="Categories.Object.Coproduct.html#493" class="Function">i₂</a> <a id="6488" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6490" href="Categories.Morphism.html#2400" class="Field">to</a> <a id="6493" href="Categories.Object.Coproduct.html#5989" class="Bound">B₁≅B₂</a> <a id="6499" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="6502" href="Categories.Morphism.Reasoning.Core.html#3168" class="Function">pullˡ</a> <a id="6508" href="Categories.Object.Coproduct.html#583" class="Function">inject₂</a> <a id="6516" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="6522" class="Symbol">(_</a> <a id="6525" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6527" href="Categories.Morphism.html#2383" class="Field">from</a> <a id="6532" href="Categories.Object.Coproduct.html#5989" class="Bound">B₁≅B₂</a><a id="6537" class="Symbol">)</a> <a id="6539" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6541" href="Categories.Morphism.html#2400" class="Field">to</a> <a id="6544" href="Categories.Object.Coproduct.html#5989" class="Bound">B₁≅B₂</a>                         <a id="6574" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="6577" href="Categories.Morphism.Reasoning.Core.html#8689" class="Function">cancelʳ</a> <a id="6585" class="Symbol">(</a><a id="6586" href="Categories.Morphism.html#1990" class="Function">isoʳ</a> <a id="6591" href="Categories.Object.Coproduct.html#5989" class="Bound">B₁≅B₂</a><a id="6596" class="Symbol">)</a> <a id="6598" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="6604" class="Symbol">_</a>                                                   <a id="6656" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="6660" class="Symbol">;</a> <a id="6662" href="Categories.Object.Coproduct.html#616" class="Field">unique</a>        <a id="6676" class="Symbol">=</a> <a id="6678" class="Symbol">λ</a> <a id="6680" href="Categories.Object.Coproduct.html#6680" class="Bound">pfˡ</a> <a id="6684" href="Categories.Object.Coproduct.html#6684" class="Bound">pfʳ</a> <a id="6688" class="Symbol">→</a> <a id="6690" href="Categories.Object.Coproduct.html#616" class="Function">unique</a> <a id="6697" class="Symbol">(</a><a id="6698" href="Categories.Morphism.Reasoning.Iso.html#1094" class="Function">switch-fromtoʳ</a> <a id="6713" class="Symbol">(</a><a id="6714" href="Categories.Object.Coproduct.html#6878" class="Function">≅-sym</a> <a id="6720" href="Categories.Object.Coproduct.html#5983" class="Bound">A₁≅A₂</a><a id="6725" class="Symbol">)</a> <a id="6727" class="Symbol">((</a><a id="6729" href="Categories.Category.Core.html#715" class="Field">assoc</a> <a id="6735" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="6737" href="Categories.Object.Coproduct.html#6680" class="Bound">pfˡ</a><a id="6740" class="Symbol">)))</a> <a id="6744" class="Symbol">(</a><a id="6745" href="Categories.Morphism.Reasoning.Iso.html#1094" class="Function">switch-fromtoʳ</a> <a id="6760" class="Symbol">(</a><a id="6761" href="Categories.Object.Coproduct.html#6878" class="Function">≅-sym</a> <a id="6767" href="Categories.Object.Coproduct.html#5989" class="Bound">B₁≅B₂</a><a id="6772" class="Symbol">)</a> <a id="6774" class="Symbol">((</a><a id="6776" href="Categories.Category.Core.html#715" class="Field">assoc</a> <a id="6782" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="6784" href="Categories.Object.Coproduct.html#6684" class="Bound">pfʳ</a><a id="6787" class="Symbol">)))</a>
  <a id="6793" class="Symbol">}</a>
  <a id="6797" class="Keyword">where</a> <a id="6803" class="Keyword">open</a> <a id="6808" href="Categories.Object.Coproduct.html#398" class="Module">Coproduct</a> <a id="6818" href="Categories.Object.Coproduct.html#5981" class="Bound">p</a>
        <a id="6828" class="Keyword">open</a> <a id="6833" href="Categories.Morphism.html#2335" class="Module Operator">_≅_</a>
        <a id="6845" class="Keyword">open</a> <a id="6850" href="Categories.Morphism.html#3646" class="Module">≅</a> <a id="6852" class="Keyword">using</a> <a id="6858" class="Symbol">()</a> <a id="6861" class="Keyword">renaming</a> <a id="6870" class="Symbol">(</a><a id="6871" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="6875" class="Symbol">to</a> <a id="6878" class="Function">≅-sym</a><a id="6883" class="Symbol">)</a>
</pre></body></html>

==> anc/html/Categories.Object.Duality.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Object.Duality</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>
<a id="36" class="Keyword">open</a> <a id="41" class="Keyword">import</a> <a id="48" href="Categories.Category.html" class="Module">Categories.Category</a>

<a id="69" class="Comment">-- Properties relating Initial and Terminal Objects,</a>
<a id="122" class="Comment">-- Product / Coproduct, Zero objects, and Kernel / Cokernel via op</a>
<a id="189" class="Keyword">module</a> <a id="196" href="Categories.Object.Duality.html" class="Module">Categories.Object.Duality</a> <a id="222" class="Symbol">{</a><a id="223" href="Categories.Object.Duality.html#223" class="Bound">o</a> <a id="225" href="Categories.Object.Duality.html#225" class="Bound">ℓ</a> <a id="227" href="Categories.Object.Duality.html#227" class="Bound">e</a><a id="228" class="Symbol">}</a> <a id="230" class="Symbol">(</a><a id="231" href="Categories.Object.Duality.html#231" class="Bound">C</a> <a id="233" class="Symbol">:</a> <a id="235" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="244" href="Categories.Object.Duality.html#223" class="Bound">o</a> <a id="246" href="Categories.Object.Duality.html#225" class="Bound">ℓ</a> <a id="248" href="Categories.Object.Duality.html#227" class="Bound">e</a><a id="249" class="Symbol">)</a> <a id="251" class="Keyword">where</a>

<a id="258" class="Keyword">open</a> <a id="263" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="272" href="Categories.Object.Duality.html#231" class="Bound">C</a>

<a id="275" class="Keyword">open</a> <a id="280" class="Keyword">import</a> <a id="287" href="Level.html" class="Module">Level</a>
<a id="293" class="Keyword">open</a> <a id="298" class="Keyword">import</a> <a id="305" href="Relation.Binary.PropositionalEquality.html" class="Module">Relation.Binary.PropositionalEquality</a> <a id="343" class="Symbol">as</a> <a id="346" class="Module">≡</a> <a id="348" class="Keyword">using</a> <a id="354" class="Symbol">(</a><a id="355" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="358" class="Symbol">)</a>

<a id="361" class="Keyword">open</a> <a id="366" class="Keyword">import</a> <a id="373" href="Categories.Morphism.html" class="Module">Categories.Morphism</a> <a id="393" href="Categories.Object.Duality.html#231" class="Bound">C</a>
<a id="395" class="Keyword">open</a> <a id="400" class="Keyword">import</a> <a id="407" href="Categories.Object.Terminal.html" class="Module">Categories.Object.Terminal</a> <a id="434" href="Categories.Category.Core.html#3118" class="Function">op</a>
<a id="437" class="Keyword">open</a> <a id="442" class="Keyword">import</a> <a id="449" href="Categories.Object.Initial.html" class="Module">Categories.Object.Initial</a> <a id="475" href="Categories.Object.Duality.html#231" class="Bound">C</a>
<a id="477" class="Keyword">open</a> <a id="482" class="Keyword">import</a> <a id="489" href="Categories.Object.Product.html" class="Module">Categories.Object.Product</a> <a id="515" href="Categories.Category.Core.html#3118" class="Function">op</a>
<a id="518" class="Keyword">open</a> <a id="523" class="Keyword">import</a> <a id="530" href="Categories.Object.Coproduct.html" class="Module">Categories.Object.Coproduct</a> <a id="558" href="Categories.Object.Duality.html#231" class="Bound">C</a>
<a id="560" class="Keyword">open</a> <a id="565" class="Keyword">import</a> <a id="572" href="Categories.Object.Product.Indexed.html" class="Module">Categories.Object.Product.Indexed</a> <a id="606" href="Categories.Category.Core.html#3118" class="Function">op</a>
<a id="609" class="Keyword">open</a> <a id="614" class="Keyword">import</a> <a id="621" href="Categories.Object.Coproduct.Indexed.html" class="Module">Categories.Object.Coproduct.Indexed</a> <a id="657" href="Categories.Object.Duality.html#231" class="Bound">C</a>

<a id="660" class="Keyword">open</a> <a id="665" class="Keyword">import</a> <a id="672" href="Categories.Object.Zero.html" class="Module">Categories.Object.Zero</a>

<a id="696" class="Keyword">import</a> <a id="703" href="Categories.Object.Kernel.html" class="Module">Categories.Object.Kernel</a> <a id="728" class="Symbol">as</a> <a id="731" class="Module">Kernels</a>
<a id="739" class="Keyword">import</a> <a id="746" href="Categories.Object.Cokernel.html" class="Module">Categories.Object.Cokernel</a> <a id="773" class="Symbol">as</a> <a id="776" class="Module">Cokernels</a>

<a id="787" class="Keyword">private</a>
  <a id="797" class="Keyword">variable</a>
    <a id="810" href="Categories.Object.Duality.html#810" class="Generalizable">A</a> <a id="812" href="Categories.Object.Duality.html#812" class="Generalizable">B</a> <a id="814" href="Categories.Object.Duality.html#814" class="Generalizable">X</a> <a id="816" href="Categories.Object.Duality.html#816" class="Generalizable">Z</a> <a id="818" class="Symbol">:</a> <a id="820" href="Categories.Category.Core.html#559" class="Field">Obj</a>
    <a id="828" href="Categories.Object.Duality.html#828" class="Generalizable">f</a> <a id="830" href="Categories.Object.Duality.html#830" class="Generalizable">g</a> <a id="832" href="Categories.Object.Duality.html#832" class="Generalizable">k</a> <a id="834" class="Symbol">:</a> <a id="836" href="Categories.Object.Duality.html#810" class="Generalizable">A</a> <a id="838" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="840" href="Categories.Object.Duality.html#812" class="Generalizable">B</a>

<a id="IsInitial⇒coIsTerminal"></a><a id="843" href="Categories.Object.Duality.html#843" class="Function">IsInitial⇒coIsTerminal</a> <a id="866" class="Symbol">:</a> <a id="868" href="Categories.Object.Initial.html#422" class="Record">IsInitial</a> <a id="878" href="Categories.Object.Duality.html#814" class="Generalizable">X</a> <a id="880" class="Symbol">→</a> <a id="882" href="Categories.Object.Terminal.html#520" class="Record">IsTerminal</a> <a id="893" href="Categories.Object.Duality.html#814" class="Generalizable">X</a>
<a id="895" href="Categories.Object.Duality.html#843" class="Function">IsInitial⇒coIsTerminal</a> <a id="918" href="Categories.Object.Duality.html#918" class="Bound">is⊥</a> <a id="922" class="Symbol">=</a> <a id="924" class="Keyword">record</a>
  <a id="933" class="Symbol">{</a> <a id="935" href="Categories.Object.Terminal.html#577" class="Field">!</a>        <a id="944" class="Symbol">=</a> <a id="946" href="Categories.Object.Initial.html#478" class="Field">¡</a>
  <a id="950" class="Symbol">;</a> <a id="952" href="Categories.Object.Terminal.html#605" class="Field">!-unique</a> <a id="961" class="Symbol">=</a> <a id="963" href="Categories.Object.Initial.html#506" class="Field">¡-unique</a>
  <a id="974" class="Symbol">}</a>
  <a id="978" class="Keyword">where</a> <a id="984" class="Keyword">open</a> <a id="989" href="Categories.Object.Initial.html#422" class="Module">IsInitial</a> <a id="999" href="Categories.Object.Duality.html#918" class="Bound">is⊥</a>

<a id="⊥⇒op⊤"></a><a id="1004" href="Categories.Object.Duality.html#1004" class="Function">⊥⇒op⊤</a> <a id="1010" class="Symbol">:</a> <a id="1012" href="Categories.Object.Initial.html#760" class="Record">Initial</a> <a id="1020" class="Symbol">→</a> <a id="1022" href="Categories.Object.Terminal.html#860" class="Record">Terminal</a>
<a id="1031" href="Categories.Object.Duality.html#1004" class="Function">⊥⇒op⊤</a> <a id="1037" href="Categories.Object.Duality.html#1037" class="Bound">i</a> <a id="1039" class="Symbol">=</a> <a id="1041" class="Keyword">record</a>
  <a id="1050" class="Symbol">{</a> <a id="1052" href="Categories.Object.Terminal.html#905" class="Field">⊤</a>             <a id="1066" class="Symbol">=</a> <a id="1068" href="Categories.Object.Initial.html#804" class="Field">⊥</a>
  <a id="1072" class="Symbol">;</a> <a id="1074" href="Categories.Object.Terminal.html#917" class="Field">⊤-is-terminal</a> <a id="1088" class="Symbol">=</a> <a id="1090" href="Categories.Object.Duality.html#843" class="Function">IsInitial⇒coIsTerminal</a> <a id="1113" href="Categories.Object.Initial.html#816" class="Field">⊥-is-initial</a>
  <a id="1128" class="Symbol">}</a>
  <a id="1132" class="Keyword">where</a> <a id="1138" class="Keyword">open</a> <a id="1143" href="Categories.Object.Initial.html#760" class="Module">Initial</a> <a id="1151" href="Categories.Object.Duality.html#1037" class="Bound">i</a>

<a id="coIsTerminal⇒IsInitial"></a><a id="1154" href="Categories.Object.Duality.html#1154" class="Function">coIsTerminal⇒IsInitial</a> <a id="1177" class="Symbol">:</a> <a id="1179" href="Categories.Object.Terminal.html#520" class="Record">IsTerminal</a> <a id="1190" href="Categories.Object.Duality.html#814" class="Generalizable">X</a> <a id="1192" class="Symbol">→</a> <a id="1194" href="Categories.Object.Initial.html#422" class="Record">IsInitial</a> <a id="1204" href="Categories.Object.Duality.html#814" class="Generalizable">X</a>
<a id="1206" href="Categories.Object.Duality.html#1154" class="Function">coIsTerminal⇒IsInitial</a> <a id="1229" href="Categories.Object.Duality.html#1229" class="Bound">is⊤</a> <a id="1233" class="Symbol">=</a> <a id="1235" class="Keyword">record</a>
  <a id="1244" class="Symbol">{</a> <a id="1246" href="Categories.Object.Initial.html#478" class="Field">¡</a>        <a id="1255" class="Symbol">=</a> <a id="1257" href="Categories.Object.Terminal.html#577" class="Field">!</a>
  <a id="1261" class="Symbol">;</a> <a id="1263" href="Categories.Object.Initial.html#506" class="Field">¡-unique</a> <a id="1272" class="Symbol">=</a> <a id="1274" href="Categories.Object.Terminal.html#605" class="Field">!-unique</a>
  <a id="1285" class="Symbol">}</a>
  <a id="1289" class="Keyword">where</a> <a id="1295" class="Keyword">open</a> <a id="1300" href="Categories.Object.Terminal.html#520" class="Module">IsTerminal</a> <a id="1311" href="Categories.Object.Duality.html#1229" class="Bound">is⊤</a>

<a id="op⊤⇒⊥"></a><a id="1316" href="Categories.Object.Duality.html#1316" class="Function">op⊤⇒⊥</a> <a id="1322" class="Symbol">:</a> <a id="1324" href="Categories.Object.Terminal.html#860" class="Record">Terminal</a> <a id="1333" class="Symbol">→</a> <a id="1335" href="Categories.Object.Initial.html#760" class="Record">Initial</a>
<a id="1343" href="Categories.Object.Duality.html#1316" class="Function">op⊤⇒⊥</a> <a id="1349" href="Categories.Object.Duality.html#1349" class="Bound">t</a> <a id="1351" class="Symbol">=</a> <a id="1353" class="Keyword">record</a>
  <a id="1362" class="Symbol">{</a> <a id="1364" href="Categories.Object.Initial.html#804" class="Field">⊥</a>            <a id="1377" class="Symbol">=</a> <a id="1379" href="Categories.Object.Terminal.html#905" class="Field">⊤</a>
  <a id="1383" class="Symbol">;</a> <a id="1385" href="Categories.Object.Initial.html#816" class="Field">⊥-is-initial</a> <a id="1398" class="Symbol">=</a> <a id="1400" href="Categories.Object.Duality.html#1154" class="Function">coIsTerminal⇒IsInitial</a> <a id="1423" href="Categories.Object.Terminal.html#917" class="Field">⊤-is-terminal</a>
  <a id="1439" class="Symbol">}</a>
  <a id="1443" class="Keyword">where</a> <a id="1449" class="Keyword">open</a> <a id="1454" href="Categories.Object.Terminal.html#860" class="Module">Terminal</a> <a id="1463" href="Categories.Object.Duality.html#1349" class="Bound">t</a>

<a id="Coproduct⇒coProduct"></a><a id="1466" href="Categories.Object.Duality.html#1466" class="Function">Coproduct⇒coProduct</a> <a id="1486" class="Symbol">:</a> <a id="1488" href="Categories.Object.Coproduct.html#398" class="Record">Coproduct</a> <a id="1498" href="Categories.Object.Duality.html#810" class="Generalizable">A</a> <a id="1500" href="Categories.Object.Duality.html#812" class="Generalizable">B</a> <a id="1502" class="Symbol">→</a> <a id="1504" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="1512" href="Categories.Object.Duality.html#810" class="Generalizable">A</a> <a id="1514" href="Categories.Object.Duality.html#812" class="Generalizable">B</a>
<a id="1516" href="Categories.Object.Duality.html#1466" class="Function">Coproduct⇒coProduct</a> <a id="1536" href="Categories.Object.Duality.html#1536" class="Bound">A+B</a> <a id="1540" class="Symbol">=</a> <a id="1542" class="Keyword">record</a>
  <a id="1551" class="Symbol">{</a> <a id="1553" href="Categories.Object.Product.Core.html#492" class="Field">A×B</a>      <a id="1562" class="Symbol">=</a> <a id="1564" href="Categories.Object.Coproduct.html#457" class="Field">A+B.A+B</a>
  <a id="1574" class="Symbol">;</a> <a id="1576" href="Categories.Object.Product.Core.html#508" class="Field">π₁</a>       <a id="1585" class="Symbol">=</a> <a id="1587" href="Categories.Object.Coproduct.html#473" class="Field">A+B.i₁</a>
  <a id="1596" class="Symbol">;</a> <a id="1598" href="Categories.Object.Product.Core.html#528" class="Field">π₂</a>       <a id="1607" class="Symbol">=</a> <a id="1609" href="Categories.Object.Coproduct.html#493" class="Field">A+B.i₂</a>
  <a id="1618" class="Symbol">;</a> <a id="1620" href="Categories.Object.Product.Core.html#548" class="Field Operator">⟨_,_⟩</a>    <a id="1629" class="Symbol">=</a> <a id="1631" href="Categories.Object.Coproduct.html#513" class="Field Operator">A+B.[_,_]</a>
  <a id="1643" class="Symbol">;</a> <a id="1645" href="Categories.Object.Product.Core.html#585" class="Field">project₁</a> <a id="1654" class="Symbol">=</a> <a id="1656" href="Categories.Object.Coproduct.html#550" class="Field">A+B.inject₁</a>
  <a id="1670" class="Symbol">;</a> <a id="1672" href="Categories.Object.Product.Core.html#619" class="Field">project₂</a> <a id="1681" class="Symbol">=</a> <a id="1683" href="Categories.Object.Coproduct.html#583" class="Field">A+B.inject₂</a>
  <a id="1697" class="Symbol">;</a> <a id="1699" href="Categories.Object.Product.Core.html#653" class="Field">unique</a>   <a id="1708" class="Symbol">=</a> <a id="1710" href="Categories.Object.Coproduct.html#616" class="Field">A+B.unique</a>
  <a id="1723" class="Symbol">}</a>
  <a id="1727" class="Keyword">where</a>
  <a id="1735" class="Keyword">module</a> <a id="1742" href="Categories.Object.Duality.html#1742" class="Module">A+B</a> <a id="1746" class="Symbol">=</a> <a id="1748" href="Categories.Object.Coproduct.html#398" class="Module">Coproduct</a> <a id="1758" href="Categories.Object.Duality.html#1536" class="Bound">A+B</a>

<a id="coProduct⇒Coproduct"></a><a id="1763" href="Categories.Object.Duality.html#1763" class="Function">coProduct⇒Coproduct</a> <a id="1783" class="Symbol">:</a> <a id="1785" class="Symbol">∀</a> <a id="1787" class="Symbol">{</a><a id="1788" href="Categories.Object.Duality.html#1788" class="Bound">A</a> <a id="1790" href="Categories.Object.Duality.html#1790" class="Bound">B</a><a id="1791" class="Symbol">}</a> <a id="1793" class="Symbol">→</a> <a id="1795" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="1803" href="Categories.Object.Duality.html#1788" class="Bound">A</a> <a id="1805" href="Categories.Object.Duality.html#1790" class="Bound">B</a> <a id="1807" class="Symbol">→</a> <a id="1809" href="Categories.Object.Coproduct.html#398" class="Record">Coproduct</a> <a id="1819" href="Categories.Object.Duality.html#1788" class="Bound">A</a> <a id="1821" href="Categories.Object.Duality.html#1790" class="Bound">B</a>
<a id="1823" href="Categories.Object.Duality.html#1763" class="Function">coProduct⇒Coproduct</a> <a id="1843" href="Categories.Object.Duality.html#1843" class="Bound">A×B</a> <a id="1847" class="Symbol">=</a> <a id="1849" class="Keyword">record</a>
  <a id="1858" class="Symbol">{</a> <a id="1860" href="Categories.Object.Coproduct.html#457" class="Field">A+B</a>     <a id="1868" class="Symbol">=</a> <a id="1870" href="Categories.Object.Product.Core.html#492" class="Field">A×B.A×B</a>
  <a id="1880" class="Symbol">;</a> <a id="1882" href="Categories.Object.Coproduct.html#473" class="Field">i₁</a>      <a id="1890" class="Symbol">=</a> <a id="1892" href="Categories.Object.Product.Core.html#508" class="Field">A×B.π₁</a>
  <a id="1901" class="Symbol">;</a> <a id="1903" href="Categories.Object.Coproduct.html#493" class="Field">i₂</a>      <a id="1911" class="Symbol">=</a> <a id="1913" href="Categories.Object.Product.Core.html#528" class="Field">A×B.π₂</a>
  <a id="1922" class="Symbol">;</a> <a id="1924" href="Categories.Object.Coproduct.html#513" class="Field Operator">[_,_]</a>   <a id="1932" class="Symbol">=</a> <a id="1934" href="Categories.Object.Product.Core.html#548" class="Field Operator">A×B.⟨_,_⟩</a>
  <a id="1946" class="Symbol">;</a> <a id="1948" href="Categories.Object.Coproduct.html#550" class="Field">inject₁</a> <a id="1956" class="Symbol">=</a> <a id="1958" href="Categories.Object.Product.Core.html#585" class="Field">A×B.project₁</a>
  <a id="1973" class="Symbol">;</a> <a id="1975" href="Categories.Object.Coproduct.html#583" class="Field">inject₂</a> <a id="1983" class="Symbol">=</a> <a id="1985" href="Categories.Object.Product.Core.html#619" class="Field">A×B.project₂</a>
  <a id="2000" class="Symbol">;</a> <a id="2002" href="Categories.Object.Coproduct.html#616" class="Field">unique</a>  <a id="2010" class="Symbol">=</a> <a id="2012" href="Categories.Object.Product.Core.html#653" class="Field">A×B.unique</a>
  <a id="2025" class="Symbol">}</a>
  <a id="2029" class="Keyword">where</a>
  <a id="2037" class="Keyword">module</a> <a id="2044" href="Categories.Object.Duality.html#2044" class="Module">A×B</a> <a id="2048" class="Symbol">=</a> <a id="2050" href="Categories.Object.Product.Core.html#435" class="Module">Product</a> <a id="2058" href="Categories.Object.Duality.html#1843" class="Bound">A×B</a>

<a id="IndexedCoproductOf⇒coIndexedProductOf"></a><a id="2063" href="Categories.Object.Duality.html#2063" class="Function">IndexedCoproductOf⇒coIndexedProductOf</a> <a id="2101" class="Symbol">:</a> <a id="2103" class="Symbol">∀</a> <a id="2105" class="Symbol">{</a><a id="2106" href="Categories.Object.Duality.html#2106" class="Bound">i</a><a id="2107" class="Symbol">}</a> <a id="2109" class="Symbol">{</a><a id="2110" href="Categories.Object.Duality.html#2110" class="Bound">I</a> <a id="2112" class="Symbol">:</a> <a id="2114" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2118" href="Categories.Object.Duality.html#2106" class="Bound">i</a><a id="2119" class="Symbol">}</a> <a id="2121" class="Symbol">{</a><a id="2122" href="Categories.Object.Duality.html#2122" class="Bound">P</a> <a id="2124" class="Symbol">:</a> <a id="2126" href="Categories.Object.Duality.html#2110" class="Bound">I</a> <a id="2128" class="Symbol">→</a> <a id="2130" href="Categories.Category.Core.html#559" class="Field">Obj</a><a id="2133" class="Symbol">}</a> <a id="2135" class="Symbol">→</a> <a id="2137" href="Categories.Object.Coproduct.Indexed.html#253" class="Record">IndexedCoproductOf</a> <a id="2156" href="Categories.Object.Duality.html#2122" class="Bound">P</a> <a id="2158" class="Symbol">→</a> <a id="2160" href="Categories.Object.Product.Indexed.html#413" class="Record">IndexedProductOf</a> <a id="2177" href="Categories.Object.Duality.html#2122" class="Bound">P</a>
<a id="2179" href="Categories.Object.Duality.html#2063" class="Function">IndexedCoproductOf⇒coIndexedProductOf</a> <a id="2217" href="Categories.Object.Duality.html#2217" class="Bound">ΣP</a> <a id="2220" class="Symbol">=</a> <a id="2222" class="Keyword">record</a>
  <a id="2231" class="Symbol">{</a> <a id="2233" href="Categories.Object.Product.Indexed.html#519" class="Field">X</a> <a id="2235" class="Symbol">=</a> <a id="2237" href="Categories.Object.Coproduct.Indexed.html#342" class="Field">ΣP.X</a>
  <a id="2244" class="Symbol">;</a> <a id="2246" href="Categories.Object.Product.Indexed.html#532" class="Field">π</a> <a id="2248" class="Symbol">=</a> <a id="2250" href="Categories.Object.Coproduct.Indexed.html#355" class="Field">ΣP.ι</a>
  <a id="2257" class="Symbol">;</a> <a id="2259" href="Categories.Object.Product.Indexed.html#556" class="Field Operator">⟨_⟩</a> <a id="2263" class="Symbol">=</a> <a id="2265" href="Categories.Object.Coproduct.Indexed.html#377" class="Field Operator">ΣP.[_]</a>
  <a id="2274" class="Symbol">;</a> <a id="2276" href="Categories.Object.Product.Indexed.html#599" class="Field">commute</a> <a id="2284" class="Symbol">=</a> <a id="2286" href="Categories.Object.Coproduct.Indexed.html#420" class="Field">ΣP.commute</a>
  <a id="2299" class="Symbol">;</a> <a id="2301" href="Categories.Object.Product.Indexed.html#663" class="Field">unique</a> <a id="2308" class="Symbol">=</a> <a id="2310" href="Categories.Object.Coproduct.Indexed.html#484" class="Field">ΣP.unique</a>
  <a id="2322" class="Symbol">}</a>
  <a id="2326" class="Keyword">where</a> <a id="2332" class="Keyword">module</a> <a id="2339" href="Categories.Object.Duality.html#2339" class="Module">ΣP</a> <a id="2342" class="Symbol">=</a> <a id="2344" href="Categories.Object.Coproduct.Indexed.html#253" class="Module">IndexedCoproductOf</a> <a id="2363" href="Categories.Object.Duality.html#2217" class="Bound">ΣP</a>

<a id="coIndexedProductOf⇒IndexedCoproductOf"></a><a id="2367" href="Categories.Object.Duality.html#2367" class="Function">coIndexedProductOf⇒IndexedCoproductOf</a> <a id="2405" class="Symbol">:</a> <a id="2407" class="Symbol">∀</a> <a id="2409" class="Symbol">{</a><a id="2410" href="Categories.Object.Duality.html#2410" class="Bound">i</a><a id="2411" class="Symbol">}</a> <a id="2413" class="Symbol">{</a><a id="2414" href="Categories.Object.Duality.html#2414" class="Bound">I</a> <a id="2416" class="Symbol">:</a> <a id="2418" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2422" href="Categories.Object.Duality.html#2410" class="Bound">i</a><a id="2423" class="Symbol">}</a> <a id="2425" class="Symbol">{</a><a id="2426" href="Categories.Object.Duality.html#2426" class="Bound">P</a> <a id="2428" class="Symbol">:</a> <a id="2430" href="Categories.Object.Duality.html#2414" class="Bound">I</a> <a id="2432" class="Symbol">→</a> <a id="2434" href="Categories.Category.Core.html#559" class="Field">Obj</a><a id="2437" class="Symbol">}</a> <a id="2439" class="Symbol">→</a> <a id="2441" href="Categories.Object.Product.Indexed.html#413" class="Record">IndexedProductOf</a> <a id="2458" href="Categories.Object.Duality.html#2426" class="Bound">P</a> <a id="2460" class="Symbol">→</a> <a id="2462" href="Categories.Object.Coproduct.Indexed.html#253" class="Record">IndexedCoproductOf</a> <a id="2481" href="Categories.Object.Duality.html#2426" class="Bound">P</a>
<a id="2483" href="Categories.Object.Duality.html#2367" class="Function">coIndexedProductOf⇒IndexedCoproductOf</a> <a id="2521" href="Categories.Object.Duality.html#2521" class="Bound">ΠP</a> <a id="2524" class="Symbol">=</a> <a id="2526" class="Keyword">record</a>
  <a id="2535" class="Symbol">{</a> <a id="2537" href="Categories.Object.Coproduct.Indexed.html#342" class="Field">X</a> <a id="2539" class="Symbol">=</a> <a id="2541" href="Categories.Object.Product.Indexed.html#519" class="Field">ΠP.X</a>
  <a id="2548" class="Symbol">;</a> <a id="2550" href="Categories.Object.Coproduct.Indexed.html#355" class="Field">ι</a> <a id="2552" class="Symbol">=</a> <a id="2554" href="Categories.Object.Product.Indexed.html#532" class="Field">ΠP.π</a>
  <a id="2561" class="Symbol">;</a> <a id="2563" href="Categories.Object.Coproduct.Indexed.html#377" class="Field Operator">[_]</a> <a id="2567" class="Symbol">=</a> <a id="2569" href="Categories.Object.Product.Indexed.html#556" class="Field Operator">ΠP.⟨_⟩</a>
  <a id="2578" class="Symbol">;</a> <a id="2580" href="Categories.Object.Coproduct.Indexed.html#420" class="Field">commute</a> <a id="2588" class="Symbol">=</a> <a id="2590" href="Categories.Object.Product.Indexed.html#599" class="Field">ΠP.commute</a>
  <a id="2603" class="Symbol">;</a> <a id="2605" href="Categories.Object.Coproduct.Indexed.html#484" class="Field">unique</a> <a id="2612" class="Symbol">=</a> <a id="2614" href="Categories.Object.Product.Indexed.html#663" class="Field">ΠP.unique</a>
  <a id="2626" class="Symbol">}</a>
  <a id="2630" class="Keyword">where</a> <a id="2636" class="Keyword">module</a> <a id="2643" href="Categories.Object.Duality.html#2643" class="Module">ΠP</a> <a id="2646" class="Symbol">=</a> <a id="2648" href="Categories.Object.Product.Indexed.html#413" class="Module">IndexedProductOf</a> <a id="2665" href="Categories.Object.Duality.html#2521" class="Bound">ΠP</a>

<a id="2669" class="Comment">-- Zero objects are autodual</a>
<a id="IsZero⇒coIsZero"></a><a id="2698" href="Categories.Object.Duality.html#2698" class="Function">IsZero⇒coIsZero</a> <a id="2714" class="Symbol">:</a> <a id="2716" href="Categories.Object.Zero.html#405" class="Record">IsZero</a> <a id="2723" href="Categories.Object.Duality.html#231" class="Bound">C</a> <a id="2725" href="Categories.Object.Duality.html#816" class="Generalizable">Z</a> <a id="2727" class="Symbol">→</a> <a id="2729" href="Categories.Object.Zero.html#405" class="Record">IsZero</a> <a id="2736" href="Categories.Category.Core.html#3118" class="Function">op</a> <a id="2739" href="Categories.Object.Duality.html#816" class="Generalizable">Z</a>
<a id="2741" href="Categories.Object.Duality.html#2698" class="Function">IsZero⇒coIsZero</a> <a id="2757" href="Categories.Object.Duality.html#2757" class="Bound">is-zero</a> <a id="2765" class="Symbol">=</a> <a id="2767" class="Keyword">record</a>
  <a id="2776" class="Symbol">{</a> <a id="2778" href="Categories.Object.Zero.html#458" class="Field">isInitial</a> <a id="2788" class="Symbol">=</a> <a id="2790" class="Keyword">record</a> <a id="2797" class="Symbol">{</a> <a id="2799" href="Categories.Object.Initial.html#478" class="Field">¡</a> <a id="2801" class="Symbol">=</a> <a id="2803" href="Categories.Object.Terminal.html#577" class="Function">!</a> <a id="2805" class="Symbol">;</a> <a id="2807" href="Categories.Object.Initial.html#506" class="Field">¡-unique</a> <a id="2816" class="Symbol">=</a> <a id="2818" href="Categories.Object.Terminal.html#605" class="Function">!-unique</a> <a id="2827" class="Symbol">}</a>
  <a id="2831" class="Symbol">;</a> <a id="2833" href="Categories.Object.Zero.html#486" class="Field">isTerminal</a> <a id="2844" class="Symbol">=</a> <a id="2846" class="Keyword">record</a> <a id="2853" class="Symbol">{</a> <a id="2855" href="Categories.Object.Terminal.html#577" class="Field">!</a> <a id="2857" class="Symbol">=</a> <a id="2859" href="Categories.Object.Initial.html#478" class="Function">¡</a> <a id="2861" class="Symbol">;</a> <a id="2863" href="Categories.Object.Terminal.html#605" class="Field">!-unique</a> <a id="2872" class="Symbol">=</a> <a id="2874" href="Categories.Object.Initial.html#506" class="Function">¡-unique</a> <a id="2883" class="Symbol">}</a>
  <a id="2887" class="Symbol">}</a>
  <a id="2891" class="Keyword">where</a>
    <a id="2901" class="Keyword">open</a> <a id="2906" href="Categories.Object.Zero.html#405" class="Module">IsZero</a> <a id="2913" href="Categories.Object.Duality.html#2757" class="Bound">is-zero</a>

<a id="coIsZero⇒IsZero"></a><a id="2922" href="Categories.Object.Duality.html#2922" class="Function">coIsZero⇒IsZero</a> <a id="2938" class="Symbol">:</a> <a id="2940" href="Categories.Object.Zero.html#405" class="Record">IsZero</a> <a id="2947" href="Categories.Category.Core.html#3118" class="Function">op</a> <a id="2950" href="Categories.Object.Duality.html#816" class="Generalizable">Z</a> <a id="2952" class="Symbol">→</a> <a id="2954" href="Categories.Object.Zero.html#405" class="Record">IsZero</a> <a id="2961" href="Categories.Object.Duality.html#231" class="Bound">C</a> <a id="2963" href="Categories.Object.Duality.html#816" class="Generalizable">Z</a>
<a id="2965" href="Categories.Object.Duality.html#2922" class="Function">coIsZero⇒IsZero</a> <a id="2981" href="Categories.Object.Duality.html#2981" class="Bound">co-is-zero</a> <a id="2992" class="Symbol">=</a> <a id="2994" class="Keyword">record</a>
  <a id="3003" class="Symbol">{</a> <a id="3005" href="Categories.Object.Zero.html#458" class="Field">isInitial</a> <a id="3015" class="Symbol">=</a> <a id="3017" class="Keyword">record</a> <a id="3024" class="Symbol">{</a> <a id="3026" href="Categories.Object.Initial.html#478" class="Field">¡</a> <a id="3028" class="Symbol">=</a> <a id="3030" href="Categories.Object.Terminal.html#577" class="Function">!</a> <a id="3032" class="Symbol">;</a> <a id="3034" href="Categories.Object.Initial.html#506" class="Field">¡-unique</a> <a id="3043" class="Symbol">=</a> <a id="3045" href="Categories.Object.Terminal.html#605" class="Function">!-unique</a> <a id="3054" class="Symbol">}</a>
  <a id="3058" class="Symbol">;</a> <a id="3060" href="Categories.Object.Zero.html#486" class="Field">isTerminal</a> <a id="3071" class="Symbol">=</a> <a id="3073" class="Keyword">record</a> <a id="3080" class="Symbol">{</a> <a id="3082" href="Categories.Object.Terminal.html#577" class="Field">!</a> <a id="3084" class="Symbol">=</a> <a id="3086" href="Categories.Object.Initial.html#478" class="Function">¡</a> <a id="3088" class="Symbol">;</a> <a id="3090" href="Categories.Object.Terminal.html#605" class="Field">!-unique</a> <a id="3099" class="Symbol">=</a> <a id="3101" href="Categories.Object.Initial.html#506" class="Function">¡-unique</a> <a id="3110" class="Symbol">}</a>
  <a id="3114" class="Symbol">}</a>
  <a id="3118" class="Keyword">where</a>
    <a id="3128" class="Keyword">open</a> <a id="3133" href="Categories.Object.Zero.html#405" class="Module">IsZero</a> <a id="3140" href="Categories.Object.Duality.html#2981" class="Bound">co-is-zero</a>

<a id="coZero⇒Zero"></a><a id="3152" href="Categories.Object.Duality.html#3152" class="Function">coZero⇒Zero</a> <a id="3164" class="Symbol">:</a> <a id="3166" href="Categories.Object.Zero.html#852" class="Record">Zero</a> <a id="3171" href="Categories.Category.Core.html#3118" class="Function">op</a> <a id="3174" class="Symbol">→</a> <a id="3176" href="Categories.Object.Zero.html#852" class="Record">Zero</a> <a id="3181" href="Categories.Object.Duality.html#231" class="Bound">C</a>
<a id="3183" href="Categories.Object.Duality.html#3152" class="Function">coZero⇒Zero</a> <a id="3195" href="Categories.Object.Duality.html#3195" class="Bound">zero</a> <a id="3200" class="Symbol">=</a> <a id="3202" class="Keyword">record</a>
  <a id="3211" class="Symbol">{</a> <a id="3213" href="Categories.Object.Zero.html#893" class="Field">𝟘</a> <a id="3215" class="Symbol">=</a> <a id="3217" href="Categories.Object.Zero.html#893" class="Field">𝟘</a>
  <a id="3221" class="Symbol">;</a> <a id="3223" href="Categories.Object.Zero.html#905" class="Field">isZero</a> <a id="3230" class="Symbol">=</a> <a id="3232" href="Categories.Object.Duality.html#2922" class="Function">coIsZero⇒IsZero</a> <a id="3248" href="Categories.Object.Zero.html#905" class="Field">isZero</a>
  <a id="3257" class="Symbol">}</a>
  <a id="3261" class="Keyword">where</a>
    <a id="3271" class="Keyword">open</a> <a id="3276" href="Categories.Object.Zero.html#852" class="Module">Zero</a> <a id="3281" href="Categories.Object.Duality.html#3195" class="Bound">zero</a>

<a id="Zero⇒coZero"></a><a id="3287" href="Categories.Object.Duality.html#3287" class="Function">Zero⇒coZero</a> <a id="3299" class="Symbol">:</a> <a id="3301" href="Categories.Object.Zero.html#852" class="Record">Zero</a> <a id="3306" href="Categories.Object.Duality.html#231" class="Bound">C</a> <a id="3308" class="Symbol">→</a> <a id="3310" href="Categories.Object.Zero.html#852" class="Record">Zero</a> <a id="3315" href="Categories.Category.Core.html#3118" class="Function">op</a>
<a id="3318" href="Categories.Object.Duality.html#3287" class="Function">Zero⇒coZero</a> <a id="3330" href="Categories.Object.Duality.html#3330" class="Bound">zero</a> <a id="3335" class="Symbol">=</a> <a id="3337" class="Keyword">record</a>
  <a id="3346" class="Symbol">{</a> <a id="3348" href="Categories.Object.Zero.html#893" class="Field">𝟘</a> <a id="3350" class="Symbol">=</a> <a id="3352" href="Categories.Object.Zero.html#893" class="Field">𝟘</a>
  <a id="3356" class="Symbol">;</a> <a id="3358" href="Categories.Object.Zero.html#905" class="Field">isZero</a> <a id="3365" class="Symbol">=</a> <a id="3367" href="Categories.Object.Duality.html#2698" class="Function">IsZero⇒coIsZero</a> <a id="3383" href="Categories.Object.Zero.html#905" class="Field">isZero</a>
  <a id="3392" class="Symbol">}</a>
  <a id="3396" class="Keyword">where</a>
    <a id="3406" class="Keyword">open</a> <a id="3411" href="Categories.Object.Zero.html#852" class="Module">Zero</a> <a id="3416" href="Categories.Object.Duality.html#3330" class="Bound">zero</a>

<a id="3422" class="Comment">-- Tests to ensure that dualities are involutive up to definitional equality.</a>
<a id="3500" class="Keyword">private</a>
  <a id="coIsTerminal⟺IsInitial"></a><a id="3510" href="Categories.Object.Duality.html#3510" class="Function">coIsTerminal⟺IsInitial</a> <a id="3533" class="Symbol">:</a> <a id="3535" class="Symbol">(</a><a id="3536" href="Categories.Object.Duality.html#3536" class="Bound">⊥</a> <a id="3538" class="Symbol">:</a> <a id="3540" href="Categories.Object.Initial.html#422" class="Record">IsInitial</a> <a id="3550" href="Categories.Object.Duality.html#814" class="Generalizable">X</a><a id="3551" class="Symbol">)</a> <a id="3553" class="Symbol">→</a> <a id="3555" href="Categories.Object.Duality.html#1154" class="Function">coIsTerminal⇒IsInitial</a> <a id="3578" class="Symbol">(</a><a id="3579" href="Categories.Object.Duality.html#843" class="Function">IsInitial⇒coIsTerminal</a> <a id="3602" href="Categories.Object.Duality.html#3536" class="Bound">⊥</a><a id="3603" class="Symbol">)</a> <a id="3605" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3607" href="Categories.Object.Duality.html#3536" class="Bound">⊥</a>
  <a id="3611" href="Categories.Object.Duality.html#3510" class="Function">coIsTerminal⟺IsInitial</a> <a id="3634" class="Symbol">_</a> <a id="3636" class="Symbol">=</a> <a id="3638" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a>

  <a id="IsInitial⟺coIsTerminal"></a><a id="3648" href="Categories.Object.Duality.html#3648" class="Function">IsInitial⟺coIsTerminal</a> <a id="3671" class="Symbol">:</a> <a id="3673" class="Symbol">(</a><a id="3674" href="Categories.Object.Duality.html#3674" class="Bound">⊤</a> <a id="3676" class="Symbol">:</a> <a id="3678" href="Categories.Object.Terminal.html#520" class="Record">IsTerminal</a> <a id="3689" href="Categories.Object.Duality.html#814" class="Generalizable">X</a><a id="3690" class="Symbol">)</a> <a id="3692" class="Symbol">→</a> <a id="3694" href="Categories.Object.Duality.html#843" class="Function">IsInitial⇒coIsTerminal</a> <a id="3717" class="Symbol">(</a><a id="3718" href="Categories.Object.Duality.html#1154" class="Function">coIsTerminal⇒IsInitial</a> <a id="3741" href="Categories.Object.Duality.html#3674" class="Bound">⊤</a><a id="3742" class="Symbol">)</a> <a id="3744" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3746" href="Categories.Object.Duality.html#3674" class="Bound">⊤</a>
  <a id="3750" href="Categories.Object.Duality.html#3648" class="Function">IsInitial⟺coIsTerminal</a> <a id="3773" class="Symbol">_</a> <a id="3775" class="Symbol">=</a> <a id="3777" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a>

  <a id="⊥⟺op⊤"></a><a id="3787" href="Categories.Object.Duality.html#3787" class="Function">⊥⟺op⊤</a> <a id="3793" class="Symbol">:</a> <a id="3795" class="Symbol">(</a><a id="3796" href="Categories.Object.Duality.html#3796" class="Bound">⊤</a> <a id="3798" class="Symbol">:</a> <a id="3800" href="Categories.Object.Terminal.html#860" class="Record">Terminal</a><a id="3808" class="Symbol">)</a> <a id="3810" class="Symbol">→</a> <a id="3812" href="Categories.Object.Duality.html#1004" class="Function">⊥⇒op⊤</a> <a id="3818" class="Symbol">(</a><a id="3819" href="Categories.Object.Duality.html#1316" class="Function">op⊤⇒⊥</a> <a id="3825" href="Categories.Object.Duality.html#3796" class="Bound">⊤</a><a id="3826" class="Symbol">)</a> <a id="3828" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3830" href="Categories.Object.Duality.html#3796" class="Bound">⊤</a>
  <a id="3834" href="Categories.Object.Duality.html#3787" class="Function">⊥⟺op⊤</a> <a id="3840" class="Symbol">_</a> <a id="3842" class="Symbol">=</a> <a id="3844" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a>

  <a id="op⊤⟺⊥"></a><a id="3854" href="Categories.Object.Duality.html#3854" class="Function">op⊤⟺⊥</a> <a id="3860" class="Symbol">:</a> <a id="3862" class="Symbol">(</a><a id="3863" href="Categories.Object.Duality.html#3863" class="Bound">⊥</a> <a id="3865" class="Symbol">:</a> <a id="3867" href="Categories.Object.Initial.html#760" class="Record">Initial</a><a id="3874" class="Symbol">)</a> <a id="3876" class="Symbol">→</a> <a id="3878" href="Categories.Object.Duality.html#1316" class="Function">op⊤⇒⊥</a> <a id="3884" class="Symbol">(</a><a id="3885" href="Categories.Object.Duality.html#1004" class="Function">⊥⇒op⊤</a> <a id="3891" href="Categories.Object.Duality.html#3863" class="Bound">⊥</a><a id="3892" class="Symbol">)</a> <a id="3894" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3896" href="Categories.Object.Duality.html#3863" class="Bound">⊥</a>
  <a id="3900" href="Categories.Object.Duality.html#3854" class="Function">op⊤⟺⊥</a> <a id="3906" class="Symbol">_</a> <a id="3908" class="Symbol">=</a> <a id="3910" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a>

  <a id="Coproduct⟺coProduct"></a><a id="3920" href="Categories.Object.Duality.html#3920" class="Function">Coproduct⟺coProduct</a> <a id="3940" class="Symbol">:</a> <a id="3942" class="Symbol">(</a><a id="3943" href="Categories.Object.Duality.html#3943" class="Bound">p</a> <a id="3945" class="Symbol">:</a> <a id="3947" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="3955" href="Categories.Object.Duality.html#810" class="Generalizable">A</a> <a id="3957" href="Categories.Object.Duality.html#812" class="Generalizable">B</a><a id="3958" class="Symbol">)</a> <a id="3960" class="Symbol">→</a> <a id="3962" href="Categories.Object.Duality.html#1466" class="Function">Coproduct⇒coProduct</a> <a id="3982" class="Symbol">(</a><a id="3983" href="Categories.Object.Duality.html#1763" class="Function">coProduct⇒Coproduct</a> <a id="4003" href="Categories.Object.Duality.html#3943" class="Bound">p</a><a id="4004" class="Symbol">)</a> <a id="4006" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4008" href="Categories.Object.Duality.html#3943" class="Bound">p</a>
  <a id="4012" href="Categories.Object.Duality.html#3920" class="Function">Coproduct⟺coProduct</a> <a id="4032" class="Symbol">_</a> <a id="4034" class="Symbol">=</a> <a id="4036" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a>

  <a id="coProduct⟺Coproduct"></a><a id="4046" href="Categories.Object.Duality.html#4046" class="Function">coProduct⟺Coproduct</a> <a id="4066" class="Symbol">:</a> <a id="4068" class="Symbol">(</a><a id="4069" href="Categories.Object.Duality.html#4069" class="Bound">p</a> <a id="4071" class="Symbol">:</a> <a id="4073" href="Categories.Object.Coproduct.html#398" class="Record">Coproduct</a> <a id="4083" href="Categories.Object.Duality.html#810" class="Generalizable">A</a> <a id="4085" href="Categories.Object.Duality.html#812" class="Generalizable">B</a><a id="4086" class="Symbol">)</a> <a id="4088" class="Symbol">→</a> <a id="4090" href="Categories.Object.Duality.html#1763" class="Function">coProduct⇒Coproduct</a> <a id="4110" class="Symbol">(</a><a id="4111" href="Categories.Object.Duality.html#1466" class="Function">Coproduct⇒coProduct</a> <a id="4131" href="Categories.Object.Duality.html#4069" class="Bound">p</a><a id="4132" class="Symbol">)</a> <a id="4134" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4136" href="Categories.Object.Duality.html#4069" class="Bound">p</a>
  <a id="4140" href="Categories.Object.Duality.html#4046" class="Function">coProduct⟺Coproduct</a> <a id="4160" class="Symbol">_</a> <a id="4162" class="Symbol">=</a> <a id="4164" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a>

  <a id="coIsZero⟺IsZero"></a><a id="4174" href="Categories.Object.Duality.html#4174" class="Function">coIsZero⟺IsZero</a> <a id="4190" class="Symbol">:</a> <a id="4192" class="Symbol">{</a><a id="4193" href="Categories.Object.Duality.html#4193" class="Bound">zero</a> <a id="4198" class="Symbol">:</a> <a id="4200" href="Categories.Object.Zero.html#405" class="Record">IsZero</a> <a id="4207" href="Categories.Category.Core.html#3118" class="Function">op</a> <a id="4210" href="Categories.Object.Duality.html#816" class="Generalizable">Z</a><a id="4211" class="Symbol">}</a> <a id="4213" class="Symbol">→</a> <a id="4215" href="Categories.Object.Duality.html#2698" class="Function">IsZero⇒coIsZero</a> <a id="4231" class="Symbol">(</a><a id="4232" href="Categories.Object.Duality.html#2922" class="Function">coIsZero⇒IsZero</a> <a id="4248" href="Categories.Object.Duality.html#4193" class="Bound">zero</a><a id="4252" class="Symbol">)</a> <a id="4254" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4256" href="Categories.Object.Duality.html#4193" class="Bound">zero</a>
  <a id="4263" href="Categories.Object.Duality.html#4174" class="Function">coIsZero⟺IsZero</a> <a id="4279" class="Symbol">=</a> <a id="4281" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a>

  <a id="IsZero⟺coIsZero"></a><a id="4291" href="Categories.Object.Duality.html#4291" class="Function">IsZero⟺coIsZero</a> <a id="4307" class="Symbol">:</a> <a id="4309" class="Symbol">∀</a> <a id="4311" class="Symbol">{</a><a id="4312" href="Categories.Object.Duality.html#4312" class="Bound">Z</a><a id="4313" class="Symbol">}</a> <a id="4315" class="Symbol">{</a><a id="4316" href="Categories.Object.Duality.html#4316" class="Bound">zero</a> <a id="4321" class="Symbol">:</a> <a id="4323" href="Categories.Object.Zero.html#405" class="Record">IsZero</a> <a id="4330" href="Categories.Object.Duality.html#231" class="Bound">C</a> <a id="4332" href="Categories.Object.Duality.html#4312" class="Bound">Z</a><a id="4333" class="Symbol">}</a> <a id="4335" class="Symbol">→</a> <a id="4337" href="Categories.Object.Duality.html#2922" class="Function">coIsZero⇒IsZero</a> <a id="4353" class="Symbol">(</a><a id="4354" href="Categories.Object.Duality.html#2698" class="Function">IsZero⇒coIsZero</a> <a id="4370" href="Categories.Object.Duality.html#4316" class="Bound">zero</a><a id="4374" class="Symbol">)</a> <a id="4376" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4378" href="Categories.Object.Duality.html#4316" class="Bound">zero</a>
  <a id="4385" href="Categories.Object.Duality.html#4291" class="Function">IsZero⟺coIsZero</a> <a id="4401" class="Symbol">=</a> <a id="4403" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a>

  <a id="coZero⟺Zero"></a><a id="4413" href="Categories.Object.Duality.html#4413" class="Function">coZero⟺Zero</a> <a id="4425" class="Symbol">:</a> <a id="4427" class="Symbol">∀</a> <a id="4429" class="Symbol">{</a><a id="4430" href="Categories.Object.Duality.html#4430" class="Bound">zero</a> <a id="4435" class="Symbol">:</a> <a id="4437" href="Categories.Object.Zero.html#852" class="Record">Zero</a> <a id="4442" href="Categories.Category.Core.html#3118" class="Function">op</a><a id="4444" class="Symbol">}</a> <a id="4446" class="Symbol">→</a> <a id="4448" href="Categories.Object.Duality.html#3287" class="Function">Zero⇒coZero</a> <a id="4460" class="Symbol">(</a><a id="4461" href="Categories.Object.Duality.html#3152" class="Function">coZero⇒Zero</a> <a id="4473" href="Categories.Object.Duality.html#4430" class="Bound">zero</a><a id="4477" class="Symbol">)</a> <a id="4479" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4481" href="Categories.Object.Duality.html#4430" class="Bound">zero</a>
  <a id="4488" href="Categories.Object.Duality.html#4413" class="Function">coZero⟺Zero</a> <a id="4500" class="Symbol">=</a> <a id="4502" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a>

  <a id="Zero⟺coZero"></a><a id="4512" href="Categories.Object.Duality.html#4512" class="Function">Zero⟺coZero</a> <a id="4524" class="Symbol">:</a> <a id="4526" class="Symbol">∀</a> <a id="4528" class="Symbol">{</a><a id="4529" href="Categories.Object.Duality.html#4529" class="Bound">zero</a> <a id="4534" class="Symbol">:</a> <a id="4536" href="Categories.Object.Zero.html#852" class="Record">Zero</a> <a id="4541" href="Categories.Object.Duality.html#231" class="Bound">C</a><a id="4542" class="Symbol">}</a> <a id="4544" class="Symbol">→</a> <a id="4546" href="Categories.Object.Duality.html#3152" class="Function">coZero⇒Zero</a> <a id="4558" class="Symbol">(</a><a id="4559" href="Categories.Object.Duality.html#3287" class="Function">Zero⇒coZero</a> <a id="4571" href="Categories.Object.Duality.html#4529" class="Bound">zero</a><a id="4575" class="Symbol">)</a> <a id="4577" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4579" href="Categories.Object.Duality.html#4529" class="Bound">zero</a>
  <a id="4586" href="Categories.Object.Duality.html#4512" class="Function">Zero⟺coZero</a> <a id="4598" class="Symbol">=</a> <a id="4600" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a>

<a id="4608" class="Keyword">module</a> <a id="4615" href="Categories.Object.Duality.html#4615" class="Module">_</a> <a id="4617" class="Symbol">(</a><a id="4618" href="Categories.Object.Duality.html#4618" class="Bound">𝟎</a> <a id="4620" class="Symbol">:</a> <a id="4622" href="Categories.Object.Zero.html#852" class="Record">Zero</a> <a id="4627" href="Categories.Object.Duality.html#231" class="Bound">C</a><a id="4628" class="Symbol">)</a> <a id="4630" class="Keyword">where</a>
  <a id="4638" class="Keyword">open</a> <a id="4643" href="Categories.Object.Kernel.html" class="Module">Kernels</a> <a id="4651" class="Symbol">(</a><a id="4652" href="Categories.Object.Duality.html#3287" class="Function">Zero⇒coZero</a> <a id="4664" href="Categories.Object.Duality.html#4618" class="Bound">𝟎</a><a id="4665" class="Symbol">)</a>
  <a id="4669" class="Keyword">open</a> <a id="4674" href="Categories.Object.Cokernel.html" class="Module">Cokernels</a> <a id="4684" href="Categories.Object.Duality.html#4618" class="Bound">𝟎</a>

  <a id="4689" href="Categories.Object.Duality.html#4689" class="Function">coIsKernel⇒IsCokernel</a> <a id="4711" class="Symbol">:</a> <a id="4713" href="Categories.Object.Kernel.html#834" class="Record">IsKernel</a> <a id="4722" href="Categories.Object.Duality.html#832" class="Generalizable">k</a> <a id="4724" href="Categories.Object.Duality.html#828" class="Generalizable">f</a> <a id="4726" class="Symbol">→</a> <a id="4728" href="Categories.Object.Cokernel.html#484" class="Record">IsCokernel</a> <a id="4739" href="Categories.Object.Duality.html#828" class="Generalizable">f</a> <a id="4741" href="Categories.Object.Duality.html#832" class="Generalizable">k</a>
  <a id="4745" href="Categories.Object.Duality.html#4689" class="Function">coIsKernel⇒IsCokernel</a> <a id="4767" href="Categories.Object.Duality.html#4767" class="Bound">isKernel</a> <a id="4776" class="Symbol">=</a> <a id="4778" class="Keyword">record</a>
    <a id="4789" class="Symbol">{</a> <a id="4791" href="Categories.Object.Cokernel.html#563" class="Field">commute</a> <a id="4799" class="Symbol">=</a> <a id="4801" href="Categories.Object.Kernel.html#911" class="Field">commute</a>
    <a id="4813" class="Symbol">;</a> <a id="4815" href="Categories.Object.Cokernel.html#593" class="Field">universal</a> <a id="4825" class="Symbol">=</a> <a id="4827" href="Categories.Object.Kernel.html#939" class="Field">universal</a>
    <a id="4841" class="Symbol">;</a> <a id="4843" href="Categories.Object.Cokernel.html#651" class="Field">factors</a> <a id="4851" class="Symbol">=</a> <a id="4853" href="Categories.Object.Kernel.html#997" class="Field">factors</a>
    <a id="4865" class="Symbol">;</a> <a id="4867" href="Categories.Object.Cokernel.html#713" class="Field">unique</a> <a id="4874" class="Symbol">=</a> <a id="4876" href="Categories.Object.Kernel.html#1057" class="Field">unique</a>
    <a id="4887" class="Symbol">}</a>
    <a id="4893" class="Keyword">where</a>
      <a id="4905" class="Keyword">open</a> <a id="4910" href="Categories.Object.Kernel.html#834" class="Module">IsKernel</a> <a id="4919" href="Categories.Object.Duality.html#4767" class="Bound">isKernel</a>

  <a id="4931" href="Categories.Object.Duality.html#4931" class="Function">IsCokernel⇒coIsKernel</a> <a id="4953" class="Symbol">:</a> <a id="4955" href="Categories.Object.Cokernel.html#484" class="Record">IsCokernel</a> <a id="4966" href="Categories.Object.Duality.html#828" class="Generalizable">f</a> <a id="4968" href="Categories.Object.Duality.html#832" class="Generalizable">k</a> <a id="4970" class="Symbol">→</a> <a id="4972" href="Categories.Object.Kernel.html#834" class="Record">IsKernel</a> <a id="4981" href="Categories.Object.Duality.html#832" class="Generalizable">k</a> <a id="4983" href="Categories.Object.Duality.html#828" class="Generalizable">f</a>
  <a id="4987" href="Categories.Object.Duality.html#4931" class="Function">IsCokernel⇒coIsKernel</a> <a id="5009" href="Categories.Object.Duality.html#5009" class="Bound">isCokernel</a> <a id="5020" class="Symbol">=</a> <a id="5022" class="Keyword">record</a>
    <a id="5033" class="Symbol">{</a> <a id="5035" href="Categories.Object.Kernel.html#911" class="Field">commute</a> <a id="5043" class="Symbol">=</a> <a id="5045" href="Categories.Object.Cokernel.html#563" class="Field">commute</a>
    <a id="5057" class="Symbol">;</a> <a id="5059" href="Categories.Object.Kernel.html#939" class="Field">universal</a> <a id="5069" class="Symbol">=</a> <a id="5071" href="Categories.Object.Cokernel.html#593" class="Field">universal</a>
    <a id="5085" class="Symbol">;</a> <a id="5087" href="Categories.Object.Kernel.html#997" class="Field">factors</a> <a id="5095" class="Symbol">=</a> <a id="5097" href="Categories.Object.Cokernel.html#651" class="Field">factors</a>
    <a id="5109" class="Symbol">;</a> <a id="5111" href="Categories.Object.Kernel.html#1057" class="Field">unique</a> <a id="5118" class="Symbol">=</a> <a id="5120" href="Categories.Object.Cokernel.html#713" class="Field">unique</a>
    <a id="5131" class="Symbol">}</a>
    <a id="5137" class="Keyword">where</a>
      <a id="5149" class="Keyword">open</a> <a id="5154" href="Categories.Object.Cokernel.html#484" class="Module">IsCokernel</a> <a id="5165" href="Categories.Object.Duality.html#5009" class="Bound">isCokernel</a>

  <a id="5179" href="Categories.Object.Duality.html#5179" class="Function">coKernel⇒Cokernel</a> <a id="5197" class="Symbol">:</a> <a id="5199" href="Categories.Object.Kernel.html#1763" class="Record">Kernel</a> <a id="5206" href="Categories.Object.Duality.html#828" class="Generalizable">f</a> <a id="5208" class="Symbol">→</a> <a id="5210" href="Categories.Object.Cokernel.html#1092" class="Record">Cokernel</a> <a id="5219" href="Categories.Object.Duality.html#828" class="Generalizable">f</a>
  <a id="5223" href="Categories.Object.Duality.html#5179" class="Function">coKernel⇒Cokernel</a> <a id="5241" href="Categories.Object.Duality.html#5241" class="Bound">k</a> <a id="5243" class="Symbol">=</a> <a id="5245" class="Keyword">record</a>
    <a id="5256" class="Symbol">{</a> <a id="5258" href="Categories.Object.Cokernel.html#1176" class="Field">cokernel⇒</a> <a id="5268" class="Symbol">=</a> <a id="5270" href="Categories.Object.Kernel.html#1845" class="Field">kernel⇒</a>
    <a id="5282" class="Symbol">;</a> <a id="5284" href="Categories.Object.Cokernel.html#1206" class="Field">isCokernel</a> <a id="5295" class="Symbol">=</a> <a id="5297" href="Categories.Object.Duality.html#4689" class="Function">coIsKernel⇒IsCokernel</a> <a id="5319" href="Categories.Object.Kernel.html#1871" class="Field">isKernel</a>
    <a id="5332" class="Symbol">}</a>
    <a id="5338" class="Keyword">where</a>
      <a id="5350" class="Keyword">open</a> <a id="5355" href="Categories.Object.Kernel.html#1763" class="Module">Kernel</a> <a id="5362" href="Categories.Object.Duality.html#5241" class="Bound">k</a>

  <a id="5367" href="Categories.Object.Duality.html#5367" class="Function">Cokernel⇒coKernel</a> <a id="5385" class="Symbol">:</a> <a id="5387" href="Categories.Object.Cokernel.html#1092" class="Record">Cokernel</a> <a id="5396" href="Categories.Object.Duality.html#828" class="Generalizable">f</a> <a id="5398" class="Symbol">→</a> <a id="5400" href="Categories.Object.Kernel.html#1763" class="Record">Kernel</a> <a id="5407" href="Categories.Object.Duality.html#828" class="Generalizable">f</a>
  <a id="5411" href="Categories.Object.Duality.html#5367" class="Function">Cokernel⇒coKernel</a> <a id="5429" href="Categories.Object.Duality.html#5429" class="Bound">k</a> <a id="5431" class="Symbol">=</a> <a id="5433" class="Keyword">record</a>
    <a id="5444" class="Symbol">{</a> <a id="5446" href="Categories.Object.Kernel.html#1845" class="Field">kernel⇒</a> <a id="5454" class="Symbol">=</a> <a id="5456" href="Categories.Object.Cokernel.html#1176" class="Field">cokernel⇒</a>
    <a id="5470" class="Symbol">;</a> <a id="5472" href="Categories.Object.Kernel.html#1871" class="Field">isKernel</a> <a id="5481" class="Symbol">=</a> <a id="5483" href="Categories.Object.Duality.html#4931" class="Function">IsCokernel⇒coIsKernel</a> <a id="5505" href="Categories.Object.Cokernel.html#1206" class="Field">isCokernel</a>
    <a id="5520" class="Symbol">}</a>
    <a id="5526" class="Keyword">where</a>
      <a id="5538" class="Keyword">open</a> <a id="5543" href="Categories.Object.Cokernel.html#1092" class="Module">Cokernel</a> <a id="5552" href="Categories.Object.Duality.html#5429" class="Bound">k</a>

  <a id="5557" class="Keyword">private</a>
    <a id="5569" href="Categories.Object.Duality.html#5569" class="Function">coIsKernel⟺IsCokernel</a> <a id="5591" class="Symbol">:</a> <a id="5593" class="Symbol">∀</a> <a id="5595" class="Symbol">{</a><a id="5596" href="Categories.Object.Duality.html#5596" class="Bound">isKernel</a> <a id="5605" class="Symbol">:</a> <a id="5607" href="Categories.Object.Kernel.html#834" class="Record">IsKernel</a> <a id="5616" href="Categories.Object.Duality.html#832" class="Generalizable">k</a> <a id="5618" href="Categories.Object.Duality.html#828" class="Generalizable">f</a><a id="5619" class="Symbol">}</a> <a id="5621" class="Symbol">→</a> <a id="5623" href="Categories.Object.Duality.html#4931" class="Function">IsCokernel⇒coIsKernel</a> <a id="5645" class="Symbol">(</a><a id="5646" href="Categories.Object.Duality.html#4689" class="Function">coIsKernel⇒IsCokernel</a> <a id="5668" href="Categories.Object.Duality.html#5596" class="Bound">isKernel</a><a id="5676" class="Symbol">)</a> <a id="5678" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5680" href="Categories.Object.Duality.html#5596" class="Bound">isKernel</a>
    <a id="5693" href="Categories.Object.Duality.html#5569" class="Function">coIsKernel⟺IsCokernel</a> <a id="5715" class="Symbol">=</a> <a id="5717" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a>

    <a id="5729" href="Categories.Object.Duality.html#5729" class="Function">IsCokernel⟺coIsKernel</a> <a id="5751" class="Symbol">:</a> <a id="5753" class="Symbol">∀</a> <a id="5755" class="Symbol">{</a><a id="5756" href="Categories.Object.Duality.html#5756" class="Bound">isCokernel</a> <a id="5767" class="Symbol">:</a> <a id="5769" href="Categories.Object.Cokernel.html#484" class="Record">IsCokernel</a> <a id="5780" href="Categories.Object.Duality.html#828" class="Generalizable">f</a> <a id="5782" href="Categories.Object.Duality.html#832" class="Generalizable">k</a><a id="5783" class="Symbol">}</a> <a id="5785" class="Symbol">→</a> <a id="5787" href="Categories.Object.Duality.html#4689" class="Function">coIsKernel⇒IsCokernel</a> <a id="5809" class="Symbol">(</a><a id="5810" href="Categories.Object.Duality.html#4931" class="Function">IsCokernel⇒coIsKernel</a> <a id="5832" href="Categories.Object.Duality.html#5756" class="Bound">isCokernel</a><a id="5842" class="Symbol">)</a> <a id="5844" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5846" href="Categories.Object.Duality.html#5756" class="Bound">isCokernel</a>
    <a id="5861" href="Categories.Object.Duality.html#5729" class="Function">IsCokernel⟺coIsKernel</a> <a id="5883" class="Symbol">=</a> <a id="5885" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a>

    <a id="5897" href="Categories.Object.Duality.html#5897" class="Function">coKernel⟺Cokernel</a> <a id="5915" class="Symbol">:</a> <a id="5917" class="Symbol">∀</a> <a id="5919" class="Symbol">{</a><a id="5920" href="Categories.Object.Duality.html#5920" class="Bound">kernel</a> <a id="5927" class="Symbol">:</a> <a id="5929" href="Categories.Object.Kernel.html#1763" class="Record">Kernel</a> <a id="5936" href="Categories.Object.Duality.html#828" class="Generalizable">f</a><a id="5937" class="Symbol">}</a> <a id="5939" class="Symbol">→</a> <a id="5941" href="Categories.Object.Duality.html#5367" class="Function">Cokernel⇒coKernel</a> <a id="5959" class="Symbol">(</a><a id="5960" href="Categories.Object.Duality.html#5179" class="Function">coKernel⇒Cokernel</a> <a id="5978" href="Categories.Object.Duality.html#5920" class="Bound">kernel</a><a id="5984" class="Symbol">)</a> <a id="5986" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5988" href="Categories.Object.Duality.html#5920" class="Bound">kernel</a>
    <a id="5999" href="Categories.Object.Duality.html#5897" class="Function">coKernel⟺Cokernel</a> <a id="6017" class="Symbol">=</a> <a id="6019" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a>

    <a id="6031" href="Categories.Object.Duality.html#6031" class="Function">Cokernel⟺coKernel</a> <a id="6049" class="Symbol">:</a> <a id="6051" class="Symbol">∀</a> <a id="6053" class="Symbol">{</a><a id="6054" href="Categories.Object.Duality.html#6054" class="Bound">cokernel</a> <a id="6063" class="Symbol">:</a> <a id="6065" href="Categories.Object.Cokernel.html#1092" class="Record">Cokernel</a> <a id="6074" href="Categories.Object.Duality.html#828" class="Generalizable">f</a><a id="6075" class="Symbol">}</a> <a id="6077" class="Symbol">→</a> <a id="6079" href="Categories.Object.Duality.html#5179" class="Function">coKernel⇒Cokernel</a> <a id="6097" class="Symbol">(</a><a id="6098" href="Categories.Object.Duality.html#5367" class="Function">Cokernel⇒coKernel</a> <a id="6116" href="Categories.Object.Duality.html#6054" class="Bound">cokernel</a><a id="6124" class="Symbol">)</a> <a id="6126" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="6128" href="Categories.Object.Duality.html#6054" class="Bound">cokernel</a>
    <a id="6141" href="Categories.Object.Duality.html#6031" class="Function">Cokernel⟺coKernel</a> <a id="6159" class="Symbol">=</a> <a id="6161" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a>
</pre></body></html>

==> anc/html/Categories.Object.Initial.Colimit.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Object.Initial.Colimit</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>

<a id="37" class="Keyword">open</a> <a id="42" class="Keyword">import</a> <a id="49" href="Categories.Category.html" class="Module">Categories.Category</a>

<a id="70" class="Keyword">module</a> <a id="77" href="Categories.Object.Initial.Colimit.html" class="Module">Categories.Object.Initial.Colimit</a> <a id="111" class="Symbol">{</a><a id="112" href="Categories.Object.Initial.Colimit.html#112" class="Bound">o</a> <a id="114" href="Categories.Object.Initial.Colimit.html#114" class="Bound">ℓ</a> <a id="116" href="Categories.Object.Initial.Colimit.html#116" class="Bound">e</a><a id="117" class="Symbol">}</a> <a id="119" class="Symbol">(</a><a id="120" href="Categories.Object.Initial.Colimit.html#120" class="Bound">C</a> <a id="122" class="Symbol">:</a> <a id="124" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="133" href="Categories.Object.Initial.Colimit.html#112" class="Bound">o</a> <a id="135" href="Categories.Object.Initial.Colimit.html#114" class="Bound">ℓ</a> <a id="137" href="Categories.Object.Initial.Colimit.html#116" class="Bound">e</a><a id="138" class="Symbol">)</a> <a id="140" class="Keyword">where</a>

<a id="147" class="Keyword">open</a> <a id="152" class="Keyword">import</a> <a id="159" href="Categories.Category.Construction.Cocones.html" class="Module">Categories.Category.Construction.Cocones</a> <a id="200" class="Keyword">using</a> <a id="206" class="Symbol">(</a><a id="207" href="Categories.Diagram.Cocone.html#534" class="Record">Cocone</a><a id="213" class="Symbol">;</a> <a id="215" href="Categories.Diagram.Cocone.html#684" class="Record">Cocone⇒</a><a id="222" class="Symbol">)</a>
<a id="224" class="Keyword">open</a> <a id="229" class="Keyword">import</a> <a id="236" href="Categories.Category.Instance.Zero.html" class="Module">Categories.Category.Instance.Zero</a> <a id="270" class="Keyword">using</a> <a id="276" class="Symbol">(</a><a id="277" href="Categories.Category.Instance.Zero.Core.html#252" class="Function">Zero</a><a id="281" class="Symbol">)</a>
<a id="283" class="Keyword">open</a> <a id="288" class="Keyword">import</a> <a id="295" href="Categories.Diagram.Colimit.html" class="Module">Categories.Diagram.Colimit</a> <a id="322" class="Keyword">using</a> <a id="328" class="Symbol">(</a><a id="329" href="Categories.Diagram.Colimit.html#961" class="Record">Colimit</a><a id="336" class="Symbol">)</a>
<a id="338" class="Keyword">open</a> <a id="343" class="Keyword">import</a> <a id="350" href="Categories.Functor.Core.html" class="Module">Categories.Functor.Core</a> <a id="374" class="Keyword">using</a> <a id="380" class="Symbol">(</a><a id="381" href="Categories.Functor.Core.html#248" class="Record">Functor</a><a id="388" class="Symbol">)</a>
<a id="390" class="Keyword">open</a> <a id="395" class="Keyword">import</a> <a id="402" href="Categories.Object.Initial.html" class="Module">Categories.Object.Initial</a> <a id="428" href="Categories.Object.Initial.Colimit.html#120" class="Bound">C</a>

<a id="431" class="Keyword">private</a>
  <a id="441" class="Keyword">open</a> <a id="446" class="Keyword">module</a> <a id="C"></a><a id="453" href="Categories.Object.Initial.Colimit.html#453" class="Module">C</a> <a id="455" class="Symbol">=</a> <a id="457" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="466" href="Categories.Object.Initial.Colimit.html#120" class="Bound">C</a>

<a id="469" class="Keyword">module</a> <a id="476" href="Categories.Object.Initial.Colimit.html#476" class="Module">_</a> <a id="478" class="Symbol">{</a><a id="479" href="Categories.Object.Initial.Colimit.html#479" class="Bound">o′</a> <a id="482" href="Categories.Object.Initial.Colimit.html#482" class="Bound">ℓ′</a> <a id="485" href="Categories.Object.Initial.Colimit.html#485" class="Bound">e′</a><a id="487" class="Symbol">}</a> <a id="489" class="Symbol">{</a><a id="490" href="Categories.Object.Initial.Colimit.html#490" class="Bound">F</a> <a id="492" class="Symbol">:</a> <a id="494" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="502" class="Symbol">(</a><a id="503" href="Categories.Category.Instance.Zero.Core.html#252" class="Function">Zero</a> <a id="508" class="Symbol">{</a><a id="509" href="Categories.Object.Initial.Colimit.html#479" class="Bound">o′</a><a id="511" class="Symbol">}</a> <a id="513" class="Symbol">{</a><a id="514" href="Categories.Object.Initial.Colimit.html#482" class="Bound">ℓ′</a><a id="516" class="Symbol">}</a> <a id="518" class="Symbol">{</a><a id="519" href="Categories.Object.Initial.Colimit.html#485" class="Bound">e′</a><a id="521" class="Symbol">})</a> <a id="524" href="Categories.Object.Initial.Colimit.html#120" class="Bound">C</a><a id="525" class="Symbol">}</a> <a id="527" class="Keyword">where</a>
  <a id="535" href="Categories.Object.Initial.Colimit.html#535" class="Function">colimit⇒⊥</a> <a id="545" class="Symbol">:</a> <a id="547" href="Categories.Diagram.Colimit.html#961" class="Record">Colimit</a> <a id="555" href="Categories.Object.Initial.Colimit.html#490" class="Bound">F</a> <a id="557" class="Symbol">→</a> <a id="559" href="Categories.Object.Initial.html#760" class="Record">Initial</a>
  <a id="569" href="Categories.Object.Initial.Colimit.html#535" class="Function">colimit⇒⊥</a> <a id="579" href="Categories.Object.Initial.Colimit.html#579" class="Bound">L</a> <a id="581" class="Symbol">=</a> <a id="583" class="Keyword">record</a>
    <a id="594" class="Symbol">{</a> <a id="596" href="Categories.Object.Initial.html#804" class="Field">⊥</a>        <a id="605" class="Symbol">=</a> <a id="607" href="Categories.Diagram.Colimit.html#1191" class="Function">coapex</a>
    <a id="618" class="Symbol">;</a> <a id="620" href="Categories.Object.Initial.html#816" class="Field">⊥-is-initial</a> <a id="633" class="Symbol">=</a> <a id="635" class="Keyword">record</a>
      <a id="648" class="Symbol">{</a> <a id="650" href="Categories.Object.Initial.html#478" class="Field">¡</a>        <a id="659" class="Symbol">=</a> <a id="661" href="Categories.Diagram.Colimit.html#1313" class="Function">rep</a> <a id="665" class="Keyword">record</a>
        <a id="680" class="Symbol">{</a> <a id="682" href="Categories.Diagram.Cocone.html#604" class="Field">coapex</a> <a id="689" class="Symbol">=</a> <a id="691" class="Keyword">record</a>
          <a id="708" class="Symbol">{</a> <a id="710" href="Categories.Diagram.Cocone.html#425" class="Field">ψ</a>       <a id="718" class="Symbol">=</a> <a id="720" class="Symbol">λ</a> <a id="722" class="Symbol">()</a>
          <a id="735" class="Symbol">;</a> <a id="737" href="Categories.Diagram.Cocone.html#471" class="Field">commute</a> <a id="745" class="Symbol">=</a> <a id="747" class="Symbol">λ</a> <a id="749" class="Symbol">{</a> <a id="751" class="Symbol">{()}</a> <a id="756" class="Symbol">}</a>
          <a id="768" class="Symbol">}</a>
        <a id="778" class="Symbol">}</a>
      <a id="786" class="Symbol">;</a> <a id="788" href="Categories.Object.Initial.html#506" class="Field">¡-unique</a> <a id="797" class="Symbol">=</a> <a id="799" class="Symbol">λ</a> <a id="801" href="Categories.Object.Initial.Colimit.html#801" class="Bound">f</a> <a id="803" class="Symbol">→</a> <a id="805" href="Categories.Object.Initial.html#506" class="Function">initial.¡-unique</a> <a id="822" class="Keyword">record</a>
        <a id="837" class="Symbol">{</a> <a id="839" href="Categories.Diagram.Cocone.html#745" class="Field">arr</a>     <a id="847" class="Symbol">=</a> <a id="849" href="Categories.Object.Initial.Colimit.html#801" class="Bound">f</a>
        <a id="859" class="Symbol">;</a> <a id="861" href="Categories.Diagram.Cocone.html#770" class="Field">commute</a> <a id="869" class="Symbol">=</a> <a id="871" class="Symbol">λ</a> <a id="873" class="Symbol">{</a> <a id="875" class="Symbol">{()}</a> <a id="880" class="Symbol">}</a>
        <a id="890" class="Symbol">}</a>
      <a id="898" class="Symbol">}</a>
    <a id="904" class="Symbol">}</a>
    <a id="910" class="Keyword">where</a> <a id="916" class="Keyword">open</a> <a id="921" href="Categories.Diagram.Colimit.html#961" class="Module">Colimit</a> <a id="929" href="Categories.Object.Initial.Colimit.html#579" class="Bound">L</a>

<a id="932" class="Keyword">module</a> <a id="939" href="Categories.Object.Initial.Colimit.html#939" class="Module">_</a> <a id="941" class="Symbol">{</a><a id="942" href="Categories.Object.Initial.Colimit.html#942" class="Bound">o′</a> <a id="945" href="Categories.Object.Initial.Colimit.html#945" class="Bound">ℓ′</a> <a id="948" href="Categories.Object.Initial.Colimit.html#948" class="Bound">e′</a><a id="950" class="Symbol">}</a> <a id="952" class="Symbol">{</a><a id="953" href="Categories.Object.Initial.Colimit.html#953" class="Bound">F</a> <a id="955" class="Symbol">:</a> <a id="957" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="965" class="Symbol">(</a><a id="966" href="Categories.Category.Instance.Zero.Core.html#252" class="Function">Zero</a> <a id="971" class="Symbol">{</a><a id="972" href="Categories.Object.Initial.Colimit.html#942" class="Bound">o′</a><a id="974" class="Symbol">}</a> <a id="976" class="Symbol">{</a><a id="977" href="Categories.Object.Initial.Colimit.html#945" class="Bound">ℓ′</a><a id="979" class="Symbol">}</a> <a id="981" class="Symbol">{</a><a id="982" href="Categories.Object.Initial.Colimit.html#948" class="Bound">e′</a><a id="984" class="Symbol">})</a> <a id="987" href="Categories.Object.Initial.Colimit.html#120" class="Bound">C</a><a id="988" class="Symbol">}</a> <a id="990" class="Keyword">where</a>

  <a id="999" href="Categories.Object.Initial.Colimit.html#999" class="Function">⊥⇒colimit</a> <a id="1009" class="Symbol">:</a> <a id="1011" href="Categories.Object.Initial.html#760" class="Record">Initial</a> <a id="1019" class="Symbol">→</a> <a id="1021" href="Categories.Diagram.Colimit.html#961" class="Record">Colimit</a> <a id="1029" href="Categories.Object.Initial.Colimit.html#953" class="Bound">F</a>
  <a id="1033" href="Categories.Object.Initial.Colimit.html#999" class="Function">⊥⇒colimit</a> <a id="1043" href="Categories.Object.Initial.Colimit.html#1043" class="Bound">t</a> <a id="1045" class="Symbol">=</a> <a id="1047" class="Keyword">record</a>
    <a id="1058" class="Symbol">{</a> <a id="1060" href="Categories.Diagram.Colimit.html#1020" class="Field">initial</a> <a id="1068" class="Symbol">=</a> <a id="1070" class="Keyword">record</a>
      <a id="1083" class="Symbol">{</a> <a id="1085" href="Categories.Object.Initial.html#804" class="Field">⊥</a>        <a id="1094" class="Symbol">=</a> <a id="1096" class="Keyword">record</a>
        <a id="1111" class="Symbol">{</a> <a id="1113" href="Categories.Diagram.Cocone.html#588" class="Field">N</a>    <a id="1118" class="Symbol">=</a> <a id="1120" href="Categories.Object.Initial.html#804" class="Field">⊥</a>
        <a id="1130" class="Symbol">;</a> <a id="1132" href="Categories.Diagram.Cocone.html#604" class="Field">coapex</a> <a id="1139" class="Symbol">=</a> <a id="1141" class="Keyword">record</a>
          <a id="1158" class="Symbol">{</a> <a id="1160" href="Categories.Diagram.Cocone.html#425" class="Field">ψ</a>       <a id="1168" class="Symbol">=</a> <a id="1170" class="Symbol">λ</a> <a id="1172" class="Symbol">()</a>
          <a id="1185" class="Symbol">;</a> <a id="1187" href="Categories.Diagram.Cocone.html#471" class="Field">commute</a> <a id="1195" class="Symbol">=</a> <a id="1197" class="Symbol">λ</a> <a id="1199" class="Symbol">{</a> <a id="1201" class="Symbol">{()}</a> <a id="1206" class="Symbol">}</a>
          <a id="1218" class="Symbol">}</a>
        <a id="1228" class="Symbol">}</a>
      <a id="1236" class="Symbol">;</a> <a id="1238" href="Categories.Object.Initial.html#816" class="Field">⊥-is-initial</a> <a id="1251" class="Symbol">=</a> <a id="1253" class="Keyword">record</a>
        <a id="1268" class="Symbol">{</a> <a id="1270" href="Categories.Object.Initial.html#478" class="Field">¡</a>        <a id="1279" class="Symbol">=</a> <a id="1281" class="Symbol">λ</a> <a id="1283" class="Symbol">{</a><a id="1284" href="Categories.Object.Initial.Colimit.html#1284" class="Bound">K</a><a id="1285" class="Symbol">}</a> <a id="1287" class="Symbol">→</a>
          <a id="1299" class="Keyword">let</a> <a id="1303" class="Keyword">open</a> <a id="1308" href="Categories.Diagram.Cocone.html#534" class="Module">Cocone</a> <a id="1315" href="Categories.Object.Initial.Colimit.html#953" class="Bound">F</a> <a id="1317" href="Categories.Object.Initial.Colimit.html#1284" class="Bound">K</a>
          <a id="1329" class="Keyword">in</a> <a id="1332" class="Keyword">record</a>
          <a id="1349" class="Symbol">{</a> <a id="1351" href="Categories.Diagram.Cocone.html#745" class="Field">arr</a>     <a id="1359" class="Symbol">=</a> <a id="1361" href="Categories.Object.Initial.html#478" class="Function">¡</a>
          <a id="1373" class="Symbol">;</a> <a id="1375" href="Categories.Diagram.Cocone.html#770" class="Field">commute</a> <a id="1383" class="Symbol">=</a> <a id="1385" class="Symbol">λ</a> <a id="1387" class="Symbol">{</a> <a id="1389" class="Symbol">{()}</a> <a id="1394" class="Symbol">}</a>
          <a id="1406" class="Symbol">}</a>
        <a id="1416" class="Symbol">;</a> <a id="1418" href="Categories.Object.Initial.html#506" class="Field">¡-unique</a> <a id="1427" class="Symbol">=</a> <a id="1429" class="Symbol">λ</a> <a id="1431" href="Categories.Object.Initial.Colimit.html#1431" class="Bound">f</a> <a id="1433" class="Symbol">→</a>
          <a id="1445" class="Keyword">let</a> <a id="1449" class="Keyword">module</a> <a id="1456" href="Categories.Object.Initial.Colimit.html#1456" class="Module">f</a> <a id="1458" class="Symbol">=</a> <a id="1460" href="Categories.Diagram.Cocone.html#684" class="Module">Cocone⇒</a> <a id="1468" href="Categories.Object.Initial.Colimit.html#953" class="Bound">F</a> <a id="1470" href="Categories.Object.Initial.Colimit.html#1431" class="Bound">f</a>
          <a id="1482" class="Keyword">in</a> <a id="1485" href="Categories.Object.Initial.html#506" class="Function">¡-unique</a> <a id="1494" href="Categories.Diagram.Cocone.html#745" class="Field">f.arr</a>
        <a id="1508" class="Symbol">}</a>
      <a id="1516" class="Symbol">}</a>
    <a id="1522" class="Symbol">}</a>
    <a id="1528" class="Keyword">where</a> <a id="1534" class="Keyword">open</a> <a id="1539" href="Categories.Object.Initial.html#760" class="Module">Initial</a> <a id="1547" href="Categories.Object.Initial.Colimit.html#1043" class="Bound">t</a>
</pre></body></html>

==> anc/html/Categories.Object.Initial.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Object.Initial</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>
<a id="36" class="Keyword">open</a> <a id="41" class="Keyword">import</a> <a id="48" href="Categories.Category.html" class="Module">Categories.Category</a>

<a id="69" class="Keyword">module</a> <a id="76" href="Categories.Object.Initial.html" class="Module">Categories.Object.Initial</a> <a id="102" class="Symbol">{</a><a id="103" href="Categories.Object.Initial.html#103" class="Bound">o</a> <a id="105" href="Categories.Object.Initial.html#105" class="Bound">ℓ</a> <a id="107" href="Categories.Object.Initial.html#107" class="Bound">e</a><a id="108" class="Symbol">}</a> <a id="110" class="Symbol">(</a><a id="111" href="Categories.Object.Initial.html#111" class="Bound">C</a> <a id="113" class="Symbol">:</a> <a id="115" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="124" href="Categories.Object.Initial.html#103" class="Bound">o</a> <a id="126" href="Categories.Object.Initial.html#105" class="Bound">ℓ</a> <a id="128" href="Categories.Object.Initial.html#107" class="Bound">e</a><a id="129" class="Symbol">)</a> <a id="131" class="Keyword">where</a>

<a id="138" class="Keyword">open</a> <a id="143" class="Keyword">import</a> <a id="150" href="Level.html" class="Module">Level</a>
<a id="156" class="Keyword">open</a> <a id="161" class="Keyword">import</a> <a id="168" href="Relation.Binary.PropositionalEquality.html" class="Module">Relation.Binary.PropositionalEquality</a> <a id="206" class="Symbol">as</a> <a id="209" class="Module">≡</a> <a id="211" class="Keyword">using</a> <a id="217" class="Symbol">(</a><a id="218" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="221" class="Symbol">)</a>

<a id="224" class="Keyword">open</a> <a id="229" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="238" href="Categories.Object.Initial.html#111" class="Bound">C</a>
<a id="240" class="Keyword">open</a> <a id="245" class="Keyword">import</a> <a id="252" href="Categories.Morphism.html" class="Module">Categories.Morphism</a> <a id="272" href="Categories.Object.Initial.html#111" class="Bound">C</a> <a id="274" class="Keyword">using</a> <a id="280" class="Symbol">(</a><a id="281" href="Categories.Morphism.html#1097" class="Function">Epi</a><a id="284" class="Symbol">;</a> <a id="286" href="Categories.Morphism.html#2335" class="Record Operator">_≅_</a><a id="289" class="Symbol">)</a>
<a id="291" class="Keyword">open</a> <a id="296" class="Keyword">import</a> <a id="303" href="Categories.Morphism.IsoEquiv.html" class="Module">Categories.Morphism.IsoEquiv</a> <a id="332" href="Categories.Object.Initial.html#111" class="Bound">C</a> <a id="334" class="Keyword">using</a> <a id="340" class="Symbol">(</a><a id="341" href="Categories.Morphism.IsoEquiv.html#1761" class="Record Operator">_≃_</a><a id="344" class="Symbol">;</a> <a id="346" href="Categories.Morphism.IsoEquiv.html#1807" class="InductiveConstructor Operator">⌞_⌟</a><a id="349" class="Symbol">)</a>
<a id="351" class="Keyword">open</a> <a id="356" class="Keyword">import</a> <a id="363" href="Categories.Morphism.Reasoning.html" class="Module">Categories.Morphism.Reasoning</a> <a id="393" href="Categories.Object.Initial.html#111" class="Bound">C</a>

<a id="396" class="Keyword">open</a> <a id="401" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>

<a id="415" class="Keyword">record</a> <a id="IsInitial"></a><a id="422" href="Categories.Object.Initial.html#422" class="Record">IsInitial</a> <a id="432" class="Symbol">(</a><a id="433" href="Categories.Object.Initial.html#433" class="Bound">⊥</a> <a id="435" class="Symbol">:</a> <a id="437" href="Categories.Category.Core.html#559" class="Field">Obj</a><a id="440" class="Symbol">)</a> <a id="442" class="Symbol">:</a> <a id="444" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="448" class="Symbol">(</a><a id="449" href="Categories.Object.Initial.html#103" class="Bound">o</a> <a id="451" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="453" href="Categories.Object.Initial.html#105" class="Bound">ℓ</a> <a id="455" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="457" href="Categories.Object.Initial.html#107" class="Bound">e</a><a id="458" class="Symbol">)</a> <a id="460" class="Keyword">where</a>
  <a id="468" class="Keyword">field</a>
    <a id="IsInitial.¡"></a><a id="478" href="Categories.Object.Initial.html#478" class="Field">¡</a> <a id="480" class="Symbol">:</a> <a id="482" class="Symbol">{</a><a id="483" href="Categories.Object.Initial.html#483" class="Bound">A</a> <a id="485" class="Symbol">:</a> <a id="487" href="Categories.Category.Core.html#559" class="Field">Obj</a><a id="490" class="Symbol">}</a> <a id="492" class="Symbol">→</a> <a id="494" class="Symbol">(</a><a id="495" href="Categories.Object.Initial.html#433" class="Bound">⊥</a> <a id="497" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="499" href="Categories.Object.Initial.html#483" class="Bound">A</a><a id="500" class="Symbol">)</a>
    <a id="IsInitial.¡-unique"></a><a id="506" href="Categories.Object.Initial.html#506" class="Field">¡-unique</a> <a id="515" class="Symbol">:</a> <a id="517" class="Symbol">∀</a> <a id="519" class="Symbol">{</a><a id="520" href="Categories.Object.Initial.html#520" class="Bound">A</a><a id="521" class="Symbol">}</a> <a id="523" class="Symbol">→</a> <a id="525" class="Symbol">(</a><a id="526" href="Categories.Object.Initial.html#526" class="Bound">f</a> <a id="528" class="Symbol">:</a> <a id="530" href="Categories.Object.Initial.html#433" class="Bound">⊥</a> <a id="532" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="534" href="Categories.Object.Initial.html#520" class="Bound">A</a><a id="535" class="Symbol">)</a> <a id="537" class="Symbol">→</a> <a id="539" href="Categories.Object.Initial.html#478" class="Field">¡</a> <a id="541" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="543" href="Categories.Object.Initial.html#526" class="Bound">f</a>

  <a id="IsInitial.¡-unique₂"></a><a id="548" href="Categories.Object.Initial.html#548" class="Function">¡-unique₂</a> <a id="558" class="Symbol">:</a> <a id="560" class="Symbol">∀</a> <a id="562" class="Symbol">{</a><a id="563" href="Categories.Object.Initial.html#563" class="Bound">A</a><a id="564" class="Symbol">}</a> <a id="566" class="Symbol">→</a> <a id="568" class="Symbol">(</a><a id="569" href="Categories.Object.Initial.html#569" class="Bound">f</a> <a id="571" href="Categories.Object.Initial.html#571" class="Bound">g</a> <a id="573" class="Symbol">:</a> <a id="575" href="Categories.Object.Initial.html#433" class="Bound">⊥</a> <a id="577" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="579" href="Categories.Object.Initial.html#563" class="Bound">A</a><a id="580" class="Symbol">)</a> <a id="582" class="Symbol">→</a> <a id="584" href="Categories.Object.Initial.html#569" class="Bound">f</a> <a id="586" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="588" href="Categories.Object.Initial.html#571" class="Bound">g</a>
  <a id="592" href="Categories.Object.Initial.html#548" class="Function">¡-unique₂</a> <a id="602" href="Categories.Object.Initial.html#602" class="Bound">f</a> <a id="604" href="Categories.Object.Initial.html#604" class="Bound">g</a> <a id="606" class="Symbol">=</a> <a id="608" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="618" href="Categories.Object.Initial.html#602" class="Bound">f</a> <a id="620" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">≈˘⟨</a> <a id="624" href="Categories.Object.Initial.html#506" class="Field">¡-unique</a> <a id="633" href="Categories.Object.Initial.html#602" class="Bound">f</a> <a id="635" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">⟩</a>
    <a id="641" href="Categories.Object.Initial.html#478" class="Field">¡</a> <a id="643" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="646" href="Categories.Object.Initial.html#506" class="Field">¡-unique</a> <a id="655" href="Categories.Object.Initial.html#604" class="Bound">g</a> <a id="657" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="663" href="Categories.Object.Initial.html#604" class="Bound">g</a> <a id="665" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
    <a id="671" class="Keyword">where</a> <a id="677" class="Keyword">open</a> <a id="682" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>

  <a id="IsInitial.⊥-id"></a><a id="698" href="Categories.Object.Initial.html#698" class="Function">⊥-id</a> <a id="703" class="Symbol">:</a> <a id="705" class="Symbol">(</a><a id="706" href="Categories.Object.Initial.html#706" class="Bound">f</a> <a id="708" class="Symbol">:</a> <a id="710" href="Categories.Object.Initial.html#433" class="Bound">⊥</a> <a id="712" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="714" href="Categories.Object.Initial.html#433" class="Bound">⊥</a><a id="715" class="Symbol">)</a> <a id="717" class="Symbol">→</a> <a id="719" href="Categories.Object.Initial.html#706" class="Bound">f</a> <a id="721" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="723" href="Categories.Category.Core.html#630" class="Field">id</a>
  <a id="728" href="Categories.Object.Initial.html#698" class="Function">⊥-id</a> <a id="733" href="Categories.Object.Initial.html#733" class="Bound">f</a> <a id="735" class="Symbol">=</a> <a id="737" href="Categories.Object.Initial.html#548" class="Function">¡-unique₂</a> <a id="747" href="Categories.Object.Initial.html#733" class="Bound">f</a> <a id="749" href="Categories.Category.Core.html#630" class="Field">id</a>

<a id="753" class="Keyword">record</a> <a id="Initial"></a><a id="760" href="Categories.Object.Initial.html#760" class="Record">Initial</a> <a id="768" class="Symbol">:</a> <a id="770" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="774" class="Symbol">(</a><a id="775" href="Categories.Object.Initial.html#103" class="Bound">o</a> <a id="777" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="779" href="Categories.Object.Initial.html#105" class="Bound">ℓ</a> <a id="781" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="783" href="Categories.Object.Initial.html#107" class="Bound">e</a><a id="784" class="Symbol">)</a> <a id="786" class="Keyword">where</a>
  <a id="794" class="Keyword">field</a>
    <a id="Initial.⊥"></a><a id="804" href="Categories.Object.Initial.html#804" class="Field">⊥</a> <a id="806" class="Symbol">:</a> <a id="808" href="Categories.Category.Core.html#559" class="Field">Obj</a>
    <a id="Initial.⊥-is-initial"></a><a id="816" href="Categories.Object.Initial.html#816" class="Field">⊥-is-initial</a> <a id="829" class="Symbol">:</a> <a id="831" href="Categories.Object.Initial.html#422" class="Record">IsInitial</a> <a id="841" href="Categories.Object.Initial.html#804" class="Field">⊥</a>

  <a id="846" class="Keyword">open</a> <a id="851" href="Categories.Object.Initial.html#422" class="Module">IsInitial</a> <a id="861" href="Categories.Object.Initial.html#816" class="Field">⊥-is-initial</a> <a id="874" class="Keyword">public</a>

<a id="882" class="Keyword">open</a> <a id="887" href="Categories.Object.Initial.html#760" class="Module">Initial</a>

<a id="to-⊥-is-Epi"></a><a id="896" href="Categories.Object.Initial.html#896" class="Function">to-⊥-is-Epi</a> <a id="908" class="Symbol">:</a> <a id="910" class="Symbol">∀</a> <a id="912" class="Symbol">{</a><a id="913" href="Categories.Object.Initial.html#913" class="Bound">A</a> <a id="915" class="Symbol">:</a> <a id="917" href="Categories.Category.Core.html#559" class="Field">Obj</a><a id="920" class="Symbol">}</a> <a id="922" class="Symbol">{</a><a id="923" href="Categories.Object.Initial.html#923" class="Bound">i</a> <a id="925" class="Symbol">:</a> <a id="927" href="Categories.Object.Initial.html#760" class="Record">Initial</a><a id="934" class="Symbol">}</a> <a id="936" class="Symbol">→</a> <a id="938" class="Symbol">(</a><a id="939" href="Categories.Object.Initial.html#939" class="Bound">f</a> <a id="941" class="Symbol">:</a> <a id="943" href="Categories.Object.Initial.html#913" class="Bound">A</a> <a id="945" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="947" href="Categories.Object.Initial.html#804" class="Field">⊥</a> <a id="949" href="Categories.Object.Initial.html#923" class="Bound">i</a><a id="950" class="Symbol">)</a> <a id="952" class="Symbol">→</a> <a id="954" href="Categories.Morphism.html#1097" class="Function">Epi</a> <a id="958" href="Categories.Object.Initial.html#939" class="Bound">f</a>
<a id="960" href="Categories.Object.Initial.html#896" class="Function">to-⊥-is-Epi</a> <a id="972" class="Symbol">{_}</a> <a id="976" class="Symbol">{</a><a id="977" href="Categories.Object.Initial.html#977" class="Bound">i</a><a id="978" class="Symbol">}</a> <a id="980" class="Symbol">_</a> <a id="982" class="Symbol">=</a> <a id="984" class="Symbol">λ</a> <a id="986" href="Categories.Object.Initial.html#986" class="Bound">g</a> <a id="988" href="Categories.Object.Initial.html#988" class="Bound">h</a> <a id="990" href="Categories.Object.Initial.html#990" class="Bound">_</a> <a id="992" class="Symbol">→</a> <a id="994" href="Categories.Object.Initial.html#548" class="Function">¡-unique₂</a> <a id="1004" href="Categories.Object.Initial.html#977" class="Bound">i</a> <a id="1006" href="Categories.Object.Initial.html#986" class="Bound">g</a> <a id="1008" href="Categories.Object.Initial.html#988" class="Bound">h</a>

<a id="up-to-iso"></a><a id="1011" href="Categories.Object.Initial.html#1011" class="Function">up-to-iso</a> <a id="1021" class="Symbol">:</a> <a id="1023" class="Symbol">(</a><a id="1024" href="Categories.Object.Initial.html#1024" class="Bound">i₁</a> <a id="1027" href="Categories.Object.Initial.html#1027" class="Bound">i₂</a> <a id="1030" class="Symbol">:</a> <a id="1032" href="Categories.Object.Initial.html#760" class="Record">Initial</a><a id="1039" class="Symbol">)</a> <a id="1041" class="Symbol">→</a> <a id="1043" href="Categories.Object.Initial.html#804" class="Field">⊥</a> <a id="1045" href="Categories.Object.Initial.html#1024" class="Bound">i₁</a> <a id="1048" href="Categories.Morphism.html#2335" class="Record Operator">≅</a> <a id="1050" href="Categories.Object.Initial.html#804" class="Field">⊥</a> <a id="1052" href="Categories.Object.Initial.html#1027" class="Bound">i₂</a>
<a id="1055" href="Categories.Object.Initial.html#1011" class="Function">up-to-iso</a> <a id="1065" href="Categories.Object.Initial.html#1065" class="Bound">i₁</a> <a id="1068" href="Categories.Object.Initial.html#1068" class="Bound">i₂</a> <a id="1071" class="Symbol">=</a> <a id="1073" class="Keyword">record</a>
  <a id="1082" class="Symbol">{</a> <a id="1084" href="Categories.Morphism.html#2383" class="Field">from</a> <a id="1089" class="Symbol">=</a> <a id="1091" href="Categories.Object.Initial.html#478" class="Function">¡</a> <a id="1093" href="Categories.Object.Initial.html#1065" class="Bound">i₁</a>
  <a id="1098" class="Symbol">;</a> <a id="1100" href="Categories.Morphism.html#2400" class="Field">to</a>   <a id="1105" class="Symbol">=</a> <a id="1107" href="Categories.Object.Initial.html#478" class="Function">¡</a> <a id="1109" href="Categories.Object.Initial.html#1068" class="Bound">i₂</a>
  <a id="1114" class="Symbol">;</a> <a id="1116" href="Categories.Morphism.html#2417" class="Field">iso</a>  <a id="1121" class="Symbol">=</a> <a id="1123" class="Keyword">record</a> <a id="1130" class="Symbol">{</a> <a id="1132" href="Categories.Morphism.html#1964" class="Field">isoˡ</a> <a id="1137" class="Symbol">=</a> <a id="1139" href="Categories.Object.Initial.html#698" class="Function">⊥-id</a> <a id="1144" href="Categories.Object.Initial.html#1065" class="Bound">i₁</a> <a id="1147" class="Symbol">_;</a> <a id="1150" href="Categories.Morphism.html#1990" class="Field">isoʳ</a> <a id="1155" class="Symbol">=</a> <a id="1157" href="Categories.Object.Initial.html#698" class="Function">⊥-id</a> <a id="1162" href="Categories.Object.Initial.html#1068" class="Bound">i₂</a> <a id="1165" class="Symbol">_</a> <a id="1167" class="Symbol">}</a>
  <a id="1171" class="Symbol">}</a>

<a id="transport-by-iso"></a><a id="1174" href="Categories.Object.Initial.html#1174" class="Function">transport-by-iso</a> <a id="1191" class="Symbol">:</a> <a id="1193" class="Symbol">(</a><a id="1194" href="Categories.Object.Initial.html#1194" class="Bound">i</a> <a id="1196" class="Symbol">:</a> <a id="1198" href="Categories.Object.Initial.html#760" class="Record">Initial</a><a id="1205" class="Symbol">)</a> <a id="1207" class="Symbol">→</a> <a id="1209" class="Symbol">∀</a> <a id="1211" class="Symbol">{</a><a id="1212" href="Categories.Object.Initial.html#1212" class="Bound">X</a><a id="1213" class="Symbol">}</a> <a id="1215" class="Symbol">→</a> <a id="1217" href="Categories.Object.Initial.html#804" class="Field">⊥</a> <a id="1219" href="Categories.Object.Initial.html#1194" class="Bound">i</a> <a id="1221" href="Categories.Morphism.html#2335" class="Record Operator">≅</a> <a id="1223" href="Categories.Object.Initial.html#1212" class="Bound">X</a> <a id="1225" class="Symbol">→</a> <a id="1227" href="Categories.Object.Initial.html#760" class="Record">Initial</a>
<a id="1235" href="Categories.Object.Initial.html#1174" class="Function">transport-by-iso</a> <a id="1252" href="Categories.Object.Initial.html#1252" class="Bound">i</a> <a id="1254" class="Symbol">{</a><a id="1255" href="Categories.Object.Initial.html#1255" class="Bound">X</a><a id="1256" class="Symbol">}</a> <a id="1258" href="Categories.Object.Initial.html#1258" class="Bound">i≅X</a> <a id="1262" class="Symbol">=</a> <a id="1264" class="Keyword">record</a>
  <a id="1273" class="Symbol">{</a> <a id="1275" href="Categories.Object.Initial.html#804" class="Field">⊥</a>        <a id="1284" class="Symbol">=</a> <a id="1286" href="Categories.Object.Initial.html#1255" class="Bound">X</a>
  <a id="1290" class="Symbol">;</a> <a id="1292" href="Categories.Object.Initial.html#816" class="Field">⊥-is-initial</a> <a id="1305" class="Symbol">=</a> <a id="1307" class="Keyword">record</a>
    <a id="1318" class="Symbol">{</a> <a id="1320" href="Categories.Object.Initial.html#478" class="Field">¡</a>        <a id="1329" class="Symbol">=</a> <a id="1331" href="Categories.Object.Initial.html#478" class="Function">¡</a> <a id="1333" href="Categories.Object.Initial.html#1252" class="Bound">i</a> <a id="1335" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1337" href="Categories.Morphism.html#2400" class="Field">to</a>
    <a id="1344" class="Symbol">;</a> <a id="1346" href="Categories.Object.Initial.html#506" class="Field">¡-unique</a> <a id="1355" class="Symbol">=</a> <a id="1357" class="Symbol">λ</a> <a id="1359" href="Categories.Object.Initial.html#1359" class="Bound">h</a> <a id="1361" class="Symbol">→</a>  <a id="1364" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
      <a id="1376" href="Categories.Object.Initial.html#478" class="Function">¡</a> <a id="1378" href="Categories.Object.Initial.html#1252" class="Bound">i</a> <a id="1380" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1382" href="Categories.Morphism.html#2400" class="Field">to</a>        <a id="1392" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1395" href="Categories.Object.Initial.html#506" class="Function">¡-unique</a> <a id="1404" href="Categories.Object.Initial.html#1252" class="Bound">i</a> <a id="1406" class="Symbol">(</a><a id="1407" href="Categories.Object.Initial.html#1359" class="Bound">h</a> <a id="1409" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1411" href="Categories.Morphism.html#2383" class="Field">from</a><a id="1415" class="Symbol">)</a> <a id="1417" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a>  <a id="1426" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="1434" class="Symbol">(</a><a id="1435" href="Categories.Object.Initial.html#1359" class="Bound">h</a> <a id="1437" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1439" href="Categories.Morphism.html#2383" class="Field">from</a><a id="1443" class="Symbol">)</a> <a id="1445" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1447" href="Categories.Morphism.html#2400" class="Field">to</a> <a id="1450" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1453" href="Categories.Morphism.Reasoning.Core.html#8689" class="Function">cancelʳ</a> <a id="1461" href="Categories.Morphism.html#1990" class="Function">isoʳ</a> <a id="1466" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="1474" href="Categories.Object.Initial.html#1359" class="Bound">h</a>              <a id="1489" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
    <a id="1495" class="Symbol">}</a>
  <a id="1499" class="Symbol">}</a>
  <a id="1503" class="Keyword">where</a> <a id="1509" class="Keyword">open</a> <a id="1514" href="Categories.Morphism.html#2335" class="Module Operator">_≅_</a> <a id="1518" href="Categories.Object.Initial.html#1258" class="Bound">i≅X</a>

<a id="up-to-iso-unique"></a><a id="1523" href="Categories.Object.Initial.html#1523" class="Function">up-to-iso-unique</a> <a id="1540" class="Symbol">:</a> <a id="1542" class="Symbol">∀</a> <a id="1544" href="Categories.Object.Initial.html#1544" class="Bound">i</a> <a id="1546" href="Categories.Object.Initial.html#1546" class="Bound">i′</a> <a id="1549" class="Symbol">→</a> <a id="1551" class="Symbol">(</a><a id="1552" href="Categories.Object.Initial.html#1552" class="Bound">iso</a> <a id="1556" class="Symbol">:</a> <a id="1558" href="Categories.Object.Initial.html#804" class="Field">⊥</a> <a id="1560" href="Categories.Object.Initial.html#1544" class="Bound">i</a> <a id="1562" href="Categories.Morphism.html#2335" class="Record Operator">≅</a> <a id="1564" href="Categories.Object.Initial.html#804" class="Field">⊥</a> <a id="1566" href="Categories.Object.Initial.html#1546" class="Bound">i′</a><a id="1568" class="Symbol">)</a> <a id="1570" class="Symbol">→</a> <a id="1572" href="Categories.Object.Initial.html#1011" class="Function">up-to-iso</a> <a id="1582" href="Categories.Object.Initial.html#1544" class="Bound">i</a> <a id="1584" href="Categories.Object.Initial.html#1546" class="Bound">i′</a> <a id="1587" href="Categories.Morphism.IsoEquiv.html#1761" class="Record Operator">≃</a> <a id="1589" href="Categories.Object.Initial.html#1552" class="Bound">iso</a>
<a id="1593" href="Categories.Object.Initial.html#1523" class="Function">up-to-iso-unique</a> <a id="1610" href="Categories.Object.Initial.html#1610" class="Bound">i</a> <a id="1612" href="Categories.Object.Initial.html#1612" class="Bound">i′</a> <a id="1615" href="Categories.Object.Initial.html#1615" class="Bound">iso</a> <a id="1619" class="Symbol">=</a> <a id="1621" href="Categories.Morphism.IsoEquiv.html#1807" class="InductiveConstructor Operator">⌞</a> <a id="1623" href="Categories.Object.Initial.html#506" class="Function">¡-unique</a> <a id="1632" href="Categories.Object.Initial.html#1610" class="Bound">i</a> <a id="1634" class="Symbol">_</a> <a id="1636" href="Categories.Morphism.IsoEquiv.html#1807" class="InductiveConstructor Operator">⌟</a>

<a id="up-to-iso-invˡ"></a><a id="1639" href="Categories.Object.Initial.html#1639" class="Function">up-to-iso-invˡ</a> <a id="1654" class="Symbol">:</a> <a id="1656" class="Symbol">∀</a> <a id="1658" class="Symbol">{</a><a id="1659" href="Categories.Object.Initial.html#1659" class="Bound">t</a> <a id="1661" href="Categories.Object.Initial.html#1661" class="Bound">X</a><a id="1662" class="Symbol">}</a> <a id="1664" class="Symbol">{</a><a id="1665" href="Categories.Object.Initial.html#1665" class="Bound">i</a> <a id="1667" class="Symbol">:</a> <a id="1669" href="Categories.Object.Initial.html#804" class="Field">⊥</a> <a id="1671" href="Categories.Object.Initial.html#1659" class="Bound">t</a> <a id="1673" href="Categories.Morphism.html#2335" class="Record Operator">≅</a> <a id="1675" href="Categories.Object.Initial.html#1661" class="Bound">X</a><a id="1676" class="Symbol">}</a> <a id="1678" class="Symbol">→</a> <a id="1680" href="Categories.Object.Initial.html#1011" class="Function">up-to-iso</a> <a id="1690" href="Categories.Object.Initial.html#1659" class="Bound">t</a> <a id="1692" class="Symbol">(</a><a id="1693" href="Categories.Object.Initial.html#1174" class="Function">transport-by-iso</a> <a id="1710" href="Categories.Object.Initial.html#1659" class="Bound">t</a> <a id="1712" href="Categories.Object.Initial.html#1665" class="Bound">i</a><a id="1713" class="Symbol">)</a> <a id="1715" href="Categories.Morphism.IsoEquiv.html#1761" class="Record Operator">≃</a> <a id="1717" href="Categories.Object.Initial.html#1665" class="Bound">i</a>
<a id="1719" href="Categories.Object.Initial.html#1639" class="Function">up-to-iso-invˡ</a> <a id="1734" class="Symbol">{</a><a id="1735" href="Categories.Object.Initial.html#1735" class="Bound">t</a><a id="1736" class="Symbol">}</a> <a id="1738" class="Symbol">{</a><a id="1739" class="Argument">i</a> <a id="1741" class="Symbol">=</a> <a id="1743" href="Categories.Object.Initial.html#1743" class="Bound">i</a><a id="1744" class="Symbol">}</a> <a id="1746" class="Symbol">=</a> <a id="1748" href="Categories.Object.Initial.html#1523" class="Function">up-to-iso-unique</a> <a id="1765" href="Categories.Object.Initial.html#1735" class="Bound">t</a> <a id="1767" class="Symbol">(</a><a id="1768" href="Categories.Object.Initial.html#1174" class="Function">transport-by-iso</a> <a id="1785" href="Categories.Object.Initial.html#1735" class="Bound">t</a> <a id="1787" href="Categories.Object.Initial.html#1743" class="Bound">i</a><a id="1788" class="Symbol">)</a> <a id="1790" href="Categories.Object.Initial.html#1743" class="Bound">i</a>

<a id="up-to-iso-invʳ"></a><a id="1793" href="Categories.Object.Initial.html#1793" class="Function">up-to-iso-invʳ</a> <a id="1808" class="Symbol">:</a> <a id="1810" class="Symbol">∀</a> <a id="1812" class="Symbol">{</a><a id="1813" href="Categories.Object.Initial.html#1813" class="Bound">t</a> <a id="1815" href="Categories.Object.Initial.html#1815" class="Bound">t′</a><a id="1817" class="Symbol">}</a> <a id="1819" class="Symbol">→</a> <a id="1821" href="Categories.Object.Initial.html#804" class="Field">⊥</a> <a id="1823" class="Symbol">(</a><a id="1824" href="Categories.Object.Initial.html#1174" class="Function">transport-by-iso</a> <a id="1841" href="Categories.Object.Initial.html#1813" class="Bound">t</a> <a id="1843" class="Symbol">(</a><a id="1844" href="Categories.Object.Initial.html#1011" class="Function">up-to-iso</a> <a id="1854" href="Categories.Object.Initial.html#1813" class="Bound">t</a> <a id="1856" href="Categories.Object.Initial.html#1815" class="Bound">t′</a><a id="1858" class="Symbol">))</a> <a id="1861" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1863" href="Categories.Object.Initial.html#804" class="Field">⊥</a> <a id="1865" href="Categories.Object.Initial.html#1815" class="Bound">t′</a>
<a id="1868" href="Categories.Object.Initial.html#1793" class="Function">up-to-iso-invʳ</a> <a id="1883" class="Symbol">{</a><a id="1884" href="Categories.Object.Initial.html#1884" class="Bound">t</a><a id="1885" class="Symbol">}</a> <a id="1887" class="Symbol">{</a><a id="1888" href="Categories.Object.Initial.html#1888" class="Bound">t′</a><a id="1890" class="Symbol">}</a> <a id="1892" class="Symbol">=</a> <a id="1894" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a>
</pre></body></html>

==> anc/html/Categories.Object.Kernel.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Object.Kernel</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>

<a id="37" class="Keyword">open</a> <a id="42" class="Keyword">import</a> <a id="49" href="Categories.Category.html" class="Module">Categories.Category</a>
<a id="69" class="Keyword">open</a> <a id="74" class="Keyword">import</a> <a id="81" href="Categories.Object.Zero.html" class="Module">Categories.Object.Zero</a>

<a id="105" class="Comment">-- Kernels of morphisms.</a>
<a id="130" class="Comment">-- https://ncatlab.org/nlab/show/kernel</a>
<a id="170" class="Keyword">module</a> <a id="177" href="Categories.Object.Kernel.html" class="Module">Categories.Object.Kernel</a> <a id="202" class="Symbol">{</a><a id="203" href="Categories.Object.Kernel.html#203" class="Bound">o</a> <a id="205" href="Categories.Object.Kernel.html#205" class="Bound">ℓ</a> <a id="207" href="Categories.Object.Kernel.html#207" class="Bound">e</a><a id="208" class="Symbol">}</a> <a id="210" class="Symbol">{</a><a id="211" href="Categories.Object.Kernel.html#211" class="Bound">𝒞</a> <a id="213" class="Symbol">:</a> <a id="215" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="224" href="Categories.Object.Kernel.html#203" class="Bound">o</a> <a id="226" href="Categories.Object.Kernel.html#205" class="Bound">ℓ</a> <a id="228" href="Categories.Object.Kernel.html#207" class="Bound">e</a><a id="229" class="Symbol">}</a> <a id="231" class="Symbol">(</a><a id="232" href="Categories.Object.Kernel.html#232" class="Bound">zero</a> <a id="237" class="Symbol">:</a> <a id="239" href="Categories.Object.Zero.html#852" class="Record">Zero</a> <a id="244" href="Categories.Object.Kernel.html#211" class="Bound">𝒞</a><a id="245" class="Symbol">)</a> <a id="247" class="Keyword">where</a>

<a id="254" class="Keyword">open</a> <a id="259" class="Keyword">import</a> <a id="266" href="Level.html" class="Module">Level</a> <a id="272" class="Keyword">using</a> <a id="278" class="Symbol">(</a><a id="279" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="282" class="Symbol">)</a>

<a id="285" class="Keyword">open</a> <a id="290" class="Keyword">import</a> <a id="297" href="Categories.Morphism.html" class="Module">Categories.Morphism</a> <a id="317" href="Categories.Object.Kernel.html#211" class="Bound">𝒞</a>
<a id="319" class="Keyword">open</a> <a id="324" class="Keyword">import</a> <a id="331" href="Categories.Morphism.Reasoning.html" class="Module">Categories.Morphism.Reasoning</a> <a id="361" href="Categories.Object.Kernel.html#211" class="Bound">𝒞</a>
  <a id="365" class="Keyword">hiding</a> <a id="372" class="Symbol">(</a><a id="373" href="Categories.Morphism.Reasoning.Core.html#5845" class="Function">glue</a><a id="377" class="Symbol">)</a>

<a id="380" class="Keyword">open</a> <a id="385" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="394" href="Categories.Object.Kernel.html#211" class="Bound">𝒞</a>
<a id="396" class="Keyword">open</a> <a id="401" href="Categories.Object.Zero.html#852" class="Module">Zero</a> <a id="406" href="Categories.Object.Kernel.html#232" class="Bound">zero</a>

<a id="412" class="Keyword">open</a> <a id="417" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>

<a id="431" class="Keyword">private</a>
  <a id="441" class="Keyword">variable</a>
    <a id="454" href="Categories.Object.Kernel.html#454" class="Generalizable">A</a> <a id="456" href="Categories.Object.Kernel.html#456" class="Generalizable">B</a> <a id="458" href="Categories.Object.Kernel.html#458" class="Generalizable">X</a> <a id="460" class="Symbol">:</a> <a id="462" href="Categories.Category.Core.html#559" class="Function">Obj</a>
    <a id="470" href="Categories.Object.Kernel.html#470" class="Generalizable">f</a> <a id="472" href="Categories.Object.Kernel.html#472" class="Generalizable">h</a> <a id="474" href="Categories.Object.Kernel.html#474" class="Generalizable">i</a> <a id="476" href="Categories.Object.Kernel.html#476" class="Generalizable">j</a> <a id="478" href="Categories.Object.Kernel.html#478" class="Generalizable">k</a> <a id="480" class="Symbol">:</a> <a id="482" href="Categories.Object.Kernel.html#454" class="Generalizable">A</a> <a id="484" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="486" href="Categories.Object.Kernel.html#456" class="Generalizable">B</a>

<a id="489" class="Comment">-- Note: We could define Kernels directly as equalizers or as pullbacks, but it seems somewhat</a>
<a id="584" class="Comment">-- cleaner to just define them &quot;as is&quot; to avoid mucking about with extra morphisms that can</a>
<a id="676" class="Comment">-- get in the way. For example, if we defined them as &#39;Pullback f !&#39; then our &#39;p₂&#39; projection</a>
<a id="770" class="Comment">-- would _always_ be trivially equal to &#39;¡ : K ⇒ zero&#39;.</a>

<a id="827" class="Keyword">record</a> <a id="IsKernel"></a><a id="834" href="Categories.Object.Kernel.html#834" class="Record">IsKernel</a> <a id="843" class="Symbol">{</a><a id="844" href="Categories.Object.Kernel.html#844" class="Bound">A</a> <a id="846" href="Categories.Object.Kernel.html#846" class="Bound">B</a> <a id="848" href="Categories.Object.Kernel.html#848" class="Bound">K</a><a id="849" class="Symbol">}</a> <a id="851" class="Symbol">(</a><a id="852" href="Categories.Object.Kernel.html#852" class="Bound">k</a> <a id="854" class="Symbol">:</a> <a id="856" href="Categories.Object.Kernel.html#848" class="Bound">K</a> <a id="858" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="860" href="Categories.Object.Kernel.html#844" class="Bound">A</a><a id="861" class="Symbol">)</a> <a id="863" class="Symbol">(</a><a id="864" href="Categories.Object.Kernel.html#864" class="Bound">f</a> <a id="866" class="Symbol">:</a> <a id="868" href="Categories.Object.Kernel.html#844" class="Bound">A</a> <a id="870" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="872" href="Categories.Object.Kernel.html#846" class="Bound">B</a><a id="873" class="Symbol">)</a> <a id="875" class="Symbol">:</a> <a id="877" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="881" class="Symbol">(</a><a id="882" href="Categories.Object.Kernel.html#203" class="Bound">o</a> <a id="884" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="886" href="Categories.Object.Kernel.html#205" class="Bound">ℓ</a> <a id="888" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="890" href="Categories.Object.Kernel.html#207" class="Bound">e</a><a id="891" class="Symbol">)</a> <a id="893" class="Keyword">where</a>
  <a id="901" class="Keyword">field</a>
    <a id="IsKernel.commute"></a><a id="911" href="Categories.Object.Kernel.html#911" class="Field">commute</a> <a id="919" class="Symbol">:</a> <a id="921" href="Categories.Object.Kernel.html#864" class="Bound">f</a> <a id="923" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="925" href="Categories.Object.Kernel.html#852" class="Bound">k</a> <a id="927" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="929" href="Categories.Object.Zero.html#586" class="Function">zero⇒</a>
    <a id="IsKernel.universal"></a><a id="939" href="Categories.Object.Kernel.html#939" class="Field">universal</a> <a id="949" class="Symbol">:</a> <a id="951" class="Symbol">∀</a> <a id="953" class="Symbol">{</a><a id="954" href="Categories.Object.Kernel.html#954" class="Bound">X</a><a id="955" class="Symbol">}</a> <a id="957" class="Symbol">{</a><a id="958" href="Categories.Object.Kernel.html#958" class="Bound">h</a> <a id="960" class="Symbol">:</a> <a id="962" href="Categories.Object.Kernel.html#954" class="Bound">X</a> <a id="964" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="966" href="Categories.Object.Kernel.html#844" class="Bound">A</a><a id="967" class="Symbol">}</a> <a id="969" class="Symbol">→</a> <a id="971" href="Categories.Object.Kernel.html#864" class="Bound">f</a> <a id="973" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="975" href="Categories.Object.Kernel.html#958" class="Bound">h</a> <a id="977" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="979" href="Categories.Object.Zero.html#586" class="Function">zero⇒</a> <a id="985" class="Symbol">→</a> <a id="987" href="Categories.Object.Kernel.html#954" class="Bound">X</a> <a id="989" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="991" href="Categories.Object.Kernel.html#848" class="Bound">K</a>
    <a id="IsKernel.factors"></a><a id="997" href="Categories.Object.Kernel.html#997" class="Field">factors</a> <a id="1005" class="Symbol">:</a> <a id="1007" class="Symbol">∀</a> <a id="1009" class="Symbol">{</a><a id="1010" href="Categories.Object.Kernel.html#1010" class="Bound">eq</a> <a id="1013" class="Symbol">:</a> <a id="1015" href="Categories.Object.Kernel.html#864" class="Bound">f</a> <a id="1017" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1019" href="Categories.Object.Kernel.html#472" class="Generalizable">h</a> <a id="1021" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="1023" href="Categories.Object.Zero.html#586" class="Function">zero⇒</a><a id="1028" class="Symbol">}</a> <a id="1030" class="Symbol">→</a> <a id="1032" href="Categories.Object.Kernel.html#472" class="Generalizable">h</a> <a id="1034" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="1036" href="Categories.Object.Kernel.html#852" class="Bound">k</a> <a id="1038" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1040" href="Categories.Object.Kernel.html#939" class="Field">universal</a> <a id="1050" href="Categories.Object.Kernel.html#1010" class="Bound">eq</a>
    <a id="IsKernel.unique"></a><a id="1057" href="Categories.Object.Kernel.html#1057" class="Field">unique</a> <a id="1064" class="Symbol">:</a> <a id="1066" class="Symbol">∀</a> <a id="1068" class="Symbol">{</a><a id="1069" href="Categories.Object.Kernel.html#1069" class="Bound">eq</a> <a id="1072" class="Symbol">:</a> <a id="1074" href="Categories.Object.Kernel.html#864" class="Bound">f</a> <a id="1076" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1078" href="Categories.Object.Kernel.html#472" class="Generalizable">h</a> <a id="1080" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="1082" href="Categories.Object.Zero.html#586" class="Function">zero⇒</a><a id="1087" class="Symbol">}</a> <a id="1089" class="Symbol">→</a> <a id="1091" href="Categories.Object.Kernel.html#472" class="Generalizable">h</a> <a id="1093" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="1095" href="Categories.Object.Kernel.html#852" class="Bound">k</a> <a id="1097" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1099" href="Categories.Object.Kernel.html#474" class="Generalizable">i</a> <a id="1101" class="Symbol">→</a> <a id="1103" href="Categories.Object.Kernel.html#474" class="Generalizable">i</a> <a id="1105" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="1107" href="Categories.Object.Kernel.html#939" class="Field">universal</a> <a id="1117" href="Categories.Object.Kernel.html#1069" class="Bound">eq</a>

  <a id="IsKernel.unique-diagram"></a><a id="1123" href="Categories.Object.Kernel.html#1123" class="Function">unique-diagram</a> <a id="1138" class="Symbol">:</a> <a id="1140" href="Categories.Object.Kernel.html#852" class="Bound">k</a> <a id="1142" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1144" href="Categories.Object.Kernel.html#472" class="Generalizable">h</a> <a id="1146" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="1148" href="Categories.Object.Kernel.html#852" class="Bound">k</a> <a id="1150" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1152" href="Categories.Object.Kernel.html#474" class="Generalizable">i</a> <a id="1154" class="Symbol">→</a> <a id="1156" href="Categories.Object.Kernel.html#472" class="Generalizable">h</a> <a id="1158" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="1160" href="Categories.Object.Kernel.html#474" class="Generalizable">i</a>
  <a id="1164" href="Categories.Object.Kernel.html#1123" class="Function">unique-diagram</a> <a id="1179" class="Symbol">{_}</a> <a id="1183" class="Symbol">{</a><a id="1184" href="Categories.Object.Kernel.html#1184" class="Bound">h</a><a id="1185" class="Symbol">}</a> <a id="1187" class="Symbol">{</a><a id="1188" href="Categories.Object.Kernel.html#1188" class="Bound">i</a><a id="1189" class="Symbol">}</a> <a id="1191" href="Categories.Object.Kernel.html#1191" class="Bound">k∘h≈k∘i</a> <a id="1199" class="Symbol">=</a> <a id="1201" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="1211" href="Categories.Object.Kernel.html#1184" class="Bound">h</a>            <a id="1224" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1227" href="Categories.Object.Kernel.html#1057" class="Field">unique</a> <a id="1234" href="Relation.Binary.Structures.html#1641" class="Function">Equiv.refl</a> <a id="1245" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="1251" href="Categories.Object.Kernel.html#939" class="Field">universal</a> <a id="1261" href="Categories.Object.Kernel.html#1319" class="Function">eq</a> <a id="1264" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="1267" href="Categories.Object.Kernel.html#1057" class="Field">unique</a> <a id="1274" href="Categories.Object.Kernel.html#1191" class="Bound">k∘h≈k∘i</a> <a id="1282" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
    <a id="1288" href="Categories.Object.Kernel.html#1188" class="Bound">i</a>            <a id="1301" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
    <a id="1307" class="Keyword">where</a>
      <a id="1319" href="Categories.Object.Kernel.html#1319" class="Function">eq</a> <a id="1322" class="Symbol">:</a> <a id="1324" href="Categories.Object.Kernel.html#864" class="Bound">f</a> <a id="1326" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1328" href="Categories.Object.Kernel.html#852" class="Bound">k</a> <a id="1330" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1332" href="Categories.Object.Kernel.html#1184" class="Bound">h</a> <a id="1334" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="1336" href="Categories.Object.Zero.html#586" class="Function">zero⇒</a>
      <a id="1348" href="Categories.Object.Kernel.html#1319" class="Function">eq</a> <a id="1351" class="Symbol">=</a> <a id="1353" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
        <a id="1367" href="Categories.Object.Kernel.html#864" class="Bound">f</a> <a id="1369" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1371" href="Categories.Object.Kernel.html#852" class="Bound">k</a> <a id="1373" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1375" href="Categories.Object.Kernel.html#1184" class="Bound">h</a> <a id="1377" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1380" href="Categories.Morphism.Reasoning.Core.html#6243" class="Function">glue′</a> <a id="1386" href="Categories.Object.Kernel.html#911" class="Field">commute</a> <a id="1394" href="Relation.Binary.Structures.html#1641" class="Function">Equiv.refl</a> <a id="1405" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
        <a id="1415" href="Categories.Object.Zero.html#586" class="Function">zero⇒</a> <a id="1421" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1423" href="Categories.Object.Kernel.html#1184" class="Bound">h</a> <a id="1425" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1428" href="Categories.Object.Zero.html#739" class="Function">zero-∘ʳ</a> <a id="1436" href="Categories.Object.Kernel.html#1184" class="Bound">h</a> <a id="1438" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
        <a id="1448" href="Categories.Object.Zero.html#586" class="Function">zero⇒</a> <a id="1454" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="IsKernel.universal-resp-≈"></a><a id="1459" href="Categories.Object.Kernel.html#1459" class="Function">universal-resp-≈</a> <a id="1476" class="Symbol">:</a> <a id="1478" class="Symbol">∀</a> <a id="1480" class="Symbol">{</a><a id="1481" href="Categories.Object.Kernel.html#1481" class="Bound">eq</a> <a id="1484" class="Symbol">:</a> <a id="1486" href="Categories.Object.Kernel.html#864" class="Bound">f</a> <a id="1488" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1490" href="Categories.Object.Kernel.html#472" class="Generalizable">h</a> <a id="1492" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="1494" href="Categories.Object.Zero.html#586" class="Function">zero⇒</a><a id="1499" class="Symbol">}</a> <a id="1501" class="Symbol">{</a><a id="1502" href="Categories.Object.Kernel.html#1502" class="Bound">eq′</a> <a id="1506" class="Symbol">:</a> <a id="1508" href="Categories.Object.Kernel.html#864" class="Bound">f</a> <a id="1510" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1512" href="Categories.Object.Kernel.html#474" class="Generalizable">i</a> <a id="1514" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="1516" href="Categories.Object.Zero.html#586" class="Function">zero⇒</a><a id="1521" class="Symbol">}</a> <a id="1523" class="Symbol">→</a>
    <a id="1529" href="Categories.Object.Kernel.html#472" class="Generalizable">h</a> <a id="1531" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="1533" href="Categories.Object.Kernel.html#474" class="Generalizable">i</a> <a id="1535" class="Symbol">→</a> <a id="1537" href="Categories.Object.Kernel.html#939" class="Field">universal</a> <a id="1547" href="Categories.Object.Kernel.html#1481" class="Bound">eq</a> <a id="1550" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="1552" href="Categories.Object.Kernel.html#939" class="Field">universal</a> <a id="1562" href="Categories.Object.Kernel.html#1502" class="Bound">eq′</a>
  <a id="1568" href="Categories.Object.Kernel.html#1459" class="Function">universal-resp-≈</a> <a id="1585" href="Categories.Object.Kernel.html#1585" class="Bound">h≈i</a> <a id="1589" class="Symbol">=</a> <a id="1591" href="Categories.Object.Kernel.html#1057" class="Field">unique</a> <a id="1598" class="Symbol">(</a><a id="1599" href="Categories.Category.Core.html#2991" class="Function">⟺</a> <a id="1601" href="Categories.Object.Kernel.html#1585" class="Bound">h≈i</a> <a id="1605" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="1607" href="Categories.Object.Kernel.html#997" class="Field">factors</a><a id="1614" class="Symbol">)</a>

  <a id="IsKernel.universal-∘"></a><a id="1619" href="Categories.Object.Kernel.html#1619" class="Function">universal-∘</a> <a id="1631" class="Symbol">:</a> <a id="1633" href="Categories.Object.Kernel.html#864" class="Bound">f</a> <a id="1635" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1637" href="Categories.Object.Kernel.html#852" class="Bound">k</a> <a id="1639" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1641" href="Categories.Object.Kernel.html#472" class="Generalizable">h</a> <a id="1643" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="1645" href="Categories.Object.Zero.html#586" class="Function">zero⇒</a>
  <a id="1653" href="Categories.Object.Kernel.html#1619" class="Function">universal-∘</a> <a id="1665" class="Symbol">{</a><a id="1666" class="Argument">h</a> <a id="1668" class="Symbol">=</a> <a id="1670" href="Categories.Object.Kernel.html#1670" class="Bound">h</a><a id="1671" class="Symbol">}</a> <a id="1673" class="Symbol">=</a> <a id="1675" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="1685" href="Categories.Object.Kernel.html#864" class="Bound">f</a> <a id="1687" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1689" href="Categories.Object.Kernel.html#852" class="Bound">k</a> <a id="1691" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1693" href="Categories.Object.Kernel.html#1670" class="Bound">h</a> <a id="1695" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1698" href="Categories.Morphism.Reasoning.Core.html#3168" class="Function">pullˡ</a> <a id="1704" href="Categories.Object.Kernel.html#911" class="Field">commute</a> <a id="1712" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="1718" href="Categories.Object.Zero.html#586" class="Function">zero⇒</a> <a id="1724" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1726" href="Categories.Object.Kernel.html#1670" class="Bound">h</a> <a id="1728" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1731" href="Categories.Object.Zero.html#739" class="Function">zero-∘ʳ</a> <a id="1739" href="Categories.Object.Kernel.html#1670" class="Bound">h</a> <a id="1741" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="1747" href="Categories.Object.Zero.html#586" class="Function">zero⇒</a> <a id="1753" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="1756" class="Keyword">record</a> <a id="Kernel"></a><a id="1763" href="Categories.Object.Kernel.html#1763" class="Record">Kernel</a> <a id="1770" class="Symbol">{</a><a id="1771" href="Categories.Object.Kernel.html#1771" class="Bound">A</a> <a id="1773" href="Categories.Object.Kernel.html#1773" class="Bound">B</a><a id="1774" class="Symbol">}</a> <a id="1776" class="Symbol">(</a><a id="1777" href="Categories.Object.Kernel.html#1777" class="Bound">f</a> <a id="1779" class="Symbol">:</a> <a id="1781" href="Categories.Object.Kernel.html#1771" class="Bound">A</a> <a id="1783" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="1785" href="Categories.Object.Kernel.html#1773" class="Bound">B</a><a id="1786" class="Symbol">)</a> <a id="1788" class="Symbol">:</a> <a id="1790" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1794" class="Symbol">(</a><a id="1795" href="Categories.Object.Kernel.html#203" class="Bound">o</a> <a id="1797" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1799" href="Categories.Object.Kernel.html#205" class="Bound">ℓ</a> <a id="1801" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1803" href="Categories.Object.Kernel.html#207" class="Bound">e</a><a id="1804" class="Symbol">)</a> <a id="1806" class="Keyword">where</a>
  <a id="1814" class="Keyword">field</a>
     <a id="1825" class="Symbol">{</a><a id="Kernel.kernel"></a><a id="1826" href="Categories.Object.Kernel.html#1826" class="Field">kernel</a><a id="1832" class="Symbol">}</a> <a id="1834" class="Symbol">:</a> <a id="1836" href="Categories.Category.Core.html#559" class="Function">Obj</a>
     <a id="Kernel.kernel⇒"></a><a id="1845" href="Categories.Object.Kernel.html#1845" class="Field">kernel⇒</a> <a id="1853" class="Symbol">:</a> <a id="1855" href="Categories.Object.Kernel.html#1826" class="Field">kernel</a> <a id="1862" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="1864" href="Categories.Object.Kernel.html#1771" class="Bound">A</a>
     <a id="Kernel.isKernel"></a><a id="1871" href="Categories.Object.Kernel.html#1871" class="Field">isKernel</a> <a id="1880" class="Symbol">:</a> <a id="1882" href="Categories.Object.Kernel.html#834" class="Record">IsKernel</a> <a id="1891" href="Categories.Object.Kernel.html#1845" class="Field">kernel⇒</a> <a id="1899" href="Categories.Object.Kernel.html#1777" class="Bound">f</a>

  <a id="1904" class="Keyword">open</a> <a id="1909" href="Categories.Object.Kernel.html#834" class="Module">IsKernel</a> <a id="1918" href="Categories.Object.Kernel.html#1871" class="Field">isKernel</a> <a id="1927" class="Keyword">public</a>

<a id="IsKernel⇒Kernel"></a><a id="1935" href="Categories.Object.Kernel.html#1935" class="Function">IsKernel⇒Kernel</a> <a id="1951" class="Symbol">:</a> <a id="1953" href="Categories.Object.Kernel.html#834" class="Record">IsKernel</a> <a id="1962" href="Categories.Object.Kernel.html#478" class="Generalizable">k</a> <a id="1964" href="Categories.Object.Kernel.html#470" class="Generalizable">f</a> <a id="1966" class="Symbol">→</a> <a id="1968" href="Categories.Object.Kernel.html#1763" class="Record">Kernel</a> <a id="1975" href="Categories.Object.Kernel.html#470" class="Generalizable">f</a>
<a id="1977" href="Categories.Object.Kernel.html#1935" class="Function">IsKernel⇒Kernel</a> <a id="1993" class="Symbol">{</a><a id="1994" class="Argument">k</a> <a id="1996" class="Symbol">=</a> <a id="1998" href="Categories.Object.Kernel.html#1998" class="Bound">k</a><a id="1999" class="Symbol">}</a> <a id="2001" href="Categories.Object.Kernel.html#2001" class="Bound">isKernel</a> <a id="2010" class="Symbol">=</a> <a id="2012" class="Keyword">record</a>
  <a id="2021" class="Symbol">{</a> <a id="2023" href="Categories.Object.Kernel.html#1845" class="Field">kernel⇒</a> <a id="2031" class="Symbol">=</a> <a id="2033" href="Categories.Object.Kernel.html#1998" class="Bound">k</a>
  <a id="2037" class="Symbol">;</a> <a id="2039" href="Categories.Object.Kernel.html#1871" class="Field">isKernel</a> <a id="2048" class="Symbol">=</a> <a id="2050" href="Categories.Object.Kernel.html#2001" class="Bound">isKernel</a>
  <a id="2061" class="Symbol">}</a>
</pre></body></html>

==> anc/html/Categories.Object.Product.Core.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Object.Product.Core</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>
<a id="36" class="Keyword">open</a> <a id="41" class="Keyword">import</a> <a id="48" href="Categories.Category.html" class="Module">Categories.Category</a>

<a id="69" class="Keyword">module</a> <a id="76" href="Categories.Object.Product.Core.html" class="Module">Categories.Object.Product.Core</a> <a id="107" class="Symbol">{</a><a id="108" href="Categories.Object.Product.Core.html#108" class="Bound">o</a> <a id="110" href="Categories.Object.Product.Core.html#110" class="Bound">ℓ</a> <a id="112" href="Categories.Object.Product.Core.html#112" class="Bound">e</a><a id="113" class="Symbol">}</a> <a id="115" class="Symbol">(</a><a id="116" href="Categories.Object.Product.Core.html#116" class="Bound">𝒞</a> <a id="118" class="Symbol">:</a> <a id="120" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="129" href="Categories.Object.Product.Core.html#108" class="Bound">o</a> <a id="131" href="Categories.Object.Product.Core.html#110" class="Bound">ℓ</a> <a id="133" href="Categories.Object.Product.Core.html#112" class="Bound">e</a><a id="134" class="Symbol">)</a> <a id="136" class="Keyword">where</a>

<a id="143" class="Keyword">open</a> <a id="148" class="Keyword">import</a> <a id="155" href="Level.html" class="Module">Level</a>
<a id="161" class="Keyword">open</a> <a id="166" class="Keyword">import</a> <a id="173" href="Function.html" class="Module">Function</a> <a id="182" class="Keyword">using</a> <a id="188" class="Symbol">(</a><a id="189" href="Function.Base.html#1657" class="Function">flip</a><a id="193" class="Symbol">;</a> <a id="195" href="Function.Base.html#1993" class="Function Operator">_$_</a><a id="198" class="Symbol">)</a>

<a id="201" class="Keyword">open</a> <a id="206" class="Keyword">import</a> <a id="213" href="Categories.Morphism.html" class="Module">Categories.Morphism</a> <a id="233" href="Categories.Object.Product.Core.html#116" class="Bound">𝒞</a>
<a id="235" class="Keyword">open</a> <a id="240" class="Keyword">import</a> <a id="247" href="Categories.Morphism.Reasoning.html" class="Module">Categories.Morphism.Reasoning</a> <a id="277" href="Categories.Object.Product.Core.html#116" class="Bound">𝒞</a>

<a id="280" class="Keyword">open</a> <a id="285" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="294" href="Categories.Object.Product.Core.html#116" class="Bound">𝒞</a>
<a id="296" class="Keyword">open</a> <a id="301" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>

<a id="315" class="Keyword">private</a>
  <a id="325" class="Keyword">variable</a>
    <a id="338" href="Categories.Object.Product.Core.html#338" class="Generalizable">A</a> <a id="340" href="Categories.Object.Product.Core.html#340" class="Generalizable">B</a> <a id="342" href="Categories.Object.Product.Core.html#342" class="Generalizable">C</a> <a id="344" href="Categories.Object.Product.Core.html#344" class="Generalizable">D</a> <a id="346" href="Categories.Object.Product.Core.html#346" class="Generalizable">X</a> <a id="348" href="Categories.Object.Product.Core.html#348" class="Generalizable">Y</a> <a id="350" href="Categories.Object.Product.Core.html#350" class="Generalizable">Z</a> <a id="352" class="Symbol">:</a> <a id="354" href="Categories.Category.Core.html#559" class="Field">Obj</a>
    <a id="362" href="Categories.Object.Product.Core.html#362" class="Generalizable">h</a> <a id="364" href="Categories.Object.Product.Core.html#364" class="Generalizable">i</a> <a id="366" href="Categories.Object.Product.Core.html#366" class="Generalizable">j</a> <a id="368" class="Symbol">:</a> <a id="370" href="Categories.Object.Product.Core.html#338" class="Generalizable">A</a> <a id="372" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="374" href="Categories.Object.Product.Core.html#340" class="Generalizable">B</a>

<a id="377" class="Comment">-- Borrowed from Dan Doel&#39;s definition of products</a>
<a id="428" class="Keyword">record</a> <a id="Product"></a><a id="435" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="443" class="Symbol">(</a><a id="444" href="Categories.Object.Product.Core.html#444" class="Bound">A</a> <a id="446" href="Categories.Object.Product.Core.html#446" class="Bound">B</a> <a id="448" class="Symbol">:</a> <a id="450" href="Categories.Category.Core.html#559" class="Field">Obj</a><a id="453" class="Symbol">)</a> <a id="455" class="Symbol">:</a> <a id="457" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="461" class="Symbol">(</a><a id="462" href="Categories.Object.Product.Core.html#108" class="Bound">o</a> <a id="464" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="466" href="Categories.Object.Product.Core.html#110" class="Bound">ℓ</a> <a id="468" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="470" href="Categories.Object.Product.Core.html#112" class="Bound">e</a><a id="471" class="Symbol">)</a> <a id="473" class="Keyword">where</a>

  <a id="482" class="Keyword">field</a>
    <a id="Product.A×B"></a><a id="492" href="Categories.Object.Product.Core.html#492" class="Field">A×B</a>   <a id="498" class="Symbol">:</a> <a id="500" href="Categories.Category.Core.html#559" class="Field">Obj</a>
    <a id="Product.π₁"></a><a id="508" href="Categories.Object.Product.Core.html#508" class="Field">π₁</a>    <a id="514" class="Symbol">:</a> <a id="516" href="Categories.Object.Product.Core.html#492" class="Field">A×B</a> <a id="520" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="522" href="Categories.Object.Product.Core.html#444" class="Bound">A</a>
    <a id="Product.π₂"></a><a id="528" href="Categories.Object.Product.Core.html#528" class="Field">π₂</a>    <a id="534" class="Symbol">:</a> <a id="536" href="Categories.Object.Product.Core.html#492" class="Field">A×B</a> <a id="540" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="542" href="Categories.Object.Product.Core.html#446" class="Bound">B</a>
    <a id="Product.⟨_,_⟩"></a><a id="548" href="Categories.Object.Product.Core.html#548" class="Field Operator">⟨_,_⟩</a> <a id="554" class="Symbol">:</a> <a id="556" href="Categories.Object.Product.Core.html#342" class="Generalizable">C</a> <a id="558" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="560" href="Categories.Object.Product.Core.html#444" class="Bound">A</a> <a id="562" class="Symbol">→</a> <a id="564" href="Categories.Object.Product.Core.html#342" class="Generalizable">C</a> <a id="566" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="568" href="Categories.Object.Product.Core.html#446" class="Bound">B</a> <a id="570" class="Symbol">→</a> <a id="572" href="Categories.Object.Product.Core.html#342" class="Generalizable">C</a> <a id="574" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="576" href="Categories.Object.Product.Core.html#492" class="Field">A×B</a>

    <a id="Product.project₁"></a><a id="585" href="Categories.Object.Product.Core.html#585" class="Field">project₁</a> <a id="594" class="Symbol">:</a> <a id="596" href="Categories.Object.Product.Core.html#508" class="Field">π₁</a> <a id="599" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="601" href="Categories.Object.Product.Core.html#548" class="Field Operator">⟨</a> <a id="603" href="Categories.Object.Product.Core.html#362" class="Generalizable">h</a> <a id="605" href="Categories.Object.Product.Core.html#548" class="Field Operator">,</a> <a id="607" href="Categories.Object.Product.Core.html#364" class="Generalizable">i</a> <a id="609" href="Categories.Object.Product.Core.html#548" class="Field Operator">⟩</a> <a id="611" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="613" href="Categories.Object.Product.Core.html#362" class="Generalizable">h</a>
    <a id="Product.project₂"></a><a id="619" href="Categories.Object.Product.Core.html#619" class="Field">project₂</a> <a id="628" class="Symbol">:</a> <a id="630" href="Categories.Object.Product.Core.html#528" class="Field">π₂</a> <a id="633" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="635" href="Categories.Object.Product.Core.html#548" class="Field Operator">⟨</a> <a id="637" href="Categories.Object.Product.Core.html#362" class="Generalizable">h</a> <a id="639" href="Categories.Object.Product.Core.html#548" class="Field Operator">,</a> <a id="641" href="Categories.Object.Product.Core.html#364" class="Generalizable">i</a> <a id="643" href="Categories.Object.Product.Core.html#548" class="Field Operator">⟩</a> <a id="645" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="647" href="Categories.Object.Product.Core.html#364" class="Generalizable">i</a>
    <a id="Product.unique"></a><a id="653" href="Categories.Object.Product.Core.html#653" class="Field">unique</a>   <a id="662" class="Symbol">:</a> <a id="664" href="Categories.Object.Product.Core.html#508" class="Field">π₁</a> <a id="667" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="669" href="Categories.Object.Product.Core.html#362" class="Generalizable">h</a> <a id="671" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="673" href="Categories.Object.Product.Core.html#364" class="Generalizable">i</a> <a id="675" class="Symbol">→</a> <a id="677" href="Categories.Object.Product.Core.html#528" class="Field">π₂</a> <a id="680" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="682" href="Categories.Object.Product.Core.html#362" class="Generalizable">h</a> <a id="684" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="686" href="Categories.Object.Product.Core.html#366" class="Generalizable">j</a> <a id="688" class="Symbol">→</a> <a id="690" href="Categories.Object.Product.Core.html#548" class="Field Operator">⟨</a> <a id="692" href="Categories.Object.Product.Core.html#364" class="Generalizable">i</a> <a id="694" href="Categories.Object.Product.Core.html#548" class="Field Operator">,</a> <a id="696" href="Categories.Object.Product.Core.html#366" class="Generalizable">j</a> <a id="698" href="Categories.Object.Product.Core.html#548" class="Field Operator">⟩</a> <a id="700" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="702" href="Categories.Object.Product.Core.html#362" class="Generalizable">h</a>

  <a id="707" class="Keyword">open</a> <a id="712" href="Categories.Category.Core.html#1530" class="Module">Equiv</a>

  <a id="Product.g-η"></a><a id="721" href="Categories.Object.Product.Core.html#721" class="Function">g-η</a> <a id="725" class="Symbol">:</a> <a id="727" href="Categories.Object.Product.Core.html#548" class="Field Operator">⟨</a> <a id="729" href="Categories.Object.Product.Core.html#508" class="Field">π₁</a> <a id="732" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="734" href="Categories.Object.Product.Core.html#362" class="Generalizable">h</a> <a id="736" href="Categories.Object.Product.Core.html#548" class="Field Operator">,</a> <a id="738" href="Categories.Object.Product.Core.html#528" class="Field">π₂</a> <a id="741" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="743" href="Categories.Object.Product.Core.html#362" class="Generalizable">h</a> <a id="745" href="Categories.Object.Product.Core.html#548" class="Field Operator">⟩</a> <a id="747" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="749" href="Categories.Object.Product.Core.html#362" class="Generalizable">h</a>
  <a id="753" href="Categories.Object.Product.Core.html#721" class="Function">g-η</a> <a id="757" class="Symbol">=</a> <a id="759" href="Categories.Object.Product.Core.html#653" class="Field">unique</a> <a id="766" href="Relation.Binary.Structures.html#1641" class="Function">refl</a> <a id="771" href="Relation.Binary.Structures.html#1641" class="Function">refl</a>

  <a id="Product.η"></a><a id="779" href="Categories.Object.Product.Core.html#779" class="Function">η</a> <a id="781" class="Symbol">:</a> <a id="783" href="Categories.Object.Product.Core.html#548" class="Field Operator">⟨</a> <a id="785" href="Categories.Object.Product.Core.html#508" class="Field">π₁</a> <a id="788" href="Categories.Object.Product.Core.html#548" class="Field Operator">,</a> <a id="790" href="Categories.Object.Product.Core.html#528" class="Field">π₂</a> <a id="793" href="Categories.Object.Product.Core.html#548" class="Field Operator">⟩</a> <a id="795" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="797" href="Categories.Category.Core.html#630" class="Field">id</a>
  <a id="802" href="Categories.Object.Product.Core.html#779" class="Function">η</a> <a id="804" class="Symbol">=</a> <a id="806" href="Categories.Object.Product.Core.html#653" class="Field">unique</a> <a id="813" href="Categories.Category.Core.html#1145" class="Field">identityʳ</a> <a id="823" href="Categories.Category.Core.html#1145" class="Field">identityʳ</a>

  <a id="Product.⟨⟩-cong₂"></a><a id="836" href="Categories.Object.Product.Core.html#836" class="Function">⟨⟩-cong₂</a> <a id="845" class="Symbol">:</a> <a id="847" class="Symbol">∀</a> <a id="849" class="Symbol">{</a><a id="850" href="Categories.Object.Product.Core.html#850" class="Bound">f</a> <a id="852" href="Categories.Object.Product.Core.html#852" class="Bound">f′</a> <a id="855" class="Symbol">:</a> <a id="857" href="Categories.Object.Product.Core.html#342" class="Generalizable">C</a> <a id="859" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="861" href="Categories.Object.Product.Core.html#444" class="Bound">A</a><a id="862" class="Symbol">}</a> <a id="864" class="Symbol">{</a><a id="865" href="Categories.Object.Product.Core.html#865" class="Bound">g</a> <a id="867" href="Categories.Object.Product.Core.html#867" class="Bound">g′</a> <a id="870" class="Symbol">:</a> <a id="872" href="Categories.Object.Product.Core.html#342" class="Generalizable">C</a> <a id="874" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="876" href="Categories.Object.Product.Core.html#446" class="Bound">B</a><a id="877" class="Symbol">}</a> <a id="879" class="Symbol">→</a> <a id="881" href="Categories.Object.Product.Core.html#850" class="Bound">f</a> <a id="883" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="885" href="Categories.Object.Product.Core.html#852" class="Bound">f′</a> <a id="888" class="Symbol">→</a> <a id="890" href="Categories.Object.Product.Core.html#865" class="Bound">g</a> <a id="892" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="894" href="Categories.Object.Product.Core.html#867" class="Bound">g′</a> <a id="897" class="Symbol">→</a> <a id="899" href="Categories.Object.Product.Core.html#548" class="Field Operator">⟨</a> <a id="901" href="Categories.Object.Product.Core.html#850" class="Bound">f</a> <a id="903" href="Categories.Object.Product.Core.html#548" class="Field Operator">,</a> <a id="905" href="Categories.Object.Product.Core.html#865" class="Bound">g</a> <a id="907" href="Categories.Object.Product.Core.html#548" class="Field Operator">⟩</a> <a id="909" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="911" href="Categories.Object.Product.Core.html#548" class="Field Operator">⟨</a> <a id="913" href="Categories.Object.Product.Core.html#852" class="Bound">f′</a> <a id="916" href="Categories.Object.Product.Core.html#548" class="Field Operator">,</a> <a id="918" href="Categories.Object.Product.Core.html#867" class="Bound">g′</a> <a id="921" href="Categories.Object.Product.Core.html#548" class="Field Operator">⟩</a>
  <a id="925" href="Categories.Object.Product.Core.html#836" class="Function">⟨⟩-cong₂</a> <a id="934" href="Categories.Object.Product.Core.html#934" class="Bound">f≡f′</a> <a id="939" href="Categories.Object.Product.Core.html#939" class="Bound">g≡g′</a> <a id="944" class="Symbol">=</a> <a id="946" href="Categories.Object.Product.Core.html#653" class="Field">unique</a> <a id="953" class="Symbol">(</a><a id="954" href="Categories.Object.Product.Core.html#585" class="Field">project₁</a> <a id="963" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="965" href="Categories.Category.Core.html#2991" class="Function">⟺</a> <a id="967" href="Categories.Object.Product.Core.html#934" class="Bound">f≡f′</a><a id="971" class="Symbol">)</a> <a id="973" class="Symbol">(</a><a id="974" href="Categories.Object.Product.Core.html#619" class="Field">project₂</a> <a id="983" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="985" href="Categories.Category.Core.html#2991" class="Function">⟺</a> <a id="987" href="Categories.Object.Product.Core.html#939" class="Bound">g≡g′</a><a id="991" class="Symbol">)</a>

  <a id="Product.∘-distribʳ-⟨⟩"></a><a id="996" href="Categories.Object.Product.Core.html#996" class="Function">∘-distribʳ-⟨⟩</a> <a id="1010" class="Symbol">:</a> <a id="1012" class="Symbol">∀</a> <a id="1014" class="Symbol">{</a><a id="1015" href="Categories.Object.Product.Core.html#1015" class="Bound">f</a> <a id="1017" class="Symbol">:</a> <a id="1019" href="Categories.Object.Product.Core.html#342" class="Generalizable">C</a> <a id="1021" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1023" href="Categories.Object.Product.Core.html#444" class="Bound">A</a><a id="1024" class="Symbol">}</a> <a id="1026" class="Symbol">{</a><a id="1027" href="Categories.Object.Product.Core.html#1027" class="Bound">g</a> <a id="1029" class="Symbol">:</a> <a id="1031" href="Categories.Object.Product.Core.html#342" class="Generalizable">C</a> <a id="1033" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1035" href="Categories.Object.Product.Core.html#446" class="Bound">B</a><a id="1036" class="Symbol">}</a> <a id="1038" class="Symbol">{</a><a id="1039" href="Categories.Object.Product.Core.html#1039" class="Bound">q</a> <a id="1041" class="Symbol">:</a> <a id="1043" href="Categories.Object.Product.Core.html#344" class="Generalizable">D</a> <a id="1045" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1047" href="Categories.Object.Product.Core.html#342" class="Generalizable">C</a><a id="1048" class="Symbol">}</a> <a id="1050" class="Symbol">→</a> <a id="1052" href="Categories.Object.Product.Core.html#548" class="Field Operator">⟨</a> <a id="1054" href="Categories.Object.Product.Core.html#1015" class="Bound">f</a> <a id="1056" href="Categories.Object.Product.Core.html#548" class="Field Operator">,</a> <a id="1058" href="Categories.Object.Product.Core.html#1027" class="Bound">g</a> <a id="1060" href="Categories.Object.Product.Core.html#548" class="Field Operator">⟩</a> <a id="1062" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1064" href="Categories.Object.Product.Core.html#1039" class="Bound">q</a> <a id="1066" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1068" href="Categories.Object.Product.Core.html#548" class="Field Operator">⟨</a> <a id="1070" href="Categories.Object.Product.Core.html#1015" class="Bound">f</a> <a id="1072" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1074" href="Categories.Object.Product.Core.html#1039" class="Bound">q</a> <a id="1076" href="Categories.Object.Product.Core.html#548" class="Field Operator">,</a> <a id="1078" href="Categories.Object.Product.Core.html#1027" class="Bound">g</a> <a id="1080" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1082" href="Categories.Object.Product.Core.html#1039" class="Bound">q</a> <a id="1084" href="Categories.Object.Product.Core.html#548" class="Field Operator">⟩</a>
  <a id="1088" href="Categories.Object.Product.Core.html#996" class="Function">∘-distribʳ-⟨⟩</a> <a id="1102" class="Symbol">=</a> <a id="1104" href="Categories.Category.Core.html#2991" class="Function">⟺</a> <a id="1106" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="1108" href="Categories.Object.Product.Core.html#653" class="Field">unique</a> <a id="1115" class="Symbol">(</a><a id="1116" href="Categories.Morphism.Reasoning.Core.html#3168" class="Function">pullˡ</a> <a id="1122" href="Categories.Object.Product.Core.html#585" class="Field">project₁</a><a id="1130" class="Symbol">)</a> <a id="1132" class="Symbol">(</a><a id="1133" href="Categories.Morphism.Reasoning.Core.html#3168" class="Function">pullˡ</a> <a id="1139" href="Categories.Object.Product.Core.html#619" class="Field">project₂</a><a id="1147" class="Symbol">)</a>

  <a id="Product.unique′"></a><a id="1152" href="Categories.Object.Product.Core.html#1152" class="Function">unique′</a> <a id="1160" class="Symbol">:</a> <a id="1162" href="Categories.Object.Product.Core.html#508" class="Field">π₁</a> <a id="1165" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1167" href="Categories.Object.Product.Core.html#362" class="Generalizable">h</a> <a id="1169" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1171" href="Categories.Object.Product.Core.html#508" class="Field">π₁</a> <a id="1174" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1176" href="Categories.Object.Product.Core.html#364" class="Generalizable">i</a> <a id="1178" class="Symbol">→</a> <a id="1180" href="Categories.Object.Product.Core.html#528" class="Field">π₂</a> <a id="1183" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1185" href="Categories.Object.Product.Core.html#362" class="Generalizable">h</a> <a id="1187" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1189" href="Categories.Object.Product.Core.html#528" class="Field">π₂</a> <a id="1192" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1194" href="Categories.Object.Product.Core.html#364" class="Generalizable">i</a> <a id="1196" class="Symbol">→</a> <a id="1198" href="Categories.Object.Product.Core.html#362" class="Generalizable">h</a> <a id="1200" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1202" href="Categories.Object.Product.Core.html#364" class="Generalizable">i</a>
  <a id="1206" href="Categories.Object.Product.Core.html#1152" class="Function">unique′</a> <a id="1214" href="Categories.Object.Product.Core.html#1214" class="Bound">eq₁</a> <a id="1218" href="Categories.Object.Product.Core.html#1218" class="Bound">eq₂</a> <a id="1222" class="Symbol">=</a> <a id="1224" href="Relation.Binary.Structures.html#1693" class="Function">trans</a> <a id="1230" class="Symbol">(</a><a id="1231" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="1235" class="Symbol">(</a><a id="1236" href="Categories.Object.Product.Core.html#653" class="Field">unique</a> <a id="1243" href="Categories.Object.Product.Core.html#1214" class="Bound">eq₁</a> <a id="1247" href="Categories.Object.Product.Core.html#1218" class="Bound">eq₂</a><a id="1250" class="Symbol">))</a> <a id="1253" href="Categories.Object.Product.Core.html#721" class="Function">g-η</a>

<a id="1258" class="Keyword">record</a> <a id="IsProduct"></a><a id="1265" href="Categories.Object.Product.Core.html#1265" class="Record">IsProduct</a> <a id="1275" class="Symbol">{</a><a id="1276" href="Categories.Object.Product.Core.html#1276" class="Bound">A</a> <a id="1278" href="Categories.Object.Product.Core.html#1278" class="Bound">B</a> <a id="1280" href="Categories.Object.Product.Core.html#1280" class="Bound">P</a><a id="1281" class="Symbol">}</a> <a id="1283" class="Symbol">(</a><a id="1284" href="Categories.Object.Product.Core.html#1284" class="Bound">π₁</a> <a id="1287" class="Symbol">:</a> <a id="1289" href="Categories.Object.Product.Core.html#1280" class="Bound">P</a> <a id="1291" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1293" href="Categories.Object.Product.Core.html#1276" class="Bound">A</a><a id="1294" class="Symbol">)</a> <a id="1296" class="Symbol">(</a><a id="1297" href="Categories.Object.Product.Core.html#1297" class="Bound">π₂</a> <a id="1300" class="Symbol">:</a> <a id="1302" href="Categories.Object.Product.Core.html#1280" class="Bound">P</a> <a id="1304" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1306" href="Categories.Object.Product.Core.html#1278" class="Bound">B</a><a id="1307" class="Symbol">)</a> <a id="1309" class="Symbol">:</a> <a id="1311" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1315" class="Symbol">(</a><a id="1316" href="Categories.Object.Product.Core.html#108" class="Bound">o</a> <a id="1318" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1320" href="Categories.Object.Product.Core.html#110" class="Bound">ℓ</a> <a id="1322" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1324" href="Categories.Object.Product.Core.html#112" class="Bound">e</a><a id="1325" class="Symbol">)</a> <a id="1327" class="Keyword">where</a>

  <a id="1336" class="Keyword">field</a>
    <a id="IsProduct.⟨_,_⟩"></a><a id="1346" href="Categories.Object.Product.Core.html#1346" class="Field Operator">⟨_,_⟩</a> <a id="1352" class="Symbol">:</a> <a id="1354" href="Categories.Object.Product.Core.html#342" class="Generalizable">C</a> <a id="1356" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1358" href="Categories.Object.Product.Core.html#1276" class="Bound">A</a> <a id="1360" class="Symbol">→</a> <a id="1362" href="Categories.Object.Product.Core.html#342" class="Generalizable">C</a> <a id="1364" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1366" href="Categories.Object.Product.Core.html#1278" class="Bound">B</a> <a id="1368" class="Symbol">→</a> <a id="1370" href="Categories.Object.Product.Core.html#342" class="Generalizable">C</a> <a id="1372" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1374" href="Categories.Object.Product.Core.html#1280" class="Bound">P</a>

    <a id="IsProduct.project₁"></a><a id="1381" href="Categories.Object.Product.Core.html#1381" class="Field">project₁</a> <a id="1390" class="Symbol">:</a> <a id="1392" href="Categories.Object.Product.Core.html#1284" class="Bound">π₁</a> <a id="1395" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1397" href="Categories.Object.Product.Core.html#1346" class="Field Operator">⟨</a> <a id="1399" href="Categories.Object.Product.Core.html#362" class="Generalizable">h</a> <a id="1401" href="Categories.Object.Product.Core.html#1346" class="Field Operator">,</a> <a id="1403" href="Categories.Object.Product.Core.html#364" class="Generalizable">i</a> <a id="1405" href="Categories.Object.Product.Core.html#1346" class="Field Operator">⟩</a> <a id="1407" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1409" href="Categories.Object.Product.Core.html#362" class="Generalizable">h</a>
    <a id="IsProduct.project₂"></a><a id="1415" href="Categories.Object.Product.Core.html#1415" class="Field">project₂</a> <a id="1424" class="Symbol">:</a> <a id="1426" href="Categories.Object.Product.Core.html#1297" class="Bound">π₂</a> <a id="1429" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1431" href="Categories.Object.Product.Core.html#1346" class="Field Operator">⟨</a> <a id="1433" href="Categories.Object.Product.Core.html#362" class="Generalizable">h</a> <a id="1435" href="Categories.Object.Product.Core.html#1346" class="Field Operator">,</a> <a id="1437" href="Categories.Object.Product.Core.html#364" class="Generalizable">i</a> <a id="1439" href="Categories.Object.Product.Core.html#1346" class="Field Operator">⟩</a> <a id="1441" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1443" href="Categories.Object.Product.Core.html#364" class="Generalizable">i</a>
    <a id="IsProduct.unique"></a><a id="1449" href="Categories.Object.Product.Core.html#1449" class="Field">unique</a>   <a id="1458" class="Symbol">:</a> <a id="1460" href="Categories.Object.Product.Core.html#1284" class="Bound">π₁</a> <a id="1463" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1465" href="Categories.Object.Product.Core.html#362" class="Generalizable">h</a> <a id="1467" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1469" href="Categories.Object.Product.Core.html#364" class="Generalizable">i</a> <a id="1471" class="Symbol">→</a> <a id="1473" href="Categories.Object.Product.Core.html#1297" class="Bound">π₂</a> <a id="1476" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1478" href="Categories.Object.Product.Core.html#362" class="Generalizable">h</a> <a id="1480" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1482" href="Categories.Object.Product.Core.html#366" class="Generalizable">j</a> <a id="1484" class="Symbol">→</a> <a id="1486" href="Categories.Object.Product.Core.html#1346" class="Field Operator">⟨</a> <a id="1488" href="Categories.Object.Product.Core.html#364" class="Generalizable">i</a> <a id="1490" href="Categories.Object.Product.Core.html#1346" class="Field Operator">,</a> <a id="1492" href="Categories.Object.Product.Core.html#366" class="Generalizable">j</a> <a id="1494" href="Categories.Object.Product.Core.html#1346" class="Field Operator">⟩</a> <a id="1496" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1498" href="Categories.Object.Product.Core.html#362" class="Generalizable">h</a>

<a id="Product⇒IsProduct"></a><a id="1501" href="Categories.Object.Product.Core.html#1501" class="Function">Product⇒IsProduct</a> <a id="1519" class="Symbol">:</a> <a id="1521" class="Symbol">(</a><a id="1522" href="Categories.Object.Product.Core.html#1522" class="Bound">p</a> <a id="1524" class="Symbol">:</a> <a id="1526" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="1534" href="Categories.Object.Product.Core.html#338" class="Generalizable">A</a> <a id="1536" href="Categories.Object.Product.Core.html#340" class="Generalizable">B</a><a id="1537" class="Symbol">)</a> <a id="1539" class="Symbol">→</a> <a id="1541" href="Categories.Object.Product.Core.html#1265" class="Record">IsProduct</a> <a id="1551" class="Symbol">(</a><a id="1552" href="Categories.Object.Product.Core.html#508" class="Field">Product.π₁</a> <a id="1563" href="Categories.Object.Product.Core.html#1522" class="Bound">p</a><a id="1564" class="Symbol">)</a> <a id="1566" class="Symbol">(</a><a id="1567" href="Categories.Object.Product.Core.html#528" class="Field">Product.π₂</a> <a id="1578" href="Categories.Object.Product.Core.html#1522" class="Bound">p</a><a id="1579" class="Symbol">)</a>
<a id="1581" href="Categories.Object.Product.Core.html#1501" class="Function">Product⇒IsProduct</a> <a id="1599" href="Categories.Object.Product.Core.html#1599" class="Bound">p</a> <a id="1601" class="Symbol">=</a> <a id="1603" class="Keyword">record</a>
  <a id="1612" class="Symbol">{</a> <a id="1614" href="Categories.Object.Product.Core.html#1346" class="Field Operator">⟨_,_⟩</a>    <a id="1623" class="Symbol">=</a> <a id="1625" href="Categories.Object.Product.Core.html#548" class="Field Operator">⟨_,_⟩</a>
  <a id="1633" class="Symbol">;</a> <a id="1635" href="Categories.Object.Product.Core.html#1381" class="Field">project₁</a> <a id="1644" class="Symbol">=</a> <a id="1646" href="Categories.Object.Product.Core.html#585" class="Field">project₁</a>
  <a id="1657" class="Symbol">;</a> <a id="1659" href="Categories.Object.Product.Core.html#1415" class="Field">project₂</a> <a id="1668" class="Symbol">=</a> <a id="1670" href="Categories.Object.Product.Core.html#619" class="Field">project₂</a>
  <a id="1681" class="Symbol">;</a> <a id="1683" href="Categories.Object.Product.Core.html#1449" class="Field">unique</a>   <a id="1692" class="Symbol">=</a> <a id="1694" href="Categories.Object.Product.Core.html#653" class="Field">unique</a>
  <a id="1703" class="Symbol">}</a>
  <a id="1707" class="Keyword">where</a> <a id="1713" class="Keyword">open</a> <a id="1718" href="Categories.Object.Product.Core.html#435" class="Module">Product</a> <a id="1726" href="Categories.Object.Product.Core.html#1599" class="Bound">p</a>

<a id="IsProduct⇒Product"></a><a id="1729" href="Categories.Object.Product.Core.html#1729" class="Function">IsProduct⇒Product</a> <a id="1747" class="Symbol">:</a> <a id="1749" class="Symbol">∀</a> <a id="1751" class="Symbol">{</a><a id="1752" href="Categories.Object.Product.Core.html#1752" class="Bound">P</a><a id="1753" class="Symbol">}</a> <a id="1755" class="Symbol">{</a><a id="1756" href="Categories.Object.Product.Core.html#1756" class="Bound">π₁</a> <a id="1759" class="Symbol">:</a> <a id="1761" href="Categories.Object.Product.Core.html#1752" class="Bound">P</a> <a id="1763" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1765" href="Categories.Object.Product.Core.html#338" class="Generalizable">A</a><a id="1766" class="Symbol">}</a> <a id="1768" class="Symbol">{</a><a id="1769" href="Categories.Object.Product.Core.html#1769" class="Bound">π₂</a> <a id="1772" class="Symbol">:</a> <a id="1774" href="Categories.Object.Product.Core.html#1752" class="Bound">P</a> <a id="1776" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1778" href="Categories.Object.Product.Core.html#340" class="Generalizable">B</a><a id="1779" class="Symbol">}</a> <a id="1781" class="Symbol">→</a> <a id="1783" href="Categories.Object.Product.Core.html#1265" class="Record">IsProduct</a> <a id="1793" href="Categories.Object.Product.Core.html#1756" class="Bound">π₁</a> <a id="1796" href="Categories.Object.Product.Core.html#1769" class="Bound">π₂</a> <a id="1799" class="Symbol">→</a> <a id="1801" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="1809" href="Categories.Object.Product.Core.html#338" class="Generalizable">A</a> <a id="1811" href="Categories.Object.Product.Core.html#340" class="Generalizable">B</a>
<a id="1813" href="Categories.Object.Product.Core.html#1729" class="Function">IsProduct⇒Product</a> <a id="1831" href="Categories.Object.Product.Core.html#1831" class="Bound">p</a> <a id="1833" class="Symbol">=</a> <a id="1835" class="Keyword">record</a>
  <a id="1844" class="Symbol">{</a> <a id="1846" href="Categories.Object.Product.Core.html#548" class="Field Operator">⟨_,_⟩</a>    <a id="1855" class="Symbol">=</a> <a id="1857" href="Categories.Object.Product.Core.html#1346" class="Field Operator">⟨_,_⟩</a>
  <a id="1865" class="Symbol">;</a> <a id="1867" href="Categories.Object.Product.Core.html#585" class="Field">project₁</a> <a id="1876" class="Symbol">=</a> <a id="1878" href="Categories.Object.Product.Core.html#1381" class="Field">project₁</a>
  <a id="1889" class="Symbol">;</a> <a id="1891" href="Categories.Object.Product.Core.html#619" class="Field">project₂</a> <a id="1900" class="Symbol">=</a> <a id="1902" href="Categories.Object.Product.Core.html#1415" class="Field">project₂</a>
  <a id="1913" class="Symbol">;</a> <a id="1915" href="Categories.Object.Product.Core.html#653" class="Field">unique</a>   <a id="1924" class="Symbol">=</a> <a id="1926" href="Categories.Object.Product.Core.html#1449" class="Field">unique</a>
  <a id="1935" class="Symbol">}</a>
  <a id="1939" class="Keyword">where</a> <a id="1945" class="Keyword">open</a> <a id="1950" href="Categories.Object.Product.Core.html#1265" class="Module">IsProduct</a> <a id="1960" href="Categories.Object.Product.Core.html#1831" class="Bound">p</a>

<a id="1963" class="Keyword">module</a> <a id="1970" href="Categories.Object.Product.Core.html#1970" class="Module">_</a> <a id="1972" class="Symbol">{</a><a id="1973" href="Categories.Object.Product.Core.html#1973" class="Bound">A</a> <a id="1975" href="Categories.Object.Product.Core.html#1975" class="Bound">B</a> <a id="1977" class="Symbol">:</a> <a id="1979" href="Categories.Category.Core.html#559" class="Field">Obj</a><a id="1982" class="Symbol">}</a> <a id="1984" class="Keyword">where</a>
  <a id="1992" class="Keyword">open</a> <a id="1997" href="Categories.Object.Product.Core.html#435" class="Module">Product</a> <a id="2005" class="Symbol">{</a><a id="2006" href="Categories.Object.Product.Core.html#1973" class="Bound">A</a><a id="2007" class="Symbol">}</a> <a id="2009" class="Symbol">{</a><a id="2010" href="Categories.Object.Product.Core.html#1975" class="Bound">B</a><a id="2011" class="Symbol">}</a> <a id="2013" class="Keyword">renaming</a> <a id="2022" class="Symbol">(</a><a id="2023" href="Categories.Object.Product.Core.html#548" class="Field Operator">⟨_,_⟩</a> <a id="2029" class="Symbol">to</a> <a id="2032" class="Field Operator">_⟨_,_⟩</a><a id="2038" class="Symbol">)</a>

  <a id="2043" href="Categories.Object.Product.Core.html#2043" class="Function">repack</a> <a id="2050" class="Symbol">:</a> <a id="2052" class="Symbol">(</a><a id="2053" href="Categories.Object.Product.Core.html#2053" class="Bound">p₁</a> <a id="2056" href="Categories.Object.Product.Core.html#2056" class="Bound">p₂</a> <a id="2059" class="Symbol">:</a> <a id="2061" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="2069" href="Categories.Object.Product.Core.html#1973" class="Bound">A</a> <a id="2071" href="Categories.Object.Product.Core.html#1975" class="Bound">B</a><a id="2072" class="Symbol">)</a> <a id="2074" class="Symbol">→</a> <a id="2076" href="Categories.Object.Product.Core.html#492" class="Field">A×B</a> <a id="2080" href="Categories.Object.Product.Core.html#2053" class="Bound">p₁</a> <a id="2083" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="2085" href="Categories.Object.Product.Core.html#492" class="Field">A×B</a> <a id="2089" href="Categories.Object.Product.Core.html#2056" class="Bound">p₂</a>
  <a id="2094" href="Categories.Object.Product.Core.html#2043" class="Function">repack</a> <a id="2101" href="Categories.Object.Product.Core.html#2101" class="Bound">p₁</a> <a id="2104" href="Categories.Object.Product.Core.html#2104" class="Bound">p₂</a> <a id="2107" class="Symbol">=</a> <a id="2109" href="Categories.Object.Product.Core.html#2104" class="Bound">p₂</a> <a id="2112" href="Categories.Object.Product.Core.html#2032" class="Field Operator">⟨</a> <a id="2114" href="Categories.Object.Product.Core.html#508" class="Field">π₁</a> <a id="2117" href="Categories.Object.Product.Core.html#2101" class="Bound">p₁</a> <a id="2120" href="Categories.Object.Product.Core.html#2032" class="Field Operator">,</a> <a id="2122" href="Categories.Object.Product.Core.html#528" class="Field">π₂</a> <a id="2125" href="Categories.Object.Product.Core.html#2101" class="Bound">p₁</a> <a id="2128" href="Categories.Object.Product.Core.html#2032" class="Field Operator">⟩</a>

  <a id="2133" href="Categories.Object.Product.Core.html#2133" class="Function">repack∘</a> <a id="2141" class="Symbol">:</a> <a id="2143" class="Symbol">(</a><a id="2144" href="Categories.Object.Product.Core.html#2144" class="Bound">p₁</a> <a id="2147" href="Categories.Object.Product.Core.html#2147" class="Bound">p₂</a> <a id="2150" href="Categories.Object.Product.Core.html#2150" class="Bound">p₃</a> <a id="2153" class="Symbol">:</a> <a id="2155" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="2163" href="Categories.Object.Product.Core.html#1973" class="Bound">A</a> <a id="2165" href="Categories.Object.Product.Core.html#1975" class="Bound">B</a><a id="2166" class="Symbol">)</a> <a id="2168" class="Symbol">→</a> <a id="2170" href="Categories.Object.Product.Core.html#2043" class="Function">repack</a> <a id="2177" href="Categories.Object.Product.Core.html#2147" class="Bound">p₂</a> <a id="2180" href="Categories.Object.Product.Core.html#2150" class="Bound">p₃</a> <a id="2183" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2185" href="Categories.Object.Product.Core.html#2043" class="Function">repack</a> <a id="2192" href="Categories.Object.Product.Core.html#2144" class="Bound">p₁</a> <a id="2195" href="Categories.Object.Product.Core.html#2147" class="Bound">p₂</a> <a id="2198" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2200" href="Categories.Object.Product.Core.html#2043" class="Function">repack</a> <a id="2207" href="Categories.Object.Product.Core.html#2144" class="Bound">p₁</a> <a id="2210" href="Categories.Object.Product.Core.html#2150" class="Bound">p₃</a>
  <a id="2215" href="Categories.Object.Product.Core.html#2133" class="Function">repack∘</a> <a id="2223" href="Categories.Object.Product.Core.html#2223" class="Bound">p₁</a> <a id="2226" href="Categories.Object.Product.Core.html#2226" class="Bound">p₂</a> <a id="2229" href="Categories.Object.Product.Core.html#2229" class="Bound">p₃</a> <a id="2232" class="Symbol">=</a> <a id="2234" href="Categories.Category.Core.html#2991" class="Function">⟺</a> <a id="2236" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="2238" href="Categories.Object.Product.Core.html#653" class="Field">unique</a> <a id="2245" href="Categories.Object.Product.Core.html#2229" class="Bound">p₃</a>
    <a id="2252" class="Symbol">(</a><a id="2253" href="Categories.Morphism.Reasoning.Core.html#8086" class="Function">glueTrianglesʳ</a> <a id="2268" class="Symbol">(</a><a id="2269" href="Categories.Object.Product.Core.html#585" class="Field">project₁</a> <a id="2278" href="Categories.Object.Product.Core.html#2229" class="Bound">p₃</a><a id="2280" class="Symbol">)</a> <a id="2282" class="Symbol">(</a><a id="2283" href="Categories.Object.Product.Core.html#585" class="Field">project₁</a> <a id="2292" href="Categories.Object.Product.Core.html#2226" class="Bound">p₂</a><a id="2294" class="Symbol">))</a>
    <a id="2301" class="Symbol">(</a><a id="2302" href="Categories.Morphism.Reasoning.Core.html#8086" class="Function">glueTrianglesʳ</a> <a id="2317" class="Symbol">(</a><a id="2318" href="Categories.Object.Product.Core.html#619" class="Field">project₂</a> <a id="2327" href="Categories.Object.Product.Core.html#2229" class="Bound">p₃</a><a id="2329" class="Symbol">)</a> <a id="2331" class="Symbol">(</a><a id="2332" href="Categories.Object.Product.Core.html#619" class="Field">project₂</a> <a id="2341" href="Categories.Object.Product.Core.html#2226" class="Bound">p₂</a><a id="2343" class="Symbol">))</a>

  <a id="2349" href="Categories.Object.Product.Core.html#2349" class="Function">repack≡id</a> <a id="2359" class="Symbol">:</a> <a id="2361" class="Symbol">(</a><a id="2362" href="Categories.Object.Product.Core.html#2362" class="Bound">p</a> <a id="2364" class="Symbol">:</a> <a id="2366" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="2374" href="Categories.Object.Product.Core.html#1973" class="Bound">A</a> <a id="2376" href="Categories.Object.Product.Core.html#1975" class="Bound">B</a><a id="2377" class="Symbol">)</a> <a id="2379" class="Symbol">→</a> <a id="2381" href="Categories.Object.Product.Core.html#2043" class="Function">repack</a> <a id="2388" href="Categories.Object.Product.Core.html#2362" class="Bound">p</a> <a id="2390" href="Categories.Object.Product.Core.html#2362" class="Bound">p</a> <a id="2392" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2394" href="Categories.Category.Core.html#630" class="Field">id</a>
  <a id="2399" href="Categories.Object.Product.Core.html#2349" class="Function">repack≡id</a> <a id="2409" class="Symbol">=</a> <a id="2411" href="Categories.Object.Product.Core.html#779" class="Function">η</a>

  <a id="2416" href="Categories.Object.Product.Core.html#2416" class="Function">repack-cancel</a> <a id="2430" class="Symbol">:</a> <a id="2432" class="Symbol">(</a><a id="2433" href="Categories.Object.Product.Core.html#2433" class="Bound">p₁</a> <a id="2436" href="Categories.Object.Product.Core.html#2436" class="Bound">p₂</a> <a id="2439" class="Symbol">:</a> <a id="2441" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="2449" href="Categories.Object.Product.Core.html#1973" class="Bound">A</a> <a id="2451" href="Categories.Object.Product.Core.html#1975" class="Bound">B</a><a id="2452" class="Symbol">)</a> <a id="2454" class="Symbol">→</a> <a id="2456" href="Categories.Object.Product.Core.html#2043" class="Function">repack</a> <a id="2463" href="Categories.Object.Product.Core.html#2433" class="Bound">p₁</a> <a id="2466" href="Categories.Object.Product.Core.html#2436" class="Bound">p₂</a> <a id="2469" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2471" href="Categories.Object.Product.Core.html#2043" class="Function">repack</a> <a id="2478" href="Categories.Object.Product.Core.html#2436" class="Bound">p₂</a> <a id="2481" href="Categories.Object.Product.Core.html#2433" class="Bound">p₁</a> <a id="2484" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2486" href="Categories.Category.Core.html#630" class="Field">id</a>
  <a id="2491" href="Categories.Object.Product.Core.html#2416" class="Function">repack-cancel</a> <a id="2505" href="Categories.Object.Product.Core.html#2505" class="Bound">p₁</a> <a id="2508" href="Categories.Object.Product.Core.html#2508" class="Bound">p₂</a> <a id="2511" class="Symbol">=</a> <a id="2513" href="Categories.Object.Product.Core.html#2133" class="Function">repack∘</a> <a id="2521" href="Categories.Object.Product.Core.html#2508" class="Bound">p₂</a> <a id="2524" href="Categories.Object.Product.Core.html#2505" class="Bound">p₁</a> <a id="2527" href="Categories.Object.Product.Core.html#2508" class="Bound">p₂</a> <a id="2530" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="2532" href="Categories.Object.Product.Core.html#2349" class="Function">repack≡id</a> <a id="2542" href="Categories.Object.Product.Core.html#2508" class="Bound">p₂</a>

<a id="up-to-iso"></a><a id="2546" href="Categories.Object.Product.Core.html#2546" class="Function">up-to-iso</a> <a id="2556" class="Symbol">:</a> <a id="2558" class="Symbol">∀</a> <a id="2560" class="Symbol">(</a><a id="2561" href="Categories.Object.Product.Core.html#2561" class="Bound">p₁</a> <a id="2564" href="Categories.Object.Product.Core.html#2564" class="Bound">p₂</a> <a id="2567" class="Symbol">:</a> <a id="2569" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="2577" href="Categories.Object.Product.Core.html#338" class="Generalizable">A</a> <a id="2579" href="Categories.Object.Product.Core.html#340" class="Generalizable">B</a><a id="2580" class="Symbol">)</a> <a id="2582" class="Symbol">→</a> <a id="2584" href="Categories.Object.Product.Core.html#492" class="Field">Product.A×B</a> <a id="2596" href="Categories.Object.Product.Core.html#2561" class="Bound">p₁</a> <a id="2599" href="Categories.Morphism.html#2335" class="Record Operator">≅</a> <a id="2601" href="Categories.Object.Product.Core.html#492" class="Field">Product.A×B</a> <a id="2613" href="Categories.Object.Product.Core.html#2564" class="Bound">p₂</a>
<a id="2616" href="Categories.Object.Product.Core.html#2546" class="Function">up-to-iso</a> <a id="2626" href="Categories.Object.Product.Core.html#2626" class="Bound">p₁</a> <a id="2629" href="Categories.Object.Product.Core.html#2629" class="Bound">p₂</a> <a id="2632" class="Symbol">=</a> <a id="2634" class="Keyword">record</a>
  <a id="2643" class="Symbol">{</a> <a id="2645" href="Categories.Morphism.html#2383" class="Field">from</a> <a id="2650" class="Symbol">=</a> <a id="2652" href="Categories.Object.Product.Core.html#2043" class="Function">repack</a> <a id="2659" href="Categories.Object.Product.Core.html#2626" class="Bound">p₁</a> <a id="2662" href="Categories.Object.Product.Core.html#2629" class="Bound">p₂</a>
  <a id="2667" class="Symbol">;</a> <a id="2669" href="Categories.Morphism.html#2400" class="Field">to</a>   <a id="2674" class="Symbol">=</a> <a id="2676" href="Categories.Object.Product.Core.html#2043" class="Function">repack</a> <a id="2683" href="Categories.Object.Product.Core.html#2629" class="Bound">p₂</a> <a id="2686" href="Categories.Object.Product.Core.html#2626" class="Bound">p₁</a>
  <a id="2691" class="Symbol">;</a> <a id="2693" href="Categories.Morphism.html#2417" class="Field">iso</a>  <a id="2698" class="Symbol">=</a> <a id="2700" class="Keyword">record</a>
    <a id="2711" class="Symbol">{</a> <a id="2713" href="Categories.Morphism.html#1964" class="Field">isoˡ</a> <a id="2718" class="Symbol">=</a> <a id="2720" href="Categories.Object.Product.Core.html#2416" class="Function">repack-cancel</a> <a id="2734" href="Categories.Object.Product.Core.html#2629" class="Bound">p₂</a> <a id="2737" href="Categories.Object.Product.Core.html#2626" class="Bound">p₁</a>
    <a id="2744" class="Symbol">;</a> <a id="2746" href="Categories.Morphism.html#1990" class="Field">isoʳ</a> <a id="2751" class="Symbol">=</a> <a id="2753" href="Categories.Object.Product.Core.html#2416" class="Function">repack-cancel</a> <a id="2767" href="Categories.Object.Product.Core.html#2626" class="Bound">p₁</a> <a id="2770" href="Categories.Object.Product.Core.html#2629" class="Bound">p₂</a>
    <a id="2777" class="Symbol">}</a>
  <a id="2781" class="Symbol">}</a>

<a id="transport-by-iso"></a><a id="2784" href="Categories.Object.Product.Core.html#2784" class="Function">transport-by-iso</a> <a id="2801" class="Symbol">:</a> <a id="2803" class="Symbol">∀</a> <a id="2805" class="Symbol">(</a><a id="2806" href="Categories.Object.Product.Core.html#2806" class="Bound">p</a> <a id="2808" class="Symbol">:</a> <a id="2810" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="2818" href="Categories.Object.Product.Core.html#338" class="Generalizable">A</a> <a id="2820" href="Categories.Object.Product.Core.html#340" class="Generalizable">B</a><a id="2821" class="Symbol">)</a> <a id="2823" class="Symbol">→</a> <a id="2825" class="Symbol">∀</a> <a id="2827" class="Symbol">{</a><a id="2828" href="Categories.Object.Product.Core.html#2828" class="Bound">X</a><a id="2829" class="Symbol">}</a> <a id="2831" class="Symbol">→</a> <a id="2833" href="Categories.Object.Product.Core.html#492" class="Field">Product.A×B</a> <a id="2845" href="Categories.Object.Product.Core.html#2806" class="Bound">p</a> <a id="2847" href="Categories.Morphism.html#2335" class="Record Operator">≅</a> <a id="2849" href="Categories.Object.Product.Core.html#2828" class="Bound">X</a> <a id="2851" class="Symbol">→</a> <a id="2853" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="2861" href="Categories.Object.Product.Core.html#338" class="Generalizable">A</a> <a id="2863" href="Categories.Object.Product.Core.html#340" class="Generalizable">B</a>
<a id="2865" href="Categories.Object.Product.Core.html#2784" class="Function">transport-by-iso</a> <a id="2882" href="Categories.Object.Product.Core.html#2882" class="Bound">p</a> <a id="2884" class="Symbol">{</a><a id="2885" href="Categories.Object.Product.Core.html#2885" class="Bound">X</a><a id="2886" class="Symbol">}</a> <a id="2888" href="Categories.Object.Product.Core.html#2888" class="Bound">p≅X</a> <a id="2892" class="Symbol">=</a> <a id="2894" class="Keyword">record</a>
  <a id="2903" class="Symbol">{</a> <a id="2905" href="Categories.Object.Product.Core.html#492" class="Field">A×B</a> <a id="2909" class="Symbol">=</a> <a id="2911" href="Categories.Object.Product.Core.html#2885" class="Bound">X</a>
  <a id="2915" class="Symbol">;</a> <a id="2917" href="Categories.Object.Product.Core.html#508" class="Field">π₁</a> <a id="2920" class="Symbol">=</a> <a id="2922" href="Categories.Object.Product.Core.html#508" class="Function">π₁</a> <a id="2925" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2927" href="Categories.Morphism.html#2400" class="Field">to</a>
  <a id="2932" class="Symbol">;</a> <a id="2934" href="Categories.Object.Product.Core.html#528" class="Field">π₂</a> <a id="2937" class="Symbol">=</a> <a id="2939" href="Categories.Object.Product.Core.html#528" class="Function">π₂</a> <a id="2942" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2944" href="Categories.Morphism.html#2400" class="Field">to</a>
  <a id="2949" class="Symbol">;</a> <a id="2951" href="Categories.Object.Product.Core.html#548" class="Field Operator">⟨_,_⟩</a> <a id="2957" class="Symbol">=</a> <a id="2959" class="Symbol">λ</a> <a id="2961" href="Categories.Object.Product.Core.html#2961" class="Bound">h₁</a> <a id="2964" href="Categories.Object.Product.Core.html#2964" class="Bound">h₂</a> <a id="2967" class="Symbol">→</a> <a id="2969" href="Categories.Morphism.html#2383" class="Field">from</a> <a id="2974" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2976" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟨</a> <a id="2978" href="Categories.Object.Product.Core.html#2961" class="Bound">h₁</a> <a id="2981" href="Categories.Object.Product.Core.html#548" class="Function Operator">,</a> <a id="2983" href="Categories.Object.Product.Core.html#2964" class="Bound">h₂</a> <a id="2986" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟩</a>
  <a id="2990" class="Symbol">;</a> <a id="2992" href="Categories.Object.Product.Core.html#585" class="Field">project₁</a> <a id="3001" class="Symbol">=</a> <a id="3003" href="Categories.Morphism.Reasoning.Core.html#9061" class="Function">cancelInner</a> <a id="3015" href="Categories.Morphism.html#1964" class="Function">isoˡ</a> <a id="3020" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="3022" href="Categories.Object.Product.Core.html#585" class="Function">project₁</a>
  <a id="3033" class="Symbol">;</a> <a id="3035" href="Categories.Object.Product.Core.html#619" class="Field">project₂</a> <a id="3044" class="Symbol">=</a> <a id="3046" href="Categories.Morphism.Reasoning.Core.html#9061" class="Function">cancelInner</a> <a id="3058" href="Categories.Morphism.html#1964" class="Function">isoˡ</a> <a id="3063" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="3065" href="Categories.Object.Product.Core.html#619" class="Function">project₂</a>
  <a id="3076" class="Symbol">;</a> <a id="3078" href="Categories.Object.Product.Core.html#653" class="Field">unique</a> <a id="3085" class="Symbol">=</a> <a id="3087" class="Symbol">λ</a> <a id="3089" class="Symbol">{</a><a id="3090" href="Categories.Object.Product.Core.html#3090" class="Bound">_</a> <a id="3092" href="Categories.Object.Product.Core.html#3092" class="Bound">i</a> <a id="3094" href="Categories.Object.Product.Core.html#3094" class="Bound">l</a> <a id="3096" href="Categories.Object.Product.Core.html#3096" class="Bound">r</a><a id="3097" class="Symbol">}</a> <a id="3099" href="Categories.Object.Product.Core.html#3099" class="Bound">pf₁</a> <a id="3103" href="Categories.Object.Product.Core.html#3103" class="Bound">pf₂</a> <a id="3107" class="Symbol">→</a> <a id="3109" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="3119" href="Categories.Morphism.html#2383" class="Field">from</a> <a id="3124" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3126" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟨</a> <a id="3128" href="Categories.Object.Product.Core.html#3094" class="Bound">l</a> <a id="3130" href="Categories.Object.Product.Core.html#548" class="Function Operator">,</a> <a id="3132" href="Categories.Object.Product.Core.html#3096" class="Bound">r</a> <a id="3134" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟩</a>                         <a id="3160" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">≈˘⟨</a> <a id="3164" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="3172" href="Categories.Object.Product.Core.html#836" class="Function">⟨⟩-cong₂</a> <a id="3181" href="Categories.Object.Product.Core.html#3099" class="Bound">pf₁</a> <a id="3185" href="Categories.Object.Product.Core.html#3103" class="Bound">pf₂</a> <a id="3189" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">⟩</a>
    <a id="3195" href="Categories.Morphism.html#2383" class="Field">from</a> <a id="3200" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3202" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟨</a> <a id="3204" class="Symbol">(</a><a id="3205" href="Categories.Object.Product.Core.html#508" class="Function">π₁</a> <a id="3208" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3210" href="Categories.Morphism.html#2400" class="Field">to</a><a id="3212" class="Symbol">)</a> <a id="3214" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3216" href="Categories.Object.Product.Core.html#3092" class="Bound">i</a> <a id="3218" href="Categories.Object.Product.Core.html#548" class="Function Operator">,</a> <a id="3220" class="Symbol">(</a><a id="3221" href="Categories.Object.Product.Core.html#528" class="Function">π₂</a> <a id="3224" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3226" href="Categories.Morphism.html#2400" class="Field">to</a><a id="3228" class="Symbol">)</a> <a id="3230" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3232" href="Categories.Object.Product.Core.html#3092" class="Bound">i</a> <a id="3234" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟩</a> <a id="3236" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3239" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="3247" href="Categories.Object.Product.Core.html#653" class="Function">unique</a> <a id="3254" href="Categories.Category.Core.html#1004" class="Field">sym-assoc</a> <a id="3264" href="Categories.Category.Core.html#1004" class="Field">sym-assoc</a> <a id="3274" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="3280" href="Categories.Morphism.html#2383" class="Field">from</a> <a id="3285" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3287" href="Categories.Morphism.html#2400" class="Field">to</a> <a id="3290" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3292" href="Categories.Object.Product.Core.html#3092" class="Bound">i</a>                            <a id="3321" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3324" href="Categories.Morphism.Reasoning.Core.html#8875" class="Function">cancelˡ</a> <a id="3332" href="Categories.Morphism.html#1990" class="Function">isoʳ</a> <a id="3337" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="3343" href="Categories.Object.Product.Core.html#3092" class="Bound">i</a>                                        <a id="3384" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="3388" class="Symbol">}</a>
  <a id="3392" class="Keyword">where</a> <a id="3398" class="Keyword">open</a> <a id="3403" href="Categories.Object.Product.Core.html#435" class="Module">Product</a> <a id="3411" href="Categories.Object.Product.Core.html#2882" class="Bound">p</a>
        <a id="3421" class="Keyword">open</a> <a id="3426" href="Categories.Morphism.html#2335" class="Module Operator">_≅_</a> <a id="3430" href="Categories.Object.Product.Core.html#2888" class="Bound">p≅X</a>

<a id="Reversible"></a><a id="3435" href="Categories.Object.Product.Core.html#3435" class="Function">Reversible</a> <a id="3446" class="Symbol">:</a> <a id="3448" class="Symbol">(</a><a id="3449" href="Categories.Object.Product.Core.html#3449" class="Bound">p</a> <a id="3451" class="Symbol">:</a> <a id="3453" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="3461" href="Categories.Object.Product.Core.html#338" class="Generalizable">A</a> <a id="3463" href="Categories.Object.Product.Core.html#340" class="Generalizable">B</a><a id="3464" class="Symbol">)</a> <a id="3466" class="Symbol">→</a> <a id="3468" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="3476" href="Categories.Object.Product.Core.html#340" class="Generalizable">B</a> <a id="3478" href="Categories.Object.Product.Core.html#338" class="Generalizable">A</a>
<a id="3480" href="Categories.Object.Product.Core.html#3435" class="Function">Reversible</a> <a id="3491" href="Categories.Object.Product.Core.html#3491" class="Bound">p</a> <a id="3493" class="Symbol">=</a> <a id="3495" class="Keyword">record</a>
  <a id="3504" class="Symbol">{</a> <a id="3506" href="Categories.Object.Product.Core.html#492" class="Field">A×B</a>       <a id="3516" class="Symbol">=</a> <a id="3518" href="Categories.Object.Product.Core.html#492" class="Field">A×B</a>
  <a id="3524" class="Symbol">;</a> <a id="3526" href="Categories.Object.Product.Core.html#508" class="Field">π₁</a>        <a id="3536" class="Symbol">=</a> <a id="3538" href="Categories.Object.Product.Core.html#528" class="Field">π₂</a>
  <a id="3543" class="Symbol">;</a> <a id="3545" href="Categories.Object.Product.Core.html#528" class="Field">π₂</a>        <a id="3555" class="Symbol">=</a> <a id="3557" href="Categories.Object.Product.Core.html#508" class="Field">π₁</a>
  <a id="3562" class="Symbol">;</a> <a id="3564" href="Categories.Object.Product.Core.html#548" class="Field Operator">⟨_,_⟩</a>     <a id="3574" class="Symbol">=</a> <a id="3576" href="Function.Base.html#1657" class="Function">flip</a> <a id="3581" href="Categories.Object.Product.Core.html#548" class="Field Operator">⟨_,_⟩</a>
  <a id="3589" class="Symbol">;</a> <a id="3591" href="Categories.Object.Product.Core.html#585" class="Field">project₁</a>  <a id="3601" class="Symbol">=</a> <a id="3603" href="Categories.Object.Product.Core.html#619" class="Field">project₂</a>
  <a id="3614" class="Symbol">;</a> <a id="3616" href="Categories.Object.Product.Core.html#619" class="Field">project₂</a>  <a id="3626" class="Symbol">=</a> <a id="3628" href="Categories.Object.Product.Core.html#585" class="Field">project₁</a>
  <a id="3639" class="Symbol">;</a> <a id="3641" href="Categories.Object.Product.Core.html#653" class="Field">unique</a> <a id="3648" class="Symbol">=</a> <a id="3650" href="Function.Base.html#1657" class="Function">flip</a> <a id="3655" href="Categories.Object.Product.Core.html#653" class="Field">unique</a>
  <a id="3664" class="Symbol">}</a>
  <a id="3668" class="Keyword">where</a> <a id="3674" class="Keyword">open</a> <a id="3679" href="Categories.Object.Product.Core.html#435" class="Module">Product</a> <a id="3687" href="Categories.Object.Product.Core.html#3491" class="Bound">p</a>

<a id="Commutative"></a><a id="3690" href="Categories.Object.Product.Core.html#3690" class="Function">Commutative</a> <a id="3702" class="Symbol">:</a> <a id="3704" class="Symbol">(</a><a id="3705" href="Categories.Object.Product.Core.html#3705" class="Bound">p₁</a> <a id="3708" class="Symbol">:</a> <a id="3710" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="3718" href="Categories.Object.Product.Core.html#338" class="Generalizable">A</a> <a id="3720" href="Categories.Object.Product.Core.html#340" class="Generalizable">B</a><a id="3721" class="Symbol">)</a> <a id="3723" class="Symbol">(</a><a id="3724" href="Categories.Object.Product.Core.html#3724" class="Bound">p₂</a> <a id="3727" class="Symbol">:</a> <a id="3729" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="3737" href="Categories.Object.Product.Core.html#340" class="Generalizable">B</a> <a id="3739" href="Categories.Object.Product.Core.html#338" class="Generalizable">A</a><a id="3740" class="Symbol">)</a> <a id="3742" class="Symbol">→</a> <a id="3744" href="Categories.Object.Product.Core.html#492" class="Field">Product.A×B</a> <a id="3756" href="Categories.Object.Product.Core.html#3705" class="Bound">p₁</a> <a id="3759" href="Categories.Morphism.html#2335" class="Record Operator">≅</a> <a id="3761" href="Categories.Object.Product.Core.html#492" class="Field">Product.A×B</a> <a id="3773" href="Categories.Object.Product.Core.html#3724" class="Bound">p₂</a>
<a id="3776" href="Categories.Object.Product.Core.html#3690" class="Function">Commutative</a> <a id="3788" href="Categories.Object.Product.Core.html#3788" class="Bound">p₁</a> <a id="3791" href="Categories.Object.Product.Core.html#3791" class="Bound">p₂</a> <a id="3794" class="Symbol">=</a> <a id="3796" href="Categories.Object.Product.Core.html#2546" class="Function">up-to-iso</a> <a id="3806" href="Categories.Object.Product.Core.html#3788" class="Bound">p₁</a> <a id="3809" class="Symbol">(</a><a id="3810" href="Categories.Object.Product.Core.html#3435" class="Function">Reversible</a> <a id="3821" href="Categories.Object.Product.Core.html#3791" class="Bound">p₂</a><a id="3823" class="Symbol">)</a>

<a id="Associable"></a><a id="3826" href="Categories.Object.Product.Core.html#3826" class="Function">Associable</a> <a id="3837" class="Symbol">:</a> <a id="3839" class="Symbol">∀</a> <a id="3841" class="Symbol">(</a><a id="3842" href="Categories.Object.Product.Core.html#3842" class="Bound">p₁</a> <a id="3845" class="Symbol">:</a> <a id="3847" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="3855" href="Categories.Object.Product.Core.html#346" class="Generalizable">X</a> <a id="3857" href="Categories.Object.Product.Core.html#348" class="Generalizable">Y</a><a id="3858" class="Symbol">)</a> <a id="3860" class="Symbol">(</a><a id="3861" href="Categories.Object.Product.Core.html#3861" class="Bound">p₂</a> <a id="3864" class="Symbol">:</a> <a id="3866" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="3874" href="Categories.Object.Product.Core.html#348" class="Generalizable">Y</a> <a id="3876" href="Categories.Object.Product.Core.html#350" class="Generalizable">Z</a><a id="3877" class="Symbol">)</a> <a id="3879" class="Symbol">(</a><a id="3880" href="Categories.Object.Product.Core.html#3880" class="Bound">p₃</a> <a id="3883" class="Symbol">:</a> <a id="3885" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="3893" href="Categories.Object.Product.Core.html#346" class="Generalizable">X</a> <a id="3895" class="Symbol">(</a><a id="3896" href="Categories.Object.Product.Core.html#492" class="Field">Product.A×B</a> <a id="3908" href="Categories.Object.Product.Core.html#3861" class="Bound">p₂</a><a id="3910" class="Symbol">))</a> <a id="3913" class="Symbol">→</a> <a id="3915" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="3923" class="Symbol">(</a><a id="3924" href="Categories.Object.Product.Core.html#492" class="Field">Product.A×B</a> <a id="3936" href="Categories.Object.Product.Core.html#3842" class="Bound">p₁</a><a id="3938" class="Symbol">)</a> <a id="3940" href="Categories.Object.Product.Core.html#350" class="Generalizable">Z</a>
<a id="3942" href="Categories.Object.Product.Core.html#3826" class="Function">Associable</a> <a id="3953" href="Categories.Object.Product.Core.html#3953" class="Bound">p₁</a> <a id="3956" href="Categories.Object.Product.Core.html#3956" class="Bound">p₂</a> <a id="3959" href="Categories.Object.Product.Core.html#3959" class="Bound">p₃</a> <a id="3962" class="Symbol">=</a> <a id="3964" class="Keyword">record</a>
  <a id="3973" class="Symbol">{</a> <a id="3975" href="Categories.Object.Product.Core.html#492" class="Field">A×B</a>       <a id="3985" class="Symbol">=</a> <a id="3987" href="Categories.Object.Product.Core.html#492" class="Field">A×B</a> <a id="3991" href="Categories.Object.Product.Core.html#3959" class="Bound">p₃</a>
  <a id="3996" class="Symbol">;</a> <a id="3998" href="Categories.Object.Product.Core.html#508" class="Field">π₁</a>        <a id="4008" class="Symbol">=</a> <a id="4010" href="Categories.Object.Product.Core.html#3953" class="Bound">p₁</a> <a id="4013" href="Categories.Object.Product.Core.html#5610" class="Field Operator">⟨</a> <a id="4015" href="Categories.Object.Product.Core.html#508" class="Field">π₁</a> <a id="4018" href="Categories.Object.Product.Core.html#3959" class="Bound">p₃</a> <a id="4021" href="Categories.Object.Product.Core.html#5610" class="Field Operator">,</a> <a id="4023" href="Categories.Object.Product.Core.html#508" class="Field">π₁</a> <a id="4026" href="Categories.Object.Product.Core.html#3956" class="Bound">p₂</a> <a id="4029" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4031" href="Categories.Object.Product.Core.html#528" class="Field">π₂</a> <a id="4034" href="Categories.Object.Product.Core.html#3959" class="Bound">p₃</a> <a id="4037" href="Categories.Object.Product.Core.html#5610" class="Field Operator">⟩</a>
  <a id="4041" class="Symbol">;</a> <a id="4043" href="Categories.Object.Product.Core.html#528" class="Field">π₂</a>        <a id="4053" class="Symbol">=</a> <a id="4055" href="Categories.Object.Product.Core.html#528" class="Field">π₂</a> <a id="4058" href="Categories.Object.Product.Core.html#3956" class="Bound">p₂</a> <a id="4061" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4063" href="Categories.Object.Product.Core.html#528" class="Field">π₂</a> <a id="4066" href="Categories.Object.Product.Core.html#3959" class="Bound">p₃</a>
  <a id="4071" class="Symbol">;</a> <a id="4073" href="Categories.Object.Product.Core.html#548" class="Field Operator">⟨_,_⟩</a>     <a id="4083" class="Symbol">=</a> <a id="4085" class="Symbol">λ</a> <a id="4087" href="Categories.Object.Product.Core.html#4087" class="Bound">f</a> <a id="4089" href="Categories.Object.Product.Core.html#4089" class="Bound">g</a> <a id="4091" class="Symbol">→</a> <a id="4093" href="Categories.Object.Product.Core.html#3959" class="Bound">p₃</a> <a id="4096" href="Categories.Object.Product.Core.html#5610" class="Field Operator">⟨</a> <a id="4098" href="Categories.Object.Product.Core.html#508" class="Field">π₁</a> <a id="4101" href="Categories.Object.Product.Core.html#3953" class="Bound">p₁</a> <a id="4104" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4106" href="Categories.Object.Product.Core.html#4087" class="Bound">f</a> <a id="4108" href="Categories.Object.Product.Core.html#5610" class="Field Operator">,</a> <a id="4110" href="Categories.Object.Product.Core.html#3956" class="Bound">p₂</a> <a id="4113" href="Categories.Object.Product.Core.html#5610" class="Field Operator">⟨</a> <a id="4115" href="Categories.Object.Product.Core.html#528" class="Field">π₂</a> <a id="4118" href="Categories.Object.Product.Core.html#3953" class="Bound">p₁</a> <a id="4121" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4123" href="Categories.Object.Product.Core.html#4087" class="Bound">f</a> <a id="4125" href="Categories.Object.Product.Core.html#5610" class="Field Operator">,</a> <a id="4127" href="Categories.Object.Product.Core.html#4089" class="Bound">g</a> <a id="4129" href="Categories.Object.Product.Core.html#5610" class="Field Operator">⟩</a> <a id="4131" href="Categories.Object.Product.Core.html#5610" class="Field Operator">⟩</a>
  <a id="4135" class="Symbol">;</a> <a id="4137" href="Categories.Object.Product.Core.html#585" class="Field">project₁</a>  <a id="4147" class="Symbol">=</a> <a id="4149" class="Symbol">λ</a> <a id="4151" class="Symbol">{</a><a id="4152" href="Categories.Object.Product.Core.html#4152" class="Bound">_</a> <a id="4154" href="Categories.Object.Product.Core.html#4154" class="Bound">f</a> <a id="4156" href="Categories.Object.Product.Core.html#4156" class="Bound">g</a><a id="4157" class="Symbol">}</a> <a id="4159" class="Symbol">→</a> <a id="4161" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="4171" href="Categories.Object.Product.Core.html#3953" class="Bound">p₁</a> <a id="4174" href="Categories.Object.Product.Core.html#5610" class="Field Operator">⟨</a> <a id="4176" href="Categories.Object.Product.Core.html#508" class="Field">π₁</a> <a id="4179" href="Categories.Object.Product.Core.html#3959" class="Bound">p₃</a> <a id="4182" href="Categories.Object.Product.Core.html#5610" class="Field Operator">,</a> <a id="4184" href="Categories.Object.Product.Core.html#508" class="Field">π₁</a> <a id="4187" href="Categories.Object.Product.Core.html#3956" class="Bound">p₂</a> <a id="4190" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4192" href="Categories.Object.Product.Core.html#528" class="Field">π₂</a> <a id="4195" href="Categories.Object.Product.Core.html#3959" class="Bound">p₃</a> <a id="4198" href="Categories.Object.Product.Core.html#5610" class="Field Operator">⟩</a> <a id="4200" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4202" href="Categories.Object.Product.Core.html#3959" class="Bound">p₃</a> <a id="4205" href="Categories.Object.Product.Core.html#5610" class="Field Operator">⟨</a> <a id="4207" href="Categories.Object.Product.Core.html#508" class="Field">π₁</a> <a id="4210" href="Categories.Object.Product.Core.html#3953" class="Bound">p₁</a> <a id="4213" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4215" href="Categories.Object.Product.Core.html#4154" class="Bound">f</a> <a id="4217" href="Categories.Object.Product.Core.html#5610" class="Field Operator">,</a> <a id="4219" href="Categories.Object.Product.Core.html#3956" class="Bound">p₂</a> <a id="4222" href="Categories.Object.Product.Core.html#5610" class="Field Operator">⟨</a> <a id="4224" href="Categories.Object.Product.Core.html#528" class="Field">π₂</a> <a id="4227" href="Categories.Object.Product.Core.html#3953" class="Bound">p₁</a> <a id="4230" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4232" href="Categories.Object.Product.Core.html#4154" class="Bound">f</a> <a id="4234" href="Categories.Object.Product.Core.html#5610" class="Field Operator">,</a> <a id="4236" href="Categories.Object.Product.Core.html#4156" class="Bound">g</a> <a id="4238" href="Categories.Object.Product.Core.html#5610" class="Field Operator">⟩</a> <a id="4240" href="Categories.Object.Product.Core.html#5610" class="Field Operator">⟩</a> <a id="4242" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4245" href="Categories.Object.Product.Core.html#996" class="Function">∘-distribʳ-⟨⟩</a> <a id="4259" href="Categories.Object.Product.Core.html#3953" class="Bound">p₁</a> <a id="4262" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="4268" href="Categories.Object.Product.Core.html#3953" class="Bound">p₁</a> <a id="4271" href="Categories.Object.Product.Core.html#5610" class="Field Operator">⟨</a> <a id="4273" href="Categories.Object.Product.Core.html#508" class="Field">π₁</a> <a id="4276" href="Categories.Object.Product.Core.html#3959" class="Bound">p₃</a> <a id="4279" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4281" href="Categories.Object.Product.Core.html#3959" class="Bound">p₃</a> <a id="4284" href="Categories.Object.Product.Core.html#5610" class="Field Operator">⟨</a> <a id="4286" href="Categories.Object.Product.Core.html#508" class="Field">π₁</a> <a id="4289" href="Categories.Object.Product.Core.html#3953" class="Bound">p₁</a> <a id="4292" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4294" href="Categories.Object.Product.Core.html#4154" class="Bound">f</a> <a id="4296" href="Categories.Object.Product.Core.html#5610" class="Field Operator">,</a> <a id="4298" href="Categories.Object.Product.Core.html#3956" class="Bound">p₂</a> <a id="4301" href="Categories.Object.Product.Core.html#5610" class="Field Operator">⟨</a> <a id="4303" href="Categories.Object.Product.Core.html#528" class="Field">π₂</a> <a id="4306" href="Categories.Object.Product.Core.html#3953" class="Bound">p₁</a> <a id="4309" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4311" href="Categories.Object.Product.Core.html#4154" class="Bound">f</a> <a id="4313" href="Categories.Object.Product.Core.html#5610" class="Field Operator">,</a> <a id="4315" href="Categories.Object.Product.Core.html#4156" class="Bound">g</a> <a id="4317" href="Categories.Object.Product.Core.html#5610" class="Field Operator">⟩</a> <a id="4319" href="Categories.Object.Product.Core.html#5610" class="Field Operator">⟩</a>
       <a id="4328" href="Categories.Object.Product.Core.html#5610" class="Field Operator">,</a> <a id="4330" class="Symbol">(</a><a id="4331" href="Categories.Object.Product.Core.html#508" class="Field">π₁</a> <a id="4334" href="Categories.Object.Product.Core.html#3956" class="Bound">p₂</a> <a id="4337" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4339" href="Categories.Object.Product.Core.html#528" class="Field">π₂</a> <a id="4342" href="Categories.Object.Product.Core.html#3959" class="Bound">p₃</a><a id="4344" class="Symbol">)</a> <a id="4346" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4348" href="Categories.Object.Product.Core.html#3959" class="Bound">p₃</a> <a id="4351" href="Categories.Object.Product.Core.html#5610" class="Field Operator">⟨</a> <a id="4353" href="Categories.Object.Product.Core.html#508" class="Field">π₁</a> <a id="4356" href="Categories.Object.Product.Core.html#3953" class="Bound">p₁</a> <a id="4359" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4361" href="Categories.Object.Product.Core.html#4154" class="Bound">f</a> <a id="4363" href="Categories.Object.Product.Core.html#5610" class="Field Operator">,</a> <a id="4365" href="Categories.Object.Product.Core.html#3956" class="Bound">p₂</a> <a id="4368" href="Categories.Object.Product.Core.html#5610" class="Field Operator">⟨</a> <a id="4370" href="Categories.Object.Product.Core.html#528" class="Field">π₂</a> <a id="4373" href="Categories.Object.Product.Core.html#3953" class="Bound">p₁</a> <a id="4376" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4378" href="Categories.Object.Product.Core.html#4154" class="Bound">f</a> <a id="4380" href="Categories.Object.Product.Core.html#5610" class="Field Operator">,</a> <a id="4382" href="Categories.Object.Product.Core.html#4156" class="Bound">g</a> <a id="4384" href="Categories.Object.Product.Core.html#5610" class="Field Operator">⟩</a> <a id="4386" href="Categories.Object.Product.Core.html#5610" class="Field Operator">⟩</a> <a id="4388" href="Categories.Object.Product.Core.html#5610" class="Field Operator">⟩</a>       <a id="4396" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4399" href="Categories.Object.Product.Core.html#836" class="Function">⟨⟩-cong₂</a> <a id="4408" href="Categories.Object.Product.Core.html#3953" class="Bound">p₁</a> <a id="4411" class="Symbol">(</a><a id="4412" href="Categories.Object.Product.Core.html#585" class="Field">project₁</a> <a id="4421" href="Categories.Object.Product.Core.html#3959" class="Bound">p₃</a><a id="4423" class="Symbol">)</a> <a id="4425" class="Symbol">(</a><a id="4426" href="Categories.Morphism.Reasoning.Core.html#8363" class="Function">glueTrianglesˡ</a> <a id="4441" class="Symbol">(</a><a id="4442" href="Categories.Object.Product.Core.html#585" class="Field">project₁</a> <a id="4451" href="Categories.Object.Product.Core.html#3956" class="Bound">p₂</a><a id="4453" class="Symbol">)</a> <a id="4455" class="Symbol">(</a><a id="4456" href="Categories.Object.Product.Core.html#619" class="Field">project₂</a> <a id="4465" href="Categories.Object.Product.Core.html#3959" class="Bound">p₃</a><a id="4467" class="Symbol">))</a> <a id="4470" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="4476" href="Categories.Object.Product.Core.html#3953" class="Bound">p₁</a> <a id="4479" href="Categories.Object.Product.Core.html#5610" class="Field Operator">⟨</a> <a id="4481" href="Categories.Object.Product.Core.html#508" class="Field">π₁</a> <a id="4484" href="Categories.Object.Product.Core.html#3953" class="Bound">p₁</a> <a id="4487" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4489" href="Categories.Object.Product.Core.html#4154" class="Bound">f</a> <a id="4491" href="Categories.Object.Product.Core.html#5610" class="Field Operator">,</a> <a id="4493" href="Categories.Object.Product.Core.html#528" class="Field">π₂</a> <a id="4496" href="Categories.Object.Product.Core.html#3953" class="Bound">p₁</a> <a id="4499" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4501" href="Categories.Object.Product.Core.html#4154" class="Bound">f</a> <a id="4503" href="Categories.Object.Product.Core.html#5610" class="Field Operator">⟩</a>                                           <a id="4547" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4550" href="Categories.Object.Product.Core.html#721" class="Function">g-η</a> <a id="4554" href="Categories.Object.Product.Core.html#3953" class="Bound">p₁</a> <a id="4557" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="4563" href="Categories.Object.Product.Core.html#4154" class="Bound">f</a>                                                                      <a id="4634" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="4638" class="Symbol">;</a> <a id="4640" href="Categories.Object.Product.Core.html#619" class="Field">project₂</a>  <a id="4650" class="Symbol">=</a> <a id="4652" class="Symbol">λ</a> <a id="4654" class="Symbol">{</a><a id="4655" href="Categories.Object.Product.Core.html#4655" class="Bound">_</a> <a id="4657" href="Categories.Object.Product.Core.html#4657" class="Bound">f</a> <a id="4659" href="Categories.Object.Product.Core.html#4659" class="Bound">g</a><a id="4660" class="Symbol">}</a> <a id="4662" class="Symbol">→</a> <a id="4664" href="Categories.Morphism.Reasoning.Core.html#8363" class="Function">glueTrianglesˡ</a> <a id="4679" class="Symbol">(</a><a id="4680" href="Categories.Object.Product.Core.html#619" class="Field">project₂</a> <a id="4689" href="Categories.Object.Product.Core.html#3956" class="Bound">p₂</a><a id="4691" class="Symbol">)</a> <a id="4693" class="Symbol">(</a><a id="4694" href="Categories.Object.Product.Core.html#619" class="Field">project₂</a> <a id="4703" href="Categories.Object.Product.Core.html#3959" class="Bound">p₃</a><a id="4705" class="Symbol">)</a>
  <a id="4709" class="Symbol">;</a> <a id="4711" href="Categories.Object.Product.Core.html#653" class="Field">unique</a> <a id="4718" class="Symbol">=</a> <a id="4720" class="Symbol">λ</a> <a id="4722" class="Symbol">{</a><a id="4723" href="Categories.Object.Product.Core.html#4723" class="Bound">_</a> <a id="4725" href="Categories.Object.Product.Core.html#4725" class="Bound">i</a> <a id="4727" href="Categories.Object.Product.Core.html#4727" class="Bound">f</a> <a id="4729" href="Categories.Object.Product.Core.html#4729" class="Bound">g</a><a id="4730" class="Symbol">}</a> <a id="4732" href="Categories.Object.Product.Core.html#4732" class="Bound">pf₁</a> <a id="4736" href="Categories.Object.Product.Core.html#4736" class="Bound">pf₂</a> <a id="4740" class="Symbol">→</a> <a id="4742" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="4752" href="Categories.Object.Product.Core.html#3959" class="Bound">p₃</a> <a id="4755" href="Categories.Object.Product.Core.html#5610" class="Field Operator">⟨</a> <a id="4757" href="Categories.Object.Product.Core.html#508" class="Field">π₁</a> <a id="4760" href="Categories.Object.Product.Core.html#3953" class="Bound">p₁</a> <a id="4763" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4765" href="Categories.Object.Product.Core.html#4727" class="Bound">f</a> <a id="4767" href="Categories.Object.Product.Core.html#5610" class="Field Operator">,</a> <a id="4769" href="Categories.Object.Product.Core.html#3956" class="Bound">p₂</a> <a id="4772" href="Categories.Object.Product.Core.html#5610" class="Field Operator">⟨</a> <a id="4774" href="Categories.Object.Product.Core.html#528" class="Field">π₂</a> <a id="4777" href="Categories.Object.Product.Core.html#3953" class="Bound">p₁</a> <a id="4780" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4782" href="Categories.Object.Product.Core.html#4727" class="Bound">f</a> <a id="4784" href="Categories.Object.Product.Core.html#5610" class="Field Operator">,</a> <a id="4786" href="Categories.Object.Product.Core.html#4729" class="Bound">g</a> <a id="4788" href="Categories.Object.Product.Core.html#5610" class="Field Operator">⟩</a> <a id="4790" href="Categories.Object.Product.Core.html#5610" class="Field Operator">⟩</a>             <a id="4804" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4807" href="Categories.Object.Product.Core.html#836" class="Function">⟨⟩-cong₂</a> <a id="4816" href="Categories.Object.Product.Core.html#3959" class="Bound">p₃</a> <a id="4819" class="Symbol">(</a><a id="4820" href="Categories.Category.Core.html#1706" class="Function">∘-resp-≈ʳ</a> <a id="4830" class="Symbol">(</a><a id="4831" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="4835" href="Categories.Object.Product.Core.html#4732" class="Bound">pf₁</a><a id="4838" class="Symbol">))</a>
                                                          <a id="4899" class="Symbol">(</a><a id="4900" href="Categories.Object.Product.Core.html#836" class="Function">⟨⟩-cong₂</a> <a id="4909" href="Categories.Object.Product.Core.html#3956" class="Bound">p₂</a> <a id="4912" class="Symbol">(</a><a id="4913" href="Categories.Category.Core.html#1706" class="Function">∘-resp-≈ʳ</a> <a id="4923" class="Symbol">(</a><a id="4924" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="4928" href="Categories.Object.Product.Core.html#4732" class="Bound">pf₁</a><a id="4931" class="Symbol">))</a> <a id="4934" class="Symbol">(</a><a id="4935" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="4939" href="Categories.Object.Product.Core.html#4736" class="Bound">pf₂</a><a id="4942" class="Symbol">))</a> <a id="4945" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="4951" href="Categories.Object.Product.Core.html#3959" class="Bound">p₃</a> <a id="4954" href="Categories.Object.Product.Core.html#5610" class="Field Operator">⟨</a> <a id="4956" href="Categories.Object.Product.Core.html#508" class="Field">π₁</a> <a id="4959" href="Categories.Object.Product.Core.html#3953" class="Bound">p₁</a> <a id="4962" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4964" href="Categories.Object.Product.Core.html#3953" class="Bound">p₁</a> <a id="4967" href="Categories.Object.Product.Core.html#5610" class="Field Operator">⟨</a> <a id="4969" href="Categories.Object.Product.Core.html#508" class="Field">π₁</a> <a id="4972" href="Categories.Object.Product.Core.html#3959" class="Bound">p₃</a> <a id="4975" href="Categories.Object.Product.Core.html#5610" class="Field Operator">,</a> <a id="4977" href="Categories.Object.Product.Core.html#508" class="Field">π₁</a> <a id="4980" href="Categories.Object.Product.Core.html#3956" class="Bound">p₂</a> <a id="4983" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4985" href="Categories.Object.Product.Core.html#528" class="Field">π₂</a> <a id="4988" href="Categories.Object.Product.Core.html#3959" class="Bound">p₃</a> <a id="4991" href="Categories.Object.Product.Core.html#5610" class="Field Operator">⟩</a> <a id="4993" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4995" href="Categories.Object.Product.Core.html#4725" class="Bound">i</a>
       <a id="5004" href="Categories.Object.Product.Core.html#5610" class="Field Operator">,</a> <a id="5006" href="Categories.Object.Product.Core.html#3956" class="Bound">p₂</a> <a id="5009" href="Categories.Object.Product.Core.html#5610" class="Field Operator">⟨</a> <a id="5011" href="Categories.Object.Product.Core.html#528" class="Field">π₂</a> <a id="5014" href="Categories.Object.Product.Core.html#3953" class="Bound">p₁</a> <a id="5017" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5019" href="Categories.Object.Product.Core.html#3953" class="Bound">p₁</a> <a id="5022" href="Categories.Object.Product.Core.html#5610" class="Field Operator">⟨</a> <a id="5024" href="Categories.Object.Product.Core.html#508" class="Field">π₁</a> <a id="5027" href="Categories.Object.Product.Core.html#3959" class="Bound">p₃</a> <a id="5030" href="Categories.Object.Product.Core.html#5610" class="Field Operator">,</a> <a id="5032" href="Categories.Object.Product.Core.html#508" class="Field">π₁</a> <a id="5035" href="Categories.Object.Product.Core.html#3956" class="Bound">p₂</a> <a id="5038" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5040" href="Categories.Object.Product.Core.html#528" class="Field">π₂</a> <a id="5043" href="Categories.Object.Product.Core.html#3959" class="Bound">p₃</a> <a id="5046" href="Categories.Object.Product.Core.html#5610" class="Field Operator">⟩</a> <a id="5048" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5050" href="Categories.Object.Product.Core.html#4725" class="Bound">i</a>
            <a id="5064" href="Categories.Object.Product.Core.html#5610" class="Field Operator">,</a> <a id="5066" class="Symbol">(</a><a id="5067" href="Categories.Object.Product.Core.html#528" class="Field">π₂</a> <a id="5070" href="Categories.Object.Product.Core.html#3956" class="Bound">p₂</a> <a id="5073" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5075" href="Categories.Object.Product.Core.html#528" class="Field">π₂</a> <a id="5078" href="Categories.Object.Product.Core.html#3959" class="Bound">p₃</a><a id="5080" class="Symbol">)</a> <a id="5082" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5084" href="Categories.Object.Product.Core.html#4725" class="Bound">i</a> <a id="5086" href="Categories.Object.Product.Core.html#5610" class="Field Operator">⟩</a> <a id="5088" href="Categories.Object.Product.Core.html#5610" class="Field Operator">⟩</a>                   <a id="5108" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5111" href="Categories.Object.Product.Core.html#836" class="Function">⟨⟩-cong₂</a> <a id="5120" href="Categories.Object.Product.Core.html#3959" class="Bound">p₃</a> <a id="5123" class="Symbol">(</a><a id="5124" href="Categories.Morphism.Reasoning.Core.html#3168" class="Function">pullˡ</a> <a id="5130" class="Symbol">(</a><a id="5131" href="Categories.Object.Product.Core.html#585" class="Field">project₁</a> <a id="5140" href="Categories.Object.Product.Core.html#3953" class="Bound">p₁</a><a id="5142" class="Symbol">))</a>
                                                          <a id="5203" class="Symbol">(</a><a id="5204" href="Categories.Object.Product.Core.html#836" class="Function">⟨⟩-cong₂</a> <a id="5213" href="Categories.Object.Product.Core.html#3956" class="Bound">p₂</a> <a id="5216" class="Symbol">(</a><a id="5217" href="Relation.Binary.Structures.html#1693" class="Function">trans</a> <a id="5223" class="Symbol">(</a><a id="5224" href="Categories.Morphism.Reasoning.Core.html#3168" class="Function">pullˡ</a> <a id="5230" class="Symbol">(</a><a id="5231" href="Categories.Object.Product.Core.html#619" class="Field">project₂</a> <a id="5240" href="Categories.Object.Product.Core.html#3953" class="Bound">p₁</a><a id="5242" class="Symbol">))</a> <a id="5245" href="Categories.Category.Core.html#715" class="Field">assoc</a><a id="5250" class="Symbol">)</a>
                                                                       <a id="5323" href="Categories.Category.Core.html#715" class="Field">assoc</a><a id="5328" class="Symbol">)</a> <a id="5330" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="5336" href="Categories.Object.Product.Core.html#3959" class="Bound">p₃</a> <a id="5339" href="Categories.Object.Product.Core.html#5610" class="Field Operator">⟨</a> <a id="5341" href="Categories.Object.Product.Core.html#508" class="Field">π₁</a> <a id="5344" href="Categories.Object.Product.Core.html#3959" class="Bound">p₃</a> <a id="5347" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5349" href="Categories.Object.Product.Core.html#4725" class="Bound">i</a>
       <a id="5358" href="Categories.Object.Product.Core.html#5610" class="Field Operator">,</a> <a id="5360" href="Categories.Object.Product.Core.html#3956" class="Bound">p₂</a> <a id="5363" href="Categories.Object.Product.Core.html#5610" class="Field Operator">⟨</a> <a id="5365" href="Categories.Object.Product.Core.html#508" class="Field">π₁</a> <a id="5368" href="Categories.Object.Product.Core.html#3956" class="Bound">p₂</a> <a id="5371" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5373" href="Categories.Object.Product.Core.html#528" class="Field">π₂</a> <a id="5376" href="Categories.Object.Product.Core.html#3959" class="Bound">p₃</a> <a id="5379" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5381" href="Categories.Object.Product.Core.html#4725" class="Bound">i</a> <a id="5383" href="Categories.Object.Product.Core.html#5610" class="Field Operator">,</a> <a id="5385" href="Categories.Object.Product.Core.html#528" class="Field">π₂</a> <a id="5388" href="Categories.Object.Product.Core.html#3956" class="Bound">p₂</a> <a id="5391" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5393" href="Categories.Object.Product.Core.html#528" class="Field">π₂</a> <a id="5396" href="Categories.Object.Product.Core.html#3959" class="Bound">p₃</a> <a id="5399" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5401" href="Categories.Object.Product.Core.html#4725" class="Bound">i</a> <a id="5403" href="Categories.Object.Product.Core.html#5610" class="Field Operator">⟩</a> <a id="5405" href="Categories.Object.Product.Core.html#5610" class="Field Operator">⟩</a> <a id="5407" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5410" href="Categories.Object.Product.Core.html#836" class="Function">⟨⟩-cong₂</a> <a id="5419" href="Categories.Object.Product.Core.html#3959" class="Bound">p₃</a> <a id="5422" href="Relation.Binary.Structures.html#1641" class="Function">refl</a> <a id="5427" class="Symbol">(</a><a id="5428" href="Categories.Object.Product.Core.html#721" class="Function">g-η</a> <a id="5432" href="Categories.Object.Product.Core.html#3956" class="Bound">p₂</a><a id="5434" class="Symbol">)</a> <a id="5436" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="5442" href="Categories.Object.Product.Core.html#3959" class="Bound">p₃</a> <a id="5445" href="Categories.Object.Product.Core.html#5610" class="Field Operator">⟨</a> <a id="5447" href="Categories.Object.Product.Core.html#508" class="Field">π₁</a> <a id="5450" href="Categories.Object.Product.Core.html#3959" class="Bound">p₃</a> <a id="5453" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5455" href="Categories.Object.Product.Core.html#4725" class="Bound">i</a> <a id="5457" href="Categories.Object.Product.Core.html#5610" class="Field Operator">,</a> <a id="5459" href="Categories.Object.Product.Core.html#528" class="Field">π₂</a> <a id="5462" href="Categories.Object.Product.Core.html#3959" class="Bound">p₃</a> <a id="5465" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5467" href="Categories.Object.Product.Core.html#4725" class="Bound">i</a> <a id="5469" href="Categories.Object.Product.Core.html#5610" class="Field Operator">⟩</a>                        <a id="5494" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5497" href="Categories.Object.Product.Core.html#721" class="Function">g-η</a> <a id="5501" href="Categories.Object.Product.Core.html#3959" class="Bound">p₃</a> <a id="5504" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="5510" href="Categories.Object.Product.Core.html#4725" class="Bound">i</a>                                                   <a id="5562" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="5566" class="Symbol">}</a>
  <a id="5570" class="Keyword">where</a>
  <a id="5578" class="Keyword">open</a> <a id="5583" href="Categories.Object.Product.Core.html#435" class="Module">Product</a> <a id="5591" class="Keyword">renaming</a> <a id="5600" class="Symbol">(</a><a id="5601" href="Categories.Object.Product.Core.html#548" class="Field Operator">⟨_,_⟩</a> <a id="5607" class="Symbol">to</a> <a id="5610" class="Field Operator">_⟨_,_⟩</a><a id="5616" class="Symbol">)</a>
  <a id="5620" class="Keyword">open</a> <a id="5625" href="Categories.Category.Core.html#1530" class="Module">Equiv</a>

<a id="Associative"></a><a id="5632" href="Categories.Object.Product.Core.html#5632" class="Function">Associative</a> <a id="5644" class="Symbol">:</a> <a id="5646" class="Symbol">∀</a> <a id="5648" class="Symbol">(</a><a id="5649" href="Categories.Object.Product.Core.html#5649" class="Bound">p₁</a> <a id="5652" class="Symbol">:</a> <a id="5654" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="5662" href="Categories.Object.Product.Core.html#346" class="Generalizable">X</a> <a id="5664" href="Categories.Object.Product.Core.html#348" class="Generalizable">Y</a><a id="5665" class="Symbol">)</a> <a id="5667" class="Symbol">(</a><a id="5668" href="Categories.Object.Product.Core.html#5668" class="Bound">p₂</a> <a id="5671" class="Symbol">:</a> <a id="5673" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="5681" href="Categories.Object.Product.Core.html#348" class="Generalizable">Y</a> <a id="5683" href="Categories.Object.Product.Core.html#350" class="Generalizable">Z</a><a id="5684" class="Symbol">)</a>
                <a id="5702" class="Symbol">(</a><a id="5703" href="Categories.Object.Product.Core.html#5703" class="Bound">p₃</a> <a id="5706" class="Symbol">:</a> <a id="5708" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="5716" href="Categories.Object.Product.Core.html#346" class="Generalizable">X</a> <a id="5718" class="Symbol">(</a><a id="5719" href="Categories.Object.Product.Core.html#492" class="Field">Product.A×B</a> <a id="5731" href="Categories.Object.Product.Core.html#5668" class="Bound">p₂</a><a id="5733" class="Symbol">))</a> <a id="5736" class="Symbol">(</a><a id="5737" href="Categories.Object.Product.Core.html#5737" class="Bound">p₄</a> <a id="5740" class="Symbol">:</a> <a id="5742" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="5750" class="Symbol">(</a><a id="5751" href="Categories.Object.Product.Core.html#492" class="Field">Product.A×B</a> <a id="5763" href="Categories.Object.Product.Core.html#5649" class="Bound">p₁</a><a id="5765" class="Symbol">)</a> <a id="5767" href="Categories.Object.Product.Core.html#350" class="Generalizable">Z</a><a id="5768" class="Symbol">)</a> <a id="5770" class="Symbol">→</a>
                <a id="5788" class="Symbol">(</a><a id="5789" href="Categories.Object.Product.Core.html#492" class="Field">Product.A×B</a> <a id="5801" href="Categories.Object.Product.Core.html#5703" class="Bound">p₃</a><a id="5803" class="Symbol">)</a> <a id="5805" href="Categories.Morphism.html#2335" class="Record Operator">≅</a> <a id="5807" class="Symbol">(</a><a id="5808" href="Categories.Object.Product.Core.html#492" class="Field">Product.A×B</a> <a id="5820" href="Categories.Object.Product.Core.html#5737" class="Bound">p₄</a><a id="5822" class="Symbol">)</a>
<a id="5824" href="Categories.Object.Product.Core.html#5632" class="Function">Associative</a> <a id="5836" href="Categories.Object.Product.Core.html#5836" class="Bound">p₁</a> <a id="5839" href="Categories.Object.Product.Core.html#5839" class="Bound">p₂</a> <a id="5842" href="Categories.Object.Product.Core.html#5842" class="Bound">p₃</a> <a id="5845" href="Categories.Object.Product.Core.html#5845" class="Bound">p₄</a> <a id="5848" class="Symbol">=</a> <a id="5850" href="Categories.Object.Product.Core.html#2546" class="Function">up-to-iso</a> <a id="5860" class="Symbol">(</a><a id="5861" href="Categories.Object.Product.Core.html#3826" class="Function">Associable</a> <a id="5872" href="Categories.Object.Product.Core.html#5836" class="Bound">p₁</a> <a id="5875" href="Categories.Object.Product.Core.html#5839" class="Bound">p₂</a> <a id="5878" href="Categories.Object.Product.Core.html#5842" class="Bound">p₃</a><a id="5880" class="Symbol">)</a> <a id="5882" href="Categories.Object.Product.Core.html#5845" class="Bound">p₄</a>

<a id="Mobile"></a><a id="5886" href="Categories.Object.Product.Core.html#5886" class="Function">Mobile</a> <a id="5893" class="Symbol">:</a> <a id="5895" class="Symbol">∀</a> <a id="5897" class="Symbol">{</a><a id="5898" href="Categories.Object.Product.Core.html#5898" class="Bound">A₁</a> <a id="5901" href="Categories.Object.Product.Core.html#5901" class="Bound">B₁</a> <a id="5904" href="Categories.Object.Product.Core.html#5904" class="Bound">A₂</a> <a id="5907" href="Categories.Object.Product.Core.html#5907" class="Bound">B₂</a><a id="5909" class="Symbol">}</a> <a id="5911" class="Symbol">(</a><a id="5912" href="Categories.Object.Product.Core.html#5912" class="Bound">p</a> <a id="5914" class="Symbol">:</a> <a id="5916" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="5924" href="Categories.Object.Product.Core.html#5898" class="Bound">A₁</a> <a id="5927" href="Categories.Object.Product.Core.html#5901" class="Bound">B₁</a><a id="5929" class="Symbol">)</a> <a id="5931" class="Symbol">→</a> <a id="5933" href="Categories.Object.Product.Core.html#5898" class="Bound">A₁</a> <a id="5936" href="Categories.Morphism.html#2335" class="Record Operator">≅</a> <a id="5938" href="Categories.Object.Product.Core.html#5904" class="Bound">A₂</a> <a id="5941" class="Symbol">→</a> <a id="5943" href="Categories.Object.Product.Core.html#5901" class="Bound">B₁</a> <a id="5946" href="Categories.Morphism.html#2335" class="Record Operator">≅</a> <a id="5948" href="Categories.Object.Product.Core.html#5907" class="Bound">B₂</a> <a id="5951" class="Symbol">→</a> <a id="5953" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="5961" href="Categories.Object.Product.Core.html#5904" class="Bound">A₂</a> <a id="5964" href="Categories.Object.Product.Core.html#5907" class="Bound">B₂</a>
<a id="5967" href="Categories.Object.Product.Core.html#5886" class="Function">Mobile</a> <a id="5974" href="Categories.Object.Product.Core.html#5974" class="Bound">p</a> <a id="5976" href="Categories.Object.Product.Core.html#5976" class="Bound">A₁≅A₂</a> <a id="5982" href="Categories.Object.Product.Core.html#5982" class="Bound">B₁≅B₂</a> <a id="5988" class="Symbol">=</a> <a id="5990" class="Keyword">record</a>
  <a id="5999" class="Symbol">{</a> <a id="6001" href="Categories.Object.Product.Core.html#492" class="Field">A×B</a>              <a id="6018" class="Symbol">=</a> <a id="6020" href="Categories.Object.Product.Core.html#492" class="Function">A×B</a>
  <a id="6026" class="Symbol">;</a> <a id="6028" href="Categories.Object.Product.Core.html#508" class="Field">π₁</a>               <a id="6045" class="Symbol">=</a> <a id="6047" href="Categories.Morphism.html#2383" class="Field">from</a> <a id="6052" href="Categories.Object.Product.Core.html#5976" class="Bound">A₁≅A₂</a> <a id="6058" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6060" href="Categories.Object.Product.Core.html#508" class="Function">π₁</a>
  <a id="6065" class="Symbol">;</a> <a id="6067" href="Categories.Object.Product.Core.html#528" class="Field">π₂</a>               <a id="6084" class="Symbol">=</a> <a id="6086" href="Categories.Morphism.html#2383" class="Field">from</a> <a id="6091" href="Categories.Object.Product.Core.html#5982" class="Bound">B₁≅B₂</a> <a id="6097" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6099" href="Categories.Object.Product.Core.html#528" class="Function">π₂</a>
  <a id="6104" class="Symbol">;</a> <a id="6106" href="Categories.Object.Product.Core.html#548" class="Field Operator">⟨_,_⟩</a>            <a id="6123" class="Symbol">=</a> <a id="6125" class="Symbol">λ</a> <a id="6127" href="Categories.Object.Product.Core.html#6127" class="Bound">h</a> <a id="6129" href="Categories.Object.Product.Core.html#6129" class="Bound">k</a> <a id="6131" class="Symbol">→</a> <a id="6133" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟨</a> <a id="6135" href="Categories.Morphism.html#2400" class="Field">to</a> <a id="6138" href="Categories.Object.Product.Core.html#5976" class="Bound">A₁≅A₂</a> <a id="6144" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6146" href="Categories.Object.Product.Core.html#6127" class="Bound">h</a> <a id="6148" href="Categories.Object.Product.Core.html#548" class="Function Operator">,</a> <a id="6150" href="Categories.Morphism.html#2400" class="Field">to</a> <a id="6153" href="Categories.Object.Product.Core.html#5982" class="Bound">B₁≅B₂</a> <a id="6159" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6161" href="Categories.Object.Product.Core.html#6129" class="Bound">k</a> <a id="6163" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟩</a>
  <a id="6167" class="Symbol">;</a> <a id="6169" href="Categories.Object.Product.Core.html#585" class="Field">project₁</a>         <a id="6186" class="Symbol">=</a> <a id="6188" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="6198" class="Symbol">(</a><a id="6199" href="Categories.Morphism.html#2383" class="Field">from</a> <a id="6204" href="Categories.Object.Product.Core.html#5976" class="Bound">A₁≅A₂</a> <a id="6210" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6212" href="Categories.Object.Product.Core.html#508" class="Function">π₁</a><a id="6214" class="Symbol">)</a> <a id="6216" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6218" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟨</a> <a id="6220" href="Categories.Morphism.html#2400" class="Field">to</a> <a id="6223" href="Categories.Object.Product.Core.html#5976" class="Bound">A₁≅A₂</a> <a id="6229" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6231" class="Symbol">_</a> <a id="6233" href="Categories.Object.Product.Core.html#548" class="Function Operator">,</a> <a id="6235" href="Categories.Morphism.html#2400" class="Field">to</a> <a id="6238" href="Categories.Object.Product.Core.html#5982" class="Bound">B₁≅B₂</a> <a id="6244" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6246" class="Symbol">_</a> <a id="6248" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟩</a> <a id="6250" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="6253" href="Categories.Morphism.Reasoning.Core.html#3034" class="Function">pullʳ</a> <a id="6259" href="Categories.Object.Product.Core.html#585" class="Function">project₁</a> <a id="6268" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="6274" href="Categories.Morphism.html#2383" class="Field">from</a> <a id="6279" href="Categories.Object.Product.Core.html#5976" class="Bound">A₁≅A₂</a> <a id="6285" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6287" class="Symbol">(</a><a id="6288" href="Categories.Morphism.html#2400" class="Field">to</a> <a id="6291" href="Categories.Object.Product.Core.html#5976" class="Bound">A₁≅A₂</a> <a id="6297" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6299" class="Symbol">_)</a>                         <a id="6326" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="6329" href="Categories.Morphism.Reasoning.Core.html#8875" class="Function">cancelˡ</a> <a id="6337" class="Symbol">(</a><a id="6338" href="Categories.Morphism.html#1990" class="Function">isoʳ</a> <a id="6343" href="Categories.Object.Product.Core.html#5976" class="Bound">A₁≅A₂</a><a id="6348" class="Symbol">)</a> <a id="6350" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="6356" class="Symbol">_</a>                                                   <a id="6408" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="6412" class="Symbol">;</a> <a id="6414" href="Categories.Object.Product.Core.html#619" class="Field">project₂</a>         <a id="6431" class="Symbol">=</a> <a id="6433" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="6443" class="Symbol">(</a><a id="6444" href="Categories.Morphism.html#2383" class="Field">from</a> <a id="6449" href="Categories.Object.Product.Core.html#5982" class="Bound">B₁≅B₂</a> <a id="6455" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6457" href="Categories.Object.Product.Core.html#528" class="Function">π₂</a><a id="6459" class="Symbol">)</a> <a id="6461" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6463" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟨</a> <a id="6465" href="Categories.Morphism.html#2400" class="Field">to</a> <a id="6468" href="Categories.Object.Product.Core.html#5976" class="Bound">A₁≅A₂</a> <a id="6474" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6476" class="Symbol">_</a> <a id="6478" href="Categories.Object.Product.Core.html#548" class="Function Operator">,</a> <a id="6480" href="Categories.Morphism.html#2400" class="Field">to</a> <a id="6483" href="Categories.Object.Product.Core.html#5982" class="Bound">B₁≅B₂</a> <a id="6489" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6491" class="Symbol">_</a> <a id="6493" href="Categories.Object.Product.Core.html#548" class="Function Operator">⟩</a> <a id="6495" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="6498" href="Categories.Morphism.Reasoning.Core.html#3034" class="Function">pullʳ</a> <a id="6504" href="Categories.Object.Product.Core.html#619" class="Function">project₂</a> <a id="6513" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="6519" href="Categories.Morphism.html#2383" class="Field">from</a> <a id="6524" href="Categories.Object.Product.Core.html#5982" class="Bound">B₁≅B₂</a> <a id="6530" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6532" class="Symbol">(</a><a id="6533" href="Categories.Morphism.html#2400" class="Field">to</a> <a id="6536" href="Categories.Object.Product.Core.html#5982" class="Bound">B₁≅B₂</a> <a id="6542" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6544" class="Symbol">_)</a>                         <a id="6571" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="6574" href="Categories.Morphism.Reasoning.Core.html#8875" class="Function">cancelˡ</a> <a id="6582" class="Symbol">(</a><a id="6583" href="Categories.Morphism.html#1990" class="Function">isoʳ</a> <a id="6588" href="Categories.Object.Product.Core.html#5982" class="Bound">B₁≅B₂</a><a id="6593" class="Symbol">)</a> <a id="6595" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="6601" class="Symbol">_</a>                                                   <a id="6653" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="6657" class="Symbol">;</a> <a id="6659" href="Categories.Object.Product.Core.html#653" class="Field">unique</a>        <a id="6673" class="Symbol">=</a> <a id="6675" class="Symbol">λ</a> <a id="6677" href="Categories.Object.Product.Core.html#6677" class="Bound">pfˡ</a> <a id="6681" href="Categories.Object.Product.Core.html#6681" class="Bound">pfʳ</a> <a id="6685" class="Symbol">→</a> <a id="6687" href="Categories.Object.Product.Core.html#653" class="Function">unique</a> <a id="6694" class="Symbol">(</a><a id="6695" href="Categories.Morphism.Reasoning.Iso.html#720" class="Function">switch-fromtoˡ</a> <a id="6710" href="Categories.Object.Product.Core.html#5976" class="Bound">A₁≅A₂</a> <a id="6716" class="Symbol">(</a><a id="6717" href="Categories.Category.Core.html#1004" class="Field">sym-assoc</a> <a id="6727" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="6729" href="Categories.Object.Product.Core.html#6677" class="Bound">pfˡ</a><a id="6732" class="Symbol">))</a>
                                       <a id="6774" class="Symbol">(</a><a id="6775" href="Categories.Morphism.Reasoning.Iso.html#720" class="Function">switch-fromtoˡ</a> <a id="6790" href="Categories.Object.Product.Core.html#5982" class="Bound">B₁≅B₂</a> <a id="6796" class="Symbol">(</a><a id="6797" href="Categories.Category.Core.html#1004" class="Field">sym-assoc</a> <a id="6807" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="6809" href="Categories.Object.Product.Core.html#6681" class="Bound">pfʳ</a><a id="6812" class="Symbol">))</a>
  <a id="6817" class="Symbol">}</a>
  <a id="6821" class="Keyword">where</a> <a id="6827" class="Keyword">open</a> <a id="6832" href="Categories.Object.Product.Core.html#435" class="Module">Product</a> <a id="6840" href="Categories.Object.Product.Core.html#5974" class="Bound">p</a>
        <a id="6850" class="Keyword">open</a> <a id="6855" href="Categories.Morphism.html#2335" class="Module Operator">_≅_</a>
</pre></body></html>

==> anc/html/Categories.Object.Product.Indexed.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Object.Product.Indexed</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>

<a id="37" class="Keyword">open</a> <a id="42" class="Keyword">import</a> <a id="49" href="Categories.Category.html" class="Module">Categories.Category</a>

<a id="70" class="Comment">-- this module characterizes a category of all products indexed by I.</a>
<a id="140" class="Comment">-- this notion formalizes a category with all products up to certain cardinal.</a>
<a id="219" class="Keyword">module</a> <a id="226" href="Categories.Object.Product.Indexed.html" class="Module">Categories.Object.Product.Indexed</a> <a id="260" class="Symbol">{</a><a id="261" href="Categories.Object.Product.Indexed.html#261" class="Bound">o</a> <a id="263" href="Categories.Object.Product.Indexed.html#263" class="Bound">ℓ</a> <a id="265" href="Categories.Object.Product.Indexed.html#265" class="Bound">e</a><a id="266" class="Symbol">}</a> <a id="268" class="Symbol">(</a><a id="269" href="Categories.Object.Product.Indexed.html#269" class="Bound">C</a> <a id="271" class="Symbol">:</a> <a id="273" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="282" href="Categories.Object.Product.Indexed.html#261" class="Bound">o</a> <a id="284" href="Categories.Object.Product.Indexed.html#263" class="Bound">ℓ</a> <a id="286" href="Categories.Object.Product.Indexed.html#265" class="Bound">e</a><a id="287" class="Symbol">)</a> <a id="289" class="Keyword">where</a>

<a id="296" class="Keyword">open</a> <a id="301" class="Keyword">import</a> <a id="308" href="Level.html" class="Module">Level</a>

<a id="315" class="Keyword">open</a> <a id="320" class="Keyword">import</a> <a id="327" href="Categories.Morphism.Reasoning.html" class="Module">Categories.Morphism.Reasoning</a> <a id="357" href="Categories.Object.Product.Indexed.html#269" class="Bound">C</a>

<a id="360" class="Keyword">open</a> <a id="365" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="374" href="Categories.Object.Product.Indexed.html#269" class="Bound">C</a>
<a id="376" class="Keyword">open</a> <a id="381" href="Categories.Category.Core.html#1530" class="Module">Equiv</a>
<a id="387" class="Keyword">open</a> <a id="392" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>

<a id="406" class="Keyword">record</a> <a id="IndexedProductOf"></a><a id="413" href="Categories.Object.Product.Indexed.html#413" class="Record">IndexedProductOf</a> <a id="430" class="Symbol">{</a><a id="431" href="Categories.Object.Product.Indexed.html#431" class="Bound">i</a><a id="432" class="Symbol">}</a> <a id="434" class="Symbol">{</a><a id="435" href="Categories.Object.Product.Indexed.html#435" class="Bound">I</a> <a id="437" class="Symbol">:</a> <a id="439" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="443" href="Categories.Object.Product.Indexed.html#431" class="Bound">i</a><a id="444" class="Symbol">}</a> <a id="446" class="Symbol">(</a><a id="447" href="Categories.Object.Product.Indexed.html#447" class="Bound">P</a> <a id="449" class="Symbol">:</a> <a id="451" href="Categories.Object.Product.Indexed.html#435" class="Bound">I</a> <a id="453" class="Symbol">→</a> <a id="455" href="Categories.Category.Core.html#559" class="Field">Obj</a><a id="458" class="Symbol">)</a> <a id="460" class="Symbol">:</a> <a id="462" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="466" class="Symbol">(</a><a id="467" href="Categories.Object.Product.Indexed.html#431" class="Bound">i</a> <a id="469" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="471" href="Categories.Object.Product.Indexed.html#261" class="Bound">o</a> <a id="473" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="475" href="Categories.Object.Product.Indexed.html#265" class="Bound">e</a> <a id="477" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="479" href="Categories.Object.Product.Indexed.html#263" class="Bound">ℓ</a><a id="480" class="Symbol">)</a> <a id="482" class="Keyword">where</a>
  <a id="490" class="Keyword">field</a>
    <a id="500" class="Comment">-- the product</a>
    <a id="IndexedProductOf.X"></a><a id="519" href="Categories.Object.Product.Indexed.html#519" class="Field">X</a> <a id="521" class="Symbol">:</a> <a id="523" href="Categories.Category.Core.html#559" class="Field">Obj</a>

    <a id="IndexedProductOf.π"></a><a id="532" href="Categories.Object.Product.Indexed.html#532" class="Field">π</a>   <a id="536" class="Symbol">:</a> <a id="538" class="Symbol">∀</a> <a id="540" href="Categories.Object.Product.Indexed.html#540" class="Bound">i</a> <a id="542" class="Symbol">→</a> <a id="544" href="Categories.Object.Product.Indexed.html#519" class="Field">X</a> <a id="546" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="548" href="Categories.Object.Product.Indexed.html#447" class="Bound">P</a> <a id="550" href="Categories.Object.Product.Indexed.html#540" class="Bound">i</a>
    <a id="IndexedProductOf.⟨_⟩"></a><a id="556" href="Categories.Object.Product.Indexed.html#556" class="Field Operator">⟨_⟩</a> <a id="560" class="Symbol">:</a> <a id="562" class="Symbol">∀</a> <a id="564" class="Symbol">{</a><a id="565" href="Categories.Object.Product.Indexed.html#565" class="Bound">Y</a><a id="566" class="Symbol">}</a> <a id="568" class="Symbol">→</a> <a id="570" class="Symbol">(∀</a> <a id="573" href="Categories.Object.Product.Indexed.html#573" class="Bound">i</a> <a id="575" class="Symbol">→</a> <a id="577" href="Categories.Object.Product.Indexed.html#565" class="Bound">Y</a> <a id="579" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="581" href="Categories.Object.Product.Indexed.html#447" class="Bound">P</a> <a id="583" href="Categories.Object.Product.Indexed.html#573" class="Bound">i</a><a id="584" class="Symbol">)</a> <a id="586" class="Symbol">→</a> <a id="588" href="Categories.Object.Product.Indexed.html#565" class="Bound">Y</a> <a id="590" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="592" href="Categories.Object.Product.Indexed.html#519" class="Field">X</a>

    <a id="IndexedProductOf.commute"></a><a id="599" href="Categories.Object.Product.Indexed.html#599" class="Field">commute</a> <a id="607" class="Symbol">:</a> <a id="609" class="Symbol">∀</a> <a id="611" class="Symbol">{</a><a id="612" href="Categories.Object.Product.Indexed.html#612" class="Bound">Y</a><a id="613" class="Symbol">}</a> <a id="615" class="Symbol">{</a><a id="616" href="Categories.Object.Product.Indexed.html#616" class="Bound">f</a> <a id="618" class="Symbol">:</a> <a id="620" class="Symbol">∀</a> <a id="622" href="Categories.Object.Product.Indexed.html#622" class="Bound">i</a> <a id="624" class="Symbol">→</a> <a id="626" href="Categories.Object.Product.Indexed.html#612" class="Bound">Y</a> <a id="628" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="630" href="Categories.Object.Product.Indexed.html#447" class="Bound">P</a> <a id="632" href="Categories.Object.Product.Indexed.html#622" class="Bound">i</a><a id="633" class="Symbol">}</a> <a id="635" class="Symbol">{</a><a id="636" href="Categories.Object.Product.Indexed.html#636" class="Bound">i</a><a id="637" class="Symbol">}</a> <a id="639" class="Symbol">→</a> <a id="641" href="Categories.Object.Product.Indexed.html#532" class="Field">π</a> <a id="643" href="Categories.Object.Product.Indexed.html#636" class="Bound">i</a> <a id="645" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="647" href="Categories.Object.Product.Indexed.html#556" class="Field Operator">⟨</a> <a id="649" href="Categories.Object.Product.Indexed.html#616" class="Bound">f</a> <a id="651" href="Categories.Object.Product.Indexed.html#556" class="Field Operator">⟩</a> <a id="653" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="655" href="Categories.Object.Product.Indexed.html#616" class="Bound">f</a> <a id="657" href="Categories.Object.Product.Indexed.html#636" class="Bound">i</a>
    <a id="IndexedProductOf.unique"></a><a id="663" href="Categories.Object.Product.Indexed.html#663" class="Field">unique</a>  <a id="671" class="Symbol">:</a> <a id="673" class="Symbol">∀</a> <a id="675" class="Symbol">{</a><a id="676" href="Categories.Object.Product.Indexed.html#676" class="Bound">Y</a><a id="677" class="Symbol">}</a> <a id="679" class="Symbol">{</a><a id="680" href="Categories.Object.Product.Indexed.html#680" class="Bound">h</a> <a id="682" class="Symbol">:</a> <a id="684" href="Categories.Object.Product.Indexed.html#676" class="Bound">Y</a> <a id="686" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="688" href="Categories.Object.Product.Indexed.html#519" class="Field">X</a><a id="689" class="Symbol">}</a> <a id="691" class="Symbol">{</a><a id="692" href="Categories.Object.Product.Indexed.html#692" class="Bound">f</a> <a id="694" class="Symbol">:</a> <a id="696" class="Symbol">∀</a> <a id="698" href="Categories.Object.Product.Indexed.html#698" class="Bound">i</a> <a id="700" class="Symbol">→</a> <a id="702" href="Categories.Object.Product.Indexed.html#676" class="Bound">Y</a> <a id="704" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="706" href="Categories.Object.Product.Indexed.html#447" class="Bound">P</a> <a id="708" href="Categories.Object.Product.Indexed.html#698" class="Bound">i</a><a id="709" class="Symbol">}</a> <a id="711" class="Symbol">→</a> <a id="713" class="Symbol">(∀</a> <a id="716" class="Symbol">{</a><a id="717" href="Categories.Object.Product.Indexed.html#717" class="Bound">i</a><a id="718" class="Symbol">}</a> <a id="720" class="Symbol">→</a> <a id="722" href="Categories.Object.Product.Indexed.html#532" class="Field">π</a> <a id="724" href="Categories.Object.Product.Indexed.html#717" class="Bound">i</a> <a id="726" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="728" href="Categories.Object.Product.Indexed.html#680" class="Bound">h</a> <a id="730" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="732" href="Categories.Object.Product.Indexed.html#692" class="Bound">f</a> <a id="734" href="Categories.Object.Product.Indexed.html#717" class="Bound">i</a><a id="735" class="Symbol">)</a> <a id="737" class="Symbol">→</a> <a id="739" href="Categories.Object.Product.Indexed.html#556" class="Field Operator">⟨</a> <a id="741" href="Categories.Object.Product.Indexed.html#692" class="Bound">f</a> <a id="743" href="Categories.Object.Product.Indexed.html#556" class="Field Operator">⟩</a> <a id="745" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="747" href="Categories.Object.Product.Indexed.html#680" class="Bound">h</a>

  <a id="IndexedProductOf.η"></a><a id="752" href="Categories.Object.Product.Indexed.html#752" class="Function">η</a> <a id="754" class="Symbol">:</a> <a id="756" class="Symbol">∀</a> <a id="758" class="Symbol">{</a><a id="759" href="Categories.Object.Product.Indexed.html#759" class="Bound">Y</a><a id="760" class="Symbol">}</a> <a id="762" class="Symbol">(</a><a id="763" href="Categories.Object.Product.Indexed.html#763" class="Bound">h</a> <a id="765" class="Symbol">:</a> <a id="767" href="Categories.Object.Product.Indexed.html#759" class="Bound">Y</a> <a id="769" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="771" href="Categories.Object.Product.Indexed.html#519" class="Field">X</a><a id="772" class="Symbol">)</a> <a id="774" class="Symbol">→</a> <a id="776" href="Categories.Object.Product.Indexed.html#556" class="Field Operator">⟨</a> <a id="778" class="Symbol">(λ</a> <a id="781" href="Categories.Object.Product.Indexed.html#781" class="Bound">i</a> <a id="783" class="Symbol">→</a> <a id="785" href="Categories.Object.Product.Indexed.html#532" class="Field">π</a> <a id="787" href="Categories.Object.Product.Indexed.html#781" class="Bound">i</a> <a id="789" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="791" href="Categories.Object.Product.Indexed.html#763" class="Bound">h</a><a id="792" class="Symbol">)</a> <a id="794" href="Categories.Object.Product.Indexed.html#556" class="Field Operator">⟩</a> <a id="796" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="798" href="Categories.Object.Product.Indexed.html#763" class="Bound">h</a>
  <a id="802" href="Categories.Object.Product.Indexed.html#752" class="Function">η</a> <a id="804" href="Categories.Object.Product.Indexed.html#804" class="Bound">h</a> <a id="806" class="Symbol">=</a> <a id="808" href="Categories.Object.Product.Indexed.html#663" class="Field">unique</a> <a id="815" href="Relation.Binary.Structures.html#1641" class="Function">refl</a>

  <a id="IndexedProductOf.⟨⟩∘"></a><a id="823" href="Categories.Object.Product.Indexed.html#823" class="Function">⟨⟩∘</a> <a id="827" class="Symbol">:</a> <a id="829" class="Symbol">∀</a> <a id="831" class="Symbol">{</a><a id="832" href="Categories.Object.Product.Indexed.html#832" class="Bound">Y</a> <a id="834" href="Categories.Object.Product.Indexed.html#834" class="Bound">Z</a><a id="835" class="Symbol">}</a> <a id="837" class="Symbol">(</a><a id="838" href="Categories.Object.Product.Indexed.html#838" class="Bound">f</a> <a id="840" class="Symbol">:</a> <a id="842" class="Symbol">∀</a> <a id="844" href="Categories.Object.Product.Indexed.html#844" class="Bound">i</a> <a id="846" class="Symbol">→</a> <a id="848" href="Categories.Object.Product.Indexed.html#832" class="Bound">Y</a> <a id="850" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="852" href="Categories.Object.Product.Indexed.html#447" class="Bound">P</a> <a id="854" href="Categories.Object.Product.Indexed.html#844" class="Bound">i</a><a id="855" class="Symbol">)</a> <a id="857" class="Symbol">(</a><a id="858" href="Categories.Object.Product.Indexed.html#858" class="Bound">g</a> <a id="860" class="Symbol">:</a> <a id="862" href="Categories.Object.Product.Indexed.html#834" class="Bound">Z</a> <a id="864" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="866" href="Categories.Object.Product.Indexed.html#832" class="Bound">Y</a><a id="867" class="Symbol">)</a> <a id="869" class="Symbol">→</a> <a id="871" href="Categories.Object.Product.Indexed.html#556" class="Field Operator">⟨</a> <a id="873" href="Categories.Object.Product.Indexed.html#838" class="Bound">f</a> <a id="875" href="Categories.Object.Product.Indexed.html#556" class="Field Operator">⟩</a> <a id="877" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="879" href="Categories.Object.Product.Indexed.html#858" class="Bound">g</a> <a id="881" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="883" href="Categories.Object.Product.Indexed.html#556" class="Field Operator">⟨</a> <a id="885" class="Symbol">(λ</a> <a id="888" href="Categories.Object.Product.Indexed.html#888" class="Bound">i</a> <a id="890" class="Symbol">→</a> <a id="892" href="Categories.Object.Product.Indexed.html#838" class="Bound">f</a> <a id="894" href="Categories.Object.Product.Indexed.html#888" class="Bound">i</a> <a id="896" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="898" href="Categories.Object.Product.Indexed.html#858" class="Bound">g</a><a id="899" class="Symbol">)</a> <a id="901" href="Categories.Object.Product.Indexed.html#556" class="Field Operator">⟩</a>
  <a id="905" href="Categories.Object.Product.Indexed.html#823" class="Function">⟨⟩∘</a> <a id="909" href="Categories.Object.Product.Indexed.html#909" class="Bound">f</a> <a id="911" href="Categories.Object.Product.Indexed.html#911" class="Bound">g</a> <a id="913" class="Symbol">=</a> <a id="915" href="Categories.Category.Core.html#2991" class="Function">⟺</a> <a id="917" class="Symbol">(</a><a id="918" href="Categories.Object.Product.Indexed.html#663" class="Field">unique</a> <a id="925" class="Symbol">(</a><a id="926" href="Categories.Morphism.Reasoning.Core.html#3168" class="Function">pullˡ</a> <a id="932" href="Categories.Object.Product.Indexed.html#599" class="Field">commute</a><a id="939" class="Symbol">))</a>

  <a id="IndexedProductOf.⟨⟩-cong"></a><a id="945" href="Categories.Object.Product.Indexed.html#945" class="Function">⟨⟩-cong</a> <a id="953" class="Symbol">:</a> <a id="955" class="Symbol">∀</a> <a id="957" class="Symbol">{</a><a id="958" href="Categories.Object.Product.Indexed.html#958" class="Bound">Y</a><a id="959" class="Symbol">}</a> <a id="961" class="Symbol">{</a><a id="962" href="Categories.Object.Product.Indexed.html#962" class="Bound">f</a> <a id="964" href="Categories.Object.Product.Indexed.html#964" class="Bound">g</a> <a id="966" class="Symbol">:</a> <a id="968" class="Symbol">∀</a> <a id="970" href="Categories.Object.Product.Indexed.html#970" class="Bound">i</a> <a id="972" class="Symbol">→</a> <a id="974" href="Categories.Object.Product.Indexed.html#958" class="Bound">Y</a> <a id="976" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="978" href="Categories.Object.Product.Indexed.html#447" class="Bound">P</a> <a id="980" href="Categories.Object.Product.Indexed.html#970" class="Bound">i</a><a id="981" class="Symbol">}</a> <a id="983" class="Symbol">→</a> <a id="985" class="Symbol">(</a><a id="986" href="Categories.Object.Product.Indexed.html#986" class="Bound">eq</a> <a id="989" class="Symbol">:</a> <a id="991" class="Symbol">∀</a> <a id="993" class="Symbol">{</a><a id="994" href="Categories.Object.Product.Indexed.html#994" class="Bound">i</a><a id="995" class="Symbol">}</a> <a id="997" class="Symbol">→</a> <a id="999" href="Categories.Object.Product.Indexed.html#962" class="Bound">f</a> <a id="1001" href="Categories.Object.Product.Indexed.html#994" class="Bound">i</a> <a id="1003" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1005" href="Categories.Object.Product.Indexed.html#964" class="Bound">g</a> <a id="1007" href="Categories.Object.Product.Indexed.html#994" class="Bound">i</a><a id="1008" class="Symbol">)</a> <a id="1010" class="Symbol">→</a> <a id="1012" href="Categories.Object.Product.Indexed.html#556" class="Field Operator">⟨</a> <a id="1014" href="Categories.Object.Product.Indexed.html#962" class="Bound">f</a> <a id="1016" href="Categories.Object.Product.Indexed.html#556" class="Field Operator">⟩</a> <a id="1018" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1020" href="Categories.Object.Product.Indexed.html#556" class="Field Operator">⟨</a> <a id="1022" href="Categories.Object.Product.Indexed.html#964" class="Bound">g</a> <a id="1024" href="Categories.Object.Product.Indexed.html#556" class="Field Operator">⟩</a>
  <a id="1028" href="Categories.Object.Product.Indexed.html#945" class="Function">⟨⟩-cong</a> <a id="1036" href="Categories.Object.Product.Indexed.html#1036" class="Bound">eq</a> <a id="1039" class="Symbol">=</a> <a id="1041" href="Categories.Object.Product.Indexed.html#663" class="Field">unique</a> <a id="1048" class="Symbol">(</a><a id="1049" href="Relation.Binary.Structures.html#1693" class="Function">trans</a> <a id="1055" href="Categories.Object.Product.Indexed.html#599" class="Field">commute</a> <a id="1063" class="Symbol">(</a><a id="1064" href="Categories.Category.Core.html#2991" class="Function">⟺</a> <a id="1066" href="Categories.Object.Product.Indexed.html#1036" class="Bound">eq</a><a id="1068" class="Symbol">))</a>

  <a id="IndexedProductOf.unique′"></a><a id="1074" href="Categories.Object.Product.Indexed.html#1074" class="Function">unique′</a> <a id="1082" class="Symbol">:</a> <a id="1084" class="Symbol">∀</a> <a id="1086" class="Symbol">{</a><a id="1087" href="Categories.Object.Product.Indexed.html#1087" class="Bound">Y</a><a id="1088" class="Symbol">}</a> <a id="1090" class="Symbol">{</a><a id="1091" href="Categories.Object.Product.Indexed.html#1091" class="Bound">h</a> <a id="1093" href="Categories.Object.Product.Indexed.html#1093" class="Bound">h′</a> <a id="1096" class="Symbol">:</a> <a id="1098" href="Categories.Object.Product.Indexed.html#1087" class="Bound">Y</a> <a id="1100" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1102" href="Categories.Object.Product.Indexed.html#519" class="Field">X</a><a id="1103" class="Symbol">}</a> <a id="1105" class="Symbol">→</a> <a id="1107" class="Symbol">(∀</a> <a id="1110" class="Symbol">{</a><a id="1111" href="Categories.Object.Product.Indexed.html#1111" class="Bound">i</a><a id="1112" class="Symbol">}</a> <a id="1114" class="Symbol">→</a> <a id="1116" href="Categories.Object.Product.Indexed.html#532" class="Field">π</a> <a id="1118" href="Categories.Object.Product.Indexed.html#1111" class="Bound">i</a> <a id="1120" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1122" href="Categories.Object.Product.Indexed.html#1093" class="Bound">h′</a> <a id="1125" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1127" href="Categories.Object.Product.Indexed.html#532" class="Field">π</a> <a id="1129" href="Categories.Object.Product.Indexed.html#1111" class="Bound">i</a> <a id="1131" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1133" href="Categories.Object.Product.Indexed.html#1091" class="Bound">h</a><a id="1134" class="Symbol">)</a> <a id="1136" class="Symbol">→</a> <a id="1138" href="Categories.Object.Product.Indexed.html#1093" class="Bound">h′</a> <a id="1141" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1143" href="Categories.Object.Product.Indexed.html#1091" class="Bound">h</a>
  <a id="1147" href="Categories.Object.Product.Indexed.html#1074" class="Function">unique′</a> <a id="1155" href="Categories.Object.Product.Indexed.html#1155" class="Bound">f</a> <a id="1157" class="Symbol">=</a> <a id="1159" href="Relation.Binary.Structures.html#1693" class="Function">trans</a> <a id="1165" class="Symbol">(</a><a id="1166" href="Categories.Category.Core.html#2991" class="Function">⟺</a> <a id="1168" class="Symbol">(</a><a id="1169" href="Categories.Object.Product.Indexed.html#663" class="Field">unique</a> <a id="1176" href="Categories.Object.Product.Indexed.html#1155" class="Bound">f</a><a id="1177" class="Symbol">))</a> <a id="1180" class="Symbol">(</a><a id="1181" href="Categories.Object.Product.Indexed.html#752" class="Function">η</a> <a id="1183" class="Symbol">_)</a>

<a id="AllProductsOf"></a><a id="1187" href="Categories.Object.Product.Indexed.html#1187" class="Function">AllProductsOf</a> <a id="1201" class="Symbol">:</a> <a id="1203" class="Symbol">∀</a> <a id="1205" href="Categories.Object.Product.Indexed.html#1205" class="Bound">i</a> <a id="1207" class="Symbol">→</a> <a id="1209" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1213" class="Symbol">(</a><a id="1214" href="Categories.Object.Product.Indexed.html#261" class="Bound">o</a> <a id="1216" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1218" href="Categories.Object.Product.Indexed.html#263" class="Bound">ℓ</a> <a id="1220" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1222" href="Categories.Object.Product.Indexed.html#265" class="Bound">e</a> <a id="1224" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1226" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="1230" href="Categories.Object.Product.Indexed.html#1205" class="Bound">i</a><a id="1231" class="Symbol">)</a>
<a id="1233" href="Categories.Object.Product.Indexed.html#1187" class="Function">AllProductsOf</a> <a id="1247" href="Categories.Object.Product.Indexed.html#1247" class="Bound">i</a> <a id="1249" class="Symbol">=</a> <a id="1251" class="Symbol">∀</a> <a id="1253" class="Symbol">{</a><a id="1254" href="Categories.Object.Product.Indexed.html#1254" class="Bound">I</a> <a id="1256" class="Symbol">:</a> <a id="1258" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1262" href="Categories.Object.Product.Indexed.html#1247" class="Bound">i</a><a id="1263" class="Symbol">}</a> <a id="1265" class="Symbol">(</a><a id="1266" href="Categories.Object.Product.Indexed.html#1266" class="Bound">P</a> <a id="1268" class="Symbol">:</a> <a id="1270" href="Categories.Object.Product.Indexed.html#1254" class="Bound">I</a> <a id="1272" class="Symbol">→</a> <a id="1274" href="Categories.Category.Core.html#559" class="Field">Obj</a><a id="1277" class="Symbol">)</a> <a id="1279" class="Symbol">→</a> <a id="1281" href="Categories.Object.Product.Indexed.html#413" class="Record">IndexedProductOf</a> <a id="1298" href="Categories.Object.Product.Indexed.html#1266" class="Bound">P</a>
</pre></body></html>

==> anc/html/Categories.Object.Product.Limit.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Object.Product.Limit</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>

<a id="37" class="Keyword">open</a> <a id="42" class="Keyword">import</a> <a id="49" href="Categories.Category.Core.html" class="Module">Categories.Category.Core</a>

<a id="75" class="Keyword">module</a> <a id="82" href="Categories.Object.Product.Limit.html" class="Module">Categories.Object.Product.Limit</a> <a id="114" class="Symbol">{</a><a id="115" href="Categories.Object.Product.Limit.html#115" class="Bound">o</a> <a id="117" href="Categories.Object.Product.Limit.html#117" class="Bound">ℓ</a> <a id="119" href="Categories.Object.Product.Limit.html#119" class="Bound">e</a><a id="120" class="Symbol">}</a> <a id="122" class="Symbol">(</a><a id="123" href="Categories.Object.Product.Limit.html#123" class="Bound">C</a> <a id="125" class="Symbol">:</a> <a id="127" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="136" href="Categories.Object.Product.Limit.html#115" class="Bound">o</a> <a id="138" href="Categories.Object.Product.Limit.html#117" class="Bound">ℓ</a> <a id="140" href="Categories.Object.Product.Limit.html#119" class="Bound">e</a><a id="141" class="Symbol">)</a> <a id="143" class="Keyword">where</a>

<a id="150" class="Keyword">open</a> <a id="155" class="Keyword">import</a> <a id="162" href="Level.html" class="Module">Level</a>
<a id="168" class="Keyword">open</a> <a id="173" class="Keyword">import</a> <a id="180" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a> <a id="194" class="Keyword">using</a> <a id="200" class="Symbol">(</a><a id="201" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="202" class="Symbol">)</a>
<a id="204" class="Keyword">open</a> <a id="209" class="Keyword">import</a> <a id="216" href="Data.Fin.Base.html" class="Module">Data.Fin.Base</a> <a id="230" class="Keyword">using</a> <a id="236" class="Symbol">(</a><a id="237" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a><a id="240" class="Symbol">)</a>
<a id="242" class="Keyword">open</a> <a id="247" class="Keyword">import</a> <a id="254" href="Data.Fin.Patterns.html" class="Module">Data.Fin.Patterns</a>

<a id="273" class="Keyword">open</a> <a id="278" class="Keyword">import</a> <a id="285" href="Categories.Category.Lift.html" class="Module">Categories.Category.Lift</a>
<a id="310" class="Keyword">open</a> <a id="315" class="Keyword">import</a> <a id="322" href="Categories.Category.Finite.Fin.html" class="Module">Categories.Category.Finite.Fin</a>
<a id="353" class="Keyword">open</a> <a id="358" class="Keyword">import</a> <a id="365" href="Categories.Category.Finite.Fin.Construction.Discrete.html" class="Module">Categories.Category.Finite.Fin.Construction.Discrete</a>
<a id="418" class="Keyword">open</a> <a id="423" class="Keyword">import</a> <a id="430" href="Categories.Object.Product.html" class="Module">Categories.Object.Product</a> <a id="456" href="Categories.Object.Product.Limit.html#123" class="Bound">C</a>
<a id="458" class="Keyword">open</a> <a id="463" class="Keyword">import</a> <a id="470" href="Categories.Diagram.Limit.html" class="Module">Categories.Diagram.Limit</a>
<a id="495" class="Keyword">open</a> <a id="500" class="Keyword">import</a> <a id="507" href="Categories.Functor.Core.html" class="Module">Categories.Functor.Core</a>

<a id="532" class="Keyword">import</a> <a id="539" href="Categories.Category.Construction.Cones.html" class="Module">Categories.Category.Construction.Cones</a> <a id="578" class="Symbol">as</a> <a id="581" class="Module">Co</a>
<a id="584" class="Keyword">import</a> <a id="591" href="Categories.Morphism.Reasoning.html" class="Module">Categories.Morphism.Reasoning</a> <a id="621" class="Symbol">as</a> <a id="624" class="Module">MR</a>

<a id="628" class="Keyword">private</a>
  <a id="638" class="Keyword">module</a> <a id="C"></a><a id="645" href="Categories.Object.Product.Limit.html#645" class="Module">C</a> <a id="647" class="Symbol">=</a> <a id="649" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="658" href="Categories.Object.Product.Limit.html#123" class="Bound">C</a>
  <a id="662" class="Keyword">open</a> <a id="667" href="Categories.Object.Product.Limit.html#645" class="Module">C</a>
  <a id="671" class="Keyword">open</a> <a id="676" href="Categories.Morphism.Reasoning.html" class="Module">MR</a> <a id="679" href="Categories.Object.Product.Limit.html#123" class="Bound">C</a>
  <a id="683" class="Keyword">open</a> <a id="688" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>

<a id="702" class="Keyword">module</a> <a id="709" href="Categories.Object.Product.Limit.html#709" class="Module">_</a> <a id="711" class="Symbol">{</a><a id="712" href="Categories.Object.Product.Limit.html#712" class="Bound">o′</a> <a id="715" href="Categories.Object.Product.Limit.html#715" class="Bound">ℓ′</a> <a id="718" href="Categories.Object.Product.Limit.html#718" class="Bound">e′</a><a id="720" class="Symbol">}</a> <a id="722" class="Symbol">{</a><a id="723" href="Categories.Object.Product.Limit.html#723" class="Bound">F</a> <a id="725" class="Symbol">:</a> <a id="727" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="735" class="Symbol">(</a><a id="736" href="Categories.Category.Lift.html#174" class="Function">liftC</a> <a id="742" href="Categories.Object.Product.Limit.html#712" class="Bound">o′</a> <a id="745" href="Categories.Object.Product.Limit.html#715" class="Bound">ℓ′</a> <a id="748" href="Categories.Object.Product.Limit.html#718" class="Bound">e′</a> <a id="751" class="Symbol">(</a><a id="752" href="Categories.Category.Finite.Fin.Construction.Discrete.html#1825" class="Function">Discrete</a> <a id="761" class="Number">2</a><a id="762" class="Symbol">))</a> <a id="765" href="Categories.Object.Product.Limit.html#123" class="Bound">C</a><a id="766" class="Symbol">}</a> <a id="768" class="Keyword">where</a>
  <a id="776" class="Keyword">private</a>
    <a id="788" class="Keyword">module</a> <a id="795" href="Categories.Object.Product.Limit.html#795" class="Module">F</a> <a id="797" class="Symbol">=</a> <a id="799" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="807" href="Categories.Object.Product.Limit.html#723" class="Bound">F</a>
    <a id="813" class="Keyword">open</a> <a id="818" href="Categories.Object.Product.Limit.html#795" class="Module">F</a>

  <a id="823" href="Categories.Object.Product.Limit.html#823" class="Function">limit⇒product</a> <a id="837" class="Symbol">:</a> <a id="839" href="Categories.Diagram.Limit.html#934" class="Record">Limit</a> <a id="845" href="Categories.Object.Product.Limit.html#723" class="Bound">F</a> <a id="847" class="Symbol">→</a> <a id="849" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="857" class="Symbol">(</a><a id="858" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="861" class="Symbol">(</a><a id="862" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="867" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a><a id="869" class="Symbol">))</a> <a id="872" class="Symbol">(</a><a id="873" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="876" class="Symbol">(</a><a id="877" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="882" href="Data.Fin.Patterns.html#440" class="InductiveConstructor">1F</a><a id="884" class="Symbol">))</a>
  <a id="889" href="Categories.Object.Product.Limit.html#823" class="Function">limit⇒product</a> <a id="903" href="Categories.Object.Product.Limit.html#903" class="Bound">L</a> <a id="905" class="Symbol">=</a> <a id="907" class="Keyword">record</a>
    <a id="918" class="Symbol">{</a> <a id="920" href="Categories.Object.Product.Core.html#492" class="Field">A×B</a>      <a id="929" class="Symbol">=</a> <a id="931" href="Categories.Diagram.Limit.html#1158" class="Function">apex</a>
    <a id="940" class="Symbol">;</a> <a id="942" href="Categories.Object.Product.Core.html#508" class="Field">π₁</a>       <a id="951" class="Symbol">=</a> <a id="953" href="Categories.Diagram.Limit.html#1169" class="Function">proj</a> <a id="958" class="Symbol">(</a><a id="959" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="964" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a><a id="966" class="Symbol">)</a>
    <a id="972" class="Symbol">;</a> <a id="974" href="Categories.Object.Product.Core.html#528" class="Field">π₂</a>       <a id="983" class="Symbol">=</a> <a id="985" href="Categories.Diagram.Limit.html#1169" class="Function">proj</a> <a id="990" class="Symbol">(</a><a id="991" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="996" href="Data.Fin.Patterns.html#440" class="InductiveConstructor">1F</a><a id="998" class="Symbol">)</a>
    <a id="1004" class="Symbol">;</a> <a id="1006" href="Categories.Object.Product.Core.html#548" class="Field Operator">⟨_,_⟩</a>    <a id="1015" class="Symbol">=</a> <a id="1017" class="Symbol">λ</a> <a id="1019" href="Categories.Object.Product.Limit.html#1019" class="Bound">f</a> <a id="1021" href="Categories.Object.Product.Limit.html#1021" class="Bound">g</a> <a id="1023" class="Symbol">→</a> <a id="1025" href="Categories.Diagram.Limit.html#1271" class="Function">rep</a> <a id="1029" class="Keyword">record</a>
      <a id="1042" class="Symbol">{</a> <a id="1044" href="Categories.Diagram.Cone.html#592" class="Field">apex</a> <a id="1049" class="Symbol">=</a> <a id="1051" class="Keyword">record</a>
        <a id="1066" class="Symbol">{</a> <a id="1068" href="Categories.Diagram.Cone.html#415" class="Field">ψ</a>       <a id="1076" class="Symbol">=</a> <a id="1078" class="Symbol">λ</a> <a id="1080" class="Symbol">{</a> <a id="1082" class="Symbol">(</a><a id="1083" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="1088" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a><a id="1090" class="Symbol">)</a> <a id="1092" class="Symbol">→</a> <a id="1094" href="Categories.Object.Product.Limit.html#1019" class="Bound">f</a>
                      <a id="1118" class="Symbol">;</a> <a id="1120" class="Symbol">(</a><a id="1121" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="1126" href="Data.Fin.Patterns.html#440" class="InductiveConstructor">1F</a><a id="1128" class="Symbol">)</a> <a id="1130" class="Symbol">→</a> <a id="1132" href="Categories.Object.Product.Limit.html#1021" class="Bound">g</a> <a id="1134" class="Symbol">}</a>
        <a id="1144" class="Symbol">;</a> <a id="1146" href="Categories.Diagram.Cone.html#463" class="Field">commute</a> <a id="1154" class="Symbol">=</a> <a id="1156" class="Symbol">λ</a> <a id="1158" class="Symbol">{</a> <a id="1160" class="Symbol">{</a><a id="1161" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="1166" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a><a id="1168" class="Symbol">}</a> <a id="1170" class="Symbol">{</a><a id="1171" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="1176" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a><a id="1178" class="Symbol">}</a> <a id="1180" class="Symbol">(</a><a id="1181" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="1186" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a><a id="1188" class="Symbol">)</a> <a id="1190" class="Symbol">→</a> <a id="1192" href="Categories.Morphism.Reasoning.Core.html#4503" class="Function">elimˡ</a> <a id="1198" href="Categories.Functor.Core.html#511" class="Field">identity</a>
                      <a id="1229" class="Symbol">;</a> <a id="1231" class="Symbol">{</a><a id="1232" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="1237" href="Data.Fin.Patterns.html#440" class="InductiveConstructor">1F</a><a id="1239" class="Symbol">}</a> <a id="1241" class="Symbol">{</a><a id="1242" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="1247" href="Data.Fin.Patterns.html#440" class="InductiveConstructor">1F</a><a id="1249" class="Symbol">}</a> <a id="1251" class="Symbol">(</a><a id="1252" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="1257" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a><a id="1259" class="Symbol">)</a> <a id="1261" class="Symbol">→</a> <a id="1263" href="Categories.Morphism.Reasoning.Core.html#4503" class="Function">elimˡ</a> <a id="1269" href="Categories.Functor.Core.html#511" class="Field">identity</a> <a id="1278" class="Symbol">}</a>
        <a id="1288" class="Symbol">}</a>
      <a id="1296" class="Symbol">}</a>
    <a id="1302" class="Symbol">;</a> <a id="1304" href="Categories.Object.Product.Core.html#585" class="Field">project₁</a> <a id="1313" class="Symbol">=</a> <a id="1315" href="Categories.Diagram.Limit.html#1636" class="Function">commute</a>
    <a id="1327" class="Symbol">;</a> <a id="1329" href="Categories.Object.Product.Core.html#619" class="Field">project₂</a> <a id="1338" class="Symbol">=</a> <a id="1340" href="Categories.Diagram.Limit.html#1636" class="Function">commute</a>
    <a id="1352" class="Symbol">;</a> <a id="1354" href="Categories.Object.Product.Core.html#653" class="Field">unique</a>   <a id="1363" class="Symbol">=</a> <a id="1365" class="Symbol">λ</a> <a id="1367" class="Symbol">{</a><a id="1368" href="Categories.Object.Product.Limit.html#1368" class="Bound">_</a><a id="1369" class="Symbol">}</a> <a id="1371" class="Symbol">{</a><a id="1372" href="Categories.Object.Product.Limit.html#1372" class="Bound">h</a><a id="1373" class="Symbol">}</a> <a id="1375" href="Categories.Object.Product.Limit.html#1375" class="Bound">eq</a> <a id="1378" href="Categories.Object.Product.Limit.html#1378" class="Bound">eq′</a> <a id="1382" class="Symbol">→</a> <a id="1384" href="Categories.Object.Terminal.html#605" class="Function">terminal.!-unique</a> <a id="1402" class="Keyword">record</a>
      <a id="1415" class="Symbol">{</a> <a id="1417" href="Categories.Diagram.Cone.html#717" class="Field">arr</a>     <a id="1425" class="Symbol">=</a> <a id="1427" href="Categories.Object.Product.Limit.html#1372" class="Bound">h</a>
      <a id="1435" class="Symbol">;</a> <a id="1437" href="Categories.Diagram.Cone.html#742" class="Field">commute</a> <a id="1445" class="Symbol">=</a> <a id="1447" class="Symbol">λ</a> <a id="1449" class="Symbol">{</a> <a id="1451" class="Symbol">{</a><a id="1452" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="1457" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a><a id="1459" class="Symbol">}</a> <a id="1461" class="Symbol">→</a> <a id="1463" href="Categories.Object.Product.Limit.html#1375" class="Bound">eq</a>
                    <a id="1486" class="Symbol">;</a> <a id="1488" class="Symbol">{</a><a id="1489" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="1494" href="Data.Fin.Patterns.html#440" class="InductiveConstructor">1F</a><a id="1496" class="Symbol">}</a> <a id="1498" class="Symbol">→</a> <a id="1500" href="Categories.Object.Product.Limit.html#1378" class="Bound">eq′</a> <a id="1504" class="Symbol">}</a>
      <a id="1512" class="Symbol">}</a>
    <a id="1518" class="Symbol">}</a>
    <a id="1524" class="Keyword">where</a> <a id="1530" class="Keyword">open</a> <a id="1535" href="Categories.Diagram.Limit.html#934" class="Module">Limit</a> <a id="1541" href="Categories.Object.Product.Limit.html#903" class="Bound">L</a>

<a id="1544" class="Keyword">module</a> <a id="1551" href="Categories.Object.Product.Limit.html#1551" class="Module">_</a> <a id="1553" href="Categories.Object.Product.Limit.html#1553" class="Bound">o′</a> <a id="1556" href="Categories.Object.Product.Limit.html#1556" class="Bound">ℓ′</a> <a id="1559" href="Categories.Object.Product.Limit.html#1559" class="Bound">e′</a> <a id="1562" href="Categories.Object.Product.Limit.html#1562" class="Bound">A</a> <a id="1564" href="Categories.Object.Product.Limit.html#1564" class="Bound">B</a> <a id="1566" class="Keyword">where</a>
  <a id="1574" class="Keyword">open</a> <a id="1579" href="Categories.Category.Core.html#1530" class="Module">Equiv</a>

  <a id="1588" href="Categories.Object.Product.Limit.html#1588" class="Function">product⇒limit-F</a> <a id="1604" class="Symbol">:</a> <a id="1606" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="1614" class="Symbol">(</a><a id="1615" href="Categories.Category.Lift.html#174" class="Function">liftC</a> <a id="1621" href="Categories.Object.Product.Limit.html#1553" class="Bound">o′</a> <a id="1624" href="Categories.Object.Product.Limit.html#1556" class="Bound">ℓ′</a> <a id="1627" href="Categories.Object.Product.Limit.html#1559" class="Bound">e′</a> <a id="1630" class="Symbol">(</a><a id="1631" href="Categories.Category.Finite.Fin.Construction.Discrete.html#1825" class="Function">Discrete</a> <a id="1640" class="Number">2</a><a id="1641" class="Symbol">))</a> <a id="1644" href="Categories.Object.Product.Limit.html#123" class="Bound">C</a>
  <a id="1648" href="Categories.Object.Product.Limit.html#1588" class="Function">product⇒limit-F</a> <a id="1664" class="Symbol">=</a> <a id="1666" class="Keyword">record</a>
    <a id="1677" class="Symbol">{</a> <a id="1679" href="Categories.Functor.Core.html#432" class="Field">F₀</a>           <a id="1692" class="Symbol">=</a> <a id="1694" class="Symbol">λ</a> <a id="1696" class="Symbol">{</a> <a id="1698" class="Symbol">(</a><a id="1699" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="1704" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a><a id="1706" class="Symbol">)</a> <a id="1708" class="Symbol">→</a> <a id="1710" href="Categories.Object.Product.Limit.html#1562" class="Bound">A</a>
                       <a id="1735" class="Symbol">;</a> <a id="1737" class="Symbol">(</a><a id="1738" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="1743" href="Data.Fin.Patterns.html#440" class="InductiveConstructor">1F</a><a id="1745" class="Symbol">)</a> <a id="1747" class="Symbol">→</a> <a id="1749" href="Categories.Object.Product.Limit.html#1564" class="Bound">B</a> <a id="1751" class="Symbol">}</a>
    <a id="1757" class="Symbol">;</a> <a id="1759" href="Categories.Functor.Core.html#455" class="Field">F₁</a>           <a id="1772" class="Symbol">=</a> <a id="1774" class="Symbol">λ</a> <a id="1776" class="Symbol">{</a> <a id="1778" class="Symbol">{</a><a id="1779" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="1784" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a><a id="1786" class="Symbol">}</a> <a id="1788" class="Symbol">{</a><a id="1789" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="1794" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a><a id="1796" class="Symbol">}</a> <a id="1798" class="Symbol">_</a> <a id="1800" class="Symbol">→</a> <a id="1802" href="Categories.Category.Core.html#630" class="Field">C.id</a>
                       <a id="1830" class="Symbol">;</a> <a id="1832" class="Symbol">{</a><a id="1833" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="1838" href="Data.Fin.Patterns.html#440" class="InductiveConstructor">1F</a><a id="1840" class="Symbol">}</a> <a id="1842" class="Symbol">{</a><a id="1843" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="1848" href="Data.Fin.Patterns.html#440" class="InductiveConstructor">1F</a><a id="1850" class="Symbol">}</a> <a id="1852" class="Symbol">_</a> <a id="1854" class="Symbol">→</a> <a id="1856" href="Categories.Category.Core.html#630" class="Field">C.id</a> <a id="1861" class="Symbol">}</a>
    <a id="1867" class="Symbol">;</a> <a id="1869" href="Categories.Functor.Core.html#511" class="Field">identity</a>     <a id="1882" class="Symbol">=</a> <a id="1884" class="Symbol">λ</a> <a id="1886" class="Symbol">{</a> <a id="1888" class="Symbol">{</a><a id="1889" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="1894" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a><a id="1896" class="Symbol">}</a> <a id="1898" class="Symbol">→</a> <a id="1900" href="Relation.Binary.Structures.html#1641" class="Function">refl</a>
                       <a id="1928" class="Symbol">;</a> <a id="1930" class="Symbol">{</a><a id="1931" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="1936" href="Data.Fin.Patterns.html#440" class="InductiveConstructor">1F</a><a id="1938" class="Symbol">}</a> <a id="1940" class="Symbol">→</a> <a id="1942" href="Relation.Binary.Structures.html#1641" class="Function">refl</a> <a id="1947" class="Symbol">}</a>
    <a id="1953" class="Symbol">;</a> <a id="1955" href="Categories.Functor.Core.html#565" class="Field">homomorphism</a> <a id="1968" class="Symbol">=</a> <a id="1970" class="Symbol">λ</a> <a id="1972" class="Symbol">{</a> <a id="1974" class="Symbol">{</a><a id="1975" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="1980" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a><a id="1982" class="Symbol">}</a> <a id="1984" class="Symbol">{</a><a id="1985" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="1990" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a><a id="1992" class="Symbol">}</a> <a id="1994" class="Symbol">{</a><a id="1995" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="2000" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a><a id="2002" class="Symbol">}</a> <a id="2004" class="Symbol">→</a> <a id="2006" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="2010" href="Categories.Category.Core.html#1339" class="Field">identity²</a>
                       <a id="2043" class="Symbol">;</a> <a id="2045" class="Symbol">{</a><a id="2046" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="2051" href="Data.Fin.Patterns.html#440" class="InductiveConstructor">1F</a><a id="2053" class="Symbol">}</a> <a id="2055" class="Symbol">{</a><a id="2056" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="2061" href="Data.Fin.Patterns.html#440" class="InductiveConstructor">1F</a><a id="2063" class="Symbol">}</a> <a id="2065" class="Symbol">{</a><a id="2066" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="2071" href="Data.Fin.Patterns.html#440" class="InductiveConstructor">1F</a><a id="2073" class="Symbol">}</a> <a id="2075" class="Symbol">→</a> <a id="2077" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="2081" href="Categories.Category.Core.html#1339" class="Field">identity²</a> <a id="2091" class="Symbol">}</a>
    <a id="2097" class="Symbol">;</a> <a id="2099" href="Categories.Functor.Core.html#696" class="Field">F-resp-≈</a>     <a id="2112" class="Symbol">=</a> <a id="2114" class="Symbol">λ</a> <a id="2116" class="Symbol">{</a> <a id="2118" class="Symbol">{</a><a id="2119" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="2124" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a><a id="2126" class="Symbol">}</a> <a id="2128" class="Symbol">{</a><a id="2129" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="2134" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a><a id="2136" class="Symbol">}</a> <a id="2138" class="Symbol">_</a> <a id="2140" class="Symbol">→</a> <a id="2142" href="Relation.Binary.Structures.html#1641" class="Function">refl</a>
                       <a id="2170" class="Symbol">;</a> <a id="2172" class="Symbol">{</a><a id="2173" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="2178" href="Data.Fin.Patterns.html#440" class="InductiveConstructor">1F</a><a id="2180" class="Symbol">}</a> <a id="2182" class="Symbol">{</a><a id="2183" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="2188" href="Data.Fin.Patterns.html#440" class="InductiveConstructor">1F</a><a id="2190" class="Symbol">}</a> <a id="2192" class="Symbol">_</a> <a id="2194" class="Symbol">→</a> <a id="2196" href="Relation.Binary.Structures.html#1641" class="Function">refl</a> <a id="2201" class="Symbol">}</a>
    <a id="2207" class="Symbol">}</a>

<a id="2210" class="Keyword">module</a> <a id="2217" href="Categories.Object.Product.Limit.html#2217" class="Module">_</a> <a id="2219" href="Categories.Object.Product.Limit.html#2219" class="Bound">o′</a> <a id="2222" href="Categories.Object.Product.Limit.html#2222" class="Bound">ℓ′</a> <a id="2225" href="Categories.Object.Product.Limit.html#2225" class="Bound">e′</a> <a id="2228" class="Symbol">{</a><a id="2229" href="Categories.Object.Product.Limit.html#2229" class="Bound">A</a> <a id="2231" href="Categories.Object.Product.Limit.html#2231" class="Bound">B</a><a id="2232" class="Symbol">}</a> <a id="2234" class="Symbol">(</a><a id="2235" href="Categories.Object.Product.Limit.html#2235" class="Bound">p</a> <a id="2237" class="Symbol">:</a> <a id="2239" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="2247" href="Categories.Object.Product.Limit.html#2229" class="Bound">A</a> <a id="2249" href="Categories.Object.Product.Limit.html#2231" class="Bound">B</a><a id="2250" class="Symbol">)</a> <a id="2252" class="Keyword">where</a>
  <a id="2260" class="Keyword">open</a> <a id="2265" href="Categories.Object.Product.Core.html#435" class="Module">Product</a> <a id="2273" href="Categories.Object.Product.Limit.html#2235" class="Bound">p</a>
  <a id="2277" class="Keyword">private</a>
    <a id="2289" href="Categories.Object.Product.Limit.html#2289" class="Function">F</a> <a id="2291" class="Symbol">=</a> <a id="2293" href="Categories.Object.Product.Limit.html#1588" class="Function">product⇒limit-F</a> <a id="2309" href="Categories.Object.Product.Limit.html#2219" class="Bound">o′</a> <a id="2312" href="Categories.Object.Product.Limit.html#2222" class="Bound">ℓ′</a> <a id="2315" href="Categories.Object.Product.Limit.html#2225" class="Bound">e′</a> <a id="2318" href="Categories.Object.Product.Limit.html#2229" class="Bound">A</a> <a id="2320" href="Categories.Object.Product.Limit.html#2231" class="Bound">B</a>
    <a id="2326" class="Keyword">open</a> <a id="2331" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="2339" href="Categories.Object.Product.Limit.html#2289" class="Function">F</a>

  <a id="2344" href="Categories.Object.Product.Limit.html#2344" class="Function">product⇒limit</a> <a id="2358" class="Symbol">:</a> <a id="2360" href="Categories.Diagram.Limit.html#934" class="Record">Limit</a> <a id="2366" href="Categories.Object.Product.Limit.html#2289" class="Function">F</a>
  <a id="2370" href="Categories.Object.Product.Limit.html#2344" class="Function">product⇒limit</a> <a id="2384" class="Symbol">=</a> <a id="2386" class="Keyword">record</a>
    <a id="2397" class="Symbol">{</a> <a id="2399" href="Categories.Diagram.Limit.html#991" class="Field">terminal</a> <a id="2408" class="Symbol">=</a> <a id="2410" class="Keyword">record</a>
      <a id="2423" class="Symbol">{</a> <a id="2425" href="Categories.Object.Terminal.html#905" class="Field">⊤</a>        <a id="2434" class="Symbol">=</a> <a id="2436" class="Keyword">record</a>
        <a id="2451" class="Symbol">{</a> <a id="2453" href="Categories.Diagram.Cone.html#578" class="Field">N</a>    <a id="2458" class="Symbol">=</a> <a id="2460" href="Categories.Object.Product.Core.html#492" class="Field">A×B</a>
        <a id="2472" class="Symbol">;</a> <a id="2474" href="Categories.Diagram.Cone.html#592" class="Field">apex</a> <a id="2479" class="Symbol">=</a> <a id="2481" class="Keyword">record</a>
          <a id="2498" class="Symbol">{</a> <a id="2500" href="Categories.Diagram.Cone.html#415" class="Field">ψ</a>       <a id="2508" class="Symbol">=</a> <a id="2510" class="Symbol">λ</a> <a id="2512" class="Symbol">{</a> <a id="2514" class="Symbol">(</a><a id="2515" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="2520" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a><a id="2522" class="Symbol">)</a> <a id="2524" class="Symbol">→</a> <a id="2526" href="Categories.Object.Product.Core.html#508" class="Field">π₁</a>
                        <a id="2553" class="Symbol">;</a> <a id="2555" class="Symbol">(</a><a id="2556" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="2561" href="Data.Fin.Patterns.html#440" class="InductiveConstructor">1F</a><a id="2563" class="Symbol">)</a> <a id="2565" class="Symbol">→</a> <a id="2567" href="Categories.Object.Product.Core.html#528" class="Field">π₂</a> <a id="2570" class="Symbol">}</a>
          <a id="2582" class="Symbol">;</a> <a id="2584" href="Categories.Diagram.Cone.html#463" class="Field">commute</a> <a id="2592" class="Symbol">=</a> <a id="2594" class="Symbol">λ</a> <a id="2596" class="Symbol">{</a> <a id="2598" class="Symbol">{</a><a id="2599" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="2604" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a><a id="2606" class="Symbol">}</a> <a id="2608" class="Symbol">{</a><a id="2609" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="2614" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a><a id="2616" class="Symbol">}</a> <a id="2618" class="Symbol">(</a><a id="2619" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="2624" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a><a id="2626" class="Symbol">)</a> <a id="2628" class="Symbol">→</a> <a id="2630" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a>
                        <a id="2664" class="Symbol">;</a> <a id="2666" class="Symbol">{</a><a id="2667" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="2672" href="Data.Fin.Patterns.html#440" class="InductiveConstructor">1F</a><a id="2674" class="Symbol">}</a> <a id="2676" class="Symbol">{</a><a id="2677" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="2682" href="Data.Fin.Patterns.html#440" class="InductiveConstructor">1F</a><a id="2684" class="Symbol">}</a> <a id="2686" class="Symbol">(</a><a id="2687" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="2692" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a><a id="2694" class="Symbol">)</a> <a id="2696" class="Symbol">→</a> <a id="2698" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a> <a id="2708" class="Symbol">}</a>
          <a id="2720" class="Symbol">}</a>
        <a id="2730" class="Symbol">}</a>
      <a id="2738" class="Symbol">;</a> <a id="2740" href="Categories.Object.Terminal.html#917" class="Field">⊤-is-terminal</a> <a id="2754" class="Symbol">=</a> <a id="2756" class="Keyword">record</a>
        <a id="2771" class="Symbol">{</a> <a id="2773" href="Categories.Object.Terminal.html#577" class="Field">!</a>        <a id="2782" class="Symbol">=</a> <a id="2784" class="Symbol">λ</a> <a id="2786" class="Symbol">{</a><a id="2787" href="Categories.Object.Product.Limit.html#2787" class="Bound">K</a><a id="2788" class="Symbol">}</a> <a id="2790" class="Symbol">→</a>
          <a id="2802" class="Keyword">let</a> <a id="2806" class="Keyword">open</a> <a id="2811" href="Categories.Diagram.Cone.html#526" class="Module">Co.Cone</a> <a id="2819" href="Categories.Object.Product.Limit.html#2289" class="Function">F</a> <a id="2821" href="Categories.Object.Product.Limit.html#2787" class="Bound">K</a>
          <a id="2833" class="Keyword">in</a> <a id="2836" class="Keyword">record</a>
          <a id="2853" class="Symbol">{</a> <a id="2855" href="Categories.Diagram.Cone.html#717" class="Field">arr</a>     <a id="2863" class="Symbol">=</a> <a id="2865" href="Categories.Object.Product.Core.html#548" class="Field Operator">⟨</a> <a id="2867" href="Categories.Diagram.Cone.html#415" class="Function">ψ</a> <a id="2869" class="Symbol">(</a><a id="2870" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="2875" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a><a id="2877" class="Symbol">)</a> <a id="2879" href="Categories.Object.Product.Core.html#548" class="Field Operator">,</a> <a id="2881" href="Categories.Diagram.Cone.html#415" class="Function">ψ</a> <a id="2883" class="Symbol">(</a><a id="2884" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="2889" href="Data.Fin.Patterns.html#440" class="InductiveConstructor">1F</a><a id="2891" class="Symbol">)</a> <a id="2893" href="Categories.Object.Product.Core.html#548" class="Field Operator">⟩</a>
          <a id="2905" class="Symbol">;</a> <a id="2907" href="Categories.Diagram.Cone.html#742" class="Field">commute</a> <a id="2915" class="Symbol">=</a> <a id="2917" class="Symbol">λ</a> <a id="2919" class="Symbol">{</a> <a id="2921" class="Symbol">{</a><a id="2922" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="2927" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a><a id="2929" class="Symbol">}</a> <a id="2931" class="Symbol">→</a> <a id="2933" href="Categories.Object.Product.Core.html#585" class="Field">project₁</a>
                        <a id="2966" class="Symbol">;</a> <a id="2968" class="Symbol">{</a><a id="2969" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="2974" href="Data.Fin.Patterns.html#440" class="InductiveConstructor">1F</a><a id="2976" class="Symbol">}</a> <a id="2978" class="Symbol">→</a> <a id="2980" href="Categories.Object.Product.Core.html#619" class="Field">project₂</a> <a id="2989" class="Symbol">}</a>
          <a id="3001" class="Symbol">}</a>
        <a id="3011" class="Symbol">;</a> <a id="3013" href="Categories.Object.Terminal.html#605" class="Field">!-unique</a> <a id="3022" class="Symbol">=</a> <a id="3024" class="Symbol">λ</a> <a id="3026" class="Symbol">{</a><a id="3027" href="Categories.Object.Product.Limit.html#3027" class="Bound">K</a><a id="3028" class="Symbol">}</a> <a id="3030" href="Categories.Object.Product.Limit.html#3030" class="Bound">f</a> <a id="3032" class="Symbol">→</a>
          <a id="3044" class="Keyword">let</a> <a id="3048" class="Keyword">module</a> <a id="3055" href="Categories.Object.Product.Limit.html#3055" class="Module">K</a> <a id="3057" class="Symbol">=</a> <a id="3059" href="Categories.Diagram.Cone.html#526" class="Module">Co.Cone</a> <a id="3067" href="Categories.Object.Product.Limit.html#2289" class="Function">F</a> <a id="3069" href="Categories.Object.Product.Limit.html#3027" class="Bound">K</a>
              <a id="3085" class="Keyword">module</a> <a id="3092" href="Categories.Object.Product.Limit.html#3092" class="Module">f</a> <a id="3094" class="Symbol">=</a> <a id="3096" href="Categories.Diagram.Cone.html#660" class="Module">Co.Cone⇒</a> <a id="3105" href="Categories.Object.Product.Limit.html#2289" class="Function">F</a> <a id="3107" href="Categories.Object.Product.Limit.html#3030" class="Bound">f</a>
          <a id="3119" class="Keyword">in</a> <a id="3122" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
            <a id="3140" href="Categories.Object.Product.Core.html#548" class="Field Operator">⟨</a> <a id="3142" href="Categories.Diagram.Cone.html#415" class="Function">K.ψ</a> <a id="3146" class="Symbol">(</a><a id="3147" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="3152" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a><a id="3154" class="Symbol">)</a> <a id="3156" href="Categories.Object.Product.Core.html#548" class="Field Operator">,</a> <a id="3158" href="Categories.Diagram.Cone.html#415" class="Function">K.ψ</a> <a id="3162" class="Symbol">(</a><a id="3163" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="3168" href="Data.Fin.Patterns.html#440" class="InductiveConstructor">1F</a><a id="3170" class="Symbol">)</a> <a id="3172" href="Categories.Object.Product.Core.html#548" class="Field Operator">⟩</a> <a id="3174" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">≈˘⟨</a> <a id="3178" href="Categories.Object.Product.Core.html#836" class="Function">⟨⟩-cong₂</a> <a id="3187" href="Categories.Diagram.Cone.html#742" class="Field">f.commute</a> <a id="3197" href="Categories.Diagram.Cone.html#742" class="Field">f.commute</a> <a id="3207" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">⟩</a>
            <a id="3221" href="Categories.Object.Product.Core.html#548" class="Field Operator">⟨</a> <a id="3223" href="Categories.Object.Product.Core.html#508" class="Field">π₁</a> <a id="3226" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3228" href="Categories.Diagram.Cone.html#717" class="Field">f.arr</a> <a id="3234" href="Categories.Object.Product.Core.html#548" class="Field Operator">,</a> <a id="3236" href="Categories.Object.Product.Core.html#528" class="Field">π₂</a> <a id="3239" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3241" href="Categories.Diagram.Cone.html#717" class="Field">f.arr</a> <a id="3247" href="Categories.Object.Product.Core.html#548" class="Field Operator">⟩</a>       <a id="3255" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3258" href="Categories.Object.Product.Core.html#721" class="Function">g-η</a> <a id="3262" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
            <a id="3276" href="Categories.Diagram.Cone.html#717" class="Field">f.arr</a>                             <a id="3310" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
        <a id="3320" class="Symbol">}</a>
      <a id="3328" class="Symbol">}</a>
    <a id="3334" class="Symbol">}</a>
</pre></body></html>

==> anc/html/Categories.Object.Product.Morphisms.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Object.Product.Morphisms</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>
<a id="36" class="Comment">-- Various operations and proofs on morphisms between products</a>

<a id="100" class="Comment">-- Perhaps a bit of overkill? There is so much here that it&#39;s impossible to remember</a>
<a id="185" class="Comment">-- it all</a>
<a id="195" class="Keyword">open</a> <a id="200" class="Keyword">import</a> <a id="207" href="Categories.Category.html" class="Module">Categories.Category</a>

<a id="228" class="Keyword">module</a> <a id="235" href="Categories.Object.Product.Morphisms.html" class="Module">Categories.Object.Product.Morphisms</a> <a id="271" class="Symbol">{</a><a id="272" href="Categories.Object.Product.Morphisms.html#272" class="Bound">o</a> <a id="274" href="Categories.Object.Product.Morphisms.html#274" class="Bound">ℓ</a> <a id="276" href="Categories.Object.Product.Morphisms.html#276" class="Bound">e</a><a id="277" class="Symbol">}</a> <a id="279" class="Symbol">(</a><a id="280" href="Categories.Object.Product.Morphisms.html#280" class="Bound">𝒞</a> <a id="282" class="Symbol">:</a> <a id="284" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="293" href="Categories.Object.Product.Morphisms.html#272" class="Bound">o</a> <a id="295" href="Categories.Object.Product.Morphisms.html#274" class="Bound">ℓ</a> <a id="297" href="Categories.Object.Product.Morphisms.html#276" class="Bound">e</a><a id="298" class="Symbol">)</a> <a id="300" class="Keyword">where</a>

<a id="307" class="Keyword">open</a> <a id="312" class="Keyword">import</a> <a id="319" href="Function.html" class="Module">Function</a> <a id="328" class="Keyword">using</a> <a id="334" class="Symbol">(</a><a id="335" href="Function.Base.html#1657" class="Function">flip</a><a id="339" class="Symbol">)</a>
<a id="341" class="Keyword">open</a> <a id="346" class="Keyword">import</a> <a id="353" href="Level.html" class="Module">Level</a>

<a id="360" class="Keyword">open</a> <a id="365" class="Keyword">import</a> <a id="372" href="Categories.Object.Product.Core.html" class="Module">Categories.Object.Product.Core</a> <a id="403" href="Categories.Object.Product.Morphisms.html#280" class="Bound">𝒞</a>

<a id="406" class="Keyword">open</a> <a id="411" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="420" href="Categories.Object.Product.Morphisms.html#280" class="Bound">𝒞</a>
<a id="422" class="Keyword">open</a> <a id="427" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>

<a id="441" class="Keyword">private</a>
  <a id="451" class="Keyword">variable</a>
    <a id="464" href="Categories.Object.Product.Morphisms.html#464" class="Generalizable">A</a> <a id="466" href="Categories.Object.Product.Morphisms.html#466" class="Generalizable">B</a> <a id="468" href="Categories.Object.Product.Morphisms.html#468" class="Generalizable">C</a> <a id="470" href="Categories.Object.Product.Morphisms.html#470" class="Generalizable">D</a> <a id="472" href="Categories.Object.Product.Morphisms.html#472" class="Generalizable">E</a> <a id="474" href="Categories.Object.Product.Morphisms.html#474" class="Generalizable">F</a> <a id="476" class="Symbol">:</a> <a id="478" href="Categories.Category.Core.html#559" class="Field">Obj</a>
    <a id="486" href="Categories.Object.Product.Morphisms.html#486" class="Generalizable">f</a> <a id="488" href="Categories.Object.Product.Morphisms.html#488" class="Generalizable">f′</a> <a id="491" href="Categories.Object.Product.Morphisms.html#491" class="Generalizable">g</a> <a id="493" href="Categories.Object.Product.Morphisms.html#493" class="Generalizable">g′</a> <a id="496" href="Categories.Object.Product.Morphisms.html#496" class="Generalizable">h</a> <a id="498" href="Categories.Object.Product.Morphisms.html#498" class="Generalizable">i</a> <a id="500" class="Symbol">:</a> <a id="502" href="Categories.Object.Product.Morphisms.html#464" class="Generalizable">A</a> <a id="504" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="506" href="Categories.Object.Product.Morphisms.html#466" class="Generalizable">B</a>

<a id="509" class="Keyword">infix</a> <a id="515" class="Number">10</a> <a id="518" href="Categories.Object.Product.Morphisms.html#802" class="Function Operator">[_⇒_]_×_</a>

<a id="[[_]]"></a><a id="528" href="Categories.Object.Product.Morphisms.html#528" class="Function Operator">[[_]]</a> <a id="534" class="Symbol">:</a> <a id="536" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="544" href="Categories.Object.Product.Morphisms.html#464" class="Generalizable">A</a> <a id="546" href="Categories.Object.Product.Morphisms.html#466" class="Generalizable">B</a> <a id="548" class="Symbol">→</a> <a id="550" href="Categories.Category.Core.html#559" class="Field">Obj</a>
<a id="554" href="Categories.Object.Product.Morphisms.html#528" class="Function Operator">[[</a> <a id="557" href="Categories.Object.Product.Morphisms.html#557" class="Bound">p</a> <a id="559" href="Categories.Object.Product.Morphisms.html#528" class="Function Operator">]]</a> <a id="562" class="Symbol">=</a> <a id="564" href="Categories.Object.Product.Core.html#492" class="Field">Product.A×B</a> <a id="576" href="Categories.Object.Product.Morphisms.html#557" class="Bound">p</a>

<a id="[_]⟨_,_⟩"></a><a id="579" href="Categories.Object.Product.Morphisms.html#579" class="Function Operator">[_]⟨_,_⟩</a> <a id="588" class="Symbol">:</a> <a id="590" class="Symbol">∀</a> <a id="592" class="Symbol">(</a><a id="593" href="Categories.Object.Product.Morphisms.html#593" class="Bound">p</a> <a id="595" class="Symbol">:</a> <a id="597" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="605" href="Categories.Object.Product.Morphisms.html#466" class="Generalizable">B</a> <a id="607" href="Categories.Object.Product.Morphisms.html#468" class="Generalizable">C</a><a id="608" class="Symbol">)</a> <a id="610" class="Symbol">→</a> <a id="612" href="Categories.Object.Product.Morphisms.html#464" class="Generalizable">A</a> <a id="614" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="616" href="Categories.Object.Product.Morphisms.html#466" class="Generalizable">B</a> <a id="618" class="Symbol">→</a> <a id="620" href="Categories.Object.Product.Morphisms.html#464" class="Generalizable">A</a> <a id="622" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="624" href="Categories.Object.Product.Morphisms.html#468" class="Generalizable">C</a> <a id="626" class="Symbol">→</a> <a id="628" href="Categories.Object.Product.Morphisms.html#464" class="Generalizable">A</a> <a id="630" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="632" href="Categories.Object.Product.Morphisms.html#528" class="Function Operator">[[</a> <a id="635" href="Categories.Object.Product.Morphisms.html#593" class="Bound">p</a> <a id="637" href="Categories.Object.Product.Morphisms.html#528" class="Function Operator">]]</a>
<a id="640" href="Categories.Object.Product.Morphisms.html#579" class="Function Operator">[</a> <a id="642" href="Categories.Object.Product.Morphisms.html#642" class="Bound">p</a> <a id="644" href="Categories.Object.Product.Morphisms.html#579" class="Function Operator">]⟨</a> <a id="647" href="Categories.Object.Product.Morphisms.html#647" class="Bound">f</a> <a id="649" href="Categories.Object.Product.Morphisms.html#579" class="Function Operator">,</a> <a id="651" href="Categories.Object.Product.Morphisms.html#651" class="Bound">g</a> <a id="653" href="Categories.Object.Product.Morphisms.html#579" class="Function Operator">⟩</a> <a id="655" class="Symbol">=</a> <a id="657" href="Categories.Object.Product.Core.html#548" class="Field Operator">Product.⟨_,_⟩</a> <a id="671" href="Categories.Object.Product.Morphisms.html#642" class="Bound">p</a> <a id="673" href="Categories.Object.Product.Morphisms.html#647" class="Bound">f</a> <a id="675" href="Categories.Object.Product.Morphisms.html#651" class="Bound">g</a>

<a id="[_]π₁"></a><a id="678" href="Categories.Object.Product.Morphisms.html#678" class="Function Operator">[_]π₁</a> <a id="684" class="Symbol">:</a> <a id="686" class="Symbol">∀</a> <a id="688" class="Symbol">(</a><a id="689" href="Categories.Object.Product.Morphisms.html#689" class="Bound">p</a> <a id="691" class="Symbol">:</a> <a id="693" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="701" href="Categories.Object.Product.Morphisms.html#464" class="Generalizable">A</a> <a id="703" href="Categories.Object.Product.Morphisms.html#466" class="Generalizable">B</a><a id="704" class="Symbol">)</a> <a id="706" class="Symbol">→</a> <a id="708" href="Categories.Object.Product.Morphisms.html#528" class="Function Operator">[[</a> <a id="711" href="Categories.Object.Product.Morphisms.html#689" class="Bound">p</a> <a id="713" href="Categories.Object.Product.Morphisms.html#528" class="Function Operator">]]</a> <a id="716" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="718" href="Categories.Object.Product.Morphisms.html#464" class="Generalizable">A</a>
<a id="720" href="Categories.Object.Product.Morphisms.html#678" class="Function Operator">[_]π₁</a> <a id="726" class="Symbol">=</a> <a id="728" href="Categories.Object.Product.Core.html#508" class="Field">Product.π₁</a>

<a id="[_]π₂"></a><a id="740" href="Categories.Object.Product.Morphisms.html#740" class="Function Operator">[_]π₂</a> <a id="746" class="Symbol">:</a> <a id="748" class="Symbol">∀</a> <a id="750" class="Symbol">(</a><a id="751" href="Categories.Object.Product.Morphisms.html#751" class="Bound">p</a> <a id="753" class="Symbol">:</a> <a id="755" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="763" href="Categories.Object.Product.Morphisms.html#464" class="Generalizable">A</a> <a id="765" href="Categories.Object.Product.Morphisms.html#466" class="Generalizable">B</a><a id="766" class="Symbol">)</a> <a id="768" class="Symbol">→</a> <a id="770" href="Categories.Object.Product.Morphisms.html#528" class="Function Operator">[[</a> <a id="773" href="Categories.Object.Product.Morphisms.html#751" class="Bound">p</a> <a id="775" href="Categories.Object.Product.Morphisms.html#528" class="Function Operator">]]</a> <a id="778" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="780" href="Categories.Object.Product.Morphisms.html#466" class="Generalizable">B</a>
<a id="782" href="Categories.Object.Product.Morphisms.html#740" class="Function Operator">[_]π₂</a> <a id="788" class="Symbol">=</a> <a id="790" href="Categories.Object.Product.Core.html#528" class="Field">Product.π₂</a>

<a id="[_⇒_]_×_"></a><a id="802" href="Categories.Object.Product.Morphisms.html#802" class="Function Operator">[_⇒_]_×_</a> <a id="811" class="Symbol">:</a> <a id="813" class="Symbol">∀</a> <a id="815" class="Symbol">(</a><a id="816" href="Categories.Object.Product.Morphisms.html#816" class="Bound">p₁</a> <a id="819" class="Symbol">:</a> <a id="821" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="829" href="Categories.Object.Product.Morphisms.html#464" class="Generalizable">A</a> <a id="831" href="Categories.Object.Product.Morphisms.html#468" class="Generalizable">C</a><a id="832" class="Symbol">)</a> <a id="834" class="Symbol">(</a><a id="835" href="Categories.Object.Product.Morphisms.html#835" class="Bound">p₂</a> <a id="838" class="Symbol">:</a> <a id="840" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="848" href="Categories.Object.Product.Morphisms.html#466" class="Generalizable">B</a> <a id="850" href="Categories.Object.Product.Morphisms.html#470" class="Generalizable">D</a><a id="851" class="Symbol">)</a> <a id="853" class="Symbol">→</a>
             <a id="868" class="Symbol">(</a><a id="869" href="Categories.Object.Product.Morphisms.html#464" class="Generalizable">A</a> <a id="871" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="873" href="Categories.Object.Product.Morphisms.html#466" class="Generalizable">B</a><a id="874" class="Symbol">)</a> <a id="876" class="Symbol">→</a> <a id="878" class="Symbol">(</a><a id="879" href="Categories.Object.Product.Morphisms.html#468" class="Generalizable">C</a> <a id="881" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="883" href="Categories.Object.Product.Morphisms.html#470" class="Generalizable">D</a><a id="884" class="Symbol">)</a> <a id="886" class="Symbol">→</a> <a id="888" class="Symbol">(</a><a id="889" href="Categories.Object.Product.Morphisms.html#528" class="Function Operator">[[</a> <a id="892" href="Categories.Object.Product.Morphisms.html#816" class="Bound">p₁</a> <a id="895" href="Categories.Object.Product.Morphisms.html#528" class="Function Operator">]]</a> <a id="898" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="900" href="Categories.Object.Product.Morphisms.html#528" class="Function Operator">[[</a> <a id="903" href="Categories.Object.Product.Morphisms.html#835" class="Bound">p₂</a> <a id="906" href="Categories.Object.Product.Morphisms.html#528" class="Function Operator">]]</a><a id="908" class="Symbol">)</a>
<a id="910" href="Categories.Object.Product.Morphisms.html#802" class="Function Operator">[</a> <a id="912" href="Categories.Object.Product.Morphisms.html#912" class="Bound">p₁</a> <a id="915" href="Categories.Object.Product.Morphisms.html#802" class="Function Operator">⇒</a> <a id="917" href="Categories.Object.Product.Morphisms.html#917" class="Bound">p₂</a> <a id="920" href="Categories.Object.Product.Morphisms.html#802" class="Function Operator">]</a> <a id="922" href="Categories.Object.Product.Morphisms.html#922" class="Bound">f</a> <a id="924" href="Categories.Object.Product.Morphisms.html#802" class="Function Operator">×</a> <a id="926" href="Categories.Object.Product.Morphisms.html#926" class="Bound">g</a>  <a id="929" class="Symbol">=</a> <a id="931" href="Categories.Object.Product.Morphisms.html#579" class="Function Operator">[</a> <a id="933" href="Categories.Object.Product.Morphisms.html#917" class="Bound">p₂</a> <a id="936" href="Categories.Object.Product.Morphisms.html#579" class="Function Operator">]⟨</a> <a id="939" href="Categories.Object.Product.Morphisms.html#922" class="Bound">f</a> <a id="941" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="943" href="Categories.Object.Product.Core.html#508" class="Function">p₁.π₁</a> <a id="949" href="Categories.Object.Product.Morphisms.html#579" class="Function Operator">,</a> <a id="951" href="Categories.Object.Product.Morphisms.html#926" class="Bound">g</a> <a id="953" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="955" href="Categories.Object.Product.Core.html#528" class="Function">p₁.π₂</a> <a id="961" href="Categories.Object.Product.Morphisms.html#579" class="Function Operator">⟩</a>
  <a id="965" class="Keyword">where</a> <a id="971" class="Keyword">module</a> <a id="978" href="Categories.Object.Product.Morphisms.html#978" class="Module">p₁</a> <a id="981" class="Symbol">=</a> <a id="983" href="Categories.Object.Product.Core.html#435" class="Module">Product</a> <a id="991" href="Categories.Object.Product.Morphisms.html#912" class="Bound">p₁</a>
        <a id="1002" class="Keyword">module</a> <a id="1009" href="Categories.Object.Product.Morphisms.html#1009" class="Module">p₂</a> <a id="1012" class="Symbol">=</a> <a id="1014" href="Categories.Object.Product.Core.html#435" class="Module">Product</a> <a id="1022" href="Categories.Object.Product.Morphisms.html#917" class="Bound">p₂</a>

<a id="id×id"></a><a id="1026" href="Categories.Object.Product.Morphisms.html#1026" class="Function">id×id</a> <a id="1032" class="Symbol">:</a> <a id="1034" class="Symbol">∀</a> <a id="1036" class="Symbol">(</a><a id="1037" href="Categories.Object.Product.Morphisms.html#1037" class="Bound">p</a> <a id="1039" class="Symbol">:</a> <a id="1041" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="1049" href="Categories.Object.Product.Morphisms.html#464" class="Generalizable">A</a> <a id="1051" href="Categories.Object.Product.Morphisms.html#466" class="Generalizable">B</a><a id="1052" class="Symbol">)</a> <a id="1054" class="Symbol">→</a> <a id="1056" href="Categories.Object.Product.Morphisms.html#802" class="Function Operator">[</a> <a id="1058" href="Categories.Object.Product.Morphisms.html#1037" class="Bound">p</a> <a id="1060" href="Categories.Object.Product.Morphisms.html#802" class="Function Operator">⇒</a> <a id="1062" href="Categories.Object.Product.Morphisms.html#1037" class="Bound">p</a> <a id="1064" href="Categories.Object.Product.Morphisms.html#802" class="Function Operator">]</a> <a id="1066" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="1069" href="Categories.Object.Product.Morphisms.html#802" class="Function Operator">×</a> <a id="1071" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="1074" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1076" href="Categories.Category.Core.html#630" class="Field">id</a>
<a id="1079" href="Categories.Object.Product.Morphisms.html#1026" class="Function">id×id</a> <a id="1085" href="Categories.Object.Product.Morphisms.html#1085" class="Bound">p</a> <a id="1087" class="Symbol">=</a> <a id="1089" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="1097" href="Categories.Object.Product.Core.html#548" class="Field Operator">⟨</a> <a id="1099" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="1102" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1104" href="Categories.Object.Product.Core.html#508" class="Field">π₁</a> <a id="1107" href="Categories.Object.Product.Core.html#548" class="Field Operator">,</a> <a id="1109" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="1112" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1114" href="Categories.Object.Product.Core.html#528" class="Field">π₂</a> <a id="1117" href="Categories.Object.Product.Core.html#548" class="Field Operator">⟩</a> <a id="1119" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1122" href="Categories.Object.Product.Core.html#836" class="Function">⟨⟩-cong₂</a> <a id="1131" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a> <a id="1141" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a> <a id="1151" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="1155" href="Categories.Object.Product.Core.html#548" class="Field Operator">⟨</a> <a id="1157" href="Categories.Object.Product.Core.html#508" class="Field">π₁</a> <a id="1160" href="Categories.Object.Product.Core.html#548" class="Field Operator">,</a> <a id="1162" href="Categories.Object.Product.Core.html#528" class="Field">π₂</a> <a id="1165" href="Categories.Object.Product.Core.html#548" class="Field Operator">⟩</a>           <a id="1177" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1180" href="Categories.Object.Product.Core.html#779" class="Function">η</a> <a id="1182" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="1186" href="Categories.Category.Core.html#630" class="Field">id</a>                    <a id="1208" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="1212" class="Keyword">where</a> <a id="1218" class="Keyword">open</a> <a id="1223" href="Categories.Object.Product.Core.html#435" class="Module">Product</a> <a id="1231" href="Categories.Object.Product.Morphisms.html#1085" class="Bound">p</a>

<a id="repack≡id×id"></a><a id="1234" href="Categories.Object.Product.Morphisms.html#1234" class="Function">repack≡id×id</a> <a id="1247" class="Symbol">:</a> <a id="1249" class="Symbol">∀</a> <a id="1251" class="Symbol">(</a><a id="1252" href="Categories.Object.Product.Morphisms.html#1252" class="Bound">p₁</a> <a id="1255" href="Categories.Object.Product.Morphisms.html#1255" class="Bound">p₂</a> <a id="1258" class="Symbol">:</a> <a id="1260" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="1268" href="Categories.Object.Product.Morphisms.html#464" class="Generalizable">A</a> <a id="1270" href="Categories.Object.Product.Morphisms.html#466" class="Generalizable">B</a><a id="1271" class="Symbol">)</a> <a id="1273" class="Symbol">→</a> <a id="1275" href="Categories.Object.Product.Core.html#2043" class="Function">repack</a> <a id="1282" href="Categories.Object.Product.Morphisms.html#1252" class="Bound">p₁</a> <a id="1285" href="Categories.Object.Product.Morphisms.html#1255" class="Bound">p₂</a> <a id="1288" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1290" href="Categories.Object.Product.Morphisms.html#802" class="Function Operator">[</a> <a id="1292" href="Categories.Object.Product.Morphisms.html#1252" class="Bound">p₁</a> <a id="1295" href="Categories.Object.Product.Morphisms.html#802" class="Function Operator">⇒</a> <a id="1297" href="Categories.Object.Product.Morphisms.html#1255" class="Bound">p₂</a> <a id="1300" href="Categories.Object.Product.Morphisms.html#802" class="Function Operator">]</a> <a id="1302" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="1305" href="Categories.Object.Product.Morphisms.html#802" class="Function Operator">×</a> <a id="1307" href="Categories.Category.Core.html#630" class="Field">id</a>
<a id="1310" href="Categories.Object.Product.Morphisms.html#1234" class="Function">repack≡id×id</a> <a id="1323" href="Categories.Object.Product.Morphisms.html#1323" class="Bound">p₁</a> <a id="1326" href="Categories.Object.Product.Morphisms.html#1326" class="Bound">p₂</a> <a id="1329" class="Symbol">=</a> <a id="1331" href="Categories.Category.Core.html#2991" class="Function">⟺</a> <a id="1333" class="Symbol">(</a><a id="1334" href="Categories.Object.Product.Core.html#836" class="Function">Product.⟨⟩-cong₂</a> <a id="1351" href="Categories.Object.Product.Morphisms.html#1326" class="Bound">p₂</a> <a id="1354" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a> <a id="1364" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a><a id="1373" class="Symbol">)</a>

<a id="[_⇒_]π₁∘×"></a><a id="1376" href="Categories.Object.Product.Morphisms.html#1376" class="Function Operator">[_⇒_]π₁∘×</a> <a id="1386" class="Symbol">:</a> <a id="1388" class="Symbol">∀</a> <a id="1390" class="Symbol">(</a><a id="1391" href="Categories.Object.Product.Morphisms.html#1391" class="Bound">p₁</a> <a id="1394" class="Symbol">:</a> <a id="1396" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="1404" href="Categories.Object.Product.Morphisms.html#464" class="Generalizable">A</a> <a id="1406" href="Categories.Object.Product.Morphisms.html#468" class="Generalizable">C</a><a id="1407" class="Symbol">)(</a><a id="1409" href="Categories.Object.Product.Morphisms.html#1409" class="Bound">p₂</a> <a id="1412" class="Symbol">:</a> <a id="1414" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="1422" href="Categories.Object.Product.Morphisms.html#466" class="Generalizable">B</a> <a id="1424" href="Categories.Object.Product.Morphisms.html#470" class="Generalizable">D</a><a id="1425" class="Symbol">)</a> <a id="1427" class="Symbol">→</a>
              <a id="1443" href="Categories.Object.Product.Core.html#508" class="Field">Product.π₁</a> <a id="1454" href="Categories.Object.Product.Morphisms.html#1409" class="Bound">p₂</a> <a id="1457" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1459" href="Categories.Object.Product.Morphisms.html#802" class="Function Operator">[</a> <a id="1461" href="Categories.Object.Product.Morphisms.html#1391" class="Bound">p₁</a> <a id="1464" href="Categories.Object.Product.Morphisms.html#802" class="Function Operator">⇒</a> <a id="1466" href="Categories.Object.Product.Morphisms.html#1409" class="Bound">p₂</a> <a id="1469" href="Categories.Object.Product.Morphisms.html#802" class="Function Operator">]</a> <a id="1471" href="Categories.Object.Product.Morphisms.html#486" class="Generalizable">f</a> <a id="1473" href="Categories.Object.Product.Morphisms.html#802" class="Function Operator">×</a> <a id="1475" href="Categories.Object.Product.Morphisms.html#491" class="Generalizable">g</a> <a id="1477" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1479" href="Categories.Object.Product.Morphisms.html#486" class="Generalizable">f</a> <a id="1481" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1483" href="Categories.Object.Product.Core.html#508" class="Field">Product.π₁</a> <a id="1494" href="Categories.Object.Product.Morphisms.html#1391" class="Bound">p₁</a>
<a id="1497" href="Categories.Object.Product.Morphisms.html#1376" class="Function Operator">[_⇒_]π₁∘×</a> <a id="1507" class="Symbol">_</a> <a id="1509" href="Categories.Object.Product.Morphisms.html#1509" class="Bound">p₂</a> <a id="1512" class="Symbol">=</a> <a id="1514" href="Categories.Object.Product.Core.html#585" class="Field">Product.project₁</a> <a id="1531" href="Categories.Object.Product.Morphisms.html#1509" class="Bound">p₂</a>

<a id="[_⇒_]π₂∘×"></a><a id="1535" href="Categories.Object.Product.Morphisms.html#1535" class="Function Operator">[_⇒_]π₂∘×</a> <a id="1545" class="Symbol">:</a> <a id="1547" class="Symbol">∀</a> <a id="1549" class="Symbol">(</a><a id="1550" href="Categories.Object.Product.Morphisms.html#1550" class="Bound">p₁</a> <a id="1553" class="Symbol">:</a> <a id="1555" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="1563" href="Categories.Object.Product.Morphisms.html#464" class="Generalizable">A</a> <a id="1565" href="Categories.Object.Product.Morphisms.html#468" class="Generalizable">C</a><a id="1566" class="Symbol">)</a> <a id="1568" class="Symbol">(</a><a id="1569" href="Categories.Object.Product.Morphisms.html#1569" class="Bound">p₂</a> <a id="1572" class="Symbol">:</a> <a id="1574" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="1582" href="Categories.Object.Product.Morphisms.html#466" class="Generalizable">B</a> <a id="1584" href="Categories.Object.Product.Morphisms.html#470" class="Generalizable">D</a><a id="1585" class="Symbol">)</a> <a id="1587" class="Symbol">→</a>
              <a id="1603" href="Categories.Object.Product.Core.html#528" class="Field">Product.π₂</a> <a id="1614" href="Categories.Object.Product.Morphisms.html#1569" class="Bound">p₂</a> <a id="1617" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1619" href="Categories.Object.Product.Morphisms.html#802" class="Function Operator">[</a> <a id="1621" href="Categories.Object.Product.Morphisms.html#1550" class="Bound">p₁</a> <a id="1624" href="Categories.Object.Product.Morphisms.html#802" class="Function Operator">⇒</a> <a id="1626" href="Categories.Object.Product.Morphisms.html#1569" class="Bound">p₂</a> <a id="1629" href="Categories.Object.Product.Morphisms.html#802" class="Function Operator">]</a> <a id="1631" href="Categories.Object.Product.Morphisms.html#486" class="Generalizable">f</a> <a id="1633" href="Categories.Object.Product.Morphisms.html#802" class="Function Operator">×</a> <a id="1635" href="Categories.Object.Product.Morphisms.html#491" class="Generalizable">g</a> <a id="1637" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1639" href="Categories.Object.Product.Morphisms.html#491" class="Generalizable">g</a> <a id="1641" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1643" href="Categories.Object.Product.Core.html#528" class="Field">Product.π₂</a> <a id="1654" href="Categories.Object.Product.Morphisms.html#1550" class="Bound">p₁</a>
<a id="1657" href="Categories.Object.Product.Morphisms.html#1535" class="Function Operator">[_⇒_]π₂∘×</a> <a id="1667" class="Symbol">_</a> <a id="1669" href="Categories.Object.Product.Morphisms.html#1669" class="Bound">p₂</a> <a id="1672" class="Symbol">=</a> <a id="1674" href="Categories.Object.Product.Core.html#619" class="Field">Product.project₂</a> <a id="1691" href="Categories.Object.Product.Morphisms.html#1669" class="Bound">p₂</a>

<a id="[_⇒_]×-cong₂"></a><a id="1695" href="Categories.Object.Product.Morphisms.html#1695" class="Function Operator">[_⇒_]×-cong₂</a> <a id="1708" class="Symbol">:</a> <a id="1710" class="Symbol">∀</a> <a id="1712" class="Symbol">(</a><a id="1713" href="Categories.Object.Product.Morphisms.html#1713" class="Bound">p₁</a> <a id="1716" class="Symbol">:</a> <a id="1718" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="1726" href="Categories.Object.Product.Morphisms.html#464" class="Generalizable">A</a> <a id="1728" href="Categories.Object.Product.Morphisms.html#466" class="Generalizable">B</a><a id="1729" class="Symbol">)</a> <a id="1731" class="Symbol">(</a><a id="1732" href="Categories.Object.Product.Morphisms.html#1732" class="Bound">p₂</a> <a id="1735" class="Symbol">:</a> <a id="1737" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="1745" href="Categories.Object.Product.Morphisms.html#468" class="Generalizable">C</a> <a id="1747" href="Categories.Object.Product.Morphisms.html#470" class="Generalizable">D</a><a id="1748" class="Symbol">)</a> <a id="1750" class="Symbol">→</a>
                 <a id="1769" href="Categories.Object.Product.Morphisms.html#486" class="Generalizable">f</a> <a id="1771" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1773" href="Categories.Object.Product.Morphisms.html#491" class="Generalizable">g</a> <a id="1775" class="Symbol">→</a> <a id="1777" href="Categories.Object.Product.Morphisms.html#496" class="Generalizable">h</a> <a id="1779" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1781" href="Categories.Object.Product.Morphisms.html#498" class="Generalizable">i</a> <a id="1783" class="Symbol">→</a>
                 <a id="1802" href="Categories.Object.Product.Morphisms.html#802" class="Function Operator">[</a> <a id="1804" href="Categories.Object.Product.Morphisms.html#1713" class="Bound">p₁</a> <a id="1807" href="Categories.Object.Product.Morphisms.html#802" class="Function Operator">⇒</a> <a id="1809" href="Categories.Object.Product.Morphisms.html#1732" class="Bound">p₂</a> <a id="1812" href="Categories.Object.Product.Morphisms.html#802" class="Function Operator">]</a> <a id="1814" href="Categories.Object.Product.Morphisms.html#486" class="Generalizable">f</a> <a id="1816" href="Categories.Object.Product.Morphisms.html#802" class="Function Operator">×</a> <a id="1818" href="Categories.Object.Product.Morphisms.html#496" class="Generalizable">h</a> <a id="1820" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1822" href="Categories.Object.Product.Morphisms.html#802" class="Function Operator">[</a> <a id="1824" href="Categories.Object.Product.Morphisms.html#1713" class="Bound">p₁</a> <a id="1827" href="Categories.Object.Product.Morphisms.html#802" class="Function Operator">⇒</a> <a id="1829" href="Categories.Object.Product.Morphisms.html#1732" class="Bound">p₂</a> <a id="1832" href="Categories.Object.Product.Morphisms.html#802" class="Function Operator">]</a> <a id="1834" href="Categories.Object.Product.Morphisms.html#491" class="Generalizable">g</a> <a id="1836" href="Categories.Object.Product.Morphisms.html#802" class="Function Operator">×</a> <a id="1838" href="Categories.Object.Product.Morphisms.html#498" class="Generalizable">i</a>
<a id="1840" href="Categories.Object.Product.Morphisms.html#1695" class="Function Operator">[_⇒_]×-cong₂</a> <a id="1853" href="Categories.Object.Product.Morphisms.html#1853" class="Bound">p₁</a> <a id="1856" href="Categories.Object.Product.Morphisms.html#1856" class="Bound">p₂</a> <a id="1859" href="Categories.Object.Product.Morphisms.html#1859" class="Bound">f≈g</a> <a id="1863" href="Categories.Object.Product.Morphisms.html#1863" class="Bound">h≈i</a> <a id="1867" class="Symbol">=</a>
    <a id="1873" href="Categories.Object.Product.Core.html#836" class="Function">Product.⟨⟩-cong₂</a> <a id="1890" href="Categories.Object.Product.Morphisms.html#1856" class="Bound">p₂</a> <a id="1893" class="Symbol">(</a><a id="1894" href="Categories.Category.Core.html#1438" class="Field">∘-resp-≈</a> <a id="1903" href="Categories.Object.Product.Morphisms.html#1859" class="Bound">f≈g</a> <a id="1907" href="Relation.Binary.Structures.html#1641" class="Function">Equiv.refl</a><a id="1917" class="Symbol">)</a> <a id="1919" class="Symbol">(</a><a id="1920" href="Categories.Category.Core.html#1438" class="Field">∘-resp-≈</a> <a id="1929" href="Categories.Object.Product.Morphisms.html#1863" class="Bound">h≈i</a> <a id="1933" href="Relation.Binary.Structures.html#1641" class="Function">Equiv.refl</a><a id="1943" class="Symbol">)</a>

<a id="[_⇒_]×∘⟨⟩"></a><a id="1946" href="Categories.Object.Product.Morphisms.html#1946" class="Function Operator">[_⇒_]×∘⟨⟩</a> <a id="1956" class="Symbol">:</a> <a id="1958" class="Symbol">∀</a> <a id="1960" class="Symbol">(</a><a id="1961" href="Categories.Object.Product.Morphisms.html#1961" class="Bound">p₁</a> <a id="1964" class="Symbol">:</a> <a id="1966" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="1974" href="Categories.Object.Product.Morphisms.html#464" class="Generalizable">A</a> <a id="1976" href="Categories.Object.Product.Morphisms.html#466" class="Generalizable">B</a><a id="1977" class="Symbol">)</a> <a id="1979" class="Symbol">(</a><a id="1980" href="Categories.Object.Product.Morphisms.html#1980" class="Bound">p₂</a> <a id="1983" class="Symbol">:</a> <a id="1985" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="1993" href="Categories.Object.Product.Morphisms.html#468" class="Generalizable">C</a> <a id="1995" href="Categories.Object.Product.Morphisms.html#470" class="Generalizable">D</a><a id="1996" class="Symbol">)</a> <a id="1998" class="Symbol">→</a>
              <a id="2014" class="Symbol">(</a><a id="2015" href="Categories.Object.Product.Morphisms.html#802" class="Function Operator">[</a> <a id="2017" href="Categories.Object.Product.Morphisms.html#1961" class="Bound">p₁</a> <a id="2020" href="Categories.Object.Product.Morphisms.html#802" class="Function Operator">⇒</a> <a id="2022" href="Categories.Object.Product.Morphisms.html#1980" class="Bound">p₂</a> <a id="2025" href="Categories.Object.Product.Morphisms.html#802" class="Function Operator">]</a> <a id="2027" href="Categories.Object.Product.Morphisms.html#486" class="Generalizable">f</a> <a id="2029" href="Categories.Object.Product.Morphisms.html#802" class="Function Operator">×</a> <a id="2031" href="Categories.Object.Product.Morphisms.html#491" class="Generalizable">g</a><a id="2032" class="Symbol">)</a> <a id="2034" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2036" href="Categories.Object.Product.Morphisms.html#579" class="Function Operator">[</a> <a id="2038" href="Categories.Object.Product.Morphisms.html#1961" class="Bound">p₁</a> <a id="2041" href="Categories.Object.Product.Morphisms.html#579" class="Function Operator">]⟨</a> <a id="2044" href="Categories.Object.Product.Morphisms.html#488" class="Generalizable">f′</a> <a id="2047" href="Categories.Object.Product.Morphisms.html#579" class="Function Operator">,</a> <a id="2049" href="Categories.Object.Product.Morphisms.html#493" class="Generalizable">g′</a> <a id="2052" href="Categories.Object.Product.Morphisms.html#579" class="Function Operator">⟩</a> <a id="2054" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2056" href="Categories.Object.Product.Morphisms.html#579" class="Function Operator">[</a> <a id="2058" href="Categories.Object.Product.Morphisms.html#1980" class="Bound">p₂</a> <a id="2061" href="Categories.Object.Product.Morphisms.html#579" class="Function Operator">]⟨</a> <a id="2064" href="Categories.Object.Product.Morphisms.html#486" class="Generalizable">f</a> <a id="2066" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2068" href="Categories.Object.Product.Morphisms.html#488" class="Generalizable">f′</a> <a id="2071" href="Categories.Object.Product.Morphisms.html#579" class="Function Operator">,</a> <a id="2073" href="Categories.Object.Product.Morphisms.html#491" class="Generalizable">g</a> <a id="2075" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2077" href="Categories.Object.Product.Morphisms.html#493" class="Generalizable">g′</a> <a id="2080" href="Categories.Object.Product.Morphisms.html#579" class="Function Operator">⟩</a>
<a id="2082" href="Categories.Object.Product.Morphisms.html#1946" class="Function Operator">[_⇒_]×∘⟨⟩</a> <a id="2092" class="Symbol">{</a><a id="2093" class="Argument">f</a> <a id="2095" class="Symbol">=</a> <a id="2097" href="Categories.Object.Product.Morphisms.html#2097" class="Bound">f</a><a id="2098" class="Symbol">}</a> <a id="2100" class="Symbol">{</a><a id="2101" class="Argument">g</a> <a id="2103" class="Symbol">=</a> <a id="2105" href="Categories.Object.Product.Morphisms.html#2105" class="Bound">g</a><a id="2106" class="Symbol">}</a> <a id="2108" class="Symbol">{</a><a id="2109" class="Argument">f′</a> <a id="2112" class="Symbol">=</a> <a id="2114" href="Categories.Object.Product.Morphisms.html#2114" class="Bound">f′</a><a id="2116" class="Symbol">}</a> <a id="2118" class="Symbol">{</a><a id="2119" class="Argument">g′</a> <a id="2122" class="Symbol">=</a> <a id="2124" href="Categories.Object.Product.Morphisms.html#2124" class="Bound">g′</a><a id="2126" class="Symbol">}</a> <a id="2128" href="Categories.Object.Product.Morphisms.html#2128" class="Bound">p₁</a> <a id="2131" href="Categories.Object.Product.Morphisms.html#2131" class="Bound">p₂</a> <a id="2134" class="Symbol">=</a> <a id="2136" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="2144" href="Categories.Object.Product.Morphisms.html#579" class="Function Operator">[</a> <a id="2146" href="Categories.Object.Product.Morphisms.html#2131" class="Bound">p₂</a> <a id="2149" href="Categories.Object.Product.Morphisms.html#579" class="Function Operator">]⟨</a> <a id="2152" href="Categories.Object.Product.Morphisms.html#2097" class="Bound">f</a> <a id="2154" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2156" href="Categories.Object.Product.Core.html#508" class="Function">p₁.π₁</a> <a id="2162" href="Categories.Object.Product.Morphisms.html#579" class="Function Operator">,</a> <a id="2164" href="Categories.Object.Product.Morphisms.html#2105" class="Bound">g</a> <a id="2166" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2168" href="Categories.Object.Product.Core.html#528" class="Function">p₁.π₂</a> <a id="2174" href="Categories.Object.Product.Morphisms.html#579" class="Function Operator">⟩</a> <a id="2176" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2178" href="Categories.Object.Product.Morphisms.html#579" class="Function Operator">[</a> <a id="2180" href="Categories.Object.Product.Morphisms.html#2128" class="Bound">p₁</a> <a id="2183" href="Categories.Object.Product.Morphisms.html#579" class="Function Operator">]⟨</a> <a id="2186" href="Categories.Object.Product.Morphisms.html#2114" class="Bound">f′</a> <a id="2189" href="Categories.Object.Product.Morphisms.html#579" class="Function Operator">,</a> <a id="2191" href="Categories.Object.Product.Morphisms.html#2124" class="Bound">g′</a> <a id="2194" href="Categories.Object.Product.Morphisms.html#579" class="Function Operator">⟩</a> <a id="2196" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2199" href="Categories.Object.Product.Core.html#996" class="Function">p₂.∘-distribʳ-⟨⟩</a> <a id="2216" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="2220" href="Categories.Object.Product.Morphisms.html#579" class="Function Operator">[</a> <a id="2222" href="Categories.Object.Product.Morphisms.html#2131" class="Bound">p₂</a> <a id="2225" href="Categories.Object.Product.Morphisms.html#579" class="Function Operator">]⟨</a> <a id="2228" class="Symbol">(</a><a id="2229" href="Categories.Object.Product.Morphisms.html#2097" class="Bound">f</a> <a id="2231" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2233" href="Categories.Object.Product.Core.html#508" class="Function">p₁.π₁</a><a id="2238" class="Symbol">)</a> <a id="2240" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2242" href="Categories.Object.Product.Core.html#548" class="Function Operator">p₁.⟨_,_⟩</a> <a id="2251" href="Categories.Object.Product.Morphisms.html#2114" class="Bound">f′</a> <a id="2254" href="Categories.Object.Product.Morphisms.html#2124" class="Bound">g′</a>
        <a id="2265" href="Categories.Object.Product.Morphisms.html#579" class="Function Operator">,</a> <a id="2267" class="Symbol">(</a><a id="2268" href="Categories.Object.Product.Morphisms.html#2105" class="Bound">g</a> <a id="2270" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2272" href="Categories.Object.Product.Core.html#528" class="Function">p₁.π₂</a><a id="2277" class="Symbol">)</a> <a id="2279" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2281" href="Categories.Object.Product.Core.html#548" class="Function Operator">p₁.⟨_,_⟩</a> <a id="2290" href="Categories.Object.Product.Morphisms.html#2114" class="Bound">f′</a> <a id="2293" href="Categories.Object.Product.Morphisms.html#2124" class="Bound">g′</a> <a id="2296" href="Categories.Object.Product.Morphisms.html#579" class="Function Operator">⟩</a>              <a id="2311" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2314" href="Categories.Object.Product.Core.html#836" class="Function">p₂.⟨⟩-cong₂</a> <a id="2326" href="Categories.Category.Core.html#715" class="Field">assoc</a> <a id="2332" href="Categories.Category.Core.html#715" class="Field">assoc</a> <a id="2338" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="2342" href="Categories.Object.Product.Morphisms.html#579" class="Function Operator">[</a> <a id="2344" href="Categories.Object.Product.Morphisms.html#2131" class="Bound">p₂</a> <a id="2347" href="Categories.Object.Product.Morphisms.html#579" class="Function Operator">]⟨</a> <a id="2350" href="Categories.Object.Product.Morphisms.html#2097" class="Bound">f</a> <a id="2352" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2354" href="Categories.Object.Product.Core.html#508" class="Function">p₁.π₁</a> <a id="2360" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2362" href="Categories.Object.Product.Core.html#548" class="Function Operator">p₁.⟨_,_⟩</a> <a id="2371" href="Categories.Object.Product.Morphisms.html#2114" class="Bound">f′</a> <a id="2374" href="Categories.Object.Product.Morphisms.html#2124" class="Bound">g′</a>
        <a id="2385" href="Categories.Object.Product.Morphisms.html#579" class="Function Operator">,</a> <a id="2387" href="Categories.Object.Product.Morphisms.html#2105" class="Bound">g</a> <a id="2389" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2391" href="Categories.Object.Product.Core.html#528" class="Function">p₁.π₂</a> <a id="2397" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2399" href="Categories.Object.Product.Core.html#548" class="Function Operator">p₁.⟨_,_⟩</a> <a id="2408" href="Categories.Object.Product.Morphisms.html#2114" class="Bound">f′</a> <a id="2411" href="Categories.Object.Product.Morphisms.html#2124" class="Bound">g′</a> <a id="2414" href="Categories.Object.Product.Morphisms.html#579" class="Function Operator">⟩</a>                <a id="2431" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2434" href="Categories.Object.Product.Core.html#836" class="Function">p₂.⟨⟩-cong₂</a> <a id="2446" class="Symbol">(</a><a id="2447" href="Categories.Category.Core.html#1438" class="Field">∘-resp-≈</a> <a id="2456" href="Relation.Binary.Structures.html#1641" class="Function">Equiv.refl</a> <a id="2467" href="Categories.Object.Product.Core.html#585" class="Function">p₁.project₁</a><a id="2478" class="Symbol">)</a> <a id="2480" class="Symbol">(</a><a id="2481" href="Categories.Category.Core.html#1438" class="Field">∘-resp-≈</a> <a id="2490" href="Relation.Binary.Structures.html#1641" class="Function">Equiv.refl</a> <a id="2501" href="Categories.Object.Product.Core.html#619" class="Function">p₁.project₂</a><a id="2512" class="Symbol">)</a> <a id="2514" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="2518" href="Categories.Object.Product.Morphisms.html#579" class="Function Operator">[</a> <a id="2520" href="Categories.Object.Product.Morphisms.html#2131" class="Bound">p₂</a> <a id="2523" href="Categories.Object.Product.Morphisms.html#579" class="Function Operator">]⟨</a> <a id="2526" href="Categories.Object.Product.Morphisms.html#2097" class="Bound">f</a> <a id="2528" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2530" href="Categories.Object.Product.Morphisms.html#2114" class="Bound">f′</a> <a id="2533" href="Categories.Object.Product.Morphisms.html#579" class="Function Operator">,</a> <a id="2535" href="Categories.Object.Product.Morphisms.html#2105" class="Bound">g</a> <a id="2537" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2539" href="Categories.Object.Product.Morphisms.html#2124" class="Bound">g′</a> <a id="2542" href="Categories.Object.Product.Morphisms.html#579" class="Function Operator">⟩</a>                           <a id="2570" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="2574" class="Keyword">where</a> <a id="2580" class="Keyword">module</a> <a id="2587" href="Categories.Object.Product.Morphisms.html#2587" class="Module">p₁</a> <a id="2590" class="Symbol">=</a> <a id="2592" href="Categories.Object.Product.Core.html#435" class="Module">Product</a> <a id="2600" href="Categories.Object.Product.Morphisms.html#2128" class="Bound">p₁</a>
        <a id="2611" class="Keyword">module</a> <a id="2618" href="Categories.Object.Product.Morphisms.html#2618" class="Module">p₂</a> <a id="2621" class="Symbol">=</a> <a id="2623" href="Categories.Object.Product.Core.html#435" class="Module">Product</a> <a id="2631" href="Categories.Object.Product.Morphisms.html#2131" class="Bound">p₂</a>

<a id="[_]⟨⟩∘"></a><a id="2635" href="Categories.Object.Product.Morphisms.html#2635" class="Function Operator">[_]⟨⟩∘</a> <a id="2642" class="Symbol">:</a> <a id="2644" class="Symbol">∀</a> <a id="2646" class="Symbol">(</a><a id="2647" href="Categories.Object.Product.Morphisms.html#2647" class="Bound">p</a> <a id="2649" class="Symbol">:</a> <a id="2651" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="2659" href="Categories.Object.Product.Morphisms.html#464" class="Generalizable">A</a> <a id="2661" href="Categories.Object.Product.Morphisms.html#466" class="Generalizable">B</a><a id="2662" class="Symbol">)</a> <a id="2664" class="Symbol">→</a> <a id="2666" href="Categories.Object.Product.Morphisms.html#579" class="Function Operator">[</a> <a id="2668" href="Categories.Object.Product.Morphisms.html#2647" class="Bound">p</a> <a id="2670" href="Categories.Object.Product.Morphisms.html#579" class="Function Operator">]⟨</a> <a id="2673" href="Categories.Object.Product.Morphisms.html#486" class="Generalizable">f</a> <a id="2675" href="Categories.Object.Product.Morphisms.html#579" class="Function Operator">,</a> <a id="2677" href="Categories.Object.Product.Morphisms.html#491" class="Generalizable">g</a> <a id="2679" href="Categories.Object.Product.Morphisms.html#579" class="Function Operator">⟩</a> <a id="2681" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2683" href="Categories.Object.Product.Morphisms.html#496" class="Generalizable">h</a> <a id="2685" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2687" href="Categories.Object.Product.Morphisms.html#579" class="Function Operator">[</a> <a id="2689" href="Categories.Object.Product.Morphisms.html#2647" class="Bound">p</a> <a id="2691" href="Categories.Object.Product.Morphisms.html#579" class="Function Operator">]⟨</a> <a id="2694" href="Categories.Object.Product.Morphisms.html#486" class="Generalizable">f</a> <a id="2696" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2698" href="Categories.Object.Product.Morphisms.html#496" class="Generalizable">h</a> <a id="2700" href="Categories.Object.Product.Morphisms.html#579" class="Function Operator">,</a> <a id="2702" href="Categories.Object.Product.Morphisms.html#491" class="Generalizable">g</a> <a id="2704" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2706" href="Categories.Object.Product.Morphisms.html#496" class="Generalizable">h</a> <a id="2708" href="Categories.Object.Product.Morphisms.html#579" class="Function Operator">⟩</a>
<a id="2710" href="Categories.Object.Product.Morphisms.html#2635" class="Function Operator">[</a> <a id="2712" href="Categories.Object.Product.Morphisms.html#2712" class="Bound">p</a> <a id="2714" href="Categories.Object.Product.Morphisms.html#2635" class="Function Operator">]⟨⟩∘</a> <a id="2719" class="Symbol">=</a> <a id="2721" href="Categories.Category.Core.html#2991" class="Function">⟺</a> <a id="2723" class="Symbol">(</a><a id="2724" href="Categories.Object.Product.Core.html#653" class="Field">unique</a> <a id="2731" class="Symbol">(</a><a id="2732" href="Categories.Category.Core.html#1004" class="Field">sym-assoc</a> <a id="2742" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="2744" href="Categories.Category.Core.html#1597" class="Function">∘-resp-≈ˡ</a> <a id="2754" href="Categories.Object.Product.Core.html#585" class="Field">project₁</a><a id="2762" class="Symbol">)</a> <a id="2764" class="Symbol">(</a><a id="2765" href="Categories.Category.Core.html#1004" class="Field">sym-assoc</a> <a id="2775" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="2777" href="Categories.Category.Core.html#1597" class="Function">∘-resp-≈ˡ</a> <a id="2787" href="Categories.Object.Product.Core.html#619" class="Field">project₂</a><a id="2795" class="Symbol">))</a>
  <a id="2800" class="Keyword">where</a> <a id="2806" class="Keyword">open</a> <a id="2811" href="Categories.Object.Product.Core.html#435" class="Module">Product</a> <a id="2819" href="Categories.Object.Product.Morphisms.html#2712" class="Bound">p</a>

<a id="repack∘repack≈id"></a><a id="2822" href="Categories.Object.Product.Morphisms.html#2822" class="Function">repack∘repack≈id</a> <a id="2839" class="Symbol">:</a> <a id="2841" class="Symbol">∀</a> <a id="2843" class="Symbol">(</a><a id="2844" href="Categories.Object.Product.Morphisms.html#2844" class="Bound">p₁</a> <a id="2847" href="Categories.Object.Product.Morphisms.html#2847" class="Bound">p₂</a> <a id="2850" class="Symbol">:</a> <a id="2852" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="2860" href="Categories.Object.Product.Morphisms.html#464" class="Generalizable">A</a> <a id="2862" href="Categories.Object.Product.Morphisms.html#466" class="Generalizable">B</a><a id="2863" class="Symbol">)</a> <a id="2865" class="Symbol">→</a> <a id="2867" href="Categories.Object.Product.Core.html#2043" class="Function">repack</a> <a id="2874" href="Categories.Object.Product.Morphisms.html#2844" class="Bound">p₁</a> <a id="2877" href="Categories.Object.Product.Morphisms.html#2847" class="Bound">p₂</a> <a id="2880" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2882" href="Categories.Object.Product.Core.html#2043" class="Function">repack</a> <a id="2889" href="Categories.Object.Product.Morphisms.html#2847" class="Bound">p₂</a> <a id="2892" href="Categories.Object.Product.Morphisms.html#2844" class="Bound">p₁</a> <a id="2895" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2897" href="Categories.Category.Core.html#630" class="Field">id</a>
<a id="2900" href="Categories.Object.Product.Morphisms.html#2822" class="Function">repack∘repack≈id</a> <a id="2917" href="Categories.Object.Product.Morphisms.html#2917" class="Bound">p₁</a> <a id="2920" href="Categories.Object.Product.Morphisms.html#2920" class="Bound">p₂</a> <a id="2923" class="Symbol">=</a> <a id="2925" href="Categories.Object.Product.Morphisms.html#2635" class="Function Operator">[</a> <a id="2927" href="Categories.Object.Product.Morphisms.html#2920" class="Bound">p₂</a> <a id="2930" href="Categories.Object.Product.Morphisms.html#2635" class="Function Operator">]⟨⟩∘</a> <a id="2935" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="2937" href="Categories.Object.Product.Core.html#836" class="Function">p₂.⟨⟩-cong₂</a> <a id="2949" href="Categories.Object.Product.Core.html#585" class="Function">p₁.project₁</a> <a id="2961" href="Categories.Object.Product.Core.html#619" class="Function">p₁.project₂</a> <a id="2973" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="2975" href="Categories.Object.Product.Core.html#779" class="Function">p₂.η</a>
  <a id="2982" class="Keyword">where</a> <a id="2988" class="Keyword">module</a> <a id="2995" href="Categories.Object.Product.Morphisms.html#2995" class="Module">p₁</a> <a id="2998" class="Symbol">=</a> <a id="3000" href="Categories.Object.Product.Core.html#435" class="Module">Product</a> <a id="3008" href="Categories.Object.Product.Morphisms.html#2917" class="Bound">p₁</a>
        <a id="3019" class="Keyword">module</a> <a id="3026" href="Categories.Object.Product.Morphisms.html#3026" class="Module">p₂</a> <a id="3029" class="Symbol">=</a> <a id="3031" href="Categories.Object.Product.Core.html#435" class="Module">Product</a> <a id="3039" href="Categories.Object.Product.Morphisms.html#2920" class="Bound">p₂</a>

<a id="[_⇒_⇒_]×∘×"></a><a id="3043" href="Categories.Object.Product.Morphisms.html#3043" class="Function Operator">[_⇒_⇒_]×∘×</a> <a id="3054" class="Symbol">:</a> <a id="3056" class="Symbol">∀</a> <a id="3058" class="Symbol">(</a><a id="3059" href="Categories.Object.Product.Morphisms.html#3059" class="Bound">p₁</a> <a id="3062" class="Symbol">:</a> <a id="3064" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="3072" href="Categories.Object.Product.Morphisms.html#464" class="Generalizable">A</a> <a id="3074" href="Categories.Object.Product.Morphisms.html#466" class="Generalizable">B</a><a id="3075" class="Symbol">)</a> <a id="3077" class="Symbol">(</a><a id="3078" href="Categories.Object.Product.Morphisms.html#3078" class="Bound">p₂</a> <a id="3081" class="Symbol">:</a> <a id="3083" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="3091" href="Categories.Object.Product.Morphisms.html#468" class="Generalizable">C</a> <a id="3093" href="Categories.Object.Product.Morphisms.html#470" class="Generalizable">D</a><a id="3094" class="Symbol">)</a> <a id="3096" class="Symbol">(</a><a id="3097" href="Categories.Object.Product.Morphisms.html#3097" class="Bound">p₃</a> <a id="3100" class="Symbol">:</a> <a id="3102" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="3110" href="Categories.Object.Product.Morphisms.html#472" class="Generalizable">E</a> <a id="3112" href="Categories.Object.Product.Morphisms.html#474" class="Generalizable">F</a><a id="3113" class="Symbol">)</a> <a id="3115" class="Symbol">→</a>
               <a id="3132" class="Symbol">(</a><a id="3133" href="Categories.Object.Product.Morphisms.html#802" class="Function Operator">[</a> <a id="3135" href="Categories.Object.Product.Morphisms.html#3078" class="Bound">p₂</a> <a id="3138" href="Categories.Object.Product.Morphisms.html#802" class="Function Operator">⇒</a> <a id="3140" href="Categories.Object.Product.Morphisms.html#3097" class="Bound">p₃</a> <a id="3143" href="Categories.Object.Product.Morphisms.html#802" class="Function Operator">]</a> <a id="3145" href="Categories.Object.Product.Morphisms.html#491" class="Generalizable">g</a> <a id="3147" href="Categories.Object.Product.Morphisms.html#802" class="Function Operator">×</a> <a id="3149" href="Categories.Object.Product.Morphisms.html#498" class="Generalizable">i</a><a id="3150" class="Symbol">)</a> <a id="3152" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3154" class="Symbol">(</a><a id="3155" href="Categories.Object.Product.Morphisms.html#802" class="Function Operator">[</a> <a id="3157" href="Categories.Object.Product.Morphisms.html#3059" class="Bound">p₁</a> <a id="3160" href="Categories.Object.Product.Morphisms.html#802" class="Function Operator">⇒</a> <a id="3162" href="Categories.Object.Product.Morphisms.html#3078" class="Bound">p₂</a> <a id="3165" href="Categories.Object.Product.Morphisms.html#802" class="Function Operator">]</a> <a id="3167" href="Categories.Object.Product.Morphisms.html#486" class="Generalizable">f</a> <a id="3169" href="Categories.Object.Product.Morphisms.html#802" class="Function Operator">×</a> <a id="3171" href="Categories.Object.Product.Morphisms.html#496" class="Generalizable">h</a><a id="3172" class="Symbol">)</a> <a id="3174" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="3176" href="Categories.Object.Product.Morphisms.html#802" class="Function Operator">[</a> <a id="3178" href="Categories.Object.Product.Morphisms.html#3059" class="Bound">p₁</a> <a id="3181" href="Categories.Object.Product.Morphisms.html#802" class="Function Operator">⇒</a> <a id="3183" href="Categories.Object.Product.Morphisms.html#3097" class="Bound">p₃</a> <a id="3186" href="Categories.Object.Product.Morphisms.html#802" class="Function Operator">]</a> <a id="3188" class="Symbol">(</a><a id="3189" href="Categories.Object.Product.Morphisms.html#491" class="Generalizable">g</a> <a id="3191" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3193" href="Categories.Object.Product.Morphisms.html#486" class="Generalizable">f</a><a id="3194" class="Symbol">)</a> <a id="3196" href="Categories.Object.Product.Morphisms.html#802" class="Function Operator">×</a> <a id="3198" class="Symbol">(</a><a id="3199" href="Categories.Object.Product.Morphisms.html#498" class="Generalizable">i</a> <a id="3201" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3203" href="Categories.Object.Product.Morphisms.html#496" class="Generalizable">h</a><a id="3204" class="Symbol">)</a>
<a id="3206" href="Categories.Object.Product.Morphisms.html#3043" class="Function Operator">[_⇒_⇒_]×∘×</a> <a id="3217" class="Symbol">{</a><a id="3218" class="Argument">g</a> <a id="3220" class="Symbol">=</a> <a id="3222" href="Categories.Object.Product.Morphisms.html#3222" class="Bound">g</a><a id="3223" class="Symbol">}</a> <a id="3225" class="Symbol">{</a><a id="3226" class="Argument">i</a> <a id="3228" class="Symbol">=</a> <a id="3230" href="Categories.Object.Product.Morphisms.html#3230" class="Bound">i</a><a id="3231" class="Symbol">}</a> <a id="3233" class="Symbol">{</a><a id="3234" class="Argument">f</a> <a id="3236" class="Symbol">=</a> <a id="3238" href="Categories.Object.Product.Morphisms.html#3238" class="Bound">f</a><a id="3239" class="Symbol">}</a> <a id="3241" class="Symbol">{</a><a id="3242" class="Argument">h</a> <a id="3244" class="Symbol">=</a> <a id="3246" href="Categories.Object.Product.Morphisms.html#3246" class="Bound">h</a><a id="3247" class="Symbol">}</a> <a id="3249" href="Categories.Object.Product.Morphisms.html#3249" class="Bound">p₁</a> <a id="3252" href="Categories.Object.Product.Morphisms.html#3252" class="Bound">p₂</a> <a id="3255" href="Categories.Object.Product.Morphisms.html#3255" class="Bound">p₃</a> <a id="3258" class="Symbol">=</a> <a id="3260" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="3268" href="Categories.Object.Product.Morphisms.html#579" class="Function Operator">[</a> <a id="3270" href="Categories.Object.Product.Morphisms.html#3255" class="Bound">p₃</a> <a id="3273" href="Categories.Object.Product.Morphisms.html#579" class="Function Operator">]⟨</a> <a id="3276" href="Categories.Object.Product.Morphisms.html#3222" class="Bound">g</a> <a id="3278" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3280" href="Categories.Object.Product.Core.html#508" class="Function">p₂.π₁</a> <a id="3286" href="Categories.Object.Product.Morphisms.html#579" class="Function Operator">,</a> <a id="3288" href="Categories.Object.Product.Morphisms.html#3230" class="Bound">i</a> <a id="3290" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3292" href="Categories.Object.Product.Core.html#528" class="Function">p₂.π₂</a> <a id="3298" href="Categories.Object.Product.Morphisms.html#579" class="Function Operator">⟩</a> <a id="3300" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3302" href="Categories.Object.Product.Morphisms.html#579" class="Function Operator">[</a> <a id="3304" href="Categories.Object.Product.Morphisms.html#3252" class="Bound">p₂</a> <a id="3307" href="Categories.Object.Product.Morphisms.html#579" class="Function Operator">]⟨</a> <a id="3310" href="Categories.Object.Product.Morphisms.html#3238" class="Bound">f</a> <a id="3312" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3314" href="Categories.Object.Product.Core.html#508" class="Function">p₁.π₁</a> <a id="3320" href="Categories.Object.Product.Morphisms.html#579" class="Function Operator">,</a> <a id="3322" href="Categories.Object.Product.Morphisms.html#3246" class="Bound">h</a> <a id="3324" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3326" href="Categories.Object.Product.Core.html#528" class="Function">p₁.π₂</a> <a id="3332" href="Categories.Object.Product.Morphisms.html#579" class="Function Operator">⟩</a> <a id="3334" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3337" href="Categories.Object.Product.Morphisms.html#1946" class="Function Operator">[</a> <a id="3339" href="Categories.Object.Product.Morphisms.html#3252" class="Bound">p₂</a> <a id="3342" href="Categories.Object.Product.Morphisms.html#1946" class="Function Operator">⇒</a> <a id="3344" href="Categories.Object.Product.Morphisms.html#3255" class="Bound">p₃</a> <a id="3347" href="Categories.Object.Product.Morphisms.html#1946" class="Function Operator">]×∘⟨⟩</a> <a id="3353" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="3357" href="Categories.Object.Product.Morphisms.html#579" class="Function Operator">[</a> <a id="3359" href="Categories.Object.Product.Morphisms.html#3255" class="Bound">p₃</a> <a id="3362" href="Categories.Object.Product.Morphisms.html#579" class="Function Operator">]⟨</a> <a id="3365" href="Categories.Object.Product.Morphisms.html#3222" class="Bound">g</a> <a id="3367" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3369" href="Categories.Object.Product.Morphisms.html#3238" class="Bound">f</a> <a id="3371" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3373" href="Categories.Object.Product.Core.html#508" class="Function">p₁.π₁</a> <a id="3379" href="Categories.Object.Product.Morphisms.html#579" class="Function Operator">,</a> <a id="3381" href="Categories.Object.Product.Morphisms.html#3230" class="Bound">i</a> <a id="3383" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3385" href="Categories.Object.Product.Morphisms.html#3246" class="Bound">h</a> <a id="3387" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3389" href="Categories.Object.Product.Core.html#528" class="Function">p₁.π₂</a> <a id="3395" href="Categories.Object.Product.Morphisms.html#579" class="Function Operator">⟩</a>                           <a id="3423" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3426" href="Categories.Object.Product.Core.html#836" class="Function">p₃.⟨⟩-cong₂</a> <a id="3438" href="Categories.Category.Core.html#1004" class="Field">sym-assoc</a> <a id="3448" href="Categories.Category.Core.html#1004" class="Field">sym-assoc</a> <a id="3458" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="3462" href="Categories.Object.Product.Morphisms.html#579" class="Function Operator">[</a> <a id="3464" href="Categories.Object.Product.Morphisms.html#3255" class="Bound">p₃</a> <a id="3467" href="Categories.Object.Product.Morphisms.html#579" class="Function Operator">]⟨</a> <a id="3470" class="Symbol">(</a><a id="3471" href="Categories.Object.Product.Morphisms.html#3222" class="Bound">g</a> <a id="3473" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3475" href="Categories.Object.Product.Morphisms.html#3238" class="Bound">f</a><a id="3476" class="Symbol">)</a> <a id="3478" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3480" href="Categories.Object.Product.Core.html#508" class="Function">p₁.π₁</a> <a id="3486" href="Categories.Object.Product.Morphisms.html#579" class="Function Operator">,</a> <a id="3488" class="Symbol">(</a><a id="3489" href="Categories.Object.Product.Morphisms.html#3230" class="Bound">i</a> <a id="3491" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3493" href="Categories.Object.Product.Morphisms.html#3246" class="Bound">h</a><a id="3494" class="Symbol">)</a> <a id="3496" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3498" href="Categories.Object.Product.Core.html#528" class="Function">p₁.π₂</a> <a id="3504" href="Categories.Object.Product.Morphisms.html#579" class="Function Operator">⟩</a>                       <a id="3528" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="3532" class="Keyword">where</a> <a id="3538" class="Keyword">module</a> <a id="3545" href="Categories.Object.Product.Morphisms.html#3545" class="Module">p₁</a> <a id="3548" class="Symbol">=</a> <a id="3550" href="Categories.Object.Product.Core.html#435" class="Module">Product</a> <a id="3558" href="Categories.Object.Product.Morphisms.html#3249" class="Bound">p₁</a>
        <a id="3569" class="Keyword">module</a> <a id="3576" href="Categories.Object.Product.Morphisms.html#3576" class="Module">p₂</a> <a id="3579" class="Symbol">=</a> <a id="3581" href="Categories.Object.Product.Core.html#435" class="Module">Product</a> <a id="3589" href="Categories.Object.Product.Morphisms.html#3252" class="Bound">p₂</a>
        <a id="3600" class="Keyword">module</a> <a id="3607" href="Categories.Object.Product.Morphisms.html#3607" class="Module">p₃</a> <a id="3610" class="Symbol">=</a> <a id="3612" href="Categories.Object.Product.Core.html#435" class="Module">Product</a> <a id="3620" href="Categories.Object.Product.Morphisms.html#3255" class="Bound">p₃</a>

<a id="[_⇒_⇒_]repack∘×"></a><a id="3624" href="Categories.Object.Product.Morphisms.html#3624" class="Function Operator">[_⇒_⇒_]repack∘×</a> <a id="3640" class="Symbol">:</a> <a id="3642" class="Symbol">∀</a> <a id="3644" class="Symbol">(</a><a id="3645" href="Categories.Object.Product.Morphisms.html#3645" class="Bound">p₁</a> <a id="3648" class="Symbol">:</a> <a id="3650" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="3658" href="Categories.Object.Product.Morphisms.html#464" class="Generalizable">A</a> <a id="3660" href="Categories.Object.Product.Morphisms.html#466" class="Generalizable">B</a><a id="3661" class="Symbol">)</a> <a id="3663" class="Symbol">(</a><a id="3664" href="Categories.Object.Product.Morphisms.html#3664" class="Bound">p₂</a> <a id="3667" class="Symbol">:</a> <a id="3669" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="3677" href="Categories.Object.Product.Morphisms.html#468" class="Generalizable">C</a> <a id="3679" href="Categories.Object.Product.Morphisms.html#470" class="Generalizable">D</a><a id="3680" class="Symbol">)</a> <a id="3682" class="Symbol">(</a><a id="3683" href="Categories.Object.Product.Morphisms.html#3683" class="Bound">p₃</a> <a id="3686" class="Symbol">:</a> <a id="3688" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="3696" href="Categories.Object.Product.Morphisms.html#468" class="Generalizable">C</a> <a id="3698" href="Categories.Object.Product.Morphisms.html#470" class="Generalizable">D</a><a id="3699" class="Symbol">)</a> <a id="3701" class="Symbol">→</a>
                    <a id="3723" href="Categories.Object.Product.Core.html#2043" class="Function">repack</a> <a id="3730" href="Categories.Object.Product.Morphisms.html#3664" class="Bound">p₂</a> <a id="3733" href="Categories.Object.Product.Morphisms.html#3683" class="Bound">p₃</a> <a id="3736" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3738" href="Categories.Object.Product.Morphisms.html#802" class="Function Operator">[</a> <a id="3740" href="Categories.Object.Product.Morphisms.html#3645" class="Bound">p₁</a> <a id="3743" href="Categories.Object.Product.Morphisms.html#802" class="Function Operator">⇒</a> <a id="3745" href="Categories.Object.Product.Morphisms.html#3664" class="Bound">p₂</a> <a id="3748" href="Categories.Object.Product.Morphisms.html#802" class="Function Operator">]</a> <a id="3750" href="Categories.Object.Product.Morphisms.html#486" class="Generalizable">f</a> <a id="3752" href="Categories.Object.Product.Morphisms.html#802" class="Function Operator">×</a> <a id="3754" href="Categories.Object.Product.Morphisms.html#491" class="Generalizable">g</a> <a id="3756" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="3758" href="Categories.Object.Product.Morphisms.html#802" class="Function Operator">[</a> <a id="3760" href="Categories.Object.Product.Morphisms.html#3645" class="Bound">p₁</a> <a id="3763" href="Categories.Object.Product.Morphisms.html#802" class="Function Operator">⇒</a> <a id="3765" href="Categories.Object.Product.Morphisms.html#3683" class="Bound">p₃</a> <a id="3768" href="Categories.Object.Product.Morphisms.html#802" class="Function Operator">]</a> <a id="3770" href="Categories.Object.Product.Morphisms.html#486" class="Generalizable">f</a> <a id="3772" href="Categories.Object.Product.Morphisms.html#802" class="Function Operator">×</a> <a id="3774" href="Categories.Object.Product.Morphisms.html#491" class="Generalizable">g</a>
<a id="3776" href="Categories.Object.Product.Morphisms.html#3624" class="Function Operator">[_⇒_⇒_]repack∘×</a> <a id="3792" class="Symbol">{</a><a id="3793" class="Argument">f</a> <a id="3795" class="Symbol">=</a> <a id="3797" href="Categories.Object.Product.Morphisms.html#3797" class="Bound">f</a><a id="3798" class="Symbol">}</a> <a id="3800" class="Symbol">{</a><a id="3801" class="Argument">g</a> <a id="3803" class="Symbol">=</a> <a id="3805" href="Categories.Object.Product.Morphisms.html#3805" class="Bound">g</a><a id="3806" class="Symbol">}</a> <a id="3808" href="Categories.Object.Product.Morphisms.html#3808" class="Bound">p₁</a> <a id="3811" href="Categories.Object.Product.Morphisms.html#3811" class="Bound">p₂</a> <a id="3814" href="Categories.Object.Product.Morphisms.html#3814" class="Bound">p₃</a> <a id="3817" class="Symbol">=</a> <a id="3819" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="3827" href="Categories.Object.Product.Core.html#2043" class="Function">repack</a> <a id="3834" href="Categories.Object.Product.Morphisms.html#3811" class="Bound">p₂</a> <a id="3837" href="Categories.Object.Product.Morphisms.html#3814" class="Bound">p₃</a> <a id="3840" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3842" href="Categories.Object.Product.Morphisms.html#802" class="Function Operator">[</a> <a id="3844" href="Categories.Object.Product.Morphisms.html#3808" class="Bound">p₁</a> <a id="3847" href="Categories.Object.Product.Morphisms.html#802" class="Function Operator">⇒</a> <a id="3849" href="Categories.Object.Product.Morphisms.html#3811" class="Bound">p₂</a> <a id="3852" href="Categories.Object.Product.Morphisms.html#802" class="Function Operator">]</a> <a id="3854" href="Categories.Object.Product.Morphisms.html#3797" class="Bound">f</a> <a id="3856" href="Categories.Object.Product.Morphisms.html#802" class="Function Operator">×</a> <a id="3858" href="Categories.Object.Product.Morphisms.html#3805" class="Bound">g</a>            <a id="3871" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3874" href="Categories.Object.Product.Morphisms.html#1234" class="Function">repack≡id×id</a> <a id="3887" href="Categories.Object.Product.Morphisms.html#3811" class="Bound">p₂</a> <a id="3890" href="Categories.Object.Product.Morphisms.html#3814" class="Bound">p₃</a> <a id="3893" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="3901" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="3905" class="Symbol">(</a><a id="3906" href="Categories.Object.Product.Morphisms.html#802" class="Function Operator">[</a> <a id="3908" href="Categories.Object.Product.Morphisms.html#3811" class="Bound">p₂</a> <a id="3911" href="Categories.Object.Product.Morphisms.html#802" class="Function Operator">⇒</a> <a id="3913" href="Categories.Object.Product.Morphisms.html#3814" class="Bound">p₃</a> <a id="3916" href="Categories.Object.Product.Morphisms.html#802" class="Function Operator">]</a> <a id="3918" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="3921" href="Categories.Object.Product.Morphisms.html#802" class="Function Operator">×</a> <a id="3923" href="Categories.Category.Core.html#630" class="Field">id</a><a id="3925" class="Symbol">)</a> <a id="3927" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3929" class="Symbol">(</a><a id="3930" href="Categories.Object.Product.Morphisms.html#802" class="Function Operator">[</a> <a id="3932" href="Categories.Object.Product.Morphisms.html#3808" class="Bound">p₁</a> <a id="3935" href="Categories.Object.Product.Morphisms.html#802" class="Function Operator">⇒</a> <a id="3937" href="Categories.Object.Product.Morphisms.html#3811" class="Bound">p₂</a> <a id="3940" href="Categories.Object.Product.Morphisms.html#802" class="Function Operator">]</a> <a id="3942" href="Categories.Object.Product.Morphisms.html#3797" class="Bound">f</a> <a id="3944" href="Categories.Object.Product.Morphisms.html#802" class="Function Operator">×</a> <a id="3946" href="Categories.Object.Product.Morphisms.html#3805" class="Bound">g</a><a id="3947" class="Symbol">)</a> <a id="3949" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3952" href="Categories.Object.Product.Morphisms.html#3043" class="Function Operator">[</a> <a id="3954" href="Categories.Object.Product.Morphisms.html#3808" class="Bound">p₁</a> <a id="3957" href="Categories.Object.Product.Morphisms.html#3043" class="Function Operator">⇒</a> <a id="3959" href="Categories.Object.Product.Morphisms.html#3811" class="Bound">p₂</a> <a id="3962" href="Categories.Object.Product.Morphisms.html#3043" class="Function Operator">⇒</a> <a id="3964" href="Categories.Object.Product.Morphisms.html#3814" class="Bound">p₃</a> <a id="3967" href="Categories.Object.Product.Morphisms.html#3043" class="Function Operator">]×∘×</a> <a id="3972" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="3976" href="Categories.Object.Product.Morphisms.html#802" class="Function Operator">[</a> <a id="3978" href="Categories.Object.Product.Morphisms.html#3808" class="Bound">p₁</a> <a id="3981" href="Categories.Object.Product.Morphisms.html#802" class="Function Operator">⇒</a> <a id="3983" href="Categories.Object.Product.Morphisms.html#3814" class="Bound">p₃</a> <a id="3986" href="Categories.Object.Product.Morphisms.html#802" class="Function Operator">]</a> <a id="3988" class="Symbol">(</a><a id="3989" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="3992" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3994" href="Categories.Object.Product.Morphisms.html#3797" class="Bound">f</a><a id="3995" class="Symbol">)</a> <a id="3997" href="Categories.Object.Product.Morphisms.html#802" class="Function Operator">×</a> <a id="3999" class="Symbol">(</a><a id="4000" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="4003" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4005" href="Categories.Object.Product.Morphisms.html#3805" class="Bound">g</a><a id="4006" class="Symbol">)</a>             <a id="4020" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4023" href="Categories.Object.Product.Morphisms.html#1695" class="Function Operator">[</a> <a id="4025" href="Categories.Object.Product.Morphisms.html#3808" class="Bound">p₁</a> <a id="4028" href="Categories.Object.Product.Morphisms.html#1695" class="Function Operator">⇒</a> <a id="4030" href="Categories.Object.Product.Morphisms.html#3814" class="Bound">p₃</a> <a id="4033" href="Categories.Object.Product.Morphisms.html#1695" class="Function Operator">]×-cong₂</a> <a id="4042" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a> <a id="4052" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a> <a id="4062" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="4066" href="Categories.Object.Product.Morphisms.html#802" class="Function Operator">[</a> <a id="4068" href="Categories.Object.Product.Morphisms.html#3808" class="Bound">p₁</a> <a id="4071" href="Categories.Object.Product.Morphisms.html#802" class="Function Operator">⇒</a> <a id="4073" href="Categories.Object.Product.Morphisms.html#3814" class="Bound">p₃</a> <a id="4076" href="Categories.Object.Product.Morphisms.html#802" class="Function Operator">]</a> <a id="4078" href="Categories.Object.Product.Morphisms.html#3797" class="Bound">f</a> <a id="4080" href="Categories.Object.Product.Morphisms.html#802" class="Function Operator">×</a> <a id="4082" href="Categories.Object.Product.Morphisms.html#3805" class="Bound">g</a>                           <a id="4110" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="[_⇒_⇒_]repack∘repack"></a><a id="4113" href="Categories.Object.Product.Morphisms.html#4113" class="Function Operator">[_⇒_⇒_]repack∘repack</a> <a id="4134" class="Symbol">:</a> <a id="4136" class="Symbol">∀</a> <a id="4138" class="Symbol">(</a><a id="4139" href="Categories.Object.Product.Morphisms.html#4139" class="Bound">p₁</a> <a id="4142" href="Categories.Object.Product.Morphisms.html#4142" class="Bound">p₂</a> <a id="4145" href="Categories.Object.Product.Morphisms.html#4145" class="Bound">p₃</a> <a id="4148" class="Symbol">:</a> <a id="4150" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="4158" href="Categories.Object.Product.Morphisms.html#464" class="Generalizable">A</a> <a id="4160" href="Categories.Object.Product.Morphisms.html#466" class="Generalizable">B</a><a id="4161" class="Symbol">)</a> <a id="4163" class="Symbol">→</a> <a id="4165" href="Categories.Object.Product.Core.html#2043" class="Function">repack</a> <a id="4172" href="Categories.Object.Product.Morphisms.html#4142" class="Bound">p₂</a> <a id="4175" href="Categories.Object.Product.Morphisms.html#4145" class="Bound">p₃</a> <a id="4178" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4180" href="Categories.Object.Product.Core.html#2043" class="Function">repack</a> <a id="4187" href="Categories.Object.Product.Morphisms.html#4139" class="Bound">p₁</a> <a id="4190" href="Categories.Object.Product.Morphisms.html#4142" class="Bound">p₂</a> <a id="4193" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="4195" href="Categories.Object.Product.Core.html#2043" class="Function">repack</a> <a id="4202" href="Categories.Object.Product.Morphisms.html#4139" class="Bound">p₁</a> <a id="4205" href="Categories.Object.Product.Morphisms.html#4145" class="Bound">p₃</a>
<a id="4208" href="Categories.Object.Product.Morphisms.html#4113" class="Function Operator">[_⇒_⇒_]repack∘repack</a> <a id="4229" class="Symbol">=</a> <a id="4231" href="Categories.Object.Product.Core.html#2133" class="Function">repack∘</a>

<a id="[_⇒_]_×id"></a><a id="4240" href="Categories.Object.Product.Morphisms.html#4240" class="Function Operator">[_⇒_]_×id</a> <a id="4250" class="Symbol">:</a> <a id="4252" class="Symbol">∀</a> <a id="4254" class="Symbol">(</a><a id="4255" href="Categories.Object.Product.Morphisms.html#4255" class="Bound">p₁</a> <a id="4258" class="Symbol">:</a> <a id="4260" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="4268" href="Categories.Object.Product.Morphisms.html#464" class="Generalizable">A</a> <a id="4270" href="Categories.Object.Product.Morphisms.html#468" class="Generalizable">C</a><a id="4271" class="Symbol">)</a> <a id="4273" class="Symbol">(</a><a id="4274" href="Categories.Object.Product.Morphisms.html#4274" class="Bound">p₂</a> <a id="4277" class="Symbol">:</a> <a id="4279" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="4287" href="Categories.Object.Product.Morphisms.html#466" class="Generalizable">B</a> <a id="4289" href="Categories.Object.Product.Morphisms.html#468" class="Generalizable">C</a><a id="4290" class="Symbol">)</a> <a id="4292" class="Symbol">→</a> <a id="4294" href="Categories.Object.Product.Morphisms.html#464" class="Generalizable">A</a> <a id="4296" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="4298" href="Categories.Object.Product.Morphisms.html#466" class="Generalizable">B</a> <a id="4300" class="Symbol">→</a> <a id="4302" href="Categories.Object.Product.Morphisms.html#528" class="Function Operator">[[</a> <a id="4305" href="Categories.Object.Product.Morphisms.html#4255" class="Bound">p₁</a> <a id="4308" href="Categories.Object.Product.Morphisms.html#528" class="Function Operator">]]</a> <a id="4311" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="4313" href="Categories.Object.Product.Morphisms.html#528" class="Function Operator">[[</a> <a id="4316" href="Categories.Object.Product.Morphisms.html#4274" class="Bound">p₂</a> <a id="4319" href="Categories.Object.Product.Morphisms.html#528" class="Function Operator">]]</a>
<a id="4322" href="Categories.Object.Product.Morphisms.html#4240" class="Function Operator">[</a> <a id="4324" href="Categories.Object.Product.Morphisms.html#4324" class="Bound">p₁</a> <a id="4327" href="Categories.Object.Product.Morphisms.html#4240" class="Function Operator">⇒</a> <a id="4329" href="Categories.Object.Product.Morphisms.html#4329" class="Bound">p₂</a> <a id="4332" href="Categories.Object.Product.Morphisms.html#4240" class="Function Operator">]</a> <a id="4334" href="Categories.Object.Product.Morphisms.html#4334" class="Bound">f</a> <a id="4336" href="Categories.Object.Product.Morphisms.html#4240" class="Function Operator">×id</a> <a id="4340" class="Symbol">=</a> <a id="4342" href="Categories.Object.Product.Morphisms.html#802" class="Function Operator">[</a> <a id="4344" href="Categories.Object.Product.Morphisms.html#4324" class="Bound">p₁</a> <a id="4347" href="Categories.Object.Product.Morphisms.html#802" class="Function Operator">⇒</a> <a id="4349" href="Categories.Object.Product.Morphisms.html#4329" class="Bound">p₂</a> <a id="4352" href="Categories.Object.Product.Morphisms.html#802" class="Function Operator">]</a> <a id="4354" href="Categories.Object.Product.Morphisms.html#4334" class="Bound">f</a> <a id="4356" href="Categories.Object.Product.Morphisms.html#802" class="Function Operator">×</a> <a id="4358" href="Categories.Category.Core.html#630" class="Field">id</a>

<a id="[_⇒_]id×"></a><a id="4362" href="Categories.Object.Product.Morphisms.html#4362" class="Function Operator">[_⇒_]id×</a> <a id="4371" class="Symbol">:</a> <a id="4373" class="Symbol">∀</a> <a id="4375" class="Symbol">(</a><a id="4376" href="Categories.Object.Product.Morphisms.html#4376" class="Bound">p₁</a> <a id="4379" class="Symbol">:</a> <a id="4381" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="4389" href="Categories.Object.Product.Morphisms.html#464" class="Generalizable">A</a> <a id="4391" href="Categories.Object.Product.Morphisms.html#466" class="Generalizable">B</a><a id="4392" class="Symbol">)</a> <a id="4394" class="Symbol">(</a><a id="4395" href="Categories.Object.Product.Morphisms.html#4395" class="Bound">p₂</a> <a id="4398" class="Symbol">:</a> <a id="4400" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="4408" href="Categories.Object.Product.Morphisms.html#464" class="Generalizable">A</a> <a id="4410" href="Categories.Object.Product.Morphisms.html#468" class="Generalizable">C</a><a id="4411" class="Symbol">)</a> <a id="4413" class="Symbol">→</a> <a id="4415" href="Categories.Object.Product.Morphisms.html#466" class="Generalizable">B</a> <a id="4417" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="4419" href="Categories.Object.Product.Morphisms.html#468" class="Generalizable">C</a> <a id="4421" class="Symbol">→</a> <a id="4423" href="Categories.Object.Product.Morphisms.html#528" class="Function Operator">[[</a> <a id="4426" href="Categories.Object.Product.Morphisms.html#4376" class="Bound">p₁</a> <a id="4429" href="Categories.Object.Product.Morphisms.html#528" class="Function Operator">]]</a> <a id="4432" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="4434" href="Categories.Object.Product.Morphisms.html#528" class="Function Operator">[[</a> <a id="4437" href="Categories.Object.Product.Morphisms.html#4395" class="Bound">p₂</a> <a id="4440" href="Categories.Object.Product.Morphisms.html#528" class="Function Operator">]]</a>
<a id="4443" href="Categories.Object.Product.Morphisms.html#4362" class="Function Operator">[</a> <a id="4445" href="Categories.Object.Product.Morphisms.html#4445" class="Bound">p₁</a> <a id="4448" href="Categories.Object.Product.Morphisms.html#4362" class="Function Operator">⇒</a> <a id="4450" href="Categories.Object.Product.Morphisms.html#4450" class="Bound">p₂</a> <a id="4453" href="Categories.Object.Product.Morphisms.html#4362" class="Function Operator">]id×</a> <a id="4458" href="Categories.Object.Product.Morphisms.html#4458" class="Bound">g</a> <a id="4460" class="Symbol">=</a> <a id="4462" href="Categories.Object.Product.Morphisms.html#802" class="Function Operator">[</a> <a id="4464" href="Categories.Object.Product.Morphisms.html#4445" class="Bound">p₁</a> <a id="4467" href="Categories.Object.Product.Morphisms.html#802" class="Function Operator">⇒</a> <a id="4469" href="Categories.Object.Product.Morphisms.html#4450" class="Bound">p₂</a> <a id="4472" href="Categories.Object.Product.Morphisms.html#802" class="Function Operator">]</a> <a id="4474" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="4477" href="Categories.Object.Product.Morphisms.html#802" class="Function Operator">×</a> <a id="4479" href="Categories.Object.Product.Morphisms.html#4458" class="Bound">g</a>

<a id="first-id"></a><a id="4482" href="Categories.Object.Product.Morphisms.html#4482" class="Function">first-id</a> <a id="4491" class="Symbol">:</a> <a id="4493" class="Symbol">∀</a> <a id="4495" class="Symbol">(</a><a id="4496" href="Categories.Object.Product.Morphisms.html#4496" class="Bound">p</a> <a id="4498" class="Symbol">:</a> <a id="4500" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="4508" href="Categories.Object.Product.Morphisms.html#464" class="Generalizable">A</a> <a id="4510" href="Categories.Object.Product.Morphisms.html#466" class="Generalizable">B</a><a id="4511" class="Symbol">)</a> <a id="4513" class="Symbol">→</a> <a id="4515" href="Categories.Object.Product.Morphisms.html#4240" class="Function Operator">[</a> <a id="4517" href="Categories.Object.Product.Morphisms.html#4496" class="Bound">p</a> <a id="4519" href="Categories.Object.Product.Morphisms.html#4240" class="Function Operator">⇒</a> <a id="4521" href="Categories.Object.Product.Morphisms.html#4496" class="Bound">p</a> <a id="4523" href="Categories.Object.Product.Morphisms.html#4240" class="Function Operator">]</a> <a id="4525" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="4528" href="Categories.Object.Product.Morphisms.html#4240" class="Function Operator">×id</a> <a id="4532" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="4534" href="Categories.Category.Core.html#630" class="Field">id</a>
<a id="4537" href="Categories.Object.Product.Morphisms.html#4482" class="Function">first-id</a> <a id="4546" class="Symbol">=</a> <a id="4548" href="Categories.Object.Product.Morphisms.html#1026" class="Function">id×id</a>

<a id="second-id"></a><a id="4555" href="Categories.Object.Product.Morphisms.html#4555" class="Function">second-id</a> <a id="4565" class="Symbol">:</a> <a id="4567" class="Symbol">∀</a> <a id="4569" class="Symbol">(</a><a id="4570" href="Categories.Object.Product.Morphisms.html#4570" class="Bound">p</a> <a id="4572" class="Symbol">:</a> <a id="4574" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="4582" href="Categories.Object.Product.Morphisms.html#464" class="Generalizable">A</a> <a id="4584" href="Categories.Object.Product.Morphisms.html#466" class="Generalizable">B</a><a id="4585" class="Symbol">)</a> <a id="4587" class="Symbol">→</a> <a id="4589" href="Categories.Object.Product.Morphisms.html#4362" class="Function Operator">[</a> <a id="4591" href="Categories.Object.Product.Morphisms.html#4570" class="Bound">p</a> <a id="4593" href="Categories.Object.Product.Morphisms.html#4362" class="Function Operator">⇒</a> <a id="4595" href="Categories.Object.Product.Morphisms.html#4570" class="Bound">p</a> <a id="4597" href="Categories.Object.Product.Morphisms.html#4362" class="Function Operator">]id×</a> <a id="4602" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="4605" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="4607" href="Categories.Category.Core.html#630" class="Field">id</a>
<a id="4610" href="Categories.Object.Product.Morphisms.html#4555" class="Function">second-id</a> <a id="4620" class="Symbol">=</a> <a id="4622" href="Categories.Object.Product.Morphisms.html#1026" class="Function">id×id</a>

<a id="[_⇒_]×id∘⟨⟩"></a><a id="4629" href="Categories.Object.Product.Morphisms.html#4629" class="Function Operator">[_⇒_]×id∘⟨⟩</a> <a id="4641" class="Symbol">:</a> <a id="4643" class="Symbol">∀</a> <a id="4645" class="Symbol">(</a><a id="4646" href="Categories.Object.Product.Morphisms.html#4646" class="Bound">p₁</a> <a id="4649" class="Symbol">:</a> <a id="4651" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="4659" href="Categories.Object.Product.Morphisms.html#466" class="Generalizable">B</a> <a id="4661" href="Categories.Object.Product.Morphisms.html#470" class="Generalizable">D</a><a id="4662" class="Symbol">)</a> <a id="4664" class="Symbol">(</a><a id="4665" href="Categories.Object.Product.Morphisms.html#4665" class="Bound">p₂</a> <a id="4668" class="Symbol">:</a> <a id="4670" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="4678" href="Categories.Object.Product.Morphisms.html#468" class="Generalizable">C</a> <a id="4680" href="Categories.Object.Product.Morphisms.html#470" class="Generalizable">D</a><a id="4681" class="Symbol">)</a> <a id="4683" class="Symbol">→</a>
                  <a id="4703" href="Categories.Object.Product.Morphisms.html#4240" class="Function Operator">[</a> <a id="4705" href="Categories.Object.Product.Morphisms.html#4646" class="Bound">p₁</a> <a id="4708" href="Categories.Object.Product.Morphisms.html#4240" class="Function Operator">⇒</a> <a id="4710" href="Categories.Object.Product.Morphisms.html#4665" class="Bound">p₂</a> <a id="4713" href="Categories.Object.Product.Morphisms.html#4240" class="Function Operator">]</a> <a id="4715" href="Categories.Object.Product.Morphisms.html#486" class="Generalizable">f</a> <a id="4717" href="Categories.Object.Product.Morphisms.html#4240" class="Function Operator">×id</a> <a id="4721" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4723" href="Categories.Object.Product.Morphisms.html#579" class="Function Operator">[</a> <a id="4725" href="Categories.Object.Product.Morphisms.html#4646" class="Bound">p₁</a> <a id="4728" href="Categories.Object.Product.Morphisms.html#579" class="Function Operator">]⟨</a> <a id="4731" href="Categories.Object.Product.Morphisms.html#488" class="Generalizable">f′</a> <a id="4734" href="Categories.Object.Product.Morphisms.html#579" class="Function Operator">,</a> <a id="4736" href="Categories.Object.Product.Morphisms.html#493" class="Generalizable">g′</a> <a id="4739" href="Categories.Object.Product.Morphisms.html#579" class="Function Operator">⟩</a> <a id="4741" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="4743" href="Categories.Object.Product.Morphisms.html#579" class="Function Operator">[</a> <a id="4745" href="Categories.Object.Product.Morphisms.html#4665" class="Bound">p₂</a> <a id="4748" href="Categories.Object.Product.Morphisms.html#579" class="Function Operator">]⟨</a> <a id="4751" href="Categories.Object.Product.Morphisms.html#486" class="Generalizable">f</a> <a id="4753" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4755" href="Categories.Object.Product.Morphisms.html#488" class="Generalizable">f′</a> <a id="4758" href="Categories.Object.Product.Morphisms.html#579" class="Function Operator">,</a> <a id="4760" href="Categories.Object.Product.Morphisms.html#493" class="Generalizable">g′</a> <a id="4763" href="Categories.Object.Product.Morphisms.html#579" class="Function Operator">⟩</a>
<a id="4765" href="Categories.Object.Product.Morphisms.html#4629" class="Function Operator">[_⇒_]×id∘⟨⟩</a> <a id="4777" class="Symbol">{</a><a id="4778" class="Argument">f</a> <a id="4780" class="Symbol">=</a> <a id="4782" href="Categories.Object.Product.Morphisms.html#4782" class="Bound">f</a><a id="4783" class="Symbol">}</a> <a id="4785" class="Symbol">{</a><a id="4786" class="Argument">f′</a> <a id="4789" class="Symbol">=</a> <a id="4791" href="Categories.Object.Product.Morphisms.html#4791" class="Bound">f′</a><a id="4793" class="Symbol">}</a> <a id="4795" class="Symbol">{</a><a id="4796" class="Argument">g′</a> <a id="4799" class="Symbol">=</a> <a id="4801" href="Categories.Object.Product.Morphisms.html#4801" class="Bound">g′</a><a id="4803" class="Symbol">}</a> <a id="4805" href="Categories.Object.Product.Morphisms.html#4805" class="Bound">p₁</a> <a id="4808" href="Categories.Object.Product.Morphisms.html#4808" class="Bound">p₂</a> <a id="4811" class="Symbol">=</a> <a id="4813" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="4821" href="Categories.Object.Product.Morphisms.html#4240" class="Function Operator">[</a> <a id="4823" href="Categories.Object.Product.Morphisms.html#4805" class="Bound">p₁</a> <a id="4826" href="Categories.Object.Product.Morphisms.html#4240" class="Function Operator">⇒</a> <a id="4828" href="Categories.Object.Product.Morphisms.html#4808" class="Bound">p₂</a> <a id="4831" href="Categories.Object.Product.Morphisms.html#4240" class="Function Operator">]</a> <a id="4833" href="Categories.Object.Product.Morphisms.html#4782" class="Bound">f</a> <a id="4835" href="Categories.Object.Product.Morphisms.html#4240" class="Function Operator">×id</a> <a id="4839" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4841" href="Categories.Object.Product.Morphisms.html#579" class="Function Operator">[</a> <a id="4843" href="Categories.Object.Product.Morphisms.html#4805" class="Bound">p₁</a> <a id="4846" href="Categories.Object.Product.Morphisms.html#579" class="Function Operator">]⟨</a> <a id="4849" href="Categories.Object.Product.Morphisms.html#4791" class="Bound">f′</a> <a id="4852" href="Categories.Object.Product.Morphisms.html#579" class="Function Operator">,</a> <a id="4854" href="Categories.Object.Product.Morphisms.html#4801" class="Bound">g′</a> <a id="4857" href="Categories.Object.Product.Morphisms.html#579" class="Function Operator">⟩</a> <a id="4859" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4862" href="Categories.Object.Product.Morphisms.html#1946" class="Function Operator">[</a> <a id="4864" href="Categories.Object.Product.Morphisms.html#4805" class="Bound">p₁</a> <a id="4867" href="Categories.Object.Product.Morphisms.html#1946" class="Function Operator">⇒</a> <a id="4869" href="Categories.Object.Product.Morphisms.html#4808" class="Bound">p₂</a> <a id="4872" href="Categories.Object.Product.Morphisms.html#1946" class="Function Operator">]×∘⟨⟩</a> <a id="4878" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="4882" href="Categories.Object.Product.Morphisms.html#579" class="Function Operator">[</a> <a id="4884" href="Categories.Object.Product.Morphisms.html#4808" class="Bound">p₂</a> <a id="4887" href="Categories.Object.Product.Morphisms.html#579" class="Function Operator">]⟨</a> <a id="4890" href="Categories.Object.Product.Morphisms.html#4782" class="Bound">f</a> <a id="4892" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4894" href="Categories.Object.Product.Morphisms.html#4791" class="Bound">f′</a> <a id="4897" href="Categories.Object.Product.Morphisms.html#579" class="Function Operator">,</a> <a id="4899" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="4902" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4904" href="Categories.Object.Product.Morphisms.html#4801" class="Bound">g′</a> <a id="4907" href="Categories.Object.Product.Morphisms.html#579" class="Function Operator">⟩</a>            <a id="4920" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4923" href="Categories.Object.Product.Core.html#836" class="Function">p₂.⟨⟩-cong₂</a> <a id="4935" href="Relation.Binary.Structures.html#1641" class="Function">Equiv.refl</a> <a id="4946" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a> <a id="4956" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="4960" href="Categories.Object.Product.Morphisms.html#579" class="Function Operator">[</a> <a id="4962" href="Categories.Object.Product.Morphisms.html#4808" class="Bound">p₂</a> <a id="4965" href="Categories.Object.Product.Morphisms.html#579" class="Function Operator">]⟨</a> <a id="4968" href="Categories.Object.Product.Morphisms.html#4782" class="Bound">f</a> <a id="4970" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4972" href="Categories.Object.Product.Morphisms.html#4791" class="Bound">f′</a> <a id="4975" href="Categories.Object.Product.Morphisms.html#579" class="Function Operator">,</a> <a id="4977" href="Categories.Object.Product.Morphisms.html#4801" class="Bound">g′</a> <a id="4980" href="Categories.Object.Product.Morphisms.html#579" class="Function Operator">⟩</a>                 <a id="4998" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="5002" class="Keyword">where</a> <a id="5008" class="Keyword">module</a> <a id="5015" href="Categories.Object.Product.Morphisms.html#5015" class="Module">p₂</a> <a id="5018" class="Symbol">=</a> <a id="5020" href="Categories.Object.Product.Core.html#435" class="Module">Product</a> <a id="5028" href="Categories.Object.Product.Morphisms.html#4808" class="Bound">p₂</a>

<a id="[_⇒_]id×∘⟨⟩"></a><a id="5032" href="Categories.Object.Product.Morphisms.html#5032" class="Function Operator">[_⇒_]id×∘⟨⟩</a> <a id="5044" class="Symbol">:</a> <a id="5046" class="Symbol">∀</a> <a id="5048" class="Symbol">(</a><a id="5049" href="Categories.Object.Product.Morphisms.html#5049" class="Bound">p₁</a> <a id="5052" class="Symbol">:</a> <a id="5054" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="5062" href="Categories.Object.Product.Morphisms.html#466" class="Generalizable">B</a> <a id="5064" href="Categories.Object.Product.Morphisms.html#470" class="Generalizable">D</a><a id="5065" class="Symbol">)</a> <a id="5067" class="Symbol">(</a><a id="5068" href="Categories.Object.Product.Morphisms.html#5068" class="Bound">p₂</a> <a id="5071" class="Symbol">:</a> <a id="5073" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="5081" href="Categories.Object.Product.Morphisms.html#466" class="Generalizable">B</a> <a id="5083" href="Categories.Object.Product.Morphisms.html#472" class="Generalizable">E</a><a id="5084" class="Symbol">)</a> <a id="5086" class="Symbol">→</a>
                   <a id="5107" href="Categories.Object.Product.Morphisms.html#4362" class="Function Operator">[</a> <a id="5109" href="Categories.Object.Product.Morphisms.html#5049" class="Bound">p₁</a> <a id="5112" href="Categories.Object.Product.Morphisms.html#4362" class="Function Operator">⇒</a> <a id="5114" href="Categories.Object.Product.Morphisms.html#5068" class="Bound">p₂</a> <a id="5117" href="Categories.Object.Product.Morphisms.html#4362" class="Function Operator">]id×</a> <a id="5122" href="Categories.Object.Product.Morphisms.html#491" class="Generalizable">g</a> <a id="5124" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5126" href="Categories.Object.Product.Morphisms.html#579" class="Function Operator">[</a> <a id="5128" href="Categories.Object.Product.Morphisms.html#5049" class="Bound">p₁</a> <a id="5131" href="Categories.Object.Product.Morphisms.html#579" class="Function Operator">]⟨</a> <a id="5134" href="Categories.Object.Product.Morphisms.html#488" class="Generalizable">f′</a> <a id="5137" href="Categories.Object.Product.Morphisms.html#579" class="Function Operator">,</a> <a id="5139" href="Categories.Object.Product.Morphisms.html#493" class="Generalizable">g′</a> <a id="5142" href="Categories.Object.Product.Morphisms.html#579" class="Function Operator">⟩</a> <a id="5144" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="5146" href="Categories.Object.Product.Morphisms.html#579" class="Function Operator">[</a> <a id="5148" href="Categories.Object.Product.Morphisms.html#5068" class="Bound">p₂</a> <a id="5151" href="Categories.Object.Product.Morphisms.html#579" class="Function Operator">]⟨</a> <a id="5154" href="Categories.Object.Product.Morphisms.html#488" class="Generalizable">f′</a> <a id="5157" href="Categories.Object.Product.Morphisms.html#579" class="Function Operator">,</a> <a id="5159" href="Categories.Object.Product.Morphisms.html#491" class="Generalizable">g</a> <a id="5161" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5163" href="Categories.Object.Product.Morphisms.html#493" class="Generalizable">g′</a> <a id="5166" href="Categories.Object.Product.Morphisms.html#579" class="Function Operator">⟩</a>
<a id="5168" href="Categories.Object.Product.Morphisms.html#5032" class="Function Operator">[_⇒_]id×∘⟨⟩</a> <a id="5180" class="Symbol">{</a><a id="5181" class="Argument">g</a> <a id="5183" class="Symbol">=</a> <a id="5185" href="Categories.Object.Product.Morphisms.html#5185" class="Bound">g</a><a id="5186" class="Symbol">}</a> <a id="5188" class="Symbol">{</a><a id="5189" class="Argument">f′</a> <a id="5192" class="Symbol">=</a> <a id="5194" href="Categories.Object.Product.Morphisms.html#5194" class="Bound">f′</a><a id="5196" class="Symbol">}</a> <a id="5198" class="Symbol">{</a><a id="5199" class="Argument">g′</a> <a id="5202" class="Symbol">=</a> <a id="5204" href="Categories.Object.Product.Morphisms.html#5204" class="Bound">g′</a><a id="5206" class="Symbol">}</a> <a id="5208" href="Categories.Object.Product.Morphisms.html#5208" class="Bound">p₁</a> <a id="5211" href="Categories.Object.Product.Morphisms.html#5211" class="Bound">p₂</a> <a id="5214" class="Symbol">=</a> <a id="5216" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="5224" href="Categories.Object.Product.Morphisms.html#4362" class="Function Operator">[</a> <a id="5226" href="Categories.Object.Product.Morphisms.html#5208" class="Bound">p₁</a> <a id="5229" href="Categories.Object.Product.Morphisms.html#4362" class="Function Operator">⇒</a> <a id="5231" href="Categories.Object.Product.Morphisms.html#5211" class="Bound">p₂</a> <a id="5234" href="Categories.Object.Product.Morphisms.html#4362" class="Function Operator">]id×</a> <a id="5239" href="Categories.Object.Product.Morphisms.html#5185" class="Bound">g</a> <a id="5241" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5243" href="Categories.Object.Product.Morphisms.html#579" class="Function Operator">[</a> <a id="5245" href="Categories.Object.Product.Morphisms.html#5208" class="Bound">p₁</a> <a id="5248" href="Categories.Object.Product.Morphisms.html#579" class="Function Operator">]⟨</a> <a id="5251" href="Categories.Object.Product.Morphisms.html#5194" class="Bound">f′</a> <a id="5254" href="Categories.Object.Product.Morphisms.html#579" class="Function Operator">,</a> <a id="5256" href="Categories.Object.Product.Morphisms.html#5204" class="Bound">g′</a> <a id="5259" href="Categories.Object.Product.Morphisms.html#579" class="Function Operator">⟩</a> <a id="5261" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5264" href="Categories.Object.Product.Morphisms.html#1946" class="Function Operator">[</a> <a id="5266" href="Categories.Object.Product.Morphisms.html#5208" class="Bound">p₁</a> <a id="5269" href="Categories.Object.Product.Morphisms.html#1946" class="Function Operator">⇒</a> <a id="5271" href="Categories.Object.Product.Morphisms.html#5211" class="Bound">p₂</a> <a id="5274" href="Categories.Object.Product.Morphisms.html#1946" class="Function Operator">]×∘⟨⟩</a> <a id="5280" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="5284" href="Categories.Object.Product.Morphisms.html#579" class="Function Operator">[</a> <a id="5286" href="Categories.Object.Product.Morphisms.html#5211" class="Bound">p₂</a> <a id="5289" href="Categories.Object.Product.Morphisms.html#579" class="Function Operator">]⟨</a> <a id="5292" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="5295" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5297" href="Categories.Object.Product.Morphisms.html#5194" class="Bound">f′</a> <a id="5300" href="Categories.Object.Product.Morphisms.html#579" class="Function Operator">,</a> <a id="5302" href="Categories.Object.Product.Morphisms.html#5185" class="Bound">g</a> <a id="5304" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5306" href="Categories.Object.Product.Morphisms.html#5204" class="Bound">g′</a> <a id="5309" href="Categories.Object.Product.Morphisms.html#579" class="Function Operator">⟩</a>              <a id="5324" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5327" href="Categories.Object.Product.Core.html#836" class="Function">p₂.⟨⟩-cong₂</a> <a id="5339" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a> <a id="5349" href="Relation.Binary.Structures.html#1641" class="Function">Equiv.refl</a> <a id="5360" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="5364" href="Categories.Object.Product.Morphisms.html#579" class="Function Operator">[</a> <a id="5366" href="Categories.Object.Product.Morphisms.html#5211" class="Bound">p₂</a> <a id="5369" href="Categories.Object.Product.Morphisms.html#579" class="Function Operator">]⟨</a> <a id="5372" href="Categories.Object.Product.Morphisms.html#5194" class="Bound">f′</a> <a id="5375" href="Categories.Object.Product.Morphisms.html#579" class="Function Operator">,</a> <a id="5377" href="Categories.Object.Product.Morphisms.html#5185" class="Bound">g</a> <a id="5379" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5381" href="Categories.Object.Product.Morphisms.html#5204" class="Bound">g′</a> <a id="5384" href="Categories.Object.Product.Morphisms.html#579" class="Function Operator">⟩</a>                   <a id="5404" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="5408" class="Keyword">where</a> <a id="5414" class="Keyword">module</a> <a id="5421" href="Categories.Object.Product.Morphisms.html#5421" class="Module">p₂</a> <a id="5424" class="Symbol">=</a> <a id="5426" href="Categories.Object.Product.Core.html#435" class="Module">Product</a> <a id="5434" href="Categories.Object.Product.Morphisms.html#5211" class="Bound">p₂</a>

<a id="[_⇒_⇒_]×id∘×id"></a><a id="5438" href="Categories.Object.Product.Morphisms.html#5438" class="Function Operator">[_⇒_⇒_]×id∘×id</a> <a id="5453" class="Symbol">:</a> <a id="5455" class="Symbol">∀</a> <a id="5457" class="Symbol">(</a><a id="5458" href="Categories.Object.Product.Morphisms.html#5458" class="Bound">p₁</a> <a id="5461" class="Symbol">:</a> <a id="5463" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="5471" href="Categories.Object.Product.Morphisms.html#464" class="Generalizable">A</a> <a id="5473" href="Categories.Object.Product.Morphisms.html#470" class="Generalizable">D</a><a id="5474" class="Symbol">)</a> <a id="5476" class="Symbol">(</a><a id="5477" href="Categories.Object.Product.Morphisms.html#5477" class="Bound">p₂</a> <a id="5480" class="Symbol">:</a> <a id="5482" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="5490" href="Categories.Object.Product.Morphisms.html#466" class="Generalizable">B</a> <a id="5492" href="Categories.Object.Product.Morphisms.html#470" class="Generalizable">D</a><a id="5493" class="Symbol">)</a> <a id="5495" class="Symbol">(</a><a id="5496" href="Categories.Object.Product.Morphisms.html#5496" class="Bound">p₃</a> <a id="5499" class="Symbol">:</a> <a id="5501" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="5509" href="Categories.Object.Product.Morphisms.html#468" class="Generalizable">C</a> <a id="5511" href="Categories.Object.Product.Morphisms.html#470" class="Generalizable">D</a><a id="5512" class="Symbol">)</a> <a id="5514" class="Symbol">→</a>
                       <a id="5539" href="Categories.Object.Product.Morphisms.html#4240" class="Function Operator">[</a> <a id="5541" href="Categories.Object.Product.Morphisms.html#5477" class="Bound">p₂</a> <a id="5544" href="Categories.Object.Product.Morphisms.html#4240" class="Function Operator">⇒</a> <a id="5546" href="Categories.Object.Product.Morphisms.html#5496" class="Bound">p₃</a> <a id="5549" href="Categories.Object.Product.Morphisms.html#4240" class="Function Operator">]</a> <a id="5551" href="Categories.Object.Product.Morphisms.html#486" class="Generalizable">f</a> <a id="5553" href="Categories.Object.Product.Morphisms.html#4240" class="Function Operator">×id</a> <a id="5557" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5559" href="Categories.Object.Product.Morphisms.html#4240" class="Function Operator">[</a> <a id="5561" href="Categories.Object.Product.Morphisms.html#5458" class="Bound">p₁</a> <a id="5564" href="Categories.Object.Product.Morphisms.html#4240" class="Function Operator">⇒</a> <a id="5566" href="Categories.Object.Product.Morphisms.html#5477" class="Bound">p₂</a> <a id="5569" href="Categories.Object.Product.Morphisms.html#4240" class="Function Operator">]</a> <a id="5571" href="Categories.Object.Product.Morphisms.html#491" class="Generalizable">g</a> <a id="5573" href="Categories.Object.Product.Morphisms.html#4240" class="Function Operator">×id</a> <a id="5577" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="5579" href="Categories.Object.Product.Morphisms.html#4240" class="Function Operator">[</a> <a id="5581" href="Categories.Object.Product.Morphisms.html#5458" class="Bound">p₁</a> <a id="5584" href="Categories.Object.Product.Morphisms.html#4240" class="Function Operator">⇒</a> <a id="5586" href="Categories.Object.Product.Morphisms.html#5496" class="Bound">p₃</a> <a id="5589" href="Categories.Object.Product.Morphisms.html#4240" class="Function Operator">]</a> <a id="5591" href="Categories.Object.Product.Morphisms.html#486" class="Generalizable">f</a> <a id="5593" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5595" href="Categories.Object.Product.Morphisms.html#491" class="Generalizable">g</a> <a id="5597" href="Categories.Object.Product.Morphisms.html#4240" class="Function Operator">×id</a>
<a id="5601" href="Categories.Object.Product.Morphisms.html#5438" class="Function Operator">[_⇒_⇒_]×id∘×id</a> <a id="5616" class="Symbol">{</a><a id="5617" class="Argument">f</a> <a id="5619" class="Symbol">=</a> <a id="5621" href="Categories.Object.Product.Morphisms.html#5621" class="Bound">f</a><a id="5622" class="Symbol">}</a> <a id="5624" class="Symbol">{</a><a id="5625" class="Argument">g</a> <a id="5627" class="Symbol">=</a> <a id="5629" href="Categories.Object.Product.Morphisms.html#5629" class="Bound">g</a><a id="5630" class="Symbol">}</a> <a id="5632" href="Categories.Object.Product.Morphisms.html#5632" class="Bound">p₁</a> <a id="5635" href="Categories.Object.Product.Morphisms.html#5635" class="Bound">p₂</a> <a id="5638" href="Categories.Object.Product.Morphisms.html#5638" class="Bound">p₃</a> <a id="5641" class="Symbol">=</a> <a id="5643" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="5651" href="Categories.Object.Product.Morphisms.html#4240" class="Function Operator">[</a> <a id="5653" href="Categories.Object.Product.Morphisms.html#5635" class="Bound">p₂</a> <a id="5656" href="Categories.Object.Product.Morphisms.html#4240" class="Function Operator">⇒</a> <a id="5658" href="Categories.Object.Product.Morphisms.html#5638" class="Bound">p₃</a> <a id="5661" href="Categories.Object.Product.Morphisms.html#4240" class="Function Operator">]</a> <a id="5663" href="Categories.Object.Product.Morphisms.html#5621" class="Bound">f</a> <a id="5665" href="Categories.Object.Product.Morphisms.html#4240" class="Function Operator">×id</a> <a id="5669" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5671" href="Categories.Object.Product.Morphisms.html#4240" class="Function Operator">[</a> <a id="5673" href="Categories.Object.Product.Morphisms.html#5632" class="Bound">p₁</a> <a id="5676" href="Categories.Object.Product.Morphisms.html#4240" class="Function Operator">⇒</a> <a id="5678" href="Categories.Object.Product.Morphisms.html#5635" class="Bound">p₂</a> <a id="5681" href="Categories.Object.Product.Morphisms.html#4240" class="Function Operator">]</a> <a id="5683" href="Categories.Object.Product.Morphisms.html#5629" class="Bound">g</a> <a id="5685" href="Categories.Object.Product.Morphisms.html#4240" class="Function Operator">×id</a> <a id="5689" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5692" href="Categories.Object.Product.Morphisms.html#3043" class="Function Operator">[</a> <a id="5694" href="Categories.Object.Product.Morphisms.html#5632" class="Bound">p₁</a> <a id="5697" href="Categories.Object.Product.Morphisms.html#3043" class="Function Operator">⇒</a> <a id="5699" href="Categories.Object.Product.Morphisms.html#5635" class="Bound">p₂</a> <a id="5702" href="Categories.Object.Product.Morphisms.html#3043" class="Function Operator">⇒</a> <a id="5704" href="Categories.Object.Product.Morphisms.html#5638" class="Bound">p₃</a> <a id="5707" href="Categories.Object.Product.Morphisms.html#3043" class="Function Operator">]×∘×</a> <a id="5712" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="5716" href="Categories.Object.Product.Morphisms.html#802" class="Function Operator">[</a> <a id="5718" href="Categories.Object.Product.Morphisms.html#5632" class="Bound">p₁</a> <a id="5721" href="Categories.Object.Product.Morphisms.html#802" class="Function Operator">⇒</a> <a id="5723" href="Categories.Object.Product.Morphisms.html#5638" class="Bound">p₃</a> <a id="5726" href="Categories.Object.Product.Morphisms.html#802" class="Function Operator">]</a> <a id="5728" class="Symbol">(</a><a id="5729" href="Categories.Object.Product.Morphisms.html#5621" class="Bound">f</a> <a id="5731" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5733" href="Categories.Object.Product.Morphisms.html#5629" class="Bound">g</a><a id="5734" class="Symbol">)</a> <a id="5736" href="Categories.Object.Product.Morphisms.html#802" class="Function Operator">×</a> <a id="5738" class="Symbol">(</a><a id="5739" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="5742" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5744" href="Categories.Category.Core.html#630" class="Field">id</a><a id="5746" class="Symbol">)</a>       <a id="5754" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5757" href="Categories.Object.Product.Morphisms.html#1695" class="Function Operator">[</a> <a id="5759" href="Categories.Object.Product.Morphisms.html#5632" class="Bound">p₁</a> <a id="5762" href="Categories.Object.Product.Morphisms.html#1695" class="Function Operator">⇒</a> <a id="5764" href="Categories.Object.Product.Morphisms.html#5638" class="Bound">p₃</a> <a id="5767" href="Categories.Object.Product.Morphisms.html#1695" class="Function Operator">]×-cong₂</a> <a id="5776" href="Relation.Binary.Structures.html#1641" class="Function">Equiv.refl</a> <a id="5787" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a> <a id="5797" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="5801" href="Categories.Object.Product.Morphisms.html#4240" class="Function Operator">[</a> <a id="5803" href="Categories.Object.Product.Morphisms.html#5632" class="Bound">p₁</a> <a id="5806" href="Categories.Object.Product.Morphisms.html#4240" class="Function Operator">⇒</a> <a id="5808" href="Categories.Object.Product.Morphisms.html#5638" class="Bound">p₃</a> <a id="5811" href="Categories.Object.Product.Morphisms.html#4240" class="Function Operator">]</a> <a id="5813" href="Categories.Object.Product.Morphisms.html#5621" class="Bound">f</a> <a id="5815" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5817" href="Categories.Object.Product.Morphisms.html#5629" class="Bound">g</a> <a id="5819" href="Categories.Object.Product.Morphisms.html#4240" class="Function Operator">×id</a>                 <a id="5839" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="[_⇒_⇒_]id×∘id×"></a><a id="5842" href="Categories.Object.Product.Morphisms.html#5842" class="Function Operator">[_⇒_⇒_]id×∘id×</a> <a id="5857" class="Symbol">:</a> <a id="5859" class="Symbol">∀</a> <a id="5861" class="Symbol">(</a><a id="5862" href="Categories.Object.Product.Morphisms.html#5862" class="Bound">p₁</a> <a id="5865" class="Symbol">:</a> <a id="5867" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="5875" href="Categories.Object.Product.Morphisms.html#464" class="Generalizable">A</a> <a id="5877" href="Categories.Object.Product.Morphisms.html#466" class="Generalizable">B</a><a id="5878" class="Symbol">)</a> <a id="5880" class="Symbol">(</a><a id="5881" href="Categories.Object.Product.Morphisms.html#5881" class="Bound">p₂</a> <a id="5884" class="Symbol">:</a> <a id="5886" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="5894" href="Categories.Object.Product.Morphisms.html#464" class="Generalizable">A</a> <a id="5896" href="Categories.Object.Product.Morphisms.html#468" class="Generalizable">C</a><a id="5897" class="Symbol">)</a> <a id="5899" class="Symbol">(</a><a id="5900" href="Categories.Object.Product.Morphisms.html#5900" class="Bound">p₃</a> <a id="5903" class="Symbol">:</a> <a id="5905" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="5913" href="Categories.Object.Product.Morphisms.html#464" class="Generalizable">A</a> <a id="5915" href="Categories.Object.Product.Morphisms.html#470" class="Generalizable">D</a><a id="5916" class="Symbol">)</a> <a id="5918" class="Symbol">→</a>
                         <a id="5945" href="Categories.Object.Product.Morphisms.html#4362" class="Function Operator">[</a> <a id="5947" href="Categories.Object.Product.Morphisms.html#5881" class="Bound">p₂</a> <a id="5950" href="Categories.Object.Product.Morphisms.html#4362" class="Function Operator">⇒</a> <a id="5952" href="Categories.Object.Product.Morphisms.html#5900" class="Bound">p₃</a> <a id="5955" href="Categories.Object.Product.Morphisms.html#4362" class="Function Operator">]id×</a> <a id="5960" href="Categories.Object.Product.Morphisms.html#486" class="Generalizable">f</a> <a id="5962" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5964" href="Categories.Object.Product.Morphisms.html#4362" class="Function Operator">[</a> <a id="5966" href="Categories.Object.Product.Morphisms.html#5862" class="Bound">p₁</a> <a id="5969" href="Categories.Object.Product.Morphisms.html#4362" class="Function Operator">⇒</a> <a id="5971" href="Categories.Object.Product.Morphisms.html#5881" class="Bound">p₂</a> <a id="5974" href="Categories.Object.Product.Morphisms.html#4362" class="Function Operator">]id×</a> <a id="5979" href="Categories.Object.Product.Morphisms.html#491" class="Generalizable">g</a> <a id="5981" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="5983" href="Categories.Object.Product.Morphisms.html#4362" class="Function Operator">[</a> <a id="5985" href="Categories.Object.Product.Morphisms.html#5862" class="Bound">p₁</a> <a id="5988" href="Categories.Object.Product.Morphisms.html#4362" class="Function Operator">⇒</a> <a id="5990" href="Categories.Object.Product.Morphisms.html#5900" class="Bound">p₃</a> <a id="5993" href="Categories.Object.Product.Morphisms.html#4362" class="Function Operator">]id×</a><a id="5997" class="Symbol">(</a><a id="5998" href="Categories.Object.Product.Morphisms.html#486" class="Generalizable">f</a> <a id="6000" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6002" href="Categories.Object.Product.Morphisms.html#491" class="Generalizable">g</a><a id="6003" class="Symbol">)</a>
<a id="6005" href="Categories.Object.Product.Morphisms.html#5842" class="Function Operator">[_⇒_⇒_]id×∘id×</a> <a id="6020" class="Symbol">{</a><a id="6021" class="Argument">f</a> <a id="6023" class="Symbol">=</a> <a id="6025" href="Categories.Object.Product.Morphisms.html#6025" class="Bound">f</a><a id="6026" class="Symbol">}</a> <a id="6028" class="Symbol">{</a><a id="6029" class="Argument">g</a> <a id="6031" class="Symbol">=</a> <a id="6033" href="Categories.Object.Product.Morphisms.html#6033" class="Bound">g</a><a id="6034" class="Symbol">}</a> <a id="6036" href="Categories.Object.Product.Morphisms.html#6036" class="Bound">p₁</a> <a id="6039" href="Categories.Object.Product.Morphisms.html#6039" class="Bound">p₂</a> <a id="6042" href="Categories.Object.Product.Morphisms.html#6042" class="Bound">p₃</a> <a id="6045" class="Symbol">=</a> <a id="6047" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="6055" href="Categories.Object.Product.Morphisms.html#4362" class="Function Operator">[</a> <a id="6057" href="Categories.Object.Product.Morphisms.html#6039" class="Bound">p₂</a> <a id="6060" href="Categories.Object.Product.Morphisms.html#4362" class="Function Operator">⇒</a> <a id="6062" href="Categories.Object.Product.Morphisms.html#6042" class="Bound">p₃</a> <a id="6065" href="Categories.Object.Product.Morphisms.html#4362" class="Function Operator">]id×</a> <a id="6070" href="Categories.Object.Product.Morphisms.html#6025" class="Bound">f</a> <a id="6072" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6074" href="Categories.Object.Product.Morphisms.html#4362" class="Function Operator">[</a> <a id="6076" href="Categories.Object.Product.Morphisms.html#6036" class="Bound">p₁</a> <a id="6079" href="Categories.Object.Product.Morphisms.html#4362" class="Function Operator">⇒</a> <a id="6081" href="Categories.Object.Product.Morphisms.html#6039" class="Bound">p₂</a> <a id="6084" href="Categories.Object.Product.Morphisms.html#4362" class="Function Operator">]id×</a> <a id="6089" href="Categories.Object.Product.Morphisms.html#6033" class="Bound">g</a> <a id="6091" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="6094" href="Categories.Object.Product.Morphisms.html#3043" class="Function Operator">[</a> <a id="6096" href="Categories.Object.Product.Morphisms.html#6036" class="Bound">p₁</a> <a id="6099" href="Categories.Object.Product.Morphisms.html#3043" class="Function Operator">⇒</a> <a id="6101" href="Categories.Object.Product.Morphisms.html#6039" class="Bound">p₂</a> <a id="6104" href="Categories.Object.Product.Morphisms.html#3043" class="Function Operator">⇒</a> <a id="6106" href="Categories.Object.Product.Morphisms.html#6042" class="Bound">p₃</a> <a id="6109" href="Categories.Object.Product.Morphisms.html#3043" class="Function Operator">]×∘×</a> <a id="6114" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="6118" href="Categories.Object.Product.Morphisms.html#802" class="Function Operator">[</a> <a id="6120" href="Categories.Object.Product.Morphisms.html#6036" class="Bound">p₁</a> <a id="6123" href="Categories.Object.Product.Morphisms.html#802" class="Function Operator">⇒</a> <a id="6125" href="Categories.Object.Product.Morphisms.html#6042" class="Bound">p₃</a> <a id="6128" href="Categories.Object.Product.Morphisms.html#802" class="Function Operator">]</a> <a id="6130" class="Symbol">(</a><a id="6131" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="6134" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6136" href="Categories.Category.Core.html#630" class="Field">id</a><a id="6138" class="Symbol">)</a> <a id="6140" href="Categories.Object.Product.Morphisms.html#802" class="Function Operator">×</a> <a id="6142" class="Symbol">(</a><a id="6143" href="Categories.Object.Product.Morphisms.html#6025" class="Bound">f</a> <a id="6145" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6147" href="Categories.Object.Product.Morphisms.html#6033" class="Bound">g</a><a id="6148" class="Symbol">)</a>     <a id="6154" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="6157" href="Categories.Object.Product.Morphisms.html#1695" class="Function Operator">[</a> <a id="6159" href="Categories.Object.Product.Morphisms.html#6036" class="Bound">p₁</a> <a id="6162" href="Categories.Object.Product.Morphisms.html#1695" class="Function Operator">⇒</a> <a id="6164" href="Categories.Object.Product.Morphisms.html#6042" class="Bound">p₃</a> <a id="6167" href="Categories.Object.Product.Morphisms.html#1695" class="Function Operator">]×-cong₂</a> <a id="6176" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a> <a id="6186" href="Relation.Binary.Structures.html#1641" class="Function">Equiv.refl</a> <a id="6197" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="6201" href="Categories.Object.Product.Morphisms.html#4362" class="Function Operator">[</a> <a id="6203" href="Categories.Object.Product.Morphisms.html#6036" class="Bound">p₁</a> <a id="6206" href="Categories.Object.Product.Morphisms.html#4362" class="Function Operator">⇒</a> <a id="6208" href="Categories.Object.Product.Morphisms.html#6042" class="Bound">p₃</a> <a id="6211" href="Categories.Object.Product.Morphisms.html#4362" class="Function Operator">]id×</a> <a id="6216" class="Symbol">(</a><a id="6217" href="Categories.Object.Product.Morphisms.html#6025" class="Bound">f</a> <a id="6219" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6221" href="Categories.Object.Product.Morphisms.html#6033" class="Bound">g</a><a id="6222" class="Symbol">)</a>              <a id="6237" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="[_⇒_,_⇒_]first↔second"></a><a id="6240" href="Categories.Object.Product.Morphisms.html#6240" class="Function Operator">[_⇒_,_⇒_]first↔second</a> <a id="6262" class="Symbol">:</a> <a id="6264" class="Symbol">∀</a> <a id="6266" class="Symbol">(</a><a id="6267" href="Categories.Object.Product.Morphisms.html#6267" class="Bound">p₁</a> <a id="6270" class="Symbol">:</a> <a id="6272" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="6280" href="Categories.Object.Product.Morphisms.html#464" class="Generalizable">A</a> <a id="6282" href="Categories.Object.Product.Morphisms.html#470" class="Generalizable">D</a><a id="6283" class="Symbol">)</a> <a id="6285" class="Symbol">(</a><a id="6286" href="Categories.Object.Product.Morphisms.html#6286" class="Bound">p₂</a> <a id="6289" class="Symbol">:</a> <a id="6291" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="6299" href="Categories.Object.Product.Morphisms.html#466" class="Generalizable">B</a> <a id="6301" href="Categories.Object.Product.Morphisms.html#470" class="Generalizable">D</a><a id="6302" class="Symbol">)</a>
                          <a id="6330" class="Symbol">(</a><a id="6331" href="Categories.Object.Product.Morphisms.html#6331" class="Bound">p₃</a> <a id="6334" class="Symbol">:</a> <a id="6336" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="6344" href="Categories.Object.Product.Morphisms.html#464" class="Generalizable">A</a> <a id="6346" href="Categories.Object.Product.Morphisms.html#468" class="Generalizable">C</a><a id="6347" class="Symbol">)</a> <a id="6349" class="Symbol">(</a><a id="6350" href="Categories.Object.Product.Morphisms.html#6350" class="Bound">p₄</a> <a id="6353" class="Symbol">:</a> <a id="6355" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="6363" href="Categories.Object.Product.Morphisms.html#466" class="Generalizable">B</a> <a id="6365" href="Categories.Object.Product.Morphisms.html#468" class="Generalizable">C</a><a id="6366" class="Symbol">)</a> <a id="6368" class="Symbol">→</a>
                          <a id="6396" href="Categories.Object.Product.Morphisms.html#4240" class="Function Operator">[</a> <a id="6398" href="Categories.Object.Product.Morphisms.html#6267" class="Bound">p₁</a> <a id="6401" href="Categories.Object.Product.Morphisms.html#4240" class="Function Operator">⇒</a> <a id="6403" href="Categories.Object.Product.Morphisms.html#6286" class="Bound">p₂</a> <a id="6406" href="Categories.Object.Product.Morphisms.html#4240" class="Function Operator">]</a> <a id="6408" href="Categories.Object.Product.Morphisms.html#486" class="Generalizable">f</a> <a id="6410" href="Categories.Object.Product.Morphisms.html#4240" class="Function Operator">×id</a> <a id="6414" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6416" href="Categories.Object.Product.Morphisms.html#4362" class="Function Operator">[</a> <a id="6418" href="Categories.Object.Product.Morphisms.html#6331" class="Bound">p₃</a> <a id="6421" href="Categories.Object.Product.Morphisms.html#4362" class="Function Operator">⇒</a> <a id="6423" href="Categories.Object.Product.Morphisms.html#6267" class="Bound">p₁</a> <a id="6426" href="Categories.Object.Product.Morphisms.html#4362" class="Function Operator">]id×</a> <a id="6431" href="Categories.Object.Product.Morphisms.html#491" class="Generalizable">g</a> <a id="6433" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="6435" href="Categories.Object.Product.Morphisms.html#4362" class="Function Operator">[</a> <a id="6437" href="Categories.Object.Product.Morphisms.html#6350" class="Bound">p₄</a> <a id="6440" href="Categories.Object.Product.Morphisms.html#4362" class="Function Operator">⇒</a> <a id="6442" href="Categories.Object.Product.Morphisms.html#6286" class="Bound">p₂</a> <a id="6445" href="Categories.Object.Product.Morphisms.html#4362" class="Function Operator">]id×</a> <a id="6450" href="Categories.Object.Product.Morphisms.html#491" class="Generalizable">g</a> <a id="6452" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6454" href="Categories.Object.Product.Morphisms.html#4240" class="Function Operator">[</a> <a id="6456" href="Categories.Object.Product.Morphisms.html#6331" class="Bound">p₃</a> <a id="6459" href="Categories.Object.Product.Morphisms.html#4240" class="Function Operator">⇒</a> <a id="6461" href="Categories.Object.Product.Morphisms.html#6350" class="Bound">p₄</a> <a id="6464" href="Categories.Object.Product.Morphisms.html#4240" class="Function Operator">]</a> <a id="6466" href="Categories.Object.Product.Morphisms.html#486" class="Generalizable">f</a> <a id="6468" href="Categories.Object.Product.Morphisms.html#4240" class="Function Operator">×id</a>
<a id="6472" href="Categories.Object.Product.Morphisms.html#6240" class="Function Operator">[_⇒_,_⇒_]first↔second</a> <a id="6494" class="Symbol">{</a><a id="6495" class="Argument">f</a> <a id="6497" class="Symbol">=</a> <a id="6499" href="Categories.Object.Product.Morphisms.html#6499" class="Bound">f</a><a id="6500" class="Symbol">}</a> <a id="6502" class="Symbol">{</a><a id="6503" class="Argument">g</a> <a id="6505" class="Symbol">=</a> <a id="6507" href="Categories.Object.Product.Morphisms.html#6507" class="Bound">g</a><a id="6508" class="Symbol">}</a> <a id="6510" href="Categories.Object.Product.Morphisms.html#6510" class="Bound">p₁</a> <a id="6513" href="Categories.Object.Product.Morphisms.html#6513" class="Bound">p₂</a> <a id="6516" href="Categories.Object.Product.Morphisms.html#6516" class="Bound">p₃</a> <a id="6519" href="Categories.Object.Product.Morphisms.html#6519" class="Bound">p₄</a> <a id="6522" class="Symbol">=</a> <a id="6524" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="6532" href="Categories.Object.Product.Morphisms.html#4240" class="Function Operator">[</a> <a id="6534" href="Categories.Object.Product.Morphisms.html#6510" class="Bound">p₁</a> <a id="6537" href="Categories.Object.Product.Morphisms.html#4240" class="Function Operator">⇒</a> <a id="6539" href="Categories.Object.Product.Morphisms.html#6513" class="Bound">p₂</a> <a id="6542" href="Categories.Object.Product.Morphisms.html#4240" class="Function Operator">]</a> <a id="6544" href="Categories.Object.Product.Morphisms.html#6499" class="Bound">f</a> <a id="6546" href="Categories.Object.Product.Morphisms.html#4240" class="Function Operator">×id</a> <a id="6550" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6552" href="Categories.Object.Product.Morphisms.html#4362" class="Function Operator">[</a> <a id="6554" href="Categories.Object.Product.Morphisms.html#6516" class="Bound">p₃</a> <a id="6557" href="Categories.Object.Product.Morphisms.html#4362" class="Function Operator">⇒</a> <a id="6559" href="Categories.Object.Product.Morphisms.html#6510" class="Bound">p₁</a> <a id="6562" href="Categories.Object.Product.Morphisms.html#4362" class="Function Operator">]id×</a> <a id="6567" href="Categories.Object.Product.Morphisms.html#6507" class="Bound">g</a> <a id="6569" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="6572" href="Categories.Object.Product.Morphisms.html#3043" class="Function Operator">[</a> <a id="6574" href="Categories.Object.Product.Morphisms.html#6516" class="Bound">p₃</a> <a id="6577" href="Categories.Object.Product.Morphisms.html#3043" class="Function Operator">⇒</a> <a id="6579" href="Categories.Object.Product.Morphisms.html#6510" class="Bound">p₁</a> <a id="6582" href="Categories.Object.Product.Morphisms.html#3043" class="Function Operator">⇒</a> <a id="6584" href="Categories.Object.Product.Morphisms.html#6513" class="Bound">p₂</a> <a id="6587" href="Categories.Object.Product.Morphisms.html#3043" class="Function Operator">]×∘×</a> <a id="6592" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="6596" href="Categories.Object.Product.Morphisms.html#802" class="Function Operator">[</a> <a id="6598" href="Categories.Object.Product.Morphisms.html#6516" class="Bound">p₃</a> <a id="6601" href="Categories.Object.Product.Morphisms.html#802" class="Function Operator">⇒</a> <a id="6603" href="Categories.Object.Product.Morphisms.html#6513" class="Bound">p₂</a> <a id="6606" href="Categories.Object.Product.Morphisms.html#802" class="Function Operator">]</a> <a id="6608" class="Symbol">(</a><a id="6609" href="Categories.Object.Product.Morphisms.html#6499" class="Bound">f</a> <a id="6611" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6613" href="Categories.Category.Core.html#630" class="Field">id</a><a id="6615" class="Symbol">)</a> <a id="6617" href="Categories.Object.Product.Morphisms.html#802" class="Function Operator">×</a> <a id="6619" class="Symbol">(</a><a id="6620" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="6623" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6625" href="Categories.Object.Product.Morphisms.html#6507" class="Bound">g</a><a id="6626" class="Symbol">)</a>      <a id="6633" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="6636" href="Categories.Object.Product.Morphisms.html#1695" class="Function Operator">[</a> <a id="6638" href="Categories.Object.Product.Morphisms.html#6516" class="Bound">p₃</a> <a id="6641" href="Categories.Object.Product.Morphisms.html#1695" class="Function Operator">⇒</a> <a id="6643" href="Categories.Object.Product.Morphisms.html#6513" class="Bound">p₂</a> <a id="6646" href="Categories.Object.Product.Morphisms.html#1695" class="Function Operator">]×-cong₂</a> <a id="6655" href="Categories.Category.Core.html#1145" class="Field">identityʳ</a> <a id="6665" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a> <a id="6675" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="6679" href="Categories.Object.Product.Morphisms.html#802" class="Function Operator">[</a> <a id="6681" href="Categories.Object.Product.Morphisms.html#6516" class="Bound">p₃</a> <a id="6684" href="Categories.Object.Product.Morphisms.html#802" class="Function Operator">⇒</a> <a id="6686" href="Categories.Object.Product.Morphisms.html#6513" class="Bound">p₂</a> <a id="6689" href="Categories.Object.Product.Morphisms.html#802" class="Function Operator">]</a> <a id="6691" href="Categories.Object.Product.Morphisms.html#6499" class="Bound">f</a> <a id="6693" href="Categories.Object.Product.Morphisms.html#802" class="Function Operator">×</a> <a id="6695" href="Categories.Object.Product.Morphisms.html#6507" class="Bound">g</a>                    <a id="6716" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">≈˘⟨</a> <a id="6720" href="Categories.Object.Product.Morphisms.html#1695" class="Function Operator">[</a> <a id="6722" href="Categories.Object.Product.Morphisms.html#6516" class="Bound">p₃</a> <a id="6725" href="Categories.Object.Product.Morphisms.html#1695" class="Function Operator">⇒</a> <a id="6727" href="Categories.Object.Product.Morphisms.html#6513" class="Bound">p₂</a> <a id="6730" href="Categories.Object.Product.Morphisms.html#1695" class="Function Operator">]×-cong₂</a> <a id="6739" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a> <a id="6749" href="Categories.Category.Core.html#1145" class="Field">identityʳ</a> <a id="6759" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">⟩</a>
  <a id="6763" href="Categories.Object.Product.Morphisms.html#802" class="Function Operator">[</a> <a id="6765" href="Categories.Object.Product.Morphisms.html#6516" class="Bound">p₃</a> <a id="6768" href="Categories.Object.Product.Morphisms.html#802" class="Function Operator">⇒</a> <a id="6770" href="Categories.Object.Product.Morphisms.html#6513" class="Bound">p₂</a> <a id="6773" href="Categories.Object.Product.Morphisms.html#802" class="Function Operator">]</a> <a id="6775" class="Symbol">(</a><a id="6776" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="6779" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6781" href="Categories.Object.Product.Morphisms.html#6499" class="Bound">f</a><a id="6782" class="Symbol">)</a> <a id="6784" href="Categories.Object.Product.Morphisms.html#802" class="Function Operator">×</a> <a id="6786" class="Symbol">(</a><a id="6787" href="Categories.Object.Product.Morphisms.html#6507" class="Bound">g</a> <a id="6789" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6791" href="Categories.Category.Core.html#630" class="Field">id</a><a id="6793" class="Symbol">)</a>      <a id="6800" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">≈˘⟨</a> <a id="6804" href="Categories.Object.Product.Morphisms.html#3043" class="Function Operator">[</a> <a id="6806" href="Categories.Object.Product.Morphisms.html#6516" class="Bound">p₃</a> <a id="6809" href="Categories.Object.Product.Morphisms.html#3043" class="Function Operator">⇒</a> <a id="6811" href="Categories.Object.Product.Morphisms.html#6519" class="Bound">p₄</a> <a id="6814" href="Categories.Object.Product.Morphisms.html#3043" class="Function Operator">⇒</a> <a id="6816" href="Categories.Object.Product.Morphisms.html#6513" class="Bound">p₂</a> <a id="6819" href="Categories.Object.Product.Morphisms.html#3043" class="Function Operator">]×∘×</a> <a id="6824" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">⟩</a>
  <a id="6828" href="Categories.Object.Product.Morphisms.html#4362" class="Function Operator">[</a> <a id="6830" href="Categories.Object.Product.Morphisms.html#6519" class="Bound">p₄</a> <a id="6833" href="Categories.Object.Product.Morphisms.html#4362" class="Function Operator">⇒</a> <a id="6835" href="Categories.Object.Product.Morphisms.html#6513" class="Bound">p₂</a> <a id="6838" href="Categories.Object.Product.Morphisms.html#4362" class="Function Operator">]id×</a> <a id="6843" href="Categories.Object.Product.Morphisms.html#6507" class="Bound">g</a> <a id="6845" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6847" href="Categories.Object.Product.Morphisms.html#4240" class="Function Operator">[</a> <a id="6849" href="Categories.Object.Product.Morphisms.html#6516" class="Bound">p₃</a> <a id="6852" href="Categories.Object.Product.Morphisms.html#4240" class="Function Operator">⇒</a> <a id="6854" href="Categories.Object.Product.Morphisms.html#6519" class="Bound">p₄</a> <a id="6857" href="Categories.Object.Product.Morphisms.html#4240" class="Function Operator">]</a> <a id="6859" href="Categories.Object.Product.Morphisms.html#6499" class="Bound">f</a> <a id="6861" href="Categories.Object.Product.Morphisms.html#4240" class="Function Operator">×id</a> <a id="6865" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
</pre></body></html>

==> anc/html/Categories.Object.Product.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Object.Product</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>
<a id="36" class="Keyword">open</a> <a id="41" class="Keyword">import</a> <a id="48" href="Categories.Category.html" class="Module">Categories.Category</a>

<a id="69" class="Comment">--(Binary) product of objects and morphisms</a>

<a id="114" class="Keyword">module</a> <a id="121" href="Categories.Object.Product.html" class="Module">Categories.Object.Product</a> <a id="147" class="Symbol">{</a><a id="148" href="Categories.Object.Product.html#148" class="Bound">o</a> <a id="150" href="Categories.Object.Product.html#150" class="Bound">ℓ</a> <a id="152" href="Categories.Object.Product.html#152" class="Bound">e</a><a id="153" class="Symbol">}</a> <a id="155" class="Symbol">(</a><a id="156" href="Categories.Object.Product.html#156" class="Bound">C</a> <a id="158" class="Symbol">:</a> <a id="160" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="169" href="Categories.Object.Product.html#148" class="Bound">o</a> <a id="171" href="Categories.Object.Product.html#150" class="Bound">ℓ</a> <a id="173" href="Categories.Object.Product.html#152" class="Bound">e</a><a id="174" class="Symbol">)</a> <a id="176" class="Keyword">where</a>

<a id="183" class="Keyword">open</a> <a id="188" class="Keyword">import</a> <a id="195" href="Categories.Object.Product.Core.html" class="Module">Categories.Object.Product.Core</a> <a id="226" href="Categories.Object.Product.html#156" class="Bound">C</a> <a id="228" class="Keyword">public</a>
<a id="235" class="Keyword">open</a> <a id="240" class="Keyword">import</a> <a id="247" href="Categories.Object.Product.Morphisms.html" class="Module">Categories.Object.Product.Morphisms</a> <a id="283" href="Categories.Object.Product.html#156" class="Bound">C</a> <a id="285" class="Keyword">public</a>
</pre></body></html>

==> anc/html/Categories.Object.Terminal.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Object.Terminal</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>
<a id="36" class="Keyword">open</a> <a id="41" class="Keyword">import</a> <a id="48" href="Categories.Category.html" class="Module">Categories.Category</a>

<a id="69" class="Comment">-- Definition of Terminal object and some properties</a>

<a id="123" class="Keyword">module</a> <a id="130" href="Categories.Object.Terminal.html" class="Module">Categories.Object.Terminal</a> <a id="157" class="Symbol">{</a><a id="158" href="Categories.Object.Terminal.html#158" class="Bound">o</a> <a id="160" href="Categories.Object.Terminal.html#160" class="Bound">ℓ</a> <a id="162" href="Categories.Object.Terminal.html#162" class="Bound">e</a><a id="163" class="Symbol">}</a> <a id="165" class="Symbol">(</a><a id="166" href="Categories.Object.Terminal.html#166" class="Bound">C</a> <a id="168" class="Symbol">:</a> <a id="170" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="179" href="Categories.Object.Terminal.html#158" class="Bound">o</a> <a id="181" href="Categories.Object.Terminal.html#160" class="Bound">ℓ</a> <a id="183" href="Categories.Object.Terminal.html#162" class="Bound">e</a><a id="184" class="Symbol">)</a> <a id="186" class="Keyword">where</a>

<a id="193" class="Keyword">open</a> <a id="198" class="Keyword">import</a> <a id="205" href="Level.html" class="Module">Level</a>

<a id="212" class="Keyword">open</a> <a id="217" class="Keyword">import</a> <a id="224" href="Relation.Binary.html" class="Module">Relation.Binary</a> <a id="240" class="Keyword">using</a> <a id="246" class="Symbol">(</a><a id="247" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a><a id="260" class="Symbol">;</a> <a id="262" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="268" class="Symbol">)</a>
<a id="270" class="Keyword">open</a> <a id="275" class="Keyword">import</a> <a id="282" href="Relation.Binary.PropositionalEquality.html" class="Module">Relation.Binary.PropositionalEquality</a> <a id="320" class="Symbol">as</a> <a id="323" class="Module">≡</a> <a id="325" class="Keyword">using</a> <a id="331" class="Symbol">(</a><a id="332" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="335" class="Symbol">)</a>

<a id="338" class="Keyword">open</a> <a id="343" class="Keyword">import</a> <a id="350" href="Categories.Morphism.html" class="Module">Categories.Morphism</a> <a id="370" href="Categories.Object.Terminal.html#166" class="Bound">C</a>
<a id="372" class="Keyword">open</a> <a id="377" class="Keyword">import</a> <a id="384" href="Categories.Morphism.IsoEquiv.html" class="Module">Categories.Morphism.IsoEquiv</a> <a id="413" href="Categories.Object.Terminal.html#166" class="Bound">C</a> <a id="415" class="Keyword">using</a> <a id="421" class="Symbol">(</a><a id="422" href="Categories.Morphism.IsoEquiv.html#1761" class="Record Operator">_≃_</a><a id="425" class="Symbol">;</a> <a id="427" href="Categories.Morphism.IsoEquiv.html#1807" class="InductiveConstructor Operator">⌞_⌟</a><a id="430" class="Symbol">)</a>
<a id="432" class="Keyword">open</a> <a id="437" class="Keyword">import</a> <a id="444" href="Categories.Morphism.Reasoning.html" class="Module">Categories.Morphism.Reasoning</a> <a id="474" href="Categories.Object.Terminal.html#166" class="Bound">C</a>

<a id="477" class="Keyword">open</a> <a id="482" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="491" href="Categories.Object.Terminal.html#166" class="Bound">C</a>
<a id="493" class="Keyword">open</a> <a id="498" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>


<a id="513" class="Keyword">record</a> <a id="IsTerminal"></a><a id="520" href="Categories.Object.Terminal.html#520" class="Record">IsTerminal</a> <a id="531" class="Symbol">(</a><a id="532" href="Categories.Object.Terminal.html#532" class="Bound">⊤</a> <a id="534" class="Symbol">:</a> <a id="536" href="Categories.Category.Core.html#559" class="Field">Obj</a><a id="539" class="Symbol">)</a> <a id="541" class="Symbol">:</a> <a id="543" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="547" class="Symbol">(</a><a id="548" href="Categories.Object.Terminal.html#158" class="Bound">o</a> <a id="550" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="552" href="Categories.Object.Terminal.html#160" class="Bound">ℓ</a> <a id="554" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="556" href="Categories.Object.Terminal.html#162" class="Bound">e</a><a id="557" class="Symbol">)</a> <a id="559" class="Keyword">where</a>
  <a id="567" class="Keyword">field</a>
    <a id="IsTerminal.!"></a><a id="577" href="Categories.Object.Terminal.html#577" class="Field">!</a> <a id="579" class="Symbol">:</a> <a id="581" class="Symbol">{</a><a id="582" href="Categories.Object.Terminal.html#582" class="Bound">A</a> <a id="584" class="Symbol">:</a> <a id="586" href="Categories.Category.Core.html#559" class="Field">Obj</a><a id="589" class="Symbol">}</a> <a id="591" class="Symbol">→</a> <a id="593" class="Symbol">(</a><a id="594" href="Categories.Object.Terminal.html#582" class="Bound">A</a> <a id="596" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="598" href="Categories.Object.Terminal.html#532" class="Bound">⊤</a><a id="599" class="Symbol">)</a>
    <a id="IsTerminal.!-unique"></a><a id="605" href="Categories.Object.Terminal.html#605" class="Field">!-unique</a> <a id="614" class="Symbol">:</a> <a id="616" class="Symbol">∀</a> <a id="618" class="Symbol">{</a><a id="619" href="Categories.Object.Terminal.html#619" class="Bound">A</a><a id="620" class="Symbol">}</a> <a id="622" class="Symbol">→</a> <a id="624" class="Symbol">(</a><a id="625" href="Categories.Object.Terminal.html#625" class="Bound">f</a> <a id="627" class="Symbol">:</a> <a id="629" href="Categories.Object.Terminal.html#619" class="Bound">A</a> <a id="631" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="633" href="Categories.Object.Terminal.html#532" class="Bound">⊤</a><a id="634" class="Symbol">)</a> <a id="636" class="Symbol">→</a> <a id="638" href="Categories.Object.Terminal.html#577" class="Field">!</a> <a id="640" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="642" href="Categories.Object.Terminal.html#625" class="Bound">f</a>

  <a id="IsTerminal.!-unique₂"></a><a id="647" href="Categories.Object.Terminal.html#647" class="Function">!-unique₂</a> <a id="657" class="Symbol">:</a> <a id="659" class="Symbol">∀</a> <a id="661" class="Symbol">{</a><a id="662" href="Categories.Object.Terminal.html#662" class="Bound">A</a><a id="663" class="Symbol">}</a> <a id="665" class="Symbol">{</a><a id="666" href="Categories.Object.Terminal.html#666" class="Bound">f</a> <a id="668" href="Categories.Object.Terminal.html#668" class="Bound">g</a> <a id="670" class="Symbol">:</a> <a id="672" href="Categories.Object.Terminal.html#662" class="Bound">A</a> <a id="674" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="676" href="Categories.Object.Terminal.html#532" class="Bound">⊤</a><a id="677" class="Symbol">}</a> <a id="679" class="Symbol">→</a> <a id="681" href="Categories.Object.Terminal.html#666" class="Bound">f</a> <a id="683" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="685" href="Categories.Object.Terminal.html#668" class="Bound">g</a>
  <a id="689" href="Categories.Object.Terminal.html#647" class="Function">!-unique₂</a> <a id="699" class="Symbol">{</a><a id="700" href="Categories.Object.Terminal.html#700" class="Bound">A</a><a id="701" class="Symbol">}</a> <a id="703" class="Symbol">{</a><a id="704" href="Categories.Object.Terminal.html#704" class="Bound">f</a><a id="705" class="Symbol">}</a> <a id="707" class="Symbol">{</a><a id="708" href="Categories.Object.Terminal.html#708" class="Bound">g</a><a id="709" class="Symbol">}</a> <a id="711" class="Symbol">=</a> <a id="713" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="723" href="Categories.Object.Terminal.html#704" class="Bound">f</a> <a id="725" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">≈˘⟨</a> <a id="729" href="Categories.Object.Terminal.html#605" class="Field">!-unique</a> <a id="738" href="Categories.Object.Terminal.html#704" class="Bound">f</a> <a id="740" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">⟩</a>
    <a id="746" href="Categories.Object.Terminal.html#577" class="Field">!</a> <a id="748" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="751" href="Categories.Object.Terminal.html#605" class="Field">!-unique</a> <a id="760" href="Categories.Object.Terminal.html#708" class="Bound">g</a> <a id="762" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="768" href="Categories.Object.Terminal.html#708" class="Bound">g</a> <a id="770" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
    <a id="776" class="Keyword">where</a> <a id="782" class="Keyword">open</a> <a id="787" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>

  <a id="IsTerminal.⊤-id"></a><a id="803" href="Categories.Object.Terminal.html#803" class="Function">⊤-id</a> <a id="808" class="Symbol">:</a> <a id="810" class="Symbol">(</a><a id="811" href="Categories.Object.Terminal.html#811" class="Bound">f</a> <a id="813" class="Symbol">:</a> <a id="815" href="Categories.Object.Terminal.html#532" class="Bound">⊤</a> <a id="817" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="819" href="Categories.Object.Terminal.html#532" class="Bound">⊤</a><a id="820" class="Symbol">)</a> <a id="822" class="Symbol">→</a> <a id="824" href="Categories.Object.Terminal.html#811" class="Bound">f</a> <a id="826" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="828" href="Categories.Category.Core.html#630" class="Field">id</a>
  <a id="833" href="Categories.Object.Terminal.html#803" class="Function">⊤-id</a> <a id="838" class="Symbol">_</a> <a id="840" class="Symbol">=</a> <a id="842" href="Categories.Object.Terminal.html#647" class="Function">!-unique₂</a>

<a id="853" class="Keyword">record</a> <a id="Terminal"></a><a id="860" href="Categories.Object.Terminal.html#860" class="Record">Terminal</a> <a id="869" class="Symbol">:</a> <a id="871" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="875" class="Symbol">(</a><a id="876" href="Categories.Object.Terminal.html#158" class="Bound">o</a> <a id="878" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="880" href="Categories.Object.Terminal.html#160" class="Bound">ℓ</a> <a id="882" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="884" href="Categories.Object.Terminal.html#162" class="Bound">e</a><a id="885" class="Symbol">)</a> <a id="887" class="Keyword">where</a>
  <a id="895" class="Keyword">field</a>
    <a id="Terminal.⊤"></a><a id="905" href="Categories.Object.Terminal.html#905" class="Field">⊤</a> <a id="907" class="Symbol">:</a> <a id="909" href="Categories.Category.Core.html#559" class="Field">Obj</a>
    <a id="Terminal.⊤-is-terminal"></a><a id="917" href="Categories.Object.Terminal.html#917" class="Field">⊤-is-terminal</a> <a id="931" class="Symbol">:</a> <a id="933" href="Categories.Object.Terminal.html#520" class="Record">IsTerminal</a> <a id="944" href="Categories.Object.Terminal.html#905" class="Field">⊤</a>

  <a id="949" class="Keyword">open</a> <a id="954" href="Categories.Object.Terminal.html#520" class="Module">IsTerminal</a> <a id="965" href="Categories.Object.Terminal.html#917" class="Field">⊤-is-terminal</a> <a id="979" class="Keyword">public</a>

<a id="987" class="Keyword">open</a> <a id="992" href="Categories.Object.Terminal.html#860" class="Module">Terminal</a>

<a id="from-⊤-is-Mono"></a><a id="1002" href="Categories.Object.Terminal.html#1002" class="Function">from-⊤-is-Mono</a> <a id="1017" class="Symbol">:</a> <a id="1019" class="Symbol">∀</a> <a id="1021" class="Symbol">{</a><a id="1022" href="Categories.Object.Terminal.html#1022" class="Bound">A</a> <a id="1024" class="Symbol">:</a> <a id="1026" href="Categories.Category.Core.html#559" class="Field">Obj</a><a id="1029" class="Symbol">}</a> <a id="1031" class="Symbol">{</a><a id="1032" href="Categories.Object.Terminal.html#1032" class="Bound">t</a> <a id="1034" class="Symbol">:</a> <a id="1036" href="Categories.Object.Terminal.html#860" class="Record">Terminal</a><a id="1044" class="Symbol">}</a> <a id="1046" class="Symbol">→</a> <a id="1048" class="Symbol">(</a><a id="1049" href="Categories.Object.Terminal.html#1049" class="Bound">f</a> <a id="1051" class="Symbol">:</a> <a id="1053" href="Categories.Object.Terminal.html#905" class="Field">⊤</a> <a id="1055" href="Categories.Object.Terminal.html#1032" class="Bound">t</a> <a id="1057" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1059" href="Categories.Object.Terminal.html#1022" class="Bound">A</a><a id="1060" class="Symbol">)</a> <a id="1062" class="Symbol">→</a> <a id="1064" href="Categories.Morphism.html#551" class="Function">Mono</a> <a id="1069" href="Categories.Object.Terminal.html#1049" class="Bound">f</a>
<a id="1071" href="Categories.Object.Terminal.html#1002" class="Function">from-⊤-is-Mono</a> <a id="1086" class="Symbol">{_}</a> <a id="1090" class="Symbol">{</a><a id="1091" href="Categories.Object.Terminal.html#1091" class="Bound">t</a><a id="1092" class="Symbol">}</a> <a id="1094" class="Symbol">_</a> <a id="1096" class="Symbol">=</a> <a id="1098" class="Symbol">λ</a> <a id="1100" href="Categories.Object.Terminal.html#1100" class="Bound">_</a> <a id="1102" href="Categories.Object.Terminal.html#1102" class="Bound">_</a> <a id="1104" href="Categories.Object.Terminal.html#1104" class="Bound">_</a> <a id="1106" class="Symbol">→</a> <a id="1108" href="Categories.Object.Terminal.html#647" class="Function">!-unique₂</a> <a id="1118" href="Categories.Object.Terminal.html#1091" class="Bound">t</a>

<a id="up-to-iso"></a><a id="1121" href="Categories.Object.Terminal.html#1121" class="Function">up-to-iso</a> <a id="1131" class="Symbol">:</a> <a id="1133" class="Symbol">(</a><a id="1134" href="Categories.Object.Terminal.html#1134" class="Bound">t₁</a> <a id="1137" href="Categories.Object.Terminal.html#1137" class="Bound">t₂</a> <a id="1140" class="Symbol">:</a> <a id="1142" href="Categories.Object.Terminal.html#860" class="Record">Terminal</a><a id="1150" class="Symbol">)</a> <a id="1152" class="Symbol">→</a> <a id="1154" href="Categories.Object.Terminal.html#905" class="Field">⊤</a> <a id="1156" href="Categories.Object.Terminal.html#1134" class="Bound">t₁</a> <a id="1159" href="Categories.Morphism.html#2335" class="Record Operator">≅</a> <a id="1161" href="Categories.Object.Terminal.html#905" class="Field">⊤</a> <a id="1163" href="Categories.Object.Terminal.html#1137" class="Bound">t₂</a>
<a id="1166" href="Categories.Object.Terminal.html#1121" class="Function">up-to-iso</a> <a id="1176" href="Categories.Object.Terminal.html#1176" class="Bound">t₁</a> <a id="1179" href="Categories.Object.Terminal.html#1179" class="Bound">t₂</a> <a id="1182" class="Symbol">=</a> <a id="1184" class="Keyword">record</a>
  <a id="1193" class="Symbol">{</a> <a id="1195" href="Categories.Morphism.html#2383" class="Field">from</a> <a id="1200" class="Symbol">=</a> <a id="1202" href="Categories.Object.Terminal.html#577" class="Function">!</a> <a id="1204" href="Categories.Object.Terminal.html#1179" class="Bound">t₂</a>
  <a id="1209" class="Symbol">;</a> <a id="1211" href="Categories.Morphism.html#2400" class="Field">to</a>   <a id="1216" class="Symbol">=</a> <a id="1218" href="Categories.Object.Terminal.html#577" class="Function">!</a> <a id="1220" href="Categories.Object.Terminal.html#1176" class="Bound">t₁</a>
  <a id="1225" class="Symbol">;</a> <a id="1227" href="Categories.Morphism.html#2417" class="Field">iso</a>  <a id="1232" class="Symbol">=</a> <a id="1234" class="Keyword">record</a> <a id="1241" class="Symbol">{</a> <a id="1243" href="Categories.Morphism.html#1964" class="Field">isoˡ</a> <a id="1248" class="Symbol">=</a> <a id="1250" href="Categories.Object.Terminal.html#803" class="Function">⊤-id</a> <a id="1255" href="Categories.Object.Terminal.html#1176" class="Bound">t₁</a> <a id="1258" class="Symbol">_;</a> <a id="1261" href="Categories.Morphism.html#1990" class="Field">isoʳ</a> <a id="1266" class="Symbol">=</a> <a id="1268" href="Categories.Object.Terminal.html#803" class="Function">⊤-id</a> <a id="1273" href="Categories.Object.Terminal.html#1179" class="Bound">t₂</a> <a id="1276" class="Symbol">_</a> <a id="1278" class="Symbol">}</a>
  <a id="1282" class="Symbol">}</a>

<a id="transport-by-iso"></a><a id="1285" href="Categories.Object.Terminal.html#1285" class="Function">transport-by-iso</a> <a id="1302" class="Symbol">:</a> <a id="1304" class="Symbol">(</a><a id="1305" href="Categories.Object.Terminal.html#1305" class="Bound">t</a> <a id="1307" class="Symbol">:</a> <a id="1309" href="Categories.Object.Terminal.html#860" class="Record">Terminal</a><a id="1317" class="Symbol">)</a> <a id="1319" class="Symbol">→</a> <a id="1321" class="Symbol">∀</a> <a id="1323" class="Symbol">{</a><a id="1324" href="Categories.Object.Terminal.html#1324" class="Bound">X</a><a id="1325" class="Symbol">}</a> <a id="1327" class="Symbol">→</a> <a id="1329" href="Categories.Object.Terminal.html#905" class="Field">⊤</a> <a id="1331" href="Categories.Object.Terminal.html#1305" class="Bound">t</a> <a id="1333" href="Categories.Morphism.html#2335" class="Record Operator">≅</a> <a id="1335" href="Categories.Object.Terminal.html#1324" class="Bound">X</a> <a id="1337" class="Symbol">→</a> <a id="1339" href="Categories.Object.Terminal.html#860" class="Record">Terminal</a>
<a id="1348" href="Categories.Object.Terminal.html#1285" class="Function">transport-by-iso</a> <a id="1365" href="Categories.Object.Terminal.html#1365" class="Bound">t</a> <a id="1367" class="Symbol">{</a><a id="1368" href="Categories.Object.Terminal.html#1368" class="Bound">X</a><a id="1369" class="Symbol">}</a> <a id="1371" href="Categories.Object.Terminal.html#1371" class="Bound">t≅X</a> <a id="1375" class="Symbol">=</a> <a id="1377" class="Keyword">record</a>
  <a id="1386" class="Symbol">{</a> <a id="1388" href="Categories.Object.Terminal.html#905" class="Field">⊤</a>        <a id="1397" class="Symbol">=</a> <a id="1399" href="Categories.Object.Terminal.html#1368" class="Bound">X</a>
  <a id="1403" class="Symbol">;</a> <a id="1405" href="Categories.Object.Terminal.html#917" class="Field">⊤-is-terminal</a> <a id="1419" class="Symbol">=</a> <a id="1421" class="Keyword">record</a>
    <a id="1432" class="Symbol">{</a> <a id="1434" href="Categories.Object.Terminal.html#577" class="Field">!</a>        <a id="1443" class="Symbol">=</a> <a id="1445" href="Categories.Morphism.html#2383" class="Field">from</a> <a id="1450" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1452" href="Categories.Object.Terminal.html#577" class="Function">!</a> <a id="1454" href="Categories.Object.Terminal.html#1365" class="Bound">t</a>
    <a id="1460" class="Symbol">;</a> <a id="1462" href="Categories.Object.Terminal.html#605" class="Field">!-unique</a> <a id="1471" class="Symbol">=</a> <a id="1473" class="Symbol">λ</a> <a id="1475" href="Categories.Object.Terminal.html#1475" class="Bound">h</a> <a id="1477" class="Symbol">→</a> <a id="1479" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
      <a id="1491" href="Categories.Morphism.html#2383" class="Field">from</a> <a id="1496" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1498" href="Categories.Object.Terminal.html#577" class="Function">!</a> <a id="1500" href="Categories.Object.Terminal.html#1365" class="Bound">t</a>     <a id="1506" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1509" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="1517" href="Categories.Object.Terminal.html#605" class="Function">!-unique</a> <a id="1526" href="Categories.Object.Terminal.html#1365" class="Bound">t</a> <a id="1528" class="Symbol">(</a><a id="1529" href="Categories.Morphism.html#2400" class="Field">to</a> <a id="1532" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1534" href="Categories.Object.Terminal.html#1475" class="Bound">h</a><a id="1535" class="Symbol">)</a>  <a id="1538" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="1546" href="Categories.Morphism.html#2383" class="Field">from</a> <a id="1551" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1553" href="Categories.Morphism.html#2400" class="Field">to</a> <a id="1556" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1558" href="Categories.Object.Terminal.html#1475" class="Bound">h</a>  <a id="1561" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1564" href="Categories.Morphism.Reasoning.Core.html#8875" class="Function">cancelˡ</a> <a id="1572" href="Categories.Morphism.html#1990" class="Function">isoʳ</a> <a id="1577" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="1585" href="Categories.Object.Terminal.html#1475" class="Bound">h</a>              <a id="1600" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
    <a id="1606" class="Symbol">}</a>
  <a id="1610" class="Symbol">}</a>
  <a id="1614" class="Keyword">where</a> <a id="1620" class="Keyword">open</a> <a id="1625" href="Categories.Morphism.html#2335" class="Module Operator">_≅_</a> <a id="1629" href="Categories.Object.Terminal.html#1371" class="Bound">t≅X</a>

<a id="up-to-iso-unique"></a><a id="1634" href="Categories.Object.Terminal.html#1634" class="Function">up-to-iso-unique</a> <a id="1651" class="Symbol">:</a> <a id="1653" class="Symbol">∀</a> <a id="1655" href="Categories.Object.Terminal.html#1655" class="Bound">t</a> <a id="1657" href="Categories.Object.Terminal.html#1657" class="Bound">t′</a> <a id="1660" class="Symbol">→</a> <a id="1662" class="Symbol">(</a><a id="1663" href="Categories.Object.Terminal.html#1663" class="Bound">i</a> <a id="1665" class="Symbol">:</a> <a id="1667" href="Categories.Object.Terminal.html#905" class="Field">⊤</a> <a id="1669" href="Categories.Object.Terminal.html#1655" class="Bound">t</a> <a id="1671" href="Categories.Morphism.html#2335" class="Record Operator">≅</a> <a id="1673" href="Categories.Object.Terminal.html#905" class="Field">⊤</a> <a id="1675" href="Categories.Object.Terminal.html#1657" class="Bound">t′</a><a id="1677" class="Symbol">)</a> <a id="1679" class="Symbol">→</a> <a id="1681" href="Categories.Object.Terminal.html#1121" class="Function">up-to-iso</a> <a id="1691" href="Categories.Object.Terminal.html#1655" class="Bound">t</a> <a id="1693" href="Categories.Object.Terminal.html#1657" class="Bound">t′</a> <a id="1696" href="Categories.Morphism.IsoEquiv.html#1761" class="Record Operator">≃</a> <a id="1698" href="Categories.Object.Terminal.html#1663" class="Bound">i</a>
<a id="1700" href="Categories.Object.Terminal.html#1634" class="Function">up-to-iso-unique</a> <a id="1717" href="Categories.Object.Terminal.html#1717" class="Bound">t</a> <a id="1719" href="Categories.Object.Terminal.html#1719" class="Bound">t′</a> <a id="1722" href="Categories.Object.Terminal.html#1722" class="Bound">i</a> <a id="1724" class="Symbol">=</a> <a id="1726" href="Categories.Morphism.IsoEquiv.html#1807" class="InductiveConstructor Operator">⌞</a> <a id="1728" href="Categories.Object.Terminal.html#605" class="Function">!-unique</a> <a id="1737" href="Categories.Object.Terminal.html#1719" class="Bound">t′</a> <a id="1740" class="Symbol">_</a> <a id="1742" href="Categories.Morphism.IsoEquiv.html#1807" class="InductiveConstructor Operator">⌟</a>

<a id="up-to-iso-invˡ"></a><a id="1745" href="Categories.Object.Terminal.html#1745" class="Function">up-to-iso-invˡ</a> <a id="1760" class="Symbol">:</a> <a id="1762" class="Symbol">∀</a> <a id="1764" class="Symbol">{</a><a id="1765" href="Categories.Object.Terminal.html#1765" class="Bound">t</a> <a id="1767" href="Categories.Object.Terminal.html#1767" class="Bound">X</a><a id="1768" class="Symbol">}</a> <a id="1770" class="Symbol">{</a><a id="1771" href="Categories.Object.Terminal.html#1771" class="Bound">i</a> <a id="1773" class="Symbol">:</a> <a id="1775" href="Categories.Object.Terminal.html#905" class="Field">⊤</a> <a id="1777" href="Categories.Object.Terminal.html#1765" class="Bound">t</a> <a id="1779" href="Categories.Morphism.html#2335" class="Record Operator">≅</a> <a id="1781" href="Categories.Object.Terminal.html#1767" class="Bound">X</a><a id="1782" class="Symbol">}</a> <a id="1784" class="Symbol">→</a> <a id="1786" href="Categories.Object.Terminal.html#1121" class="Function">up-to-iso</a> <a id="1796" href="Categories.Object.Terminal.html#1765" class="Bound">t</a> <a id="1798" class="Symbol">(</a><a id="1799" href="Categories.Object.Terminal.html#1285" class="Function">transport-by-iso</a> <a id="1816" href="Categories.Object.Terminal.html#1765" class="Bound">t</a> <a id="1818" href="Categories.Object.Terminal.html#1771" class="Bound">i</a><a id="1819" class="Symbol">)</a> <a id="1821" href="Categories.Morphism.IsoEquiv.html#1761" class="Record Operator">≃</a> <a id="1823" href="Categories.Object.Terminal.html#1771" class="Bound">i</a>
<a id="1825" href="Categories.Object.Terminal.html#1745" class="Function">up-to-iso-invˡ</a> <a id="1840" class="Symbol">{</a><a id="1841" href="Categories.Object.Terminal.html#1841" class="Bound">t</a><a id="1842" class="Symbol">}</a> <a id="1844" class="Symbol">{</a><a id="1845" class="Argument">i</a> <a id="1847" class="Symbol">=</a> <a id="1849" href="Categories.Object.Terminal.html#1849" class="Bound">i</a><a id="1850" class="Symbol">}</a> <a id="1852" class="Symbol">=</a> <a id="1854" href="Categories.Object.Terminal.html#1634" class="Function">up-to-iso-unique</a> <a id="1871" href="Categories.Object.Terminal.html#1841" class="Bound">t</a> <a id="1873" class="Symbol">(</a><a id="1874" href="Categories.Object.Terminal.html#1285" class="Function">transport-by-iso</a> <a id="1891" href="Categories.Object.Terminal.html#1841" class="Bound">t</a> <a id="1893" href="Categories.Object.Terminal.html#1849" class="Bound">i</a><a id="1894" class="Symbol">)</a> <a id="1896" href="Categories.Object.Terminal.html#1849" class="Bound">i</a>

<a id="up-to-iso-invʳ"></a><a id="1899" href="Categories.Object.Terminal.html#1899" class="Function">up-to-iso-invʳ</a> <a id="1914" class="Symbol">:</a> <a id="1916" class="Symbol">∀</a> <a id="1918" class="Symbol">{</a><a id="1919" href="Categories.Object.Terminal.html#1919" class="Bound">t</a> <a id="1921" href="Categories.Object.Terminal.html#1921" class="Bound">t′</a><a id="1923" class="Symbol">}</a> <a id="1925" class="Symbol">→</a> <a id="1927" href="Categories.Object.Terminal.html#905" class="Field">⊤</a> <a id="1929" class="Symbol">(</a><a id="1930" href="Categories.Object.Terminal.html#1285" class="Function">transport-by-iso</a> <a id="1947" href="Categories.Object.Terminal.html#1919" class="Bound">t</a> <a id="1949" class="Symbol">(</a><a id="1950" href="Categories.Object.Terminal.html#1121" class="Function">up-to-iso</a> <a id="1960" href="Categories.Object.Terminal.html#1919" class="Bound">t</a> <a id="1962" href="Categories.Object.Terminal.html#1921" class="Bound">t′</a><a id="1964" class="Symbol">))</a> <a id="1967" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1969" href="Categories.Object.Terminal.html#905" class="Field">⊤</a> <a id="1971" href="Categories.Object.Terminal.html#1921" class="Bound">t′</a>
<a id="1974" href="Categories.Object.Terminal.html#1899" class="Function">up-to-iso-invʳ</a> <a id="1989" class="Symbol">{</a><a id="1990" href="Categories.Object.Terminal.html#1990" class="Bound">t</a><a id="1991" class="Symbol">}</a> <a id="1993" class="Symbol">{</a><a id="1994" href="Categories.Object.Terminal.html#1994" class="Bound">t′</a><a id="1996" class="Symbol">}</a> <a id="1998" class="Symbol">=</a> <a id="2000" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a>
</pre></body></html>

==> anc/html/Categories.Object.Zero.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Object.Zero</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>

<a id="37" class="Keyword">open</a> <a id="42" class="Keyword">import</a> <a id="49" href="Categories.Category.html" class="Module">Categories.Category</a>

<a id="70" class="Comment">-- a zero object is both terminal and initial.</a>
<a id="117" class="Keyword">module</a> <a id="124" href="Categories.Object.Zero.html" class="Module">Categories.Object.Zero</a> <a id="147" class="Symbol">{</a><a id="148" href="Categories.Object.Zero.html#148" class="Bound">o</a> <a id="150" href="Categories.Object.Zero.html#150" class="Bound">ℓ</a> <a id="152" href="Categories.Object.Zero.html#152" class="Bound">e</a><a id="153" class="Symbol">}</a> <a id="155" class="Symbol">(</a><a id="156" href="Categories.Object.Zero.html#156" class="Bound">C</a> <a id="158" class="Symbol">:</a> <a id="160" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="169" href="Categories.Object.Zero.html#148" class="Bound">o</a> <a id="171" href="Categories.Object.Zero.html#150" class="Bound">ℓ</a> <a id="173" href="Categories.Object.Zero.html#152" class="Bound">e</a><a id="174" class="Symbol">)</a> <a id="176" class="Keyword">where</a>

<a id="183" class="Keyword">open</a> <a id="188" class="Keyword">import</a> <a id="195" href="Level.html" class="Module">Level</a>

<a id="202" class="Keyword">open</a> <a id="207" class="Keyword">import</a> <a id="214" href="Categories.Object.Terminal.html" class="Module">Categories.Object.Terminal</a> <a id="241" href="Categories.Object.Zero.html#156" class="Bound">C</a>
<a id="243" class="Keyword">open</a> <a id="248" class="Keyword">import</a> <a id="255" href="Categories.Object.Initial.html" class="Module">Categories.Object.Initial</a> <a id="281" href="Categories.Object.Zero.html#156" class="Bound">C</a>

<a id="284" class="Keyword">open</a> <a id="289" class="Keyword">import</a> <a id="296" href="Categories.Morphism.html" class="Module">Categories.Morphism</a> <a id="316" href="Categories.Object.Zero.html#156" class="Bound">C</a>
<a id="318" class="Keyword">open</a> <a id="323" class="Keyword">import</a> <a id="330" href="Categories.Morphism.Reasoning.html" class="Module">Categories.Morphism.Reasoning</a> <a id="360" href="Categories.Object.Zero.html#156" class="Bound">C</a>

<a id="363" class="Keyword">open</a> <a id="368" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="377" href="Categories.Object.Zero.html#156" class="Bound">C</a>
<a id="379" class="Keyword">open</a> <a id="384" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>

<a id="398" class="Keyword">record</a> <a id="IsZero"></a><a id="405" href="Categories.Object.Zero.html#405" class="Record">IsZero</a> <a id="412" class="Symbol">(</a><a id="413" href="Categories.Object.Zero.html#413" class="Bound">Z</a> <a id="415" class="Symbol">:</a> <a id="417" href="Categories.Category.Core.html#559" class="Field">Obj</a><a id="420" class="Symbol">)</a> <a id="422" class="Symbol">:</a> <a id="424" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="428" class="Symbol">(</a><a id="429" href="Categories.Object.Zero.html#148" class="Bound">o</a> <a id="431" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="433" href="Categories.Object.Zero.html#150" class="Bound">ℓ</a> <a id="435" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="437" href="Categories.Object.Zero.html#152" class="Bound">e</a><a id="438" class="Symbol">)</a> <a id="440" class="Keyword">where</a>
  <a id="448" class="Keyword">field</a>
    <a id="IsZero.isInitial"></a><a id="458" href="Categories.Object.Zero.html#458" class="Field">isInitial</a> <a id="468" class="Symbol">:</a> <a id="470" href="Categories.Object.Initial.html#422" class="Record">IsInitial</a> <a id="480" href="Categories.Object.Zero.html#413" class="Bound">Z</a>
    <a id="IsZero.isTerminal"></a><a id="486" href="Categories.Object.Zero.html#486" class="Field">isTerminal</a> <a id="497" class="Symbol">:</a> <a id="499" href="Categories.Object.Terminal.html#520" class="Record">IsTerminal</a> <a id="510" href="Categories.Object.Zero.html#413" class="Bound">Z</a>

  <a id="515" class="Keyword">open</a> <a id="520" href="Categories.Object.Initial.html#422" class="Module">IsInitial</a> <a id="530" href="Categories.Object.Zero.html#458" class="Field">isInitial</a> <a id="540" class="Keyword">public</a>
  <a id="549" class="Keyword">open</a> <a id="554" href="Categories.Object.Terminal.html#520" class="Module">IsTerminal</a> <a id="565" href="Categories.Object.Zero.html#486" class="Field">isTerminal</a> <a id="576" class="Keyword">public</a>

  <a id="IsZero.zero⇒"></a><a id="586" href="Categories.Object.Zero.html#586" class="Function">zero⇒</a> <a id="592" class="Symbol">:</a> <a id="594" class="Symbol">∀</a> <a id="596" class="Symbol">{</a><a id="597" href="Categories.Object.Zero.html#597" class="Bound">A</a> <a id="599" href="Categories.Object.Zero.html#599" class="Bound">B</a> <a id="601" class="Symbol">:</a> <a id="603" href="Categories.Category.Core.html#559" class="Field">Obj</a><a id="606" class="Symbol">}</a> <a id="608" class="Symbol">→</a> <a id="610" href="Categories.Object.Zero.html#597" class="Bound">A</a> <a id="612" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="614" href="Categories.Object.Zero.html#599" class="Bound">B</a>
  <a id="618" href="Categories.Object.Zero.html#586" class="Function">zero⇒</a> <a id="624" class="Symbol">=</a> <a id="626" href="Categories.Object.Initial.html#478" class="Function">¡</a> <a id="628" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="630" href="Categories.Object.Terminal.html#577" class="Function">!</a>

  <a id="IsZero.zero-∘ˡ"></a><a id="635" href="Categories.Object.Zero.html#635" class="Function">zero-∘ˡ</a> <a id="643" class="Symbol">:</a> <a id="645" class="Symbol">∀</a> <a id="647" class="Symbol">{</a><a id="648" href="Categories.Object.Zero.html#648" class="Bound">X</a> <a id="650" href="Categories.Object.Zero.html#650" class="Bound">Y</a> <a id="652" href="Categories.Object.Zero.html#652" class="Bound">Z</a><a id="653" class="Symbol">}</a> <a id="655" class="Symbol">→</a> <a id="657" class="Symbol">(</a><a id="658" href="Categories.Object.Zero.html#658" class="Bound">f</a> <a id="660" class="Symbol">:</a> <a id="662" href="Categories.Object.Zero.html#650" class="Bound">Y</a> <a id="664" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="666" href="Categories.Object.Zero.html#652" class="Bound">Z</a><a id="667" class="Symbol">)</a> <a id="669" class="Symbol">→</a> <a id="671" href="Categories.Object.Zero.html#658" class="Bound">f</a> <a id="673" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="675" href="Categories.Object.Zero.html#586" class="Function">zero⇒</a> <a id="681" class="Symbol">{</a><a id="682" href="Categories.Object.Zero.html#648" class="Bound">X</a><a id="683" class="Symbol">}</a> <a id="685" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="687" href="Categories.Object.Zero.html#586" class="Function">zero⇒</a>
  <a id="695" href="Categories.Object.Zero.html#635" class="Function">zero-∘ˡ</a> <a id="703" href="Categories.Object.Zero.html#703" class="Bound">f</a> <a id="705" class="Symbol">=</a> <a id="707" href="Categories.Morphism.Reasoning.Core.html#3168" class="Function">pullˡ</a> <a id="713" class="Symbol">(</a><a id="714" href="Categories.Category.Core.html#2991" class="Function">⟺</a> <a id="716" class="Symbol">(</a><a id="717" href="Categories.Object.Initial.html#506" class="Function">¡-unique</a> <a id="726" class="Symbol">(</a><a id="727" href="Categories.Object.Zero.html#703" class="Bound">f</a> <a id="729" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="731" href="Categories.Object.Initial.html#478" class="Function">¡</a><a id="732" class="Symbol">)))</a>

  <a id="IsZero.zero-∘ʳ"></a><a id="739" href="Categories.Object.Zero.html#739" class="Function">zero-∘ʳ</a> <a id="747" class="Symbol">:</a> <a id="749" class="Symbol">∀</a> <a id="751" class="Symbol">{</a><a id="752" href="Categories.Object.Zero.html#752" class="Bound">X</a> <a id="754" href="Categories.Object.Zero.html#754" class="Bound">Y</a> <a id="756" href="Categories.Object.Zero.html#756" class="Bound">Z</a><a id="757" class="Symbol">}</a> <a id="759" class="Symbol">→</a> <a id="761" class="Symbol">(</a><a id="762" href="Categories.Object.Zero.html#762" class="Bound">f</a> <a id="764" class="Symbol">:</a> <a id="766" href="Categories.Object.Zero.html#752" class="Bound">X</a> <a id="768" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="770" href="Categories.Object.Zero.html#754" class="Bound">Y</a><a id="771" class="Symbol">)</a> <a id="773" class="Symbol">→</a> <a id="775" href="Categories.Object.Zero.html#586" class="Function">zero⇒</a> <a id="781" class="Symbol">{</a><a id="782" href="Categories.Object.Zero.html#754" class="Bound">Y</a><a id="783" class="Symbol">}</a> <a id="785" class="Symbol">{</a><a id="786" href="Categories.Object.Zero.html#756" class="Bound">Z</a><a id="787" class="Symbol">}</a> <a id="789" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="791" href="Categories.Object.Zero.html#762" class="Bound">f</a> <a id="793" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="795" href="Categories.Object.Zero.html#586" class="Function">zero⇒</a>
  <a id="803" href="Categories.Object.Zero.html#739" class="Function">zero-∘ʳ</a> <a id="811" href="Categories.Object.Zero.html#811" class="Bound">f</a> <a id="813" class="Symbol">=</a> <a id="815" href="Categories.Morphism.Reasoning.Core.html#3034" class="Function">pullʳ</a> <a id="821" class="Symbol">(</a><a id="822" href="Categories.Category.Core.html#2991" class="Function">⟺</a> <a id="824" class="Symbol">(</a><a id="825" href="Categories.Object.Terminal.html#605" class="Function">!-unique</a> <a id="834" class="Symbol">(</a><a id="835" href="Categories.Object.Terminal.html#577" class="Function">!</a> <a id="837" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="839" href="Categories.Object.Zero.html#811" class="Bound">f</a><a id="840" class="Symbol">)))</a>

<a id="845" class="Keyword">record</a> <a id="Zero"></a><a id="852" href="Categories.Object.Zero.html#852" class="Record">Zero</a> <a id="857" class="Symbol">:</a> <a id="859" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="863" class="Symbol">(</a><a id="864" href="Categories.Object.Zero.html#148" class="Bound">o</a> <a id="866" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="868" href="Categories.Object.Zero.html#150" class="Bound">ℓ</a> <a id="870" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="872" href="Categories.Object.Zero.html#152" class="Bound">e</a><a id="873" class="Symbol">)</a> <a id="875" class="Keyword">where</a>
  <a id="883" class="Keyword">field</a>
    <a id="Zero.𝟘"></a><a id="893" href="Categories.Object.Zero.html#893" class="Field">𝟘</a> <a id="895" class="Symbol">:</a> <a id="897" href="Categories.Category.Core.html#559" class="Field">Obj</a>
    <a id="Zero.isZero"></a><a id="905" href="Categories.Object.Zero.html#905" class="Field">isZero</a> <a id="912" class="Symbol">:</a> <a id="914" href="Categories.Object.Zero.html#405" class="Record">IsZero</a> <a id="921" href="Categories.Object.Zero.html#893" class="Field">𝟘</a>

  <a id="926" class="Keyword">open</a> <a id="931" href="Categories.Object.Zero.html#405" class="Module">IsZero</a> <a id="938" href="Categories.Object.Zero.html#905" class="Field">isZero</a> <a id="945" class="Keyword">public</a>

  <a id="Zero.terminal"></a><a id="955" href="Categories.Object.Zero.html#955" class="Function">terminal</a> <a id="964" class="Symbol">:</a> <a id="966" href="Categories.Object.Terminal.html#860" class="Record">Terminal</a>
  <a id="977" href="Categories.Object.Zero.html#955" class="Function">terminal</a> <a id="986" class="Symbol">=</a> <a id="988" class="Keyword">record</a> <a id="995" class="Symbol">{</a> <a id="997" href="Categories.Object.Terminal.html#917" class="Field">⊤-is-terminal</a> <a id="1011" class="Symbol">=</a> <a id="1013" href="Categories.Object.Zero.html#486" class="Function">isTerminal</a> <a id="1024" class="Symbol">}</a>

  <a id="Zero.initial"></a><a id="1029" href="Categories.Object.Zero.html#1029" class="Function">initial</a> <a id="1037" class="Symbol">:</a> <a id="1039" href="Categories.Object.Initial.html#760" class="Record">Initial</a>
  <a id="1049" href="Categories.Object.Zero.html#1029" class="Function">initial</a> <a id="1057" class="Symbol">=</a> <a id="1059" class="Keyword">record</a> <a id="1066" class="Symbol">{</a> <a id="1068" href="Categories.Object.Initial.html#816" class="Field">⊥-is-initial</a> <a id="1081" class="Symbol">=</a> <a id="1083" href="Categories.Object.Zero.html#458" class="Function">isInitial</a> <a id="1093" class="Symbol">}</a>

<a id="1096" class="Keyword">open</a> <a id="1101" href="Categories.Object.Zero.html#852" class="Module">Zero</a>

<a id="¡-Mono"></a><a id="1107" href="Categories.Object.Zero.html#1107" class="Function">¡-Mono</a> <a id="1114" class="Symbol">:</a> <a id="1116" class="Symbol">∀</a> <a id="1118" class="Symbol">{</a><a id="1119" href="Categories.Object.Zero.html#1119" class="Bound">A</a><a id="1120" class="Symbol">}</a> <a id="1122" class="Symbol">{</a><a id="1123" href="Categories.Object.Zero.html#1123" class="Bound">z</a> <a id="1125" class="Symbol">:</a> <a id="1127" href="Categories.Object.Zero.html#852" class="Record">Zero</a><a id="1131" class="Symbol">}</a> <a id="1133" class="Symbol">→</a> <a id="1135" href="Categories.Morphism.html#551" class="Function">Mono</a> <a id="1140" class="Symbol">(</a><a id="1141" href="Categories.Object.Initial.html#478" class="Function">¡</a> <a id="1143" href="Categories.Object.Zero.html#1123" class="Bound">z</a> <a id="1145" class="Symbol">{</a><a id="1146" href="Categories.Object.Zero.html#1119" class="Bound">A</a><a id="1147" class="Symbol">})</a>
<a id="1150" href="Categories.Object.Zero.html#1107" class="Function">¡-Mono</a> <a id="1157" class="Symbol">{</a><a id="1158" class="Argument">z</a> <a id="1160" class="Symbol">=</a> <a id="1162" href="Categories.Object.Zero.html#1162" class="Bound">z</a><a id="1163" class="Symbol">}</a> <a id="1165" class="Symbol">=</a> <a id="1167" href="Categories.Object.Terminal.html#1002" class="Function">from-⊤-is-Mono</a> <a id="1182" class="Symbol">{</a><a id="1183" class="Argument">t</a> <a id="1185" class="Symbol">=</a> <a id="1187" href="Categories.Object.Zero.html#955" class="Function">terminal</a> <a id="1196" href="Categories.Object.Zero.html#1162" class="Bound">z</a><a id="1197" class="Symbol">}</a> <a id="1199" class="Symbol">(</a><a id="1200" href="Categories.Object.Initial.html#478" class="Function">¡</a> <a id="1202" href="Categories.Object.Zero.html#1162" class="Bound">z</a><a id="1203" class="Symbol">)</a>

<a id="!-Epi"></a><a id="1206" href="Categories.Object.Zero.html#1206" class="Function">!-Epi</a> <a id="1212" class="Symbol">:</a> <a id="1214" class="Symbol">∀</a> <a id="1216" class="Symbol">{</a><a id="1217" href="Categories.Object.Zero.html#1217" class="Bound">A</a><a id="1218" class="Symbol">}</a> <a id="1220" class="Symbol">{</a><a id="1221" href="Categories.Object.Zero.html#1221" class="Bound">z</a> <a id="1223" class="Symbol">:</a> <a id="1225" href="Categories.Object.Zero.html#852" class="Record">Zero</a><a id="1229" class="Symbol">}</a> <a id="1231" class="Symbol">→</a> <a id="1233" href="Categories.Morphism.html#1097" class="Function">Epi</a> <a id="1237" class="Symbol">(</a><a id="1238" href="Categories.Object.Terminal.html#577" class="Function">!</a> <a id="1240" href="Categories.Object.Zero.html#1221" class="Bound">z</a> <a id="1242" class="Symbol">{</a><a id="1243" href="Categories.Object.Zero.html#1217" class="Bound">A</a><a id="1244" class="Symbol">})</a>
<a id="1247" href="Categories.Object.Zero.html#1206" class="Function">!-Epi</a> <a id="1253" class="Symbol">{</a><a id="1254" class="Argument">z</a> <a id="1256" class="Symbol">=</a> <a id="1258" href="Categories.Object.Zero.html#1258" class="Bound">z</a><a id="1259" class="Symbol">}</a> <a id="1261" class="Symbol">=</a> <a id="1263" href="Categories.Object.Initial.html#896" class="Function">to-⊥-is-Epi</a> <a id="1275" class="Symbol">{</a><a id="1276" class="Argument">i</a> <a id="1278" class="Symbol">=</a> <a id="1280" href="Categories.Object.Zero.html#1029" class="Function">initial</a> <a id="1288" href="Categories.Object.Zero.html#1258" class="Bound">z</a><a id="1289" class="Symbol">}</a> <a id="1291" class="Symbol">(</a><a id="1292" href="Categories.Object.Terminal.html#577" class="Function">!</a> <a id="1294" href="Categories.Object.Zero.html#1258" class="Bound">z</a><a id="1295" class="Symbol">)</a>
</pre></body></html>

==> anc/html/Categories.Utils.Product.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Utils.Product</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>
<a id="36" class="Keyword">module</a> <a id="43" href="Categories.Utils.Product.html" class="Module">Categories.Utils.Product</a> <a id="68" class="Keyword">where</a>

<a id="75" class="Keyword">open</a> <a id="80" class="Keyword">import</a> <a id="87" href="Level.html" class="Module">Level</a>
<a id="93" class="Keyword">open</a> <a id="98" class="Keyword">import</a> <a id="105" href="Data.Product.html" class="Module">Data.Product</a> <a id="118" class="Keyword">using</a> <a id="124" class="Symbol">(</a><a id="125" href="Data.Product.Base.html#1752" class="Function Operator">_×_</a><a id="128" class="Symbol">;</a> <a id="130" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a><a id="131" class="Symbol">;</a> <a id="133" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="136" class="Symbol">;</a> <a id="138" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="143" class="Symbol">;</a> <a id="145" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="150" class="Symbol">)</a>
<a id="152" class="Keyword">open</a> <a id="157" class="Keyword">import</a> <a id="164" href="Relation.Binary.PropositionalEquality.html" class="Module">Relation.Binary.PropositionalEquality</a>

<a id="203" class="Comment">-- &quot;very dependent&quot; versions of map and zipWith</a>
<a id="map⁎"></a><a id="251" href="Categories.Utils.Product.html#251" class="Function">map⁎</a> <a id="256" class="Symbol">:</a> <a id="258" class="Symbol">∀</a> <a id="260" class="Symbol">{</a><a id="261" href="Categories.Utils.Product.html#261" class="Bound">a</a> <a id="263" href="Categories.Utils.Product.html#263" class="Bound">b</a> <a id="265" href="Categories.Utils.Product.html#265" class="Bound">p</a> <a id="267" href="Categories.Utils.Product.html#267" class="Bound">q</a><a id="268" class="Symbol">}</a> <a id="270" class="Symbol">{</a><a id="271" href="Categories.Utils.Product.html#271" class="Bound">A</a> <a id="273" class="Symbol">:</a> <a id="275" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="279" href="Categories.Utils.Product.html#261" class="Bound">a</a><a id="280" class="Symbol">}</a> <a id="282" class="Symbol">{</a><a id="283" href="Categories.Utils.Product.html#283" class="Bound">B</a> <a id="285" class="Symbol">:</a> <a id="287" href="Categories.Utils.Product.html#271" class="Bound">A</a> <a id="289" class="Symbol">→</a> <a id="291" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="295" href="Categories.Utils.Product.html#263" class="Bound">b</a><a id="296" class="Symbol">}</a> <a id="298" class="Symbol">{</a><a id="299" href="Categories.Utils.Product.html#299" class="Bound">P</a> <a id="301" class="Symbol">:</a> <a id="303" href="Categories.Utils.Product.html#271" class="Bound">A</a> <a id="305" class="Symbol">→</a> <a id="307" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="311" href="Categories.Utils.Product.html#265" class="Bound">p</a><a id="312" class="Symbol">}</a> <a id="314" class="Symbol">{</a><a id="315" href="Categories.Utils.Product.html#315" class="Bound">Q</a> <a id="317" class="Symbol">:</a> <a id="319" class="Symbol">{</a><a id="320" href="Categories.Utils.Product.html#320" class="Bound">x</a> <a id="322" class="Symbol">:</a> <a id="324" href="Categories.Utils.Product.html#271" class="Bound">A</a><a id="325" class="Symbol">}</a> <a id="327" class="Symbol">→</a> <a id="329" href="Categories.Utils.Product.html#299" class="Bound">P</a> <a id="331" href="Categories.Utils.Product.html#320" class="Bound">x</a> <a id="333" class="Symbol">→</a> <a id="335" href="Categories.Utils.Product.html#283" class="Bound">B</a> <a id="337" href="Categories.Utils.Product.html#320" class="Bound">x</a> <a id="339" class="Symbol">→</a> <a id="341" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="345" href="Categories.Utils.Product.html#267" class="Bound">q</a><a id="346" class="Symbol">}</a> <a id="348" class="Symbol">→</a>
      <a id="356" class="Symbol">(</a><a id="357" href="Categories.Utils.Product.html#357" class="Bound">f</a> <a id="359" class="Symbol">:</a> <a id="361" class="Symbol">(</a><a id="362" href="Categories.Utils.Product.html#362" class="Bound">x</a> <a id="364" class="Symbol">:</a> <a id="366" href="Categories.Utils.Product.html#271" class="Bound">A</a><a id="367" class="Symbol">)</a> <a id="369" class="Symbol">→</a> <a id="371" href="Categories.Utils.Product.html#283" class="Bound">B</a> <a id="373" href="Categories.Utils.Product.html#362" class="Bound">x</a><a id="374" class="Symbol">)</a> <a id="376" class="Symbol">→</a> <a id="378" class="Symbol">(∀</a> <a id="381" class="Symbol">{</a><a id="382" href="Categories.Utils.Product.html#382" class="Bound">x</a><a id="383" class="Symbol">}</a> <a id="385" class="Symbol">→</a> <a id="387" class="Symbol">(</a><a id="388" href="Categories.Utils.Product.html#388" class="Bound">y</a> <a id="390" class="Symbol">:</a> <a id="392" href="Categories.Utils.Product.html#299" class="Bound">P</a> <a id="394" href="Categories.Utils.Product.html#382" class="Bound">x</a><a id="395" class="Symbol">)</a> <a id="397" class="Symbol">→</a> <a id="399" href="Categories.Utils.Product.html#315" class="Bound">Q</a> <a id="401" href="Categories.Utils.Product.html#388" class="Bound">y</a> <a id="403" class="Symbol">(</a><a id="404" href="Categories.Utils.Product.html#357" class="Bound">f</a> <a id="406" href="Categories.Utils.Product.html#382" class="Bound">x</a><a id="407" class="Symbol">))</a> <a id="410" class="Symbol">→</a> <a id="412" class="Symbol">(</a><a id="413" href="Categories.Utils.Product.html#413" class="Bound">v</a> <a id="415" class="Symbol">:</a> <a id="417" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="419" href="Categories.Utils.Product.html#271" class="Bound">A</a> <a id="421" href="Categories.Utils.Product.html#299" class="Bound">P</a><a id="422" class="Symbol">)</a> <a id="424" class="Symbol">→</a> <a id="426" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="428" class="Symbol">(</a><a id="429" href="Categories.Utils.Product.html#283" class="Bound">B</a> <a id="431" class="Symbol">(</a><a id="432" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="438" href="Categories.Utils.Product.html#413" class="Bound">v</a><a id="439" class="Symbol">))</a> <a id="442" class="Symbol">(</a><a id="443" href="Categories.Utils.Product.html#315" class="Bound">Q</a> <a id="445" class="Symbol">(</a><a id="446" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="452" href="Categories.Utils.Product.html#413" class="Bound">v</a><a id="453" class="Symbol">))</a>
<a id="456" href="Categories.Utils.Product.html#251" class="Function">map⁎</a> <a id="461" href="Categories.Utils.Product.html#461" class="Bound">f</a> <a id="463" href="Categories.Utils.Product.html#463" class="Bound">g</a> <a id="465" class="Symbol">(</a><a id="466" href="Categories.Utils.Product.html#466" class="Bound">x</a> <a id="468" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="470" href="Categories.Utils.Product.html#470" class="Bound">y</a><a id="471" class="Symbol">)</a> <a id="473" class="Symbol">=</a> <a id="475" class="Symbol">(</a><a id="476" href="Categories.Utils.Product.html#461" class="Bound">f</a> <a id="478" href="Categories.Utils.Product.html#466" class="Bound">x</a> <a id="480" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="482" href="Categories.Utils.Product.html#463" class="Bound">g</a> <a id="484" href="Categories.Utils.Product.html#470" class="Bound">y</a><a id="485" class="Symbol">)</a>

<a id="map⁎′"></a><a id="488" href="Categories.Utils.Product.html#488" class="Function">map⁎′</a> <a id="494" class="Symbol">:</a> <a id="496" class="Symbol">∀</a> <a id="498" class="Symbol">{</a><a id="499" href="Categories.Utils.Product.html#499" class="Bound">a</a> <a id="501" href="Categories.Utils.Product.html#501" class="Bound">b</a> <a id="503" href="Categories.Utils.Product.html#503" class="Bound">p</a> <a id="505" href="Categories.Utils.Product.html#505" class="Bound">q</a><a id="506" class="Symbol">}</a> <a id="508" class="Symbol">{</a><a id="509" href="Categories.Utils.Product.html#509" class="Bound">A</a> <a id="511" class="Symbol">:</a> <a id="513" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="517" href="Categories.Utils.Product.html#499" class="Bound">a</a><a id="518" class="Symbol">}</a> <a id="520" class="Symbol">{</a><a id="521" href="Categories.Utils.Product.html#521" class="Bound">B</a> <a id="523" class="Symbol">:</a> <a id="525" href="Categories.Utils.Product.html#509" class="Bound">A</a> <a id="527" class="Symbol">→</a> <a id="529" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="533" href="Categories.Utils.Product.html#501" class="Bound">b</a><a id="534" class="Symbol">}</a> <a id="536" class="Symbol">{</a><a id="537" href="Categories.Utils.Product.html#537" class="Bound">P</a> <a id="539" class="Symbol">:</a> <a id="541" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="545" href="Categories.Utils.Product.html#503" class="Bound">p</a><a id="546" class="Symbol">}</a> <a id="548" class="Symbol">{</a><a id="549" href="Categories.Utils.Product.html#549" class="Bound">Q</a> <a id="551" class="Symbol">:</a> <a id="553" href="Categories.Utils.Product.html#537" class="Bound">P</a> <a id="555" class="Symbol">→</a> <a id="557" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="561" href="Categories.Utils.Product.html#505" class="Bound">q</a><a id="562" class="Symbol">}</a> <a id="564" class="Symbol">→</a> <a id="566" class="Symbol">(</a><a id="567" href="Categories.Utils.Product.html#567" class="Bound">f</a> <a id="569" class="Symbol">:</a> <a id="571" class="Symbol">(</a><a id="572" href="Categories.Utils.Product.html#572" class="Bound">x</a> <a id="574" class="Symbol">:</a> <a id="576" href="Categories.Utils.Product.html#509" class="Bound">A</a><a id="577" class="Symbol">)</a> <a id="579" class="Symbol">→</a> <a id="581" href="Categories.Utils.Product.html#521" class="Bound">B</a> <a id="583" href="Categories.Utils.Product.html#572" class="Bound">x</a><a id="584" class="Symbol">)</a> <a id="586" class="Symbol">→</a> <a id="588" class="Symbol">((</a><a id="590" href="Categories.Utils.Product.html#590" class="Bound">x</a> <a id="592" class="Symbol">:</a> <a id="594" href="Categories.Utils.Product.html#537" class="Bound">P</a><a id="595" class="Symbol">)</a> <a id="597" class="Symbol">→</a> <a id="599" href="Categories.Utils.Product.html#549" class="Bound">Q</a> <a id="601" href="Categories.Utils.Product.html#590" class="Bound">x</a><a id="602" class="Symbol">)</a> <a id="604" class="Symbol">→</a> <a id="606" class="Symbol">(</a><a id="607" href="Categories.Utils.Product.html#607" class="Bound">v</a> <a id="609" class="Symbol">:</a> <a id="611" href="Categories.Utils.Product.html#509" class="Bound">A</a> <a id="613" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="615" href="Categories.Utils.Product.html#537" class="Bound">P</a><a id="616" class="Symbol">)</a> <a id="618" class="Symbol">→</a> <a id="620" href="Categories.Utils.Product.html#521" class="Bound">B</a> <a id="622" class="Symbol">(</a><a id="623" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="629" href="Categories.Utils.Product.html#607" class="Bound">v</a><a id="630" class="Symbol">)</a> <a id="632" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="634" href="Categories.Utils.Product.html#549" class="Bound">Q</a> <a id="636" class="Symbol">(</a><a id="637" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="643" href="Categories.Utils.Product.html#607" class="Bound">v</a><a id="644" class="Symbol">)</a>
<a id="646" href="Categories.Utils.Product.html#488" class="Function">map⁎′</a> <a id="652" href="Categories.Utils.Product.html#652" class="Bound">f</a> <a id="654" href="Categories.Utils.Product.html#654" class="Bound">g</a> <a id="656" class="Symbol">(</a><a id="657" href="Categories.Utils.Product.html#657" class="Bound">x</a> <a id="659" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="661" href="Categories.Utils.Product.html#661" class="Bound">y</a><a id="662" class="Symbol">)</a> <a id="664" class="Symbol">=</a> <a id="666" class="Symbol">(</a><a id="667" href="Categories.Utils.Product.html#652" class="Bound">f</a> <a id="669" href="Categories.Utils.Product.html#657" class="Bound">x</a> <a id="671" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="673" href="Categories.Utils.Product.html#654" class="Bound">g</a> <a id="675" href="Categories.Utils.Product.html#661" class="Bound">y</a><a id="676" class="Symbol">)</a>

<a id="zipWith"></a><a id="679" href="Categories.Utils.Product.html#679" class="Function">zipWith</a> <a id="687" class="Symbol">:</a> <a id="689" class="Symbol">∀</a> <a id="691" class="Symbol">{</a><a id="692" href="Categories.Utils.Product.html#692" class="Bound">a</a> <a id="694" href="Categories.Utils.Product.html#694" class="Bound">b</a> <a id="696" href="Categories.Utils.Product.html#696" class="Bound">c</a> <a id="698" href="Categories.Utils.Product.html#698" class="Bound">p</a> <a id="700" href="Categories.Utils.Product.html#700" class="Bound">q</a> <a id="702" href="Categories.Utils.Product.html#702" class="Bound">r</a> <a id="704" href="Categories.Utils.Product.html#704" class="Bound">s</a><a id="705" class="Symbol">}</a> <a id="707" class="Symbol">{</a><a id="708" href="Categories.Utils.Product.html#708" class="Bound">A</a> <a id="710" class="Symbol">:</a> <a id="712" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="716" href="Categories.Utils.Product.html#692" class="Bound">a</a><a id="717" class="Symbol">}</a> <a id="719" class="Symbol">{</a><a id="720" href="Categories.Utils.Product.html#720" class="Bound">B</a> <a id="722" class="Symbol">:</a> <a id="724" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="728" href="Categories.Utils.Product.html#694" class="Bound">b</a><a id="729" class="Symbol">}</a> <a id="731" class="Symbol">{</a><a id="732" href="Categories.Utils.Product.html#732" class="Bound">C</a> <a id="734" class="Symbol">:</a> <a id="736" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="740" href="Categories.Utils.Product.html#696" class="Bound">c</a><a id="741" class="Symbol">}</a> <a id="743" class="Symbol">{</a><a id="744" href="Categories.Utils.Product.html#744" class="Bound">P</a> <a id="746" class="Symbol">:</a> <a id="748" href="Categories.Utils.Product.html#708" class="Bound">A</a> <a id="750" class="Symbol">→</a> <a id="752" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="756" href="Categories.Utils.Product.html#698" class="Bound">p</a><a id="757" class="Symbol">}</a> <a id="759" class="Symbol">{</a><a id="760" href="Categories.Utils.Product.html#760" class="Bound">Q</a> <a id="762" class="Symbol">:</a> <a id="764" href="Categories.Utils.Product.html#720" class="Bound">B</a> <a id="766" class="Symbol">→</a> <a id="768" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="772" href="Categories.Utils.Product.html#700" class="Bound">q</a><a id="773" class="Symbol">}</a> <a id="775" class="Symbol">{</a><a id="776" href="Categories.Utils.Product.html#776" class="Bound">R</a> <a id="778" class="Symbol">:</a> <a id="780" href="Categories.Utils.Product.html#732" class="Bound">C</a> <a id="782" class="Symbol">→</a> <a id="784" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="788" href="Categories.Utils.Product.html#702" class="Bound">r</a><a id="789" class="Symbol">}</a> <a id="791" class="Symbol">{</a><a id="792" href="Categories.Utils.Product.html#792" class="Bound">S</a> <a id="794" class="Symbol">:</a> <a id="796" class="Symbol">(</a><a id="797" href="Categories.Utils.Product.html#797" class="Bound">x</a> <a id="799" class="Symbol">:</a> <a id="801" href="Categories.Utils.Product.html#732" class="Bound">C</a><a id="802" class="Symbol">)</a> <a id="804" class="Symbol">→</a> <a id="806" href="Categories.Utils.Product.html#776" class="Bound">R</a> <a id="808" href="Categories.Utils.Product.html#797" class="Bound">x</a> <a id="810" class="Symbol">→</a> <a id="812" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="816" href="Categories.Utils.Product.html#704" class="Bound">s</a><a id="817" class="Symbol">}</a> <a id="819" class="Symbol">(</a><a id="820" href="Categories.Utils.Product.html#820" class="Bound Operator">_∙_</a> <a id="824" class="Symbol">:</a> <a id="826" href="Categories.Utils.Product.html#708" class="Bound">A</a> <a id="828" class="Symbol">→</a> <a id="830" href="Categories.Utils.Product.html#720" class="Bound">B</a> <a id="832" class="Symbol">→</a> <a id="834" href="Categories.Utils.Product.html#732" class="Bound">C</a><a id="835" class="Symbol">)</a> <a id="837" class="Symbol">→</a> <a id="839" class="Symbol">(</a><a id="840" href="Categories.Utils.Product.html#840" class="Bound Operator">_∘_</a> <a id="844" class="Symbol">:</a> <a id="846" class="Symbol">∀</a> <a id="848" class="Symbol">{</a><a id="849" href="Categories.Utils.Product.html#849" class="Bound">x</a> <a id="851" href="Categories.Utils.Product.html#851" class="Bound">y</a><a id="852" class="Symbol">}</a> <a id="854" class="Symbol">→</a> <a id="856" href="Categories.Utils.Product.html#744" class="Bound">P</a> <a id="858" href="Categories.Utils.Product.html#849" class="Bound">x</a> <a id="860" class="Symbol">→</a> <a id="862" href="Categories.Utils.Product.html#760" class="Bound">Q</a> <a id="864" href="Categories.Utils.Product.html#851" class="Bound">y</a> <a id="866" class="Symbol">→</a> <a id="868" href="Categories.Utils.Product.html#776" class="Bound">R</a> <a id="870" class="Symbol">(</a><a id="871" href="Categories.Utils.Product.html#849" class="Bound">x</a> <a id="873" href="Categories.Utils.Product.html#820" class="Bound Operator">∙</a> <a id="875" href="Categories.Utils.Product.html#851" class="Bound">y</a><a id="876" class="Symbol">))</a> <a id="879" class="Symbol">→</a> <a id="881" class="Symbol">(</a><a id="882" href="Categories.Utils.Product.html#882" class="Bound Operator">_*_</a> <a id="886" class="Symbol">:</a> <a id="888" class="Symbol">(</a><a id="889" href="Categories.Utils.Product.html#889" class="Bound">x</a> <a id="891" class="Symbol">:</a> <a id="893" href="Categories.Utils.Product.html#732" class="Bound">C</a><a id="894" class="Symbol">)</a> <a id="896" class="Symbol">→</a> <a id="898" class="Symbol">(</a><a id="899" href="Categories.Utils.Product.html#899" class="Bound">y</a> <a id="901" class="Symbol">:</a> <a id="903" href="Categories.Utils.Product.html#776" class="Bound">R</a> <a id="905" href="Categories.Utils.Product.html#889" class="Bound">x</a><a id="906" class="Symbol">)</a> <a id="908" class="Symbol">→</a> <a id="910" href="Categories.Utils.Product.html#792" class="Bound">S</a> <a id="912" href="Categories.Utils.Product.html#889" class="Bound">x</a> <a id="914" href="Categories.Utils.Product.html#899" class="Bound">y</a><a id="915" class="Symbol">)</a> <a id="917" class="Symbol">→</a> <a id="919" class="Symbol">(</a><a id="920" href="Categories.Utils.Product.html#920" class="Bound">x</a> <a id="922" class="Symbol">:</a> <a id="924" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="926" href="Categories.Utils.Product.html#708" class="Bound">A</a> <a id="928" href="Categories.Utils.Product.html#744" class="Bound">P</a><a id="929" class="Symbol">)</a> <a id="931" class="Symbol">→</a> <a id="933" class="Symbol">(</a><a id="934" href="Categories.Utils.Product.html#934" class="Bound">y</a> <a id="936" class="Symbol">:</a> <a id="938" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="940" href="Categories.Utils.Product.html#720" class="Bound">B</a> <a id="942" href="Categories.Utils.Product.html#760" class="Bound">Q</a><a id="943" class="Symbol">)</a> <a id="945" class="Symbol">→</a> <a id="947" href="Categories.Utils.Product.html#792" class="Bound">S</a> <a id="949" class="Symbol">(</a><a id="950" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="956" href="Categories.Utils.Product.html#920" class="Bound">x</a> <a id="958" href="Categories.Utils.Product.html#820" class="Bound Operator">∙</a> <a id="960" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="966" href="Categories.Utils.Product.html#934" class="Bound">y</a><a id="967" class="Symbol">)</a> <a id="969" class="Symbol">(</a><a id="970" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="976" href="Categories.Utils.Product.html#920" class="Bound">x</a> <a id="978" href="Categories.Utils.Product.html#840" class="Bound Operator">∘</a> <a id="980" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="986" href="Categories.Utils.Product.html#934" class="Bound">y</a><a id="987" class="Symbol">)</a>
<a id="989" href="Categories.Utils.Product.html#679" class="Function">zipWith</a> <a id="997" href="Categories.Utils.Product.html#997" class="Bound Operator">_∙_</a> <a id="1001" href="Categories.Utils.Product.html#1001" class="Bound Operator">_∘_</a> <a id="1005" href="Categories.Utils.Product.html#1005" class="Bound Operator">_*_</a> <a id="1009" class="Symbol">(</a><a id="1010" href="Categories.Utils.Product.html#1010" class="Bound">a</a> <a id="1012" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1014" href="Categories.Utils.Product.html#1014" class="Bound">p</a><a id="1015" class="Symbol">)</a> <a id="1017" class="Symbol">(</a><a id="1018" href="Categories.Utils.Product.html#1018" class="Bound">b</a> <a id="1020" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1022" href="Categories.Utils.Product.html#1022" class="Bound">q</a><a id="1023" class="Symbol">)</a> <a id="1025" class="Symbol">=</a> <a id="1027" class="Symbol">(</a><a id="1028" href="Categories.Utils.Product.html#1010" class="Bound">a</a> <a id="1030" href="Categories.Utils.Product.html#997" class="Bound Operator">∙</a> <a id="1032" href="Categories.Utils.Product.html#1018" class="Bound">b</a><a id="1033" class="Symbol">)</a> <a id="1035" href="Categories.Utils.Product.html#1005" class="Bound Operator">*</a> <a id="1037" class="Symbol">(</a><a id="1038" href="Categories.Utils.Product.html#1014" class="Bound">p</a> <a id="1040" href="Categories.Utils.Product.html#1001" class="Bound Operator">∘</a> <a id="1042" href="Categories.Utils.Product.html#1022" class="Bound">q</a><a id="1043" class="Symbol">)</a>
<a id="1045" class="Keyword">syntax</a> <a id="1052" href="Categories.Utils.Product.html#679" class="Function">zipWith</a> <a id="1060" class="Bound">f</a> <a id="1062" class="Bound">g</a> <a id="1064" class="Bound">h</a> <a id="1066" class="Symbol">=</a> <a id="1068" class="Bound">f</a> <a id="1070" class="Function">-&lt;</a> <a id="1073" class="Bound">h</a> <a id="1075" class="Function">&gt;-</a> <a id="1078" class="Bound">g</a>
</pre></body></html>

==> anc/html/Category.ParallelArrow.Colimit.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Category.ParallelArrow.Colimit</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>

<a id="37" class="Keyword">open</a> <a id="42" class="Keyword">import</a> <a id="49" href="Level.html" class="Module">Level</a>
<a id="55" class="Keyword">open</a> <a id="60" class="Keyword">import</a> <a id="67" href="Categories.Category.html" class="Module">Categories.Category</a>

<a id="88" class="Keyword">module</a> <a id="95" href="Category.ParallelArrow.Colimit.html" class="Module">Category.ParallelArrow.Colimit</a>
       <a id="133" class="Symbol">{</a><a id="134" href="Category.ParallelArrow.Colimit.html#134" class="Bound">o</a> <a id="136" href="Category.ParallelArrow.Colimit.html#136" class="Bound">ℓ</a> <a id="138" href="Category.ParallelArrow.Colimit.html#138" class="Bound">e</a><a id="139" class="Symbol">}</a>
       <a id="148" class="Symbol">(</a><a id="149" href="Category.ParallelArrow.Colimit.html#149" class="Bound">𝒞</a> <a id="151" class="Symbol">:</a> <a id="153" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="162" href="Category.ParallelArrow.Colimit.html#134" class="Bound">o</a> <a id="164" href="Category.ParallelArrow.Colimit.html#136" class="Bound">ℓ</a> <a id="166" href="Category.ParallelArrow.Colimit.html#138" class="Bound">e</a><a id="167" class="Symbol">)</a>
       <a id="176" class="Keyword">where</a>

<a id="183" class="Keyword">open</a> <a id="188" class="Keyword">import</a> <a id="195" href="Data.Unit.html" class="Module">Data.Unit</a>
<a id="205" class="Keyword">open</a> <a id="210" class="Keyword">import</a> <a id="217" href="Data.Fin.html" class="Module">Data.Fin</a> <a id="226" class="Keyword">hiding</a> <a id="233" class="Symbol">(</a><a id="234" href="Data.Fin.Base.html#6049" class="Function">lift</a><a id="238" class="Symbol">)</a>
<a id="240" class="Keyword">open</a> <a id="245" class="Keyword">import</a> <a id="252" href="Data.Fin.Patterns.html" class="Module">Data.Fin.Patterns</a>
<a id="270" class="Keyword">open</a> <a id="275" class="Keyword">import</a> <a id="282" href="Category.ParallelArrow.html" class="Module">Category.ParallelArrow</a>
<a id="305" class="Keyword">open</a> <a id="310" class="Keyword">import</a> <a id="317" href="Categories.Category.Lift.html" class="Module">Categories.Category.Lift</a>
<a id="342" class="Keyword">open</a> <a id="347" class="Keyword">import</a> <a id="354" href="Categories.Diagram.Colimit.html" class="Module">Categories.Diagram.Colimit</a>
<a id="381" class="Keyword">open</a> <a id="386" class="Keyword">import</a> <a id="393" href="Categories.Category.Lift.html" class="Module">Categories.Category.Lift</a>
<a id="418" class="Keyword">open</a> <a id="423" class="Keyword">import</a> <a id="430" href="Categories.Diagram.Cocone.html" class="Module">Categories.Diagram.Cocone</a>
<a id="456" class="Keyword">open</a> <a id="461" class="Keyword">import</a> <a id="468" href="Categories.Object.Initial.html" class="Module">Categories.Object.Initial</a>
<a id="494" class="Keyword">open</a> <a id="499" class="Keyword">import</a> <a id="506" href="Categories.Category.Construction.Cocones.html" class="Module">Categories.Category.Construction.Cocones</a> <a id="547" class="Keyword">using</a> <a id="553" class="Symbol">(</a><a id="554" href="Categories.Category.Construction.Cocones.html#731" class="Function">Cocones</a><a id="561" class="Symbol">)</a>
<a id="563" class="Keyword">open</a> <a id="568" class="Keyword">import</a> <a id="575" href="Categories.Diagram.Coequalizer.html" class="Module">Categories.Diagram.Coequalizer</a> <a id="606" href="Category.ParallelArrow.Colimit.html#149" class="Bound">𝒞</a>
<a id="608" class="Keyword">import</a> <a id="615" href="Relation.Binary.PropositionalEquality.html" class="Module">Relation.Binary.PropositionalEquality</a> <a id="653" class="Symbol">as</a> <a id="656" class="Module">≡</a>
<a id="658" class="Keyword">open</a> <a id="663" class="Keyword">import</a> <a id="670" href="Categories.Functor.html" class="Module">Categories.Functor</a> <a id="689" class="Keyword">hiding</a> <a id="696" class="Symbol">(</a><a id="697" href="Categories.Functor.html#349" class="Function">id</a><a id="699" class="Symbol">)</a>
<a id="701" class="Keyword">open</a> <a id="706" class="Keyword">import</a> <a id="713" href="Categories.Morphism.Reasoning.html" class="Module">Categories.Morphism.Reasoning</a> <a id="743" href="Category.ParallelArrow.Colimit.html#149" class="Bound">𝒞</a>
<a id="745" class="Keyword">open</a> <a id="750" class="Keyword">import</a> <a id="757" href="Colimit-Lift.html" class="Module">Colimit-Lift</a>

<a id="771" class="Keyword">open</a> <a id="776" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="785" href="Category.ParallelArrow.Colimit.html#149" class="Bound">𝒞</a>

<a id="788" class="Keyword">module</a> <a id="795" href="Category.ParallelArrow.Colimit.html#795" class="Module">_</a> <a id="797" class="Symbol">{</a><a id="798" href="Category.ParallelArrow.Colimit.html#798" class="Bound">A</a> <a id="800" href="Category.ParallelArrow.Colimit.html#800" class="Bound">B</a> <a id="802" class="Symbol">:</a> <a id="804" href="Categories.Category.Core.html#559" class="Field">Category.Obj</a> <a id="817" href="Category.ParallelArrow.Colimit.html#149" class="Bound">𝒞</a><a id="818" class="Symbol">}</a>
         <a id="829" class="Symbol">(</a><a id="830" href="Category.ParallelArrow.Colimit.html#830" class="Bound">f</a> <a id="832" href="Category.ParallelArrow.Colimit.html#832" class="Bound">g</a> <a id="834" class="Symbol">:</a> <a id="836" href="Category.ParallelArrow.Colimit.html#149" class="Bound">𝒞</a> <a id="838" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="840" href="Category.ParallelArrow.Colimit.html#798" class="Bound">A</a> <a id="842" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="844" href="Category.ParallelArrow.Colimit.html#800" class="Bound">B</a> <a id="846" href="Categories.Category.html#502" class="Function Operator">]</a><a id="847" class="Symbol">)</a> <a id="849" class="Keyword">where</a>
  
  <a id="860" href="Category.ParallelArrow.Colimit.html#860" class="Function">⇉-Diagram</a> <a id="870" class="Symbol">:</a> <a id="872" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="880" href="Category.ParallelArrow.html#272" class="Function">∙⇉∙</a> <a id="884" href="Category.ParallelArrow.Colimit.html#149" class="Bound">𝒞</a>
  <a id="888" href="Category.ParallelArrow.Colimit.html#860" class="Function">⇉-Diagram</a> <a id="898" class="Symbol">=</a> <a id="900" class="Keyword">record</a>
    <a id="911" class="Symbol">{</a> <a id="913" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="916" class="Symbol">=</a> <a id="918" class="Symbol">λ</a> <a id="920" class="Symbol">{</a> <a id="922" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a> <a id="925" class="Symbol">→</a> <a id="927" href="Category.ParallelArrow.Colimit.html#798" class="Bound">A</a> <a id="929" class="Symbol">;</a> <a id="931" href="Data.Fin.Patterns.html#440" class="InductiveConstructor">1F</a> <a id="934" class="Symbol">→</a> <a id="936" href="Category.ParallelArrow.Colimit.html#800" class="Bound">B</a> <a id="938" class="Symbol">}</a>
    <a id="944" class="Symbol">;</a> <a id="946" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="949" class="Symbol">=</a> <a id="951" class="Symbol">λ</a> <a id="953" class="Symbol">{</a> <a id="955" class="Symbol">{</a><a id="956" href="Data.Fin.Patterns.html#440" class="InductiveConstructor">1F</a><a id="958" class="Symbol">}</a> <a id="960" class="Symbol">{</a><a id="961" href="Data.Fin.Patterns.html#440" class="InductiveConstructor">1F</a><a id="963" class="Symbol">}</a> <a id="965" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a> <a id="968" class="Symbol">→</a> <a id="970" href="Categories.Category.Core.html#630" class="Field">id</a>
             <a id="986" class="Symbol">;</a> <a id="988" class="Symbol">{</a><a id="989" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a><a id="991" class="Symbol">}</a> <a id="993" class="Symbol">{</a><a id="994" href="Data.Fin.Patterns.html#440" class="InductiveConstructor">1F</a><a id="996" class="Symbol">}</a> <a id="998" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a> <a id="1001" class="Symbol">→</a> <a id="1003" href="Category.ParallelArrow.Colimit.html#830" class="Bound">f</a>
             <a id="1018" class="Symbol">;</a> <a id="1020" class="Symbol">{</a><a id="1021" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a><a id="1023" class="Symbol">}</a> <a id="1025" class="Symbol">{</a><a id="1026" href="Data.Fin.Patterns.html#440" class="InductiveConstructor">1F</a><a id="1028" class="Symbol">}</a> <a id="1030" href="Data.Fin.Patterns.html#440" class="InductiveConstructor">1F</a> <a id="1033" class="Symbol">→</a> <a id="1035" href="Category.ParallelArrow.Colimit.html#832" class="Bound">g</a>
             <a id="1050" class="Symbol">;</a> <a id="1052" class="Symbol">{</a><a id="1053" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a><a id="1055" class="Symbol">}</a> <a id="1057" class="Symbol">{</a><a id="1058" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a><a id="1060" class="Symbol">}</a> <a id="1062" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a> <a id="1065" class="Symbol">→</a> <a id="1067" href="Categories.Category.Core.html#630" class="Field">id</a>
             <a id="1083" class="Symbol">}</a>
    <a id="1089" class="Symbol">;</a> <a id="1091" href="Categories.Functor.Core.html#511" class="Field">identity</a> <a id="1100" class="Symbol">=</a> <a id="1102" class="Symbol">λ</a> <a id="1104" class="Symbol">{</a> <a id="1106" class="Symbol">{</a><a id="1107" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a><a id="1109" class="Symbol">}</a> <a id="1111" class="Symbol">→</a> <a id="1113" href="Relation.Binary.Structures.html#1641" class="Function">Equiv.refl</a> <a id="1124" class="Symbol">;</a> <a id="1126" class="Symbol">{</a><a id="1127" href="Data.Fin.Patterns.html#440" class="InductiveConstructor">1F</a><a id="1129" class="Symbol">}</a> <a id="1131" class="Symbol">→</a> <a id="1133" href="Relation.Binary.Structures.html#1641" class="Function">Equiv.refl</a> <a id="1144" class="Symbol">}</a>
    <a id="1150" class="Symbol">;</a> <a id="1152" href="Categories.Functor.Core.html#565" class="Field">homomorphism</a> <a id="1165" class="Symbol">=</a> <a id="1167" class="Symbol">λ</a>
                   <a id="1188" class="Symbol">{</a> <a id="1190" class="Symbol">{</a><a id="1191" href="Data.Fin.Patterns.html#440" class="InductiveConstructor">1F</a><a id="1193" class="Symbol">}</a> <a id="1195" class="Symbol">{</a><a id="1196" href="Data.Fin.Patterns.html#440" class="InductiveConstructor">1F</a><a id="1198" class="Symbol">}</a> <a id="1200" class="Symbol">{</a><a id="1201" href="Data.Fin.Patterns.html#440" class="InductiveConstructor">1F</a><a id="1203" class="Symbol">}</a> <a id="1205" class="Symbol">{</a><a id="1206" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a><a id="1208" class="Symbol">}</a> <a id="1210" class="Symbol">{</a><a id="1211" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a><a id="1213" class="Symbol">}</a> <a id="1215" class="Symbol">→</a> <a id="1217" href="Relation.Binary.Structures.html#1667" class="Function">Equiv.sym</a> <a id="1227" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a>
                   <a id="1256" class="Symbol">;</a> <a id="1258" class="Symbol">{</a><a id="1259" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a><a id="1261" class="Symbol">}</a> <a id="1263" class="Symbol">{</a><a id="1264" href="Data.Fin.Patterns.html#440" class="InductiveConstructor">1F</a><a id="1266" class="Symbol">}</a> <a id="1268" class="Symbol">{</a><a id="1269" href="Data.Fin.Patterns.html#440" class="InductiveConstructor">1F</a><a id="1271" class="Symbol">}</a> <a id="1273" class="Symbol">{_}</a> <a id="1277" class="Symbol">{</a><a id="1278" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a><a id="1280" class="Symbol">}</a> <a id="1282" class="Symbol">→</a> <a id="1284" href="Relation.Binary.Structures.html#1667" class="Function">Equiv.sym</a> <a id="1294" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a>
                   <a id="1323" class="Symbol">;</a> <a id="1325" class="Symbol">{</a><a id="1326" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a><a id="1328" class="Symbol">}</a> <a id="1330" class="Symbol">{</a><a id="1331" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a><a id="1333" class="Symbol">}</a> <a id="1335" class="Symbol">{</a><a id="1336" href="Data.Fin.Patterns.html#440" class="InductiveConstructor">1F</a><a id="1338" class="Symbol">}</a> <a id="1340" class="Symbol">{</a><a id="1341" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a><a id="1343" class="Symbol">}</a> <a id="1345" class="Symbol">{_}</a> <a id="1349" class="Symbol">→</a> <a id="1351" href="Relation.Binary.Structures.html#1667" class="Function">Equiv.sym</a> <a id="1361" href="Categories.Category.Core.html#1145" class="Field">identityʳ</a>
                   <a id="1390" class="Symbol">;</a> <a id="1392" class="Symbol">{</a><a id="1393" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a><a id="1395" class="Symbol">}</a> <a id="1397" class="Symbol">{</a><a id="1398" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a><a id="1400" class="Symbol">}</a> <a id="1402" class="Symbol">{</a><a id="1403" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a><a id="1405" class="Symbol">}</a> <a id="1407" class="Symbol">{</a><a id="1408" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a><a id="1410" class="Symbol">}</a> <a id="1412" class="Symbol">{</a><a id="1413" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a><a id="1415" class="Symbol">}</a> <a id="1417" class="Symbol">→</a> <a id="1419" href="Relation.Binary.Structures.html#1667" class="Function">Equiv.sym</a> <a id="1429" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a>
                   <a id="1458" class="Symbol">}</a>
    <a id="1464" class="Symbol">;</a> <a id="1466" href="Categories.Functor.Core.html#696" class="Field">F-resp-≈</a> <a id="1475" class="Symbol">=</a> <a id="1477" class="Symbol">λ</a> <a id="1479" class="Symbol">{</a> <a id="1481" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a> <a id="1488" class="Symbol">→</a> <a id="1490" href="Relation.Binary.Structures.html#1641" class="Function">Equiv.refl</a> <a id="1501" class="Symbol">}</a>
    <a id="1507" class="Symbol">}</a>
  
  
<a id="1515" class="Keyword">module</a> <a id="1522" href="Category.ParallelArrow.Colimit.html#1522" class="Module">_</a> <a id="1524" class="Symbol">(</a><a id="1525" href="Category.ParallelArrow.Colimit.html#1525" class="Bound">D</a> <a id="1527" class="Symbol">:</a> <a id="1529" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="1537" href="Category.ParallelArrow.html#272" class="Function">∙⇉∙</a> <a id="1541" href="Category.ParallelArrow.Colimit.html#149" class="Bound">𝒞</a><a id="1542" class="Symbol">)</a> <a id="1544" class="Keyword">where</a>
  <a id="1552" class="Keyword">private</a>
    <a id="1564" class="Keyword">module</a> <a id="1571" href="Category.ParallelArrow.Colimit.html#1571" class="Module">D</a> <a id="1573" class="Symbol">=</a> <a id="1575" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="1583" href="Category.ParallelArrow.Colimit.html#1525" class="Bound">D</a>
    <a id="1589" href="Category.ParallelArrow.Colimit.html#1589" class="Function">A</a> <a id="1591" href="Category.ParallelArrow.Colimit.html#1591" class="Function">B</a> <a id="1593" class="Symbol">:</a> <a id="1595" href="Categories.Category.Core.html#559" class="Field">Category.Obj</a> <a id="1608" href="Category.ParallelArrow.Colimit.html#149" class="Bound">𝒞</a>
    <a id="1614" href="Category.ParallelArrow.Colimit.html#1589" class="Function">A</a> <a id="1616" class="Symbol">=</a> <a id="1618" href="Categories.Functor.Core.html#797" class="Function">D.₀</a> <a id="1622" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a>
    <a id="1629" href="Category.ParallelArrow.Colimit.html#1591" class="Function">B</a> <a id="1631" class="Symbol">=</a> <a id="1633" href="Categories.Functor.Core.html#797" class="Function">D.₀</a> <a id="1637" href="Data.Fin.Patterns.html#440" class="InductiveConstructor">1F</a>
    <a id="1644" href="Category.ParallelArrow.Colimit.html#1644" class="Function">f</a> <a id="1646" href="Category.ParallelArrow.Colimit.html#1646" class="Function">g</a> <a id="1648" class="Symbol">:</a> <a id="1650" href="Category.ParallelArrow.Colimit.html#149" class="Bound">𝒞</a> <a id="1652" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="1654" href="Category.ParallelArrow.Colimit.html#1589" class="Function">A</a> <a id="1656" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="1658" href="Category.ParallelArrow.Colimit.html#1591" class="Function">B</a> <a id="1660" href="Categories.Category.html#502" class="Function Operator">]</a>
    <a id="1666" href="Category.ParallelArrow.Colimit.html#1644" class="Function">f</a> <a id="1668" class="Symbol">=</a> <a id="1670" href="Categories.Functor.Core.html#806" class="Function">D.₁</a> <a id="1674" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a>
    <a id="1681" href="Category.ParallelArrow.Colimit.html#1646" class="Function">g</a> <a id="1683" class="Symbol">=</a> <a id="1685" href="Categories.Functor.Core.html#806" class="Function">D.₁</a> <a id="1689" href="Data.Fin.Patterns.html#440" class="InductiveConstructor">1F</a>

  <a id="1695" href="Category.ParallelArrow.Colimit.html#1695" class="Function">⇉-Cocone</a> <a id="1704" class="Symbol">:</a> <a id="1706" class="Symbol">∀</a> <a id="1708" class="Symbol">{</a><a id="1709" href="Category.ParallelArrow.Colimit.html#1709" class="Bound">C</a> <a id="1711" class="Symbol">:</a> <a id="1713" href="Categories.Category.Core.html#559" class="Field">Obj</a><a id="1716" class="Symbol">}</a> <a id="1718" class="Symbol">→</a> <a id="1720" class="Symbol">{</a><a id="1721" href="Category.ParallelArrow.Colimit.html#1721" class="Bound">e</a> <a id="1723" class="Symbol">:</a> <a id="1725" href="Category.ParallelArrow.Colimit.html#1591" class="Function">B</a> <a id="1727" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1729" href="Category.ParallelArrow.Colimit.html#1709" class="Bound">C</a><a id="1730" class="Symbol">}</a> <a id="1732" class="Symbol">→</a> <a id="1734" class="Symbol">(</a><a id="1735" href="Category.ParallelArrow.Colimit.html#1721" class="Bound">e</a> <a id="1737" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1739" href="Category.ParallelArrow.Colimit.html#1644" class="Function">f</a> <a id="1741" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1743" href="Category.ParallelArrow.Colimit.html#1721" class="Bound">e</a> <a id="1745" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1747" href="Category.ParallelArrow.Colimit.html#1646" class="Function">g</a><a id="1748" class="Symbol">)</a> <a id="1750" class="Symbol">→</a> <a id="1752" href="Categories.Diagram.Cocone.html#534" class="Record">Cocone</a> <a id="1759" href="Category.ParallelArrow.Colimit.html#1525" class="Bound">D</a>
  <a id="1763" href="Category.ParallelArrow.Colimit.html#1695" class="Function">⇉-Cocone</a> <a id="1772" class="Symbol">{</a><a id="1773" href="Category.ParallelArrow.Colimit.html#1773" class="Bound">C</a><a id="1774" class="Symbol">}</a> <a id="1776" class="Symbol">{</a><a id="1777" href="Category.ParallelArrow.Colimit.html#1777" class="Bound">e</a><a id="1778" class="Symbol">}</a> <a id="1780" href="Category.ParallelArrow.Colimit.html#1780" class="Bound">e∘f≈e∘g</a> <a id="1788" class="Symbol">=</a> <a id="1790" class="Keyword">record</a>
    <a id="1801" class="Symbol">{</a> <a id="1803" href="Categories.Diagram.Cocone.html#588" class="Field">N</a> <a id="1805" class="Symbol">=</a> <a id="1807" href="Category.ParallelArrow.Colimit.html#1773" class="Bound">C</a>
    <a id="1813" class="Symbol">;</a> <a id="1815" href="Categories.Diagram.Cocone.html#604" class="Field">coapex</a> <a id="1822" class="Symbol">=</a> <a id="1824" class="Keyword">record</a>
      <a id="1837" class="Symbol">{</a> <a id="1839" href="Categories.Diagram.Cocone.html#425" class="Field">ψ</a> <a id="1841" class="Symbol">=</a> <a id="1843" class="Symbol">λ</a> <a id="1845" class="Symbol">{</a> <a id="1847" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a> <a id="1850" class="Symbol">→</a> <a id="1852" href="Category.ParallelArrow.Colimit.html#1777" class="Bound">e</a> <a id="1854" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1856" href="Category.ParallelArrow.Colimit.html#1644" class="Function">f</a> <a id="1858" class="Symbol">;</a> <a id="1860" href="Data.Fin.Patterns.html#440" class="InductiveConstructor">1F</a> <a id="1863" class="Symbol">→</a> <a id="1865" href="Category.ParallelArrow.Colimit.html#1777" class="Bound">e</a> <a id="1867" class="Symbol">}</a>
      <a id="1875" class="Symbol">;</a> <a id="1877" href="Categories.Diagram.Cocone.html#471" class="Field">commute</a> <a id="1885" class="Symbol">=</a> <a id="1887" class="Symbol">λ</a>
        <a id="1897" class="Symbol">{</a> <a id="1899" class="Symbol">{</a><a id="1900" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a><a id="1902" class="Symbol">}</a> <a id="1904" class="Symbol">{</a><a id="1905" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a><a id="1907" class="Symbol">}</a> <a id="1909" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a> <a id="1912" class="Symbol">→</a> <a id="1914" class="Symbol">(</a><a id="1915" href="Categories.Category.Core.html#1438" class="Field">∘-resp-≈</a> <a id="1924" href="Relation.Binary.Structures.html#1641" class="Function">Equiv.refl</a> <a id="1935" href="Categories.Functor.Core.html#511" class="Field">D.identity</a><a id="1945" class="Symbol">)</a> <a id="1947" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="1949" href="Categories.Category.Core.html#1145" class="Field">identityʳ</a>
        <a id="1967" class="Symbol">;</a> <a id="1969" class="Symbol">{</a><a id="1970" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a><a id="1972" class="Symbol">}</a> <a id="1974" class="Symbol">{</a><a id="1975" href="Data.Fin.Patterns.html#440" class="InductiveConstructor">1F</a><a id="1977" class="Symbol">}</a> <a id="1979" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a> <a id="1982" class="Symbol">→</a> <a id="1984" href="Relation.Binary.Structures.html#1641" class="Function">Equiv.refl</a>
        <a id="2003" class="Symbol">;</a> <a id="2005" class="Symbol">{</a><a id="2006" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a><a id="2008" class="Symbol">}</a> <a id="2010" class="Symbol">{</a><a id="2011" href="Data.Fin.Patterns.html#440" class="InductiveConstructor">1F</a><a id="2013" class="Symbol">}</a> <a id="2015" href="Data.Fin.Patterns.html#440" class="InductiveConstructor">1F</a> <a id="2018" class="Symbol">→</a> <a id="2020" href="Relation.Binary.Structures.html#1667" class="Function">Equiv.sym</a> <a id="2030" href="Category.ParallelArrow.Colimit.html#1780" class="Bound">e∘f≈e∘g</a>
        <a id="2046" class="Symbol">;</a> <a id="2048" class="Symbol">{</a><a id="2049" href="Data.Fin.Patterns.html#440" class="InductiveConstructor">1F</a><a id="2051" class="Symbol">}</a> <a id="2053" class="Symbol">{</a><a id="2054" href="Data.Fin.Patterns.html#440" class="InductiveConstructor">1F</a><a id="2056" class="Symbol">}</a> <a id="2058" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a> <a id="2061" class="Symbol">→</a> <a id="2063" class="Symbol">(</a><a id="2064" href="Categories.Category.Core.html#1438" class="Field">∘-resp-≈</a> <a id="2073" href="Relation.Binary.Structures.html#1641" class="Function">Equiv.refl</a> <a id="2084" href="Categories.Functor.Core.html#511" class="Field">D.identity</a><a id="2094" class="Symbol">)</a> <a id="2096" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="2098" href="Categories.Category.Core.html#1145" class="Field">identityʳ</a>
        <a id="2116" class="Symbol">}</a>
      <a id="2124" class="Symbol">}</a>
    <a id="2130" class="Symbol">}</a>
    <a id="2136" class="Keyword">where</a> <a id="2142" class="Keyword">open</a> <a id="2147" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
  
  <a id="2165" class="Keyword">open</a> <a id="2170" href="Categories.Diagram.Cocone.html#534" class="Module">Cocone</a>

  <a id="2180" href="Category.ParallelArrow.Colimit.html#2180" class="Function">Cocone-to-equality</a> <a id="2199" class="Symbol">:</a> <a id="2201" class="Symbol">(</a><a id="2202" href="Category.ParallelArrow.Colimit.html#2202" class="Bound">C</a> <a id="2204" class="Symbol">:</a> <a id="2206" href="Categories.Diagram.Cocone.html#534" class="Record">Cocone</a> <a id="2213" href="Category.ParallelArrow.Colimit.html#1525" class="Bound">D</a><a id="2214" class="Symbol">)</a> <a id="2216" class="Symbol">→</a> <a id="2218" href="Category.ParallelArrow.Colimit.html#2202" class="Bound">C</a> <a id="2220" class="Symbol">.</a><a id="2221" href="Categories.Diagram.Cocone.html#425" class="Function">ψ</a> <a id="2223" href="Data.Fin.Patterns.html#440" class="InductiveConstructor">1F</a> <a id="2226" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2228" href="Category.ParallelArrow.Colimit.html#1644" class="Function">f</a> <a id="2230" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2232" href="Category.ParallelArrow.Colimit.html#2202" class="Bound">C</a> <a id="2234" class="Symbol">.</a><a id="2235" href="Categories.Diagram.Cocone.html#425" class="Function">ψ</a> <a id="2237" href="Data.Fin.Patterns.html#440" class="InductiveConstructor">1F</a> <a id="2240" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2242" href="Category.ParallelArrow.Colimit.html#1646" class="Function">g</a>
  <a id="2246" href="Category.ParallelArrow.Colimit.html#2180" class="Function">Cocone-to-equality</a> <a id="2265" href="Category.ParallelArrow.Colimit.html#2265" class="Bound">C</a> <a id="2267" class="Symbol">=</a> <a id="2269" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="2279" href="Categories.Diagram.Cocone.html#425" class="Field">Coapex.ψ</a> <a id="2288" class="Symbol">(</a><a id="2289" href="Categories.Diagram.Cocone.html#604" class="Field">coapex</a> <a id="2296" href="Category.ParallelArrow.Colimit.html#2265" class="Bound">C</a><a id="2297" class="Symbol">)</a> <a id="2299" href="Data.Fin.Patterns.html#440" class="InductiveConstructor">1F</a> <a id="2302" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2304" href="Category.ParallelArrow.Colimit.html#1644" class="Function">f</a> <a id="2306" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2309" href="Categories.Diagram.Cocone.html#471" class="Function">Cocone.commute</a> <a id="2324" href="Category.ParallelArrow.Colimit.html#2265" class="Bound">C</a> <a id="2326" class="Symbol">{</a><a id="2327" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a><a id="2329" class="Symbol">}</a> <a id="2331" class="Symbol">{</a><a id="2332" href="Data.Fin.Patterns.html#440" class="InductiveConstructor">1F</a><a id="2334" class="Symbol">}</a> <a id="2336" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a> <a id="2339" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="2345" href="Categories.Diagram.Cocone.html#425" class="Field">Coapex.ψ</a> <a id="2354" class="Symbol">(</a><a id="2355" href="Categories.Diagram.Cocone.html#604" class="Field">coapex</a> <a id="2362" href="Category.ParallelArrow.Colimit.html#2265" class="Bound">C</a><a id="2363" class="Symbol">)</a> <a id="2365" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a> <a id="2368" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="2371" href="Categories.Diagram.Cocone.html#471" class="Function">Cocone.commute</a> <a id="2386" href="Category.ParallelArrow.Colimit.html#2265" class="Bound">C</a> <a id="2388" class="Symbol">{</a><a id="2389" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a><a id="2391" class="Symbol">}</a> <a id="2393" class="Symbol">{</a><a id="2394" href="Data.Fin.Patterns.html#440" class="InductiveConstructor">1F</a><a id="2396" class="Symbol">}</a> <a id="2398" href="Data.Fin.Patterns.html#440" class="InductiveConstructor">1F</a> <a id="2401" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
    <a id="2407" href="Categories.Diagram.Cocone.html#425" class="Field">Coapex.ψ</a> <a id="2416" class="Symbol">(</a><a id="2417" href="Categories.Diagram.Cocone.html#604" class="Field">coapex</a> <a id="2424" href="Category.ParallelArrow.Colimit.html#2265" class="Bound">C</a><a id="2425" class="Symbol">)</a> <a id="2427" href="Data.Fin.Patterns.html#440" class="InductiveConstructor">1F</a> <a id="2430" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2432" href="Category.ParallelArrow.Colimit.html#1646" class="Function">g</a>
    <a id="2438" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
    <a id="2444" class="Keyword">where</a> <a id="2450" class="Keyword">open</a> <a id="2455" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
  
  <a id="2473" href="Category.ParallelArrow.Colimit.html#2473" class="Function">⇉-InitialCocone</a> <a id="2489" class="Symbol">:</a> <a id="2491" class="Symbol">∀</a> <a id="2493" class="Symbol">{</a><a id="2494" href="Category.ParallelArrow.Colimit.html#2494" class="Bound">C</a> <a id="2496" class="Symbol">:</a> <a id="2498" href="Categories.Category.Core.html#559" class="Field">Obj</a><a id="2501" class="Symbol">}</a> <a id="2503" class="Symbol">→</a> <a id="2505" class="Symbol">{</a><a id="2506" href="Category.ParallelArrow.Colimit.html#2506" class="Bound">e</a> <a id="2508" class="Symbol">:</a> <a id="2510" href="Category.ParallelArrow.Colimit.html#1591" class="Function">B</a> <a id="2512" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="2514" href="Category.ParallelArrow.Colimit.html#2494" class="Bound">C</a><a id="2515" class="Symbol">}</a>
                    <a id="2537" class="Symbol">→</a> <a id="2539" class="Symbol">(</a><a id="2540" href="Category.ParallelArrow.Colimit.html#2540" class="Bound">coeq</a> <a id="2545" class="Symbol">:</a> <a id="2547" href="Categories.Diagram.Coequalizer.html#406" class="Record">IsCoequalizer</a> <a id="2561" href="Category.ParallelArrow.Colimit.html#1644" class="Function">f</a> <a id="2563" href="Category.ParallelArrow.Colimit.html#1646" class="Function">g</a> <a id="2565" href="Category.ParallelArrow.Colimit.html#2506" class="Bound">e</a><a id="2566" class="Symbol">)</a>
                    <a id="2588" class="Symbol">→</a> <a id="2590" href="Categories.Object.Initial.html#422" class="Record">IsInitial</a> <a id="2600" class="Symbol">(</a><a id="2601" href="Categories.Category.Construction.Cocones.html#731" class="Function">Cocones</a> <a id="2609" href="Category.ParallelArrow.Colimit.html#1525" class="Bound">D</a><a id="2610" class="Symbol">)</a> <a id="2612" class="Symbol">(</a><a id="2613" href="Category.ParallelArrow.Colimit.html#1695" class="Function">⇉-Cocone</a> <a id="2622" class="Symbol">(</a><a id="2623" href="Categories.Diagram.Coequalizer.html#488" class="Field">IsCoequalizer.equality</a> <a id="2646" href="Category.ParallelArrow.Colimit.html#2540" class="Bound">coeq</a><a id="2650" class="Symbol">))</a>
  <a id="2655" href="Category.ParallelArrow.Colimit.html#2473" class="Function">⇉-InitialCocone</a> <a id="2671" class="Symbol">{</a><a id="2672" href="Category.ParallelArrow.Colimit.html#2672" class="Bound">C</a><a id="2673" class="Symbol">}</a> <a id="2675" class="Symbol">{</a><a id="2676" href="Category.ParallelArrow.Colimit.html#2676" class="Bound">e</a><a id="2677" class="Symbol">}</a> <a id="2679" href="Category.ParallelArrow.Colimit.html#2679" class="Bound">coeq</a> <a id="2684" class="Symbol">=</a> <a id="2686" class="Keyword">record</a>
    <a id="2697" class="Symbol">{</a> <a id="2699" href="Categories.Object.Initial.html#478" class="Field">¡</a> <a id="2701" class="Symbol">=</a> <a id="2703" class="Symbol">λ</a> <a id="2705" class="Symbol">{</a><a id="2706" href="Category.ParallelArrow.Colimit.html#2706" class="Bound">other</a><a id="2711" class="Symbol">}</a> <a id="2713" class="Symbol">→</a> <a id="2715" href="Category.ParallelArrow.Colimit.html#2896" class="Function">¡</a> <a id="2717" href="Category.ParallelArrow.Colimit.html#2706" class="Bound">other</a>
    <a id="2727" class="Symbol">;</a> <a id="2729" href="Categories.Object.Initial.html#506" class="Field">¡-unique</a> <a id="2738" class="Symbol">=</a> <a id="2740" href="Category.ParallelArrow.Colimit.html#3355" class="Function">uniq</a> <a id="2745" class="Symbol">_</a>
    <a id="2751" class="Symbol">}</a>
    <a id="2757" class="Keyword">where</a>
      <a id="2769" class="Keyword">open</a> <a id="2774" href="Categories.Diagram.Coequalizer.html#406" class="Module">IsCoequalizer</a>
      <a id="2794" class="Keyword">open</a> <a id="2799" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
      <a id="2818" class="Keyword">module</a> <a id="2825" href="Category.ParallelArrow.Colimit.html#2825" class="Module">_</a> <a id="2827" class="Symbol">(</a><a id="2828" href="Category.ParallelArrow.Colimit.html#2828" class="Bound">other</a> <a id="2834" class="Symbol">:</a> <a id="2836" href="Categories.Diagram.Cocone.html#534" class="Record">Cocone</a> <a id="2843" href="Category.ParallelArrow.Colimit.html#1525" class="Bound">D</a><a id="2844" class="Symbol">)</a> <a id="2846" class="Keyword">where</a>
        <a id="2860" class="Keyword">module</a> <a id="2867" href="Category.ParallelArrow.Colimit.html#2867" class="Module">other</a> <a id="2873" class="Symbol">=</a> <a id="2875" href="Categories.Diagram.Cocone.html#534" class="Module">Cocone</a> <a id="2882" href="Category.ParallelArrow.Colimit.html#2828" class="Bound">other</a>
        <a id="2896" href="Category.ParallelArrow.Colimit.html#2896" class="Function">¡</a> <a id="2898" class="Symbol">:</a> <a id="2900" href="Categories.Category.Construction.Cocones.html#731" class="Function">Cocones</a> <a id="2908" href="Category.ParallelArrow.Colimit.html#1525" class="Bound">D</a> <a id="2910" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="2912" href="Category.ParallelArrow.Colimit.html#1695" class="Function">⇉-Cocone</a> <a id="2921" class="Symbol">(</a><a id="2922" href="Category.ParallelArrow.Colimit.html#2679" class="Bound">coeq</a> <a id="2927" class="Symbol">.</a><a id="2928" href="Categories.Diagram.Coequalizer.html#488" class="Field">equality</a><a id="2936" class="Symbol">)</a> <a id="2938" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="2940" href="Category.ParallelArrow.Colimit.html#2828" class="Bound">other</a> <a id="2946" href="Categories.Category.html#502" class="Function Operator">]</a>
        <a id="2956" href="Category.ParallelArrow.Colimit.html#2896" class="Function">¡</a> <a id="2958" class="Symbol">=</a> <a id="2960" class="Keyword">record</a>
          <a id="2977" class="Symbol">{</a> <a id="2979" href="Categories.Diagram.Cocone.html#745" class="Field">arr</a> <a id="2983" class="Symbol">=</a> <a id="2985" href="Category.ParallelArrow.Colimit.html#2679" class="Bound">coeq</a> <a id="2990" class="Symbol">.</a><a id="2991" href="Categories.Diagram.Coequalizer.html#523" class="Field">coequalize</a> <a id="3002" class="Symbol">(</a><a id="3003" href="Category.ParallelArrow.Colimit.html#2180" class="Function">Cocone-to-equality</a> <a id="3022" href="Category.ParallelArrow.Colimit.html#2828" class="Bound">other</a><a id="3027" class="Symbol">)</a>
          <a id="3039" class="Symbol">;</a> <a id="3041" href="Categories.Diagram.Cocone.html#770" class="Field">commute</a> <a id="3049" class="Symbol">=</a> <a id="3051" class="Symbol">λ</a> <a id="3053" class="Symbol">{</a>
            <a id="3067" class="Symbol">{</a><a id="3068" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a><a id="3070" class="Symbol">}</a> <a id="3072" class="Symbol">→</a> 
            <a id="3087" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
            <a id="3105" href="Category.ParallelArrow.Colimit.html#2679" class="Bound">coeq</a> <a id="3110" class="Symbol">.</a><a id="3111" href="Categories.Diagram.Coequalizer.html#523" class="Field">coequalize</a> <a id="3122" class="Symbol">(</a><a id="3123" href="Category.ParallelArrow.Colimit.html#2180" class="Function">Cocone-to-equality</a> <a id="3142" href="Category.ParallelArrow.Colimit.html#2828" class="Bound">other</a><a id="3147" class="Symbol">)</a> <a id="3149" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3151" href="Category.ParallelArrow.Colimit.html#2676" class="Bound">e</a> <a id="3153" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3155" href="Category.ParallelArrow.Colimit.html#1644" class="Function">f</a> <a id="3157" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="3160" href="Categories.Morphism.Reasoning.Core.html#3605" class="Function">pushˡ</a> <a id="3166" class="Symbol">(</a><a id="3167" href="Category.ParallelArrow.Colimit.html#2679" class="Bound">coeq</a> <a id="3172" class="Symbol">.</a><a id="3173" href="Categories.Diagram.Coequalizer.html#576" class="Field">universal</a><a id="3182" class="Symbol">)</a> <a id="3184" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
            <a id="3198" href="Categories.Diagram.Cocone.html#425" class="Function">other.ψ</a> <a id="3206" href="Data.Fin.Patterns.html#440" class="InductiveConstructor">1F</a> <a id="3209" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3211" href="Category.ParallelArrow.Colimit.html#1644" class="Function">f</a> <a id="3213" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3216" href="Categories.Diagram.Cocone.html#471" class="Function">other.commute</a> <a id="3230" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a> <a id="3233" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
            <a id="3247" href="Categories.Diagram.Cocone.html#425" class="Function">other.ψ</a> <a id="3255" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a>
            <a id="3270" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
            <a id="3284" class="Symbol">;</a> <a id="3286" class="Symbol">{</a><a id="3287" href="Data.Fin.Patterns.html#440" class="InductiveConstructor">1F</a><a id="3289" class="Symbol">}</a> <a id="3291" class="Symbol">→</a> <a id="3293" href="Relation.Binary.Structures.html#1667" class="Function">Equiv.sym</a> <a id="3303" class="Symbol">(</a><a id="3304" href="Category.ParallelArrow.Colimit.html#2679" class="Bound">coeq</a> <a id="3309" class="Symbol">.</a><a id="3310" href="Categories.Diagram.Coequalizer.html#576" class="Field">universal</a><a id="3319" class="Symbol">)</a>
            <a id="3333" class="Symbol">}</a>
          <a id="3345" class="Symbol">}</a>
        <a id="3355" href="Category.ParallelArrow.Colimit.html#3355" class="Function">uniq</a> <a id="3360" class="Symbol">:</a> <a id="3362" class="Symbol">(</a><a id="3363" href="Category.ParallelArrow.Colimit.html#3363" class="Bound">h</a> <a id="3365" class="Symbol">:</a> <a id="3367" href="Categories.Category.Construction.Cocones.html#731" class="Function">Cocones</a> <a id="3375" href="Category.ParallelArrow.Colimit.html#1525" class="Bound">D</a> <a id="3377" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="3379" href="Category.ParallelArrow.Colimit.html#1695" class="Function">⇉-Cocone</a> <a id="3388" class="Symbol">(</a><a id="3389" href="Category.ParallelArrow.Colimit.html#2679" class="Bound">coeq</a> <a id="3394" class="Symbol">.</a><a id="3395" href="Categories.Diagram.Coequalizer.html#488" class="Field">equality</a><a id="3403" class="Symbol">)</a> <a id="3405" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="3407" href="Category.ParallelArrow.Colimit.html#2828" class="Bound">other</a> <a id="3413" href="Categories.Category.html#502" class="Function Operator">]</a><a id="3414" class="Symbol">)</a> <a id="3416" class="Symbol">→</a> <a id="3418" href="Categories.Diagram.Cocone.html#745" class="Field">Cocone⇒.arr</a> <a id="3430" href="Category.ParallelArrow.Colimit.html#2896" class="Function">¡</a> <a id="3432" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="3434" href="Categories.Diagram.Cocone.html#745" class="Field">Cocone⇒.arr</a> <a id="3446" href="Category.ParallelArrow.Colimit.html#3363" class="Bound">h</a>
        <a id="3456" href="Category.ParallelArrow.Colimit.html#3355" class="Function">uniq</a> <a id="3461" href="Category.ParallelArrow.Colimit.html#3461" class="Bound">h</a> <a id="3463" class="Symbol">=</a> <a id="3465" href="Relation.Binary.Structures.html#1667" class="Function">Equiv.sym</a> <a id="3475" class="Symbol">(</a><a id="3476" href="Category.ParallelArrow.Colimit.html#2679" class="Bound">coeq</a> <a id="3481" class="Symbol">.</a><a id="3482" href="Categories.Diagram.Coequalizer.html#652" class="Field">unique</a> <a id="3489" class="Symbol">(</a><a id="3490" href="Relation.Binary.Structures.html#1667" class="Function">Equiv.sym</a> <a id="3500" class="Symbol">(</a><a id="3501" href="Categories.Diagram.Cocone.html#770" class="Field">Cocone⇒.commute</a> <a id="3517" href="Category.ParallelArrow.Colimit.html#3461" class="Bound">h</a> <a id="3519" class="Symbol">{</a><a id="3520" href="Data.Fin.Patterns.html#440" class="InductiveConstructor">1F</a><a id="3522" class="Symbol">})))</a>
  
  <a id="3532" href="Category.ParallelArrow.Colimit.html#3532" class="Function">⇉-Colimit</a> <a id="3542" class="Symbol">:</a> <a id="3544" href="Categories.Diagram.Coequalizer.html#1885" class="Record">Coequalizer</a> <a id="3556" href="Category.ParallelArrow.Colimit.html#1644" class="Function">f</a> <a id="3558" href="Category.ParallelArrow.Colimit.html#1646" class="Function">g</a> <a id="3560" class="Symbol">→</a> <a id="3562" href="Categories.Diagram.Colimit.html#961" class="Record">Colimit</a> <a id="3570" href="Category.ParallelArrow.Colimit.html#1525" class="Bound">D</a>
  <a id="3574" href="Category.ParallelArrow.Colimit.html#3532" class="Function">⇉-Colimit</a> <a id="3584" href="Category.ParallelArrow.Colimit.html#3584" class="Bound">coeq</a> <a id="3589" class="Symbol">=</a> <a id="3591" class="Keyword">record</a>
    <a id="3602" class="Symbol">{</a> <a id="3604" href="Categories.Diagram.Colimit.html#1020" class="Field">initial</a> <a id="3612" class="Symbol">=</a> <a id="3614" class="Keyword">record</a>
      <a id="3627" class="Symbol">{</a> <a id="3629" href="Categories.Object.Initial.html#804" class="Field">⊥</a> <a id="3631" class="Symbol">=</a> <a id="3633" href="Category.ParallelArrow.Colimit.html#1695" class="Function">⇉-Cocone</a> <a id="3642" href="Categories.Diagram.Coequalizer.html#488" class="Function">equality</a>
      <a id="3657" class="Symbol">;</a> <a id="3659" href="Categories.Object.Initial.html#816" class="Field">⊥-is-initial</a> <a id="3672" class="Symbol">=</a> <a id="3674" href="Category.ParallelArrow.Colimit.html#2473" class="Function">⇉-InitialCocone</a> <a id="3690" href="Categories.Diagram.Coequalizer.html#1983" class="Field">isCoequalizer</a>
      <a id="3710" class="Symbol">}</a>
    <a id="3716" class="Symbol">}</a>
    <a id="3722" class="Keyword">where</a> <a id="3728" class="Keyword">open</a> <a id="3733" href="Categories.Diagram.Coequalizer.html#1885" class="Module">Coequalizer</a> <a id="3745" href="Category.ParallelArrow.Colimit.html#3584" class="Bound">coeq</a>

  <a id="3753" href="Category.ParallelArrow.Colimit.html#3753" class="Function">⇉-to-Cocone⇒</a> <a id="3766" class="Symbol">:</a> <a id="3768" class="Symbol">(</a><a id="3769" href="Category.ParallelArrow.Colimit.html#3769" class="Bound">C</a> <a id="3771" class="Symbol">:</a> <a id="3773" href="Categories.Diagram.Cocone.html#534" class="Record">Cocone</a> <a id="3780" href="Category.ParallelArrow.Colimit.html#1525" class="Bound">D</a><a id="3781" class="Symbol">)</a>
               <a id="3798" class="Symbol">→</a> <a id="3800" class="Symbol">{</a><a id="3801" href="Category.ParallelArrow.Colimit.html#3801" class="Bound">K</a> <a id="3803" class="Symbol">:</a> <a id="3805" href="Categories.Category.Core.html#559" class="Field">Obj</a><a id="3808" class="Symbol">}</a> 
               <a id="3826" class="Symbol">→</a> <a id="3828" class="Symbol">{</a><a id="3829" href="Category.ParallelArrow.Colimit.html#3829" class="Bound">h</a> <a id="3831" class="Symbol">:</a> <a id="3833" href="Category.ParallelArrow.Colimit.html#1591" class="Function">B</a> <a id="3835" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="3837" href="Category.ParallelArrow.Colimit.html#3801" class="Bound">K</a><a id="3838" class="Symbol">}</a> 
               <a id="3856" class="Symbol">→</a> <a id="3858" class="Symbol">(</a><a id="3859" href="Category.ParallelArrow.Colimit.html#3859" class="Bound">eq</a> <a id="3862" class="Symbol">:</a> <a id="3864" href="Category.ParallelArrow.Colimit.html#3829" class="Bound">h</a> <a id="3866" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3868" href="Category.ParallelArrow.Colimit.html#1644" class="Function">f</a> <a id="3870" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="3872" href="Category.ParallelArrow.Colimit.html#3829" class="Bound">h</a> <a id="3874" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3876" href="Category.ParallelArrow.Colimit.html#1646" class="Function">g</a><a id="3877" class="Symbol">)</a>
               <a id="3894" class="Symbol">→</a> <a id="3896" class="Symbol">(</a><a id="3897" href="Category.ParallelArrow.Colimit.html#3897" class="Bound">v</a> <a id="3899" class="Symbol">:</a> <a id="3901" href="Categories.Diagram.Cocone.html#588" class="Field">Cocone.N</a> <a id="3910" href="Category.ParallelArrow.Colimit.html#3769" class="Bound">C</a> <a id="3912" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="3914" href="Category.ParallelArrow.Colimit.html#3801" class="Bound">K</a><a id="3915" class="Symbol">)</a>
               <a id="3932" class="Symbol">→</a> <a id="3934" class="Symbol">(</a><a id="3935" href="Category.ParallelArrow.Colimit.html#3829" class="Bound">h</a> <a id="3937" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="3939" href="Category.ParallelArrow.Colimit.html#3897" class="Bound">v</a> <a id="3941" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3943" href="Categories.Diagram.Cocone.html#425" class="Function">Cocone.ψ</a> <a id="3952" href="Category.ParallelArrow.Colimit.html#3769" class="Bound">C</a> <a id="3954" href="Data.Fin.Patterns.html#440" class="InductiveConstructor">1F</a><a id="3956" class="Symbol">)</a>
               <a id="3973" class="Symbol">→</a> <a id="3975" href="Categories.Diagram.Cocone.html#684" class="Record">Cocone⇒</a> <a id="3983" href="Category.ParallelArrow.Colimit.html#1525" class="Bound">D</a> <a id="3985" href="Category.ParallelArrow.Colimit.html#3769" class="Bound">C</a> <a id="3987" class="Symbol">(</a><a id="3988" href="Category.ParallelArrow.Colimit.html#1695" class="Function">⇉-Cocone</a> <a id="3997" href="Category.ParallelArrow.Colimit.html#3859" class="Bound">eq</a><a id="3999" class="Symbol">)</a>
  <a id="4003" href="Category.ParallelArrow.Colimit.html#3753" class="Function">⇉-to-Cocone⇒</a> <a id="4016" href="Category.ParallelArrow.Colimit.html#4016" class="Bound">C</a> <a id="4018" class="Symbol">{</a><a id="4019" href="Category.ParallelArrow.Colimit.html#4019" class="Bound">K</a><a id="4020" class="Symbol">}</a> <a id="4022" class="Symbol">{</a><a id="4023" href="Category.ParallelArrow.Colimit.html#4023" class="Bound">h</a><a id="4024" class="Symbol">}</a> <a id="4026" href="Category.ParallelArrow.Colimit.html#4026" class="Bound">eq</a> <a id="4029" href="Category.ParallelArrow.Colimit.html#4029" class="Bound">v</a> <a id="4031" href="Category.ParallelArrow.Colimit.html#4031" class="Bound">h≈v∘ψ</a> <a id="4037" class="Symbol">=</a> <a id="4039" class="Keyword">record</a>
    <a id="4050" class="Symbol">{</a> <a id="4052" href="Categories.Diagram.Cocone.html#745" class="Field">arr</a> <a id="4056" class="Symbol">=</a> <a id="4058" href="Category.ParallelArrow.Colimit.html#4029" class="Bound">v</a>
    <a id="4064" class="Symbol">;</a> <a id="4066" href="Categories.Diagram.Cocone.html#770" class="Field">commute</a> <a id="4074" class="Symbol">=</a> <a id="4076" class="Symbol">λ</a>
      <a id="4084" class="Symbol">{</a> <a id="4086" class="Symbol">{</a><a id="4087" href="Data.Fin.Patterns.html#440" class="InductiveConstructor">1F</a><a id="4089" class="Symbol">}</a> <a id="4091" class="Symbol">→</a> <a id="4093" href="Relation.Binary.Structures.html#1667" class="Function">Equiv.sym</a> <a id="4103" href="Category.ParallelArrow.Colimit.html#4031" class="Bound">h≈v∘ψ</a>
      <a id="4115" class="Symbol">;</a> <a id="4117" class="Symbol">{</a><a id="4118" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a><a id="4120" class="Symbol">}</a> <a id="4122" class="Symbol">→</a> <a id="4124" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
        <a id="4138" href="Category.ParallelArrow.Colimit.html#4029" class="Bound">v</a> <a id="4140" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4142" href="Categories.Diagram.Cocone.html#425" class="Function">Cocone.ψ</a> <a id="4151" href="Category.ParallelArrow.Colimit.html#4016" class="Bound">C</a> <a id="4153" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a> <a id="4156" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="4159" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="4167" href="Categories.Diagram.Cocone.html#471" class="Function">Cocone.commute</a> <a id="4182" href="Category.ParallelArrow.Colimit.html#4016" class="Bound">C</a> <a id="4184" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a> <a id="4187" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
        <a id="4197" href="Category.ParallelArrow.Colimit.html#4029" class="Bound">v</a> <a id="4199" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4201" href="Categories.Diagram.Cocone.html#425" class="Function">Cocone.ψ</a> <a id="4210" href="Category.ParallelArrow.Colimit.html#4016" class="Bound">C</a> <a id="4212" href="Data.Fin.Patterns.html#440" class="InductiveConstructor">1F</a> <a id="4215" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4217" href="Category.ParallelArrow.Colimit.html#1644" class="Function">f</a> <a id="4219" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="4222" href="Categories.Morphism.Reasoning.Core.html#3605" class="Function">pushˡ</a> <a id="4228" href="Category.ParallelArrow.Colimit.html#4031" class="Bound">h≈v∘ψ</a> <a id="4234" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
        <a id="4244" href="Category.ParallelArrow.Colimit.html#4023" class="Bound">h</a> <a id="4246" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4248" href="Category.ParallelArrow.Colimit.html#1644" class="Function">f</a> <a id="4250" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
        <a id="4262" href="Categories.Diagram.Cocone.html#425" class="Function">Cocone.ψ</a> <a id="4271" class="Symbol">(</a><a id="4272" href="Category.ParallelArrow.Colimit.html#1695" class="Function">⇉-Cocone</a> <a id="4281" href="Category.ParallelArrow.Colimit.html#4026" class="Bound">eq</a><a id="4283" class="Symbol">)</a> <a id="4285" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a>
        <a id="4296" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
      <a id="4304" class="Symbol">}</a>
    <a id="4310" class="Symbol">}</a>
    <a id="4316" class="Keyword">where</a> <a id="4322" class="Keyword">open</a> <a id="4327" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>

  <a id="4343" href="Category.ParallelArrow.Colimit.html#4343" class="Function">InitialCocone-to-IsCoequalizer</a> <a id="4374" class="Symbol">:</a> <a id="4376" class="Symbol">(</a><a id="4377" href="Category.ParallelArrow.Colimit.html#4377" class="Bound">C</a> <a id="4379" class="Symbol">:</a> <a id="4381" href="Categories.Diagram.Cocone.html#534" class="Record">Cocone</a> <a id="4388" href="Category.ParallelArrow.Colimit.html#1525" class="Bound">D</a><a id="4389" class="Symbol">)</a>
                                 <a id="4424" class="Symbol">→</a> <a id="4426" href="Categories.Object.Initial.html#422" class="Record">IsInitial</a> <a id="4436" class="Symbol">(</a><a id="4437" href="Categories.Category.Construction.Cocones.html#731" class="Function">Cocones</a> <a id="4445" href="Category.ParallelArrow.Colimit.html#1525" class="Bound">D</a><a id="4446" class="Symbol">)</a> <a id="4448" href="Category.ParallelArrow.Colimit.html#4377" class="Bound">C</a>
                                 <a id="4483" class="Symbol">→</a> <a id="4485" href="Categories.Diagram.Coequalizer.html#406" class="Record">IsCoequalizer</a> <a id="4499" href="Category.ParallelArrow.Colimit.html#1644" class="Function">f</a> <a id="4501" href="Category.ParallelArrow.Colimit.html#1646" class="Function">g</a> <a id="4503" class="Symbol">(</a><a id="4504" href="Categories.Diagram.Cocone.html#425" class="Function">Cocone.ψ</a> <a id="4513" href="Category.ParallelArrow.Colimit.html#4377" class="Bound">C</a> <a id="4515" href="Data.Fin.Patterns.html#440" class="InductiveConstructor">1F</a><a id="4517" class="Symbol">)</a>
  <a id="4521" href="Category.ParallelArrow.Colimit.html#4343" class="Function">InitialCocone-to-IsCoequalizer</a> <a id="4552" href="Category.ParallelArrow.Colimit.html#4552" class="Bound">C</a> <a id="4554" href="Category.ParallelArrow.Colimit.html#4554" class="Bound">initial</a> <a id="4562" class="Symbol">=</a>
    <a id="4568" class="Keyword">record</a>
    <a id="4579" class="Symbol">{</a> <a id="4581" href="Categories.Diagram.Coequalizer.html#488" class="Field">equality</a> <a id="4590" class="Symbol">=</a> <a id="4592" href="Category.ParallelArrow.Colimit.html#2180" class="Function">Cocone-to-equality</a> <a id="4611" href="Category.ParallelArrow.Colimit.html#4552" class="Bound">C</a>
    <a id="4617" class="Symbol">;</a> <a id="4619" href="Categories.Diagram.Coequalizer.html#523" class="Field">coequalize</a> <a id="4630" class="Symbol">=</a> <a id="4632" class="Symbol">λ</a> <a id="4634" class="Symbol">{</a><a id="4635" href="Category.ParallelArrow.Colimit.html#4635" class="Bound">D</a><a id="4636" class="Symbol">}</a> <a id="4638" class="Symbol">{</a><a id="4639" href="Category.ParallelArrow.Colimit.html#4639" class="Bound">h</a><a id="4640" class="Symbol">}</a> <a id="4642" href="Category.ParallelArrow.Colimit.html#4642" class="Bound">h∘f≈h∘g</a> <a id="4650" class="Symbol">→</a> <a id="4652" href="Categories.Diagram.Cocone.html#745" class="Field">Cocone⇒.arr</a> <a id="4664" class="Symbol">(</a><a id="4665" href="Category.ParallelArrow.Colimit.html#4986" class="Function">cocone-arr</a> <a id="4676" href="Category.ParallelArrow.Colimit.html#4642" class="Bound">h∘f≈h∘g</a><a id="4683" class="Symbol">)</a>
    <a id="4689" class="Symbol">;</a> <a id="4691" href="Categories.Diagram.Coequalizer.html#576" class="Field">universal</a> <a id="4701" class="Symbol">=</a> <a id="4703" class="Symbol">λ</a> <a id="4705" class="Symbol">{</a><a id="4706" href="Category.ParallelArrow.Colimit.html#4706" class="Bound">D</a><a id="4707" class="Symbol">}</a> <a id="4709" class="Symbol">{</a><a id="4710" href="Category.ParallelArrow.Colimit.html#4710" class="Bound">h</a><a id="4711" class="Symbol">}</a> <a id="4713" class="Symbol">{</a><a id="4714" href="Category.ParallelArrow.Colimit.html#4714" class="Bound">h∘f≈h∘g</a><a id="4721" class="Symbol">}</a> <a id="4723" class="Symbol">→</a> <a id="4725" href="Relation.Binary.Structures.html#1667" class="Function">Equiv.sym</a> <a id="4735" class="Symbol">(</a><a id="4736" href="Categories.Diagram.Cocone.html#770" class="Field">Cocone⇒.commute</a> <a id="4752" class="Symbol">(</a><a id="4753" href="Category.ParallelArrow.Colimit.html#4986" class="Function">cocone-arr</a> <a id="4764" href="Category.ParallelArrow.Colimit.html#4714" class="Bound">h∘f≈h∘g</a><a id="4771" class="Symbol">))</a>
    <a id="4778" class="Symbol">;</a> <a id="4780" href="Categories.Diagram.Coequalizer.html#652" class="Field">unique</a> <a id="4787" class="Symbol">=</a> <a id="4789" class="Symbol">λ</a> <a id="4791" class="Symbol">{</a><a id="4792" href="Category.ParallelArrow.Colimit.html#4792" class="Bound">D</a><a id="4793" class="Symbol">}</a> <a id="4795" class="Symbol">{</a><a id="4796" href="Category.ParallelArrow.Colimit.html#4796" class="Bound">h</a><a id="4797" class="Symbol">}</a> <a id="4799" class="Symbol">{</a><a id="4800" href="Category.ParallelArrow.Colimit.html#4800" class="Bound">v</a><a id="4801" class="Symbol">}</a> <a id="4803" class="Symbol">{</a><a id="4804" href="Category.ParallelArrow.Colimit.html#4804" class="Bound">h∘f≈h∘g</a><a id="4811" class="Symbol">}</a> <a id="4813" href="Category.ParallelArrow.Colimit.html#4813" class="Bound">h≈v∘ψ</a> <a id="4819" class="Symbol">→</a> <a id="4821" href="Relation.Binary.Structures.html#1667" class="Function">Equiv.sym</a> <a id="4831" class="Symbol">(</a><a id="4832" href="Categories.Object.Initial.html#506" class="Field">IsInitial.¡-unique</a> <a id="4851" href="Category.ParallelArrow.Colimit.html#4554" class="Bound">initial</a> <a id="4859" class="Symbol">(</a><a id="4860" href="Category.ParallelArrow.Colimit.html#3753" class="Function">⇉-to-Cocone⇒</a> <a id="4873" href="Category.ParallelArrow.Colimit.html#4552" class="Bound">C</a> <a id="4875" href="Category.ParallelArrow.Colimit.html#4804" class="Bound">h∘f≈h∘g</a> <a id="4883" href="Category.ParallelArrow.Colimit.html#4800" class="Bound">v</a> <a id="4885" href="Category.ParallelArrow.Colimit.html#4813" class="Bound">h≈v∘ψ</a><a id="4890" class="Symbol">))</a>
    <a id="4897" class="Symbol">}</a>
    <a id="4903" class="Keyword">where</a>
      <a id="4915" class="Keyword">module</a> <a id="4922" href="Category.ParallelArrow.Colimit.html#4922" class="Module">_</a> <a id="4924" class="Symbol">{</a><a id="4925" href="Category.ParallelArrow.Colimit.html#4925" class="Bound">D</a> <a id="4927" class="Symbol">:</a> <a id="4929" href="Categories.Category.Core.html#559" class="Field">Obj</a><a id="4932" class="Symbol">}</a> <a id="4934" class="Symbol">{</a><a id="4935" href="Category.ParallelArrow.Colimit.html#4935" class="Bound">h</a> <a id="4937" class="Symbol">:</a> <a id="4939" href="Category.ParallelArrow.Colimit.html#1591" class="Function">B</a> <a id="4941" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="4943" href="Category.ParallelArrow.Colimit.html#4925" class="Bound">D</a><a id="4944" class="Symbol">}</a> <a id="4946" class="Symbol">(</a><a id="4947" href="Category.ParallelArrow.Colimit.html#4947" class="Bound">h∘f≈h∘g</a> <a id="4955" class="Symbol">:</a> <a id="4957" href="Category.ParallelArrow.Colimit.html#4935" class="Bound">h</a> <a id="4959" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4961" href="Category.ParallelArrow.Colimit.html#1644" class="Function">f</a> <a id="4963" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="4965" href="Category.ParallelArrow.Colimit.html#4935" class="Bound">h</a> <a id="4967" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4969" href="Category.ParallelArrow.Colimit.html#1646" class="Function">g</a><a id="4970" class="Symbol">)</a> <a id="4972" class="Keyword">where</a>
        <a id="4986" href="Category.ParallelArrow.Colimit.html#4986" class="Function">cocone-arr</a> <a id="4997" class="Symbol">=</a> <a id="4999" href="Categories.Object.Initial.html#478" class="Field">IsInitial.¡</a> <a id="5011" href="Category.ParallelArrow.Colimit.html#4554" class="Bound">initial</a> <a id="5019" class="Symbol">{</a><a id="5020" href="Category.ParallelArrow.Colimit.html#1695" class="Function">⇉-Cocone</a> <a id="5029" href="Category.ParallelArrow.Colimit.html#4947" class="Bound">h∘f≈h∘g</a><a id="5036" class="Symbol">}</a>

  <a id="5041" href="Category.ParallelArrow.Colimit.html#5041" class="Function">Colimit-to-Coequalizer</a> <a id="5064" class="Symbol">:</a> <a id="5066" href="Categories.Diagram.Colimit.html#961" class="Record">Colimit</a> <a id="5074" href="Category.ParallelArrow.Colimit.html#1525" class="Bound">D</a> <a id="5076" class="Symbol">→</a> <a id="5078" href="Categories.Diagram.Coequalizer.html#1885" class="Record">Coequalizer</a> <a id="5090" href="Category.ParallelArrow.Colimit.html#1644" class="Function">f</a> <a id="5092" href="Category.ParallelArrow.Colimit.html#1646" class="Function">g</a>
  <a id="5096" href="Category.ParallelArrow.Colimit.html#5041" class="Function">Colimit-to-Coequalizer</a> <a id="5119" href="Category.ParallelArrow.Colimit.html#5119" class="Bound">colim</a> <a id="5125" class="Symbol">=</a> <a id="5127" class="Keyword">record</a>
    <a id="5138" class="Symbol">{</a> <a id="5140" href="Categories.Diagram.Coequalizer.html#1963" class="Field">arr</a> <a id="5144" class="Symbol">=</a> <a id="5146" href="Categories.Diagram.Colimit.html#1204" class="Function">colim.proj</a> <a id="5157" href="Data.Fin.Patterns.html#440" class="InductiveConstructor">1F</a>
    <a id="5164" class="Symbol">;</a> <a id="5166" href="Categories.Diagram.Coequalizer.html#1983" class="Field">isCoequalizer</a> <a id="5180" class="Symbol">=</a> <a id="5182" href="Category.ParallelArrow.Colimit.html#4343" class="Function">InitialCocone-to-IsCoequalizer</a> <a id="5213" href="Categories.Diagram.Colimit.html#1122" class="Function">colim.colimit</a> <a id="5227" href="Categories.Object.Initial.html#816" class="Function">colim.initial.⊥-is-initial</a>
    <a id="5258" class="Symbol">}</a>
    <a id="5264" class="Keyword">where</a> <a id="5270" class="Keyword">module</a> <a id="5277" href="Category.ParallelArrow.Colimit.html#5277" class="Module">colim</a> <a id="5283" class="Symbol">=</a> <a id="5285" href="Categories.Diagram.Colimit.html#961" class="Module">Colimit</a> <a id="5293" href="Category.ParallelArrow.Colimit.html#5119" class="Bound">colim</a>



<a id="5302" class="Keyword">module</a> <a id="5309" href="Category.ParallelArrow.Colimit.html#5309" class="Module">_</a> <a id="5311" class="Symbol">{</a><a id="5312" href="Category.ParallelArrow.Colimit.html#5312" class="Bound">o&#39;</a> <a id="5315" href="Category.ParallelArrow.Colimit.html#5315" class="Bound">ℓ&#39;</a> <a id="5318" href="Category.ParallelArrow.Colimit.html#5318" class="Bound">e&#39;</a> <a id="5321" class="Symbol">:</a> <a id="5323" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="5328" class="Symbol">}</a> <a id="5330" class="Symbol">(</a><a id="5331" href="Category.ParallelArrow.Colimit.html#5331" class="Bound">D</a> <a id="5333" class="Symbol">:</a> <a id="5335" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="5343" class="Symbol">(</a><a id="5344" href="Categories.Category.Lift.html#174" class="Function">liftC</a> <a id="5350" href="Category.ParallelArrow.Colimit.html#5312" class="Bound">o&#39;</a> <a id="5353" href="Category.ParallelArrow.Colimit.html#5315" class="Bound">ℓ&#39;</a> <a id="5356" href="Category.ParallelArrow.Colimit.html#5318" class="Bound">e&#39;</a> <a id="5359" href="Category.ParallelArrow.html#272" class="Function">∙⇉∙</a><a id="5362" class="Symbol">)</a> <a id="5364" href="Category.ParallelArrow.Colimit.html#149" class="Bound">𝒞</a><a id="5365" class="Symbol">)</a> <a id="5367" class="Keyword">where</a>
  <a id="5375" class="Keyword">private</a>
    <a id="5387" class="Keyword">module</a> <a id="5394" href="Category.ParallelArrow.Colimit.html#5394" class="Module">D</a> <a id="5396" class="Symbol">=</a> <a id="5398" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="5406" href="Category.ParallelArrow.Colimit.html#5331" class="Bound">D</a>
    <a id="5412" href="Category.ParallelArrow.Colimit.html#5412" class="Function">A</a> <a id="5414" href="Category.ParallelArrow.Colimit.html#5414" class="Function">B</a> <a id="5416" class="Symbol">:</a> <a id="5418" href="Categories.Category.Core.html#559" class="Field">Category.Obj</a> <a id="5431" href="Category.ParallelArrow.Colimit.html#149" class="Bound">𝒞</a>
    <a id="5437" href="Category.ParallelArrow.Colimit.html#5412" class="Function">A</a> <a id="5439" class="Symbol">=</a> <a id="5441" href="Categories.Functor.Core.html#797" class="Function">D.₀</a> <a id="5445" class="Symbol">(</a><a id="5446" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="5451" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a><a id="5453" class="Symbol">)</a>
    <a id="5459" href="Category.ParallelArrow.Colimit.html#5414" class="Function">B</a> <a id="5461" class="Symbol">=</a> <a id="5463" href="Categories.Functor.Core.html#797" class="Function">D.₀</a> <a id="5467" class="Symbol">(</a><a id="5468" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="5473" href="Data.Fin.Patterns.html#440" class="InductiveConstructor">1F</a><a id="5475" class="Symbol">)</a>
    <a id="5481" href="Category.ParallelArrow.Colimit.html#5481" class="Function">f</a> <a id="5483" href="Category.ParallelArrow.Colimit.html#5483" class="Function">g</a> <a id="5485" class="Symbol">:</a> <a id="5487" href="Category.ParallelArrow.Colimit.html#149" class="Bound">𝒞</a> <a id="5489" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="5491" href="Category.ParallelArrow.Colimit.html#5412" class="Function">A</a> <a id="5493" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="5495" href="Category.ParallelArrow.Colimit.html#5414" class="Function">B</a> <a id="5497" href="Categories.Category.html#502" class="Function Operator">]</a>
    <a id="5503" href="Category.ParallelArrow.Colimit.html#5481" class="Function">f</a> <a id="5505" class="Symbol">=</a> <a id="5507" href="Categories.Functor.Core.html#806" class="Function">D.₁</a> <a id="5511" class="Symbol">(</a><a id="5512" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="5517" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a><a id="5519" class="Symbol">)</a>
    <a id="5525" href="Category.ParallelArrow.Colimit.html#5483" class="Function">g</a> <a id="5527" class="Symbol">=</a> <a id="5529" href="Categories.Functor.Core.html#806" class="Function">D.₁</a> <a id="5533" class="Symbol">(</a><a id="5534" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="5539" href="Data.Fin.Patterns.html#440" class="InductiveConstructor">1F</a><a id="5541" class="Symbol">)</a>

  <a id="5546" href="Category.ParallelArrow.Colimit.html#5546" class="Function">Colimit-to-Coequalizer&#39;</a> <a id="5570" class="Symbol">:</a> <a id="5572" href="Categories.Diagram.Colimit.html#961" class="Record">Colimit</a> <a id="5580" href="Category.ParallelArrow.Colimit.html#5331" class="Bound">D</a> <a id="5582" class="Symbol">→</a> <a id="5584" href="Categories.Diagram.Coequalizer.html#1885" class="Record">Coequalizer</a> <a id="5596" href="Category.ParallelArrow.Colimit.html#5481" class="Function">f</a> <a id="5598" href="Category.ParallelArrow.Colimit.html#5483" class="Function">g</a>
  <a id="5602" href="Category.ParallelArrow.Colimit.html#5546" class="Function">Colimit-to-Coequalizer&#39;</a> <a id="5626" href="Category.ParallelArrow.Colimit.html#5626" class="Bound">colim</a> <a id="5632" class="Symbol">=</a>
    <a id="5638" href="Category.ParallelArrow.Colimit.html#5041" class="Function">Colimit-to-Coequalizer</a> <a id="5661" class="Symbol">(</a><a id="5662" href="Category.ParallelArrow.Colimit.html#5331" class="Bound">D</a> <a id="5664" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="5667" href="Categories.Category.Lift.html#908" class="Function">liftF</a> <a id="5673" href="Category.ParallelArrow.Colimit.html#5312" class="Bound">o&#39;</a> <a id="5676" href="Category.ParallelArrow.Colimit.html#5315" class="Bound">ℓ&#39;</a> <a id="5679" href="Category.ParallelArrow.Colimit.html#5318" class="Bound">e&#39;</a> <a id="5682" href="Category.ParallelArrow.html#272" class="Function">∙⇉∙</a><a id="5685" class="Symbol">)</a> <a id="5687" class="Symbol">(</a><a id="5688" href="Colimit-Lift.html#2519" class="Function">lift-Colimit</a> <a id="5701" href="Category.ParallelArrow.Colimit.html#149" class="Bound">𝒞</a> <a id="5703" href="Category.ParallelArrow.Colimit.html#5312" class="Bound">o&#39;</a> <a id="5706" href="Category.ParallelArrow.Colimit.html#5315" class="Bound">ℓ&#39;</a> <a id="5709" href="Category.ParallelArrow.Colimit.html#5318" class="Bound">e&#39;</a> <a id="5712" href="Category.ParallelArrow.Colimit.html#5626" class="Bound">colim</a><a id="5717" class="Symbol">)</a>
</pre></body></html>

==> anc/html/Category.ParallelArrow.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Category.ParallelArrow</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>


<a id="38" class="Keyword">module</a> <a id="45" href="Category.ParallelArrow.html" class="Module">Category.ParallelArrow</a> <a id="68" class="Keyword">where</a>

<a id="75" class="Keyword">open</a> <a id="80" class="Keyword">import</a> <a id="87" href="Level.html" class="Module">Level</a>
<a id="93" class="Keyword">open</a> <a id="98" class="Keyword">import</a> <a id="105" href="Data.Fin.html" class="Module">Data.Fin</a>
<a id="114" class="Keyword">open</a> <a id="119" class="Keyword">import</a> <a id="126" href="Data.Fin.Patterns.html" class="Module">Data.Fin.Patterns</a>
<a id="144" class="Keyword">open</a> <a id="149" class="Keyword">import</a> <a id="156" href="Data.Empty.html" class="Module">Data.Empty</a>
<a id="167" class="Keyword">open</a> <a id="172" class="Keyword">import</a> <a id="179" href="Data.Unit.html" class="Module">Data.Unit</a>
<a id="189" class="Keyword">open</a> <a id="194" class="Keyword">import</a> <a id="201" href="Relation.Binary.PropositionalEquality.html" class="Module">Relation.Binary.PropositionalEquality</a>
<a id="239" class="Keyword">open</a> <a id="244" class="Keyword">import</a> <a id="251" href="Categories.Category.html" class="Module">Categories.Category</a>

<a id="∙⇉∙"></a><a id="272" href="Category.ParallelArrow.html#272" class="Function">∙⇉∙</a> <a id="276" class="Symbol">:</a> <a id="278" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="287" href="Level.html#521" class="Function">0ℓ</a> <a id="290" href="Level.html#521" class="Function">0ℓ</a> <a id="293" href="Level.html#521" class="Function">0ℓ</a>
<a id="296" href="Category.ParallelArrow.html#272" class="Function">∙⇉∙</a> <a id="300" class="Symbol">=</a>
  <a id="304" class="Keyword">record</a>
  <a id="313" class="Symbol">{</a> <a id="315" href="Categories.Category.Core.html#559" class="Field">Obj</a> <a id="319" class="Symbol">=</a> <a id="321" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="325" class="Number">2</a>
  <a id="329" class="Symbol">;</a> <a id="331" href="Categories.Category.Core.html#575" class="Field Operator">_⇒_</a> <a id="335" class="Symbol">=</a> <a id="337" href="Category.ParallelArrow.html#776" class="Function Operator">_⇒_</a>
  <a id="343" class="Symbol">;</a> <a id="345" href="Categories.Category.Core.html#595" class="Field Operator">_≈_</a> <a id="349" class="Symbol">=</a> <a id="351" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
  <a id="357" class="Symbol">;</a> <a id="359" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="362" class="Symbol">=</a> <a id="364" class="Symbol">λ</a> <a id="366" class="Symbol">{</a> <a id="368" class="Symbol">{</a><a id="369" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a><a id="371" class="Symbol">}</a> <a id="373" class="Symbol">→</a> <a id="375" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a> <a id="378" class="Symbol">;</a> <a id="380" class="Symbol">{</a><a id="381" href="Data.Fin.Patterns.html#440" class="InductiveConstructor">1F</a><a id="383" class="Symbol">}</a> <a id="385" class="Symbol">→</a> <a id="387" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a> <a id="390" class="Symbol">}</a>
  <a id="394" class="Symbol">;</a> <a id="396" href="Categories.Category.Core.html#656" class="Field Operator">_∘_</a> <a id="400" class="Symbol">=</a> <a id="402" class="Symbol">λ</a> <a id="404" class="Symbol">{</a><a id="405" href="Category.ParallelArrow.html#405" class="Bound">A</a><a id="406" class="Symbol">}</a> <a id="408" class="Symbol">{</a><a id="409" href="Category.ParallelArrow.html#409" class="Bound">B</a><a id="410" class="Symbol">}</a> <a id="412" class="Symbol">{</a><a id="413" href="Category.ParallelArrow.html#413" class="Bound">C</a><a id="414" class="Symbol">}</a> <a id="416" class="Symbol">→</a> <a id="418" href="Category.ParallelArrow.html#898" class="Function Operator">_∘_</a> <a id="422" class="Symbol">{</a><a id="423" href="Category.ParallelArrow.html#405" class="Bound">A</a><a id="424" class="Symbol">}</a> <a id="426" class="Symbol">{</a><a id="427" href="Category.ParallelArrow.html#409" class="Bound">B</a><a id="428" class="Symbol">}</a> <a id="430" class="Symbol">{</a><a id="431" href="Category.ParallelArrow.html#413" class="Bound">C</a><a id="432" class="Symbol">}</a>
  <a id="436" class="Symbol">;</a> <a id="438" href="Categories.Category.Core.html#715" class="Field">assoc</a> <a id="444" class="Symbol">=</a> <a id="446" href="Category.ParallelArrow.html#1043" class="Function">assoc</a>
  <a id="454" class="Symbol">;</a> <a id="456" href="Categories.Category.Core.html#1004" class="Field">sym-assoc</a> <a id="466" class="Symbol">=</a> <a id="468" href="Relation.Binary.PropositionalEquality.Core.html#2099" class="Function">sym</a> <a id="472" href="Category.ParallelArrow.html#1043" class="Function">assoc</a>
  <a id="480" class="Symbol">;</a> <a id="482" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a> <a id="492" class="Symbol">=</a> <a id="494" class="Symbol">λ</a> <a id="496" class="Symbol">{</a> <a id="498" class="Symbol">{</a><a id="499" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a><a id="501" class="Symbol">}</a> <a id="503" class="Symbol">{</a><a id="504" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a><a id="506" class="Symbol">}</a> <a id="508" class="Symbol">→</a> <a id="510" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="515" class="Symbol">;</a> <a id="517" class="Symbol">{</a><a id="518" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a><a id="520" class="Symbol">}</a> <a id="522" class="Symbol">{</a><a id="523" href="Data.Fin.Patterns.html#440" class="InductiveConstructor">1F</a><a id="525" class="Symbol">}</a> <a id="527" class="Symbol">→</a> <a id="529" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="534" class="Symbol">;</a> <a id="536" class="Symbol">{</a><a id="537" href="Data.Fin.Patterns.html#440" class="InductiveConstructor">1F</a><a id="539" class="Symbol">}</a> <a id="541" class="Symbol">{</a><a id="542" href="Data.Fin.Patterns.html#440" class="InductiveConstructor">1F</a><a id="544" class="Symbol">}</a> <a id="546" class="Symbol">→</a> <a id="548" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="553" class="Symbol">}</a>
  <a id="557" class="Symbol">;</a> <a id="559" href="Categories.Category.Core.html#1145" class="Field">identityʳ</a> <a id="569" class="Symbol">=</a> <a id="571" class="Symbol">λ</a> <a id="573" class="Symbol">{</a> <a id="575" class="Symbol">{</a><a id="576" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a><a id="578" class="Symbol">}</a> <a id="580" class="Symbol">{</a><a id="581" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a><a id="583" class="Symbol">}</a> <a id="585" class="Symbol">→</a> <a id="587" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="592" class="Symbol">;</a> <a id="594" class="Symbol">{</a><a id="595" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a><a id="597" class="Symbol">}</a> <a id="599" class="Symbol">{</a><a id="600" href="Data.Fin.Patterns.html#440" class="InductiveConstructor">1F</a><a id="602" class="Symbol">}</a> <a id="604" class="Symbol">→</a> <a id="606" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="611" class="Symbol">;</a> <a id="613" class="Symbol">{</a><a id="614" href="Data.Fin.Patterns.html#440" class="InductiveConstructor">1F</a><a id="616" class="Symbol">}</a> <a id="618" class="Symbol">{</a><a id="619" href="Data.Fin.Patterns.html#440" class="InductiveConstructor">1F</a><a id="621" class="Symbol">}</a> <a id="623" class="Symbol">→</a> <a id="625" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="630" class="Symbol">}</a>
  <a id="634" class="Symbol">;</a> <a id="636" href="Categories.Category.Core.html#1339" class="Field">identity²</a> <a id="646" class="Symbol">=</a> <a id="648" class="Symbol">λ</a> <a id="650" class="Symbol">{</a> <a id="652" class="Symbol">{</a><a id="653" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a><a id="655" class="Symbol">}</a> <a id="657" class="Symbol">→</a> <a id="659" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="664" class="Symbol">;</a> <a id="666" class="Symbol">{</a><a id="667" href="Data.Fin.Patterns.html#440" class="InductiveConstructor">1F</a><a id="669" class="Symbol">}</a> <a id="671" class="Symbol">→</a> <a id="673" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="678" class="Symbol">}</a>
  <a id="682" class="Symbol">;</a> <a id="684" href="Categories.Category.Core.html#1384" class="Field">equiv</a> <a id="690" class="Symbol">=</a> <a id="692" href="Relation.Binary.PropositionalEquality.Properties.html#5530" class="Function">isEquivalence</a>
  <a id="708" class="Symbol">;</a> <a id="710" href="Categories.Category.Core.html#1438" class="Field">∘-resp-≈</a> <a id="719" class="Symbol">=</a> <a id="721" class="Symbol">λ</a> <a id="723" class="Symbol">{</a> <a id="725" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="730" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="735" class="Symbol">→</a> <a id="737" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="742" class="Symbol">}</a>
  <a id="746" class="Symbol">}</a>
  <a id="750" class="Keyword">where</a>
    <a id="760" href="Category.ParallelArrow.html#760" class="Function">Obj</a> <a id="764" class="Symbol">=</a> <a id="766" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="770" class="Number">2</a>
    <a id="776" href="Category.ParallelArrow.html#776" class="Function Operator">_⇒_</a> <a id="780" class="Symbol">:</a> <a id="782" href="Category.ParallelArrow.html#760" class="Function">Obj</a> <a id="786" class="Symbol">→</a> <a id="788" href="Category.ParallelArrow.html#760" class="Function">Obj</a> <a id="792" class="Symbol">→</a> <a id="794" href="Agda.Primitive.html#388" class="Primitive">Set</a>
    <a id="802" href="Category.ParallelArrow.html#776" class="Function Operator">_⇒_</a> <a id="806" class="Symbol">=</a> <a id="808" class="Symbol">λ</a>
      <a id="816" class="Symbol">{</a> <a id="818" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a> <a id="821" href="Data.Fin.Patterns.html#440" class="InductiveConstructor">1F</a> <a id="824" class="Symbol">→</a> <a id="826" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="830" class="Number">2</a>
      <a id="838" class="Symbol">;</a> <a id="840" href="Data.Fin.Patterns.html#440" class="InductiveConstructor">1F</a> <a id="843" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a> <a id="846" class="Symbol">→</a> <a id="848" href="Data.Empty.html#914" class="Function">⊥</a>
      <a id="856" class="Symbol">;</a> <a id="858" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a> <a id="861" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a> <a id="864" class="Symbol">→</a> <a id="866" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a>
      <a id="874" class="Symbol">;</a> <a id="876" href="Data.Fin.Patterns.html#440" class="InductiveConstructor">1F</a> <a id="879" href="Data.Fin.Patterns.html#440" class="InductiveConstructor">1F</a> <a id="882" class="Symbol">→</a> <a id="884" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a>
      <a id="892" class="Symbol">}</a>
    <a id="898" href="Category.ParallelArrow.html#898" class="Function Operator">_∘_</a> <a id="902" class="Symbol">:</a> <a id="904" class="Symbol">∀</a> <a id="906" class="Symbol">{</a><a id="907" href="Category.ParallelArrow.html#907" class="Bound">A</a> <a id="909" href="Category.ParallelArrow.html#909" class="Bound">B</a> <a id="911" href="Category.ParallelArrow.html#911" class="Bound">C</a><a id="912" class="Symbol">}</a> <a id="914" class="Symbol">→</a> <a id="916" class="Symbol">(</a><a id="917" href="Category.ParallelArrow.html#909" class="Bound">B</a> <a id="919" href="Category.ParallelArrow.html#776" class="Function Operator">⇒</a> <a id="921" href="Category.ParallelArrow.html#911" class="Bound">C</a><a id="922" class="Symbol">)</a> <a id="924" class="Symbol">→</a> <a id="926" class="Symbol">(</a><a id="927" href="Category.ParallelArrow.html#907" class="Bound">A</a> <a id="929" href="Category.ParallelArrow.html#776" class="Function Operator">⇒</a> <a id="931" href="Category.ParallelArrow.html#909" class="Bound">B</a><a id="932" class="Symbol">)</a> <a id="934" class="Symbol">→</a> <a id="936" class="Symbol">(</a><a id="937" href="Category.ParallelArrow.html#907" class="Bound">A</a> <a id="939" href="Category.ParallelArrow.html#776" class="Function Operator">⇒</a> <a id="941" href="Category.ParallelArrow.html#911" class="Bound">C</a><a id="942" class="Symbol">)</a>
    <a id="948" href="Category.ParallelArrow.html#898" class="Function Operator">_∘_</a> <a id="952" class="Symbol">{</a><a id="953" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a><a id="955" class="Symbol">}</a> <a id="957" class="Symbol">{</a><a id="958" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a><a id="960" class="Symbol">}</a> <a id="962" class="Symbol">{</a><a id="963" href="Category.ParallelArrow.html#963" class="Bound">C</a><a id="964" class="Symbol">}</a> <a id="966" href="Category.ParallelArrow.html#966" class="Bound">x</a> <a id="968" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a> <a id="971" class="Symbol">=</a> <a id="973" href="Category.ParallelArrow.html#966" class="Bound">x</a>
    <a id="979" href="Category.ParallelArrow.html#898" class="Function Operator">_∘_</a> <a id="983" class="Symbol">{</a><a id="984" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a><a id="986" class="Symbol">}</a> <a id="988" class="Symbol">{</a><a id="989" href="Data.Fin.Patterns.html#440" class="InductiveConstructor">1F</a><a id="991" class="Symbol">}</a> <a id="993" class="Symbol">{</a><a id="994" href="Data.Fin.Patterns.html#440" class="InductiveConstructor">1F</a><a id="996" class="Symbol">}</a> <a id="998" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a> <a id="1001" href="Category.ParallelArrow.html#1001" class="Bound">y</a> <a id="1003" class="Symbol">=</a> <a id="1005" href="Category.ParallelArrow.html#1001" class="Bound">y</a>
    <a id="1011" href="Category.ParallelArrow.html#898" class="Function Operator">_∘_</a> <a id="1015" class="Symbol">{</a><a id="1016" href="Data.Fin.Patterns.html#440" class="InductiveConstructor">1F</a><a id="1018" class="Symbol">}</a> <a id="1020" class="Symbol">{</a><a id="1021" href="Data.Fin.Patterns.html#440" class="InductiveConstructor">1F</a><a id="1023" class="Symbol">}</a> <a id="1025" class="Symbol">{</a><a id="1026" href="Category.ParallelArrow.html#1026" class="Bound">C</a><a id="1027" class="Symbol">}</a> <a id="1029" href="Category.ParallelArrow.html#1029" class="Bound">x</a> <a id="1031" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a> <a id="1034" class="Symbol">=</a> <a id="1036" href="Category.ParallelArrow.html#1029" class="Bound">x</a>

    <a id="1043" href="Category.ParallelArrow.html#1043" class="Function">assoc</a> <a id="1049" class="Symbol">:</a> <a id="1051" class="Symbol">∀</a> <a id="1053" class="Symbol">{</a><a id="1054" href="Category.ParallelArrow.html#1054" class="Bound">A</a> <a id="1056" href="Category.ParallelArrow.html#1056" class="Bound">B</a> <a id="1058" href="Category.ParallelArrow.html#1058" class="Bound">C</a> <a id="1060" href="Category.ParallelArrow.html#1060" class="Bound">D</a><a id="1061" class="Symbol">}</a> <a id="1063" class="Symbol">{</a><a id="1064" href="Category.ParallelArrow.html#1064" class="Bound">f</a> <a id="1066" class="Symbol">:</a> <a id="1068" href="Category.ParallelArrow.html#1054" class="Bound">A</a> <a id="1070" href="Category.ParallelArrow.html#776" class="Function Operator">⇒</a> <a id="1072" href="Category.ParallelArrow.html#1056" class="Bound">B</a><a id="1073" class="Symbol">}</a> <a id="1075" class="Symbol">{</a><a id="1076" href="Category.ParallelArrow.html#1076" class="Bound">g</a> <a id="1078" class="Symbol">:</a> <a id="1080" href="Category.ParallelArrow.html#1056" class="Bound">B</a> <a id="1082" href="Category.ParallelArrow.html#776" class="Function Operator">⇒</a> <a id="1084" href="Category.ParallelArrow.html#1058" class="Bound">C</a><a id="1085" class="Symbol">}</a> <a id="1087" class="Symbol">{</a><a id="1088" href="Category.ParallelArrow.html#1088" class="Bound">h</a> <a id="1090" class="Symbol">:</a> <a id="1092" href="Category.ParallelArrow.html#1058" class="Bound">C</a> <a id="1094" href="Category.ParallelArrow.html#776" class="Function Operator">⇒</a> <a id="1096" href="Category.ParallelArrow.html#1060" class="Bound">D</a><a id="1097" class="Symbol">}</a> <a id="1099" class="Symbol">→</a> <a id="1101" class="Symbol">(</a><a id="1102" href="Category.ParallelArrow.html#1088" class="Bound">h</a> <a id="1104" href="Category.ParallelArrow.html#898" class="Function Operator">∘</a> <a id="1106" href="Category.ParallelArrow.html#1076" class="Bound">g</a><a id="1107" class="Symbol">)</a> <a id="1109" href="Category.ParallelArrow.html#898" class="Function Operator">∘</a> <a id="1111" href="Category.ParallelArrow.html#1064" class="Bound">f</a> <a id="1113" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1115" href="Category.ParallelArrow.html#1088" class="Bound">h</a> <a id="1117" href="Category.ParallelArrow.html#898" class="Function Operator">∘</a> <a id="1119" class="Symbol">(</a><a id="1120" href="Category.ParallelArrow.html#1076" class="Bound">g</a> <a id="1122" href="Category.ParallelArrow.html#898" class="Function Operator">∘</a> <a id="1124" href="Category.ParallelArrow.html#1064" class="Bound">f</a><a id="1125" class="Symbol">)</a>
    <a id="1131" href="Category.ParallelArrow.html#1043" class="Function">assoc</a> <a id="1137" class="Symbol">{</a><a id="1138" href="Data.Fin.Patterns.html#440" class="InductiveConstructor">1F</a><a id="1140" class="Symbol">}</a> <a id="1142" class="Symbol">{</a><a id="1143" href="Data.Fin.Patterns.html#440" class="InductiveConstructor">1F</a><a id="1145" class="Symbol">}</a> <a id="1147" class="Symbol">{</a><a id="1148" href="Data.Fin.Patterns.html#440" class="InductiveConstructor">1F</a><a id="1150" class="Symbol">}</a> <a id="1152" class="Symbol">{</a><a id="1153" href="Data.Fin.Patterns.html#440" class="InductiveConstructor">1F</a><a id="1155" class="Symbol">}</a> <a id="1157" class="Symbol">{</a><a id="1158" href="Category.ParallelArrow.html#1158" class="Bound">f</a><a id="1159" class="Symbol">}</a> <a id="1161" class="Symbol">{</a><a id="1162" href="Category.ParallelArrow.html#1162" class="Bound">g</a><a id="1163" class="Symbol">}</a> <a id="1165" class="Symbol">{</a><a id="1166" href="Category.ParallelArrow.html#1166" class="Bound">h</a><a id="1167" class="Symbol">}</a> <a id="1169" class="Symbol">=</a> <a id="1171" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
    <a id="1180" href="Category.ParallelArrow.html#1043" class="Function">assoc</a> <a id="1186" class="Symbol">{</a><a id="1187" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a><a id="1189" class="Symbol">}</a> <a id="1191" class="Symbol">{</a><a id="1192" href="Data.Fin.Patterns.html#440" class="InductiveConstructor">1F</a><a id="1194" class="Symbol">}</a> <a id="1196" class="Symbol">{</a><a id="1197" href="Data.Fin.Patterns.html#440" class="InductiveConstructor">1F</a><a id="1199" class="Symbol">}</a> <a id="1201" class="Symbol">{</a><a id="1202" href="Data.Fin.Patterns.html#440" class="InductiveConstructor">1F</a><a id="1204" class="Symbol">}</a> <a id="1206" class="Symbol">{</a><a id="1207" href="Category.ParallelArrow.html#1207" class="Bound">f</a><a id="1208" class="Symbol">}</a> <a id="1210" class="Symbol">{</a><a id="1211" href="Category.ParallelArrow.html#1211" class="Bound">g</a><a id="1212" class="Symbol">}</a> <a id="1214" class="Symbol">{</a><a id="1215" href="Category.ParallelArrow.html#1215" class="Bound">h</a><a id="1216" class="Symbol">}</a> <a id="1218" class="Symbol">=</a> <a id="1220" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
    <a id="1229" href="Category.ParallelArrow.html#1043" class="Function">assoc</a> <a id="1235" class="Symbol">{</a><a id="1236" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a><a id="1238" class="Symbol">}</a> <a id="1240" class="Symbol">{</a><a id="1241" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a><a id="1243" class="Symbol">}</a> <a id="1245" class="Symbol">{</a><a id="1246" href="Data.Fin.Patterns.html#440" class="InductiveConstructor">1F</a><a id="1248" class="Symbol">}</a> <a id="1250" class="Symbol">{</a><a id="1251" href="Data.Fin.Patterns.html#440" class="InductiveConstructor">1F</a><a id="1253" class="Symbol">}</a> <a id="1255" class="Symbol">{</a><a id="1256" href="Category.ParallelArrow.html#1256" class="Bound">f</a><a id="1257" class="Symbol">}</a> <a id="1259" class="Symbol">{</a><a id="1260" href="Category.ParallelArrow.html#1260" class="Bound">g</a><a id="1261" class="Symbol">}</a> <a id="1263" class="Symbol">{</a><a id="1264" href="Category.ParallelArrow.html#1264" class="Bound">h</a><a id="1265" class="Symbol">}</a> <a id="1267" class="Symbol">=</a> <a id="1269" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
    <a id="1278" href="Category.ParallelArrow.html#1043" class="Function">assoc</a> <a id="1284" class="Symbol">{</a><a id="1285" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a><a id="1287" class="Symbol">}</a> <a id="1289" class="Symbol">{</a><a id="1290" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a><a id="1292" class="Symbol">}</a> <a id="1294" class="Symbol">{</a><a id="1295" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a><a id="1297" class="Symbol">}</a> <a id="1299" class="Symbol">{</a><a id="1300" href="Data.Fin.Patterns.html#440" class="InductiveConstructor">1F</a><a id="1302" class="Symbol">}</a> <a id="1304" class="Symbol">{</a><a id="1305" href="Category.ParallelArrow.html#1305" class="Bound">f</a><a id="1306" class="Symbol">}</a> <a id="1308" class="Symbol">{</a><a id="1309" href="Category.ParallelArrow.html#1309" class="Bound">g</a><a id="1310" class="Symbol">}</a> <a id="1312" class="Symbol">{</a><a id="1313" href="Category.ParallelArrow.html#1313" class="Bound">h</a><a id="1314" class="Symbol">}</a> <a id="1316" class="Symbol">=</a> <a id="1318" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
    <a id="1327" href="Category.ParallelArrow.html#1043" class="Function">assoc</a> <a id="1333" class="Symbol">{</a><a id="1334" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a><a id="1336" class="Symbol">}</a> <a id="1338" class="Symbol">{</a><a id="1339" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a><a id="1341" class="Symbol">}</a> <a id="1343" class="Symbol">{</a><a id="1344" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a><a id="1346" class="Symbol">}</a> <a id="1348" class="Symbol">{</a><a id="1349" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a><a id="1351" class="Symbol">}</a> <a id="1353" class="Symbol">{</a><a id="1354" href="Category.ParallelArrow.html#1354" class="Bound">f</a><a id="1355" class="Symbol">}</a> <a id="1357" class="Symbol">{</a><a id="1358" href="Category.ParallelArrow.html#1358" class="Bound">g</a><a id="1359" class="Symbol">}</a> <a id="1361" class="Symbol">{</a><a id="1362" href="Category.ParallelArrow.html#1362" class="Bound">h</a><a id="1363" class="Symbol">}</a> <a id="1365" class="Symbol">=</a> <a id="1367" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
    


</pre></body></html>

==> anc/html/Coalgebra.IdxProp-Filtered.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Coalgebra.IdxProp-Filtered</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>
<a id="36" class="Keyword">open</a> <a id="41" class="Keyword">import</a> <a id="48" href="Level.html" class="Module">Level</a>

<a id="55" class="Keyword">open</a> <a id="60" class="Keyword">import</a> <a id="67" href="Data.Product.html" class="Module">Data.Product</a>
<a id="80" class="Keyword">open</a> <a id="85" class="Keyword">import</a> <a id="92" href="Categories.Category.html" class="Module">Categories.Category</a>
<a id="112" class="Keyword">open</a> <a id="117" class="Keyword">import</a> <a id="124" href="Categories.Category.Lift.html" class="Module">Categories.Category.Lift</a> <a id="149" class="Keyword">using</a> <a id="155" class="Symbol">(</a><a id="156" href="Categories.Category.Lift.html#1192" class="Function">unliftF</a><a id="163" class="Symbol">;</a> <a id="165" href="Categories.Category.Lift.html#174" class="Function">liftC</a><a id="170" class="Symbol">;</a> <a id="172" href="Categories.Category.Lift.html#908" class="Function">liftF</a><a id="177" class="Symbol">)</a>
<a id="179" class="Keyword">open</a> <a id="184" class="Keyword">import</a> <a id="191" href="Categories.Functor.html" class="Module">Categories.Functor</a> <a id="210" class="Keyword">using</a> <a id="216" class="Symbol">(</a><a id="217" href="Categories.Functor.Core.html#248" class="Record">Functor</a><a id="224" class="Symbol">;</a> <a id="226" href="Categories.Functor.html#747" class="Function Operator">_∘F_</a><a id="230" class="Symbol">)</a>
<a id="232" class="Keyword">open</a> <a id="237" class="Keyword">import</a> <a id="244" href="Data.Fin.html" class="Module">Data.Fin</a> <a id="253" class="Keyword">hiding</a> <a id="260" class="Symbol">(</a><a id="261" href="Data.Fin.Base.html#6049" class="Function">lift</a><a id="265" class="Symbol">)</a>
<a id="267" class="Keyword">open</a> <a id="272" class="Keyword">import</a> <a id="279" href="Data.Fin.Patterns.html" class="Module">Data.Fin.Patterns</a>

<a id="298" class="Keyword">open</a> <a id="303" class="Keyword">import</a> <a id="310" href="Function.Bundles.html" class="Module">Function.Bundles</a> <a id="327" class="Keyword">using</a> <a id="333" class="Symbol">(</a><a id="334" href="Function.Bundles.html#15492" class="Function Operator">_⟨$⟩_</a><a id="339" class="Symbol">)</a>
<a id="341" class="Keyword">open</a> <a id="346" class="Keyword">import</a> <a id="353" href="Relation.Binary.html" class="Module">Relation.Binary</a> <a id="369" class="Keyword">using</a> <a id="375" class="Symbol">(</a><a id="376" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="382" class="Symbol">)</a>

<a id="385" class="Keyword">open</a> <a id="390" class="Keyword">import</a> <a id="397" href="Categories.Category.Construction.F-Coalgebras.html" class="Module">Categories.Category.Construction.F-Coalgebras</a>
<a id="443" class="Keyword">open</a> <a id="448" class="Keyword">import</a> <a id="455" href="Categories.Category.Construction.Cocones.html" class="Module">Categories.Category.Construction.Cocones</a> <a id="496" class="Keyword">using</a> <a id="502" class="Symbol">(</a><a id="503" href="Categories.Category.Construction.Cocones.html#731" class="Function">Cocones</a><a id="510" class="Symbol">)</a>
<a id="512" class="Keyword">open</a> <a id="517" class="Keyword">import</a> <a id="524" href="Categories.Category.Finite.Fin.Construction.Discrete.html" class="Module">Categories.Category.Finite.Fin.Construction.Discrete</a>
<a id="577" class="Keyword">open</a> <a id="582" class="Keyword">import</a> <a id="589" href="Categories.Functor.Coalgebra.html" class="Module">Categories.Functor.Coalgebra</a>
<a id="618" class="Keyword">open</a> <a id="623" class="Keyword">import</a> <a id="630" href="Categories.Diagram.Cocone.html" class="Module">Categories.Diagram.Cocone</a>
<a id="656" class="Keyword">open</a> <a id="661" class="Keyword">import</a> <a id="668" href="Batteries.Category.Accessible.html" class="Module">Batteries.Category.Accessible</a>
<a id="698" class="Keyword">open</a> <a id="703" class="Keyword">import</a> <a id="710" href="Categories.Category.Cocomplete.html" class="Module">Categories.Category.Cocomplete</a>
<a id="741" class="Keyword">open</a> <a id="746" class="Keyword">import</a> <a id="753" href="Categories.Object.Product.Limit.html" class="Module">Categories.Object.Product.Limit</a> <a id="785" class="Keyword">using</a> <a id="791" class="Symbol">(</a><a id="792" href="Categories.Object.Product.Limit.html#1588" class="Function">product⇒limit-F</a><a id="807" class="Symbol">)</a>
<a id="809" class="Keyword">open</a> <a id="814" class="Keyword">import</a> <a id="821" href="Batteries.Category.Accessible.Finitely.html" class="Module">Batteries.Category.Accessible.Finitely</a> <a id="860" class="Keyword">using</a> <a id="866" class="Symbol">(</a><a id="867" href="Batteries.Category.Accessible.Finitely.html#238" class="Function">Finitely-Accessible</a><a id="886" class="Symbol">)</a>
<a id="888" class="Keyword">open</a> <a id="893" class="Keyword">import</a> <a id="900" href="Categories.Object.Initial.html" class="Module">Categories.Object.Initial</a>
<a id="926" class="Keyword">open</a> <a id="931" class="Keyword">import</a> <a id="938" href="Categories.Object.Coproduct.html" class="Module">Categories.Object.Coproduct</a>
<a id="966" class="Keyword">open</a> <a id="971" class="Keyword">import</a> <a id="978" href="Batteries.Diagram.Filtered.html" class="Module">Batteries.Diagram.Filtered</a>
<a id="1005" class="Keyword">import</a> <a id="1012" href="Categories.Diagram.Colimit.html" class="Module">Categories.Diagram.Colimit</a> <a id="1039" class="Symbol">as</a> <a id="1042" class="Module">Colim</a>
<a id="1048" class="Keyword">open</a> <a id="1053" class="Keyword">import</a> <a id="1060" href="Categories.Diagram.Colimit.html" class="Module">Categories.Diagram.Colimit</a>
<a id="1087" class="Keyword">open</a> <a id="1092" class="Keyword">import</a> <a id="1099" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html" class="Module">Batteries.Diagram.Colimit.Colimit-Lemmas</a> <a id="1140" class="Keyword">using</a> <a id="1146" class="Symbol">(</a><a id="1147" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#1340" class="Function">IsLimitting</a><a id="1158" class="Symbol">;</a> <a id="1160" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#5295" class="Function">colimit-is-jointly-epic</a><a id="1183" class="Symbol">)</a>
<a id="1185" class="Keyword">open</a> <a id="1190" class="Keyword">import</a> <a id="1197" href="Categories.Category.Slice.html" class="Module">Categories.Category.Slice</a> <a id="1223" class="Keyword">using</a> <a id="1229" class="Symbol">(</a><a id="1230" href="Categories.Category.Slice.html#645" class="InductiveConstructor">slicearr</a><a id="1238" class="Symbol">)</a>
<a id="1240" class="Keyword">open</a> <a id="1245" class="Keyword">import</a> <a id="1252" href="Categories.Diagram.Cocone.Properties.html" class="Module">Categories.Diagram.Cocone.Properties</a>
<a id="1289" class="Keyword">open</a> <a id="1294" class="Keyword">import</a> <a id="1301" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html" class="Module">Batteries.Diagram.Colimit.Instance.F-Coalgebras</a>
<a id="1349" class="Keyword">open</a> <a id="1354" class="Keyword">import</a> <a id="1361" href="Categories.Diagram.Coequalizer.html" class="Module">Categories.Diagram.Coequalizer</a>
<a id="1392" class="Keyword">import</a> <a id="1399" href="Relation.Binary.PropositionalEquality.html" class="Module">Relation.Binary.PropositionalEquality</a> <a id="1437" class="Symbol">as</a> <a id="1440" class="Module">≡</a>


<a id="1444" class="Keyword">import</a> <a id="1451" href="Coalgebra.IdxProp.html" class="Module">Coalgebra.IdxProp</a>
<a id="1469" class="Keyword">open</a> <a id="1474" class="Keyword">import</a> <a id="1481" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html" class="Module">Batteries.Diagram.Colimit.Instance.F-Coalgebras</a>
<a id="1529" class="Keyword">open</a> <a id="1534" class="Keyword">import</a> <a id="1541" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html" class="Module">Batteries.Diagram.Colimit.Colimit-Lemmas</a>

<a id="1583" class="Keyword">module</a> <a id="1590" href="Coalgebra.IdxProp-Filtered.html" class="Module">Coalgebra.IdxProp-Filtered</a>
  <a id="1619" class="Symbol">{</a><a id="1620" href="Coalgebra.IdxProp-Filtered.html#1620" class="Bound">o</a> <a id="1622" href="Coalgebra.IdxProp-Filtered.html#1622" class="Bound">ℓ</a><a id="1623" class="Symbol">}</a>
  <a id="1627" class="Symbol">{</a><a id="1628" href="Coalgebra.IdxProp-Filtered.html#1628" class="Bound">𝒞</a> <a id="1630" class="Symbol">:</a> <a id="1632" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="1641" href="Coalgebra.IdxProp-Filtered.html#1620" class="Bound">o</a> <a id="1643" href="Coalgebra.IdxProp-Filtered.html#1622" class="Bound">ℓ</a> <a id="1645" href="Coalgebra.IdxProp-Filtered.html#1622" class="Bound">ℓ</a><a id="1646" class="Symbol">}</a>
  <a id="1650" class="Symbol">(</a><a id="1651" href="Coalgebra.IdxProp-Filtered.html#1651" class="Bound">𝒞-cocomplete</a> <a id="1664" class="Symbol">:</a> <a id="1666" href="Categories.Category.Cocomplete.html#253" class="Function">Cocomplete</a> <a id="1677" href="Coalgebra.IdxProp-Filtered.html#1622" class="Bound">ℓ</a> <a id="1679" href="Coalgebra.IdxProp-Filtered.html#1622" class="Bound">ℓ</a> <a id="1681" href="Coalgebra.IdxProp-Filtered.html#1622" class="Bound">ℓ</a> <a id="1683" href="Coalgebra.IdxProp-Filtered.html#1628" class="Bound">𝒞</a><a id="1684" class="Symbol">)</a>
  <a id="1688" class="Symbol">(</a><a id="1689" href="Coalgebra.IdxProp-Filtered.html#1689" class="Bound">F</a> <a id="1691" class="Symbol">:</a> <a id="1693" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="1701" href="Coalgebra.IdxProp-Filtered.html#1628" class="Bound">𝒞</a> <a id="1703" href="Coalgebra.IdxProp-Filtered.html#1628" class="Bound">𝒞</a><a id="1704" class="Symbol">)</a>
  <a id="1708" class="Symbol">(</a><a id="1709" href="Coalgebra.IdxProp-Filtered.html#1709" class="Bound">𝒞-acc</a> <a id="1715" class="Symbol">:</a> <a id="1717" href="Batteries.Category.Accessible.Finitely.html#238" class="Function">Finitely-Accessible</a> <a id="1737" href="Coalgebra.IdxProp-Filtered.html#1628" class="Bound">𝒞</a><a id="1738" class="Symbol">)</a>
  <a id="1742" class="Comment">-- (K : Idx → Category.Obj 𝒞)</a>
  <a id="1774" class="Symbol">(</a><a id="1775" href="Coalgebra.IdxProp-Filtered.html#1775" class="Bound">Prop</a> <a id="1780" class="Symbol">:</a> <a id="1782" href="Categories.Functor.Coalgebra.html#483" class="Record">F-Coalgebra</a> <a id="1794" href="Coalgebra.IdxProp-Filtered.html#1689" class="Bound">F</a> <a id="1796" class="Symbol">→</a> <a id="1798" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1802" href="Coalgebra.IdxProp-Filtered.html#1622" class="Bound">ℓ</a><a id="1803" class="Symbol">)</a>
  <a id="1807" class="Keyword">where</a>
<a id="1813" class="Keyword">open</a> <a id="1818" class="Keyword">import</a> <a id="1825" href="Colimit-Lift.html" class="Module">Colimit-Lift</a> <a id="1838" href="Coalgebra.IdxProp-Filtered.html#1628" class="Bound">𝒞</a>
<a id="1840" class="Keyword">open</a> <a id="1845" class="Keyword">import</a> <a id="1852" href="Coalgebra.Isomorphism.html" class="Module">Coalgebra.Isomorphism</a> <a id="1874" href="Coalgebra.IdxProp-Filtered.html#1628" class="Bound">𝒞</a> <a id="1876" href="Coalgebra.IdxProp-Filtered.html#1689" class="Bound">F</a>

<a id="1879" class="Keyword">private</a>
  <a id="1889" class="Keyword">module</a> <a id="𝒞"></a><a id="1896" href="Coalgebra.IdxProp-Filtered.html#1896" class="Module">𝒞</a> <a id="1898" class="Symbol">=</a> <a id="1900" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="1909" href="Coalgebra.IdxProp-Filtered.html#1628" class="Bound">𝒞</a>

<a id="𝒞-cocomplete₀"></a><a id="1912" href="Coalgebra.IdxProp-Filtered.html#1912" class="Function">𝒞-cocomplete₀</a> <a id="1926" class="Symbol">:</a> <a id="1928" href="Categories.Category.Cocomplete.html#253" class="Function">Cocomplete</a> <a id="1939" href="Level.html#521" class="Function">0ℓ</a> <a id="1942" href="Level.html#521" class="Function">0ℓ</a> <a id="1945" href="Level.html#521" class="Function">0ℓ</a> <a id="1948" href="Coalgebra.IdxProp-Filtered.html#1628" class="Bound">𝒞</a>
<a id="1950" href="Coalgebra.IdxProp-Filtered.html#1912" class="Function">𝒞-cocomplete₀</a> <a id="1964" class="Symbol">=</a> <a id="1966" href="Colimit-Lift.html#2938" class="Function">unlift-Cocomplete</a> <a id="1984" href="Coalgebra.IdxProp-Filtered.html#1622" class="Bound">ℓ</a> <a id="1986" href="Coalgebra.IdxProp-Filtered.html#1622" class="Bound">ℓ</a> <a id="1988" href="Coalgebra.IdxProp-Filtered.html#1622" class="Bound">ℓ</a> <a id="1990" href="Coalgebra.IdxProp-Filtered.html#1651" class="Bound">𝒞-cocomplete</a>

<a id="2004" class="Keyword">open</a> <a id="2009" class="Keyword">import</a> <a id="2016" href="Batteries.Object.Presentable.html" class="Module">Batteries.Object.Presentable</a> <a id="2045" href="Coalgebra.IdxProp-Filtered.html#1628" class="Bound">𝒞</a> <a id="2047" href="Batteries.Diagram.Filtered.html#2825" class="Record">filtered</a>
<a id="2056" class="Keyword">open</a> <a id="2061" class="Keyword">import</a> <a id="2068" href="Presentable-Coequalizer.html" class="Module">Presentable-Coequalizer</a> <a id="2092" href="Coalgebra.IdxProp-Filtered.html#1628" class="Bound">𝒞</a> <a id="2094" href="Batteries.Diagram.Filtered.html#2825" class="Record">filtered</a> <a id="2103" class="Symbol">(λ</a> <a id="2106" href="Coalgebra.IdxProp-Filtered.html#2106" class="Bound">x</a> <a id="2108" class="Symbol">→</a> <a id="2110" href="Coalgebra.IdxProp-Filtered.html#2106" class="Bound">x</a><a id="2111" class="Symbol">)</a>
<a id="2113" class="Keyword">open</a> <a id="2118" class="Keyword">import</a> <a id="2125" href="Category.ParallelArrow.html" class="Module">Category.ParallelArrow</a>
<a id="2148" class="Keyword">open</a> <a id="2153" class="Keyword">import</a> <a id="2160" href="Category.ParallelArrow.Colimit.html" class="Module">Category.ParallelArrow.Colimit</a>
<a id="2191" class="Keyword">open</a> <a id="2196" class="Keyword">import</a> <a id="2203" href="Accessible-fp-family.html" class="Module">Accessible-fp-family</a> <a id="2224" href="Coalgebra.IdxProp-Filtered.html#1628" class="Bound">𝒞</a> <a id="2226" href="Batteries.Diagram.Filtered.html#2825" class="Record">filtered</a> <a id="2235" class="Symbol">(λ</a> <a id="2238" href="Coalgebra.IdxProp-Filtered.html#2238" class="Bound">x</a> <a id="2240" class="Symbol">→</a> <a id="2242" href="Coalgebra.IdxProp-Filtered.html#2238" class="Bound">x</a><a id="2243" class="Symbol">)</a> <a id="2245" href="Coalgebra.IdxProp-Filtered.html#1709" class="Bound">𝒞-acc</a>
  <a id="2253" class="Symbol">(λ</a> <a id="2256" href="Coalgebra.IdxProp-Filtered.html#2256" class="Bound">i</a> <a id="2258" href="Coalgebra.IdxProp-Filtered.html#2258" class="Bound">f</a> <a id="2260" href="Coalgebra.IdxProp-Filtered.html#2260" class="Bound">g</a> <a id="2262" class="Symbol">→</a> <a id="2264" href="Category.ParallelArrow.Colimit.html#5041" class="Function">Colimit-to-Coequalizer</a> <a id="2287" href="Coalgebra.IdxProp-Filtered.html#1628" class="Bound">𝒞</a> <a id="2289" class="Symbol">(</a><a id="2290" href="Category.ParallelArrow.Colimit.html#860" class="Function">⇉-Diagram</a> <a id="2300" href="Coalgebra.IdxProp-Filtered.html#1628" class="Bound">𝒞</a> <a id="2302" href="Coalgebra.IdxProp-Filtered.html#2258" class="Bound">f</a> <a id="2304" href="Coalgebra.IdxProp-Filtered.html#2260" class="Bound">g</a><a id="2305" class="Symbol">)</a> <a id="2307" class="Symbol">(</a><a id="2308" href="Coalgebra.IdxProp-Filtered.html#1912" class="Function">𝒞-cocomplete₀</a> <a id="2322" class="Symbol">(</a><a id="2323" href="Category.ParallelArrow.Colimit.html#860" class="Function">⇉-Diagram</a> <a id="2333" href="Coalgebra.IdxProp-Filtered.html#1628" class="Bound">𝒞</a> <a id="2335" href="Coalgebra.IdxProp-Filtered.html#2258" class="Bound">f</a> <a id="2337" href="Coalgebra.IdxProp-Filtered.html#2260" class="Bound">g</a><a id="2338" class="Symbol">)))</a>
<a id="2342" class="Keyword">open</a> <a id="2347" href="Coalgebra.IdxProp.html" class="Module">Coalgebra.IdxProp</a> <a id="2365" href="Coalgebra.IdxProp-Filtered.html#1628" class="Bound">𝒞</a> <a id="2367" href="Coalgebra.IdxProp-Filtered.html#1689" class="Bound">F</a> <a id="2369" href="Accessible-fp-family.html#1637" class="Function">Idx-All.obj</a> <a id="2381" href="Coalgebra.IdxProp-Filtered.html#1775" class="Bound">Prop</a>
<a id="2386" class="Keyword">open</a> <a id="2391" class="Keyword">import</a> <a id="2398" href="Categories.Object.Initial.Colimit.html" class="Module">Categories.Object.Initial.Colimit</a> <a id="2432" href="Coalgebra.IdxProp-Filtered.html#1628" class="Bound">𝒞</a>
<a id="2434" class="Keyword">open</a> <a id="2439" class="Keyword">import</a> <a id="2446" href="Categories.Category.Instance.Zero.html" class="Module">Categories.Category.Instance.Zero</a>
<a id="2480" class="Keyword">open</a> <a id="2485" class="Keyword">import</a> <a id="2492" href="Categories.Morphism.html" class="Module">Categories.Morphism</a> <a id="2512" href="Coalgebra.IdxProp-Filtered.html#1628" class="Bound">𝒞</a>
<a id="2514" class="Keyword">open</a> <a id="2519" class="Keyword">import</a> <a id="2526" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html" class="Module">Batteries.Diagram.Colimit.Instance.F-Coalgebras</a>

<a id="2575" class="Comment">-- 𝒟 : Category _ _ _</a>
<a id="2597" class="Comment">-- 𝒟 = IdxPropCoalgebras</a>
<a id="2622" class="Comment">-- private</a>
<a id="2633" class="Comment">--   module 𝒟 = Category 𝒟</a>

<a id="Uᵢ"></a><a id="2661" href="Coalgebra.IdxProp-Filtered.html#2661" class="Function">Uᵢ</a> <a id="2664" class="Symbol">:</a> <a id="2666" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="2674" href="Coalgebra.IdxProp.html#1329" class="Function">IdxPropCoalgebras</a> <a id="2692" class="Symbol">(</a><a id="2693" href="Categories.Category.Construction.F-Coalgebras.html#598" class="Function">F-Coalgebras</a> <a id="2706" href="Coalgebra.IdxProp-Filtered.html#1689" class="Bound">F</a><a id="2707" class="Symbol">)</a>
<a id="2709" href="Coalgebra.IdxProp-Filtered.html#2661" class="Function">Uᵢ</a> <a id="2712" class="Symbol">=</a> <a id="2714" href="Coalgebra.IdxProp.html#1464" class="Function">forget-IdxProp</a>
<a id="2729" class="Keyword">module</a> <a id="U-I"></a><a id="2736" href="Coalgebra.IdxProp-Filtered.html#2736" class="Module">U-I</a> <a id="2740" class="Symbol">=</a> <a id="2742" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="2750" href="Coalgebra.IdxProp-Filtered.html#2661" class="Function">Uᵢ</a>

<a id="U"></a><a id="2754" href="Coalgebra.IdxProp-Filtered.html#2754" class="Function">U</a> <a id="2756" class="Symbol">:</a> <a id="2758" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="2766" class="Symbol">(</a><a id="2767" href="Categories.Category.Construction.F-Coalgebras.html#598" class="Function">F-Coalgebras</a> <a id="2780" href="Coalgebra.IdxProp-Filtered.html#1689" class="Bound">F</a><a id="2781" class="Symbol">)</a> <a id="2783" href="Coalgebra.IdxProp-Filtered.html#1628" class="Bound">𝒞</a>
<a id="2785" href="Coalgebra.IdxProp-Filtered.html#2754" class="Function">U</a> <a id="2787" class="Symbol">=</a> <a id="2789" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#947" class="Function">forget-Coalgebra</a>
<a id="2806" class="Keyword">module</a> <a id="U"></a><a id="2813" href="Coalgebra.IdxProp-Filtered.html#2813" class="Module">U</a> <a id="2815" class="Symbol">=</a> <a id="2817" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="2825" href="Coalgebra.IdxProp-Filtered.html#2754" class="Function">U</a>


<a id="0⇒𝒞"></a><a id="2829" href="Coalgebra.IdxProp-Filtered.html#2829" class="Function">0⇒𝒞</a> <a id="2833" class="Symbol">:</a> <a id="2835" class="Symbol">∀</a> <a id="2837" class="Symbol">{</a><a id="2838" href="Coalgebra.IdxProp-Filtered.html#2838" class="Bound">o</a> <a id="2840" href="Coalgebra.IdxProp-Filtered.html#2840" class="Bound">ℓ</a> <a id="2842" href="Coalgebra.IdxProp-Filtered.html#2842" class="Bound">e</a> <a id="2844" class="Symbol">:</a> <a id="2846" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="2851" class="Symbol">}</a> <a id="2853" class="Symbol">{</a><a id="2854" href="Coalgebra.IdxProp-Filtered.html#2854" class="Bound">𝒞</a> <a id="2856" class="Symbol">:</a> <a id="2858" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="2867" href="Coalgebra.IdxProp-Filtered.html#2838" class="Bound">o</a> <a id="2869" href="Coalgebra.IdxProp-Filtered.html#2840" class="Bound">ℓ</a> <a id="2871" href="Coalgebra.IdxProp-Filtered.html#2842" class="Bound">e</a><a id="2872" class="Symbol">}</a> <a id="2874" class="Symbol">→</a> <a id="2876" class="Symbol">{</a><a id="2877" href="Coalgebra.IdxProp-Filtered.html#2877" class="Bound">o&#39;</a> <a id="2880" href="Coalgebra.IdxProp-Filtered.html#2880" class="Bound">ℓ&#39;</a> <a id="2883" href="Coalgebra.IdxProp-Filtered.html#2883" class="Bound">e&#39;</a> <a id="2886" class="Symbol">:</a> <a id="2888" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="2893" class="Symbol">}</a> <a id="2895" class="Symbol">→</a> <a id="2897" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="2905" class="Symbol">(</a><a id="2906" href="Categories.Category.Instance.Zero.Core.html#252" class="Function">Zero</a> <a id="2911" class="Symbol">{</a><a id="2912" href="Coalgebra.IdxProp-Filtered.html#2877" class="Bound">o&#39;</a><a id="2914" class="Symbol">}</a> <a id="2916" class="Symbol">{</a><a id="2917" href="Coalgebra.IdxProp-Filtered.html#2880" class="Bound">ℓ&#39;</a><a id="2919" class="Symbol">}</a> <a id="2921" class="Symbol">{</a><a id="2922" href="Coalgebra.IdxProp-Filtered.html#2883" class="Bound">e&#39;</a><a id="2924" class="Symbol">})</a> <a id="2927" href="Coalgebra.IdxProp-Filtered.html#2854" class="Bound">𝒞</a>
<a id="2929" href="Coalgebra.IdxProp-Filtered.html#2829" class="Function">0⇒𝒞</a> <a id="2933" class="Symbol">=</a> <a id="2935" class="Keyword">record</a>
      <a id="2948" class="Symbol">{</a> <a id="2950" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="2953" class="Symbol">=</a> <a id="2955" class="Symbol">λ</a> <a id="2957" class="Symbol">()</a>
      <a id="2966" class="Symbol">;</a> <a id="2968" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="2971" class="Symbol">=</a> <a id="2973" class="Symbol">λ</a> <a id="2975" class="Symbol">{</a> <a id="2977" class="Symbol">{()}</a> <a id="2982" class="Symbol">{</a><a id="2983" href="Coalgebra.IdxProp-Filtered.html#2983" class="Bound">y</a><a id="2984" class="Symbol">}</a> <a id="2986" href="Coalgebra.IdxProp-Filtered.html#2986" class="Bound">f</a><a id="2987" class="Symbol">}</a>
      <a id="2995" class="Symbol">;</a> <a id="2997" href="Categories.Functor.Core.html#511" class="Field">identity</a> <a id="3006" class="Symbol">=</a> <a id="3008" class="Symbol">λ</a> <a id="3010" class="Symbol">{</a> <a id="3012" class="Symbol">{()}</a> <a id="3017" class="Symbol">}</a>
      <a id="3025" class="Symbol">;</a> <a id="3027" href="Categories.Functor.Core.html#565" class="Field">homomorphism</a> <a id="3040" class="Symbol">=</a> <a id="3042" class="Symbol">λ</a> <a id="3044" class="Symbol">{</a> <a id="3046" class="Symbol">{()}</a> <a id="3051" class="Symbol">}</a>
      <a id="3059" class="Symbol">;</a> <a id="3061" href="Categories.Functor.Core.html#696" class="Field">F-resp-≈</a> <a id="3070" class="Symbol">=</a> <a id="3072" class="Symbol">λ</a> <a id="3074" class="Symbol">{</a> <a id="3076" class="Symbol">{()}</a> <a id="3081" class="Symbol">}</a>
      <a id="3089" class="Symbol">}</a>

<a id="0𝒞"></a><a id="3092" href="Coalgebra.IdxProp-Filtered.html#3092" class="Function">0𝒞</a> <a id="3095" class="Symbol">:</a> <a id="3097" href="Categories.Object.Initial.html#760" class="Record">Initial</a> <a id="3105" href="Coalgebra.IdxProp-Filtered.html#1628" class="Bound">𝒞</a>
<a id="3107" href="Coalgebra.IdxProp-Filtered.html#3092" class="Function">0𝒞</a> <a id="3110" class="Symbol">=</a> <a id="3112" href="Categories.Object.Initial.Colimit.html#535" class="Function">colimit⇒⊥</a> <a id="3122" class="Symbol">(</a><a id="3123" href="Coalgebra.IdxProp-Filtered.html#1651" class="Bound">𝒞-cocomplete</a> <a id="3136" class="Symbol">(</a><a id="3137" href="Coalgebra.IdxProp-Filtered.html#2754" class="Function">U</a> <a id="3139" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="3142" href="Coalgebra.IdxProp-Filtered.html#2661" class="Function">Uᵢ</a> <a id="3145" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="3148" href="Coalgebra.IdxProp-Filtered.html#2829" class="Function">0⇒𝒞</a><a id="3151" class="Symbol">))</a>

<a id="0𝒞-presentable"></a><a id="3155" href="Coalgebra.IdxProp-Filtered.html#3155" class="Function">0𝒞-presentable</a> <a id="3170" class="Symbol">:</a> <a id="3172" href="Batteries.Object.Presentable.html#1184" class="Function">presentable</a> <a id="3184" class="Symbol">(</a><a id="3185" href="Categories.Object.Initial.html#804" class="Field">Initial.⊥</a> <a id="3195" href="Coalgebra.IdxProp-Filtered.html#3092" class="Function">0𝒞</a><a id="3197" class="Symbol">)</a>
<a id="3199" href="Coalgebra.IdxProp-Filtered.html#3155" class="Function">0𝒞-presentable</a> <a id="3214" class="Symbol">=</a> <a id="3216" href="Batteries.Object.Presentable.html#7635" class="Function">presentable-initial</a> <a id="3236" class="Symbol">_</a> <a id="3238" class="Symbol">(</a><a id="3239" href="Categories.Object.Initial.html#816" class="Field">Initial.⊥-is-initial</a> <a id="3260" href="Coalgebra.IdxProp-Filtered.html#3092" class="Function">0𝒞</a><a id="3262" class="Symbol">)</a> <a id="3264" class="Symbol">(λ</a> <a id="3267" href="Coalgebra.IdxProp-Filtered.html#3267" class="Bound">x</a> <a id="3269" class="Symbol">→</a> <a id="3271" href="Coalgebra.IdxProp-Filtered.html#3267" class="Bound">x</a><a id="3272" class="Symbol">)</a>

<a id="3275" class="Comment">-- presentable-coproduct : {A B : 𝒞.Obj} → (coprod : Coproduct A B) →</a>
<a id="3345" class="Comment">--   (∀ {𝒟} → Fil 𝒟 → filtered 𝒟) → -- &#39;Fil&#39; implies filtered</a>
<a id="3407" class="Comment">--   presentable A → presentable B → presentable (Coproduct.A+B coprod)</a>

<a id="Prop-Colimit-Closed"></a><a id="3480" href="Coalgebra.IdxProp-Filtered.html#3480" class="Function">Prop-Colimit-Closed</a> <a id="3500" class="Symbol">:</a> <a id="3502" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3506" class="Symbol">_</a>
<a id="3508" href="Coalgebra.IdxProp-Filtered.html#3480" class="Function">Prop-Colimit-Closed</a> <a id="3528" class="Symbol">=</a>
        <a id="3538" class="Symbol">{</a><a id="3539" href="Coalgebra.IdxProp-Filtered.html#3539" class="Bound">𝒟</a> <a id="3541" class="Symbol">:</a> <a id="3543" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="3552" href="Coalgebra.IdxProp-Filtered.html#1622" class="Bound">ℓ</a> <a id="3554" href="Coalgebra.IdxProp-Filtered.html#1622" class="Bound">ℓ</a> <a id="3556" href="Coalgebra.IdxProp-Filtered.html#1622" class="Bound">ℓ</a><a id="3557" class="Symbol">}</a> <a id="3559" class="Symbol">(</a><a id="3560" href="Coalgebra.IdxProp-Filtered.html#3560" class="Bound">D</a> <a id="3562" class="Symbol">:</a> <a id="3564" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="3572" href="Coalgebra.IdxProp-Filtered.html#3539" class="Bound">𝒟</a> <a id="3574" class="Symbol">(</a><a id="3575" href="Categories.Category.Construction.F-Coalgebras.html#598" class="Function">F-Coalgebras</a> <a id="3588" href="Coalgebra.IdxProp-Filtered.html#1689" class="Bound">F</a><a id="3589" class="Symbol">))</a>
      <a id="3598" class="Symbol">→</a> <a id="3600" class="Symbol">(∀</a> <a id="3603" class="Symbol">(</a><a id="3604" href="Coalgebra.IdxProp-Filtered.html#3604" class="Bound">i</a> <a id="3606" class="Symbol">:</a> <a id="3608" href="Categories.Category.Core.html#559" class="Field">Category.Obj</a> <a id="3621" href="Coalgebra.IdxProp-Filtered.html#3539" class="Bound">𝒟</a><a id="3622" class="Symbol">)</a> <a id="3624" class="Symbol">→</a> <a id="3626" href="Coalgebra.IdxProp-Filtered.html#1775" class="Bound">Prop</a> <a id="3631" class="Symbol">(</a><a id="3632" href="Categories.Functor.Core.html#797" class="Function">Functor.₀</a> <a id="3642" href="Coalgebra.IdxProp-Filtered.html#3560" class="Bound">D</a> <a id="3644" href="Coalgebra.IdxProp-Filtered.html#3604" class="Bound">i</a><a id="3645" class="Symbol">))</a>
        <a id="3656" class="Comment">-- ^- if all coalgebras in the diagram have the property</a>
      <a id="3719" class="Symbol">→</a> <a id="3721" class="Symbol">(</a><a id="3722" href="Coalgebra.IdxProp-Filtered.html#3722" class="Bound">cocone</a> <a id="3729" class="Symbol">:</a> <a id="3731" href="Categories.Diagram.Cocone.html#534" class="Record">Cocone</a> <a id="3738" href="Coalgebra.IdxProp-Filtered.html#3560" class="Bound">D</a><a id="3739" class="Symbol">)</a>
        <a id="3749" class="Comment">-- ^- if we have a cocone in coalgebras</a>
      <a id="3795" class="Symbol">→</a> <a id="3797" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#1340" class="Function">IsLimitting</a> <a id="3809" class="Symbol">(</a><a id="3810" href="Categories.Diagram.Cocone.Properties.html#856" class="Function">F-map-Coconeˡ</a> <a id="3824" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#947" class="Function">forget-Coalgebra</a> <a id="3841" href="Coalgebra.IdxProp-Filtered.html#3722" class="Bound">cocone</a><a id="3847" class="Symbol">)</a>
        <a id="3857" class="Comment">-- ^- which is limitting in the base category</a>
      <a id="3909" class="Symbol">→</a> <a id="3911" href="Coalgebra.IdxProp-Filtered.html#1775" class="Bound">Prop</a> <a id="3916" class="Symbol">(</a><a id="3917" href="Categories.Diagram.Cocone.html#588" class="Field">Cocone.N</a> <a id="3926" href="Coalgebra.IdxProp-Filtered.html#3722" class="Bound">cocone</a><a id="3932" class="Symbol">)</a>
        <a id="3942" class="Comment">-- ^- then the tip of the cocone also has the property</a>


<a id="IdxProp-Cocone"></a><a id="3999" href="Coalgebra.IdxProp-Filtered.html#3999" class="Function">IdxProp-Cocone</a> <a id="4014" class="Symbol">:</a> <a id="4016" class="Symbol">{</a><a id="4017" href="Coalgebra.IdxProp-Filtered.html#4017" class="Bound">𝒟</a> <a id="4019" class="Symbol">:</a> <a id="4021" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="4030" href="Coalgebra.IdxProp-Filtered.html#1622" class="Bound">ℓ</a> <a id="4032" href="Coalgebra.IdxProp-Filtered.html#1622" class="Bound">ℓ</a> <a id="4034" href="Coalgebra.IdxProp-Filtered.html#1622" class="Bound">ℓ</a><a id="4035" class="Symbol">}</a> <a id="4037" class="Symbol">(</a><a id="4038" href="Coalgebra.IdxProp-Filtered.html#4038" class="Bound">D</a> <a id="4040" class="Symbol">:</a> <a id="4042" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="4050" href="Coalgebra.IdxProp-Filtered.html#4017" class="Bound">𝒟</a> <a id="4052" href="Coalgebra.IdxProp.html#1329" class="Function">IdxPropCoalgebras</a><a id="4069" class="Symbol">)</a>
                  <a id="4089" class="Symbol">→</a> <a id="4091" class="Symbol">(</a><a id="4092" href="Coalgebra.IdxProp-Filtered.html#4092" class="Bound">colim</a> <a id="4098" class="Symbol">:</a> <a id="4100" href="Categories.Diagram.Colimit.html#961" class="Record">Colimit</a> <a id="4108" class="Symbol">(</a><a id="4109" href="Coalgebra.IdxProp-Filtered.html#2754" class="Function">U</a> <a id="4111" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="4114" href="Coalgebra.IdxProp-Filtered.html#2661" class="Function">Uᵢ</a> <a id="4117" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="4120" href="Coalgebra.IdxProp-Filtered.html#4038" class="Bound">D</a><a id="4121" class="Symbol">))</a>
                  <a id="4142" class="Symbol">→</a> <a id="4144" href="Batteries.Object.Presentable.html#1184" class="Function">presentable</a> <a id="4156" class="Symbol">(</a><a id="4157" href="Categories.Diagram.Colimit.html#1191" class="Function">Colimit.coapex</a> <a id="4172" href="Coalgebra.IdxProp-Filtered.html#4092" class="Bound">colim</a><a id="4177" class="Symbol">)</a>
                  <a id="4197" class="Symbol">→</a> <a id="4199" href="Coalgebra.IdxProp-Filtered.html#3480" class="Function">Prop-Colimit-Closed</a>
                  <a id="4237" class="Symbol">→</a> <a id="4239" href="Categories.Diagram.Cocone.html#534" class="Record">Cocone</a> <a id="4246" href="Coalgebra.IdxProp-Filtered.html#4038" class="Bound">D</a>
<a id="4248" href="Coalgebra.IdxProp-Filtered.html#3999" class="Function">IdxProp-Cocone</a> <a id="4263" href="Coalgebra.IdxProp-Filtered.html#4263" class="Bound">D</a> <a id="4265" href="Coalgebra.IdxProp-Filtered.html#4265" class="Bound">colim</a> <a id="4271" href="Coalgebra.IdxProp-Filtered.html#4271" class="Bound">presentable-coapex</a> <a id="4290" href="Coalgebra.IdxProp-Filtered.html#4290" class="Bound">prop-colimit-closed</a> <a id="4310" class="Symbol">=</a>
  <a id="4314" class="Keyword">record</a>
  <a id="4323" class="Symbol">{</a> <a id="4325" href="Categories.Diagram.Cocone.html#588" class="Field">N</a> <a id="4327" class="Symbol">=</a> <a id="4329" class="Keyword">record</a>
    <a id="4340" class="Symbol">{</a> <a id="4342" href="Coalgebra.IdxProp.html#1021" class="Field">carrier</a> <a id="4350" class="Symbol">=</a> <a id="4352" href="Coalgebra.IdxProp-Filtered.html#4695" class="Function">idx</a>
    <a id="4360" class="Symbol">;</a> <a id="4362" href="Coalgebra.IdxProp.html#1041" class="Field">structure</a> <a id="4372" class="Symbol">=</a> <a id="4374" href="Categories.Functor.Coalgebra.html#585" class="Field">F-Coalgebra.α</a> <a id="4388" href="Categories.Diagram.Colimit.html#1191" class="Function">coalg-colim.coapex</a>
    <a id="4411" class="Symbol">;</a> <a id="4413" href="Coalgebra.IdxProp.html#1247" class="Field">has-prop</a> <a id="4422" class="Symbol">=</a> <a id="4424" href="Coalgebra.IdxProp-Filtered.html#5323" class="Function">coalg-colim-has-prop</a>
    <a id="4449" class="Symbol">}</a>
  <a id="4453" class="Symbol">;</a> <a id="4455" href="Categories.Diagram.Cocone.html#604" class="Field">coapex</a> <a id="4462" class="Symbol">=</a> <a id="4464" class="Keyword">record</a>
    <a id="4475" class="Symbol">{</a> <a id="4477" href="Categories.Diagram.Cocone.html#425" class="Field">ψ</a> <a id="4479" class="Symbol">=</a> <a id="4481" href="Categories.Diagram.Colimit.html#1204" class="Function">coalg-colim.proj</a>
    <a id="4502" class="Symbol">;</a> <a id="4504" href="Categories.Diagram.Cocone.html#471" class="Field">commute</a> <a id="4512" class="Symbol">=</a> <a id="4514" href="Categories.Diagram.Colimit.html#1221" class="Function">coalg-colim.colimit-commute</a>
    <a id="4546" class="Symbol">}</a>
  <a id="4550" class="Symbol">}</a>
  <a id="4554" class="Keyword">where</a>
    <a id="4564" class="Keyword">module</a> <a id="4571" href="Coalgebra.IdxProp-Filtered.html#4571" class="Module">D</a> <a id="4573" class="Symbol">=</a> <a id="4575" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="4583" href="Coalgebra.IdxProp-Filtered.html#4263" class="Bound">D</a>
    <a id="4589" class="Comment">-- the coapex is presentable, so find the isomorphic</a>
    <a id="4646" class="Comment">-- one in the choice of presentable objects:</a>
    <a id="4695" href="Coalgebra.IdxProp-Filtered.html#4695" class="Function">idx</a> <a id="4699" class="Symbol">:</a> <a id="4701" href="Accessible-fp-family.html#935" class="Record">Idx-All</a>
    <a id="4713" href="Coalgebra.IdxProp-Filtered.html#4695" class="Function">idx</a> <a id="4717" class="Symbol">=</a> <a id="4719" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="4725" class="Symbol">(</a><a id="4726" href="Accessible-fp-family.html#2007" class="Function">Idx-All-surjective</a> <a id="4745" class="Symbol">_</a> <a id="4747" href="Coalgebra.IdxProp-Filtered.html#4271" class="Bound">presentable-coapex</a><a id="4765" class="Symbol">)</a>
    <a id="4771" href="Coalgebra.IdxProp-Filtered.html#4771" class="Function">idx≅coapex</a> <a id="4782" class="Symbol">:</a> <a id="4784" href="Categories.Diagram.Colimit.html#1191" class="Function">Colimit.coapex</a> <a id="4799" href="Coalgebra.IdxProp-Filtered.html#4265" class="Bound">colim</a> <a id="4805" href="Categories.Morphism.html#2335" class="Record Operator">≅</a> <a id="4807" href="Accessible-fp-family.html#1637" class="Function">Idx-All.obj</a> <a id="4819" href="Coalgebra.IdxProp-Filtered.html#4695" class="Function">idx</a>
    <a id="4827" href="Coalgebra.IdxProp-Filtered.html#4771" class="Function">idx≅coapex</a> <a id="4838" class="Symbol">=</a> <a id="4840" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="4846" class="Symbol">(</a><a id="4847" href="Accessible-fp-family.html#2007" class="Function">Idx-All-surjective</a> <a id="4866" class="Symbol">_</a> <a id="4868" href="Coalgebra.IdxProp-Filtered.html#4271" class="Bound">presentable-coapex</a><a id="4886" class="Symbol">)</a>
    <a id="4892" class="Comment">-- by this isomorphism, we make &#39;idx&#39; the new coapex of the colimit</a>
    <a id="4964" href="Coalgebra.IdxProp-Filtered.html#4964" class="Function">colim&#39;</a> <a id="4971" class="Symbol">:</a> <a id="4973" href="Categories.Diagram.Colimit.html#961" class="Record">Colimit</a> <a id="4981" class="Symbol">(</a><a id="4982" href="Coalgebra.IdxProp-Filtered.html#2754" class="Function">U</a> <a id="4984" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="4987" href="Coalgebra.IdxProp-Filtered.html#2661" class="Function">Uᵢ</a> <a id="4990" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="4993" href="Coalgebra.IdxProp-Filtered.html#4263" class="Bound">D</a><a id="4994" class="Symbol">)</a>
    <a id="5000" href="Coalgebra.IdxProp-Filtered.html#4964" class="Function">colim&#39;</a> <a id="5007" class="Symbol">=</a> <a id="5009" href="Categories.Diagram.Colimit.html#2979" class="Function">Colim.transport-by-iso</a> <a id="5032" class="Symbol">(</a><a id="5033" href="Coalgebra.IdxProp-Filtered.html#2754" class="Function">U</a> <a id="5035" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="5038" href="Coalgebra.IdxProp-Filtered.html#2661" class="Function">Uᵢ</a> <a id="5041" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="5044" href="Coalgebra.IdxProp-Filtered.html#4263" class="Bound">D</a><a id="5045" class="Symbol">)</a> <a id="5047" href="Coalgebra.IdxProp-Filtered.html#4265" class="Bound">colim</a> <a id="5053" href="Coalgebra.IdxProp-Filtered.html#4771" class="Function">idx≅coapex</a>
    <a id="5068" class="Comment">-- we induce a coalgebra structure on it:</a>
    <a id="5114" href="Coalgebra.IdxProp-Filtered.html#5114" class="Function">coalg-colim</a> <a id="5126" class="Symbol">:</a> <a id="5128" href="Categories.Diagram.Colimit.html#961" class="Record">Colimit</a> <a id="5136" class="Symbol">(</a><a id="5137" href="Coalgebra.IdxProp-Filtered.html#2661" class="Function">Uᵢ</a> <a id="5140" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="5143" href="Coalgebra.IdxProp-Filtered.html#4263" class="Bound">D</a><a id="5144" class="Symbol">)</a>
    <a id="5150" href="Coalgebra.IdxProp-Filtered.html#5114" class="Function">coalg-colim</a> <a id="5162" class="Symbol">=</a> <a id="5164" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#8169" class="Function">F-Coalgebras-Colimit</a> <a id="5185" class="Symbol">(</a><a id="5186" href="Coalgebra.IdxProp-Filtered.html#2661" class="Function">Uᵢ</a> <a id="5189" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="5192" href="Coalgebra.IdxProp-Filtered.html#4263" class="Bound">D</a><a id="5193" class="Symbol">)</a> <a id="5195" href="Coalgebra.IdxProp-Filtered.html#4964" class="Function">colim&#39;</a>
    <a id="5206" class="Keyword">module</a> <a id="5213" href="Coalgebra.IdxProp-Filtered.html#5213" class="Module">coalg-colim</a> <a id="5225" class="Symbol">=</a> <a id="5227" href="Categories.Diagram.Colimit.html#961" class="Module">Colimit</a> <a id="5235" href="Coalgebra.IdxProp-Filtered.html#5114" class="Function">coalg-colim</a>
    <a id="5251" class="Comment">-- by assumption, the coapex in coalgebras has the property &#39;Prop&#39;:</a>
    <a id="5323" href="Coalgebra.IdxProp-Filtered.html#5323" class="Function">coalg-colim-has-prop</a> <a id="5344" class="Symbol">:</a> <a id="5346" href="Coalgebra.IdxProp-Filtered.html#1775" class="Bound">Prop</a> <a id="5351" href="Categories.Diagram.Colimit.html#1191" class="Function">coalg-colim.coapex</a>
    <a id="5374" href="Coalgebra.IdxProp-Filtered.html#5323" class="Function">coalg-colim-has-prop</a>  <a id="5396" class="Symbol">=</a>
      <a id="5404" href="Coalgebra.IdxProp-Filtered.html#4290" class="Bound">prop-colimit-closed</a> <a id="5424" class="Symbol">(</a><a id="5425" href="Coalgebra.IdxProp-Filtered.html#2661" class="Function">Uᵢ</a> <a id="5428" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="5431" href="Coalgebra.IdxProp-Filtered.html#4263" class="Bound">D</a><a id="5432" class="Symbol">)</a>
        <a id="5442" class="Symbol">(λ</a> <a id="5445" href="Coalgebra.IdxProp-Filtered.html#5445" class="Bound">i</a> <a id="5447" class="Symbol">→</a> <a id="5449" href="Coalgebra.IdxProp.html#1247" class="Field">IdxPropCoalgebra.has-prop</a> <a id="5475" class="Symbol">(</a><a id="5476" href="Categories.Functor.Core.html#797" class="Function">D.₀</a> <a id="5480" href="Coalgebra.IdxProp-Filtered.html#5445" class="Bound">i</a><a id="5481" class="Symbol">))</a>
        <a id="5492" class="Symbol">(</a><a id="5493" href="Categories.Diagram.Colimit.html#1122" class="Function">coalg-colim.colimit</a><a id="5512" class="Symbol">)</a>
        <a id="5522" class="Symbol">(</a><a id="5523" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#7186" class="Function">F-Coalgebras-Colimit-Carrier-Limitting</a> <a id="5562" class="Symbol">(</a><a id="5563" href="Coalgebra.IdxProp-Filtered.html#2661" class="Function">Uᵢ</a> <a id="5566" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="5569" href="Coalgebra.IdxProp-Filtered.html#4263" class="Bound">D</a><a id="5570" class="Symbol">)</a> <a id="5572" href="Coalgebra.IdxProp-Filtered.html#4964" class="Function">colim&#39;</a><a id="5578" class="Symbol">)</a>


<a id="IdxPropCoalgebras-bounds"></a><a id="5582" href="Coalgebra.IdxProp-Filtered.html#5582" class="Function">IdxPropCoalgebras-bounds</a> <a id="5607" class="Symbol">:</a> <a id="5609" href="Coalgebra.IdxProp-Filtered.html#3480" class="Function">Prop-Colimit-Closed</a> <a id="5629" class="Symbol">→</a> <a id="5631" href="Batteries.Diagram.Filtered.html#571" class="Record">has-upper-bounds</a> <a id="5648" href="Coalgebra.IdxProp.html#1329" class="Function">IdxPropCoalgebras</a>
<a id="5666" href="Coalgebra.IdxProp-Filtered.html#5582" class="Function">IdxPropCoalgebras-bounds</a> <a id="5691" href="Coalgebra.IdxProp-Filtered.html#5691" class="Bound">prop-closed</a> <a id="5703" class="Symbol">=</a> <a id="5705" class="Keyword">record</a>
   <a id="5715" class="Symbol">{</a> <a id="5717" href="Batteries.Diagram.Filtered.html#642" class="Field">non-empty</a> <a id="5727" class="Symbol">=</a>
       <a id="5736" href="Categories.Diagram.Cocone.html#588" class="Field">Cocone.N</a> <a id="5745" class="Symbol">(</a><a id="5746" href="Coalgebra.IdxProp-Filtered.html#3999" class="Function">IdxProp-Cocone</a> <a id="5761" href="Coalgebra.IdxProp-Filtered.html#2829" class="Function">0⇒𝒞</a> <a id="5765" class="Symbol">(</a><a id="5766" href="Coalgebra.IdxProp-Filtered.html#1651" class="Bound">𝒞-cocomplete</a> <a id="5779" class="Symbol">(</a><a id="5780" href="Coalgebra.IdxProp-Filtered.html#2754" class="Function">U</a> <a id="5782" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="5785" href="Coalgebra.IdxProp-Filtered.html#2661" class="Function">Uᵢ</a> <a id="5788" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="5791" href="Coalgebra.IdxProp-Filtered.html#2829" class="Function">0⇒𝒞</a><a id="5794" class="Symbol">))</a>
               <a id="5812" href="Coalgebra.IdxProp-Filtered.html#3155" class="Function">0𝒞-presentable</a> <a id="5827" href="Coalgebra.IdxProp-Filtered.html#5691" class="Bound">prop-closed</a><a id="5838" class="Symbol">)</a>
   <a id="5843" class="Symbol">;</a> <a id="5845" href="Batteries.Diagram.Filtered.html#662" class="Field">upper-bound</a> <a id="5857" class="Symbol">=</a> <a id="5859" class="Symbol">λ</a> <a id="5861" href="Coalgebra.IdxProp-Filtered.html#5861" class="Bound">A</a> <a id="5863" href="Coalgebra.IdxProp-Filtered.html#5863" class="Bound">B</a> <a id="5865" class="Symbol">→</a> <a id="5867" href="Categories.Diagram.Cocone.html#588" class="Field">Cocone.N</a> <a id="5876" class="Symbol">(</a><a id="5877" href="Coalgebra.IdxProp-Filtered.html#6799" class="Function">bound.cocone</a> <a id="5890" href="Coalgebra.IdxProp-Filtered.html#5861" class="Bound">A</a> <a id="5892" href="Coalgebra.IdxProp-Filtered.html#5863" class="Bound">B</a><a id="5893" class="Symbol">)</a>
   <a id="5898" class="Symbol">;</a> <a id="5900" href="Batteries.Diagram.Filtered.html#696" class="Field">is-above₁</a> <a id="5910" class="Symbol">=</a> <a id="5912" class="Symbol">λ</a> <a id="5914" href="Coalgebra.IdxProp-Filtered.html#5914" class="Bound">A</a> <a id="5916" href="Coalgebra.IdxProp-Filtered.html#5916" class="Bound">B</a> <a id="5918" class="Symbol">→</a> <a id="5920" href="Categories.Diagram.Cocone.html#425" class="Function">Cocone.ψ</a> <a id="5929" class="Symbol">(</a><a id="5930" href="Coalgebra.IdxProp-Filtered.html#6799" class="Function">bound.cocone</a> <a id="5943" href="Coalgebra.IdxProp-Filtered.html#5914" class="Bound">A</a> <a id="5945" href="Coalgebra.IdxProp-Filtered.html#5916" class="Bound">B</a><a id="5946" class="Symbol">)</a> <a id="5948" class="Symbol">(</a><a id="5949" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="5954" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a><a id="5956" class="Symbol">)</a>
   <a id="5961" class="Symbol">;</a> <a id="5963" href="Batteries.Diagram.Filtered.html#748" class="Field">is-above₂</a> <a id="5973" class="Symbol">=</a> <a id="5975" class="Symbol">λ</a> <a id="5977" href="Coalgebra.IdxProp-Filtered.html#5977" class="Bound">A</a> <a id="5979" href="Coalgebra.IdxProp-Filtered.html#5979" class="Bound">B</a> <a id="5981" class="Symbol">→</a> <a id="5983" href="Categories.Diagram.Cocone.html#425" class="Function">Cocone.ψ</a> <a id="5992" class="Symbol">(</a><a id="5993" href="Coalgebra.IdxProp-Filtered.html#6799" class="Function">bound.cocone</a> <a id="6006" href="Coalgebra.IdxProp-Filtered.html#5977" class="Bound">A</a> <a id="6008" href="Coalgebra.IdxProp-Filtered.html#5979" class="Bound">B</a><a id="6009" class="Symbol">)</a> <a id="6011" class="Symbol">(</a><a id="6012" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="6017" href="Data.Fin.Patterns.html#440" class="InductiveConstructor">1F</a><a id="6019" class="Symbol">)</a>
   <a id="6024" class="Symbol">}</a>
   <a id="6029" class="Keyword">where</a>
     <a id="6040" class="Keyword">module</a> <a id="6047" href="Coalgebra.IdxProp-Filtered.html#6047" class="Module">bound</a> <a id="6053" class="Symbol">(</a><a id="6054" href="Coalgebra.IdxProp-Filtered.html#6054" class="Bound">A</a> <a id="6056" href="Coalgebra.IdxProp-Filtered.html#6056" class="Bound">B</a> <a id="6058" class="Symbol">:</a> <a id="6060" href="Coalgebra.IdxProp.html#795" class="Record">IdxPropCoalgebra</a><a id="6076" class="Symbol">)</a> <a id="6078" class="Keyword">where</a>
       <a id="6091" href="Coalgebra.IdxProp-Filtered.html#6091" class="Function">D</a> <a id="6093" class="Symbol">:</a> <a id="6095" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="6103" class="Symbol">(</a><a id="6104" href="Categories.Category.Lift.html#174" class="Function">liftC</a> <a id="6110" href="Coalgebra.IdxProp-Filtered.html#1622" class="Bound">ℓ</a> <a id="6112" href="Coalgebra.IdxProp-Filtered.html#1622" class="Bound">ℓ</a> <a id="6114" href="Coalgebra.IdxProp-Filtered.html#1622" class="Bound">ℓ</a> <a id="6116" class="Symbol">(</a><a id="6117" href="Categories.Category.Finite.Fin.Construction.Discrete.html#1825" class="Function">Discrete</a> <a id="6126" class="Number">2</a><a id="6127" class="Symbol">))</a> <a id="6130" href="Coalgebra.IdxProp.html#1329" class="Function">IdxPropCoalgebras</a>
       <a id="6155" href="Coalgebra.IdxProp-Filtered.html#6091" class="Function">D</a> <a id="6157" class="Symbol">=</a> <a id="6159" href="Categories.Object.Product.Limit.html#1588" class="Function">product⇒limit-F</a> <a id="6175" href="Coalgebra.IdxProp.html#1329" class="Function">IdxPropCoalgebras</a> <a id="6193" href="Coalgebra.IdxProp-Filtered.html#1622" class="Bound">ℓ</a> <a id="6195" href="Coalgebra.IdxProp-Filtered.html#1622" class="Bound">ℓ</a> <a id="6197" href="Coalgebra.IdxProp-Filtered.html#1622" class="Bound">ℓ</a> <a id="6199" href="Coalgebra.IdxProp-Filtered.html#6054" class="Bound">A</a> <a id="6201" href="Coalgebra.IdxProp-Filtered.html#6056" class="Bound">B</a>
       <a id="6210" href="Coalgebra.IdxProp-Filtered.html#6210" class="Function">colim[A+B]</a> <a id="6221" class="Symbol">:</a> <a id="6223" href="Categories.Diagram.Colimit.html#961" class="Record">Colimit</a> <a id="6231" class="Symbol">(</a><a id="6232" href="Coalgebra.IdxProp-Filtered.html#2754" class="Function">U</a> <a id="6234" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="6237" href="Coalgebra.IdxProp-Filtered.html#2661" class="Function">Uᵢ</a> <a id="6240" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="6243" href="Coalgebra.IdxProp-Filtered.html#6091" class="Function">D</a><a id="6244" class="Symbol">)</a>
       <a id="6253" href="Coalgebra.IdxProp-Filtered.html#6210" class="Function">colim[A+B]</a> <a id="6264" class="Symbol">=</a> <a id="6266" href="Coalgebra.IdxProp-Filtered.html#1651" class="Bound">𝒞-cocomplete</a> <a id="6279" class="Symbol">(</a><a id="6280" href="Coalgebra.IdxProp-Filtered.html#2754" class="Function">U</a> <a id="6282" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="6285" href="Coalgebra.IdxProp-Filtered.html#2661" class="Function">Uᵢ</a> <a id="6288" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="6291" href="Coalgebra.IdxProp-Filtered.html#6091" class="Function">D</a><a id="6292" class="Symbol">)</a>
       <a id="6301" href="Coalgebra.IdxProp-Filtered.html#6301" class="Function">A&#39;</a> <a id="6304" href="Coalgebra.IdxProp-Filtered.html#6304" class="Function">B&#39;</a> <a id="6307" class="Symbol">:</a> <a id="6309" href="Categories.Category.Core.html#559" class="Field">Category.Obj</a> <a id="6322" href="Coalgebra.IdxProp-Filtered.html#1628" class="Bound">𝒞</a>
       <a id="6331" href="Coalgebra.IdxProp-Filtered.html#6301" class="Function">A&#39;</a> <a id="6334" class="Symbol">=</a> <a id="6336" href="Accessible-fp-family.html#1637" class="Function">Idx-All.obj</a> <a id="6348" class="Symbol">(</a><a id="6349" href="Coalgebra.IdxProp.html#1021" class="Field">IdxPropCoalgebra.carrier</a> <a id="6374" href="Coalgebra.IdxProp-Filtered.html#6054" class="Bound">A</a><a id="6375" class="Symbol">)</a>
       <a id="6384" href="Coalgebra.IdxProp-Filtered.html#6304" class="Function">B&#39;</a> <a id="6387" class="Symbol">=</a> <a id="6389" href="Accessible-fp-family.html#1637" class="Function">Idx-All.obj</a> <a id="6401" class="Symbol">(</a><a id="6402" href="Coalgebra.IdxProp.html#1021" class="Field">IdxPropCoalgebra.carrier</a> <a id="6427" href="Coalgebra.IdxProp-Filtered.html#6056" class="Bound">B</a><a id="6428" class="Symbol">)</a>
       <a id="6437" href="Coalgebra.IdxProp-Filtered.html#6437" class="Function">A&#39;+B&#39;</a> <a id="6443" class="Symbol">:</a> <a id="6445" href="Categories.Object.Coproduct.html#398" class="Record">Coproduct</a> <a id="6455" href="Coalgebra.IdxProp-Filtered.html#1628" class="Bound">𝒞</a> <a id="6457" href="Coalgebra.IdxProp-Filtered.html#6301" class="Function">A&#39;</a> <a id="6460" href="Coalgebra.IdxProp-Filtered.html#6304" class="Function">B&#39;</a>
       <a id="6470" href="Coalgebra.IdxProp-Filtered.html#6437" class="Function">A&#39;+B&#39;</a> <a id="6476" class="Symbol">=</a> <a id="6478" href="Colimit-Lift.html#3807" class="Function">colimit⇒coproduct</a> <a id="6496" class="Symbol">(</a><a id="6497" href="Coalgebra.IdxProp-Filtered.html#2754" class="Function">U</a> <a id="6499" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="6502" href="Coalgebra.IdxProp-Filtered.html#2661" class="Function">Uᵢ</a> <a id="6505" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="6508" href="Coalgebra.IdxProp-Filtered.html#6091" class="Function">D</a><a id="6509" class="Symbol">)</a> <a id="6511" href="Coalgebra.IdxProp-Filtered.html#6210" class="Function">colim[A+B]</a>
       <a id="6529" href="Coalgebra.IdxProp-Filtered.html#6529" class="Function">A&#39;+B&#39;-fp</a> <a id="6538" class="Symbol">:</a> <a id="6540" href="Batteries.Object.Presentable.html#1184" class="Function">presentable</a> <a id="6552" class="Symbol">(</a><a id="6553" href="Categories.Object.Coproduct.html#457" class="Field">Coproduct.A+B</a> <a id="6567" href="Coalgebra.IdxProp-Filtered.html#6437" class="Function">A&#39;+B&#39;</a><a id="6572" class="Symbol">)</a>
       <a id="6581" href="Coalgebra.IdxProp-Filtered.html#6529" class="Function">A&#39;+B&#39;-fp</a> <a id="6590" class="Symbol">=</a> <a id="6592" href="Batteries.Object.Presentable.html#1336" class="Function">presentable-coproduct</a>
             <a id="6627" href="Coalgebra.IdxProp-Filtered.html#6437" class="Function">A&#39;+B&#39;</a>
             <a id="6646" class="Symbol">(λ</a> <a id="6649" href="Coalgebra.IdxProp-Filtered.html#6649" class="Bound">x</a> <a id="6651" class="Symbol">→</a> <a id="6653" href="Coalgebra.IdxProp-Filtered.html#6649" class="Bound">x</a><a id="6654" class="Symbol">)</a>
             <a id="6669" class="Symbol">(</a><a id="6670" href="Accessible-fp-family.html#1702" class="Function">Idx-All.obj-presentable</a> <a id="6694" class="Symbol">(</a><a id="6695" href="Coalgebra.IdxProp.html#1021" class="Field">IdxPropCoalgebra.carrier</a> <a id="6720" href="Coalgebra.IdxProp-Filtered.html#6054" class="Bound">A</a><a id="6721" class="Symbol">))</a>
             <a id="6737" class="Symbol">(</a><a id="6738" href="Accessible-fp-family.html#1702" class="Function">Idx-All.obj-presentable</a> <a id="6762" class="Symbol">(</a><a id="6763" href="Coalgebra.IdxProp.html#1021" class="Field">IdxPropCoalgebra.carrier</a> <a id="6788" href="Coalgebra.IdxProp-Filtered.html#6056" class="Bound">B</a><a id="6789" class="Symbol">))</a>
       <a id="6799" href="Coalgebra.IdxProp-Filtered.html#6799" class="Function">cocone</a> <a id="6806" class="Symbol">:</a> <a id="6808" href="Categories.Diagram.Cocone.html#534" class="Record">Cocone</a> <a id="6815" href="Coalgebra.IdxProp-Filtered.html#6091" class="Function">D</a>
       <a id="6824" href="Coalgebra.IdxProp-Filtered.html#6799" class="Function">cocone</a> <a id="6831" class="Symbol">=</a> <a id="6833" href="Coalgebra.IdxProp-Filtered.html#3999" class="Function">IdxProp-Cocone</a> <a id="6848" href="Coalgebra.IdxProp-Filtered.html#6091" class="Function">D</a> <a id="6850" href="Coalgebra.IdxProp-Filtered.html#6210" class="Function">colim[A+B]</a> <a id="6861" href="Coalgebra.IdxProp-Filtered.html#6529" class="Function">A&#39;+B&#39;-fp</a> <a id="6870" href="Coalgebra.IdxProp-Filtered.html#5691" class="Bound">prop-closed</a>

<a id="IdxPropCoalgebras-merge-all"></a><a id="6883" href="Coalgebra.IdxProp-Filtered.html#6883" class="Function">IdxPropCoalgebras-merge-all</a> <a id="6911" class="Symbol">:</a> <a id="6913" href="Coalgebra.IdxProp-Filtered.html#3480" class="Function">Prop-Colimit-Closed</a>
                            <a id="6961" class="Symbol">→</a> <a id="6963" class="Symbol">{</a><a id="6964" href="Coalgebra.IdxProp-Filtered.html#6964" class="Bound">X</a> <a id="6966" href="Coalgebra.IdxProp-Filtered.html#6966" class="Bound">Y</a> <a id="6968" class="Symbol">:</a> <a id="6970" href="Categories.Category.Core.html#559" class="Field">Category.Obj</a> <a id="6983" href="Coalgebra.IdxProp.html#1329" class="Function">IdxPropCoalgebras</a><a id="7000" class="Symbol">}</a>
                            <a id="7030" class="Symbol">→</a> <a id="7032" class="Symbol">(</a><a id="7033" href="Coalgebra.IdxProp-Filtered.html#7033" class="Bound">f</a> <a id="7035" href="Coalgebra.IdxProp-Filtered.html#7035" class="Bound">g</a> <a id="7037" class="Symbol">:</a> <a id="7039" href="Coalgebra.IdxProp.html#1329" class="Function">IdxPropCoalgebras</a> <a id="7057" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="7059" href="Coalgebra.IdxProp-Filtered.html#6964" class="Bound">X</a> <a id="7061" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="7063" href="Coalgebra.IdxProp-Filtered.html#6966" class="Bound">Y</a> <a id="7065" href="Categories.Category.html#502" class="Function Operator">]</a><a id="7066" class="Symbol">)</a>
                            <a id="7096" class="Symbol">→</a> <a id="7098" href="Batteries.Diagram.Filtered.html#1946" class="Record">MergedMorphisms</a> <a id="7114" href="Coalgebra.IdxProp.html#1329" class="Function">IdxPropCoalgebras</a> <a id="7132" class="Symbol">{</a><a id="7133" href="Coalgebra.IdxProp-Filtered.html#6964" class="Bound">X</a><a id="7134" class="Symbol">}</a> <a id="7136" class="Symbol">{</a><a id="7137" href="Coalgebra.IdxProp-Filtered.html#6966" class="Bound">Y</a><a id="7138" class="Symbol">}</a> <a id="7140" href="Coalgebra.IdxProp-Filtered.html#7033" class="Bound">f</a> <a id="7142" href="Coalgebra.IdxProp-Filtered.html#7035" class="Bound">g</a>
<a id="7144" href="Coalgebra.IdxProp-Filtered.html#6883" class="Function">IdxPropCoalgebras-merge-all</a> <a id="7172" href="Coalgebra.IdxProp-Filtered.html#7172" class="Bound">prop-closed</a> <a id="7184" class="Symbol">{</a><a id="7185" href="Coalgebra.IdxProp-Filtered.html#7185" class="Bound">X</a><a id="7186" class="Symbol">}</a> <a id="7188" class="Symbol">{</a><a id="7189" href="Coalgebra.IdxProp-Filtered.html#7189" class="Bound">Y</a><a id="7190" class="Symbol">}</a> <a id="7192" href="Coalgebra.IdxProp-Filtered.html#7192" class="Bound">f</a> <a id="7194" href="Coalgebra.IdxProp-Filtered.html#7194" class="Bound">g</a> <a id="7196" class="Symbol">=</a> <a id="7198" class="Keyword">record</a>
  <a id="7207" class="Symbol">{</a> <a id="7209" href="Batteries.Diagram.Filtered.html#2175" class="Field">tip</a> <a id="7213" class="Symbol">=</a> <a id="7215" href="Categories.Diagram.Cocone.html#588" class="Field">Cocone.N</a> <a id="7224" href="Coalgebra.IdxProp-Filtered.html#8199" class="Function">cocone</a>
  <a id="7233" class="Symbol">;</a> <a id="7235" href="Batteries.Diagram.Filtered.html#2229" class="Field">merge</a> <a id="7241" class="Symbol">=</a> <a id="7243" href="Categories.Diagram.Cocone.html#425" class="Function">Cocone.ψ</a> <a id="7252" href="Coalgebra.IdxProp-Filtered.html#8199" class="Function">cocone</a> <a id="7259" class="Symbol">(</a><a id="7260" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="7265" href="Data.Fin.Patterns.html#440" class="InductiveConstructor">1F</a><a id="7267" class="Symbol">)</a>
  <a id="7271" class="Symbol">;</a> <a id="7273" href="Batteries.Diagram.Filtered.html#2305" class="Field">prop</a> <a id="7278" class="Symbol">=</a> <a id="7280" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="7290" href="Coalgebra.IdxProp-Filtered.html#7504" class="Function">V</a> <a id="7292" class="Symbol">(</a><a id="7293" href="Categories.Diagram.Cocone.html#425" class="Function">Cocone.ψ</a> <a id="7302" href="Coalgebra.IdxProp-Filtered.html#8199" class="Function">cocone</a> <a id="7309" class="Symbol">(</a><a id="7310" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="7315" href="Data.Fin.Patterns.html#440" class="InductiveConstructor">1F</a><a id="7317" class="Symbol">))</a> <a id="7320" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7322" href="Coalgebra.IdxProp-Filtered.html#7504" class="Function">V</a> <a id="7324" href="Coalgebra.IdxProp-Filtered.html#7192" class="Bound">f</a>  <a id="7327" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="7330" href="Categories.Diagram.Cocone.html#471" class="Function">Cocone.commute</a> <a id="7345" href="Coalgebra.IdxProp-Filtered.html#8199" class="Function">cocone</a> <a id="7352" class="Symbol">(</a><a id="7353" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="7358" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a><a id="7360" class="Symbol">)</a> <a id="7362" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="7368" href="Coalgebra.IdxProp-Filtered.html#7504" class="Function">V</a> <a id="7370" class="Symbol">(</a><a id="7371" href="Categories.Diagram.Cocone.html#425" class="Function">Cocone.ψ</a> <a id="7380" href="Coalgebra.IdxProp-Filtered.html#8199" class="Function">cocone</a> <a id="7387" class="Symbol">(</a><a id="7388" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="7393" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a><a id="7395" class="Symbol">))</a>        <a id="7405" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="7408" href="Categories.Diagram.Cocone.html#471" class="Function">Cocone.commute</a> <a id="7423" href="Coalgebra.IdxProp-Filtered.html#8199" class="Function">cocone</a> <a id="7430" class="Symbol">(</a><a id="7431" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="7436" href="Data.Fin.Patterns.html#440" class="InductiveConstructor">1F</a><a id="7438" class="Symbol">)</a> <a id="7440" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
    <a id="7446" href="Coalgebra.IdxProp-Filtered.html#7504" class="Function">V</a> <a id="7448" class="Symbol">(</a><a id="7449" href="Categories.Diagram.Cocone.html#425" class="Function">Cocone.ψ</a> <a id="7458" href="Coalgebra.IdxProp-Filtered.html#8199" class="Function">cocone</a> <a id="7465" class="Symbol">(</a><a id="7466" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="7471" href="Data.Fin.Patterns.html#440" class="InductiveConstructor">1F</a><a id="7473" class="Symbol">))</a> <a id="7476" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7478" href="Coalgebra.IdxProp-Filtered.html#7504" class="Function">V</a> <a id="7480" href="Coalgebra.IdxProp-Filtered.html#7194" class="Bound">g</a>
    <a id="7486" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="7490" class="Symbol">}</a>
  <a id="7494" class="Keyword">where</a>
    <a id="7504" href="Coalgebra.IdxProp-Filtered.html#7504" class="Function">V</a> <a id="7506" class="Symbol">=</a> <a id="7508" href="Categories.Functor.Coalgebra.html#1411" class="Field">F-Coalgebra-Morphism.f</a>
    <a id="7535" href="Coalgebra.IdxProp-Filtered.html#7535" class="Function">D</a> <a id="7537" class="Symbol">:</a> <a id="7539" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="7547" class="Symbol">(</a><a id="7548" href="Categories.Category.Lift.html#174" class="Function">liftC</a> <a id="7554" href="Coalgebra.IdxProp-Filtered.html#1622" class="Bound">ℓ</a> <a id="7556" href="Coalgebra.IdxProp-Filtered.html#1622" class="Bound">ℓ</a> <a id="7558" href="Coalgebra.IdxProp-Filtered.html#1622" class="Bound">ℓ</a> <a id="7560" href="Category.ParallelArrow.html#272" class="Function">∙⇉∙</a><a id="7563" class="Symbol">)</a> <a id="7565" href="Coalgebra.IdxProp.html#1329" class="Function">IdxPropCoalgebras</a>
    <a id="7587" href="Coalgebra.IdxProp-Filtered.html#7535" class="Function">D</a> <a id="7589" class="Symbol">=</a> <a id="7591" href="Category.ParallelArrow.Colimit.html#860" class="Function">⇉-Diagram</a> <a id="7601" href="Coalgebra.IdxProp.html#1329" class="Function">IdxPropCoalgebras</a> <a id="7619" class="Symbol">{</a><a id="7620" href="Coalgebra.IdxProp-Filtered.html#7185" class="Bound">X</a><a id="7621" class="Symbol">}</a> <a id="7623" class="Symbol">{</a><a id="7624" href="Coalgebra.IdxProp-Filtered.html#7189" class="Bound">Y</a><a id="7625" class="Symbol">}</a> <a id="7627" href="Coalgebra.IdxProp-Filtered.html#7192" class="Bound">f</a> <a id="7629" href="Coalgebra.IdxProp-Filtered.html#7194" class="Bound">g</a> <a id="7631" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="7634" class="Symbol">(</a><a id="7635" href="Categories.Category.Lift.html#1192" class="Function">unliftF</a> <a id="7643" href="Coalgebra.IdxProp-Filtered.html#1622" class="Bound">ℓ</a> <a id="7645" href="Coalgebra.IdxProp-Filtered.html#1622" class="Bound">ℓ</a> <a id="7647" href="Coalgebra.IdxProp-Filtered.html#1622" class="Bound">ℓ</a> <a id="7649" href="Category.ParallelArrow.html#272" class="Function">∙⇉∙</a><a id="7652" class="Symbol">)</a>
    <a id="7658" href="Coalgebra.IdxProp-Filtered.html#7658" class="Function">colimD</a> <a id="7665" class="Symbol">:</a> <a id="7667" href="Categories.Diagram.Colimit.html#961" class="Record">Colimit</a> <a id="7675" class="Symbol">(</a><a id="7676" href="Coalgebra.IdxProp-Filtered.html#2754" class="Function">U</a> <a id="7678" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="7681" href="Coalgebra.IdxProp-Filtered.html#2661" class="Function">Uᵢ</a> <a id="7684" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="7687" href="Coalgebra.IdxProp-Filtered.html#7535" class="Function">D</a><a id="7688" class="Symbol">)</a>
    <a id="7694" href="Coalgebra.IdxProp-Filtered.html#7658" class="Function">colimD</a> <a id="7701" class="Symbol">=</a> <a id="7703" href="Coalgebra.IdxProp-Filtered.html#1651" class="Bound">𝒞-cocomplete</a> <a id="7716" class="Symbol">(</a><a id="7717" href="Coalgebra.IdxProp-Filtered.html#2754" class="Function">U</a> <a id="7719" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="7722" href="Coalgebra.IdxProp-Filtered.html#2661" class="Function">Uᵢ</a> <a id="7725" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="7728" href="Coalgebra.IdxProp-Filtered.html#7535" class="Function">D</a><a id="7729" class="Symbol">)</a>
    <a id="7735" href="Coalgebra.IdxProp-Filtered.html#7735" class="Function">coequalizer</a> <a id="7747" class="Symbol">:</a> <a id="7749" href="Categories.Diagram.Coequalizer.html#1885" class="Record">Coequalizer</a> <a id="7761" href="Coalgebra.IdxProp-Filtered.html#1628" class="Bound">𝒞</a> <a id="7763" class="Symbol">(</a><a id="7764" href="Categories.Functor.Coalgebra.html#1411" class="Field">F-Coalgebra-Morphism.f</a> <a id="7787" href="Coalgebra.IdxProp-Filtered.html#7192" class="Bound">f</a><a id="7788" class="Symbol">)</a> <a id="7790" class="Symbol">(</a><a id="7791" href="Categories.Functor.Coalgebra.html#1411" class="Field">F-Coalgebra-Morphism.f</a> <a id="7814" href="Coalgebra.IdxProp-Filtered.html#7194" class="Bound">g</a><a id="7815" class="Symbol">)</a>
    <a id="7821" href="Coalgebra.IdxProp-Filtered.html#7735" class="Function">coequalizer</a> <a id="7833" class="Symbol">=</a> <a id="7835" href="Category.ParallelArrow.Colimit.html#5546" class="Function">Colimit-to-Coequalizer&#39;</a> <a id="7859" href="Coalgebra.IdxProp-Filtered.html#1628" class="Bound">𝒞</a> <a id="7861" class="Symbol">(</a><a id="7862" href="Coalgebra.IdxProp-Filtered.html#2754" class="Function">U</a> <a id="7864" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="7867" href="Coalgebra.IdxProp-Filtered.html#2661" class="Function">Uᵢ</a> <a id="7870" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="7873" href="Coalgebra.IdxProp-Filtered.html#7535" class="Function">D</a><a id="7874" class="Symbol">)</a> <a id="7876" href="Coalgebra.IdxProp-Filtered.html#7658" class="Function">colimD</a>
    <a id="7887" href="Coalgebra.IdxProp-Filtered.html#7887" class="Function">coequalizer-presentable</a> <a id="7911" class="Symbol">:</a> <a id="7913" href="Batteries.Object.Presentable.html#1184" class="Function">presentable</a> <a id="7925" class="Symbol">(</a><a id="7926" href="Categories.Diagram.Coequalizer.html#1948" class="Field">Coequalizer.obj</a> <a id="7942" href="Coalgebra.IdxProp-Filtered.html#7735" class="Function">coequalizer</a><a id="7953" class="Symbol">)</a>
    <a id="7959" href="Coalgebra.IdxProp-Filtered.html#7887" class="Function">coequalizer-presentable</a> <a id="7983" class="Symbol">=</a>
      <a id="7991" href="Presentable-Coequalizer.html#931" class="Function">presentable-coequalizer</a> <a id="8015" class="Symbol">_</a> <a id="8017" class="Symbol">_</a> <a id="8019" class="Symbol">_</a>
        <a id="8029" class="Symbol">(</a><a id="8030" href="Categories.Diagram.Coequalizer.html#1983" class="Field">Coequalizer.isCoequalizer</a> <a id="8056" href="Coalgebra.IdxProp-Filtered.html#7735" class="Function">coequalizer</a><a id="8067" class="Symbol">)</a>
        <a id="8077" class="Symbol">(</a><a id="8078" href="Accessible-fp-family.html#1702" class="Function">Idx-All.obj-presentable</a> <a id="8102" class="Symbol">(</a><a id="8103" href="Coalgebra.IdxProp.html#1021" class="Field">IdxPropCoalgebra.carrier</a> <a id="8128" href="Coalgebra.IdxProp-Filtered.html#7185" class="Bound">X</a><a id="8129" class="Symbol">))</a>
        <a id="8140" class="Symbol">(</a><a id="8141" href="Accessible-fp-family.html#1702" class="Function">Idx-All.obj-presentable</a> <a id="8165" class="Symbol">(</a><a id="8166" href="Coalgebra.IdxProp.html#1021" class="Field">IdxPropCoalgebra.carrier</a> <a id="8191" href="Coalgebra.IdxProp-Filtered.html#7189" class="Bound">Y</a><a id="8192" class="Symbol">))</a>
    <a id="8199" href="Coalgebra.IdxProp-Filtered.html#8199" class="Function">cocone</a> <a id="8206" class="Symbol">:</a> <a id="8208" href="Categories.Diagram.Cocone.html#534" class="Record">Cocone</a> <a id="8215" href="Coalgebra.IdxProp-Filtered.html#7535" class="Function">D</a>
    <a id="8221" href="Coalgebra.IdxProp-Filtered.html#8199" class="Function">cocone</a> <a id="8228" class="Symbol">=</a> <a id="8230" href="Coalgebra.IdxProp-Filtered.html#3999" class="Function">IdxProp-Cocone</a> <a id="8245" href="Coalgebra.IdxProp-Filtered.html#7535" class="Function">D</a> <a id="8247" href="Coalgebra.IdxProp-Filtered.html#7658" class="Function">colimD</a> <a id="8254" href="Coalgebra.IdxProp-Filtered.html#7887" class="Function">coequalizer-presentable</a> <a id="8278" href="Coalgebra.IdxProp-Filtered.html#7172" class="Bound">prop-closed</a>
    <a id="8294" class="Keyword">open</a> <a id="8299" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="8308" href="Coalgebra.IdxProp-Filtered.html#1628" class="Bound">𝒞</a>
    <a id="8314" class="Keyword">open</a> <a id="8319" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>

<a id="IdxPropCoalgebras-filtered"></a><a id="8333" href="Coalgebra.IdxProp-Filtered.html#8333" class="Function">IdxPropCoalgebras-filtered</a> <a id="8360" class="Symbol">:</a> <a id="8362" href="Coalgebra.IdxProp-Filtered.html#3480" class="Function">Prop-Colimit-Closed</a> <a id="8382" class="Symbol">→</a> <a id="8384" href="Batteries.Diagram.Filtered.html#2825" class="Record">filtered</a> <a id="8393" href="Coalgebra.IdxProp.html#1329" class="Function">IdxPropCoalgebras</a>
<a id="8411" href="Coalgebra.IdxProp-Filtered.html#8333" class="Function">IdxPropCoalgebras-filtered</a> <a id="8438" href="Coalgebra.IdxProp-Filtered.html#8438" class="Bound">prop-closed</a> <a id="8450" class="Symbol">=</a> <a id="8452" class="Keyword">record</a>
  <a id="8461" class="Symbol">{</a> <a id="8463" href="Batteries.Diagram.Filtered.html#2870" class="Field">bounds</a> <a id="8470" class="Symbol">=</a> <a id="8472" href="Coalgebra.IdxProp-Filtered.html#5582" class="Function">IdxPropCoalgebras-bounds</a> <a id="8497" href="Coalgebra.IdxProp-Filtered.html#8438" class="Bound">prop-closed</a>
  <a id="8511" class="Symbol">;</a> <a id="8513" href="Batteries.Diagram.Filtered.html#2900" class="Field">merge-parallel</a> <a id="8528" class="Symbol">=</a> <a id="8530" class="Keyword">record</a> <a id="8537" class="Symbol">{</a> <a id="8539" href="Batteries.Diagram.Filtered.html#2422" class="Field">merge-all</a> <a id="8549" class="Symbol">=</a> <a id="8551" href="Coalgebra.IdxProp-Filtered.html#6883" class="Function">IdxPropCoalgebras-merge-all</a> <a id="8579" href="Coalgebra.IdxProp-Filtered.html#8438" class="Bound">prop-closed</a> <a id="8591" class="Symbol">}</a>
  <a id="8595" class="Symbol">}</a>
</pre></body></html>

==> anc/html/Coalgebra.IdxProp.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Coalgebra.IdxProp</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>
<a id="36" class="Comment">-- Coalgebras:</a>
<a id="51" class="Comment">-- 1. whose carrier comes from an indexed family</a>
<a id="100" class="Comment">-- 2. satisfy a given property</a>
<a id="131" class="Keyword">open</a> <a id="136" class="Keyword">import</a> <a id="143" href="Level.html" class="Module">Level</a>

<a id="150" class="Keyword">open</a> <a id="155" class="Keyword">import</a> <a id="162" href="Categories.Category.html" class="Module">Categories.Category</a>
<a id="182" class="Keyword">open</a> <a id="187" class="Keyword">import</a> <a id="194" href="Categories.Functor.html" class="Module">Categories.Functor</a>
<a id="213" class="Keyword">open</a> <a id="218" class="Keyword">import</a> <a id="225" href="Categories.Functor.Coalgebra.html" class="Module">Categories.Functor.Coalgebra</a>
<a id="254" class="Keyword">open</a> <a id="259" class="Keyword">import</a> <a id="266" href="Categories.Category.Construction.F-Coalgebras.html" class="Module">Categories.Category.Construction.F-Coalgebras</a>
<a id="312" class="Keyword">open</a> <a id="317" class="Keyword">import</a> <a id="324" href="Categories.Category.SubCategory.html" class="Module">Categories.Category.SubCategory</a>
<a id="356" class="Keyword">open</a> <a id="361" class="Keyword">import</a> <a id="368" href="Categories.Functor.Construction.SubCategory.html" class="Module">Categories.Functor.Construction.SubCategory</a>

<a id="413" class="Keyword">open</a> <a id="418" class="Keyword">import</a> <a id="425" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html" class="Module">Batteries.Diagram.Colimit.Instance.F-Coalgebras</a>

<a id="474" class="Keyword">module</a> <a id="481" href="Coalgebra.IdxProp.html" class="Module">Coalgebra.IdxProp</a> <a id="499" class="Symbol">{</a><a id="500" href="Coalgebra.IdxProp.html#500" class="Bound">o</a> <a id="502" href="Coalgebra.IdxProp.html#502" class="Bound">ℓ</a> <a id="504" href="Coalgebra.IdxProp.html#504" class="Bound">e</a> <a id="506" class="Symbol">:</a> <a id="508" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="513" class="Symbol">}</a> <a id="515" class="Symbol">(</a><a id="516" href="Coalgebra.IdxProp.html#516" class="Bound">𝒞</a> <a id="518" class="Symbol">:</a> <a id="520" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="529" href="Coalgebra.IdxProp.html#500" class="Bound">o</a> <a id="531" href="Coalgebra.IdxProp.html#502" class="Bound">ℓ</a> <a id="533" href="Coalgebra.IdxProp.html#504" class="Bound">e</a><a id="534" class="Symbol">)</a> <a id="536" class="Symbol">(</a><a id="537" href="Coalgebra.IdxProp.html#537" class="Bound">F</a> <a id="539" class="Symbol">:</a> <a id="541" href="Categories.Functor.html#283" class="Function">Endofunctor</a> <a id="553" href="Coalgebra.IdxProp.html#516" class="Bound">𝒞</a><a id="554" class="Symbol">)</a>
                         <a id="581" class="Symbol">{</a><a id="582" href="Coalgebra.IdxProp.html#582" class="Bound">i</a> <a id="584" class="Symbol">:</a> <a id="586" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="591" class="Symbol">}</a> <a id="593" class="Symbol">{</a><a id="594" href="Coalgebra.IdxProp.html#594" class="Bound">Idx</a> <a id="598" class="Symbol">:</a> <a id="600" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="604" href="Coalgebra.IdxProp.html#582" class="Bound">i</a><a id="605" class="Symbol">}</a> <a id="607" class="Symbol">(</a><a id="608" href="Coalgebra.IdxProp.html#608" class="Bound">family</a> <a id="615" class="Symbol">:</a> <a id="617" href="Coalgebra.IdxProp.html#594" class="Bound">Idx</a> <a id="621" class="Symbol">→</a> <a id="623" href="Categories.Category.Core.html#559" class="Field">Category.Obj</a> <a id="636" href="Coalgebra.IdxProp.html#516" class="Bound">𝒞</a><a id="637" class="Symbol">)</a>
                         <a id="664" class="Symbol">{</a><a id="665" href="Coalgebra.IdxProp.html#665" class="Bound">prop-level</a> <a id="676" class="Symbol">:</a> <a id="678" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="683" class="Symbol">}</a>  <a id="686" class="Symbol">(</a><a id="687" href="Coalgebra.IdxProp.html#687" class="Bound">P</a> <a id="689" class="Symbol">:</a> <a id="691" href="Categories.Functor.Coalgebra.html#483" class="Record">F-Coalgebra</a> <a id="703" href="Coalgebra.IdxProp.html#537" class="Bound">F</a> <a id="705" class="Symbol">→</a> <a id="707" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="711" href="Coalgebra.IdxProp.html#665" class="Bound">prop-level</a><a id="721" class="Symbol">)</a>
                         <a id="748" class="Keyword">where</a>

<a id="755" class="Keyword">private</a>
  <a id="765" class="Keyword">module</a> <a id="𝒞"></a><a id="772" href="Coalgebra.IdxProp.html#772" class="Module">𝒞</a> <a id="774" class="Symbol">=</a> <a id="776" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="785" href="Coalgebra.IdxProp.html#516" class="Bound">𝒞</a>

<a id="788" class="Keyword">record</a> <a id="IdxPropCoalgebra"></a><a id="795" href="Coalgebra.IdxProp.html#795" class="Record">IdxPropCoalgebra</a> <a id="812" class="Symbol">:</a> <a id="814" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="818" class="Symbol">(</a><a id="819" href="Coalgebra.IdxProp.html#582" class="Bound">i</a> <a id="821" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="823" href="Coalgebra.IdxProp.html#502" class="Bound">ℓ</a> <a id="825" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="827" href="Coalgebra.IdxProp.html#665" class="Bound">prop-level</a><a id="837" class="Symbol">)</a> <a id="839" class="Keyword">where</a>
  <a id="847" class="Comment">-- an IdxProp coalgebra consists of one object from the family</a>
  <a id="912" class="Comment">-- (usually from 𝒞_p of an accessible category)</a>
  <a id="962" class="Comment">-- together with a coalgebra structure on it</a>
  <a id="1009" class="Keyword">field</a>
      <a id="IdxPropCoalgebra.carrier"></a><a id="1021" href="Coalgebra.IdxProp.html#1021" class="Field">carrier</a> <a id="1029" class="Symbol">:</a> <a id="1031" href="Coalgebra.IdxProp.html#594" class="Bound">Idx</a>
      <a id="IdxPropCoalgebra.structure"></a><a id="1041" href="Coalgebra.IdxProp.html#1041" class="Field">structure</a> <a id="1051" class="Symbol">:</a> <a id="1053" href="Categories.Functor.Coalgebra.html#346" class="Function">F-Coalgebra-on</a> <a id="1068" href="Coalgebra.IdxProp.html#537" class="Bound">F</a> <a id="1070" class="Symbol">(</a><a id="1071" href="Coalgebra.IdxProp.html#608" class="Bound">family</a> <a id="1078" href="Coalgebra.IdxProp.html#1021" class="Field">carrier</a><a id="1085" class="Symbol">)</a>

  <a id="IdxPropCoalgebra.A,α"></a><a id="1090" href="Coalgebra.IdxProp.html#1090" class="Function">A,α</a> <a id="1094" class="Symbol">:</a> <a id="1096" href="Categories.Functor.Coalgebra.html#483" class="Record">F-Coalgebra</a> <a id="1108" href="Coalgebra.IdxProp.html#537" class="Bound">F</a>
  <a id="1112" href="Coalgebra.IdxProp.html#1090" class="Function">A,α</a> <a id="1116" class="Symbol">=</a> <a id="1118" href="Categories.Functor.Coalgebra.html#611" class="Function">to-Coalgebra</a> <a id="1131" href="Coalgebra.IdxProp.html#1041" class="Field">structure</a>
  <a id="1143" class="Keyword">open</a> <a id="1148" href="Categories.Functor.Coalgebra.html#483" class="Module">F-Coalgebra</a> <a id="1160" class="Symbol">(</a><a id="1161" href="Coalgebra.IdxProp.html#1090" class="Function">A,α</a><a id="1164" class="Symbol">)</a> <a id="1166" class="Keyword">public</a>

  <a id="1176" class="Comment">-- and moreover we require it to satisfy the property P:</a>
  <a id="1235" class="Keyword">field</a>
      <a id="IdxPropCoalgebra.has-prop"></a><a id="1247" href="Coalgebra.IdxProp.html#1247" class="Field">has-prop</a> <a id="1256" class="Symbol">:</a> <a id="1258" href="Coalgebra.IdxProp.html#687" class="Bound">P</a> <a id="1260" href="Coalgebra.IdxProp.html#1090" class="Function">A,α</a>

<a id="1265" class="Comment">-- such coalgebras define a full subcategory of all coalgebras:</a>
<a id="IdxPropCoalgebras"></a><a id="1329" href="Coalgebra.IdxProp.html#1329" class="Function">IdxPropCoalgebras</a> <a id="1347" class="Symbol">:</a> <a id="1349" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="1358" class="Symbol">(</a><a id="1359" href="Coalgebra.IdxProp.html#582" class="Bound">i</a> <a id="1361" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1363" href="Coalgebra.IdxProp.html#502" class="Bound">ℓ</a> <a id="1365" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1367" href="Coalgebra.IdxProp.html#665" class="Bound">prop-level</a><a id="1377" class="Symbol">)</a> <a id="1379" class="Symbol">(</a><a id="1380" href="Coalgebra.IdxProp.html#504" class="Bound">e</a> <a id="1382" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1384" href="Coalgebra.IdxProp.html#502" class="Bound">ℓ</a><a id="1385" class="Symbol">)</a> <a id="1387" href="Coalgebra.IdxProp.html#504" class="Bound">e</a>
<a id="1389" href="Coalgebra.IdxProp.html#1329" class="Function">IdxPropCoalgebras</a> <a id="1407" class="Symbol">=</a> <a id="1409" href="Categories.Category.SubCategory.html#1789" class="Function">FullSubCategory</a> <a id="1425" class="Symbol">(</a><a id="1426" href="Categories.Category.Construction.F-Coalgebras.html#598" class="Function">F-Coalgebras</a> <a id="1439" href="Coalgebra.IdxProp.html#537" class="Bound">F</a><a id="1440" class="Symbol">)</a> <a id="1442" href="Coalgebra.IdxProp.html#1090" class="Function">IdxPropCoalgebra.A,α</a>

<a id="forget-IdxProp"></a><a id="1464" href="Coalgebra.IdxProp.html#1464" class="Function">forget-IdxProp</a> <a id="1479" class="Symbol">:</a> <a id="1481" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="1489" href="Coalgebra.IdxProp.html#1329" class="Function">IdxPropCoalgebras</a> <a id="1507" class="Symbol">(</a><a id="1508" href="Categories.Category.Construction.F-Coalgebras.html#598" class="Function">F-Coalgebras</a> <a id="1521" href="Coalgebra.IdxProp.html#537" class="Bound">F</a><a id="1522" class="Symbol">)</a>
<a id="1524" href="Coalgebra.IdxProp.html#1464" class="Function">forget-IdxProp</a> <a id="1539" class="Symbol">=</a> <a id="1541" href="Categories.Functor.Construction.SubCategory.html#635" class="Function">FullSub</a> <a id="1549" class="Symbol">(</a><a id="1550" href="Categories.Category.Construction.F-Coalgebras.html#598" class="Function">F-Coalgebras</a> <a id="1563" href="Coalgebra.IdxProp.html#537" class="Bound">F</a><a id="1564" class="Symbol">)</a> <a id="1566" class="Symbol">{</a><a id="1567" class="Argument">U</a> <a id="1569" class="Symbol">=</a> <a id="1571" href="Coalgebra.IdxProp.html#1090" class="Function">IdxPropCoalgebra.A,α</a><a id="1591" class="Symbol">}</a>

<a id="forget-IdxPropCoalgebra"></a><a id="1594" href="Coalgebra.IdxProp.html#1594" class="Function">forget-IdxPropCoalgebra</a> <a id="1618" class="Symbol">:</a> <a id="1620" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="1628" href="Coalgebra.IdxProp.html#1329" class="Function">IdxPropCoalgebras</a> <a id="1646" href="Coalgebra.IdxProp.html#516" class="Bound">𝒞</a>
<a id="1648" href="Coalgebra.IdxProp.html#1594" class="Function">forget-IdxPropCoalgebra</a> <a id="1672" class="Symbol">=</a> <a id="1674" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#947" class="Function">forget-Coalgebra</a> <a id="1691" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="1694" href="Categories.Functor.Construction.SubCategory.html#635" class="Function">FullSub</a> <a id="1702" class="Symbol">(</a><a id="1703" href="Categories.Category.Construction.F-Coalgebras.html#598" class="Function">F-Coalgebras</a> <a id="1716" href="Coalgebra.IdxProp.html#537" class="Bound">F</a><a id="1717" class="Symbol">)</a>

</pre></body></html>

==> anc/html/Coalgebra.Isomorphism.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Coalgebra.Isomorphism</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>
<a id="36" class="Keyword">open</a> <a id="41" class="Keyword">import</a> <a id="48" href="Categories.Category.html" class="Module">Categories.Category</a>
<a id="68" class="Keyword">open</a> <a id="73" class="Keyword">import</a> <a id="80" href="Categories.Functor.html" class="Module">Categories.Functor</a> <a id="99" class="Keyword">using</a> <a id="105" class="Symbol">(</a><a id="106" href="Categories.Functor.Core.html#248" class="Record">Functor</a><a id="113" class="Symbol">;</a> <a id="115" href="Categories.Functor.html#283" class="Function">Endofunctor</a><a id="126" class="Symbol">)</a>

<a id="129" class="Keyword">module</a> <a id="136" href="Coalgebra.Isomorphism.html" class="Module">Coalgebra.Isomorphism</a> <a id="158" class="Symbol">{</a><a id="159" href="Coalgebra.Isomorphism.html#159" class="Bound">o</a> <a id="161" href="Coalgebra.Isomorphism.html#161" class="Bound">ℓ</a> <a id="163" href="Coalgebra.Isomorphism.html#163" class="Bound">e</a><a id="164" class="Symbol">}</a> <a id="166" class="Symbol">(</a><a id="167" href="Coalgebra.Isomorphism.html#167" class="Bound">𝒞</a> <a id="169" class="Symbol">:</a> <a id="171" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="180" href="Coalgebra.Isomorphism.html#159" class="Bound">o</a> <a id="182" href="Coalgebra.Isomorphism.html#161" class="Bound">ℓ</a> <a id="184" href="Coalgebra.Isomorphism.html#163" class="Bound">e</a><a id="185" class="Symbol">)</a> <a id="187" class="Symbol">(</a><a id="188" href="Coalgebra.Isomorphism.html#188" class="Bound">F</a> <a id="190" class="Symbol">:</a> <a id="192" href="Categories.Functor.html#283" class="Function">Endofunctor</a> <a id="204" href="Coalgebra.Isomorphism.html#167" class="Bound">𝒞</a><a id="205" class="Symbol">)</a>
  <a id="209" class="Keyword">where</a>

<a id="216" class="Keyword">private</a>
  <a id="226" class="Keyword">module</a> <a id="𝒞"></a><a id="233" href="Coalgebra.Isomorphism.html#233" class="Module">𝒞</a> <a id="235" class="Symbol">=</a> <a id="237" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="246" href="Coalgebra.Isomorphism.html#167" class="Bound">𝒞</a>
  <a id="250" class="Keyword">module</a> <a id="F"></a><a id="257" href="Coalgebra.Isomorphism.html#257" class="Module">F</a> <a id="259" class="Symbol">=</a> <a id="261" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="269" href="Coalgebra.Isomorphism.html#188" class="Bound">F</a>

<a id="272" class="Keyword">open</a> <a id="277" class="Keyword">import</a> <a id="284" href="Level.html" class="Module">Level</a>
<a id="290" class="Keyword">open</a> <a id="295" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="304" href="Coalgebra.Isomorphism.html#167" class="Bound">𝒞</a>

<a id="307" class="Keyword">open</a> <a id="312" class="Keyword">import</a> <a id="319" href="Categories.Functor.Coalgebra.html" class="Module">Categories.Functor.Coalgebra</a>
<a id="348" class="Keyword">open</a> <a id="353" class="Keyword">import</a> <a id="360" href="Categories.Category.Construction.F-Coalgebras.html" class="Module">Categories.Category.Construction.F-Coalgebras</a>
<a id="406" class="Keyword">open</a> <a id="411" class="Keyword">import</a> <a id="418" href="Categories.Morphism.html" class="Module">Categories.Morphism</a> <a id="438" class="Keyword">renaming</a> <a id="447" class="Symbol">(</a><a id="448" href="Categories.Morphism.html#2335" class="Record Operator">_≅_</a> <a id="452" class="Symbol">to</a> <a id="455" class="Record Operator">_[_≅_]</a><a id="461" class="Symbol">)</a>
<a id="463" class="Keyword">open</a> <a id="468" class="Keyword">import</a> <a id="475" href="Categories.Morphism.Reasoning.html" class="Module">Categories.Morphism.Reasoning</a> <a id="505" href="Coalgebra.Isomorphism.html#167" class="Bound">𝒞</a>

<a id="conj-coalgebra-on"></a><a id="508" href="Coalgebra.Isomorphism.html#508" class="Function">conj-coalgebra-on</a> <a id="526" class="Symbol">:</a> <a id="528" class="Symbol">∀</a> <a id="530" class="Symbol">{</a><a id="531" href="Coalgebra.Isomorphism.html#531" class="Bound">C</a> <a id="533" href="Coalgebra.Isomorphism.html#533" class="Bound">E</a> <a id="535" class="Symbol">:</a> <a id="537" href="Categories.Category.Core.html#559" class="Function">𝒞.Obj</a><a id="542" class="Symbol">}</a>
               <a id="559" class="Symbol">→</a> <a id="561" class="Symbol">(</a><a id="562" href="Categories.Functor.Coalgebra.html#346" class="Function">F-Coalgebra-on</a> <a id="577" href="Coalgebra.Isomorphism.html#188" class="Bound">F</a> <a id="579" href="Coalgebra.Isomorphism.html#531" class="Bound">C</a><a id="580" class="Symbol">)</a>
               <a id="597" class="Symbol">→</a> <a id="599" class="Symbol">(</a><a id="600" href="Coalgebra.Isomorphism.html#167" class="Bound">𝒞</a> <a id="602" href="Coalgebra.Isomorphism.html#455" class="Record Operator">[</a> <a id="604" href="Coalgebra.Isomorphism.html#531" class="Bound">C</a> <a id="606" href="Coalgebra.Isomorphism.html#455" class="Record Operator">≅</a> <a id="608" href="Coalgebra.Isomorphism.html#533" class="Bound">E</a> <a id="610" href="Coalgebra.Isomorphism.html#455" class="Record Operator">]</a><a id="611" class="Symbol">)</a>
               <a id="628" class="Symbol">→</a> <a id="630" class="Symbol">(</a><a id="631" href="Categories.Functor.Coalgebra.html#346" class="Function">F-Coalgebra-on</a> <a id="646" href="Coalgebra.Isomorphism.html#188" class="Bound">F</a> <a id="648" href="Coalgebra.Isomorphism.html#533" class="Bound">E</a><a id="649" class="Symbol">)</a>
<a id="651" href="Coalgebra.Isomorphism.html#508" class="Function">conj-coalgebra-on</a> <a id="669" href="Coalgebra.Isomorphism.html#669" class="Bound">c</a> <a id="671" href="Coalgebra.Isomorphism.html#671" class="Bound">ϕ</a> <a id="673" class="Symbol">=</a> <a id="675" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="679" class="Symbol">(</a><a id="680" href="Coalgebra.Isomorphism.html#671" class="Bound">ϕ</a> <a id="682" class="Symbol">.</a><a id="683" href="Categories.Morphism.html#2383" class="Field">from</a><a id="687" class="Symbol">)</a> <a id="689" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="691" href="Coalgebra.Isomorphism.html#669" class="Bound">c</a> <a id="693" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="695" class="Symbol">(</a><a id="696" href="Coalgebra.Isomorphism.html#671" class="Bound">ϕ</a> <a id="698" class="Symbol">.</a><a id="699" href="Categories.Morphism.html#2400" class="Field">to</a><a id="701" class="Symbol">)</a>
  <a id="705" class="Keyword">where</a> <a id="711" class="Keyword">open</a> <a id="716" href="Coalgebra.Isomorphism.html#455" class="Module Operator">_[_≅_]</a>

<a id="724" class="Keyword">module</a> <a id="conj-coalg"></a><a id="731" href="Coalgebra.Isomorphism.html#731" class="Module">conj-coalg</a> <a id="742" class="Symbol">(</a><a id="743" href="Coalgebra.Isomorphism.html#743" class="Bound">C,c</a> <a id="747" class="Symbol">:</a> <a id="749" href="Categories.Functor.Coalgebra.html#483" class="Record">F-Coalgebra</a> <a id="761" href="Coalgebra.Isomorphism.html#188" class="Bound">F</a><a id="762" class="Symbol">)</a> <a id="764" class="Symbol">{</a><a id="765" href="Coalgebra.Isomorphism.html#765" class="Bound">E</a> <a id="767" class="Symbol">:</a> <a id="769" href="Categories.Category.Core.html#559" class="Function">𝒞.Obj</a><a id="774" class="Symbol">}</a> <a id="776" class="Symbol">(</a><a id="777" href="Coalgebra.Isomorphism.html#777" class="Bound">ϕ</a> <a id="779" class="Symbol">:</a> <a id="781" href="Coalgebra.Isomorphism.html#167" class="Bound">𝒞</a> <a id="783" href="Coalgebra.Isomorphism.html#455" class="Record Operator">[</a> <a id="785" class="Symbol">(</a><a id="786" href="Categories.Functor.Coalgebra.html#571" class="Field">F-Coalgebra.A</a> <a id="800" href="Coalgebra.Isomorphism.html#743" class="Bound">C,c</a><a id="803" class="Symbol">)</a> <a id="805" href="Coalgebra.Isomorphism.html#455" class="Record Operator">≅</a> <a id="807" href="Coalgebra.Isomorphism.html#765" class="Bound">E</a> <a id="809" href="Coalgebra.Isomorphism.html#455" class="Record Operator">]</a><a id="810" class="Symbol">)</a> <a id="812" class="Keyword">where</a>
  <a id="conj-coalg.mkCoalgebra"></a><a id="820" href="Coalgebra.Isomorphism.html#820" class="Function">mkCoalgebra</a> <a id="832" class="Symbol">:</a> <a id="834" class="Symbol">(</a><a id="835" href="Categories.Functor.Coalgebra.html#483" class="Record">F-Coalgebra</a> <a id="847" href="Coalgebra.Isomorphism.html#188" class="Bound">F</a><a id="848" class="Symbol">)</a>
  <a id="852" href="Coalgebra.Isomorphism.html#820" class="Function">mkCoalgebra</a> <a id="864" class="Symbol">=</a> <a id="866" href="Categories.Functor.Coalgebra.html#611" class="Function">to-Coalgebra</a> <a id="879" class="Symbol">(</a><a id="880" href="Coalgebra.Isomorphism.html#508" class="Function">conj-coalgebra-on</a> <a id="898" class="Symbol">(</a><a id="899" href="Categories.Functor.Coalgebra.html#585" class="Field">F-Coalgebra.α</a> <a id="913" href="Coalgebra.Isomorphism.html#743" class="Bound">C,c</a><a id="916" class="Symbol">)</a> <a id="918" href="Coalgebra.Isomorphism.html#777" class="Bound">ϕ</a><a id="919" class="Symbol">)</a>
  
  <a id="conj-coalg.C,c≅mkCoalgebra"></a><a id="926" href="Coalgebra.Isomorphism.html#926" class="Function">C,c≅mkCoalgebra</a> <a id="942" class="Symbol">:</a> <a id="944" class="Symbol">(</a><a id="945" href="Categories.Category.Construction.F-Coalgebras.html#598" class="Function">F-Coalgebras</a> <a id="958" href="Coalgebra.Isomorphism.html#188" class="Bound">F</a><a id="959" class="Symbol">)</a> <a id="961" href="Coalgebra.Isomorphism.html#455" class="Record Operator">[</a> <a id="963" href="Coalgebra.Isomorphism.html#743" class="Bound">C,c</a> <a id="967" href="Coalgebra.Isomorphism.html#455" class="Record Operator">≅</a> <a id="969" href="Coalgebra.Isomorphism.html#820" class="Function">mkCoalgebra</a> <a id="981" href="Coalgebra.Isomorphism.html#455" class="Record Operator">]</a>
  <a id="985" href="Coalgebra.Isomorphism.html#926" class="Function">C,c≅mkCoalgebra</a> <a id="1001" class="Symbol">=</a> <a id="1003" class="Keyword">record</a>
    <a id="1014" class="Symbol">{</a> <a id="1016" href="Categories.Morphism.html#2383" class="Field">from</a> <a id="1021" class="Symbol">=</a> <a id="1023" class="Keyword">record</a> <a id="1030" class="Symbol">{</a> <a id="1032" href="Categories.Functor.Coalgebra.html#1411" class="Field">f</a> <a id="1034" class="Symbol">=</a> <a id="1036" href="Coalgebra.Isomorphism.html#777" class="Bound">ϕ</a> <a id="1038" class="Symbol">.</a><a id="1039" href="Categories.Morphism.html#2383" class="Field">from</a> <a id="1044" class="Symbol">;</a> <a id="1046" href="Categories.Functor.Coalgebra.html#1433" class="Field">commutes</a> <a id="1055" class="Symbol">=</a>
           <a id="1068" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
           <a id="1085" class="Symbol">(</a><a id="1086" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="1090" class="Symbol">(</a><a id="1091" href="Coalgebra.Isomorphism.html#777" class="Bound">ϕ</a> <a id="1093" class="Symbol">.</a><a id="1094" href="Categories.Morphism.html#2383" class="Field">from</a><a id="1098" class="Symbol">)</a> <a id="1100" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1102" href="Coalgebra.Isomorphism.html#1712" class="Function">c</a> <a id="1104" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1106" class="Symbol">(</a><a id="1107" href="Coalgebra.Isomorphism.html#777" class="Bound">ϕ</a> <a id="1109" class="Symbol">.</a><a id="1110" href="Categories.Morphism.html#2400" class="Field">to</a><a id="1112" class="Symbol">))</a> <a id="1115" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1117" href="Categories.Morphism.html#2383" class="Field">from</a> <a id="1122" href="Coalgebra.Isomorphism.html#777" class="Bound">ϕ</a> <a id="1124" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1127" href="Categories.Morphism.Reasoning.Core.html#2226" class="Function">assoc²βε</a> <a id="1136" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
           <a id="1149" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="1153" class="Symbol">(</a><a id="1154" href="Categories.Morphism.html#2383" class="Field">from</a> <a id="1159" href="Coalgebra.Isomorphism.html#777" class="Bound">ϕ</a><a id="1160" class="Symbol">)</a> <a id="1162" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1164" href="Coalgebra.Isomorphism.html#1712" class="Function">c</a> <a id="1166" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1168" class="Symbol">(</a><a id="1169" href="Coalgebra.Isomorphism.html#777" class="Bound">ϕ</a> <a id="1171" class="Symbol">.</a><a id="1172" href="Categories.Morphism.html#2400" class="Field">to</a><a id="1174" class="Symbol">)</a> <a id="1176" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1178" href="Categories.Morphism.html#2383" class="Field">from</a> <a id="1183" href="Coalgebra.Isomorphism.html#777" class="Bound">ϕ</a> <a id="1185" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1188" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="1196" href="Categories.Morphism.Reasoning.Core.html#4341" class="Function">elimʳ</a> <a id="1202" class="Symbol">(</a><a id="1203" href="Categories.Morphism.html#1964" class="Function">isoˡ</a> <a id="1208" href="Coalgebra.Isomorphism.html#777" class="Bound">ϕ</a><a id="1209" class="Symbol">)</a> <a id="1211" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
           <a id="1224" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="1228" class="Symbol">(</a><a id="1229" href="Categories.Morphism.html#2383" class="Field">from</a> <a id="1234" href="Coalgebra.Isomorphism.html#777" class="Bound">ϕ</a><a id="1235" class="Symbol">)</a> <a id="1237" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1239" href="Coalgebra.Isomorphism.html#1712" class="Function">c</a>
           <a id="1252" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
           <a id="1265" class="Symbol">}</a>
    <a id="1271" class="Symbol">;</a> <a id="1273" href="Categories.Morphism.html#2400" class="Field">to</a> <a id="1276" class="Symbol">=</a> <a id="1278" class="Keyword">record</a> <a id="1285" class="Symbol">{</a> <a id="1287" href="Categories.Functor.Coalgebra.html#1411" class="Field">f</a> <a id="1289" class="Symbol">=</a> <a id="1291" href="Coalgebra.Isomorphism.html#777" class="Bound">ϕ</a> <a id="1293" class="Symbol">.</a><a id="1294" href="Categories.Morphism.html#2400" class="Field">to</a> <a id="1297" class="Symbol">;</a> <a id="1299" href="Categories.Functor.Coalgebra.html#1433" class="Field">commutes</a> <a id="1308" class="Symbol">=</a>
           <a id="1321" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
           <a id="1338" href="Coalgebra.Isomorphism.html#1712" class="Function">c</a> <a id="1340" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1342" href="Categories.Morphism.html#2400" class="Field">to</a> <a id="1345" href="Coalgebra.Isomorphism.html#777" class="Bound">ϕ</a> <a id="1347" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="1350" href="Categories.Morphism.Reasoning.Core.html#4503" class="Function">elimˡ</a> <a id="1356" href="Categories.Functor.Core.html#511" class="Field">F.identity</a> <a id="1367" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
           <a id="1380" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="1384" href="Categories.Category.Core.html#630" class="Function">id</a> <a id="1387" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1389" href="Coalgebra.Isomorphism.html#1712" class="Function">c</a> <a id="1391" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1393" class="Symbol">(</a><a id="1394" href="Coalgebra.Isomorphism.html#777" class="Bound">ϕ</a> <a id="1396" class="Symbol">.</a><a id="1397" href="Categories.Morphism.html#2400" class="Field">to</a><a id="1399" class="Symbol">)</a> <a id="1401" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="1404" href="Categories.Functor.Core.html#696" class="Field">F.F-resp-≈</a> <a id="1415" class="Symbol">(</a><a id="1416" href="Categories.Morphism.html#1964" class="Field">Iso.isoˡ</a> <a id="1425" class="Symbol">(</a><a id="1426" href="Categories.Morphism.html#2417" class="Field">iso</a> <a id="1430" href="Coalgebra.Isomorphism.html#777" class="Bound">ϕ</a><a id="1431" class="Symbol">))</a> <a id="1434" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="1442" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
           <a id="1455" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="1459" class="Symbol">(</a><a id="1460" href="Categories.Morphism.html#2400" class="Field">to</a> <a id="1463" href="Coalgebra.Isomorphism.html#777" class="Bound">ϕ</a> <a id="1465" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1467" href="Categories.Morphism.html#2383" class="Field">from</a> <a id="1472" href="Coalgebra.Isomorphism.html#777" class="Bound">ϕ</a><a id="1473" class="Symbol">)</a> <a id="1475" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1477" href="Coalgebra.Isomorphism.html#1712" class="Function">c</a> <a id="1479" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1481" class="Symbol">(</a><a id="1482" href="Coalgebra.Isomorphism.html#777" class="Bound">ϕ</a> <a id="1484" class="Symbol">.</a><a id="1485" href="Categories.Morphism.html#2400" class="Field">to</a><a id="1487" class="Symbol">)</a> <a id="1489" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1492" href="Categories.Morphism.Reasoning.Core.html#3605" class="Function">pushˡ</a> <a id="1498" href="Categories.Functor.Core.html#565" class="Field">F.homomorphism</a> <a id="1513" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
           <a id="1526" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="1530" class="Symbol">(</a><a id="1531" href="Categories.Morphism.html#2400" class="Field">to</a> <a id="1534" href="Coalgebra.Isomorphism.html#777" class="Bound">ϕ</a><a id="1535" class="Symbol">)</a> <a id="1537" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1539" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="1543" class="Symbol">(</a><a id="1544" href="Coalgebra.Isomorphism.html#777" class="Bound">ϕ</a> <a id="1546" class="Symbol">.</a><a id="1547" href="Categories.Morphism.html#2383" class="Field">from</a><a id="1551" class="Symbol">)</a> <a id="1553" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1555" href="Coalgebra.Isomorphism.html#1712" class="Function">c</a> <a id="1557" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1559" class="Symbol">(</a><a id="1560" href="Coalgebra.Isomorphism.html#777" class="Bound">ϕ</a> <a id="1562" class="Symbol">.</a><a id="1563" href="Categories.Morphism.html#2400" class="Field">to</a><a id="1565" class="Symbol">)</a>
           <a id="1578" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
           <a id="1591" class="Symbol">}</a>
    <a id="1597" class="Symbol">;</a> <a id="1599" href="Categories.Morphism.html#2417" class="Field">iso</a> <a id="1603" class="Symbol">=</a> <a id="1605" class="Keyword">record</a> <a id="1612" class="Symbol">{</a> <a id="1614" href="Categories.Morphism.html#1964" class="Field">isoˡ</a> <a id="1619" class="Symbol">=</a> <a id="1621" href="Coalgebra.Isomorphism.html#777" class="Bound">ϕ</a> <a id="1623" class="Symbol">.</a><a id="1624" href="Categories.Morphism.html#1964" class="Function">isoˡ</a> <a id="1629" class="Symbol">;</a> <a id="1631" href="Categories.Morphism.html#1990" class="Field">isoʳ</a> <a id="1636" class="Symbol">=</a> <a id="1638" href="Coalgebra.Isomorphism.html#777" class="Bound">ϕ</a> <a id="1640" class="Symbol">.</a><a id="1641" href="Categories.Morphism.html#1990" class="Function">isoʳ</a> <a id="1646" class="Symbol">}</a>
    <a id="1652" class="Symbol">}</a>
    <a id="1658" class="Keyword">where</a>
      <a id="1670" class="Keyword">open</a> <a id="1675" href="Coalgebra.Isomorphism.html#455" class="Module Operator">_[_≅_]</a>
      <a id="1688" class="Keyword">open</a> <a id="1693" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
      <a id="1712" href="Coalgebra.Isomorphism.html#1712" class="Function">c</a> <a id="1714" class="Symbol">=</a> <a id="1716" href="Categories.Functor.Coalgebra.html#585" class="Field">F-Coalgebra.α</a> <a id="1730" href="Coalgebra.Isomorphism.html#743" class="Bound">C,c</a>
</pre></body></html>

==> anc/html/Coalgebra.Recursive.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Coalgebra.Recursive</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>
<a id="36" class="Keyword">open</a> <a id="41" class="Keyword">import</a> <a id="48" href="Categories.Category.html" class="Module">Categories.Category</a>
<a id="68" class="Keyword">open</a> <a id="73" class="Keyword">import</a> <a id="80" href="Categories.Functor.html" class="Module">Categories.Functor</a> <a id="99" class="Keyword">using</a> <a id="105" class="Symbol">(</a><a id="106" href="Categories.Functor.Core.html#248" class="Record">Functor</a><a id="113" class="Symbol">;</a> <a id="115" href="Categories.Functor.html#283" class="Function">Endofunctor</a><a id="126" class="Symbol">)</a>

<a id="129" class="Keyword">module</a> <a id="136" href="Coalgebra.Recursive.html" class="Module">Coalgebra.Recursive</a> <a id="156" class="Symbol">{</a><a id="157" href="Coalgebra.Recursive.html#157" class="Bound">o</a> <a id="159" href="Coalgebra.Recursive.html#159" class="Bound">ℓ</a> <a id="161" href="Coalgebra.Recursive.html#161" class="Bound">e</a><a id="162" class="Symbol">}</a> <a id="164" class="Symbol">(</a><a id="165" href="Coalgebra.Recursive.html#165" class="Bound">𝒞</a> <a id="167" class="Symbol">:</a> <a id="169" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="178" href="Coalgebra.Recursive.html#157" class="Bound">o</a> <a id="180" href="Coalgebra.Recursive.html#159" class="Bound">ℓ</a> <a id="182" href="Coalgebra.Recursive.html#161" class="Bound">e</a><a id="183" class="Symbol">)</a> <a id="185" class="Symbol">(</a><a id="186" href="Coalgebra.Recursive.html#186" class="Bound">F</a> <a id="188" class="Symbol">:</a> <a id="190" href="Categories.Functor.html#283" class="Function">Endofunctor</a> <a id="202" href="Coalgebra.Recursive.html#165" class="Bound">𝒞</a><a id="203" class="Symbol">)</a> <a id="205" class="Keyword">where</a>

<a id="212" class="Keyword">private</a>
  <a id="222" class="Keyword">module</a> <a id="𝒞"></a><a id="229" href="Coalgebra.Recursive.html#229" class="Module">𝒞</a> <a id="231" class="Symbol">=</a> <a id="233" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="242" href="Coalgebra.Recursive.html#165" class="Bound">𝒞</a>
  <a id="246" class="Keyword">module</a> <a id="F"></a><a id="253" href="Coalgebra.Recursive.html#253" class="Module">F</a> <a id="255" class="Symbol">=</a> <a id="257" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="265" href="Coalgebra.Recursive.html#186" class="Bound">F</a>

<a id="268" class="Keyword">open</a> <a id="273" class="Keyword">import</a> <a id="280" href="Level.html" class="Module">Level</a>

<a id="287" class="Keyword">open</a> <a id="292" class="Keyword">import</a> <a id="299" href="Categories.Functor.Coalgebra.html" class="Module">Categories.Functor.Coalgebra</a>
<a id="328" class="Keyword">open</a> <a id="333" class="Keyword">import</a> <a id="340" href="Categories.Functor.Algebra.html" class="Module">Categories.Functor.Algebra</a> <a id="367" class="Keyword">hiding</a> <a id="374" class="Symbol">(</a><a id="375" href="Categories.Functor.Algebra.html#859" class="Function">iterate</a><a id="382" class="Symbol">)</a>
<a id="384" class="Keyword">open</a> <a id="389" class="Keyword">import</a> <a id="396" href="Categories.Category.html" class="Module">Categories.Category</a> <a id="416" class="Keyword">using</a> <a id="422" class="Symbol">(</a><a id="423" href="Categories.Category.Core.html#442" class="Record">Category</a><a id="431" class="Symbol">)</a>
<a id="433" class="Keyword">open</a> <a id="438" class="Keyword">import</a> <a id="445" href="Categories.Category.Construction.F-Algebras.html" class="Module">Categories.Category.Construction.F-Algebras</a>
<a id="489" class="Keyword">open</a> <a id="494" class="Keyword">import</a> <a id="501" href="Categories.Diagram.Cocone.Properties.html" class="Module">Categories.Diagram.Cocone.Properties</a>
<a id="538" class="Keyword">open</a> <a id="543" class="Keyword">import</a> <a id="550" href="Categories.Category.Construction.F-Coalgebras.html" class="Module">Categories.Category.Construction.F-Coalgebras</a>
<a id="596" class="Keyword">open</a> <a id="601" class="Keyword">import</a> <a id="608" href="Categories.Morphism.html" class="Module">Categories.Morphism</a> <a id="628" class="Keyword">using</a> <a id="634" class="Symbol">(</a><a id="635" href="Categories.Morphism.html#2204" class="Record">IsIso</a><a id="640" class="Symbol">;</a> <a id="642" href="Categories.Morphism.html#1906" class="Record">Iso</a><a id="645" class="Symbol">;</a> <a id="647" class="Keyword">module</a> <a id="654" href="Categories.Morphism.html#3646" class="Module">≅</a><a id="655" class="Symbol">;</a> <a id="657" href="Categories.Morphism.html#1770" class="Record">Retract</a><a id="664" class="Symbol">)</a>
<a id="666" class="Keyword">import</a> <a id="673" href="Categories.Morphism.html" class="Module">Categories.Morphism</a>
<a id="693" class="Keyword">open</a> <a id="698" class="Keyword">import</a> <a id="705" href="Categories.Object.Initial.html" class="Module">Categories.Object.Initial</a> <a id="731" class="Keyword">using</a> <a id="737" class="Symbol">(</a><a id="738" href="Categories.Object.Initial.html#422" class="Record">IsInitial</a><a id="747" class="Symbol">)</a>
<a id="749" class="Keyword">open</a> <a id="754" class="Keyword">import</a> <a id="761" href="Categories.Morphism.Reasoning.html" class="Module">Categories.Morphism.Reasoning</a>

<a id="792" class="Keyword">open</a> <a id="797" class="Keyword">import</a> <a id="804" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html" class="Module">Batteries.Diagram.Colimit.Instance.F-Coalgebras</a>
<a id="852" class="Keyword">open</a> <a id="857" class="Keyword">import</a> <a id="864" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html" class="Module">Batteries.Diagram.Colimit.Colimit-Lemmas</a>


<a id="907" class="Comment">-- We first recap some lemmas from:</a>
<a id="943" class="Comment">--   [CUV06] Venanzio Capretta, Tarmo Uustalu, and Varmo Vene.</a>
<a id="1006" class="Comment">--           Recursive coalgebras from comonads.</a>
<a id="1055" class="Comment">--           Inf. Comput., 204(4):437–468, 2006.</a>
<a id="1104" class="Comment">--           DOI: https://doi.org/10.1016/j.ic.2005.08.005</a>

<a id="1164" class="Keyword">record</a> <a id="C2A-morphism"></a><a id="1171" href="Coalgebra.Recursive.html#1171" class="Record">C2A-morphism</a> <a id="1184" class="Symbol">{</a><a id="1185" href="Coalgebra.Recursive.html#1185" class="Bound">o</a> <a id="1187" href="Coalgebra.Recursive.html#1187" class="Bound">ℓ</a> <a id="1189" href="Coalgebra.Recursive.html#1189" class="Bound">e</a><a id="1190" class="Symbol">}</a> <a id="1192" class="Symbol">{</a><a id="1193" href="Coalgebra.Recursive.html#1193" class="Bound">𝒞</a> <a id="1195" class="Symbol">:</a> <a id="1197" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="1206" href="Coalgebra.Recursive.html#1185" class="Bound">o</a> <a id="1208" href="Coalgebra.Recursive.html#1187" class="Bound">ℓ</a> <a id="1210" href="Coalgebra.Recursive.html#1189" class="Bound">e</a><a id="1211" class="Symbol">}</a> <a id="1213" class="Symbol">{</a><a id="1214" href="Coalgebra.Recursive.html#1214" class="Bound">F</a> <a id="1216" class="Symbol">:</a> <a id="1218" href="Categories.Functor.html#283" class="Function">Endofunctor</a> <a id="1230" href="Coalgebra.Recursive.html#1193" class="Bound">𝒞</a><a id="1231" class="Symbol">}</a>
  <a id="1235" class="Symbol">(</a><a id="1236" href="Coalgebra.Recursive.html#1236" class="Bound">X</a> <a id="1238" class="Symbol">:</a> <a id="1240" href="Categories.Functor.Coalgebra.html#483" class="Record">F-Coalgebra</a> <a id="1252" href="Coalgebra.Recursive.html#1214" class="Bound">F</a><a id="1253" class="Symbol">)</a>
  <a id="1257" class="Symbol">(</a><a id="1258" href="Coalgebra.Recursive.html#1258" class="Bound">Y</a> <a id="1260" class="Symbol">:</a> <a id="1262" href="Categories.Functor.Algebra.html#487" class="Record">F-Algebra</a> <a id="1272" href="Coalgebra.Recursive.html#1214" class="Bound">F</a><a id="1273" class="Symbol">)</a> <a id="1275" class="Symbol">:</a> <a id="1277" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1281" class="Symbol">(</a><a id="1282" href="Coalgebra.Recursive.html#1187" class="Bound">ℓ</a> <a id="1284" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1286" href="Coalgebra.Recursive.html#1189" class="Bound">e</a><a id="1287" class="Symbol">)</a> <a id="1289" class="Keyword">where</a>
  <a id="1297" class="Keyword">open</a> <a id="1302" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="1311" href="Coalgebra.Recursive.html#1193" class="Bound">𝒞</a>
  <a id="1315" class="Keyword">module</a> <a id="C2A-morphism.X"></a><a id="1322" href="Coalgebra.Recursive.html#1322" class="Module">X</a> <a id="1324" class="Symbol">=</a> <a id="1326" href="Categories.Functor.Coalgebra.html#483" class="Module">F-Coalgebra</a> <a id="1338" href="Coalgebra.Recursive.html#1236" class="Bound">X</a>
  <a id="1342" class="Keyword">module</a> <a id="C2A-morphism.Y"></a><a id="1349" href="Coalgebra.Recursive.html#1349" class="Module">Y</a> <a id="1351" class="Symbol">=</a> <a id="1353" href="Categories.Functor.Algebra.html#487" class="Module">F-Algebra</a> <a id="1363" href="Coalgebra.Recursive.html#1258" class="Bound">Y</a>
  <a id="1367" class="Keyword">open</a> <a id="1372" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="1380" href="Coalgebra.Recursive.html#1214" class="Bound">F</a>
  <a id="1384" class="Keyword">field</a>
    <a id="C2A-morphism.f"></a><a id="1394" href="Coalgebra.Recursive.html#1394" class="Field">f</a> <a id="1396" class="Symbol">:</a> <a id="1398" href="Categories.Functor.Coalgebra.html#571" class="Function">X.A</a> <a id="1402" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="1404" href="Categories.Functor.Algebra.html#573" class="Function">Y.A</a>
    <a id="C2A-morphism.commutes"></a><a id="1412" href="Coalgebra.Recursive.html#1412" class="Field">commutes</a> <a id="1421" class="Symbol">:</a> <a id="1423" href="Coalgebra.Recursive.html#1394" class="Field">f</a> <a id="1425" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="1427" href="Categories.Functor.Algebra.html#587" class="Function">Y.α</a> <a id="1431" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1433" href="Categories.Functor.Core.html#455" class="Function">F₁</a> <a id="1436" href="Coalgebra.Recursive.html#1394" class="Field">f</a> <a id="1438" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1440" href="Categories.Functor.Coalgebra.html#585" class="Function">X.α</a>

<a id="1445" class="Comment">-- we can precompose solutions with coalgebra morphisms:</a>
<a id="C2A-precompose"></a><a id="1502" href="Coalgebra.Recursive.html#1502" class="Function">C2A-precompose</a> <a id="1517" class="Symbol">:</a> <a id="1519" class="Symbol">{</a><a id="1520" href="Coalgebra.Recursive.html#1520" class="Bound">B</a> <a id="1522" href="Coalgebra.Recursive.html#1522" class="Bound">D</a> <a id="1524" class="Symbol">:</a> <a id="1526" href="Categories.Functor.Coalgebra.html#483" class="Record">F-Coalgebra</a> <a id="1538" href="Coalgebra.Recursive.html#186" class="Bound">F</a><a id="1539" class="Symbol">}</a> <a id="1541" class="Symbol">→</a> <a id="1543" class="Symbol">{</a><a id="1544" href="Coalgebra.Recursive.html#1544" class="Bound">A</a> <a id="1546" class="Symbol">:</a> <a id="1548" href="Categories.Functor.Algebra.html#487" class="Record">F-Algebra</a> <a id="1558" href="Coalgebra.Recursive.html#186" class="Bound">F</a><a id="1559" class="Symbol">}</a> <a id="1561" class="Symbol">→</a>
  <a id="1565" href="Coalgebra.Recursive.html#1171" class="Record">C2A-morphism</a> <a id="1578" href="Coalgebra.Recursive.html#1522" class="Bound">D</a> <a id="1580" href="Coalgebra.Recursive.html#1544" class="Bound">A</a> <a id="1582" class="Symbol">→</a> <a id="1584" href="Categories.Functor.Coalgebra.html#1350" class="Record">F-Coalgebra-Morphism</a> <a id="1605" href="Coalgebra.Recursive.html#1520" class="Bound">B</a> <a id="1607" href="Coalgebra.Recursive.html#1522" class="Bound">D</a> <a id="1609" class="Symbol">→</a> <a id="1611" href="Coalgebra.Recursive.html#1171" class="Record">C2A-morphism</a> <a id="1624" href="Coalgebra.Recursive.html#1520" class="Bound">B</a> <a id="1626" href="Coalgebra.Recursive.html#1544" class="Bound">A</a>
<a id="1628" href="Coalgebra.Recursive.html#1502" class="Function">C2A-precompose</a> <a id="1643" class="Symbol">{</a><a id="1644" href="Coalgebra.Recursive.html#1644" class="Bound">B</a><a id="1645" class="Symbol">}</a> <a id="1647" class="Symbol">{</a><a id="1648" href="Coalgebra.Recursive.html#1648" class="Bound">D</a><a id="1649" class="Symbol">}</a> <a id="1651" class="Symbol">{</a><a id="1652" href="Coalgebra.Recursive.html#1652" class="Bound">A</a><a id="1653" class="Symbol">}</a> <a id="1655" href="Coalgebra.Recursive.html#1655" class="Bound">eval</a> <a id="1660" href="Coalgebra.Recursive.html#1660" class="Bound">mor</a> <a id="1664" class="Symbol">=</a>
  <a id="1668" class="Keyword">let</a>
    <a id="1676" class="Keyword">open</a> <a id="1681" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="1690" href="Coalgebra.Recursive.html#165" class="Bound">𝒞</a>
    <a id="1696" class="Keyword">module</a> <a id="eval"></a><a id="1703" href="Coalgebra.Recursive.html#1703" class="Module">eval</a> <a id="1708" class="Symbol">=</a> <a id="1710" href="Coalgebra.Recursive.html#1171" class="Module">C2A-morphism</a> <a id="1723" href="Coalgebra.Recursive.html#1655" class="Bound">eval</a>
    <a id="1732" class="Keyword">module</a> <a id="mor"></a><a id="1739" href="Coalgebra.Recursive.html#1739" class="Module">mor</a> <a id="1743" class="Symbol">=</a> <a id="1745" href="Categories.Functor.Coalgebra.html#1350" class="Module">F-Coalgebra-Morphism</a> <a id="1766" href="Coalgebra.Recursive.html#1660" class="Bound">mor</a>
    <a id="1774" class="Keyword">module</a> <a id="B"></a><a id="1781" href="Coalgebra.Recursive.html#1781" class="Module">B</a> <a id="1783" class="Symbol">=</a> <a id="1785" href="Categories.Functor.Coalgebra.html#483" class="Module">F-Coalgebra</a> <a id="1797" href="Coalgebra.Recursive.html#1644" class="Bound">B</a>
    <a id="1803" class="Keyword">module</a> <a id="D"></a><a id="1810" href="Coalgebra.Recursive.html#1810" class="Module">D</a> <a id="1812" class="Symbol">=</a> <a id="1814" href="Categories.Functor.Coalgebra.html#483" class="Module">F-Coalgebra</a> <a id="1826" href="Coalgebra.Recursive.html#1648" class="Bound">D</a>
    <a id="1832" class="Keyword">module</a> <a id="A"></a><a id="1839" href="Coalgebra.Recursive.html#1839" class="Module">A</a> <a id="1841" class="Symbol">=</a> <a id="1843" href="Categories.Functor.Algebra.html#487" class="Module">F-Algebra</a> <a id="1853" href="Coalgebra.Recursive.html#1652" class="Bound">A</a>
    <a id="1859" class="Keyword">open</a> <a id="1864" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
    <a id="1881" class="Keyword">open</a> <a id="1886" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="1894" href="Coalgebra.Recursive.html#186" class="Bound">F</a>
  <a id="1898" class="Keyword">in</a>
  <a id="1903" class="Keyword">record</a>
  <a id="1912" class="Symbol">{</a> <a id="1914" href="Coalgebra.Recursive.html#1394" class="Field">f</a> <a id="1916" class="Symbol">=</a> <a id="1918" href="Coalgebra.Recursive.html#1394" class="Function">eval.f</a> <a id="1925" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1927" href="Categories.Functor.Coalgebra.html#1411" class="Field">mor.f</a> <a id="1933" class="Symbol">;</a>
  <a id="1937" href="Coalgebra.Recursive.html#1412" class="Field">commutes</a> <a id="1946" class="Symbol">=</a> <a id="1948" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="1958" href="Coalgebra.Recursive.html#1394" class="Function">eval.f</a> <a id="1965" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1967" href="Categories.Functor.Coalgebra.html#1411" class="Field">mor.f</a>                     <a id="1993" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1996" href="Coalgebra.Recursive.html#1412" class="Function">eval.commutes</a> <a id="2010" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a>  <a id="2019" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="2025" class="Symbol">(</a><a id="2026" href="Categories.Functor.Algebra.html#587" class="Function">A.α</a> <a id="2030" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2032" href="Categories.Functor.Core.html#455" class="Function">F₁</a> <a id="2035" href="Coalgebra.Recursive.html#1394" class="Function">eval.f</a> <a id="2042" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2044" href="Categories.Functor.Coalgebra.html#585" class="Function">D.α</a><a id="2047" class="Symbol">)</a> <a id="2049" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2051" href="Categories.Functor.Coalgebra.html#1411" class="Field">mor.f</a>    <a id="2060" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2063" href="Categories.Category.Core.html#715" class="Function">assoc</a> <a id="2069" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="2075" href="Categories.Functor.Algebra.html#587" class="Function">A.α</a> <a id="2079" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2081" class="Symbol">(</a><a id="2082" href="Categories.Functor.Core.html#455" class="Function">F₁</a> <a id="2085" href="Coalgebra.Recursive.html#1394" class="Function">eval.f</a> <a id="2092" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2094" href="Categories.Functor.Coalgebra.html#585" class="Function">D.α</a><a id="2097" class="Symbol">)</a> <a id="2099" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2101" href="Categories.Functor.Coalgebra.html#1411" class="Field">mor.f</a>    <a id="2110" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2113" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="2121" href="Categories.Category.Core.html#715" class="Function">assoc</a> <a id="2127" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="2133" href="Categories.Functor.Algebra.html#587" class="Function">A.α</a> <a id="2137" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2139" href="Categories.Functor.Core.html#455" class="Function">F₁</a> <a id="2142" href="Coalgebra.Recursive.html#1394" class="Function">eval.f</a> <a id="2149" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2151" href="Categories.Functor.Coalgebra.html#585" class="Function">D.α</a> <a id="2155" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2157" href="Categories.Functor.Coalgebra.html#1411" class="Field">mor.f</a>      <a id="2168" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2171" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="2179" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="2187" href="Categories.Functor.Coalgebra.html#1433" class="Field">mor.commutes</a> <a id="2200" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="2206" href="Categories.Functor.Algebra.html#587" class="Function">A.α</a> <a id="2210" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2212" href="Categories.Functor.Core.html#455" class="Function">F₁</a> <a id="2215" href="Coalgebra.Recursive.html#1394" class="Function">eval.f</a> <a id="2222" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2224" href="Categories.Functor.Core.html#455" class="Function">F₁</a> <a id="2227" href="Categories.Functor.Coalgebra.html#1411" class="Field">mor.f</a> <a id="2233" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2235" href="Categories.Functor.Coalgebra.html#585" class="Function">B.α</a>   <a id="2241" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2244" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="2252" href="Categories.Category.Core.html#1004" class="Function">sym-assoc</a> <a id="2262" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="2268" href="Categories.Functor.Algebra.html#587" class="Function">A.α</a> <a id="2272" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2274" class="Symbol">(</a><a id="2275" href="Categories.Functor.Core.html#455" class="Function">F₁</a> <a id="2278" href="Coalgebra.Recursive.html#1394" class="Function">eval.f</a> <a id="2285" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2287" href="Categories.Functor.Core.html#455" class="Function">F₁</a> <a id="2290" href="Categories.Functor.Coalgebra.html#1411" class="Field">mor.f</a><a id="2295" class="Symbol">)</a> <a id="2297" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2299" href="Categories.Functor.Coalgebra.html#585" class="Function">B.α</a> <a id="2303" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">≈˘⟨</a> <a id="2307" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="2315" href="Categories.Functor.Core.html#565" class="Function">homomorphism</a> <a id="2328" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="2336" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">⟩</a>
    <a id="2342" href="Categories.Functor.Algebra.html#587" class="Function">A.α</a> <a id="2346" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2348" href="Categories.Functor.Core.html#455" class="Function">F₁</a> <a id="2351" class="Symbol">(</a><a id="2352" href="Coalgebra.Recursive.html#1394" class="Function">eval.f</a> <a id="2359" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2361" href="Categories.Functor.Coalgebra.html#1411" class="Field">mor.f</a><a id="2366" class="Symbol">)</a> <a id="2368" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2370" href="Categories.Functor.Coalgebra.html#585" class="Function">B.α</a>
          <a id="2384" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="2388" class="Symbol">}</a>

<a id="2391" class="Keyword">record</a> <a id="IsRecursive"></a><a id="2398" href="Coalgebra.Recursive.html#2398" class="Record">IsRecursive</a> <a id="2410" class="Symbol">(</a><a id="2411" href="Coalgebra.Recursive.html#2411" class="Bound">X</a> <a id="2413" class="Symbol">:</a> <a id="2415" href="Categories.Functor.Coalgebra.html#483" class="Record">F-Coalgebra</a> <a id="2427" href="Coalgebra.Recursive.html#186" class="Bound">F</a><a id="2428" class="Symbol">)</a> <a id="2430" class="Symbol">:</a> <a id="2432" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2436" class="Symbol">(</a><a id="2437" href="Coalgebra.Recursive.html#157" class="Bound">o</a> <a id="2439" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2441" href="Coalgebra.Recursive.html#159" class="Bound">ℓ</a> <a id="2443" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2445" href="Coalgebra.Recursive.html#161" class="Bound">e</a><a id="2446" class="Symbol">)</a> <a id="2448" class="Keyword">where</a>
  <a id="IsRecursive.morph"></a><a id="2456" href="Coalgebra.Recursive.html#2456" class="Function">morph</a> <a id="2462" class="Symbol">=</a> <a id="2464" href="Coalgebra.Recursive.html#1394" class="Field">C2A-morphism.f</a>
  <a id="2481" class="Keyword">field</a>
    <a id="2491" class="Comment">-- there is at least one solution:</a>
    <a id="IsRecursive.recur"></a><a id="2530" href="Coalgebra.Recursive.html#2530" class="Field">recur</a> <a id="2536" class="Symbol">:</a> <a id="2538" class="Symbol">(</a><a id="2539" href="Coalgebra.Recursive.html#2539" class="Bound">B</a> <a id="2541" class="Symbol">:</a> <a id="2543" href="Categories.Functor.Algebra.html#487" class="Record">F-Algebra</a> <a id="2553" href="Coalgebra.Recursive.html#186" class="Bound">F</a><a id="2554" class="Symbol">)</a> <a id="2556" class="Symbol">→</a> <a id="2558" href="Coalgebra.Recursive.html#1171" class="Record">C2A-morphism</a> <a id="2571" href="Coalgebra.Recursive.html#2411" class="Bound">X</a> <a id="2573" href="Coalgebra.Recursive.html#2539" class="Bound">B</a>
    <a id="2579" class="Comment">-- there is at most one solution:</a>
    <a id="IsRecursive.unique"></a><a id="2617" href="Coalgebra.Recursive.html#2617" class="Field">unique</a> <a id="2624" class="Symbol">:</a> <a id="2626" class="Symbol">(</a><a id="2627" href="Coalgebra.Recursive.html#2627" class="Bound">B</a> <a id="2629" class="Symbol">:</a> <a id="2631" href="Categories.Functor.Algebra.html#487" class="Record">F-Algebra</a> <a id="2641" href="Coalgebra.Recursive.html#186" class="Bound">F</a><a id="2642" class="Symbol">)</a> <a id="2644" class="Symbol">→</a> <a id="2646" class="Symbol">(</a><a id="2647" href="Coalgebra.Recursive.html#2647" class="Bound">g</a> <a id="2649" href="Coalgebra.Recursive.html#2649" class="Bound">h</a> <a id="2651" class="Symbol">:</a> <a id="2653" href="Coalgebra.Recursive.html#1171" class="Record">C2A-morphism</a> <a id="2666" href="Coalgebra.Recursive.html#2411" class="Bound">X</a> <a id="2668" href="Coalgebra.Recursive.html#2627" class="Bound">B</a><a id="2669" class="Symbol">)</a> <a id="2671" class="Symbol">→</a>
      <a id="2679" href="Coalgebra.Recursive.html#165" class="Bound">𝒞</a> <a id="2681" href="Categories.Category.html#609" class="Function Operator">[</a> <a id="2683" href="Coalgebra.Recursive.html#2456" class="Function">morph</a> <a id="2689" href="Coalgebra.Recursive.html#2647" class="Bound">g</a> <a id="2691" href="Categories.Category.html#609" class="Function Operator">≈</a> <a id="2693" href="Coalgebra.Recursive.html#2456" class="Function">morph</a> <a id="2699" href="Coalgebra.Recursive.html#2649" class="Bound">h</a> <a id="2701" href="Categories.Category.html#609" class="Function Operator">]</a>


<a id="2705" class="Comment">-- whenever a recursive coalgebra is an iso, it is the initial algebra:</a>
<a id="2777" class="Comment">-- [CUV06, Prop. 7(a)]</a>
<a id="iso-recursive⇒initial"></a><a id="2800" href="Coalgebra.Recursive.html#2800" class="Function">iso-recursive⇒initial</a> <a id="2822" class="Symbol">:</a>
  <a id="2826" class="Symbol">(</a><a id="2827" href="Coalgebra.Recursive.html#2827" class="Bound">R</a> <a id="2829" class="Symbol">:</a> <a id="2831" href="Categories.Functor.Coalgebra.html#483" class="Record">F-Coalgebra</a> <a id="2843" href="Coalgebra.Recursive.html#186" class="Bound">F</a><a id="2844" class="Symbol">)</a>
  <a id="2848" class="Symbol">→</a> <a id="2850" href="Coalgebra.Recursive.html#2398" class="Record">IsRecursive</a> <a id="2862" href="Coalgebra.Recursive.html#2827" class="Bound">R</a>
  <a id="2866" class="Symbol">→</a> <a id="2868" class="Symbol">(</a><a id="2869" href="Coalgebra.Recursive.html#2869" class="Bound">r-iso</a> <a id="2875" class="Symbol">:</a> <a id="2877" href="Categories.Morphism.html#2204" class="Record">IsIso</a> <a id="2883" href="Coalgebra.Recursive.html#165" class="Bound">𝒞</a> <a id="2885" class="Symbol">(</a><a id="2886" href="Categories.Functor.Coalgebra.html#585" class="Field">F-Coalgebra.α</a> <a id="2900" href="Coalgebra.Recursive.html#2827" class="Bound">R</a><a id="2901" class="Symbol">))</a>
  <a id="2906" class="Symbol">→</a> <a id="2908" href="Categories.Object.Initial.html#422" class="Record">IsInitial</a> <a id="2918" class="Symbol">(</a><a id="2919" href="Categories.Category.Construction.F-Algebras.html#462" class="Function">F-Algebras</a> <a id="2930" href="Coalgebra.Recursive.html#186" class="Bound">F</a><a id="2931" class="Symbol">)</a> <a id="2933" class="Symbol">(</a><a id="2934" href="Categories.Functor.Algebra.html#611" class="Function">to-Algebra</a> <a id="2945" class="Symbol">(</a><a id="2946" href="Categories.Morphism.html#2257" class="Field">IsIso.inv</a> <a id="2956" href="Coalgebra.Recursive.html#2869" class="Bound">r-iso</a><a id="2961" class="Symbol">))</a>
<a id="2964" href="Coalgebra.Recursive.html#2800" class="Function">iso-recursive⇒initial</a> <a id="2986" href="Coalgebra.Recursive.html#2986" class="Bound">R</a> <a id="2988" href="Coalgebra.Recursive.html#2988" class="Bound">is-rec</a> <a id="2995" href="Coalgebra.Recursive.html#2995" class="Bound">r-iso</a> <a id="3001" class="Symbol">=</a>
  <a id="3005" class="Keyword">let</a>
    <a id="3013" class="Keyword">open</a> <a id="3018" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="3027" href="Coalgebra.Recursive.html#165" class="Bound">𝒞</a>
    <a id="3033" class="Keyword">open</a> <a id="3038" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
    <a id="3055" href="Coalgebra.Recursive.html#3055" class="Bound">r⁻¹</a> <a id="3059" class="Symbol">=</a> <a id="3061" href="Categories.Morphism.html#2257" class="Field">IsIso.inv</a> <a id="3071" href="Coalgebra.Recursive.html#2995" class="Bound">r-iso</a>
    <a id="3081" href="Coalgebra.Recursive.html#3081" class="Bound">r</a> <a id="3083" class="Symbol">=</a> <a id="3085" href="Categories.Functor.Coalgebra.html#585" class="Field">F-Coalgebra.α</a> <a id="3099" href="Coalgebra.Recursive.html#2986" class="Bound">R</a>
  <a id="3103" class="Keyword">in</a>
  <a id="3108" class="Keyword">record</a>
  <a id="3117" class="Symbol">{</a> <a id="3119" href="Categories.Object.Initial.html#478" class="Field">¡</a> <a id="3121" class="Symbol">=</a> <a id="3123" class="Symbol">λ</a> <a id="3125" class="Symbol">{</a><a id="3126" href="Coalgebra.Recursive.html#3126" class="Bound">A</a> <a id="3128" class="Symbol">:</a> <a id="3130" href="Categories.Functor.Algebra.html#487" class="Record">F-Algebra</a> <a id="3140" href="Coalgebra.Recursive.html#186" class="Bound">F</a><a id="3141" class="Symbol">}</a> <a id="3143" class="Symbol">→</a>
      <a id="3151" class="Keyword">let</a>
        <a id="3163" href="Coalgebra.Recursive.html#3163" class="Bound">coalg2alg</a> <a id="3173" class="Symbol">=</a> <a id="3175" href="Coalgebra.Recursive.html#2530" class="Field">IsRecursive.recur</a> <a id="3193" href="Coalgebra.Recursive.html#2988" class="Bound">is-rec</a> <a id="3200" href="Coalgebra.Recursive.html#3126" class="Bound">A</a>
        <a id="3210" href="Coalgebra.Recursive.html#3210" class="Bound">a</a> <a id="3212" class="Symbol">=</a> <a id="3214" href="Categories.Functor.Algebra.html#587" class="Field">F-Algebra.α</a> <a id="3226" href="Coalgebra.Recursive.html#3126" class="Bound">A</a>
        <a id="3236" href="Coalgebra.Recursive.html#3236" class="Bound">h</a> <a id="3238" class="Symbol">:</a> <a id="3240" class="Symbol">(</a><a id="3241" href="Categories.Functor.Coalgebra.html#571" class="Field">F-Coalgebra.A</a> <a id="3255" href="Coalgebra.Recursive.html#2986" class="Bound">R</a><a id="3256" class="Symbol">)</a> <a id="3258" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="3260" class="Symbol">(</a><a id="3261" href="Categories.Functor.Algebra.html#573" class="Field">F-Algebra.A</a> <a id="3273" href="Coalgebra.Recursive.html#3126" class="Bound">A</a><a id="3274" class="Symbol">)</a>
        <a id="3284" href="Coalgebra.Recursive.html#3236" class="Bound">h</a> <a id="3286" class="Symbol">=</a> <a id="3288" href="Coalgebra.Recursive.html#1394" class="Field">C2A-morphism.f</a> <a id="3303" href="Coalgebra.Recursive.html#3163" class="Bound">coalg2alg</a>
        <a id="3321" href="Coalgebra.Recursive.html#3321" class="Bound">Fh</a> <a id="3324" class="Symbol">=</a> <a id="3326" href="Categories.Functor.Core.html#455" class="Field">Functor.F₁</a> <a id="3337" href="Coalgebra.Recursive.html#186" class="Bound">F</a> <a id="3339" href="Coalgebra.Recursive.html#3236" class="Bound">h</a>
      <a id="3347" class="Keyword">in</a>
      <a id="3356" class="Keyword">record</a>
        <a id="3371" class="Symbol">{</a> <a id="3373" href="Categories.Functor.Algebra.html#1366" class="Field">f</a> <a id="3375" class="Symbol">=</a> <a id="3377" href="Coalgebra.Recursive.html#3236" class="Bound">h</a>
        <a id="3387" class="Symbol">;</a> <a id="3389" href="Categories.Functor.Algebra.html#1388" class="Field">commutes</a> <a id="3398" class="Symbol">=</a> <a id="3400" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
          <a id="3416" href="Coalgebra.Recursive.html#3236" class="Bound">h</a> <a id="3418" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3420" href="Coalgebra.Recursive.html#3055" class="Bound">r⁻¹</a>
            <a id="3436" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a>  <a id="3440" href="Coalgebra.Recursive.html#1412" class="Field">C2A-morphism.commutes</a> <a id="3462" href="Coalgebra.Recursive.html#3163" class="Bound">coalg2alg</a> <a id="3472" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="3480" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
          <a id="3492" class="Symbol">(</a><a id="3493" href="Coalgebra.Recursive.html#3210" class="Bound">a</a> <a id="3495" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3497" href="Coalgebra.Recursive.html#3321" class="Bound">Fh</a> <a id="3500" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3502" href="Coalgebra.Recursive.html#3081" class="Bound">r</a><a id="3503" class="Symbol">)</a> <a id="3505" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3507" href="Coalgebra.Recursive.html#3055" class="Bound">r⁻¹</a>   <a id="3513" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3516" href="Categories.Category.Core.html#715" class="Function">assoc</a> <a id="3522" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
          <a id="3534" href="Coalgebra.Recursive.html#3210" class="Bound">a</a> <a id="3536" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3538" class="Symbol">((</a><a id="3540" href="Coalgebra.Recursive.html#3321" class="Bound">Fh</a> <a id="3543" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3545" href="Coalgebra.Recursive.html#3081" class="Bound">r</a><a id="3546" class="Symbol">)</a> <a id="3548" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3550" href="Coalgebra.Recursive.html#3055" class="Bound">r⁻¹</a><a id="3553" class="Symbol">)</a> <a id="3555" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3558" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="3566" href="Categories.Category.Core.html#715" class="Function">assoc</a> <a id="3572" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
          <a id="3584" href="Coalgebra.Recursive.html#3210" class="Bound">a</a> <a id="3586" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3588" href="Coalgebra.Recursive.html#3321" class="Bound">Fh</a> <a id="3591" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3593" class="Symbol">(</a><a id="3594" href="Coalgebra.Recursive.html#3081" class="Bound">r</a> <a id="3596" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3598" href="Coalgebra.Recursive.html#3055" class="Bound">r⁻¹</a><a id="3601" class="Symbol">)</a>
            <a id="3615" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">≈˘⟨</a> <a id="3619" href="Categories.Category.Core.html#715" class="Function">assoc</a> <a id="3625" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">⟩</a>
          <a id="3637" class="Symbol">(</a><a id="3638" href="Coalgebra.Recursive.html#3210" class="Bound">a</a> <a id="3640" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3642" href="Coalgebra.Recursive.html#3321" class="Bound">Fh</a><a id="3644" class="Symbol">)</a> <a id="3646" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3648" class="Symbol">(</a><a id="3649" href="Coalgebra.Recursive.html#3081" class="Bound">r</a> <a id="3651" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3653" href="Coalgebra.Recursive.html#3055" class="Bound">r⁻¹</a><a id="3656" class="Symbol">)</a>
            <a id="3670" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3673" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="3681" href="Categories.Morphism.html#1990" class="Field">Iso.isoʳ</a> <a id="3690" class="Symbol">(</a><a id="3691" href="Categories.Morphism.html#2273" class="Field">IsIso.iso</a> <a id="3701" href="Coalgebra.Recursive.html#2995" class="Bound">r-iso</a><a id="3706" class="Symbol">)</a> <a id="3708" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
          <a id="3720" class="Symbol">(</a><a id="3721" href="Coalgebra.Recursive.html#3210" class="Bound">a</a> <a id="3723" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3725" href="Coalgebra.Recursive.html#3321" class="Bound">Fh</a><a id="3727" class="Symbol">)</a> <a id="3729" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3731" href="Categories.Category.Core.html#630" class="Function">id</a>
            <a id="3746" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3749" href="Categories.Category.Core.html#1145" class="Function">identityʳ</a> <a id="3759" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
          <a id="3771" href="Coalgebra.Recursive.html#3210" class="Bound">a</a> <a id="3773" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3775" href="Coalgebra.Recursive.html#3321" class="Bound">Fh</a>
          <a id="3788" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
        <a id="3798" class="Symbol">}</a>
  <a id="3802" class="Symbol">;</a> <a id="3804" href="Categories.Object.Initial.html#506" class="Field">¡-unique</a> <a id="3813" class="Symbol">=</a> <a id="3815" class="Symbol">λ</a> <a id="3817" class="Symbol">{</a><a id="3818" href="Coalgebra.Recursive.html#3818" class="Bound">A</a><a id="3819" class="Symbol">}</a> <a id="3821" href="Coalgebra.Recursive.html#3821" class="Bound">g-hom</a> <a id="3827" class="Symbol">→</a>
    <a id="3833" class="Keyword">let</a>
      <a id="3843" href="Coalgebra.Recursive.html#3843" class="Bound">g</a> <a id="3845" class="Symbol">=</a> <a id="3847" class="Symbol">(</a><a id="3848" href="Categories.Functor.Algebra.html#1366" class="Field">F-Algebra-Morphism.f</a> <a id="3869" href="Coalgebra.Recursive.html#3821" class="Bound">g-hom</a><a id="3874" class="Symbol">)</a>
      <a id="3882" href="Coalgebra.Recursive.html#3882" class="Bound">Fg</a> <a id="3885" class="Symbol">=</a> <a id="3887" href="Categories.Functor.Core.html#455" class="Field">Functor.F₁</a> <a id="3898" href="Coalgebra.Recursive.html#186" class="Bound">F</a> <a id="3900" href="Coalgebra.Recursive.html#3843" class="Bound">g</a>
      <a id="3908" href="Coalgebra.Recursive.html#3908" class="Bound">a</a> <a id="3910" class="Symbol">=</a> <a id="3912" href="Categories.Functor.Algebra.html#587" class="Field">F-Algebra.α</a> <a id="3924" href="Coalgebra.Recursive.html#3818" class="Bound">A</a>
      <a id="3932" class="Comment">-- we first show that &#39;g&#39; is a coalg2algebra homomorphism</a>
      <a id="3996" href="Coalgebra.Recursive.html#3996" class="Bound">g-coalg2alg</a> <a id="4008" class="Symbol">:</a> <a id="4010" href="Coalgebra.Recursive.html#1171" class="Record">C2A-morphism</a> <a id="4023" href="Coalgebra.Recursive.html#2986" class="Bound">R</a> <a id="4025" href="Coalgebra.Recursive.html#3818" class="Bound">A</a>
      <a id="4033" href="Coalgebra.Recursive.html#3996" class="Bound">g-coalg2alg</a> <a id="4045" class="Symbol">=</a> <a id="4047" class="Keyword">record</a> <a id="4054" class="Symbol">{</a>
        <a id="4064" href="Coalgebra.Recursive.html#1394" class="Field">f</a> <a id="4066" class="Symbol">=</a> <a id="4068" href="Coalgebra.Recursive.html#3843" class="Bound">g</a> <a id="4070" class="Symbol">;</a>
        <a id="4080" href="Coalgebra.Recursive.html#1412" class="Field">commutes</a> <a id="4089" class="Symbol">=</a>
          <a id="4101" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
          <a id="4117" href="Coalgebra.Recursive.html#3843" class="Bound">g</a>          <a id="4128" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">≈˘⟨</a> <a id="4132" href="Categories.Category.Core.html#1145" class="Function">identityʳ</a> <a id="4142" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">⟩</a>
          <a id="4154" href="Coalgebra.Recursive.html#3843" class="Bound">g</a> <a id="4156" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4158" href="Categories.Category.Core.html#630" class="Function">id</a>      <a id="4166" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">≈˘⟨</a> <a id="4170" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="4178" href="Categories.Morphism.html#1964" class="Field">Iso.isoˡ</a> <a id="4187" class="Symbol">(</a><a id="4188" href="Categories.Morphism.html#2273" class="Field">IsIso.iso</a> <a id="4198" href="Coalgebra.Recursive.html#2995" class="Bound">r-iso</a><a id="4203" class="Symbol">)</a> <a id="4205" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">⟩</a>
          <a id="4217" href="Coalgebra.Recursive.html#3843" class="Bound">g</a> <a id="4219" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4221" class="Symbol">(</a><a id="4222" href="Coalgebra.Recursive.html#3055" class="Bound">r⁻¹</a> <a id="4226" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4228" href="Coalgebra.Recursive.html#3081" class="Bound">r</a><a id="4229" class="Symbol">)</a> <a id="4231" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">≈˘⟨</a> <a id="4235" href="Categories.Category.Core.html#715" class="Function">assoc</a> <a id="4241" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">⟩</a>
          <a id="4253" class="Symbol">(</a><a id="4254" href="Coalgebra.Recursive.html#3843" class="Bound">g</a> <a id="4256" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4258" href="Coalgebra.Recursive.html#3055" class="Bound">r⁻¹</a><a id="4261" class="Symbol">)</a> <a id="4263" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4265" href="Coalgebra.Recursive.html#3081" class="Bound">r</a> <a id="4267" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4270" href="Categories.Functor.Algebra.html#1388" class="Field">F-Algebra-Morphism.commutes</a> <a id="4298" href="Coalgebra.Recursive.html#3821" class="Bound">g-hom</a> <a id="4304" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="4312" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
          <a id="4324" class="Symbol">(</a><a id="4325" href="Coalgebra.Recursive.html#3908" class="Bound">a</a> <a id="4327" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4329" href="Coalgebra.Recursive.html#3882" class="Bound">Fg</a><a id="4331" class="Symbol">)</a> <a id="4333" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4335" href="Coalgebra.Recursive.html#3081" class="Bound">r</a> <a id="4337" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4340" href="Categories.Category.Core.html#715" class="Function">assoc</a> <a id="4346" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
          <a id="4358" href="Coalgebra.Recursive.html#3908" class="Bound">a</a> <a id="4360" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4362" href="Coalgebra.Recursive.html#3882" class="Bound">Fg</a> <a id="4365" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4367" href="Coalgebra.Recursive.html#3081" class="Bound">r</a>
          <a id="4379" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
        <a id="4389" class="Symbol">}</a>
      <a id="4397" class="Comment">-- and thus, it has to be identical to h:</a>
      <a id="4445" href="Coalgebra.Recursive.html#4445" class="Bound">h</a> <a id="4447" class="Symbol">=</a> <a id="4449" href="Coalgebra.Recursive.html#2530" class="Field">IsRecursive.recur</a> <a id="4467" href="Coalgebra.Recursive.html#2988" class="Bound">is-rec</a> <a id="4474" href="Coalgebra.Recursive.html#3818" class="Bound">A</a>
    <a id="4480" class="Keyword">in</a>
    <a id="4487" href="Coalgebra.Recursive.html#2617" class="Field">IsRecursive.unique</a> <a id="4506" href="Coalgebra.Recursive.html#2988" class="Bound">is-rec</a> <a id="4513" href="Coalgebra.Recursive.html#3818" class="Bound">A</a> <a id="4515" href="Coalgebra.Recursive.html#4445" class="Bound">h</a> <a id="4517" href="Coalgebra.Recursive.html#3996" class="Bound">g-coalg2alg</a>
  <a id="4531" class="Symbol">}</a>

<a id="4534" class="Comment">-- ([CUV06, Prop. 5])</a>
<a id="sandwich-recursive"></a><a id="4556" href="Coalgebra.Recursive.html#4556" class="Function">sandwich-recursive</a> <a id="4575" class="Symbol">:</a>
  <a id="4579" class="Symbol">∀</a> <a id="4581" class="Symbol">(</a><a id="4582" href="Coalgebra.Recursive.html#4582" class="Bound">R</a> <a id="4584" href="Coalgebra.Recursive.html#4584" class="Bound">B</a> <a id="4586" class="Symbol">:</a> <a id="4588" href="Categories.Functor.Coalgebra.html#483" class="Record">F-Coalgebra</a> <a id="4600" href="Coalgebra.Recursive.html#186" class="Bound">F</a><a id="4601" class="Symbol">)</a>
  <a id="4605" class="Symbol">→</a> <a id="4607" href="Coalgebra.Recursive.html#2398" class="Record">IsRecursive</a> <a id="4619" href="Coalgebra.Recursive.html#4582" class="Bound">R</a>
  <a id="4623" class="Symbol">→</a> <a id="4625" class="Symbol">(</a><a id="4626" href="Coalgebra.Recursive.html#4626" class="Bound">h</a> <a id="4628" class="Symbol">:</a> <a id="4630" href="Categories.Functor.Coalgebra.html#1350" class="Record">F-Coalgebra-Morphism</a> <a id="4651" href="Coalgebra.Recursive.html#4582" class="Bound">R</a> <a id="4653" href="Coalgebra.Recursive.html#4584" class="Bound">B</a><a id="4654" class="Symbol">)</a>
  <a id="4658" class="Symbol">→</a> <a id="4660" class="Symbol">(</a><a id="4661" href="Coalgebra.Recursive.html#4661" class="Bound">g</a> <a id="4663" class="Symbol">:</a> <a id="4665" href="Categories.Functor.Coalgebra.html#1350" class="Record">F-Coalgebra-Morphism</a> <a id="4686" href="Coalgebra.Recursive.html#4584" class="Bound">B</a> <a id="4688" class="Symbol">(</a><a id="4689" href="Categories.Functor.Coalgebra.html#872" class="Function">iterate</a> <a id="4697" href="Coalgebra.Recursive.html#4582" class="Bound">R</a><a id="4698" class="Symbol">))</a>
  <a id="4703" class="Symbol">→</a> <a id="4705" href="Coalgebra.Recursive.html#165" class="Bound">𝒞</a> <a id="4707" href="Categories.Category.html#609" class="Function Operator">[</a> <a id="4709" href="Categories.Functor.Coalgebra.html#585" class="Field">F-Coalgebra.α</a> <a id="4723" href="Coalgebra.Recursive.html#4584" class="Bound">B</a> <a id="4725" href="Categories.Category.html#609" class="Function Operator">≈</a> <a id="4727" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="4731" class="Symbol">(</a><a id="4732" href="Categories.Functor.Coalgebra.html#1411" class="Field">F-Coalgebra-Morphism.f</a> <a id="4755" href="Coalgebra.Recursive.html#4626" class="Bound">h</a><a id="4756" class="Symbol">)</a> <a id="4758" href="Categories.Category.Core.html#656" class="Function Operator">𝒞.∘</a> <a id="4762" class="Symbol">(</a><a id="4763" href="Categories.Functor.Coalgebra.html#1411" class="Field">F-Coalgebra-Morphism.f</a> <a id="4786" href="Coalgebra.Recursive.html#4661" class="Bound">g</a><a id="4787" class="Symbol">)</a> <a id="4789" href="Categories.Category.html#609" class="Function Operator">]</a>
  <a id="4793" class="Symbol">→</a> <a id="4795" href="Coalgebra.Recursive.html#2398" class="Record">IsRecursive</a> <a id="4807" href="Coalgebra.Recursive.html#4584" class="Bound">B</a>
<a id="4809" href="Coalgebra.Recursive.html#4556" class="Function">sandwich-recursive</a> <a id="4828" href="Coalgebra.Recursive.html#4828" class="Bound">R</a> <a id="4830" href="Coalgebra.Recursive.html#4830" class="Bound">B</a> <a id="4832" href="Coalgebra.Recursive.html#4832" class="Bound">R-is-rec</a> <a id="4841" href="Coalgebra.Recursive.html#4841" class="Bound">h</a> <a id="4843" href="Coalgebra.Recursive.html#4843" class="Bound">g</a> <a id="4845" href="Coalgebra.Recursive.html#4845" class="Bound">equation</a> <a id="4854" class="Symbol">=</a>
  <a id="4858" class="Keyword">let</a>
    <a id="4866" class="Keyword">module</a> <a id="R"></a><a id="4873" href="Coalgebra.Recursive.html#4873" class="Module">R</a> <a id="4875" class="Symbol">=</a> <a id="4877" href="Categories.Functor.Coalgebra.html#483" class="Module">F-Coalgebra</a> <a id="4889" href="Coalgebra.Recursive.html#4828" class="Bound">R</a>
    <a id="4895" class="Keyword">module</a> <a id="B"></a><a id="4902" href="Coalgebra.Recursive.html#4902" class="Module">B</a> <a id="4904" class="Symbol">=</a> <a id="4906" href="Categories.Functor.Coalgebra.html#483" class="Module">F-Coalgebra</a> <a id="4918" href="Coalgebra.Recursive.html#4830" class="Bound">B</a>
    <a id="4924" class="Keyword">module</a> <a id="h"></a><a id="4931" href="Coalgebra.Recursive.html#4931" class="Module">h</a> <a id="4933" class="Symbol">=</a> <a id="4935" href="Categories.Functor.Coalgebra.html#1350" class="Module">F-Coalgebra-Morphism</a> <a id="4956" href="Coalgebra.Recursive.html#4841" class="Bound">h</a>
    <a id="4962" class="Keyword">module</a> <a id="g"></a><a id="4969" href="Coalgebra.Recursive.html#4969" class="Module">g</a> <a id="4971" class="Symbol">=</a> <a id="4973" href="Categories.Functor.Coalgebra.html#1350" class="Module">F-Coalgebra-Morphism</a> <a id="4994" href="Coalgebra.Recursive.html#4843" class="Bound">g</a>
    <a id="5000" class="Keyword">open</a> <a id="5005" href="Coalgebra.Recursive.html#2398" class="Module">IsRecursive</a> <a id="5017" href="Coalgebra.Recursive.html#4832" class="Bound">R-is-rec</a>
    <a id="5030" class="Keyword">open</a> <a id="5035" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="5044" href="Coalgebra.Recursive.html#165" class="Bound">𝒞</a>
  <a id="5048" class="Keyword">in</a>
  <a id="5053" class="Keyword">record</a> <a id="5060" class="Symbol">{</a>
  <a id="5064" href="Coalgebra.Recursive.html#2530" class="Field">recur</a> <a id="5070" class="Symbol">=</a> <a id="5072" class="Symbol">λ</a> <a id="5074" href="Coalgebra.Recursive.html#5074" class="Bound">D</a> <a id="5076" class="Symbol">→</a>
    <a id="5082" class="Keyword">let</a>
      <a id="5092" class="Comment">-- for an F-algebra D, consider the induced solution by R:</a>
      <a id="5157" class="Keyword">module</a> <a id="D"></a><a id="5164" href="Coalgebra.Recursive.html#5164" class="Module">D</a> <a id="5166" class="Symbol">=</a> <a id="5168" href="Categories.Functor.Algebra.html#487" class="Module">F-Algebra</a> <a id="5178" href="Coalgebra.Recursive.html#5074" class="Bound">D</a>
      <a id="5186" href="Coalgebra.Recursive.html#5186" class="Bound">R2D</a> <a id="5190" class="Symbol">=</a> <a id="5192" href="Coalgebra.Recursive.html#2530" class="Function">recur</a> <a id="5198" href="Coalgebra.Recursive.html#5074" class="Bound">D</a>
      <a id="5206" class="Keyword">module</a> <a id="R2D"></a><a id="5213" href="Coalgebra.Recursive.html#5213" class="Module">R2D</a> <a id="5217" class="Symbol">=</a> <a id="5219" href="Coalgebra.Recursive.html#1171" class="Module">C2A-morphism</a> <a id="5232" href="Coalgebra.Recursive.html#5186" class="Bound">R2D</a>
      <a id="5242" class="Comment">-- use this under the functor to get a solution from B to D:</a>
      <a id="5309" href="Coalgebra.Recursive.html#5309" class="Bound">sol</a> <a id="5313" class="Symbol">=</a> <a id="5315" href="Categories.Functor.Algebra.html#587" class="Field">D.α</a> <a id="5319" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5321" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="5325" href="Coalgebra.Recursive.html#1394" class="Function">R2D.f</a> <a id="5331" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5333" href="Categories.Functor.Coalgebra.html#1411" class="Function">g.f</a>
      <a id="5343" class="Keyword">open</a> <a id="5348" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
    <a id="5365" class="Keyword">in</a>
    <a id="5372" class="Keyword">record</a> <a id="5379" class="Symbol">{</a>
    <a id="5385" href="Coalgebra.Recursive.html#1394" class="Field">f</a> <a id="5387" class="Symbol">=</a> <a id="5389" href="Coalgebra.Recursive.html#5309" class="Bound">sol</a><a id="5392" class="Symbol">;</a>
    <a id="5398" href="Coalgebra.Recursive.html#1412" class="Field">commutes</a> <a id="5407" class="Symbol">=</a>
        <a id="5417" class="Comment">-- in the following, the only non-trivial steps are R2D.commutes and g.commutes</a>
        <a id="5505" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
        <a id="5519" href="Coalgebra.Recursive.html#5309" class="Bound">sol</a>                                            <a id="5566" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
        <a id="5578" href="Categories.Functor.Algebra.html#587" class="Field">D.α</a> <a id="5582" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5584" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="5588" href="Coalgebra.Recursive.html#1394" class="Function">R2D.f</a> <a id="5594" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5596" href="Categories.Functor.Coalgebra.html#1411" class="Function">g.f</a>                          <a id="5625" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5628" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="5636" href="Categories.Functor.Core.html#696" class="Field">F.F-resp-≈</a> <a id="5647" href="Coalgebra.Recursive.html#1412" class="Function">R2D.commutes</a> <a id="5660" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="5668" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
        <a id="5678" href="Categories.Functor.Algebra.html#587" class="Field">D.α</a> <a id="5682" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5684" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="5688" class="Symbol">(</a><a id="5689" href="Categories.Functor.Algebra.html#587" class="Field">D.α</a> <a id="5693" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5695" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="5699" href="Coalgebra.Recursive.html#1394" class="Function">R2D.f</a> <a id="5705" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5707" href="Categories.Functor.Coalgebra.html#585" class="Function">R.α</a><a id="5710" class="Symbol">)</a> <a id="5712" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5714" href="Categories.Functor.Coalgebra.html#1411" class="Function">g.f</a>        <a id="5725" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">≈˘⟨</a> <a id="5729" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="5737" href="Categories.Functor.Core.html#696" class="Field">F.F-resp-≈</a> <a id="5748" href="Categories.Category.Core.html#715" class="Function">assoc</a> <a id="5754" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="5762" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">⟩</a>
        <a id="5772" href="Categories.Functor.Algebra.html#587" class="Field">D.α</a> <a id="5776" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5778" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="5782" class="Symbol">((</a><a id="5784" href="Categories.Functor.Algebra.html#587" class="Field">D.α</a> <a id="5788" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5790" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="5794" href="Coalgebra.Recursive.html#1394" class="Function">R2D.f</a><a id="5799" class="Symbol">)</a> <a id="5801" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5803" href="Categories.Functor.Coalgebra.html#585" class="Function">R.α</a><a id="5806" class="Symbol">)</a> <a id="5808" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5810" href="Categories.Functor.Coalgebra.html#1411" class="Function">g.f</a>      <a id="5819" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5822" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="5830" href="Categories.Functor.Core.html#565" class="Field">F.homomorphism</a> <a id="5845" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="5853" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
        <a id="5863" href="Categories.Functor.Algebra.html#587" class="Field">D.α</a> <a id="5867" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5869" class="Symbol">(</a><a id="5870" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="5874" class="Symbol">(</a><a id="5875" href="Categories.Functor.Algebra.html#587" class="Field">D.α</a> <a id="5879" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5881" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="5885" href="Coalgebra.Recursive.html#1394" class="Function">R2D.f</a><a id="5890" class="Symbol">)</a> <a id="5892" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5894" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="5898" href="Categories.Functor.Coalgebra.html#585" class="Function">R.α</a><a id="5901" class="Symbol">)</a> <a id="5903" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5905" href="Categories.Functor.Coalgebra.html#1411" class="Function">g.f</a>  <a id="5910" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5913" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="5921" href="Categories.Category.Core.html#715" class="Function">assoc</a> <a id="5927" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
        <a id="5937" href="Categories.Functor.Algebra.html#587" class="Field">D.α</a> <a id="5941" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5943" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="5947" class="Symbol">(</a><a id="5948" href="Categories.Functor.Algebra.html#587" class="Field">D.α</a> <a id="5952" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5954" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="5958" href="Coalgebra.Recursive.html#1394" class="Function">R2D.f</a><a id="5963" class="Symbol">)</a> <a id="5965" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5967" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="5971" href="Categories.Functor.Coalgebra.html#585" class="Function">R.α</a> <a id="5975" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5977" href="Categories.Functor.Coalgebra.html#1411" class="Function">g.f</a>    <a id="5984" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5987" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="5995" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="6003" href="Categories.Functor.Coalgebra.html#1433" class="Function">g.commutes</a> <a id="6014" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
        <a id="6024" href="Categories.Functor.Algebra.html#587" class="Field">D.α</a> <a id="6028" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6030" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="6034" class="Symbol">(</a><a id="6035" href="Categories.Functor.Algebra.html#587" class="Field">D.α</a> <a id="6039" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6041" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="6045" href="Coalgebra.Recursive.html#1394" class="Function">R2D.f</a><a id="6050" class="Symbol">)</a> <a id="6052" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6054" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="6058" href="Categories.Functor.Coalgebra.html#1411" class="Function">g.f</a> <a id="6062" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6064" href="Categories.Functor.Coalgebra.html#585" class="Function">B.α</a>    <a id="6071" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">≈˘⟨</a> <a id="6075" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="6083" href="Categories.Category.Core.html#715" class="Function">assoc</a> <a id="6089" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">⟩</a>
        <a id="6099" href="Categories.Functor.Algebra.html#587" class="Field">D.α</a> <a id="6103" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6105" class="Symbol">(</a><a id="6106" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="6110" class="Symbol">(</a><a id="6111" href="Categories.Functor.Algebra.html#587" class="Field">D.α</a> <a id="6115" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6117" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="6121" href="Coalgebra.Recursive.html#1394" class="Function">R2D.f</a><a id="6126" class="Symbol">)</a> <a id="6128" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6130" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="6134" href="Categories.Functor.Coalgebra.html#1411" class="Function">g.f</a><a id="6137" class="Symbol">)</a> <a id="6139" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6141" href="Categories.Functor.Coalgebra.html#585" class="Function">B.α</a>  <a id="6146" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">≈˘⟨</a> <a id="6150" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="6158" href="Categories.Functor.Core.html#565" class="Field">F.homomorphism</a> <a id="6173" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="6181" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">⟩</a>
        <a id="6191" href="Categories.Functor.Algebra.html#587" class="Field">D.α</a> <a id="6195" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6197" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="6201" class="Symbol">((</a><a id="6203" href="Categories.Functor.Algebra.html#587" class="Field">D.α</a> <a id="6207" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6209" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="6213" href="Coalgebra.Recursive.html#1394" class="Function">R2D.f</a><a id="6218" class="Symbol">)</a> <a id="6220" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6222" href="Categories.Functor.Coalgebra.html#1411" class="Function">g.f</a><a id="6225" class="Symbol">)</a> <a id="6227" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6229" href="Categories.Functor.Coalgebra.html#585" class="Function">B.α</a>      <a id="6238" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="6241" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="6249" href="Categories.Functor.Core.html#696" class="Field">F.F-resp-≈</a> <a id="6260" href="Categories.Category.Core.html#715" class="Function">assoc</a> <a id="6266" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="6274" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
        <a id="6284" href="Categories.Functor.Algebra.html#587" class="Field">D.α</a> <a id="6288" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6290" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="6294" class="Symbol">(</a><a id="6295" href="Categories.Functor.Algebra.html#587" class="Field">D.α</a> <a id="6299" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6301" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="6305" href="Coalgebra.Recursive.html#1394" class="Function">R2D.f</a> <a id="6311" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6313" href="Categories.Functor.Coalgebra.html#1411" class="Function">g.f</a><a id="6316" class="Symbol">)</a> <a id="6318" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6320" href="Categories.Functor.Coalgebra.html#585" class="Function">B.α</a>        <a id="6331" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
        <a id="6343" href="Categories.Functor.Algebra.html#587" class="Field">D.α</a> <a id="6347" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6349" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="6353" href="Coalgebra.Recursive.html#5309" class="Bound">sol</a> <a id="6357" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6359" href="Categories.Functor.Coalgebra.html#585" class="Function">B.α</a>
        <a id="6371" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
    <a id="6377" class="Symbol">}</a> <a id="6379" class="Symbol">;</a>
  <a id="6383" href="Coalgebra.Recursive.html#2617" class="Field">unique</a> <a id="6390" class="Symbol">=</a> <a id="6392" class="Symbol">λ</a> <a id="6394" href="Coalgebra.Recursive.html#6394" class="Bound">D</a> <a id="6396" href="Coalgebra.Recursive.html#6396" class="Bound">sol1</a> <a id="6401" href="Coalgebra.Recursive.html#6401" class="Bound">sol2</a> <a id="6406" class="Symbol">→</a>
    <a id="6412" class="Keyword">let</a>
      <a id="6422" class="Keyword">module</a> <a id="D"></a><a id="6429" href="Coalgebra.Recursive.html#6429" class="Module">D</a> <a id="6431" class="Symbol">=</a> <a id="6433" href="Categories.Functor.Algebra.html#487" class="Module">F-Algebra</a> <a id="6443" href="Coalgebra.Recursive.html#6394" class="Bound">D</a>
      <a id="6451" class="Keyword">module</a> <a id="sol1"></a><a id="6458" href="Coalgebra.Recursive.html#6458" class="Module">sol1</a> <a id="6463" class="Symbol">=</a> <a id="6465" href="Coalgebra.Recursive.html#1171" class="Module">C2A-morphism</a> <a id="6478" href="Coalgebra.Recursive.html#6396" class="Bound">sol1</a>
      <a id="6489" class="Keyword">module</a> <a id="sol2"></a><a id="6496" href="Coalgebra.Recursive.html#6496" class="Module">sol2</a> <a id="6501" class="Symbol">=</a> <a id="6503" href="Coalgebra.Recursive.html#1171" class="Module">C2A-morphism</a> <a id="6516" href="Coalgebra.Recursive.html#6401" class="Bound">sol2</a>
      <a id="6527" class="Keyword">open</a> <a id="6532" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
      <a id="6551" class="Comment">-- first of all, the solutions are equal when precomposed with &#39;h: R -&gt; B&#39;:</a>
      <a id="6633" href="Coalgebra.Recursive.html#6633" class="Bound">sol1-h-is-sol2-h</a> <a id="6650" class="Symbol">:</a> <a id="6652" href="Coalgebra.Recursive.html#1394" class="Function">sol1.f</a> <a id="6659" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6661" href="Categories.Functor.Coalgebra.html#1411" class="Function">h.f</a> <a id="6665" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="6667" href="Coalgebra.Recursive.html#1394" class="Field">sol2.f</a> <a id="6674" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6676" href="Categories.Functor.Coalgebra.html#1411" class="Function">h.f</a>
      <a id="6686" href="Coalgebra.Recursive.html#6633" class="Bound">sol1-h-is-sol2-h</a> <a id="6703" class="Symbol">=</a>
        <a id="6713" href="Coalgebra.Recursive.html#2617" class="Field">IsRecursive.unique</a> <a id="6732" href="Coalgebra.Recursive.html#4832" class="Bound">R-is-rec</a> <a id="6741" href="Coalgebra.Recursive.html#6394" class="Bound">D</a>
           <a id="6754" class="Symbol">(</a><a id="6755" href="Coalgebra.Recursive.html#1502" class="Function">C2A-precompose</a> <a id="6770" href="Coalgebra.Recursive.html#6396" class="Bound">sol1</a> <a id="6775" href="Coalgebra.Recursive.html#4841" class="Bound">h</a><a id="6776" class="Symbol">)</a>
           <a id="6789" class="Symbol">(</a><a id="6790" href="Coalgebra.Recursive.html#1502" class="Function">C2A-precompose</a> <a id="6805" href="Coalgebra.Recursive.html#6401" class="Bound">sol2</a> <a id="6810" href="Coalgebra.Recursive.html#4841" class="Bound">h</a><a id="6811" class="Symbol">)</a>

      <a id="6820" class="Comment">-- this is essentially the reasoning: we do it forward for sol1 and</a>
      <a id="6894" class="Comment">-- backwards for sol2.</a>
      <a id="6923" href="Coalgebra.Recursive.html#6923" class="Bound">sol-transformation</a> <a id="6942" href="Coalgebra.Recursive.html#6942" class="Bound">sol</a> <a id="6946" class="Symbol">=</a>
        <a id="6956" class="Keyword">let</a>
          <a id="6970" class="Keyword">module</a> <a id="sol"></a><a id="6977" href="Coalgebra.Recursive.html#6977" class="Module">sol</a> <a id="6981" class="Symbol">=</a> <a id="6983" href="Coalgebra.Recursive.html#1171" class="Module">C2A-morphism</a> <a id="6996" href="Coalgebra.Recursive.html#6942" class="Bound">sol</a>
        <a id="7008" class="Keyword">in</a>
        <a id="7019" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
        <a id="7033" href="Coalgebra.Recursive.html#1394" class="Field">sol.f</a>                              <a id="7068" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="7071" href="Coalgebra.Recursive.html#1412" class="Field">sol.commutes</a> <a id="7084" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
        <a id="7094" href="Categories.Functor.Algebra.html#587" class="Function">D.α</a> <a id="7098" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7100" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="7104" href="Coalgebra.Recursive.html#1394" class="Field">sol.f</a> <a id="7110" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7112" href="Categories.Functor.Coalgebra.html#585" class="Function">B.α</a>              <a id="7129" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="7132" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="7140" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="7148" href="Coalgebra.Recursive.html#4845" class="Bound">equation</a> <a id="7157" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
        <a id="7167" href="Categories.Functor.Algebra.html#587" class="Function">D.α</a> <a id="7171" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7173" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="7177" href="Coalgebra.Recursive.html#1394" class="Field">sol.f</a> <a id="7183" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7185" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="7189" href="Categories.Functor.Coalgebra.html#1411" class="Function">h.f</a> <a id="7193" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7195" href="Categories.Functor.Coalgebra.html#1411" class="Function">g.f</a>    <a id="7202" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="7205" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="7213" href="Categories.Category.Core.html#1004" class="Function">sym-assoc</a> <a id="7223" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
        <a id="7233" href="Categories.Functor.Algebra.html#587" class="Function">D.α</a> <a id="7237" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7239" class="Symbol">(</a><a id="7240" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="7244" href="Coalgebra.Recursive.html#1394" class="Field">sol.f</a> <a id="7250" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7252" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="7256" href="Categories.Functor.Coalgebra.html#1411" class="Function">h.f</a><a id="7259" class="Symbol">)</a> <a id="7261" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7263" href="Categories.Functor.Coalgebra.html#1411" class="Function">g.f</a>  <a id="7268" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">≈˘⟨</a> <a id="7272" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="7280" href="Categories.Functor.Core.html#565" class="Field">F.homomorphism</a> <a id="7295" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="7303" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">⟩</a>
        <a id="7313" href="Categories.Functor.Algebra.html#587" class="Function">D.α</a> <a id="7317" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7319" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="7323" class="Symbol">(</a><a id="7324" href="Coalgebra.Recursive.html#1394" class="Field">sol.f</a> <a id="7330" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7332" href="Categories.Functor.Coalgebra.html#1411" class="Function">h.f</a><a id="7335" class="Symbol">)</a> <a id="7337" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7339" href="Categories.Functor.Coalgebra.html#1411" class="Function">g.f</a>
        <a id="7351" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
    <a id="7357" class="Keyword">in</a>
    <a id="7364" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="7374" href="Coalgebra.Recursive.html#1394" class="Function">sol1.f</a>                          <a id="7406" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="7409" href="Coalgebra.Recursive.html#6923" class="Bound">sol-transformation</a> <a id="7428" href="Coalgebra.Recursive.html#6396" class="Bound">sol1</a> <a id="7433" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="7439" href="Categories.Functor.Algebra.html#587" class="Function">D.α</a> <a id="7443" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7445" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="7449" class="Symbol">(</a><a id="7450" href="Coalgebra.Recursive.html#1394" class="Function">sol1.f</a> <a id="7457" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7459" href="Categories.Functor.Coalgebra.html#1411" class="Function">h.f</a><a id="7462" class="Symbol">)</a> <a id="7464" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7466" href="Categories.Functor.Coalgebra.html#1411" class="Function">g.f</a>  <a id="7471" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="7474" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="7482" href="Categories.Functor.Core.html#696" class="Field">F.F-resp-≈</a> <a id="7493" href="Coalgebra.Recursive.html#6633" class="Bound">sol1-h-is-sol2-h</a> <a id="7510" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="7518" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="7524" href="Categories.Functor.Algebra.html#587" class="Function">D.α</a> <a id="7528" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7530" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="7534" class="Symbol">(</a><a id="7535" href="Coalgebra.Recursive.html#1394" class="Field">sol2.f</a> <a id="7542" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7544" href="Categories.Functor.Coalgebra.html#1411" class="Function">h.f</a><a id="7547" class="Symbol">)</a> <a id="7549" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7551" href="Categories.Functor.Coalgebra.html#1411" class="Function">g.f</a>  <a id="7556" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">≈˘⟨</a> <a id="7560" href="Coalgebra.Recursive.html#6923" class="Bound">sol-transformation</a> <a id="7579" href="Coalgebra.Recursive.html#6401" class="Bound">sol2</a> <a id="7584" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">⟩</a>
    <a id="7590" href="Coalgebra.Recursive.html#1394" class="Field">sol2.f</a>
    <a id="7601" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="7605" class="Symbol">}</a>


<a id="7609" class="Comment">-- Corollary: If (R,r) is recursive, then so is (FR,Fr) ([CUV06, Prop. 6]).</a>
<a id="iterate-recursive"></a><a id="7685" href="Coalgebra.Recursive.html#7685" class="Function">iterate-recursive</a> <a id="7703" class="Symbol">:</a> <a id="7705" class="Symbol">(</a><a id="7706" href="Coalgebra.Recursive.html#7706" class="Bound">R</a> <a id="7708" class="Symbol">:</a> <a id="7710" href="Categories.Functor.Coalgebra.html#483" class="Record">F-Coalgebra</a> <a id="7722" href="Coalgebra.Recursive.html#186" class="Bound">F</a><a id="7723" class="Symbol">)</a>
                    <a id="7745" class="Symbol">→</a> <a id="7747" href="Coalgebra.Recursive.html#2398" class="Record">IsRecursive</a> <a id="7759" href="Coalgebra.Recursive.html#7706" class="Bound">R</a>
                    <a id="7781" class="Symbol">→</a> <a id="7783" href="Coalgebra.Recursive.html#2398" class="Record">IsRecursive</a> <a id="7795" class="Symbol">(</a><a id="7796" href="Categories.Functor.Coalgebra.html#872" class="Function">iterate</a> <a id="7804" href="Coalgebra.Recursive.html#7706" class="Bound">R</a><a id="7805" class="Symbol">)</a>
<a id="7807" href="Coalgebra.Recursive.html#7685" class="Function">iterate-recursive</a> <a id="7825" href="Coalgebra.Recursive.html#7825" class="Bound">R</a> <a id="7827" href="Coalgebra.Recursive.html#7827" class="Bound">is-rec</a> <a id="7834" class="Symbol">=</a>
  <a id="7838" href="Coalgebra.Recursive.html#4556" class="Function">sandwich-recursive</a> <a id="7857" href="Coalgebra.Recursive.html#7825" class="Bound">R</a> <a id="7859" class="Symbol">(</a><a id="7860" href="Categories.Functor.Coalgebra.html#872" class="Function">iterate</a> <a id="7868" href="Coalgebra.Recursive.html#7825" class="Bound">R</a><a id="7869" class="Symbol">)</a> <a id="7871" href="Coalgebra.Recursive.html#7827" class="Bound">is-rec</a> <a id="7878" href="Coalgebra.Recursive.html#8001" class="Function">r</a> <a id="7880" class="Symbol">(</a><a id="7881" href="Categories.Category.Core.html#630" class="Field">Category.id</a> <a id="7893" class="Symbol">(</a><a id="7894" href="Categories.Category.Construction.F-Coalgebras.html#598" class="Function">F-Coalgebras</a> <a id="7907" href="Coalgebra.Recursive.html#186" class="Bound">F</a><a id="7908" class="Symbol">))</a> <a id="7911" href="Coalgebra.Recursive.html#8098" class="Function">equation</a>
  <a id="7922" class="Keyword">where</a>
    <a id="7932" class="Keyword">module</a> <a id="7939" href="Coalgebra.Recursive.html#7939" class="Module">R</a> <a id="7941" class="Symbol">=</a> <a id="7943" href="Categories.Functor.Coalgebra.html#483" class="Module">F-Coalgebra</a> <a id="7955" href="Coalgebra.Recursive.html#7825" class="Bound">R</a>
    <a id="7961" class="Keyword">module</a> <a id="7968" href="Coalgebra.Recursive.html#7968" class="Module">FR</a> <a id="7971" class="Symbol">=</a> <a id="7973" href="Categories.Functor.Coalgebra.html#483" class="Module">F-Coalgebra</a> <a id="7985" class="Symbol">(</a><a id="7986" href="Categories.Functor.Coalgebra.html#872" class="Function">iterate</a> <a id="7994" href="Coalgebra.Recursive.html#7825" class="Bound">R</a><a id="7995" class="Symbol">)</a>
    <a id="8001" href="Coalgebra.Recursive.html#8001" class="Function">r</a> <a id="8003" class="Symbol">:</a> <a id="8005" href="Categories.Functor.Coalgebra.html#1350" class="Record">F-Coalgebra-Morphism</a> <a id="8026" href="Coalgebra.Recursive.html#7825" class="Bound">R</a> <a id="8028" class="Symbol">(</a><a id="8029" href="Categories.Functor.Coalgebra.html#872" class="Function">iterate</a> <a id="8037" href="Coalgebra.Recursive.html#7825" class="Bound">R</a><a id="8038" class="Symbol">)</a>
    <a id="8044" href="Coalgebra.Recursive.html#8001" class="Function">r</a> <a id="8046" class="Symbol">=</a> <a id="8048" class="Keyword">record</a> <a id="8055" class="Symbol">{</a> <a id="8057" href="Categories.Functor.Coalgebra.html#1411" class="Field">f</a> <a id="8059" class="Symbol">=</a> <a id="8061" href="Categories.Functor.Coalgebra.html#585" class="Function">R.α</a> <a id="8065" class="Symbol">;</a> <a id="8067" href="Categories.Functor.Coalgebra.html#1433" class="Field">commutes</a> <a id="8076" class="Symbol">=</a> <a id="8078" href="Relation.Binary.Structures.html#1641" class="Function">𝒞.Equiv.refl</a> <a id="8091" class="Symbol">}</a>

    <a id="8098" href="Coalgebra.Recursive.html#8098" class="Function">equation</a> <a id="8107" class="Symbol">:</a> <a id="8109" href="Coalgebra.Recursive.html#165" class="Bound">𝒞</a> <a id="8111" href="Categories.Category.html#609" class="Function Operator">[</a> <a id="8113" href="Categories.Functor.Coalgebra.html#585" class="Function">FR.α</a> <a id="8118" href="Categories.Category.html#609" class="Function Operator">≈</a> <a id="8120" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="8124" href="Categories.Functor.Coalgebra.html#585" class="Function">R.α</a> <a id="8128" href="Categories.Category.Core.html#656" class="Function Operator">𝒞.∘</a> <a id="8132" href="Categories.Category.Core.html#630" class="Function">𝒞.id</a> <a id="8137" href="Categories.Category.html#609" class="Function Operator">]</a>
    <a id="8143" href="Coalgebra.Recursive.html#8098" class="Function">equation</a> <a id="8152" class="Symbol">=</a> <a id="8154" href="Relation.Binary.Structures.html#1667" class="Function">𝒞.Equiv.sym</a> <a id="8166" href="Categories.Category.Core.html#1145" class="Function">𝒞.identityʳ</a>

<a id="8179" class="Comment">-- the functor sends coalgebra morphisms to coalgebra morphisms:</a>
<a id="iterate-F-Coalgebra-Morphism"></a><a id="8244" href="Coalgebra.Recursive.html#8244" class="Function">iterate-F-Coalgebra-Morphism</a> <a id="8273" class="Symbol">:</a> <a id="8275" class="Symbol">{</a><a id="8276" href="Coalgebra.Recursive.html#8276" class="Bound">A</a> <a id="8278" href="Coalgebra.Recursive.html#8278" class="Bound">B</a> <a id="8280" class="Symbol">:</a> <a id="8282" href="Categories.Functor.Coalgebra.html#483" class="Record">F-Coalgebra</a> <a id="8294" href="Coalgebra.Recursive.html#186" class="Bound">F</a><a id="8295" class="Symbol">}</a>
  <a id="8299" class="Symbol">→</a> <a id="8301" class="Symbol">(</a><a id="8302" href="Coalgebra.Recursive.html#8302" class="Bound">h</a> <a id="8304" class="Symbol">:</a> <a id="8306" href="Categories.Functor.Coalgebra.html#1350" class="Record">F-Coalgebra-Morphism</a> <a id="8327" href="Coalgebra.Recursive.html#8276" class="Bound">A</a> <a id="8329" href="Coalgebra.Recursive.html#8278" class="Bound">B</a><a id="8330" class="Symbol">)</a>
  <a id="8334" class="Symbol">→</a> <a id="8336" href="Categories.Functor.Coalgebra.html#1350" class="Record">F-Coalgebra-Morphism</a> <a id="8357" class="Symbol">(</a><a id="8358" href="Categories.Functor.Coalgebra.html#872" class="Function">iterate</a> <a id="8366" href="Coalgebra.Recursive.html#8276" class="Bound">A</a><a id="8367" class="Symbol">)</a> <a id="8369" class="Symbol">(</a><a id="8370" href="Categories.Functor.Coalgebra.html#872" class="Function">iterate</a> <a id="8378" href="Coalgebra.Recursive.html#8278" class="Bound">B</a><a id="8379" class="Symbol">)</a>
<a id="8381" href="Coalgebra.Recursive.html#8244" class="Function">iterate-F-Coalgebra-Morphism</a> <a id="8410" class="Symbol">{</a><a id="8411" href="Coalgebra.Recursive.html#8411" class="Bound">A</a><a id="8412" class="Symbol">}</a> <a id="8414" class="Symbol">{</a><a id="8415" href="Coalgebra.Recursive.html#8415" class="Bound">B</a><a id="8416" class="Symbol">}</a> <a id="8418" href="Coalgebra.Recursive.html#8418" class="Bound">h</a> <a id="8420" class="Symbol">=</a>
  <a id="8424" class="Keyword">record</a> <a id="8431" class="Symbol">{</a>
    <a id="8437" href="Categories.Functor.Coalgebra.html#1411" class="Field">f</a> <a id="8439" class="Symbol">=</a> <a id="8441" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="8445" href="Categories.Functor.Coalgebra.html#1411" class="Field">h.f</a> <a id="8449" class="Symbol">;</a> <a id="8451" href="Categories.Functor.Coalgebra.html#1433" class="Field">commutes</a> <a id="8460" class="Symbol">=</a> <a id="8462" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
      <a id="8474" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="8478" href="Coalgebra.Recursive.html#8778" class="Function">β</a> <a id="8480" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="8482" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="8486" href="Categories.Functor.Coalgebra.html#1411" class="Field">h.f</a>         <a id="8498" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">≈˘⟨</a> <a id="8502" href="Categories.Functor.Core.html#565" class="Field">F.homomorphism</a> <a id="8517" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">⟩</a>
      <a id="8525" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="8529" class="Symbol">(</a><a id="8530" href="Coalgebra.Recursive.html#8778" class="Function">β</a> <a id="8532" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="8534" href="Categories.Functor.Coalgebra.html#1411" class="Field">h.f</a><a id="8537" class="Symbol">)</a>           <a id="8549" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="8552" href="Categories.Functor.Core.html#696" class="Field">F.F-resp-≈</a> <a id="8563" href="Categories.Functor.Coalgebra.html#1433" class="Field">h.commutes</a> <a id="8574" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="8582" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="8586" class="Symbol">(</a><a id="8587" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="8591" href="Categories.Functor.Coalgebra.html#1411" class="Field">h.f</a> <a id="8595" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="8597" href="Categories.Functor.Coalgebra.html#585" class="Function">α</a><a id="8598" class="Symbol">)</a>       <a id="8606" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="8609" href="Categories.Functor.Core.html#565" class="Field">F.homomorphism</a> <a id="8624" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="8632" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="8636" class="Symbol">(</a><a id="8637" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="8641" href="Categories.Functor.Coalgebra.html#1411" class="Field">h.f</a><a id="8644" class="Symbol">)</a> <a id="8646" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="8648" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="8652" href="Categories.Functor.Coalgebra.html#585" class="Function">α</a>
      <a id="8660" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a><a id="8661" class="Symbol">}</a>
  <a id="8665" class="Keyword">where</a>
    <a id="8675" class="Keyword">module</a> <a id="8682" href="Coalgebra.Recursive.html#8682" class="Module">h</a> <a id="8684" class="Symbol">=</a> <a id="8686" href="Categories.Functor.Coalgebra.html#1350" class="Module">F-Coalgebra-Morphism</a> <a id="8707" href="Coalgebra.Recursive.html#8418" class="Bound">h</a>
    <a id="8713" class="Keyword">open</a> <a id="8718" href="Categories.Functor.Coalgebra.html#483" class="Module">F-Coalgebra</a> <a id="8730" href="Coalgebra.Recursive.html#8411" class="Bound">A</a>
    <a id="8736" class="Keyword">open</a> <a id="8741" href="Categories.Functor.Coalgebra.html#483" class="Module">F-Coalgebra</a> <a id="8753" href="Coalgebra.Recursive.html#8415" class="Bound">B</a> <a id="8755" class="Keyword">renaming</a> <a id="8764" class="Symbol">(</a><a id="8765" href="Categories.Functor.Coalgebra.html#571" class="Field">A</a> <a id="8767" class="Symbol">to</a> <a id="8770" class="Field">B</a><a id="8771" class="Symbol">;</a> <a id="8773" href="Categories.Functor.Coalgebra.html#585" class="Field">α</a> <a id="8775" class="Symbol">to</a> <a id="8778" class="Field">β</a><a id="8779" class="Symbol">)</a>
    <a id="8785" class="Keyword">open</a> <a id="8790" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="8799" href="Coalgebra.Recursive.html#165" class="Bound">𝒞</a>
    <a id="8805" class="Keyword">open</a> <a id="8810" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>


<a id="8825" class="Keyword">record</a> <a id="R-Coalgebra"></a><a id="8832" href="Coalgebra.Recursive.html#8832" class="Record">R-Coalgebra</a> <a id="8844" class="Symbol">:</a> <a id="8846" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="8850" class="Symbol">(</a><a id="8851" href="Coalgebra.Recursive.html#157" class="Bound">o</a> <a id="8853" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="8855" href="Coalgebra.Recursive.html#159" class="Bound">ℓ</a> <a id="8857" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="8859" href="Coalgebra.Recursive.html#161" class="Bound">e</a><a id="8860" class="Symbol">)</a> <a id="8862" class="Keyword">where</a>
  <a id="8870" class="Keyword">field</a>
    <a id="R-Coalgebra.coalg"></a><a id="8880" href="Coalgebra.Recursive.html#8880" class="Field">coalg</a> <a id="8886" class="Symbol">:</a> <a id="8888" href="Categories.Functor.Coalgebra.html#483" class="Record">F-Coalgebra</a> <a id="8900" href="Coalgebra.Recursive.html#186" class="Bound">F</a>
    <a id="R-Coalgebra.ump"></a><a id="8906" href="Coalgebra.Recursive.html#8906" class="Field">ump</a> <a id="8910" class="Symbol">:</a> <a id="8912" href="Coalgebra.Recursive.html#2398" class="Record">IsRecursive</a> <a id="8924" href="Coalgebra.Recursive.html#8880" class="Field">coalg</a>
  <a id="8932" class="Keyword">open</a> <a id="8937" href="Categories.Functor.Coalgebra.html#483" class="Module">F-Coalgebra</a> <a id="8949" href="Coalgebra.Recursive.html#8880" class="Field">coalg</a> <a id="8955" class="Keyword">public</a>
  <a id="8964" class="Keyword">open</a> <a id="8969" href="Coalgebra.Recursive.html#2398" class="Module">IsRecursive</a> <a id="8981" href="Coalgebra.Recursive.html#8906" class="Field">ump</a> <a id="8985" class="Keyword">public</a>

<a id="8993" class="Comment">-- The recursive coalgebras form a full subcategory of F-Coalgebras:</a>
<a id="R-Coalgebras"></a><a id="9062" href="Coalgebra.Recursive.html#9062" class="Function">R-Coalgebras</a> <a id="9075" class="Symbol">:</a> <a id="9077" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="9086" class="Symbol">(</a><a id="9087" href="Coalgebra.Recursive.html#159" class="Bound">ℓ</a> <a id="9089" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="9091" href="Coalgebra.Recursive.html#157" class="Bound">o</a> <a id="9093" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="9095" href="Coalgebra.Recursive.html#161" class="Bound">e</a><a id="9096" class="Symbol">)</a> <a id="9098" class="Symbol">(</a><a id="9099" href="Coalgebra.Recursive.html#161" class="Bound">e</a> <a id="9101" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="9103" href="Coalgebra.Recursive.html#159" class="Bound">ℓ</a><a id="9104" class="Symbol">)</a> <a id="9106" href="Coalgebra.Recursive.html#161" class="Bound">e</a>
<a id="9108" href="Coalgebra.Recursive.html#9062" class="Function">R-Coalgebras</a> <a id="9121" class="Symbol">=</a> <a id="9123" href="Categories.Category.SubCategory.html#1789" class="Function">FullSubCategory</a> <a id="9139" class="Symbol">(</a><a id="9140" href="Categories.Category.Construction.F-Coalgebras.html#598" class="Function">F-Coalgebras</a> <a id="9153" href="Coalgebra.Recursive.html#186" class="Bound">F</a><a id="9154" class="Symbol">)</a> <a id="9156" href="Coalgebra.Recursive.html#8880" class="Field">R-Coalgebra.coalg</a>
  <a id="9176" class="Keyword">where</a>
    <a id="9186" class="Keyword">open</a> <a id="9191" class="Keyword">import</a> <a id="9198" href="Categories.Category.SubCategory.html" class="Module">Categories.Category.SubCategory</a> <a id="9230" class="Keyword">using</a> <a id="9236" class="Symbol">(</a><a id="9237" href="Categories.Category.SubCategory.html#1789" class="Function">FullSubCategory</a><a id="9252" class="Symbol">)</a>


<a id="9256" class="Keyword">module</a> <a id="9263" href="Coalgebra.Recursive.html#9263" class="Module">_</a> <a id="9265" class="Keyword">where</a>

  <a id="9274" class="Keyword">open</a> <a id="9279" class="Keyword">import</a> <a id="9286" href="Categories.Functor.Construction.SubCategory.html" class="Module">Categories.Functor.Construction.SubCategory</a>
  <a id="9332" href="Coalgebra.Recursive.html#9332" class="Function">forget-rec</a> <a id="9343" class="Symbol">:</a> <a id="9345" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="9353" class="Symbol">(</a><a id="9354" href="Coalgebra.Recursive.html#9062" class="Function">R-Coalgebras</a><a id="9366" class="Symbol">)</a> <a id="9368" class="Symbol">(</a><a id="9369" href="Categories.Category.Construction.F-Coalgebras.html#598" class="Function">F-Coalgebras</a> <a id="9382" href="Coalgebra.Recursive.html#186" class="Bound">F</a><a id="9383" class="Symbol">)</a>
  <a id="9387" href="Coalgebra.Recursive.html#9332" class="Function">forget-rec</a> <a id="9398" class="Symbol">=</a> <a id="9400" href="Categories.Functor.Construction.SubCategory.html#635" class="Function">FullSub</a> <a id="9408" class="Symbol">(</a><a id="9409" href="Categories.Category.Construction.F-Coalgebras.html#598" class="Function">F-Coalgebras</a> <a id="9422" href="Coalgebra.Recursive.html#186" class="Bound">F</a><a id="9423" class="Symbol">)</a>

<a id="9426" class="Keyword">open</a> <a id="9431" class="Keyword">import</a> <a id="9438" href="Categories.Diagram.Colimit.html" class="Module">Categories.Diagram.Colimit</a> <a id="9465" class="Keyword">using</a> <a id="9471" class="Symbol">(</a><a id="9472" href="Categories.Diagram.Colimit.html#961" class="Record">Colimit</a><a id="9479" class="Symbol">)</a>
<a id="9481" class="Keyword">open</a> <a id="9486" class="Keyword">import</a> <a id="9493" href="Categories.Diagram.Cocone.html" class="Module">Categories.Diagram.Cocone</a>
<a id="9519" class="Keyword">open</a> <a id="9524" class="Keyword">import</a> <a id="9531" href="Categories.Functor.html" class="Module">Categories.Functor</a> <a id="9550" class="Keyword">using</a> <a id="9556" class="Symbol">(</a><a id="9557" href="Categories.Functor.html#747" class="Function Operator">_∘F_</a><a id="9561" class="Symbol">)</a>

<a id="9564" class="Keyword">module</a> <a id="9571" href="Coalgebra.Recursive.html#9571" class="Module">_</a> <a id="9573" class="Symbol">{</a><a id="9574" href="Coalgebra.Recursive.html#9574" class="Bound">o&#39;</a> <a id="9577" href="Coalgebra.Recursive.html#9577" class="Bound">ℓ&#39;</a> <a id="9580" href="Coalgebra.Recursive.html#9580" class="Bound">e&#39;</a> <a id="9583" class="Symbol">:</a> <a id="9585" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="9590" class="Symbol">}</a> <a id="9592" class="Symbol">{</a><a id="9593" href="Coalgebra.Recursive.html#9593" class="Bound">𝒟</a> <a id="9595" class="Symbol">:</a> <a id="9597" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="9606" href="Coalgebra.Recursive.html#9574" class="Bound">o&#39;</a> <a id="9609" href="Coalgebra.Recursive.html#9577" class="Bound">ℓ&#39;</a> <a id="9612" href="Coalgebra.Recursive.html#9580" class="Bound">e&#39;</a><a id="9614" class="Symbol">}</a> <a id="9616" class="Symbol">(</a><a id="9617" href="Coalgebra.Recursive.html#9617" class="Bound">J</a> <a id="9619" class="Symbol">:</a> <a id="9621" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="9629" href="Coalgebra.Recursive.html#9593" class="Bound">𝒟</a> <a id="9631" class="Symbol">(</a><a id="9632" href="Categories.Category.Construction.F-Coalgebras.html#598" class="Function">F-Coalgebras</a> <a id="9645" href="Coalgebra.Recursive.html#186" class="Bound">F</a><a id="9646" class="Symbol">))</a> <a id="9649" class="Keyword">where</a>
  <a id="9657" class="Keyword">private</a>
    <a id="9669" class="Keyword">module</a> <a id="9676" href="Coalgebra.Recursive.html#9676" class="Module">𝒟</a> <a id="9678" class="Symbol">=</a> <a id="9680" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="9689" href="Coalgebra.Recursive.html#9593" class="Bound">𝒟</a>
    <a id="9695" class="Keyword">module</a> <a id="9702" href="Coalgebra.Recursive.html#9702" class="Module">J</a> <a id="9704" class="Symbol">=</a> <a id="9706" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="9714" href="Coalgebra.Recursive.html#9617" class="Bound">J</a>


  <a id="9720" href="Coalgebra.Recursive.html#9720" class="Function">Limitting-Cocone-IsRecursive</a> <a id="9749" class="Symbol">:</a>
        <a id="9759" class="Symbol">(∀</a> <a id="9762" class="Symbol">(</a><a id="9763" href="Coalgebra.Recursive.html#9763" class="Bound">i</a> <a id="9765" class="Symbol">:</a> <a id="9767" href="Categories.Category.Core.html#559" class="Function">𝒟.Obj</a><a id="9772" class="Symbol">)</a> <a id="9774" class="Symbol">→</a> <a id="9776" href="Coalgebra.Recursive.html#2398" class="Record">IsRecursive</a> <a id="9788" class="Symbol">(</a><a id="9789" href="Categories.Functor.Core.html#797" class="Function">J.₀</a> <a id="9793" href="Coalgebra.Recursive.html#9763" class="Bound">i</a><a id="9794" class="Symbol">))</a>
        <a id="9805" class="Comment">-- ^- if all coalgebras in the diagram are recursive</a>
      <a id="9864" class="Symbol">→</a> <a id="9866" class="Symbol">(</a><a id="9867" href="Coalgebra.Recursive.html#9867" class="Bound">cocone</a> <a id="9874" class="Symbol">:</a> <a id="9876" href="Categories.Diagram.Cocone.html#534" class="Record">Cocone</a> <a id="9883" href="Coalgebra.Recursive.html#9617" class="Bound">J</a><a id="9884" class="Symbol">)</a>
        <a id="9894" class="Comment">-- ^- if we have a cocone in coalgebras</a>
      <a id="9940" class="Symbol">→</a> <a id="9942" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#1340" class="Function">IsLimitting</a> <a id="9954" class="Symbol">(</a><a id="9955" href="Categories.Diagram.Cocone.Properties.html#856" class="Function">F-map-Coconeˡ</a> <a id="9969" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#947" class="Function">forget-Coalgebra</a> <a id="9986" href="Coalgebra.Recursive.html#9867" class="Bound">cocone</a><a id="9992" class="Symbol">)</a>
        <a id="10002" class="Comment">-- ^- which is limitting in the base category</a>
      <a id="10054" class="Symbol">→</a> <a id="10056" href="Coalgebra.Recursive.html#2398" class="Record">IsRecursive</a> <a id="10068" class="Symbol">(</a><a id="10069" href="Categories.Diagram.Cocone.html#588" class="Field">Cocone.N</a> <a id="10078" href="Coalgebra.Recursive.html#9867" class="Bound">cocone</a><a id="10084" class="Symbol">)</a>
        <a id="10094" class="Comment">-- ^- then the tip of the cocone is also recursive</a>
  <a id="10147" href="Coalgebra.Recursive.html#9720" class="Function">Limitting-Cocone-IsRecursive</a> <a id="10176" href="Coalgebra.Recursive.html#10176" class="Bound">all-recursive</a> <a id="10190" href="Coalgebra.Recursive.html#10190" class="Bound">cocone</a> <a id="10197" href="Coalgebra.Recursive.html#10197" class="Bound">limitting</a> <a id="10207" class="Symbol">=</a>
    <a id="10213" class="Comment">-- we convert Cocone-Morphisms and C2A-morphisms back and forth:</a>
    <a id="10282" class="Comment">-- we write &#39;sol&#39; (short for &#39;solution&#39;) for the unique C2A-morphisms.</a>
    <a id="10357" class="Keyword">record</a> <a id="10364" class="Symbol">{</a> <a id="10366" href="Coalgebra.Recursive.html#2530" class="Field">recur</a> <a id="10372" class="Symbol">=</a> <a id="10374" class="Symbol">λ</a> <a id="10376" href="Coalgebra.Recursive.html#10376" class="Bound">B</a> <a id="10378" class="Symbol">→</a> <a id="10380" href="Coalgebra.Recursive.html#11505" class="Function">cocone⇒-to-sol</a> <a id="10395" href="Coalgebra.Recursive.html#10376" class="Bound">B</a> <a id="10397" class="Symbol">(</a><a id="10398" href="Categories.Object.Initial.html#478" class="Field">limitting.¡</a> <a id="10410" class="Symbol">{</a><a id="10411" href="Coalgebra.Recursive.html#10849" class="Function">alg2cocone</a> <a id="10422" href="Coalgebra.Recursive.html#10376" class="Bound">B</a><a id="10423" class="Symbol">})</a>
           <a id="10437" class="Symbol">;</a> <a id="10439" href="Coalgebra.Recursive.html#2617" class="Field">unique</a> <a id="10446" class="Symbol">=</a> <a id="10448" class="Symbol">λ</a> <a id="10450" href="Coalgebra.Recursive.html#10450" class="Bound">B</a> <a id="10452" href="Coalgebra.Recursive.html#10452" class="Bound">g</a> <a id="10454" href="Coalgebra.Recursive.html#10454" class="Bound">h</a> <a id="10456" class="Symbol">→</a> <a id="10458" href="Categories.Object.Initial.html#548" class="Function">limitting.¡-unique₂</a> <a id="10478" class="Symbol">(</a><a id="10479" href="Coalgebra.Recursive.html#12732" class="Function">sol-to-cocone⇒</a> <a id="10494" href="Coalgebra.Recursive.html#10450" class="Bound">B</a> <a id="10496" href="Coalgebra.Recursive.html#10452" class="Bound">g</a><a id="10497" class="Symbol">)</a> <a id="10499" class="Symbol">(</a><a id="10500" href="Coalgebra.Recursive.html#12732" class="Function">sol-to-cocone⇒</a> <a id="10515" href="Coalgebra.Recursive.html#10450" class="Bound">B</a> <a id="10517" href="Coalgebra.Recursive.html#10454" class="Bound">h</a><a id="10518" class="Symbol">)</a>
           <a id="10531" class="Symbol">}</a>
    <a id="10537" class="Keyword">where</a>
      <a id="10549" class="Keyword">open</a> <a id="10554" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="10563" href="Coalgebra.Recursive.html#165" class="Bound">𝒞</a>
      <a id="10571" class="Keyword">open</a> <a id="10576" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
      <a id="10595" class="Keyword">module</a> <a id="10602" href="Coalgebra.Recursive.html#10602" class="Module">cocone</a> <a id="10609" class="Symbol">=</a> <a id="10611" href="Categories.Diagram.Cocone.html#534" class="Module">Cocone</a> <a id="10618" href="Coalgebra.Recursive.html#10190" class="Bound">cocone</a>
      <a id="10631" class="Keyword">module</a> <a id="10638" href="Coalgebra.Recursive.html#10638" class="Module">limitting</a> <a id="10648" class="Symbol">=</a> <a id="10650" href="Categories.Object.Initial.html#422" class="Module">IsInitial</a> <a id="10660" href="Coalgebra.Recursive.html#10197" class="Bound">limitting</a>
      <a id="10676" href="Coalgebra.Recursive.html#10676" class="Function">obj-cocone</a> <a id="10687" class="Symbol">=</a> <a id="10689" class="Symbol">(</a><a id="10690" href="Categories.Diagram.Cocone.Properties.html#856" class="Function">F-map-Coconeˡ</a> <a id="10704" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#947" class="Function">forget-Coalgebra</a> <a id="10721" href="Coalgebra.Recursive.html#10190" class="Bound">cocone</a><a id="10727" class="Symbol">)</a>
      <a id="10735" class="Keyword">module</a> <a id="10742" href="Coalgebra.Recursive.html#10742" class="Module">obj-cocone</a> <a id="10753" class="Symbol">=</a> <a id="10755" href="Categories.Diagram.Cocone.html#534" class="Module">Cocone</a> <a id="10762" href="Coalgebra.Recursive.html#10676" class="Function">obj-cocone</a>

      <a id="10780" class="Comment">-- every algebra induces a cocone of the unique C2A-morphisms:</a>
      <a id="10849" href="Coalgebra.Recursive.html#10849" class="Function">alg2cocone</a> <a id="10860" class="Symbol">:</a> <a id="10862" href="Categories.Functor.Algebra.html#487" class="Record">F-Algebra</a> <a id="10872" href="Coalgebra.Recursive.html#186" class="Bound">F</a> <a id="10874" class="Symbol">→</a> <a id="10876" href="Categories.Diagram.Cocone.html#534" class="Record">Cocone</a> <a id="10883" class="Symbol">(</a><a id="10884" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#947" class="Function">forget-Coalgebra</a> <a id="10901" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="10904" href="Coalgebra.Recursive.html#9617" class="Bound">J</a><a id="10905" class="Symbol">)</a>
      <a id="10913" href="Coalgebra.Recursive.html#10849" class="Function">alg2cocone</a> <a id="10924" href="Coalgebra.Recursive.html#10924" class="Bound">B</a> <a id="10926" class="Symbol">=</a>
        <a id="10936" class="Keyword">let</a> <a id="10940" class="Keyword">module</a> <a id="10947" href="Coalgebra.Recursive.html#10947" class="Module">B</a> <a id="10949" class="Symbol">=</a> <a id="10951" href="Categories.Functor.Algebra.html#487" class="Module">F-Algebra</a> <a id="10961" href="Coalgebra.Recursive.html#10924" class="Bound">B</a> <a id="10963" class="Keyword">in</a>
        <a id="10974" class="Keyword">record</a> <a id="10981" class="Symbol">{</a> <a id="10983" href="Categories.Diagram.Cocone.html#604" class="Field">coapex</a> <a id="10990" class="Symbol">=</a> <a id="10992" class="Keyword">record</a> <a id="10999" class="Symbol">{</a>
          <a id="11011" href="Categories.Diagram.Cocone.html#425" class="Field">ψ</a> <a id="11013" class="Symbol">=</a> <a id="11015" class="Symbol">λ</a> <a id="11017" href="Coalgebra.Recursive.html#11017" class="Bound">i</a> <a id="11019" class="Symbol">→</a> <a id="11021" href="Coalgebra.Recursive.html#1394" class="Field">C2A-morphism.f</a> <a id="11036" class="Symbol">(</a><a id="11037" href="Coalgebra.Recursive.html#2530" class="Field">IsRecursive.recur</a> <a id="11055" class="Symbol">(</a><a id="11056" href="Coalgebra.Recursive.html#10176" class="Bound">all-recursive</a> <a id="11070" href="Coalgebra.Recursive.html#11017" class="Bound">i</a><a id="11071" class="Symbol">)</a> <a id="11073" href="Coalgebra.Recursive.html#10924" class="Bound">B</a><a id="11074" class="Symbol">)</a> <a id="11076" class="Symbol">;</a>
          <a id="11088" href="Categories.Diagram.Cocone.html#471" class="Field">commute</a> <a id="11096" class="Symbol">=</a> <a id="11098" class="Symbol">λ</a> <a id="11100" class="Symbol">{</a><a id="11101" href="Coalgebra.Recursive.html#11101" class="Bound">i</a><a id="11102" class="Symbol">}</a> <a id="11104" class="Symbol">{</a><a id="11105" href="Coalgebra.Recursive.html#11105" class="Bound">i&#39;</a><a id="11107" class="Symbol">}</a> <a id="11109" href="Coalgebra.Recursive.html#11109" class="Bound">h</a> <a id="11111" class="Symbol">→</a>
            <a id="11125" class="Keyword">let</a>
              <a id="11143" href="Coalgebra.Recursive.html#11143" class="Bound">sol1</a> <a id="11148" class="Symbol">=</a> <a id="11150" href="Coalgebra.Recursive.html#2530" class="Field">IsRecursive.recur</a> <a id="11168" class="Symbol">(</a><a id="11169" href="Coalgebra.Recursive.html#10176" class="Bound">all-recursive</a> <a id="11183" href="Coalgebra.Recursive.html#11101" class="Bound">i</a><a id="11184" class="Symbol">)</a> <a id="11186" href="Coalgebra.Recursive.html#10924" class="Bound">B</a>
              <a id="11202" href="Coalgebra.Recursive.html#11202" class="Bound">sol2</a> <a id="11207" class="Symbol">=</a> <a id="11209" href="Coalgebra.Recursive.html#1502" class="Function">C2A-precompose</a> <a id="11224" class="Symbol">(</a><a id="11225" href="Coalgebra.Recursive.html#2530" class="Field">IsRecursive.recur</a> <a id="11243" class="Symbol">(</a><a id="11244" href="Coalgebra.Recursive.html#10176" class="Bound">all-recursive</a> <a id="11258" href="Coalgebra.Recursive.html#11105" class="Bound">i&#39;</a><a id="11260" class="Symbol">)</a> <a id="11262" href="Coalgebra.Recursive.html#10924" class="Bound">B</a><a id="11263" class="Symbol">)</a> <a id="11265" class="Symbol">(</a><a id="11266" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="11270" href="Coalgebra.Recursive.html#11109" class="Bound">h</a><a id="11271" class="Symbol">)</a>
            <a id="11285" class="Keyword">in</a>
            <a id="11300" class="Comment">-- the triangles of the cocone commute because of uniqueness of C2A-morphisms:</a>
            <a id="11391" href="Coalgebra.Recursive.html#2617" class="Field">IsRecursive.unique</a> <a id="11410" class="Symbol">(</a><a id="11411" href="Coalgebra.Recursive.html#10176" class="Bound">all-recursive</a> <a id="11425" href="Coalgebra.Recursive.html#11101" class="Bound">i</a><a id="11426" class="Symbol">)</a> <a id="11428" href="Coalgebra.Recursive.html#10924" class="Bound">B</a> <a id="11430" href="Coalgebra.Recursive.html#11202" class="Bound">sol2</a> <a id="11435" href="Coalgebra.Recursive.html#11143" class="Bound">sol1</a> <a id="11440" class="Symbol">}</a> <a id="11442" class="Symbol">}</a>

      <a id="11451" class="Comment">-- every Cocone-Morphism induces a C2A-morphism</a>
      <a id="11505" href="Coalgebra.Recursive.html#11505" class="Function">cocone⇒-to-sol</a> <a id="11520" class="Symbol">:</a> <a id="11522" class="Symbol">(</a><a id="11523" href="Coalgebra.Recursive.html#11523" class="Bound">B</a> <a id="11525" class="Symbol">:</a> <a id="11527" href="Categories.Functor.Algebra.html#487" class="Record">F-Algebra</a> <a id="11537" href="Coalgebra.Recursive.html#186" class="Bound">F</a><a id="11538" class="Symbol">)</a>
                  <a id="11558" class="Symbol">→</a> <a id="11560" href="Categories.Diagram.Cocone.html#684" class="Record">Cocone⇒</a> <a id="11568" class="Symbol">(</a><a id="11569" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#947" class="Function">forget-Coalgebra</a> <a id="11586" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="11589" href="Coalgebra.Recursive.html#9617" class="Bound">J</a><a id="11590" class="Symbol">)</a> <a id="11592" href="Coalgebra.Recursive.html#10676" class="Function">obj-cocone</a> <a id="11603" class="Symbol">(</a><a id="11604" href="Coalgebra.Recursive.html#10849" class="Function">alg2cocone</a> <a id="11615" href="Coalgebra.Recursive.html#11523" class="Bound">B</a><a id="11616" class="Symbol">)</a>
                  <a id="11636" class="Symbol">→</a> <a id="11638" href="Coalgebra.Recursive.html#1171" class="Record">C2A-morphism</a> <a id="11651" href="Categories.Diagram.Cocone.html#588" class="Function">cocone.N</a> <a id="11660" href="Coalgebra.Recursive.html#11523" class="Bound">B</a>
      <a id="11668" href="Coalgebra.Recursive.html#11505" class="Function">cocone⇒-to-sol</a> <a id="11683" href="Coalgebra.Recursive.html#11683" class="Bound">B</a> <a id="11685" href="Coalgebra.Recursive.html#11685" class="Bound">mor</a> <a id="11689" class="Symbol">=</a> <a id="11691" class="Keyword">let</a>
          <a id="11705" class="Keyword">module</a> <a id="11712" href="Coalgebra.Recursive.html#11712" class="Module">B</a> <a id="11714" class="Symbol">=</a> <a id="11716" href="Categories.Functor.Algebra.html#487" class="Module">F-Algebra</a> <a id="11726" href="Coalgebra.Recursive.html#11683" class="Bound">B</a>
          <a id="11738" class="Keyword">module</a> <a id="11745" href="Coalgebra.Recursive.html#11745" class="Module">mor</a> <a id="11749" class="Symbol">=</a> <a id="11751" href="Categories.Diagram.Cocone.html#684" class="Module">Cocone⇒</a> <a id="11759" href="Coalgebra.Recursive.html#11685" class="Bound">mor</a>
        <a id="11771" class="Keyword">in</a>
        <a id="11782" class="Keyword">record</a> <a id="11789" class="Symbol">{</a> <a id="11791" href="Coalgebra.Recursive.html#1394" class="Field">f</a> <a id="11793" class="Symbol">=</a> <a id="11795" href="Categories.Diagram.Cocone.html#745" class="Field">mor.arr</a> <a id="11803" class="Symbol">;</a> <a id="11805" href="Coalgebra.Recursive.html#1412" class="Field">commutes</a> <a id="11814" class="Symbol">=</a> <a id="11816" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#4079" class="Function">limitting-cocone-is-jointly-epic</a> <a id="11849" href="Coalgebra.Recursive.html#10676" class="Function">obj-cocone</a> <a id="11860" href="Coalgebra.Recursive.html#10197" class="Bound">limitting</a> <a id="11870" class="Symbol">(λ</a> <a id="11873" href="Coalgebra.Recursive.html#11873" class="Bound">i</a> <a id="11875" class="Symbol">→</a>
          <a id="11887" class="Keyword">let</a>
            <a id="11903" href="Coalgebra.Recursive.html#11903" class="Bound">sol</a> <a id="11907" class="Symbol">=</a> <a id="11909" href="Coalgebra.Recursive.html#2530" class="Field">IsRecursive.recur</a> <a id="11927" class="Symbol">(</a><a id="11928" href="Coalgebra.Recursive.html#10176" class="Bound">all-recursive</a> <a id="11942" href="Coalgebra.Recursive.html#11873" class="Bound">i</a><a id="11943" class="Symbol">)</a> <a id="11945" href="Coalgebra.Recursive.html#11683" class="Bound">B</a>
            <a id="11959" class="Keyword">module</a> <a id="11966" href="Coalgebra.Recursive.html#11966" class="Module">sol</a> <a id="11970" class="Symbol">=</a> <a id="11972" href="Coalgebra.Recursive.html#1171" class="Module">C2A-morphism</a> <a id="11985" href="Coalgebra.Recursive.html#11903" class="Bound">sol</a>
          <a id="11999" class="Keyword">in</a>
          <a id="12012" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
          <a id="12028" href="Categories.Diagram.Cocone.html#745" class="Field">mor.arr</a> <a id="12036" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="12038" href="Categories.Diagram.Cocone.html#425" class="Function">obj-cocone.ψ</a> <a id="12051" href="Coalgebra.Recursive.html#11873" class="Bound">i</a> <a id="12053" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="12056" href="Categories.Diagram.Cocone.html#770" class="Field">mor.commute</a> <a id="12068" class="Symbol">{</a><a id="12069" href="Coalgebra.Recursive.html#11873" class="Bound">i</a><a id="12070" class="Symbol">}</a> <a id="12072" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
          <a id="12084" href="Coalgebra.Recursive.html#1394" class="Function">sol.f</a>  <a id="12091" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="12094" href="Coalgebra.Recursive.html#1412" class="Function">sol.commutes</a> <a id="12107" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
          <a id="12119" href="Categories.Functor.Algebra.html#587" class="Function">B.α</a> <a id="12123" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="12125" href="Categories.Functor.Core.html#455" class="Field">F.F₁</a> <a id="12130" href="Coalgebra.Recursive.html#1394" class="Function">sol.f</a> <a id="12136" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="12138" href="Categories.Functor.Coalgebra.html#585" class="Field">F-Coalgebra.α</a> <a id="12152" class="Symbol">(</a><a id="12153" href="Categories.Functor.Core.html#797" class="Function">J.₀</a> <a id="12157" href="Coalgebra.Recursive.html#11873" class="Bound">i</a><a id="12158" class="Symbol">)</a>  <a id="12161" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">≈˘⟨</a> <a id="12165" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="12173" href="Categories.Functor.Core.html#696" class="Field">F.F-resp-≈</a> <a id="12184" href="Categories.Diagram.Cocone.html#770" class="Field">mor.commute</a> <a id="12196" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="12204" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">⟩</a>
          <a id="12216" href="Categories.Functor.Algebra.html#587" class="Function">B.α</a> <a id="12220" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="12222" href="Categories.Functor.Core.html#455" class="Field">F.F₁</a> <a id="12227" class="Symbol">(</a><a id="12228" href="Categories.Diagram.Cocone.html#745" class="Field">mor.arr</a> <a id="12236" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="12238" href="Categories.Diagram.Cocone.html#425" class="Function">obj-cocone.ψ</a> <a id="12251" href="Coalgebra.Recursive.html#11873" class="Bound">i</a><a id="12252" class="Symbol">)</a> <a id="12254" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="12256" href="Categories.Functor.Coalgebra.html#585" class="Field">F-Coalgebra.α</a> <a id="12270" class="Symbol">(</a><a id="12271" href="Categories.Functor.Core.html#797" class="Function">J.₀</a> <a id="12275" href="Coalgebra.Recursive.html#11873" class="Bound">i</a><a id="12276" class="Symbol">)</a>  <a id="12279" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="12282" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="12290" href="Categories.Morphism.Reasoning.Core.html#3605" class="Function">pushˡ</a> <a id="12296" href="Coalgebra.Recursive.html#165" class="Bound">𝒞</a> <a id="12298" href="Categories.Functor.Core.html#565" class="Field">F.homomorphism</a> <a id="12313" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
          <a id="12325" href="Categories.Functor.Algebra.html#587" class="Function">B.α</a> <a id="12329" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="12331" href="Categories.Functor.Core.html#455" class="Field">F.F₁</a> <a id="12336" href="Categories.Diagram.Cocone.html#745" class="Field">mor.arr</a> <a id="12344" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="12346" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="12350" class="Symbol">(</a><a id="12351" href="Categories.Diagram.Cocone.html#425" class="Function">obj-cocone.ψ</a> <a id="12364" href="Coalgebra.Recursive.html#11873" class="Bound">i</a><a id="12365" class="Symbol">)</a> <a id="12367" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="12369" href="Categories.Functor.Coalgebra.html#585" class="Field">F-Coalgebra.α</a> <a id="12383" class="Symbol">(</a><a id="12384" href="Categories.Functor.Core.html#797" class="Function">J.₀</a> <a id="12388" href="Coalgebra.Recursive.html#11873" class="Bound">i</a><a id="12389" class="Symbol">)</a>  <a id="12392" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">≈˘⟨</a> <a id="12396" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="12404" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="12412" href="Categories.Functor.Coalgebra.html#1433" class="Field">F-Coalgebra-Morphism.commutes</a> <a id="12442" class="Symbol">(</a><a id="12443" href="Categories.Diagram.Cocone.html#425" class="Function">cocone.ψ</a> <a id="12452" href="Coalgebra.Recursive.html#11873" class="Bound">i</a><a id="12453" class="Symbol">)</a> <a id="12455" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">⟩</a>
          <a id="12467" href="Categories.Functor.Algebra.html#587" class="Function">B.α</a> <a id="12471" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="12473" href="Categories.Functor.Core.html#455" class="Field">F.F₁</a> <a id="12478" href="Categories.Diagram.Cocone.html#745" class="Field">mor.arr</a> <a id="12486" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="12488" href="Categories.Functor.Coalgebra.html#585" class="Field">F-Coalgebra.α</a> <a id="12502" href="Categories.Diagram.Cocone.html#588" class="Function">cocone.N</a> <a id="12511" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="12513" href="Categories.Diagram.Cocone.html#425" class="Function">obj-cocone.ψ</a> <a id="12526" href="Coalgebra.Recursive.html#11873" class="Bound">i</a>  <a id="12529" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">≈˘⟨</a> <a id="12533" class="Symbol">(</a><a id="12534" href="Categories.Category.Core.html#715" class="Function">assoc</a> <a id="12540" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="12542" class="Symbol">(</a><a id="12543" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="12551" href="Categories.Category.Core.html#715" class="Function">assoc</a><a id="12556" class="Symbol">))</a> <a id="12559" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">⟩</a>
          <a id="12571" class="Symbol">(</a><a id="12572" href="Categories.Functor.Algebra.html#587" class="Function">B.α</a> <a id="12576" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="12578" href="Categories.Functor.Core.html#455" class="Field">F.F₁</a> <a id="12583" href="Categories.Diagram.Cocone.html#745" class="Field">mor.arr</a> <a id="12591" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="12593" href="Categories.Functor.Coalgebra.html#585" class="Field">F-Coalgebra.α</a> <a id="12607" href="Categories.Diagram.Cocone.html#588" class="Function">cocone.N</a><a id="12615" class="Symbol">)</a> <a id="12617" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="12619" href="Categories.Diagram.Cocone.html#425" class="Function">obj-cocone.ψ</a> <a id="12632" href="Coalgebra.Recursive.html#11873" class="Bound">i</a>
          <a id="12644" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a><a id="12645" class="Symbol">)</a> <a id="12647" class="Symbol">}</a>

      <a id="12656" class="Comment">-- And conversely, every C2A-Morphism induces a every Cocone-Morphism</a>
      <a id="12732" href="Coalgebra.Recursive.html#12732" class="Function">sol-to-cocone⇒</a> <a id="12747" class="Symbol">:</a> <a id="12749" class="Symbol">(</a><a id="12750" href="Coalgebra.Recursive.html#12750" class="Bound">B</a> <a id="12752" class="Symbol">:</a> <a id="12754" href="Categories.Functor.Algebra.html#487" class="Record">F-Algebra</a> <a id="12764" href="Coalgebra.Recursive.html#186" class="Bound">F</a><a id="12765" class="Symbol">)</a> <a id="12767" class="Symbol">→</a> <a id="12769" href="Coalgebra.Recursive.html#1171" class="Record">C2A-morphism</a> <a id="12782" href="Categories.Diagram.Cocone.html#588" class="Function">cocone.N</a> <a id="12791" href="Coalgebra.Recursive.html#12750" class="Bound">B</a>
                  <a id="12811" class="Symbol">→</a> <a id="12813" href="Categories.Diagram.Cocone.html#684" class="Record">Cocone⇒</a> <a id="12821" class="Symbol">(</a><a id="12822" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#947" class="Function">forget-Coalgebra</a> <a id="12839" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="12842" href="Coalgebra.Recursive.html#9617" class="Bound">J</a><a id="12843" class="Symbol">)</a> <a id="12845" href="Coalgebra.Recursive.html#10676" class="Function">obj-cocone</a> <a id="12856" class="Symbol">(</a><a id="12857" href="Coalgebra.Recursive.html#10849" class="Function">alg2cocone</a> <a id="12868" href="Coalgebra.Recursive.html#12750" class="Bound">B</a><a id="12869" class="Symbol">)</a>
      <a id="12877" href="Coalgebra.Recursive.html#12732" class="Function">sol-to-cocone⇒</a> <a id="12892" href="Coalgebra.Recursive.html#12892" class="Bound">B</a> <a id="12894" href="Coalgebra.Recursive.html#12894" class="Bound">sol</a> <a id="12898" class="Symbol">=</a> <a id="12900" class="Keyword">let</a>
          <a id="12914" class="Keyword">module</a> <a id="12921" href="Coalgebra.Recursive.html#12921" class="Module">B</a> <a id="12923" class="Symbol">=</a> <a id="12925" href="Categories.Functor.Algebra.html#487" class="Module">F-Algebra</a> <a id="12935" href="Coalgebra.Recursive.html#12892" class="Bound">B</a>
          <a id="12947" class="Keyword">module</a> <a id="12954" href="Coalgebra.Recursive.html#12954" class="Module">sol</a> <a id="12958" class="Symbol">=</a> <a id="12960" href="Coalgebra.Recursive.html#1171" class="Module">C2A-morphism</a> <a id="12973" href="Coalgebra.Recursive.html#12894" class="Bound">sol</a>
        <a id="12985" class="Keyword">in</a> <a id="12988" class="Keyword">record</a>
        <a id="13003" class="Symbol">{</a> <a id="13005" href="Categories.Diagram.Cocone.html#745" class="Field">arr</a> <a id="13009" class="Symbol">=</a> <a id="13011" href="Coalgebra.Recursive.html#1394" class="Field">sol.f</a>
        <a id="13025" class="Symbol">;</a> <a id="13027" href="Categories.Diagram.Cocone.html#770" class="Field">commute</a> <a id="13035" class="Symbol">=</a> <a id="13037" class="Symbol">λ</a> <a id="13039" class="Symbol">{</a><a id="13040" href="Coalgebra.Recursive.html#13040" class="Bound">i</a><a id="13041" class="Symbol">}</a> <a id="13043" class="Symbol">→</a>
            <a id="13057" href="Coalgebra.Recursive.html#2617" class="Field">IsRecursive.unique</a> <a id="13076" class="Symbol">(</a><a id="13077" href="Coalgebra.Recursive.html#10176" class="Bound">all-recursive</a> <a id="13091" href="Coalgebra.Recursive.html#13040" class="Bound">i</a><a id="13092" class="Symbol">)</a> <a id="13094" href="Coalgebra.Recursive.html#12892" class="Bound">B</a>
            <a id="13108" class="Symbol">(</a><a id="13109" href="Coalgebra.Recursive.html#1502" class="Function">C2A-precompose</a> <a id="13124" href="Coalgebra.Recursive.html#12894" class="Bound">sol</a> <a id="13128" class="Symbol">(</a><a id="13129" href="Categories.Diagram.Cocone.html#425" class="Function">cocone.ψ</a> <a id="13138" href="Coalgebra.Recursive.html#13040" class="Bound">i</a><a id="13139" class="Symbol">))</a>
            <a id="13154" class="Symbol">(</a><a id="13155" href="Coalgebra.Recursive.html#2530" class="Field">IsRecursive.recur</a> <a id="13173" class="Symbol">(</a><a id="13174" href="Coalgebra.Recursive.html#10176" class="Bound">all-recursive</a> <a id="13188" href="Coalgebra.Recursive.html#13040" class="Bound">i</a><a id="13189" class="Symbol">)</a> <a id="13191" href="Coalgebra.Recursive.html#12892" class="Bound">B</a><a id="13192" class="Symbol">)</a>
        <a id="13202" class="Symbol">}</a>


<a id="R-Coalgebras-Colimit"></a><a id="13206" href="Coalgebra.Recursive.html#13206" class="Function">R-Coalgebras-Colimit</a> <a id="13227" class="Symbol">:</a> <a id="13229" class="Symbol">{</a><a id="13230" href="Coalgebra.Recursive.html#13230" class="Bound">o&#39;</a> <a id="13233" href="Coalgebra.Recursive.html#13233" class="Bound">ℓ&#39;</a> <a id="13236" href="Coalgebra.Recursive.html#13236" class="Bound">e&#39;</a> <a id="13239" class="Symbol">:</a> <a id="13241" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="13246" class="Symbol">}</a> <a id="13248" class="Symbol">→</a> <a id="13250" class="Symbol">{</a><a id="13251" href="Coalgebra.Recursive.html#13251" class="Bound">D</a> <a id="13253" class="Symbol">:</a> <a id="13255" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="13264" href="Coalgebra.Recursive.html#13230" class="Bound">o&#39;</a> <a id="13267" href="Coalgebra.Recursive.html#13233" class="Bound">ℓ&#39;</a> <a id="13270" href="Coalgebra.Recursive.html#13236" class="Bound">e&#39;</a><a id="13272" class="Symbol">}</a> <a id="13274" class="Symbol">→</a> <a id="13276" class="Symbol">(</a><a id="13277" href="Coalgebra.Recursive.html#13277" class="Bound">J</a> <a id="13279" class="Symbol">:</a> <a id="13281" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="13289" href="Coalgebra.Recursive.html#13251" class="Bound">D</a> <a id="13291" href="Coalgebra.Recursive.html#9062" class="Function">R-Coalgebras</a><a id="13303" class="Symbol">)</a>
        <a id="13313" class="Symbol">→</a> <a id="13315" href="Categories.Diagram.Colimit.html#961" class="Record">Colimit</a> <a id="13323" class="Symbol">(</a><a id="13324" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#947" class="Function">forget-Coalgebra</a> <a id="13341" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="13344" href="Coalgebra.Recursive.html#9332" class="Function">forget-rec</a> <a id="13355" href="Categories.Functor.html#747" class="Function Operator">∘F</a>  <a id="13359" href="Coalgebra.Recursive.html#13277" class="Bound">J</a><a id="13360" class="Symbol">)</a> <a id="13362" class="Symbol">→</a> <a id="13364" href="Categories.Diagram.Colimit.html#961" class="Record">Colimit</a> <a id="13372" href="Coalgebra.Recursive.html#13277" class="Bound">J</a>
<a id="13374" href="Coalgebra.Recursive.html#13206" class="Function">R-Coalgebras-Colimit</a> <a id="13395" href="Coalgebra.Recursive.html#13395" class="Bound">J</a> <a id="13397" href="Coalgebra.Recursive.html#13397" class="Bound">𝒞-colim</a> <a id="13405" class="Symbol">=</a>
  <a id="13409" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#7197" class="Function">FullSub-Colimit</a> <a id="13425" href="Coalgebra.Recursive.html#8880" class="Field">R-Coalgebra.coalg</a> <a id="13443" href="Coalgebra.Recursive.html#13395" class="Bound">J</a> <a id="13445" href="Coalgebra.Recursive.html#13559" class="Function">Coalg-colim</a> <a id="13457" href="Coalgebra.Recursive.html#17055" class="Function">R</a> <a id="13459" class="Symbol">(</a><a id="13460" href="Relation.Binary.Structures.html#1641" class="Function">≅.refl</a> <a id="13467" class="Symbol">(</a><a id="13468" href="Categories.Category.Construction.F-Coalgebras.html#598" class="Function">F-Coalgebras</a> <a id="13481" href="Coalgebra.Recursive.html#186" class="Bound">F</a><a id="13482" class="Symbol">))</a>
  <a id="13487" class="Keyword">where</a>
    <a id="13497" class="Keyword">module</a> <a id="13504" href="Coalgebra.Recursive.html#13504" class="Module">J</a> <a id="13506" class="Symbol">=</a> <a id="13508" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="13516" href="Coalgebra.Recursive.html#13395" class="Bound">J</a>
    <a id="13522" class="Keyword">module</a> <a id="13529" href="Coalgebra.Recursive.html#13529" class="Module">𝒞-colim</a> <a id="13537" class="Symbol">=</a> <a id="13539" href="Categories.Diagram.Colimit.html#961" class="Module">Colimit</a> <a id="13547" href="Coalgebra.Recursive.html#13397" class="Bound">𝒞-colim</a>
    <a id="13559" href="Coalgebra.Recursive.html#13559" class="Function">Coalg-colim</a> <a id="13571" class="Symbol">:</a> <a id="13573" href="Categories.Diagram.Colimit.html#961" class="Record">Colimit</a> <a id="13581" class="Symbol">(</a><a id="13582" href="Coalgebra.Recursive.html#9332" class="Function">forget-rec</a> <a id="13593" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="13596" href="Coalgebra.Recursive.html#13395" class="Bound">J</a><a id="13597" class="Symbol">)</a>
    <a id="13603" href="Coalgebra.Recursive.html#13559" class="Function">Coalg-colim</a> <a id="13615" class="Symbol">=</a> <a id="13617" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#8169" class="Function">F-Coalgebras-Colimit</a> <a id="13638" class="Symbol">_</a> <a id="13640" href="Coalgebra.Recursive.html#13397" class="Bound">𝒞-colim</a>
    <a id="13652" class="Keyword">module</a> <a id="13659" href="Coalgebra.Recursive.html#13659" class="Module">Coalg-colim</a> <a id="13671" class="Symbol">=</a> <a id="13673" href="Categories.Diagram.Colimit.html#961" class="Module">Colimit</a> <a id="13681" href="Coalgebra.Recursive.html#13559" class="Function">Coalg-colim</a>

    <a id="13698" class="Comment">-- every F-Algebra induces a competing cocone for the above colimit:</a>
    <a id="13771" href="Coalgebra.Recursive.html#13771" class="Function">alg2cocone</a> <a id="13782" class="Symbol">:</a> <a id="13784" href="Categories.Functor.Algebra.html#487" class="Record">F-Algebra</a> <a id="13794" href="Coalgebra.Recursive.html#186" class="Bound">F</a> <a id="13796" class="Symbol">→</a> <a id="13798" href="Categories.Diagram.Cocone.html#534" class="Record">Cocone</a> <a id="13805" class="Symbol">(</a><a id="13806" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#947" class="Function">forget-Coalgebra</a> <a id="13823" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="13826" href="Coalgebra.Recursive.html#9332" class="Function">forget-rec</a> <a id="13837" href="Categories.Functor.html#747" class="Function Operator">∘F</a>  <a id="13841" href="Coalgebra.Recursive.html#13395" class="Bound">J</a><a id="13842" class="Symbol">)</a>
    <a id="13848" href="Coalgebra.Recursive.html#13771" class="Function">alg2cocone</a> <a id="13859" href="Coalgebra.Recursive.html#13859" class="Bound">B</a> <a id="13861" class="Symbol">=</a>
      <a id="13869" class="Keyword">let</a>
            <a id="13885" class="Keyword">module</a> <a id="13892" href="Coalgebra.Recursive.html#13892" class="Module">B</a> <a id="13894" class="Symbol">=</a> <a id="13896" href="Categories.Functor.Algebra.html#487" class="Module">F-Algebra</a> <a id="13906" href="Coalgebra.Recursive.html#13859" class="Bound">B</a>
      <a id="13914" class="Keyword">in</a>
      <a id="13923" class="Keyword">record</a> <a id="13930" class="Symbol">{</a>
        <a id="13940" href="Categories.Diagram.Cocone.html#588" class="Field">N</a> <a id="13942" class="Symbol">=</a> <a id="13944" href="Categories.Functor.Algebra.html#573" class="Field">B.A</a> <a id="13948" class="Symbol">;</a>
        <a id="13958" href="Categories.Diagram.Cocone.html#604" class="Field">coapex</a> <a id="13965" class="Symbol">=</a> <a id="13967" class="Keyword">record</a> <a id="13974" class="Symbol">{</a>
          <a id="13986" href="Categories.Diagram.Cocone.html#425" class="Field">ψ</a> <a id="13988" class="Symbol">=</a> <a id="13990" class="Symbol">λ</a> <a id="13992" href="Coalgebra.Recursive.html#13992" class="Bound">R</a> <a id="13994" class="Symbol">→</a>
            <a id="14008" class="Keyword">let</a>
              <a id="14026" class="Keyword">module</a> <a id="14033" href="Coalgebra.Recursive.html#14033" class="Module">R</a> <a id="14035" class="Symbol">=</a> <a id="14037" href="Coalgebra.Recursive.html#8832" class="Module">R-Coalgebra</a> <a id="14049" class="Symbol">(</a><a id="14050" href="Categories.Functor.Core.html#432" class="Function">J.F₀</a> <a id="14055" href="Coalgebra.Recursive.html#13992" class="Bound">R</a><a id="14056" class="Symbol">)</a>
            <a id="14070" class="Keyword">in</a>
            <a id="14085" href="Coalgebra.Recursive.html#1394" class="Field">C2A-morphism.f</a> <a id="14100" class="Symbol">(</a><a id="14101" href="Coalgebra.Recursive.html#2530" class="Function">R.recur</a> <a id="14109" href="Coalgebra.Recursive.html#13859" class="Bound">B</a><a id="14110" class="Symbol">)</a> <a id="14112" class="Symbol">;</a>
          <a id="14124" href="Categories.Diagram.Cocone.html#471" class="Field">commute</a> <a id="14132" class="Symbol">=</a> <a id="14134" class="Symbol">λ</a> <a id="14136" class="Symbol">{</a><a id="14137" href="Coalgebra.Recursive.html#14137" class="Bound">R</a><a id="14138" class="Symbol">}</a> <a id="14140" class="Symbol">{</a><a id="14141" href="Coalgebra.Recursive.html#14141" class="Bound">R&#39;</a><a id="14143" class="Symbol">}</a> <a id="14145" href="Coalgebra.Recursive.html#14145" class="Bound">h</a> <a id="14147" class="Symbol">→</a>
            <a id="14161" class="Keyword">let</a>
              <a id="14179" class="Comment">-- h is a coalg-hom from R to R&#39;:</a>
              <a id="14227" class="Keyword">module</a> <a id="14234" href="Coalgebra.Recursive.html#14234" class="Module">R</a> <a id="14236" class="Symbol">=</a> <a id="14238" href="Coalgebra.Recursive.html#8832" class="Module">R-Coalgebra</a> <a id="14250" class="Symbol">(</a><a id="14251" href="Categories.Functor.Core.html#432" class="Function">J.F₀</a> <a id="14256" href="Coalgebra.Recursive.html#14137" class="Bound">R</a><a id="14257" class="Symbol">)</a>
              <a id="14273" class="Keyword">module</a> <a id="14280" href="Coalgebra.Recursive.html#14280" class="Module">R&#39;</a> <a id="14283" class="Symbol">=</a> <a id="14285" href="Coalgebra.Recursive.html#8832" class="Module">R-Coalgebra</a> <a id="14297" class="Symbol">(</a><a id="14298" href="Categories.Functor.Core.html#432" class="Function">J.F₀</a> <a id="14303" href="Coalgebra.Recursive.html#14141" class="Bound">R&#39;</a><a id="14305" class="Symbol">)</a>
              <a id="14321" class="Keyword">open</a> <a id="14326" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="14335" href="Coalgebra.Recursive.html#165" class="Bound">𝒞</a>
              <a id="14351" class="Keyword">open</a> <a id="14356" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
              <a id="14383" class="Keyword">open</a> <a id="14388" href="Categories.Category.Core.html#1530" class="Module">Equiv</a>
              <a id="14408" class="Keyword">module</a> <a id="14415" href="Coalgebra.Recursive.html#14415" class="Module">h</a> <a id="14417" class="Symbol">=</a> <a id="14419" href="Categories.Functor.Coalgebra.html#1350" class="Module">F-Coalgebra-Morphism</a> <a id="14440" class="Symbol">(</a><a id="14441" href="Categories.Functor.Core.html#455" class="Function">J.F₁</a> <a id="14446" href="Coalgebra.Recursive.html#14145" class="Bound">h</a><a id="14447" class="Symbol">)</a>
              <a id="14463" class="Keyword">module</a> <a id="14470" href="Coalgebra.Recursive.html#14470" class="Module">U</a> <a id="14472" class="Symbol">=</a> <a id="14474" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="14482" class="Symbol">(</a><a id="14483" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#947" class="Function">forget-Coalgebra</a> <a id="14500" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="14503" href="Coalgebra.Recursive.html#9332" class="Function">forget-rec</a> <a id="14514" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="14517" href="Coalgebra.Recursive.html#13395" class="Bound">J</a><a id="14518" class="Symbol">)</a>
              <a id="14534" class="Keyword">module</a> <a id="14541" href="Coalgebra.Recursive.html#14541" class="Module">U&#39;</a> <a id="14544" class="Symbol">=</a> <a id="14546" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="14554" class="Symbol">(</a><a id="14555" href="Coalgebra.Recursive.html#9332" class="Function">forget-rec</a> <a id="14566" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="14569" href="Coalgebra.Recursive.html#13395" class="Bound">J</a><a id="14570" class="Symbol">)</a>
              <a id="14586" class="Comment">-- we can use it to construct another solution from R to B:</a>
              <a id="14660" href="Coalgebra.Recursive.html#14660" class="Bound">sol</a> <a id="14664" class="Symbol">:</a> <a id="14666" href="Coalgebra.Recursive.html#1171" class="Record">C2A-morphism</a> <a id="14679" href="Coalgebra.Recursive.html#8880" class="Function">R.coalg</a> <a id="14687" href="Coalgebra.Recursive.html#13859" class="Bound">B</a>
              <a id="14703" href="Coalgebra.Recursive.html#14660" class="Bound">sol</a> <a id="14707" class="Symbol">=</a>
                <a id="14725" class="Keyword">let</a>
                  <a id="14747" class="Keyword">module</a> <a id="14754" href="Coalgebra.Recursive.html#14754" class="Module">r&#39;</a> <a id="14757" class="Symbol">=</a> <a id="14759" href="Coalgebra.Recursive.html#1171" class="Module">C2A-morphism</a> <a id="14772" class="Symbol">(</a><a id="14773" href="Coalgebra.Recursive.html#2530" class="Function">R&#39;.recur</a> <a id="14782" href="Coalgebra.Recursive.html#13859" class="Bound">B</a><a id="14783" class="Symbol">)</a>
                <a id="14801" class="Keyword">in</a>
                <a id="14820" class="Keyword">record</a> <a id="14827" class="Symbol">{</a>
                <a id="14845" href="Coalgebra.Recursive.html#1394" class="Field">f</a> <a id="14847" class="Symbol">=</a> <a id="14849" href="Coalgebra.Recursive.html#1394" class="Function">r&#39;.f</a> <a id="14854" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="14856" href="Categories.Functor.Core.html#455" class="Function">U.F₁</a> <a id="14861" href="Coalgebra.Recursive.html#14145" class="Bound">h</a><a id="14862" class="Symbol">;</a>
                <a id="14880" href="Coalgebra.Recursive.html#1412" class="Field">commutes</a> <a id="14889" class="Symbol">=</a>
                <a id="14907" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
                <a id="14929" href="Coalgebra.Recursive.html#1394" class="Function">r&#39;.f</a> <a id="14934" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="14936" href="Categories.Functor.Core.html#455" class="Function">U.F₁</a> <a id="14941" href="Coalgebra.Recursive.html#14145" class="Bound">h</a> <a id="14943" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="14946" href="Coalgebra.Recursive.html#1412" class="Function">r&#39;.commutes</a> <a id="14958" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="14966" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
                <a id="14984" class="Symbol">(</a><a id="14985" href="Categories.Functor.Algebra.html#587" class="Field">B.α</a> <a id="14989" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="14991" class="Symbol">(</a><a id="14992" href="Categories.Functor.Core.html#455" class="Field">F.F₁</a> <a id="14997" href="Coalgebra.Recursive.html#1394" class="Function">r&#39;.f</a> <a id="15002" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="15004" href="Categories.Functor.Coalgebra.html#585" class="Function">R&#39;.α</a><a id="15008" class="Symbol">))</a> <a id="15011" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="15013" href="Categories.Functor.Core.html#455" class="Function">U.F₁</a> <a id="15018" href="Coalgebra.Recursive.html#14145" class="Bound">h</a> <a id="15020" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="15023" href="Categories.Category.Core.html#715" class="Function">assoc</a> <a id="15029" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
                <a id="15047" href="Categories.Functor.Algebra.html#587" class="Field">B.α</a> <a id="15051" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="15053" class="Symbol">((</a><a id="15055" href="Categories.Functor.Core.html#455" class="Field">F.F₁</a> <a id="15060" href="Coalgebra.Recursive.html#1394" class="Function">r&#39;.f</a> <a id="15065" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="15067" href="Categories.Functor.Coalgebra.html#585" class="Function">R&#39;.α</a><a id="15071" class="Symbol">)</a> <a id="15073" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="15075" href="Categories.Functor.Core.html#455" class="Function">U.F₁</a> <a id="15080" href="Coalgebra.Recursive.html#14145" class="Bound">h</a><a id="15081" class="Symbol">)</a> <a id="15083" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="15086" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="15094" href="Categories.Category.Core.html#715" class="Function">assoc</a> <a id="15100" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
                <a id="15118" href="Categories.Functor.Algebra.html#587" class="Field">B.α</a> <a id="15122" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="15124" class="Symbol">(</a><a id="15125" href="Categories.Functor.Core.html#455" class="Field">F.F₁</a> <a id="15130" href="Coalgebra.Recursive.html#1394" class="Function">r&#39;.f</a> <a id="15135" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="15137" class="Symbol">(</a><a id="15138" href="Categories.Functor.Coalgebra.html#585" class="Function">R&#39;.α</a> <a id="15143" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="15145" href="Categories.Functor.Core.html#455" class="Function">U.F₁</a> <a id="15150" href="Coalgebra.Recursive.html#14145" class="Bound">h</a><a id="15151" class="Symbol">))</a> <a id="15154" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="15157" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="15165" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="15173" href="Categories.Functor.Coalgebra.html#1433" class="Function">h.commutes</a> <a id="15184" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
                <a id="15202" href="Categories.Functor.Algebra.html#587" class="Field">B.α</a> <a id="15206" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="15208" class="Symbol">(</a><a id="15209" href="Categories.Functor.Core.html#455" class="Field">F.F₁</a> <a id="15214" href="Coalgebra.Recursive.html#1394" class="Function">r&#39;.f</a> <a id="15219" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="15221" class="Symbol">(</a><a id="15222" href="Categories.Functor.Core.html#455" class="Field">F.F₁</a> <a id="15227" class="Symbol">(</a><a id="15228" href="Categories.Functor.Core.html#455" class="Function">U.F₁</a> <a id="15233" href="Coalgebra.Recursive.html#14145" class="Bound">h</a><a id="15234" class="Symbol">)</a> <a id="15236" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="15238" href="Categories.Functor.Coalgebra.html#585" class="Function">R.α</a><a id="15241" class="Symbol">))</a> <a id="15244" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="15247" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="15255" href="Categories.Category.Core.html#1004" class="Function">sym-assoc</a> <a id="15265" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
                <a id="15283" href="Categories.Functor.Algebra.html#587" class="Field">B.α</a> <a id="15287" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="15289" class="Symbol">((</a><a id="15291" href="Categories.Functor.Core.html#455" class="Field">F.F₁</a> <a id="15296" href="Coalgebra.Recursive.html#1394" class="Function">r&#39;.f</a> <a id="15301" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="15303" href="Categories.Functor.Core.html#455" class="Field">F.F₁</a> <a id="15308" class="Symbol">(</a><a id="15309" href="Categories.Functor.Core.html#455" class="Function">U.F₁</a> <a id="15314" href="Coalgebra.Recursive.html#14145" class="Bound">h</a><a id="15315" class="Symbol">))</a> <a id="15318" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="15320" href="Categories.Functor.Coalgebra.html#585" class="Function">R.α</a><a id="15323" class="Symbol">)</a> <a id="15325" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">≈˘⟨</a> <a id="15329" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="15337" href="Categories.Functor.Core.html#565" class="Field">F.homomorphism</a> <a id="15352" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="15360" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">⟩</a>
                <a id="15378" href="Categories.Functor.Algebra.html#587" class="Field">B.α</a> <a id="15382" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="15384" href="Categories.Functor.Core.html#455" class="Field">F.F₁</a> <a id="15389" class="Symbol">(</a><a id="15390" href="Coalgebra.Recursive.html#1394" class="Function">r&#39;.f</a> <a id="15395" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="15397" href="Categories.Functor.Core.html#455" class="Function">U.F₁</a> <a id="15402" href="Coalgebra.Recursive.html#14145" class="Bound">h</a><a id="15403" class="Symbol">)</a> <a id="15405" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="15407" href="Categories.Functor.Coalgebra.html#585" class="Function">R.α</a>
                <a id="15427" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
                <a id="15445" class="Symbol">}</a>
            <a id="15459" class="Keyword">in</a>
            <a id="15474" href="Coalgebra.Recursive.html#2617" class="Function">R.unique</a> <a id="15483" href="Coalgebra.Recursive.html#13859" class="Bound">B</a> <a id="15485" href="Coalgebra.Recursive.html#14660" class="Bound">sol</a> <a id="15489" class="Symbol">(</a><a id="15490" href="Coalgebra.Recursive.html#2530" class="Function">R.recur</a> <a id="15498" href="Coalgebra.Recursive.html#13859" class="Bound">B</a><a id="15499" class="Symbol">)</a>
        <a id="15509" class="Symbol">}</a> <a id="15511" class="Symbol">}</a>
    <a id="15517" class="Comment">--</a>
    <a id="15524" class="Comment">-- the induced solution for an algebra</a>
    <a id="15567" href="Coalgebra.Recursive.html#15567" class="Function">alg2solution</a> <a id="15580" class="Symbol">:</a> <a id="15582" class="Symbol">(</a><a id="15583" href="Coalgebra.Recursive.html#15583" class="Bound">B</a> <a id="15585" class="Symbol">:</a> <a id="15587" href="Categories.Functor.Algebra.html#487" class="Record">F-Algebra</a> <a id="15597" href="Coalgebra.Recursive.html#186" class="Bound">F</a><a id="15598" class="Symbol">)</a> <a id="15600" class="Symbol">→</a> <a id="15602" href="Coalgebra.Recursive.html#1171" class="Record">C2A-morphism</a> <a id="15615" href="Categories.Diagram.Colimit.html#1191" class="Function">Coalg-colim.coapex</a> <a id="15634" href="Coalgebra.Recursive.html#15583" class="Bound">B</a>
    <a id="15640" href="Coalgebra.Recursive.html#15567" class="Function">alg2solution</a> <a id="15653" href="Coalgebra.Recursive.html#15653" class="Bound">B</a> <a id="15655" class="Symbol">=</a>
      <a id="15663" class="Keyword">let</a>
        <a id="15675" class="Keyword">module</a> <a id="15682" href="Coalgebra.Recursive.html#15682" class="Module">B</a> <a id="15684" class="Symbol">=</a> <a id="15686" href="Categories.Functor.Algebra.html#487" class="Module">F-Algebra</a> <a id="15696" href="Coalgebra.Recursive.html#15653" class="Bound">B</a>
        <a id="15706" class="Keyword">open</a> <a id="15711" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="15720" href="Coalgebra.Recursive.html#165" class="Bound">𝒞</a>
        <a id="15730" class="Keyword">open</a> <a id="15735" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>

        <a id="15757" href="Coalgebra.Recursive.html#15757" class="Bound">sol</a> <a id="15761" class="Symbol">:</a> <a id="15763" href="Coalgebra.Recursive.html#165" class="Bound">𝒞</a> <a id="15765" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="15767" href="Categories.Functor.Coalgebra.html#571" class="Field">F-Coalgebra.A</a> <a id="15781" href="Categories.Diagram.Colimit.html#1191" class="Function">Coalg-colim.coapex</a> <a id="15800" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="15802" href="Categories.Functor.Algebra.html#573" class="Field">B.A</a> <a id="15806" href="Categories.Category.html#502" class="Function Operator">]</a>
        <a id="15816" href="Coalgebra.Recursive.html#15757" class="Bound">sol</a> <a id="15820" class="Symbol">=</a> <a id="15822" href="Categories.Diagram.Colimit.html#1313" class="Function">𝒞-colim.rep</a> <a id="15834" class="Symbol">(</a><a id="15835" href="Coalgebra.Recursive.html#13771" class="Function">alg2cocone</a> <a id="15846" href="Coalgebra.Recursive.html#15653" class="Bound">B</a><a id="15847" class="Symbol">)</a>
      <a id="15855" class="Keyword">in</a>
      <a id="15864" class="Keyword">record</a> <a id="15871" class="Symbol">{</a> <a id="15873" href="Coalgebra.Recursive.html#1394" class="Field">f</a> <a id="15875" class="Symbol">=</a> <a id="15877" href="Coalgebra.Recursive.html#15757" class="Bound">sol</a> <a id="15881" class="Symbol">;</a>
        <a id="15891" href="Coalgebra.Recursive.html#1412" class="Field">commutes</a> <a id="15900" class="Symbol">=</a> <a id="15902" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#5295" class="Function">colimit-is-jointly-epic</a> <a id="15926" href="Coalgebra.Recursive.html#13397" class="Bound">𝒞-colim</a> <a id="15934" class="Symbol">λ</a> <a id="15936" href="Coalgebra.Recursive.html#15936" class="Bound">R</a> <a id="15938" class="Symbol">→</a>
            <a id="15952" class="Keyword">let</a>
              <a id="15970" class="Keyword">module</a> <a id="15977" href="Coalgebra.Recursive.html#15977" class="Module">R</a> <a id="15979" class="Symbol">=</a> <a id="15981" href="Coalgebra.Recursive.html#8832" class="Module">R-Coalgebra</a> <a id="15993" class="Symbol">(</a><a id="15994" href="Categories.Functor.Core.html#432" class="Function">J.F₀</a> <a id="15999" href="Coalgebra.Recursive.html#15936" class="Bound">R</a><a id="16000" class="Symbol">)</a>
              <a id="16016" class="Keyword">module</a> <a id="16023" href="Coalgebra.Recursive.html#16023" class="Module">R-sol</a> <a id="16029" class="Symbol">=</a> <a id="16031" href="Coalgebra.Recursive.html#1171" class="Module">C2A-morphism</a> <a id="16044" class="Symbol">(</a><a id="16045" href="Coalgebra.Recursive.html#2530" class="Function">R.recur</a> <a id="16053" href="Coalgebra.Recursive.html#15653" class="Bound">B</a><a id="16054" class="Symbol">)</a>
            <a id="16068" class="Keyword">in</a>
            <a id="16083" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
            <a id="16101" href="Coalgebra.Recursive.html#15757" class="Bound">sol</a> <a id="16105" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="16107" href="Categories.Diagram.Colimit.html#1204" class="Function">𝒞-colim.proj</a> <a id="16120" href="Coalgebra.Recursive.html#15936" class="Bound">R</a>
              <a id="16136" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="16139" href="Categories.Diagram.Colimit.html#1692" class="Function">𝒞-colim.commute</a> <a id="16155" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
            <a id="16169" href="Coalgebra.Recursive.html#1394" class="Function">R-sol.f</a>
              <a id="16191" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="16194" href="Coalgebra.Recursive.html#1412" class="Function">R-sol.commutes</a> <a id="16209" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
            <a id="16223" href="Categories.Functor.Algebra.html#587" class="Field">B.α</a> <a id="16227" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="16229" href="Categories.Functor.Core.html#455" class="Field">F.F₁</a> <a id="16234" href="Coalgebra.Recursive.html#1394" class="Function">R-sol.f</a> <a id="16242" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="16244" href="Categories.Functor.Coalgebra.html#585" class="Function">R.α</a>
              <a id="16262" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">≈˘⟨</a> <a id="16266" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="16274" href="Categories.Functor.Core.html#696" class="Field">F.F-resp-≈</a> <a id="16285" href="Categories.Diagram.Colimit.html#1692" class="Function">𝒞-colim.commute</a> <a id="16301" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="16309" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">⟩</a>
            <a id="16323" href="Categories.Functor.Algebra.html#587" class="Field">B.α</a> <a id="16327" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="16329" href="Categories.Functor.Core.html#455" class="Field">F.F₁</a> <a id="16334" class="Symbol">(</a><a id="16335" href="Coalgebra.Recursive.html#15757" class="Bound">sol</a> <a id="16339" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="16341" href="Categories.Diagram.Colimit.html#1204" class="Function">𝒞-colim.proj</a> <a id="16354" href="Coalgebra.Recursive.html#15936" class="Bound">R</a><a id="16355" class="Symbol">)</a> <a id="16357" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="16359" href="Categories.Functor.Coalgebra.html#585" class="Function">R.α</a>
              <a id="16377" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="16380" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="16388" href="Categories.Functor.Core.html#565" class="Field">F.homomorphism</a> <a id="16403" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="16411" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
            <a id="16425" href="Categories.Functor.Algebra.html#587" class="Field">B.α</a> <a id="16429" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="16431" class="Symbol">(</a><a id="16432" href="Categories.Functor.Core.html#455" class="Field">F.F₁</a> <a id="16437" href="Coalgebra.Recursive.html#15757" class="Bound">sol</a> <a id="16441" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="16443" href="Categories.Functor.Core.html#455" class="Field">F.F₁</a> <a id="16448" class="Symbol">(</a><a id="16449" href="Categories.Diagram.Colimit.html#1204" class="Function">𝒞-colim.proj</a> <a id="16462" href="Coalgebra.Recursive.html#15936" class="Bound">R</a><a id="16463" class="Symbol">))</a> <a id="16466" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="16468" href="Categories.Functor.Coalgebra.html#585" class="Function">R.α</a>
              <a id="16486" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="16489" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="16497" href="Categories.Category.Core.html#715" class="Function">assoc</a> <a id="16503" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
            <a id="16517" href="Categories.Functor.Algebra.html#587" class="Field">B.α</a> <a id="16521" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="16523" href="Categories.Functor.Core.html#455" class="Field">F.F₁</a> <a id="16528" href="Coalgebra.Recursive.html#15757" class="Bound">sol</a> <a id="16532" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="16534" class="Symbol">(</a><a id="16535" href="Categories.Functor.Core.html#455" class="Field">F.F₁</a> <a id="16540" class="Symbol">(</a><a id="16541" href="Categories.Diagram.Colimit.html#1204" class="Function">𝒞-colim.proj</a> <a id="16554" href="Coalgebra.Recursive.html#15936" class="Bound">R</a><a id="16555" class="Symbol">)</a> <a id="16557" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="16559" href="Categories.Functor.Coalgebra.html#585" class="Function">R.α</a><a id="16562" class="Symbol">)</a>
              <a id="16578" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">≈˘⟨</a> <a id="16582" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="16590" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="16598" href="Categories.Functor.Coalgebra.html#1433" class="Field">F-Coalgebra-Morphism.commutes</a> <a id="16628" class="Symbol">(</a><a id="16629" href="Categories.Diagram.Colimit.html#1204" class="Function">Coalg-colim.proj</a> <a id="16646" href="Coalgebra.Recursive.html#15936" class="Bound">R</a><a id="16647" class="Symbol">)</a> <a id="16649" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">⟩</a>
            <a id="16663" href="Categories.Functor.Algebra.html#587" class="Field">B.α</a> <a id="16667" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="16669" href="Categories.Functor.Core.html#455" class="Field">F.F₁</a> <a id="16674" href="Coalgebra.Recursive.html#15757" class="Bound">sol</a> <a id="16678" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="16680" href="Categories.Functor.Coalgebra.html#585" class="Field">F-Coalgebra.α</a> <a id="16694" href="Categories.Diagram.Colimit.html#1191" class="Function">Coalg-colim.coapex</a> <a id="16713" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="16715" href="Categories.Diagram.Colimit.html#1204" class="Function">𝒞-colim.proj</a> <a id="16728" href="Coalgebra.Recursive.html#15936" class="Bound">R</a>
              <a id="16744" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">≈˘⟨</a> <a id="16748" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a>  <a id="16757" href="Categories.Category.Core.html#715" class="Function">assoc</a> <a id="16763" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">⟩</a>
            <a id="16777" href="Categories.Functor.Algebra.html#587" class="Field">B.α</a> <a id="16781" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="16783" class="Symbol">(</a><a id="16784" href="Categories.Functor.Core.html#455" class="Field">F.F₁</a> <a id="16789" href="Coalgebra.Recursive.html#15757" class="Bound">sol</a> <a id="16793" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="16795" href="Categories.Functor.Coalgebra.html#585" class="Field">F-Coalgebra.α</a> <a id="16809" href="Categories.Diagram.Colimit.html#1191" class="Function">Coalg-colim.coapex</a><a id="16827" class="Symbol">)</a> <a id="16829" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="16831" href="Categories.Diagram.Colimit.html#1204" class="Function">𝒞-colim.proj</a> <a id="16844" href="Coalgebra.Recursive.html#15936" class="Bound">R</a>
              <a id="16860" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">≈˘⟨</a>  <a id="16865" href="Categories.Category.Core.html#715" class="Function">assoc</a> <a id="16871" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">⟩</a>
            <a id="16885" class="Symbol">(</a><a id="16886" href="Categories.Functor.Algebra.html#587" class="Field">B.α</a> <a id="16890" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="16892" href="Categories.Functor.Core.html#455" class="Field">F.F₁</a> <a id="16897" href="Coalgebra.Recursive.html#15757" class="Bound">sol</a> <a id="16901" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="16903" href="Categories.Functor.Coalgebra.html#585" class="Field">F-Coalgebra.α</a> <a id="16917" href="Categories.Diagram.Colimit.html#1191" class="Function">Coalg-colim.coapex</a><a id="16935" class="Symbol">)</a> <a id="16937" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="16939" href="Categories.Diagram.Colimit.html#1204" class="Function">𝒞-colim.proj</a> <a id="16952" href="Coalgebra.Recursive.html#15936" class="Bound">R</a>
            <a id="16966" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
          <a id="16978" class="Symbol">}</a>

    <a id="16985" class="Comment">-- we can then show that the colimit coalgebra must be recursive:</a>
    <a id="17055" href="Coalgebra.Recursive.html#17055" class="Function">R</a> <a id="17057" class="Symbol">:</a> <a id="17059" href="Coalgebra.Recursive.html#8832" class="Record">R-Coalgebra</a>
    <a id="17075" href="Coalgebra.Recursive.html#17055" class="Function">R</a> <a id="17077" class="Symbol">=</a> <a id="17079" class="Keyword">record</a> <a id="17086" class="Symbol">{</a>
      <a id="17094" href="Coalgebra.Recursive.html#8880" class="Field">coalg</a> <a id="17100" class="Symbol">=</a> <a id="17102" href="Categories.Diagram.Colimit.html#1191" class="Function">Coalg-colim.coapex</a> <a id="17121" class="Symbol">;</a>
      <a id="17129" href="Coalgebra.Recursive.html#8906" class="Field">ump</a> <a id="17133" class="Symbol">=</a> <a id="17135" class="Keyword">record</a> <a id="17142" class="Symbol">{</a>
        <a id="17152" href="Coalgebra.Recursive.html#2530" class="Field">recur</a> <a id="17158" class="Symbol">=</a> <a id="17160" href="Coalgebra.Recursive.html#15567" class="Function">alg2solution</a><a id="17172" class="Symbol">;</a>
        <a id="17182" href="Coalgebra.Recursive.html#2617" class="Field">unique</a> <a id="17189" class="Symbol">=</a> <a id="17191" class="Symbol">λ</a> <a id="17193" href="Coalgebra.Recursive.html#17193" class="Bound">B</a> <a id="17195" href="Coalgebra.Recursive.html#17195" class="Bound">g</a> <a id="17197" href="Coalgebra.Recursive.html#17197" class="Bound">h</a> <a id="17199" class="Symbol">→</a>
          <a id="17211" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#5295" class="Function">colimit-is-jointly-epic</a> <a id="17235" href="Coalgebra.Recursive.html#13397" class="Bound">𝒞-colim</a> <a id="17243" class="Symbol">λ</a> <a id="17245" href="Coalgebra.Recursive.html#17245" class="Bound">R</a> <a id="17247" class="Symbol">→</a>
            <a id="17261" class="Keyword">let</a>
              <a id="17279" class="Keyword">open</a> <a id="17284" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="17293" href="Coalgebra.Recursive.html#165" class="Bound">𝒞</a>
              <a id="17309" class="Keyword">open</a> <a id="17314" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
              <a id="17341" class="Keyword">module</a> <a id="17348" href="Coalgebra.Recursive.html#17348" class="Module">B</a> <a id="17350" class="Symbol">=</a> <a id="17352" href="Categories.Functor.Algebra.html#487" class="Module">F-Algebra</a> <a id="17362" href="Coalgebra.Recursive.html#17193" class="Bound">B</a>
              <a id="17378" class="Keyword">module</a> <a id="17385" href="Coalgebra.Recursive.html#17385" class="Module">R</a> <a id="17387" class="Symbol">=</a> <a id="17389" href="Coalgebra.Recursive.html#8832" class="Module">R-Coalgebra</a> <a id="17401" class="Symbol">(</a><a id="17402" href="Categories.Functor.Core.html#432" class="Function">J.F₀</a> <a id="17407" href="Coalgebra.Recursive.html#17245" class="Bound">R</a><a id="17408" class="Symbol">)</a>
              <a id="17424" class="Comment">-- we need to show that every solution in the colim induces a solution of R</a>
              <a id="17514" href="Coalgebra.Recursive.html#17514" class="Bound">proj-sol</a> <a id="17523" class="Symbol">:</a> <a id="17525" href="Coalgebra.Recursive.html#1171" class="Record">C2A-morphism</a> <a id="17538" href="Categories.Diagram.Colimit.html#1191" class="Function">Coalg-colim.coapex</a> <a id="17557" href="Coalgebra.Recursive.html#17193" class="Bound">B</a> <a id="17559" class="Symbol">→</a> <a id="17561" href="Coalgebra.Recursive.html#1171" class="Record">C2A-morphism</a> <a id="17574" href="Coalgebra.Recursive.html#8880" class="Function">R.coalg</a> <a id="17582" href="Coalgebra.Recursive.html#17193" class="Bound">B</a>
              <a id="17598" href="Coalgebra.Recursive.html#17514" class="Bound">proj-sol</a> <a id="17607" href="Coalgebra.Recursive.html#17607" class="Bound">s</a> <a id="17609" class="Symbol">=</a>
                <a id="17627" class="Keyword">let</a> <a id="17631" class="Keyword">module</a> <a id="17638" href="Coalgebra.Recursive.html#17638" class="Module">s</a> <a id="17640" class="Symbol">=</a> <a id="17642" href="Coalgebra.Recursive.html#1171" class="Module">C2A-morphism</a> <a id="17655" href="Coalgebra.Recursive.html#17607" class="Bound">s</a> <a id="17657" class="Keyword">in</a>
                <a id="17676" class="Keyword">record</a> <a id="17683" class="Symbol">{</a>
                <a id="17701" href="Coalgebra.Recursive.html#1394" class="Field">f</a> <a id="17703" class="Symbol">=</a> <a id="17705" href="Coalgebra.Recursive.html#1394" class="Field">s.f</a> <a id="17709" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="17711" href="Categories.Diagram.Colimit.html#1204" class="Function">𝒞-colim.proj</a> <a id="17724" href="Coalgebra.Recursive.html#17245" class="Bound">R</a> <a id="17726" class="Symbol">;</a>
                <a id="17744" href="Coalgebra.Recursive.html#1412" class="Field">commutes</a> <a id="17753" class="Symbol">=</a>
                  <a id="17773" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
                  <a id="17797" href="Coalgebra.Recursive.html#1394" class="Field">s.f</a> <a id="17801" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="17803" href="Categories.Diagram.Colimit.html#1204" class="Function">𝒞-colim.proj</a> <a id="17816" href="Coalgebra.Recursive.html#17245" class="Bound">R</a>
                    <a id="17838" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="17841" href="Coalgebra.Recursive.html#1412" class="Field">s.commutes</a> <a id="17852" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="17860" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
                  <a id="17880" class="Symbol">(</a><a id="17881" href="Categories.Functor.Algebra.html#587" class="Function">B.α</a> <a id="17885" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="17887" href="Categories.Functor.Core.html#455" class="Field">F.F₁</a> <a id="17892" href="Coalgebra.Recursive.html#1394" class="Field">s.f</a> <a id="17896" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="17898" href="Categories.Functor.Coalgebra.html#585" class="Field">F-Coalgebra.α</a> <a id="17912" href="Categories.Diagram.Colimit.html#1191" class="Function">Coalg-colim.coapex</a><a id="17930" class="Symbol">)</a> <a id="17932" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="17934" href="Categories.Diagram.Colimit.html#1204" class="Function">𝒞-colim.proj</a> <a id="17947" href="Coalgebra.Recursive.html#17245" class="Bound">R</a>
                    <a id="17969" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="17972" href="Categories.Category.Core.html#715" class="Function">assoc</a> <a id="17978" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
                  <a id="17998" href="Categories.Functor.Algebra.html#587" class="Function">B.α</a> <a id="18002" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="18004" class="Symbol">((</a><a id="18006" href="Categories.Functor.Core.html#455" class="Field">F.F₁</a> <a id="18011" href="Coalgebra.Recursive.html#1394" class="Field">s.f</a> <a id="18015" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="18017" href="Categories.Functor.Coalgebra.html#585" class="Field">F-Coalgebra.α</a> <a id="18031" href="Categories.Diagram.Colimit.html#1191" class="Function">Coalg-colim.coapex</a><a id="18049" class="Symbol">)</a> <a id="18051" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="18053" href="Categories.Diagram.Colimit.html#1204" class="Function">𝒞-colim.proj</a> <a id="18066" href="Coalgebra.Recursive.html#17245" class="Bound">R</a><a id="18067" class="Symbol">)</a>
                    <a id="18089" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="18092" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="18100" href="Categories.Category.Core.html#715" class="Function">assoc</a> <a id="18106" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
                  <a id="18126" href="Categories.Functor.Algebra.html#587" class="Function">B.α</a> <a id="18130" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="18132" href="Categories.Functor.Core.html#455" class="Field">F.F₁</a> <a id="18137" href="Coalgebra.Recursive.html#1394" class="Field">s.f</a> <a id="18141" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="18143" href="Categories.Functor.Coalgebra.html#585" class="Field">F-Coalgebra.α</a> <a id="18157" href="Categories.Diagram.Colimit.html#1191" class="Function">Coalg-colim.coapex</a> <a id="18176" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="18178" href="Categories.Diagram.Colimit.html#1204" class="Function">𝒞-colim.proj</a> <a id="18191" href="Coalgebra.Recursive.html#17245" class="Bound">R</a>
                    <a id="18213" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="18216" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="18224" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="18232" href="Categories.Functor.Coalgebra.html#1433" class="Field">F-Coalgebra-Morphism.commutes</a> <a id="18262" class="Symbol">(</a><a id="18263" href="Categories.Diagram.Colimit.html#1204" class="Function">Coalg-colim.proj</a> <a id="18280" href="Coalgebra.Recursive.html#17245" class="Bound">R</a><a id="18281" class="Symbol">)</a> <a id="18283" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
                  <a id="18303" href="Categories.Functor.Algebra.html#587" class="Function">B.α</a> <a id="18307" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="18309" href="Categories.Functor.Core.html#455" class="Field">F.F₁</a> <a id="18314" href="Coalgebra.Recursive.html#1394" class="Field">s.f</a> <a id="18318" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="18320" href="Categories.Functor.Core.html#455" class="Field">F.F₁</a> <a id="18325" class="Symbol">(</a><a id="18326" href="Categories.Diagram.Colimit.html#1204" class="Function">𝒞-colim.proj</a> <a id="18339" href="Coalgebra.Recursive.html#17245" class="Bound">R</a><a id="18340" class="Symbol">)</a> <a id="18342" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="18344" href="Categories.Functor.Coalgebra.html#585" class="Function">R.α</a>
                    <a id="18368" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">≈˘⟨</a> <a id="18372" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="18380" href="Categories.Category.Core.html#715" class="Function">assoc</a> <a id="18386" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">⟩</a>
                  <a id="18406" href="Categories.Functor.Algebra.html#587" class="Function">B.α</a> <a id="18410" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="18412" class="Symbol">(</a><a id="18413" href="Categories.Functor.Core.html#455" class="Field">F.F₁</a> <a id="18418" href="Coalgebra.Recursive.html#1394" class="Field">s.f</a> <a id="18422" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="18424" href="Categories.Functor.Core.html#455" class="Field">F.F₁</a> <a id="18429" class="Symbol">(</a><a id="18430" href="Categories.Diagram.Colimit.html#1204" class="Function">𝒞-colim.proj</a> <a id="18443" href="Coalgebra.Recursive.html#17245" class="Bound">R</a><a id="18444" class="Symbol">))</a> <a id="18447" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="18449" href="Categories.Functor.Coalgebra.html#585" class="Function">R.α</a>
                    <a id="18473" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">≈˘⟨</a> <a id="18477" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="18485" href="Categories.Functor.Core.html#565" class="Field">F.homomorphism</a> <a id="18500" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="18508" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">⟩</a>
                  <a id="18528" href="Categories.Functor.Algebra.html#587" class="Function">B.α</a> <a id="18532" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="18534" href="Categories.Functor.Core.html#455" class="Field">F.F₁</a> <a id="18539" class="Symbol">(</a><a id="18540" href="Coalgebra.Recursive.html#1394" class="Field">s.f</a> <a id="18544" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="18546" href="Categories.Diagram.Colimit.html#1204" class="Function">𝒞-colim.proj</a> <a id="18559" href="Coalgebra.Recursive.html#17245" class="Bound">R</a><a id="18560" class="Symbol">)</a> <a id="18562" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="18564" href="Categories.Functor.Coalgebra.html#585" class="Function">R.α</a>
                  <a id="18586" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
                <a id="18604" class="Symbol">}</a>
            <a id="18618" class="Keyword">in</a>
            <a id="18633" href="Coalgebra.Recursive.html#2617" class="Function">R.unique</a> <a id="18642" href="Coalgebra.Recursive.html#17193" class="Bound">B</a> <a id="18644" class="Symbol">(</a><a id="18645" href="Coalgebra.Recursive.html#17514" class="Bound">proj-sol</a> <a id="18654" href="Coalgebra.Recursive.html#17195" class="Bound">g</a><a id="18655" class="Symbol">)</a> <a id="18657" class="Symbol">(</a><a id="18658" href="Coalgebra.Recursive.html#17514" class="Bound">proj-sol</a> <a id="18667" href="Coalgebra.Recursive.html#17197" class="Bound">h</a><a id="18668" class="Symbol">)</a>
        <a id="18678" class="Symbol">}</a> <a id="18680" class="Symbol">}</a>


<a id="retract-coalgebra"></a><a id="18684" href="Coalgebra.Recursive.html#18684" class="Function">retract-coalgebra</a> <a id="18702" class="Symbol">:</a> <a id="18704" class="Symbol">(</a><a id="18705" href="Coalgebra.Recursive.html#18705" class="Bound">X</a> <a id="18707" class="Symbol">:</a> <a id="18709" href="Categories.Functor.Coalgebra.html#483" class="Record">F-Coalgebra</a> <a id="18721" href="Coalgebra.Recursive.html#186" class="Bound">F</a><a id="18722" class="Symbol">)</a> <a id="18724" class="Symbol">{</a><a id="18725" href="Coalgebra.Recursive.html#18725" class="Bound">Y</a> <a id="18727" class="Symbol">:</a> <a id="18729" href="Categories.Category.Core.html#559" class="Function">𝒞.Obj</a><a id="18734" class="Symbol">}</a>
  <a id="18738" class="Symbol">→</a> <a id="18740" href="Categories.Morphism.html#1770" class="Record">Retract</a> <a id="18748" href="Coalgebra.Recursive.html#165" class="Bound">𝒞</a> <a id="18750" class="Symbol">(</a><a id="18751" href="Categories.Functor.Coalgebra.html#571" class="Field">F-Coalgebra.A</a> <a id="18765" href="Coalgebra.Recursive.html#18705" class="Bound">X</a><a id="18766" class="Symbol">)</a> <a id="18768" href="Coalgebra.Recursive.html#18725" class="Bound">Y</a>
  <a id="18772" class="Symbol">→</a> <a id="18774" href="Categories.Functor.Coalgebra.html#483" class="Record">F-Coalgebra</a> <a id="18786" href="Coalgebra.Recursive.html#186" class="Bound">F</a>
<a id="18788" href="Coalgebra.Recursive.html#18684" class="Function">retract-coalgebra</a> <a id="18806" href="Coalgebra.Recursive.html#18806" class="Bound">X</a> <a id="18808" class="Symbol">{</a><a id="18809" href="Coalgebra.Recursive.html#18809" class="Bound">Y</a><a id="18810" class="Symbol">}</a> <a id="18812" href="Coalgebra.Recursive.html#18812" class="Bound">r</a> <a id="18814" class="Symbol">=</a> <a id="18816" class="Keyword">record</a> <a id="18823" class="Symbol">{</a> <a id="18825" href="Categories.Functor.Coalgebra.html#571" class="Field">A</a> <a id="18827" class="Symbol">=</a> <a id="18829" href="Coalgebra.Recursive.html#18809" class="Bound">Y</a> <a id="18831" class="Symbol">;</a> <a id="18833" href="Categories.Functor.Coalgebra.html#585" class="Field">α</a> <a id="18835" class="Symbol">=</a> <a id="18837" href="Categories.Functor.Core.html#455" class="Function">F₁</a> <a id="18840" href="Categories.Morphism.html#1822" class="Field">r.section</a> <a id="18850" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="18852" href="Categories.Functor.Coalgebra.html#585" class="Function">X.α</a> <a id="18856" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="18858" href="Categories.Morphism.html#1842" class="Field">r.retract</a> <a id="18868" class="Symbol">}</a>
  <a id="18872" class="Keyword">where</a>
    <a id="18882" class="Keyword">open</a> <a id="18887" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="18895" href="Coalgebra.Recursive.html#186" class="Bound">F</a>
    <a id="18901" class="Keyword">open</a> <a id="18906" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="18915" href="Coalgebra.Recursive.html#165" class="Bound">𝒞</a>
    <a id="18921" class="Keyword">module</a> <a id="18928" href="Coalgebra.Recursive.html#18928" class="Module">r</a> <a id="18930" class="Symbol">=</a> <a id="18932" href="Categories.Morphism.html#1770" class="Module">Retract</a> <a id="18940" href="Coalgebra.Recursive.html#18812" class="Bound">r</a>
    <a id="18946" class="Keyword">module</a> <a id="18953" href="Coalgebra.Recursive.html#18953" class="Module">X</a> <a id="18955" class="Symbol">=</a> <a id="18957" href="Categories.Functor.Coalgebra.html#483" class="Module">F-Coalgebra</a> <a id="18969" href="Coalgebra.Recursive.html#18806" class="Bound">X</a>


<a id="retract-coalgebra-hom"></a><a id="18973" href="Coalgebra.Recursive.html#18973" class="Function">retract-coalgebra-hom</a> <a id="18995" class="Symbol">:</a> <a id="18997" class="Symbol">(</a><a id="18998" href="Coalgebra.Recursive.html#18998" class="Bound">X</a> <a id="19000" class="Symbol">:</a> <a id="19002" href="Categories.Functor.Coalgebra.html#483" class="Record">F-Coalgebra</a> <a id="19014" href="Coalgebra.Recursive.html#186" class="Bound">F</a><a id="19015" class="Symbol">)</a> <a id="19017" class="Symbol">{</a><a id="19018" href="Coalgebra.Recursive.html#19018" class="Bound">Y</a> <a id="19020" class="Symbol">:</a> <a id="19022" href="Categories.Category.Core.html#559" class="Function">𝒞.Obj</a><a id="19027" class="Symbol">}</a>
  <a id="19031" class="Symbol">→</a> <a id="19033" class="Symbol">(</a><a id="19034" href="Coalgebra.Recursive.html#19034" class="Bound">r</a> <a id="19036" class="Symbol">:</a> <a id="19038" href="Categories.Morphism.html#1770" class="Record">Retract</a> <a id="19046" href="Coalgebra.Recursive.html#165" class="Bound">𝒞</a> <a id="19048" class="Symbol">(</a><a id="19049" href="Categories.Functor.Coalgebra.html#571" class="Field">F-Coalgebra.A</a> <a id="19063" href="Coalgebra.Recursive.html#18998" class="Bound">X</a><a id="19064" class="Symbol">)</a> <a id="19066" href="Coalgebra.Recursive.html#19018" class="Bound">Y</a><a id="19067" class="Symbol">)</a>
  <a id="19071" class="Symbol">→</a> <a id="19073" href="Categories.Category.Construction.F-Coalgebras.html#598" class="Function">F-Coalgebras</a> <a id="19086" href="Coalgebra.Recursive.html#186" class="Bound">F</a> <a id="19088" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="19090" href="Coalgebra.Recursive.html#18998" class="Bound">X</a> <a id="19092" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="19094" href="Coalgebra.Recursive.html#18684" class="Function">retract-coalgebra</a> <a id="19112" href="Coalgebra.Recursive.html#18998" class="Bound">X</a> <a id="19114" href="Coalgebra.Recursive.html#19034" class="Bound">r</a> <a id="19116" href="Categories.Category.html#502" class="Function Operator">]</a>
<a id="19118" href="Coalgebra.Recursive.html#18973" class="Function">retract-coalgebra-hom</a> <a id="19140" href="Coalgebra.Recursive.html#19140" class="Bound">X</a> <a id="19142" class="Symbol">{</a><a id="19143" href="Coalgebra.Recursive.html#19143" class="Bound">Y</a><a id="19144" class="Symbol">}</a> <a id="19146" href="Coalgebra.Recursive.html#19146" class="Bound">r</a> <a id="19148" class="Symbol">=</a>
  <a id="19152" class="Keyword">record</a> <a id="19159" class="Symbol">{</a> <a id="19161" href="Categories.Functor.Coalgebra.html#1411" class="Field">f</a> <a id="19163" class="Symbol">=</a> <a id="19165" href="Categories.Morphism.html#1822" class="Field">r.section</a> <a id="19175" class="Symbol">;</a> <a id="19177" href="Categories.Functor.Coalgebra.html#1433" class="Field">commutes</a> <a id="19186" class="Symbol">=</a> <a id="19188" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="19198" class="Symbol">(</a><a id="19199" href="Categories.Functor.Core.html#455" class="Function">F₁</a> <a id="19202" href="Categories.Morphism.html#1822" class="Field">r.section</a> <a id="19212" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="19214" href="Categories.Functor.Coalgebra.html#585" class="Function">X.α</a> <a id="19218" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="19220" href="Categories.Morphism.html#1842" class="Field">r.retract</a><a id="19229" class="Symbol">)</a> <a id="19231" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="19233" href="Categories.Morphism.html#1822" class="Field">r.section</a> <a id="19243" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="19246" href="Categories.Morphism.Reasoning.Core.html#2226" class="Function">assoc²βε</a> <a id="19255" href="Coalgebra.Recursive.html#165" class="Bound">𝒞</a> <a id="19257" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="19263" href="Categories.Functor.Core.html#455" class="Function">F₁</a> <a id="19266" href="Categories.Morphism.html#1822" class="Field">r.section</a> <a id="19276" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="19278" href="Categories.Functor.Coalgebra.html#585" class="Function">X.α</a> <a id="19282" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="19284" href="Categories.Morphism.html#1842" class="Field">r.retract</a> <a id="19294" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="19296" href="Categories.Morphism.html#1822" class="Field">r.section</a> <a id="19306" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="19309" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="19317" href="Categories.Morphism.Reasoning.Core.html#4341" class="Function">elimʳ</a> <a id="19323" href="Coalgebra.Recursive.html#165" class="Bound">𝒞</a> <a id="19325" href="Categories.Morphism.html#1862" class="Field">r.is-retract</a> <a id="19338" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="19344" href="Categories.Functor.Core.html#455" class="Function">F₁</a> <a id="19347" href="Categories.Morphism.html#1822" class="Field">r.section</a> <a id="19357" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="19359" href="Categories.Functor.Coalgebra.html#585" class="Function">X.α</a>
    <a id="19367" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a><a id="19368" class="Symbol">}</a>
  <a id="19372" class="Keyword">where</a>
    <a id="19382" class="Keyword">open</a> <a id="19387" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="19395" href="Coalgebra.Recursive.html#186" class="Bound">F</a>
    <a id="19401" class="Keyword">open</a> <a id="19406" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="19415" href="Coalgebra.Recursive.html#165" class="Bound">𝒞</a>
    <a id="19421" class="Keyword">open</a> <a id="19426" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
    <a id="19443" class="Keyword">module</a> <a id="19450" href="Coalgebra.Recursive.html#19450" class="Module">r</a> <a id="19452" class="Symbol">=</a> <a id="19454" href="Categories.Morphism.html#1770" class="Module">Retract</a> <a id="19462" href="Coalgebra.Recursive.html#19146" class="Bound">r</a>
    <a id="19468" class="Keyword">module</a> <a id="19475" href="Coalgebra.Recursive.html#19475" class="Module">X</a> <a id="19477" class="Symbol">=</a> <a id="19479" href="Categories.Functor.Coalgebra.html#483" class="Module">F-Coalgebra</a> <a id="19491" href="Coalgebra.Recursive.html#19140" class="Bound">X</a>

<a id="retract-coalgebra-hom⁻¹"></a><a id="19494" href="Coalgebra.Recursive.html#19494" class="Function">retract-coalgebra-hom⁻¹</a> <a id="19518" class="Symbol">:</a> <a id="19520" class="Symbol">(</a><a id="19521" href="Coalgebra.Recursive.html#19521" class="Bound">X</a> <a id="19523" class="Symbol">:</a> <a id="19525" href="Categories.Functor.Coalgebra.html#483" class="Record">F-Coalgebra</a> <a id="19537" href="Coalgebra.Recursive.html#186" class="Bound">F</a><a id="19538" class="Symbol">)</a> <a id="19540" class="Symbol">{</a><a id="19541" href="Coalgebra.Recursive.html#19541" class="Bound">Y</a> <a id="19543" class="Symbol">:</a> <a id="19545" href="Categories.Category.Core.html#559" class="Function">𝒞.Obj</a><a id="19550" class="Symbol">}</a>
  <a id="19554" class="Symbol">→</a> <a id="19556" class="Symbol">(</a><a id="19557" href="Coalgebra.Recursive.html#19557" class="Bound">r</a> <a id="19559" class="Symbol">:</a> <a id="19561" href="Categories.Morphism.html#1770" class="Record">Retract</a> <a id="19569" href="Coalgebra.Recursive.html#165" class="Bound">𝒞</a> <a id="19571" class="Symbol">(</a><a id="19572" href="Categories.Functor.Coalgebra.html#571" class="Field">F-Coalgebra.A</a> <a id="19586" href="Coalgebra.Recursive.html#19521" class="Bound">X</a><a id="19587" class="Symbol">)</a> <a id="19589" href="Coalgebra.Recursive.html#19541" class="Bound">Y</a><a id="19590" class="Symbol">)</a>
  <a id="19594" class="Symbol">→</a> <a id="19596" href="Categories.Category.Construction.F-Coalgebras.html#598" class="Function">F-Coalgebras</a> <a id="19609" href="Coalgebra.Recursive.html#186" class="Bound">F</a> <a id="19611" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="19613" href="Coalgebra.Recursive.html#18684" class="Function">retract-coalgebra</a> <a id="19631" href="Coalgebra.Recursive.html#19521" class="Bound">X</a> <a id="19633" href="Coalgebra.Recursive.html#19557" class="Bound">r</a> <a id="19635" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="19637" href="Coalgebra.Recursive.html#19521" class="Bound">X</a> <a id="19639" href="Categories.Category.html#502" class="Function Operator">]</a>
<a id="19641" href="Coalgebra.Recursive.html#19494" class="Function">retract-coalgebra-hom⁻¹</a> <a id="19665" href="Coalgebra.Recursive.html#19665" class="Bound">X</a> <a id="19667" class="Symbol">{</a><a id="19668" href="Coalgebra.Recursive.html#19668" class="Bound">Y</a><a id="19669" class="Symbol">}</a> <a id="19671" href="Coalgebra.Recursive.html#19671" class="Bound">r</a> <a id="19673" class="Symbol">=</a>
  <a id="19677" class="Keyword">record</a> <a id="19684" class="Symbol">{</a> <a id="19686" href="Categories.Functor.Coalgebra.html#1411" class="Field">f</a> <a id="19688" class="Symbol">=</a> <a id="19690" href="Categories.Morphism.html#1842" class="Field">r.retract</a> <a id="19700" class="Symbol">;</a> <a id="19702" href="Categories.Functor.Coalgebra.html#1433" class="Field">commutes</a> <a id="19711" class="Symbol">=</a> <a id="19713" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="19723" href="Categories.Functor.Coalgebra.html#585" class="Function">X.α</a> <a id="19727" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="19729" href="Categories.Morphism.html#1842" class="Field">r.retract</a> <a id="19739" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">≈˘⟨</a> <a id="19743" href="Categories.Morphism.Reasoning.Core.html#3168" class="Function">pullˡ</a> <a id="19749" href="Coalgebra.Recursive.html#165" class="Bound">𝒞</a> <a id="19751" class="Symbol">(</a><a id="19752" href="Categories.Morphism.Reasoning.Core.html#4503" class="Function">elimˡ</a> <a id="19758" href="Coalgebra.Recursive.html#165" class="Bound">𝒞</a> <a id="19760" class="Symbol">(</a><a id="19761" href="Categories.Functor.Core.html#696" class="Function">F-resp-≈</a> <a id="19770" href="Categories.Morphism.html#1862" class="Field">r.is-retract</a> <a id="19783" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="19785" href="Categories.Functor.Core.html#511" class="Function">identity</a><a id="19793" class="Symbol">))</a> <a id="19796" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">⟩</a>
    <a id="19802" href="Categories.Functor.Core.html#455" class="Function">F₁</a> <a id="19805" class="Symbol">(</a><a id="19806" href="Categories.Morphism.html#1842" class="Field">r.retract</a> <a id="19816" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="19818" href="Categories.Morphism.html#1822" class="Field">r.section</a><a id="19827" class="Symbol">)</a> <a id="19829" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="19831" href="Categories.Functor.Coalgebra.html#585" class="Function">X.α</a> <a id="19835" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="19837" href="Categories.Morphism.html#1842" class="Field">r.retract</a> <a id="19847" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="19850" href="Categories.Morphism.Reasoning.Core.html#3605" class="Function">pushˡ</a> <a id="19856" href="Coalgebra.Recursive.html#165" class="Bound">𝒞</a> <a id="19858" href="Categories.Functor.Core.html#565" class="Function">homomorphism</a> <a id="19871" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="19877" href="Categories.Functor.Core.html#455" class="Function">F₁</a> <a id="19880" href="Categories.Morphism.html#1842" class="Field">r.retract</a> <a id="19890" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="19892" href="Categories.Functor.Core.html#455" class="Function">F₁</a> <a id="19895" href="Categories.Morphism.html#1822" class="Field">r.section</a> <a id="19905" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="19907" href="Categories.Functor.Coalgebra.html#585" class="Function">X.α</a> <a id="19911" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="19913" href="Categories.Morphism.html#1842" class="Field">r.retract</a>
    <a id="19927" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a><a id="19928" class="Symbol">}</a>
  <a id="19932" class="Keyword">where</a>
    <a id="19942" class="Keyword">open</a> <a id="19947" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="19955" href="Coalgebra.Recursive.html#186" class="Bound">F</a>
    <a id="19961" class="Keyword">open</a> <a id="19966" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="19975" href="Coalgebra.Recursive.html#165" class="Bound">𝒞</a>
    <a id="19981" class="Keyword">open</a> <a id="19986" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
    <a id="20003" class="Keyword">module</a> <a id="20010" href="Coalgebra.Recursive.html#20010" class="Module">r</a> <a id="20012" class="Symbol">=</a> <a id="20014" href="Categories.Morphism.html#1770" class="Module">Retract</a> <a id="20022" href="Coalgebra.Recursive.html#19671" class="Bound">r</a>
    <a id="20028" class="Keyword">module</a> <a id="20035" href="Coalgebra.Recursive.html#20035" class="Module">X</a> <a id="20037" class="Symbol">=</a> <a id="20039" href="Categories.Functor.Coalgebra.html#483" class="Module">F-Coalgebra</a> <a id="20051" href="Coalgebra.Recursive.html#19665" class="Bound">X</a>

<a id="retract-coalgebra-hom-to-iterate"></a><a id="20054" href="Coalgebra.Recursive.html#20054" class="Function">retract-coalgebra-hom-to-iterate</a> <a id="20087" class="Symbol">:</a> <a id="20089" class="Symbol">(</a><a id="20090" href="Coalgebra.Recursive.html#20090" class="Bound">X</a> <a id="20092" class="Symbol">:</a> <a id="20094" href="Categories.Functor.Coalgebra.html#483" class="Record">F-Coalgebra</a> <a id="20106" href="Coalgebra.Recursive.html#186" class="Bound">F</a><a id="20107" class="Symbol">)</a> <a id="20109" class="Symbol">{</a><a id="20110" href="Coalgebra.Recursive.html#20110" class="Bound">Y</a> <a id="20112" class="Symbol">:</a> <a id="20114" href="Categories.Category.Core.html#559" class="Function">𝒞.Obj</a><a id="20119" class="Symbol">}</a>
  <a id="20123" class="Symbol">→</a> <a id="20125" class="Symbol">(</a><a id="20126" href="Coalgebra.Recursive.html#20126" class="Bound">r</a> <a id="20128" class="Symbol">:</a> <a id="20130" href="Categories.Morphism.html#1770" class="Record">Retract</a> <a id="20138" href="Coalgebra.Recursive.html#165" class="Bound">𝒞</a> <a id="20140" class="Symbol">(</a><a id="20141" href="Categories.Functor.Coalgebra.html#571" class="Field">F-Coalgebra.A</a> <a id="20155" href="Coalgebra.Recursive.html#20090" class="Bound">X</a><a id="20156" class="Symbol">)</a> <a id="20158" href="Coalgebra.Recursive.html#20110" class="Bound">Y</a><a id="20159" class="Symbol">)</a>
  <a id="20163" class="Symbol">→</a> <a id="20165" href="Categories.Category.Construction.F-Coalgebras.html#598" class="Function">F-Coalgebras</a> <a id="20178" href="Coalgebra.Recursive.html#186" class="Bound">F</a> <a id="20180" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="20182" href="Coalgebra.Recursive.html#18684" class="Function">retract-coalgebra</a> <a id="20200" href="Coalgebra.Recursive.html#20090" class="Bound">X</a> <a id="20202" href="Coalgebra.Recursive.html#20126" class="Bound">r</a> <a id="20204" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="20206" class="Symbol">(</a><a id="20207" href="Categories.Functor.Coalgebra.html#872" class="Function">iterate</a> <a id="20215" href="Coalgebra.Recursive.html#20090" class="Bound">X</a><a id="20216" class="Symbol">)</a> <a id="20218" href="Categories.Category.html#502" class="Function Operator">]</a>
<a id="20220" href="Coalgebra.Recursive.html#20054" class="Function">retract-coalgebra-hom-to-iterate</a> <a id="20253" href="Coalgebra.Recursive.html#20253" class="Bound">X</a> <a id="20255" class="Symbol">{</a><a id="20256" href="Coalgebra.Recursive.html#20256" class="Bound">Y</a><a id="20257" class="Symbol">}</a> <a id="20259" href="Coalgebra.Recursive.html#20259" class="Bound">r</a> <a id="20261" class="Symbol">=</a>
  <a id="20265" class="Keyword">record</a> <a id="20272" class="Symbol">{</a> <a id="20274" href="Categories.Functor.Coalgebra.html#1411" class="Field">f</a> <a id="20276" class="Symbol">=</a> <a id="20278" href="Categories.Functor.Coalgebra.html#585" class="Function">X.α</a> <a id="20282" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="20284" href="Categories.Morphism.html#1842" class="Field">r.retract</a> <a id="20294" class="Symbol">;</a> <a id="20296" href="Categories.Functor.Coalgebra.html#1433" class="Field">commutes</a> <a id="20305" class="Symbol">=</a>
    <a id="20311" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="20321" href="Categories.Functor.Core.html#455" class="Function">F₁</a> <a id="20324" href="Categories.Functor.Coalgebra.html#585" class="Function">X.α</a> <a id="20328" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="20330" href="Categories.Functor.Coalgebra.html#585" class="Function">X.α</a> <a id="20334" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="20336" href="Categories.Morphism.html#1842" class="Field">r.retract</a>
      <a id="20352" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">≈˘⟨</a> <a id="20356" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="20364" href="Categories.Morphism.Reasoning.Core.html#4503" class="Function">elimˡ</a> <a id="20370" href="Coalgebra.Recursive.html#165" class="Bound">𝒞</a> <a id="20372" href="Categories.Functor.Core.html#511" class="Function">identity</a> <a id="20381" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">⟩</a>
    <a id="20387" href="Categories.Functor.Core.html#455" class="Function">F₁</a> <a id="20390" href="Categories.Functor.Coalgebra.html#585" class="Function">X.α</a> <a id="20394" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="20396" href="Categories.Functor.Core.html#455" class="Function">F₁</a> <a id="20399" href="Categories.Category.Core.html#630" class="Function">id</a> <a id="20402" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="20404" href="Categories.Functor.Coalgebra.html#585" class="Function">X.α</a> <a id="20408" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="20410" href="Categories.Morphism.html#1842" class="Field">r.retract</a>
      <a id="20426" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">≈˘⟨</a> <a id="20430" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="20438" href="Categories.Functor.Core.html#696" class="Function">F-resp-≈</a> <a id="20447" href="Categories.Morphism.html#1862" class="Field">r.is-retract</a> <a id="20460" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a>  <a id="20469" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">⟩</a>
    <a id="20475" href="Categories.Functor.Core.html#455" class="Function">F₁</a> <a id="20478" href="Categories.Functor.Coalgebra.html#585" class="Function">X.α</a> <a id="20482" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="20484" href="Categories.Functor.Core.html#455" class="Function">F₁</a> <a id="20487" class="Symbol">(</a><a id="20488" href="Categories.Morphism.html#1842" class="Field">r.retract</a> <a id="20498" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="20500" href="Categories.Morphism.html#1822" class="Field">r.section</a><a id="20509" class="Symbol">)</a> <a id="20511" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="20513" href="Categories.Functor.Coalgebra.html#585" class="Function">X.α</a> <a id="20517" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="20519" href="Categories.Morphism.html#1842" class="Field">r.retract</a>
      <a id="20535" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="20538" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="20546" href="Categories.Morphism.Reasoning.Core.html#3605" class="Function">pushˡ</a> <a id="20552" href="Coalgebra.Recursive.html#165" class="Bound">𝒞</a> <a id="20554" href="Categories.Functor.Core.html#565" class="Function">homomorphism</a> <a id="20567" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="20573" href="Categories.Functor.Core.html#455" class="Function">F₁</a> <a id="20576" href="Categories.Functor.Coalgebra.html#585" class="Function">X.α</a> <a id="20580" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="20582" href="Categories.Functor.Core.html#455" class="Function">F₁</a> <a id="20585" href="Categories.Morphism.html#1842" class="Field">r.retract</a> <a id="20595" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="20597" href="Categories.Functor.Core.html#455" class="Function">F₁</a> <a id="20600" href="Categories.Morphism.html#1822" class="Field">r.section</a> <a id="20610" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="20612" href="Categories.Functor.Coalgebra.html#585" class="Function">X.α</a> <a id="20616" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="20618" href="Categories.Morphism.html#1842" class="Field">r.retract</a>
      <a id="20634" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">≈˘⟨</a> <a id="20638" href="Categories.Morphism.Reasoning.Core.html#3605" class="Function">pushˡ</a> <a id="20644" href="Coalgebra.Recursive.html#165" class="Bound">𝒞</a> <a id="20646" href="Categories.Functor.Core.html#565" class="Function">homomorphism</a> <a id="20659" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">⟩</a>
    <a id="20665" href="Categories.Functor.Core.html#455" class="Function">F₁</a> <a id="20668" class="Symbol">(</a><a id="20669" href="Categories.Functor.Coalgebra.html#585" class="Function">X.α</a> <a id="20673" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="20675" href="Categories.Morphism.html#1842" class="Field">r.retract</a><a id="20684" class="Symbol">)</a> <a id="20686" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="20688" href="Categories.Functor.Core.html#455" class="Function">F₁</a> <a id="20691" href="Categories.Morphism.html#1822" class="Field">r.section</a> <a id="20701" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="20703" href="Categories.Functor.Coalgebra.html#585" class="Function">X.α</a> <a id="20707" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="20709" href="Categories.Morphism.html#1842" class="Field">r.retract</a>
    <a id="20723" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="20727" class="Symbol">}</a>
  <a id="20731" class="Keyword">where</a>
    <a id="20741" class="Keyword">open</a> <a id="20746" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="20754" href="Coalgebra.Recursive.html#186" class="Bound">F</a>
    <a id="20760" class="Keyword">open</a> <a id="20765" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="20774" href="Coalgebra.Recursive.html#165" class="Bound">𝒞</a>
    <a id="20780" class="Keyword">open</a> <a id="20785" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
    <a id="20802" class="Keyword">module</a> <a id="20809" href="Coalgebra.Recursive.html#20809" class="Module">r</a> <a id="20811" class="Symbol">=</a> <a id="20813" href="Categories.Morphism.html#1770" class="Module">Retract</a> <a id="20821" href="Coalgebra.Recursive.html#20259" class="Bound">r</a>
    <a id="20827" class="Keyword">module</a> <a id="20834" href="Coalgebra.Recursive.html#20834" class="Module">X</a> <a id="20836" class="Symbol">=</a> <a id="20838" href="Categories.Functor.Coalgebra.html#483" class="Module">F-Coalgebra</a> <a id="20850" href="Coalgebra.Recursive.html#20253" class="Bound">X</a>

<a id="retract-coalgebra-recursive"></a><a id="20853" href="Coalgebra.Recursive.html#20853" class="Function">retract-coalgebra-recursive</a> <a id="20881" class="Symbol">:</a> <a id="20883" class="Symbol">(</a><a id="20884" href="Coalgebra.Recursive.html#20884" class="Bound">X</a> <a id="20886" class="Symbol">:</a> <a id="20888" href="Categories.Functor.Coalgebra.html#483" class="Record">F-Coalgebra</a> <a id="20900" href="Coalgebra.Recursive.html#186" class="Bound">F</a><a id="20901" class="Symbol">)</a> <a id="20903" class="Symbol">{</a><a id="20904" href="Coalgebra.Recursive.html#20904" class="Bound">Y</a> <a id="20906" class="Symbol">:</a> <a id="20908" href="Categories.Category.Core.html#559" class="Function">𝒞.Obj</a><a id="20913" class="Symbol">}</a>
  <a id="20917" class="Symbol">→</a> <a id="20919" class="Symbol">(</a><a id="20920" href="Coalgebra.Recursive.html#20920" class="Bound">r</a> <a id="20922" class="Symbol">:</a> <a id="20924" href="Categories.Morphism.html#1770" class="Record">Retract</a> <a id="20932" href="Coalgebra.Recursive.html#165" class="Bound">𝒞</a> <a id="20934" class="Symbol">(</a><a id="20935" href="Categories.Functor.Coalgebra.html#571" class="Field">F-Coalgebra.A</a> <a id="20949" href="Coalgebra.Recursive.html#20884" class="Bound">X</a><a id="20950" class="Symbol">)</a> <a id="20952" href="Coalgebra.Recursive.html#20904" class="Bound">Y</a><a id="20953" class="Symbol">)</a>
  <a id="20957" class="Symbol">→</a> <a id="20959" href="Coalgebra.Recursive.html#2398" class="Record">IsRecursive</a> <a id="20971" href="Coalgebra.Recursive.html#20884" class="Bound">X</a>
  <a id="20975" class="Symbol">→</a> <a id="20977" href="Coalgebra.Recursive.html#2398" class="Record">IsRecursive</a> <a id="20989" class="Symbol">(</a><a id="20990" href="Coalgebra.Recursive.html#18684" class="Function">retract-coalgebra</a> <a id="21008" href="Coalgebra.Recursive.html#20884" class="Bound">X</a> <a id="21010" href="Coalgebra.Recursive.html#20920" class="Bound">r</a><a id="21011" class="Symbol">)</a>
<a id="21013" href="Coalgebra.Recursive.html#20853" class="Function">retract-coalgebra-recursive</a> <a id="21041" href="Coalgebra.Recursive.html#21041" class="Bound">X</a> <a id="21043" class="Symbol">{</a><a id="21044" href="Coalgebra.Recursive.html#21044" class="Bound">Y</a><a id="21045" class="Symbol">}</a> <a id="21047" href="Coalgebra.Recursive.html#21047" class="Bound">r</a> <a id="21049" href="Coalgebra.Recursive.html#21049" class="Bound">X-rec</a> <a id="21055" class="Symbol">=</a>
  <a id="21059" href="Coalgebra.Recursive.html#4556" class="Function">sandwich-recursive</a> <a id="21078" href="Coalgebra.Recursive.html#21041" class="Bound">X</a> <a id="21080" class="Symbol">(</a><a id="21081" href="Coalgebra.Recursive.html#18684" class="Function">retract-coalgebra</a> <a id="21099" href="Coalgebra.Recursive.html#21041" class="Bound">X</a> <a id="21101" href="Coalgebra.Recursive.html#21047" class="Bound">r</a><a id="21102" class="Symbol">)</a> <a id="21104" href="Coalgebra.Recursive.html#21049" class="Bound">X-rec</a>
    <a id="21114" class="Symbol">(</a><a id="21115" href="Coalgebra.Recursive.html#18973" class="Function">retract-coalgebra-hom</a> <a id="21137" href="Coalgebra.Recursive.html#21041" class="Bound">X</a> <a id="21139" href="Coalgebra.Recursive.html#21047" class="Bound">r</a><a id="21140" class="Symbol">)</a>
    <a id="21146" class="Symbol">(</a><a id="21147" href="Coalgebra.Recursive.html#20054" class="Function">retract-coalgebra-hom-to-iterate</a> <a id="21180" href="Coalgebra.Recursive.html#21041" class="Bound">X</a> <a id="21182" href="Coalgebra.Recursive.html#21047" class="Bound">r</a><a id="21183" class="Symbol">)</a> <a id="21185" href="Relation.Binary.Structures.html#1641" class="Function">𝒞.Equiv.refl</a>
  <a id="21200" class="Keyword">where</a>
    <a id="21210" class="Keyword">open</a> <a id="21215" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="21223" href="Coalgebra.Recursive.html#186" class="Bound">F</a>
    <a id="21229" class="Keyword">open</a> <a id="21234" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="21243" href="Coalgebra.Recursive.html#165" class="Bound">𝒞</a>
    <a id="21249" class="Keyword">open</a> <a id="21254" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
    <a id="21271" class="Keyword">module</a> <a id="21278" href="Coalgebra.Recursive.html#21278" class="Module">r</a> <a id="21280" class="Symbol">=</a> <a id="21282" href="Categories.Morphism.html#1770" class="Module">Retract</a> <a id="21290" href="Coalgebra.Recursive.html#21047" class="Bound">r</a>
    <a id="21296" class="Keyword">module</a> <a id="21303" href="Coalgebra.Recursive.html#21303" class="Module">X</a> <a id="21305" class="Symbol">=</a> <a id="21307" href="Categories.Functor.Coalgebra.html#483" class="Module">F-Coalgebra</a> <a id="21319" href="Coalgebra.Recursive.html#21041" class="Bound">X</a>
</pre></body></html>

==> anc/html/Coalgebra.Retract.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Coalgebra.Retract</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>
<a id="36" class="Keyword">open</a> <a id="41" class="Keyword">import</a> <a id="48" href="Categories.Category.html" class="Module">Categories.Category</a>
<a id="68" class="Keyword">open</a> <a id="73" class="Keyword">import</a> <a id="80" href="Categories.Functor.html" class="Module">Categories.Functor</a> <a id="99" class="Keyword">using</a> <a id="105" class="Symbol">(</a><a id="106" href="Categories.Functor.Core.html#248" class="Record">Functor</a><a id="113" class="Symbol">;</a> <a id="115" href="Categories.Functor.html#283" class="Function">Endofunctor</a><a id="126" class="Symbol">)</a>

<a id="129" class="Keyword">module</a> <a id="136" href="Coalgebra.Retract.html" class="Module">Coalgebra.Retract</a> <a id="154" class="Symbol">{</a><a id="155" href="Coalgebra.Retract.html#155" class="Bound">o</a> <a id="157" href="Coalgebra.Retract.html#157" class="Bound">ℓ</a> <a id="159" href="Coalgebra.Retract.html#159" class="Bound">e</a><a id="160" class="Symbol">}</a> <a id="162" class="Symbol">(</a><a id="163" href="Coalgebra.Retract.html#163" class="Bound">𝒞</a> <a id="165" class="Symbol">:</a> <a id="167" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="176" href="Coalgebra.Retract.html#155" class="Bound">o</a> <a id="178" href="Coalgebra.Retract.html#157" class="Bound">ℓ</a> <a id="180" href="Coalgebra.Retract.html#159" class="Bound">e</a><a id="181" class="Symbol">)</a> <a id="183" class="Symbol">(</a><a id="184" href="Coalgebra.Retract.html#184" class="Bound">F</a> <a id="186" class="Symbol">:</a> <a id="188" href="Categories.Functor.html#283" class="Function">Endofunctor</a> <a id="200" href="Coalgebra.Retract.html#163" class="Bound">𝒞</a><a id="201" class="Symbol">)</a> <a id="203" class="Keyword">where</a>

<a id="210" class="Keyword">private</a>
  <a id="220" class="Keyword">module</a> <a id="𝒞"></a><a id="227" href="Coalgebra.Retract.html#227" class="Module">𝒞</a> <a id="229" class="Symbol">=</a> <a id="231" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="240" href="Coalgebra.Retract.html#163" class="Bound">𝒞</a>
  <a id="244" class="Keyword">module</a> <a id="F"></a><a id="251" href="Coalgebra.Retract.html#251" class="Module">F</a> <a id="253" class="Symbol">=</a> <a id="255" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="263" href="Coalgebra.Retract.html#184" class="Bound">F</a>

<a id="266" class="Keyword">open</a> <a id="271" class="Keyword">import</a> <a id="278" href="Level.html" class="Module">Level</a>

<a id="285" class="Keyword">open</a> <a id="290" class="Keyword">import</a> <a id="297" href="Categories.Functor.Coalgebra.html" class="Module">Categories.Functor.Coalgebra</a>
<a id="326" class="Keyword">open</a> <a id="331" class="Keyword">import</a> <a id="338" href="Categories.Functor.Algebra.html" class="Module">Categories.Functor.Algebra</a> <a id="365" class="Keyword">hiding</a> <a id="372" class="Symbol">(</a><a id="373" href="Categories.Functor.Algebra.html#859" class="Function">iterate</a><a id="380" class="Symbol">)</a>
<a id="382" class="Keyword">open</a> <a id="387" class="Keyword">import</a> <a id="394" href="Categories.Category.html" class="Module">Categories.Category</a> <a id="414" class="Keyword">using</a> <a id="420" class="Symbol">(</a><a id="421" href="Categories.Category.Core.html#442" class="Record">Category</a><a id="429" class="Symbol">)</a>
<a id="431" class="Keyword">open</a> <a id="436" class="Keyword">import</a> <a id="443" href="Categories.Category.Construction.F-Algebras.html" class="Module">Categories.Category.Construction.F-Algebras</a>
<a id="487" class="Keyword">open</a> <a id="492" class="Keyword">import</a> <a id="499" href="Categories.Diagram.Cocone.Properties.html" class="Module">Categories.Diagram.Cocone.Properties</a>
<a id="536" class="Keyword">open</a> <a id="541" class="Keyword">import</a> <a id="548" href="Categories.Category.Construction.F-Coalgebras.html" class="Module">Categories.Category.Construction.F-Coalgebras</a>
<a id="594" class="Keyword">open</a> <a id="599" class="Keyword">import</a> <a id="606" href="Categories.Morphism.html" class="Module">Categories.Morphism</a> <a id="626" class="Keyword">using</a> <a id="632" class="Symbol">(</a><a id="633" href="Categories.Morphism.html#2204" class="Record">IsIso</a><a id="638" class="Symbol">;</a> <a id="640" href="Categories.Morphism.html#1906" class="Record">Iso</a><a id="643" class="Symbol">;</a> <a id="645" class="Keyword">module</a> <a id="652" href="Categories.Morphism.html#3646" class="Module">≅</a><a id="653" class="Symbol">;</a> <a id="655" href="Categories.Morphism.html#1770" class="Record">Retract</a><a id="662" class="Symbol">)</a>
<a id="664" class="Keyword">import</a> <a id="671" href="Categories.Morphism.html" class="Module">Categories.Morphism</a>
<a id="691" class="Keyword">open</a> <a id="696" class="Keyword">import</a> <a id="703" href="Categories.Object.Initial.html" class="Module">Categories.Object.Initial</a> <a id="729" class="Keyword">using</a> <a id="735" class="Symbol">(</a><a id="736" href="Categories.Object.Initial.html#422" class="Record">IsInitial</a><a id="745" class="Symbol">)</a>
<a id="747" class="Keyword">open</a> <a id="752" class="Keyword">import</a> <a id="759" href="Categories.Morphism.Reasoning.html" class="Module">Categories.Morphism.Reasoning</a>


<a id="retract-coalgebra"></a><a id="791" href="Coalgebra.Retract.html#791" class="Function">retract-coalgebra</a> <a id="809" class="Symbol">:</a> <a id="811" class="Symbol">(</a><a id="812" href="Coalgebra.Retract.html#812" class="Bound">X</a> <a id="814" class="Symbol">:</a> <a id="816" href="Categories.Functor.Coalgebra.html#483" class="Record">F-Coalgebra</a> <a id="828" href="Coalgebra.Retract.html#184" class="Bound">F</a><a id="829" class="Symbol">)</a> <a id="831" class="Symbol">{</a><a id="832" href="Coalgebra.Retract.html#832" class="Bound">Y</a> <a id="834" class="Symbol">:</a> <a id="836" href="Categories.Category.Core.html#559" class="Function">𝒞.Obj</a><a id="841" class="Symbol">}</a>
  <a id="845" class="Symbol">→</a> <a id="847" href="Categories.Morphism.html#1770" class="Record">Retract</a> <a id="855" href="Coalgebra.Retract.html#163" class="Bound">𝒞</a> <a id="857" class="Symbol">(</a><a id="858" href="Categories.Functor.Coalgebra.html#571" class="Field">F-Coalgebra.A</a> <a id="872" href="Coalgebra.Retract.html#812" class="Bound">X</a><a id="873" class="Symbol">)</a> <a id="875" href="Coalgebra.Retract.html#832" class="Bound">Y</a>
  <a id="879" class="Symbol">→</a> <a id="881" href="Categories.Functor.Coalgebra.html#483" class="Record">F-Coalgebra</a> <a id="893" href="Coalgebra.Retract.html#184" class="Bound">F</a>
<a id="895" href="Coalgebra.Retract.html#791" class="Function">retract-coalgebra</a> <a id="913" href="Coalgebra.Retract.html#913" class="Bound">X</a> <a id="915" class="Symbol">{</a><a id="916" href="Coalgebra.Retract.html#916" class="Bound">Y</a><a id="917" class="Symbol">}</a> <a id="919" href="Coalgebra.Retract.html#919" class="Bound">r</a> <a id="921" class="Symbol">=</a> <a id="923" class="Keyword">record</a> <a id="930" class="Symbol">{</a> <a id="932" href="Categories.Functor.Coalgebra.html#571" class="Field">A</a> <a id="934" class="Symbol">=</a> <a id="936" href="Coalgebra.Retract.html#916" class="Bound">Y</a> <a id="938" class="Symbol">;</a> <a id="940" href="Categories.Functor.Coalgebra.html#585" class="Field">α</a> <a id="942" class="Symbol">=</a> <a id="944" href="Categories.Functor.Core.html#455" class="Function">F₁</a> <a id="947" href="Categories.Morphism.html#1822" class="Field">r.section</a> <a id="957" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="959" href="Categories.Functor.Coalgebra.html#585" class="Function">X.α</a> <a id="963" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="965" href="Categories.Morphism.html#1842" class="Field">r.retract</a> <a id="975" class="Symbol">}</a>
  <a id="979" class="Keyword">where</a>
    <a id="989" class="Keyword">open</a> <a id="994" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="1002" href="Coalgebra.Retract.html#184" class="Bound">F</a>
    <a id="1008" class="Keyword">open</a> <a id="1013" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="1022" href="Coalgebra.Retract.html#163" class="Bound">𝒞</a>
    <a id="1028" class="Keyword">module</a> <a id="1035" href="Coalgebra.Retract.html#1035" class="Module">r</a> <a id="1037" class="Symbol">=</a> <a id="1039" href="Categories.Morphism.html#1770" class="Module">Retract</a> <a id="1047" href="Coalgebra.Retract.html#919" class="Bound">r</a>
    <a id="1053" class="Keyword">module</a> <a id="1060" href="Coalgebra.Retract.html#1060" class="Module">X</a> <a id="1062" class="Symbol">=</a> <a id="1064" href="Categories.Functor.Coalgebra.html#483" class="Module">F-Coalgebra</a> <a id="1076" href="Coalgebra.Retract.html#913" class="Bound">X</a>


<a id="retract-coalgebra-hom"></a><a id="1080" href="Coalgebra.Retract.html#1080" class="Function">retract-coalgebra-hom</a> <a id="1102" class="Symbol">:</a> <a id="1104" class="Symbol">(</a><a id="1105" href="Coalgebra.Retract.html#1105" class="Bound">X</a> <a id="1107" class="Symbol">:</a> <a id="1109" href="Categories.Functor.Coalgebra.html#483" class="Record">F-Coalgebra</a> <a id="1121" href="Coalgebra.Retract.html#184" class="Bound">F</a><a id="1122" class="Symbol">)</a> <a id="1124" class="Symbol">{</a><a id="1125" href="Coalgebra.Retract.html#1125" class="Bound">Y</a> <a id="1127" class="Symbol">:</a> <a id="1129" href="Categories.Category.Core.html#559" class="Function">𝒞.Obj</a><a id="1134" class="Symbol">}</a>
  <a id="1138" class="Symbol">→</a> <a id="1140" class="Symbol">(</a><a id="1141" href="Coalgebra.Retract.html#1141" class="Bound">r</a> <a id="1143" class="Symbol">:</a> <a id="1145" href="Categories.Morphism.html#1770" class="Record">Retract</a> <a id="1153" href="Coalgebra.Retract.html#163" class="Bound">𝒞</a> <a id="1155" class="Symbol">(</a><a id="1156" href="Categories.Functor.Coalgebra.html#571" class="Field">F-Coalgebra.A</a> <a id="1170" href="Coalgebra.Retract.html#1105" class="Bound">X</a><a id="1171" class="Symbol">)</a> <a id="1173" href="Coalgebra.Retract.html#1125" class="Bound">Y</a><a id="1174" class="Symbol">)</a>
  <a id="1178" class="Symbol">→</a> <a id="1180" href="Categories.Category.Construction.F-Coalgebras.html#598" class="Function">F-Coalgebras</a> <a id="1193" href="Coalgebra.Retract.html#184" class="Bound">F</a> <a id="1195" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="1197" href="Coalgebra.Retract.html#1105" class="Bound">X</a> <a id="1199" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="1201" href="Coalgebra.Retract.html#791" class="Function">retract-coalgebra</a> <a id="1219" href="Coalgebra.Retract.html#1105" class="Bound">X</a> <a id="1221" href="Coalgebra.Retract.html#1141" class="Bound">r</a> <a id="1223" href="Categories.Category.html#502" class="Function Operator">]</a>
<a id="1225" href="Coalgebra.Retract.html#1080" class="Function">retract-coalgebra-hom</a> <a id="1247" href="Coalgebra.Retract.html#1247" class="Bound">X</a> <a id="1249" class="Symbol">{</a><a id="1250" href="Coalgebra.Retract.html#1250" class="Bound">Y</a><a id="1251" class="Symbol">}</a> <a id="1253" href="Coalgebra.Retract.html#1253" class="Bound">r</a> <a id="1255" class="Symbol">=</a>
  <a id="1259" class="Keyword">record</a> <a id="1266" class="Symbol">{</a> <a id="1268" href="Categories.Functor.Coalgebra.html#1411" class="Field">f</a> <a id="1270" class="Symbol">=</a> <a id="1272" href="Categories.Morphism.html#1822" class="Field">r.section</a> <a id="1282" class="Symbol">;</a> <a id="1284" href="Categories.Functor.Coalgebra.html#1433" class="Field">commutes</a> <a id="1293" class="Symbol">=</a> <a id="1295" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="1305" class="Symbol">(</a><a id="1306" href="Categories.Functor.Core.html#455" class="Function">F₁</a> <a id="1309" href="Categories.Morphism.html#1822" class="Field">r.section</a> <a id="1319" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1321" href="Categories.Functor.Coalgebra.html#585" class="Function">X.α</a> <a id="1325" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1327" href="Categories.Morphism.html#1842" class="Field">r.retract</a><a id="1336" class="Symbol">)</a> <a id="1338" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1340" href="Categories.Morphism.html#1822" class="Field">r.section</a> <a id="1350" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1353" href="Categories.Morphism.Reasoning.Core.html#2226" class="Function">assoc²βε</a> <a id="1362" href="Coalgebra.Retract.html#163" class="Bound">𝒞</a> <a id="1364" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="1370" href="Categories.Functor.Core.html#455" class="Function">F₁</a> <a id="1373" href="Categories.Morphism.html#1822" class="Field">r.section</a> <a id="1383" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1385" href="Categories.Functor.Coalgebra.html#585" class="Function">X.α</a> <a id="1389" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1391" href="Categories.Morphism.html#1842" class="Field">r.retract</a> <a id="1401" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1403" href="Categories.Morphism.html#1822" class="Field">r.section</a> <a id="1413" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1416" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="1424" href="Categories.Morphism.Reasoning.Core.html#4341" class="Function">elimʳ</a> <a id="1430" href="Coalgebra.Retract.html#163" class="Bound">𝒞</a> <a id="1432" href="Categories.Morphism.html#1862" class="Field">r.is-retract</a> <a id="1445" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="1451" href="Categories.Functor.Core.html#455" class="Function">F₁</a> <a id="1454" href="Categories.Morphism.html#1822" class="Field">r.section</a> <a id="1464" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1466" href="Categories.Functor.Coalgebra.html#585" class="Function">X.α</a>
    <a id="1474" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a><a id="1475" class="Symbol">}</a>
  <a id="1479" class="Keyword">where</a>
    <a id="1489" class="Keyword">open</a> <a id="1494" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="1502" href="Coalgebra.Retract.html#184" class="Bound">F</a>
    <a id="1508" class="Keyword">open</a> <a id="1513" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="1522" href="Coalgebra.Retract.html#163" class="Bound">𝒞</a>
    <a id="1528" class="Keyword">open</a> <a id="1533" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
    <a id="1550" class="Keyword">module</a> <a id="1557" href="Coalgebra.Retract.html#1557" class="Module">r</a> <a id="1559" class="Symbol">=</a> <a id="1561" href="Categories.Morphism.html#1770" class="Module">Retract</a> <a id="1569" href="Coalgebra.Retract.html#1253" class="Bound">r</a>
    <a id="1575" class="Keyword">module</a> <a id="1582" href="Coalgebra.Retract.html#1582" class="Module">X</a> <a id="1584" class="Symbol">=</a> <a id="1586" href="Categories.Functor.Coalgebra.html#483" class="Module">F-Coalgebra</a> <a id="1598" href="Coalgebra.Retract.html#1247" class="Bound">X</a>

<a id="retract-coalgebra-hom⁻¹"></a><a id="1601" href="Coalgebra.Retract.html#1601" class="Function">retract-coalgebra-hom⁻¹</a> <a id="1625" class="Symbol">:</a> <a id="1627" class="Symbol">(</a><a id="1628" href="Coalgebra.Retract.html#1628" class="Bound">X</a> <a id="1630" class="Symbol">:</a> <a id="1632" href="Categories.Functor.Coalgebra.html#483" class="Record">F-Coalgebra</a> <a id="1644" href="Coalgebra.Retract.html#184" class="Bound">F</a><a id="1645" class="Symbol">)</a> <a id="1647" class="Symbol">{</a><a id="1648" href="Coalgebra.Retract.html#1648" class="Bound">Y</a> <a id="1650" class="Symbol">:</a> <a id="1652" href="Categories.Category.Core.html#559" class="Function">𝒞.Obj</a><a id="1657" class="Symbol">}</a>
  <a id="1661" class="Symbol">→</a> <a id="1663" class="Symbol">(</a><a id="1664" href="Coalgebra.Retract.html#1664" class="Bound">r</a> <a id="1666" class="Symbol">:</a> <a id="1668" href="Categories.Morphism.html#1770" class="Record">Retract</a> <a id="1676" href="Coalgebra.Retract.html#163" class="Bound">𝒞</a> <a id="1678" class="Symbol">(</a><a id="1679" href="Categories.Functor.Coalgebra.html#571" class="Field">F-Coalgebra.A</a> <a id="1693" href="Coalgebra.Retract.html#1628" class="Bound">X</a><a id="1694" class="Symbol">)</a> <a id="1696" href="Coalgebra.Retract.html#1648" class="Bound">Y</a><a id="1697" class="Symbol">)</a>
  <a id="1701" class="Symbol">→</a> <a id="1703" href="Categories.Category.Construction.F-Coalgebras.html#598" class="Function">F-Coalgebras</a> <a id="1716" href="Coalgebra.Retract.html#184" class="Bound">F</a> <a id="1718" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="1720" href="Coalgebra.Retract.html#791" class="Function">retract-coalgebra</a> <a id="1738" href="Coalgebra.Retract.html#1628" class="Bound">X</a> <a id="1740" href="Coalgebra.Retract.html#1664" class="Bound">r</a> <a id="1742" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="1744" href="Coalgebra.Retract.html#1628" class="Bound">X</a> <a id="1746" href="Categories.Category.html#502" class="Function Operator">]</a>
<a id="1748" href="Coalgebra.Retract.html#1601" class="Function">retract-coalgebra-hom⁻¹</a> <a id="1772" href="Coalgebra.Retract.html#1772" class="Bound">X</a> <a id="1774" class="Symbol">{</a><a id="1775" href="Coalgebra.Retract.html#1775" class="Bound">Y</a><a id="1776" class="Symbol">}</a> <a id="1778" href="Coalgebra.Retract.html#1778" class="Bound">r</a> <a id="1780" class="Symbol">=</a>
  <a id="1784" class="Keyword">record</a> <a id="1791" class="Symbol">{</a> <a id="1793" href="Categories.Functor.Coalgebra.html#1411" class="Field">f</a> <a id="1795" class="Symbol">=</a> <a id="1797" href="Categories.Morphism.html#1842" class="Field">r.retract</a> <a id="1807" class="Symbol">;</a> <a id="1809" href="Categories.Functor.Coalgebra.html#1433" class="Field">commutes</a> <a id="1818" class="Symbol">=</a> <a id="1820" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="1830" href="Categories.Functor.Coalgebra.html#585" class="Function">X.α</a> <a id="1834" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1836" href="Categories.Morphism.html#1842" class="Field">r.retract</a> <a id="1846" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">≈˘⟨</a> <a id="1850" href="Categories.Morphism.Reasoning.Core.html#3168" class="Function">pullˡ</a> <a id="1856" href="Coalgebra.Retract.html#163" class="Bound">𝒞</a> <a id="1858" class="Symbol">(</a><a id="1859" href="Categories.Morphism.Reasoning.Core.html#4503" class="Function">elimˡ</a> <a id="1865" href="Coalgebra.Retract.html#163" class="Bound">𝒞</a> <a id="1867" class="Symbol">(</a><a id="1868" href="Categories.Functor.Core.html#696" class="Function">F-resp-≈</a> <a id="1877" href="Categories.Morphism.html#1862" class="Field">r.is-retract</a> <a id="1890" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="1892" href="Categories.Functor.Core.html#511" class="Function">identity</a><a id="1900" class="Symbol">))</a> <a id="1903" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">⟩</a>
    <a id="1909" href="Categories.Functor.Core.html#455" class="Function">F₁</a> <a id="1912" class="Symbol">(</a><a id="1913" href="Categories.Morphism.html#1842" class="Field">r.retract</a> <a id="1923" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1925" href="Categories.Morphism.html#1822" class="Field">r.section</a><a id="1934" class="Symbol">)</a> <a id="1936" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1938" href="Categories.Functor.Coalgebra.html#585" class="Function">X.α</a> <a id="1942" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1944" href="Categories.Morphism.html#1842" class="Field">r.retract</a> <a id="1954" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1957" href="Categories.Morphism.Reasoning.Core.html#3605" class="Function">pushˡ</a> <a id="1963" href="Coalgebra.Retract.html#163" class="Bound">𝒞</a> <a id="1965" href="Categories.Functor.Core.html#565" class="Function">homomorphism</a> <a id="1978" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="1984" href="Categories.Functor.Core.html#455" class="Function">F₁</a> <a id="1987" href="Categories.Morphism.html#1842" class="Field">r.retract</a> <a id="1997" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1999" href="Categories.Functor.Core.html#455" class="Function">F₁</a> <a id="2002" href="Categories.Morphism.html#1822" class="Field">r.section</a> <a id="2012" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2014" href="Categories.Functor.Coalgebra.html#585" class="Function">X.α</a> <a id="2018" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2020" href="Categories.Morphism.html#1842" class="Field">r.retract</a>
    <a id="2034" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a><a id="2035" class="Symbol">}</a>
  <a id="2039" class="Keyword">where</a>
    <a id="2049" class="Keyword">open</a> <a id="2054" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="2062" href="Coalgebra.Retract.html#184" class="Bound">F</a>
    <a id="2068" class="Keyword">open</a> <a id="2073" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="2082" href="Coalgebra.Retract.html#163" class="Bound">𝒞</a>
    <a id="2088" class="Keyword">open</a> <a id="2093" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
    <a id="2110" class="Keyword">module</a> <a id="2117" href="Coalgebra.Retract.html#2117" class="Module">r</a> <a id="2119" class="Symbol">=</a> <a id="2121" href="Categories.Morphism.html#1770" class="Module">Retract</a> <a id="2129" href="Coalgebra.Retract.html#1778" class="Bound">r</a>
    <a id="2135" class="Keyword">module</a> <a id="2142" href="Coalgebra.Retract.html#2142" class="Module">X</a> <a id="2144" class="Symbol">=</a> <a id="2146" href="Categories.Functor.Coalgebra.html#483" class="Module">F-Coalgebra</a> <a id="2158" href="Coalgebra.Retract.html#1772" class="Bound">X</a>

<a id="retract-coalgebra-hom-to-iterate"></a><a id="2161" href="Coalgebra.Retract.html#2161" class="Function">retract-coalgebra-hom-to-iterate</a> <a id="2194" class="Symbol">:</a> <a id="2196" class="Symbol">(</a><a id="2197" href="Coalgebra.Retract.html#2197" class="Bound">X</a> <a id="2199" class="Symbol">:</a> <a id="2201" href="Categories.Functor.Coalgebra.html#483" class="Record">F-Coalgebra</a> <a id="2213" href="Coalgebra.Retract.html#184" class="Bound">F</a><a id="2214" class="Symbol">)</a> <a id="2216" class="Symbol">{</a><a id="2217" href="Coalgebra.Retract.html#2217" class="Bound">Y</a> <a id="2219" class="Symbol">:</a> <a id="2221" href="Categories.Category.Core.html#559" class="Function">𝒞.Obj</a><a id="2226" class="Symbol">}</a>
  <a id="2230" class="Symbol">→</a> <a id="2232" class="Symbol">(</a><a id="2233" href="Coalgebra.Retract.html#2233" class="Bound">r</a> <a id="2235" class="Symbol">:</a> <a id="2237" href="Categories.Morphism.html#1770" class="Record">Retract</a> <a id="2245" href="Coalgebra.Retract.html#163" class="Bound">𝒞</a> <a id="2247" class="Symbol">(</a><a id="2248" href="Categories.Functor.Coalgebra.html#571" class="Field">F-Coalgebra.A</a> <a id="2262" href="Coalgebra.Retract.html#2197" class="Bound">X</a><a id="2263" class="Symbol">)</a> <a id="2265" href="Coalgebra.Retract.html#2217" class="Bound">Y</a><a id="2266" class="Symbol">)</a>
  <a id="2270" class="Symbol">→</a> <a id="2272" href="Categories.Category.Construction.F-Coalgebras.html#598" class="Function">F-Coalgebras</a> <a id="2285" href="Coalgebra.Retract.html#184" class="Bound">F</a> <a id="2287" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="2289" href="Coalgebra.Retract.html#791" class="Function">retract-coalgebra</a> <a id="2307" href="Coalgebra.Retract.html#2197" class="Bound">X</a> <a id="2309" href="Coalgebra.Retract.html#2233" class="Bound">r</a> <a id="2311" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="2313" class="Symbol">(</a><a id="2314" href="Categories.Functor.Coalgebra.html#872" class="Function">iterate</a> <a id="2322" href="Coalgebra.Retract.html#2197" class="Bound">X</a><a id="2323" class="Symbol">)</a> <a id="2325" href="Categories.Category.html#502" class="Function Operator">]</a>
<a id="2327" href="Coalgebra.Retract.html#2161" class="Function">retract-coalgebra-hom-to-iterate</a> <a id="2360" href="Coalgebra.Retract.html#2360" class="Bound">X</a> <a id="2362" class="Symbol">{</a><a id="2363" href="Coalgebra.Retract.html#2363" class="Bound">Y</a><a id="2364" class="Symbol">}</a> <a id="2366" href="Coalgebra.Retract.html#2366" class="Bound">r</a> <a id="2368" class="Symbol">=</a>
  <a id="2372" class="Keyword">record</a> <a id="2379" class="Symbol">{</a> <a id="2381" href="Categories.Functor.Coalgebra.html#1411" class="Field">f</a> <a id="2383" class="Symbol">=</a> <a id="2385" href="Categories.Functor.Coalgebra.html#585" class="Function">X.α</a> <a id="2389" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2391" href="Categories.Morphism.html#1842" class="Field">r.retract</a> <a id="2401" class="Symbol">;</a> <a id="2403" href="Categories.Functor.Coalgebra.html#1433" class="Field">commutes</a> <a id="2412" class="Symbol">=</a>
    <a id="2418" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="2428" href="Categories.Functor.Core.html#455" class="Function">F₁</a> <a id="2431" href="Categories.Functor.Coalgebra.html#585" class="Function">X.α</a> <a id="2435" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2437" href="Categories.Functor.Coalgebra.html#585" class="Function">X.α</a> <a id="2441" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2443" href="Categories.Morphism.html#1842" class="Field">r.retract</a>
      <a id="2459" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">≈˘⟨</a> <a id="2463" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="2471" href="Categories.Morphism.Reasoning.Core.html#4503" class="Function">elimˡ</a> <a id="2477" href="Coalgebra.Retract.html#163" class="Bound">𝒞</a> <a id="2479" href="Categories.Functor.Core.html#511" class="Function">identity</a> <a id="2488" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">⟩</a>
    <a id="2494" href="Categories.Functor.Core.html#455" class="Function">F₁</a> <a id="2497" href="Categories.Functor.Coalgebra.html#585" class="Function">X.α</a> <a id="2501" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2503" href="Categories.Functor.Core.html#455" class="Function">F₁</a> <a id="2506" href="Categories.Category.Core.html#630" class="Function">id</a> <a id="2509" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2511" href="Categories.Functor.Coalgebra.html#585" class="Function">X.α</a> <a id="2515" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2517" href="Categories.Morphism.html#1842" class="Field">r.retract</a>
      <a id="2533" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">≈˘⟨</a> <a id="2537" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="2545" href="Categories.Functor.Core.html#696" class="Function">F-resp-≈</a> <a id="2554" href="Categories.Morphism.html#1862" class="Field">r.is-retract</a> <a id="2567" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a>  <a id="2576" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">⟩</a>
    <a id="2582" href="Categories.Functor.Core.html#455" class="Function">F₁</a> <a id="2585" href="Categories.Functor.Coalgebra.html#585" class="Function">X.α</a> <a id="2589" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2591" href="Categories.Functor.Core.html#455" class="Function">F₁</a> <a id="2594" class="Symbol">(</a><a id="2595" href="Categories.Morphism.html#1842" class="Field">r.retract</a> <a id="2605" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2607" href="Categories.Morphism.html#1822" class="Field">r.section</a><a id="2616" class="Symbol">)</a> <a id="2618" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2620" href="Categories.Functor.Coalgebra.html#585" class="Function">X.α</a> <a id="2624" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2626" href="Categories.Morphism.html#1842" class="Field">r.retract</a>
      <a id="2642" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2645" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="2653" href="Categories.Morphism.Reasoning.Core.html#3605" class="Function">pushˡ</a> <a id="2659" href="Coalgebra.Retract.html#163" class="Bound">𝒞</a> <a id="2661" href="Categories.Functor.Core.html#565" class="Function">homomorphism</a> <a id="2674" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="2680" href="Categories.Functor.Core.html#455" class="Function">F₁</a> <a id="2683" href="Categories.Functor.Coalgebra.html#585" class="Function">X.α</a> <a id="2687" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2689" href="Categories.Functor.Core.html#455" class="Function">F₁</a> <a id="2692" href="Categories.Morphism.html#1842" class="Field">r.retract</a> <a id="2702" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2704" href="Categories.Functor.Core.html#455" class="Function">F₁</a> <a id="2707" href="Categories.Morphism.html#1822" class="Field">r.section</a> <a id="2717" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2719" href="Categories.Functor.Coalgebra.html#585" class="Function">X.α</a> <a id="2723" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2725" href="Categories.Morphism.html#1842" class="Field">r.retract</a>
      <a id="2741" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">≈˘⟨</a> <a id="2745" href="Categories.Morphism.Reasoning.Core.html#3605" class="Function">pushˡ</a> <a id="2751" href="Coalgebra.Retract.html#163" class="Bound">𝒞</a> <a id="2753" href="Categories.Functor.Core.html#565" class="Function">homomorphism</a> <a id="2766" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">⟩</a>
    <a id="2772" href="Categories.Functor.Core.html#455" class="Function">F₁</a> <a id="2775" class="Symbol">(</a><a id="2776" href="Categories.Functor.Coalgebra.html#585" class="Function">X.α</a> <a id="2780" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2782" href="Categories.Morphism.html#1842" class="Field">r.retract</a><a id="2791" class="Symbol">)</a> <a id="2793" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2795" href="Categories.Functor.Core.html#455" class="Function">F₁</a> <a id="2798" href="Categories.Morphism.html#1822" class="Field">r.section</a> <a id="2808" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2810" href="Categories.Functor.Coalgebra.html#585" class="Function">X.α</a> <a id="2814" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2816" href="Categories.Morphism.html#1842" class="Field">r.retract</a>
    <a id="2830" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="2834" class="Symbol">}</a>
  <a id="2838" class="Keyword">where</a>
    <a id="2848" class="Keyword">open</a> <a id="2853" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="2861" href="Coalgebra.Retract.html#184" class="Bound">F</a>
    <a id="2867" class="Keyword">open</a> <a id="2872" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="2881" href="Coalgebra.Retract.html#163" class="Bound">𝒞</a>
    <a id="2887" class="Keyword">open</a> <a id="2892" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
    <a id="2909" class="Keyword">module</a> <a id="2916" href="Coalgebra.Retract.html#2916" class="Module">r</a> <a id="2918" class="Symbol">=</a> <a id="2920" href="Categories.Morphism.html#1770" class="Module">Retract</a> <a id="2928" href="Coalgebra.Retract.html#2366" class="Bound">r</a>
    <a id="2934" class="Keyword">module</a> <a id="2941" href="Coalgebra.Retract.html#2941" class="Module">X</a> <a id="2943" class="Symbol">=</a> <a id="2945" href="Categories.Functor.Coalgebra.html#483" class="Module">F-Coalgebra</a> <a id="2957" href="Coalgebra.Retract.html#2360" class="Bound">X</a>
</pre></body></html>

==> anc/html/Colimit-Lift.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Colimit-Lift</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>

<a id="37" class="Keyword">open</a> <a id="42" class="Keyword">import</a> <a id="49" href="Level.html" class="Module">Level</a>
<a id="55" class="Keyword">open</a> <a id="60" class="Keyword">import</a> <a id="67" href="Categories.Category.html" class="Module">Categories.Category</a>
<a id="87" class="Keyword">open</a> <a id="92" class="Keyword">import</a> <a id="99" href="Categories.Functor.html" class="Module">Categories.Functor</a>
<a id="118" class="Keyword">open</a> <a id="123" class="Keyword">import</a> <a id="130" href="Categories.Diagram.Colimit.html" class="Module">Categories.Diagram.Colimit</a>
<a id="157" class="Keyword">open</a> <a id="162" class="Keyword">import</a> <a id="169" href="Categories.Diagram.Cocone.html" class="Module">Categories.Diagram.Cocone</a>
<a id="195" class="Keyword">open</a> <a id="200" class="Keyword">import</a> <a id="207" href="Categories.Diagram.Cocone.Properties.html" class="Module">Categories.Diagram.Cocone.Properties</a>
<a id="244" class="Keyword">open</a> <a id="249" class="Keyword">import</a> <a id="256" href="Categories.Category.Finite.Fin.Construction.Discrete.html" class="Module">Categories.Category.Finite.Fin.Construction.Discrete</a>
<a id="309" class="Keyword">open</a> <a id="314" class="Keyword">import</a> <a id="321" href="Categories.Object.Coproduct.html" class="Module">Categories.Object.Coproduct</a>
<a id="349" class="Keyword">open</a> <a id="354" class="Keyword">import</a> <a id="361" href="Categories.Category.Construction.Cocones.html" class="Module">Categories.Category.Construction.Cocones</a> <a id="402" class="Keyword">using</a> <a id="408" class="Symbol">(</a><a id="409" href="Categories.Category.Construction.Cocones.html#731" class="Function">Cocones</a><a id="416" class="Symbol">)</a>
<a id="418" class="Keyword">open</a> <a id="423" class="Keyword">import</a> <a id="430" href="Data.Fin.Patterns.html" class="Module">Data.Fin.Patterns</a>
<a id="448" class="Keyword">open</a> <a id="453" class="Keyword">import</a> <a id="460" href="Categories.Category.Cocomplete.html" class="Module">Categories.Category.Cocomplete</a>
<a id="491" class="Keyword">open</a> <a id="496" class="Keyword">import</a> <a id="503" href="Categories.Category.Lift.html" class="Module">Categories.Category.Lift</a>

<a id="529" class="Keyword">module</a> <a id="536" href="Colimit-Lift.html" class="Module">Colimit-Lift</a> <a id="549" class="Symbol">{</a><a id="550" href="Colimit-Lift.html#550" class="Bound">o</a> <a id="552" href="Colimit-Lift.html#552" class="Bound">ℓ</a> <a id="554" href="Colimit-Lift.html#554" class="Bound">e</a><a id="555" class="Symbol">}</a> <a id="557" class="Symbol">(</a><a id="558" href="Colimit-Lift.html#558" class="Bound">𝒞</a> <a id="560" class="Symbol">:</a> <a id="562" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="571" href="Colimit-Lift.html#550" class="Bound">o</a> <a id="573" href="Colimit-Lift.html#552" class="Bound">ℓ</a> <a id="575" href="Colimit-Lift.html#554" class="Bound">e</a><a id="576" class="Symbol">)</a> <a id="578" class="Keyword">where</a>

<a id="585" class="Keyword">private</a>
  <a id="595" class="Keyword">variable</a>
    <a id="608" href="Colimit-Lift.html#608" class="Generalizable">o&#39;</a> <a id="611" href="Colimit-Lift.html#611" class="Generalizable">ℓ&#39;</a> <a id="614" href="Colimit-Lift.html#614" class="Generalizable">e&#39;</a> <a id="617" class="Symbol">:</a> <a id="619" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="626" class="Keyword">module</a> <a id="633" href="Colimit-Lift.html#633" class="Module">_</a>  <a id="636" class="Symbol">{</a><a id="637" href="Colimit-Lift.html#637" class="Bound">𝒟</a> <a id="639" class="Symbol">:</a> <a id="641" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="650" href="Colimit-Lift.html#608" class="Generalizable">o&#39;</a> <a id="653" href="Colimit-Lift.html#611" class="Generalizable">ℓ&#39;</a> <a id="656" href="Colimit-Lift.html#614" class="Generalizable">e&#39;</a><a id="658" class="Symbol">}</a> <a id="660" class="Symbol">{</a><a id="661" href="Colimit-Lift.html#661" class="Bound">D</a> <a id="663" class="Symbol">:</a> <a id="665" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="673" href="Colimit-Lift.html#637" class="Bound">𝒟</a> <a id="675" href="Colimit-Lift.html#558" class="Bound">𝒞</a><a id="676" class="Symbol">}</a> <a id="678" class="Symbol">(</a><a id="679" href="Colimit-Lift.html#679" class="Bound">o&#39;&#39;</a> <a id="683" href="Colimit-Lift.html#683" class="Bound">ℓ&#39;&#39;</a> <a id="687" href="Colimit-Lift.html#687" class="Bound">e&#39;&#39;</a> <a id="691" class="Symbol">:</a> <a id="693" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="698" class="Symbol">)</a> <a id="700" class="Keyword">where</a>

  <a id="709" class="Keyword">private</a>
    <a id="721" href="Colimit-Lift.html#721" class="Function">unl</a> <a id="725" class="Symbol">=</a> <a id="727" href="Categories.Category.Lift.html#1192" class="Function">unliftF</a> <a id="735" href="Colimit-Lift.html#679" class="Bound">o&#39;&#39;</a> <a id="739" href="Colimit-Lift.html#683" class="Bound">ℓ&#39;&#39;</a> <a id="743" href="Colimit-Lift.html#687" class="Bound">e&#39;&#39;</a> <a id="747" href="Colimit-Lift.html#637" class="Bound">𝒟</a>

  <a id="752" href="Colimit-Lift.html#752" class="Function">unlift-Cocone</a> <a id="766" class="Symbol">:</a> <a id="768" href="Categories.Diagram.Cocone.html#534" class="Record">Cocone</a> <a id="775" class="Symbol">(</a><a id="776" href="Colimit-Lift.html#661" class="Bound">D</a> <a id="778" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="781" href="Categories.Category.Lift.html#1192" class="Function">unliftF</a> <a id="789" href="Colimit-Lift.html#679" class="Bound">o&#39;&#39;</a> <a id="793" href="Colimit-Lift.html#683" class="Bound">ℓ&#39;&#39;</a> <a id="797" href="Colimit-Lift.html#687" class="Bound">e&#39;&#39;</a> <a id="801" href="Colimit-Lift.html#637" class="Bound">𝒟</a><a id="802" class="Symbol">)</a> <a id="804" class="Symbol">→</a> <a id="806" href="Categories.Diagram.Cocone.html#534" class="Record">Cocone</a> <a id="813" href="Colimit-Lift.html#661" class="Bound">D</a>
  <a id="817" href="Colimit-Lift.html#752" class="Function">unlift-Cocone</a> <a id="831" href="Colimit-Lift.html#831" class="Bound">C</a> <a id="833" class="Symbol">=</a> <a id="835" class="Keyword">record</a>
                     <a id="863" class="Symbol">{</a> <a id="865" href="Categories.Diagram.Cocone.html#604" class="Field">coapex</a> <a id="872" class="Symbol">=</a>
                         <a id="899" class="Keyword">record</a>
                         <a id="931" class="Symbol">{</a> <a id="933" href="Categories.Diagram.Cocone.html#425" class="Field">ψ</a> <a id="935" class="Symbol">=</a> <a id="937" class="Symbol">λ</a> <a id="939" href="Colimit-Lift.html#939" class="Bound">X</a> <a id="941" class="Symbol">→</a> <a id="943" href="Categories.Diagram.Cocone.html#425" class="Field">Coapex.ψ</a> <a id="952" class="Symbol">(</a><a id="953" href="Colimit-Lift.html#831" class="Bound">C</a> <a id="955" class="Symbol">.</a><a id="956" href="Categories.Diagram.Cocone.html#604" class="Field">Cocone.coapex</a><a id="969" class="Symbol">)</a> <a id="971" class="Symbol">(</a><a id="972" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="977" href="Colimit-Lift.html#939" class="Bound">X</a><a id="978" class="Symbol">)</a>
                         <a id="1005" class="Symbol">;</a> <a id="1007" href="Categories.Diagram.Cocone.html#471" class="Field">commute</a> <a id="1015" class="Symbol">=</a>
                             <a id="1046" class="Symbol">λ</a> <a id="1048" class="Symbol">{</a><a id="1049" href="Colimit-Lift.html#1049" class="Bound">X</a><a id="1050" class="Symbol">}</a> <a id="1052" class="Symbol">{</a><a id="1053" href="Colimit-Lift.html#1053" class="Bound">Y</a><a id="1054" class="Symbol">}</a> <a id="1056" href="Colimit-Lift.html#1056" class="Bound">f</a> <a id="1058" class="Symbol">→</a> <a id="1060" href="Categories.Diagram.Cocone.html#471" class="Field">Coapex.commute</a> <a id="1075" class="Symbol">(</a><a id="1076" href="Colimit-Lift.html#831" class="Bound">C</a> <a id="1078" class="Symbol">.</a><a id="1079" href="Categories.Diagram.Cocone.html#604" class="Field">Cocone.coapex</a><a id="1092" class="Symbol">)</a> <a id="1094" class="Symbol">(</a><a id="1095" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="1100" href="Colimit-Lift.html#1056" class="Bound">f</a><a id="1101" class="Symbol">)</a>
                         <a id="1128" class="Symbol">}</a>
                     <a id="1151" class="Symbol">}</a>
  
  <a id="1158" href="Colimit-Lift.html#1158" class="Function">unlift-Cocone⇒</a> <a id="1173" class="Symbol">:</a> <a id="1175" class="Symbol">{</a><a id="1176" href="Colimit-Lift.html#1176" class="Bound">C</a> <a id="1178" href="Colimit-Lift.html#1178" class="Bound">E</a> <a id="1180" class="Symbol">:</a> <a id="1182" href="Categories.Diagram.Cocone.html#534" class="Record">Cocone</a> <a id="1189" class="Symbol">(</a><a id="1190" href="Colimit-Lift.html#661" class="Bound">D</a> <a id="1192" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="1195" href="Colimit-Lift.html#721" class="Function">unl</a><a id="1198" class="Symbol">)}</a>
                 <a id="1218" class="Symbol">→</a> <a id="1220" href="Categories.Diagram.Cocone.html#684" class="Record">Cocone⇒</a> <a id="1228" class="Symbol">(</a><a id="1229" href="Colimit-Lift.html#661" class="Bound">D</a> <a id="1231" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="1234" href="Colimit-Lift.html#721" class="Function">unl</a><a id="1237" class="Symbol">)</a> <a id="1239" href="Colimit-Lift.html#1176" class="Bound">C</a> <a id="1241" href="Colimit-Lift.html#1178" class="Bound">E</a>
                 <a id="1260" class="Symbol">→</a> <a id="1262" href="Categories.Diagram.Cocone.html#684" class="Record">Cocone⇒</a> <a id="1270" href="Colimit-Lift.html#661" class="Bound">D</a> <a id="1272" class="Symbol">(</a><a id="1273" href="Colimit-Lift.html#752" class="Function">unlift-Cocone</a> <a id="1287" href="Colimit-Lift.html#1176" class="Bound">C</a><a id="1288" class="Symbol">)</a> <a id="1290" class="Symbol">(</a><a id="1291" href="Colimit-Lift.html#752" class="Function">unlift-Cocone</a> <a id="1305" href="Colimit-Lift.html#1178" class="Bound">E</a><a id="1306" class="Symbol">)</a>
  <a id="1310" href="Colimit-Lift.html#1158" class="Function">unlift-Cocone⇒</a> <a id="1325" class="Symbol">{</a><a id="1326" href="Colimit-Lift.html#1326" class="Bound">C</a><a id="1327" class="Symbol">}</a> <a id="1329" class="Symbol">{</a><a id="1330" href="Colimit-Lift.html#1330" class="Bound">E</a><a id="1331" class="Symbol">}</a> <a id="1333" href="Colimit-Lift.html#1333" class="Bound">h</a> <a id="1335" class="Symbol">=</a> <a id="1337" class="Keyword">record</a>
    <a id="1348" class="Symbol">{</a> <a id="1350" href="Categories.Diagram.Cocone.html#745" class="Field">arr</a> <a id="1354" class="Symbol">=</a> <a id="1356" href="Categories.Diagram.Cocone.html#745" class="Field">arr</a>
    <a id="1364" class="Symbol">;</a> <a id="1366" href="Categories.Diagram.Cocone.html#770" class="Field">commute</a> <a id="1374" class="Symbol">=</a> <a id="1376" href="Categories.Diagram.Cocone.html#770" class="Field">commute</a>
    <a id="1388" class="Symbol">}</a>
    <a id="1394" class="Keyword">where</a> <a id="1400" class="Keyword">open</a> <a id="1405" href="Categories.Diagram.Cocone.html#684" class="Module">Cocone⇒</a> <a id="1413" href="Colimit-Lift.html#1333" class="Bound">h</a>
  
  <a id="1420" href="Colimit-Lift.html#1420" class="Function">unlift-Colimit</a> <a id="1435" class="Symbol">:</a> <a id="1437" href="Categories.Diagram.Colimit.html#961" class="Record">Colimit</a> <a id="1445" class="Symbol">(</a><a id="1446" href="Colimit-Lift.html#661" class="Bound">D</a> <a id="1448" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="1451" href="Colimit-Lift.html#721" class="Function">unl</a><a id="1454" class="Symbol">)</a> <a id="1456" class="Symbol">→</a> <a id="1458" href="Categories.Diagram.Colimit.html#961" class="Record">Colimit</a> <a id="1466" href="Colimit-Lift.html#661" class="Bound">D</a>
  <a id="1470" href="Colimit-Lift.html#1420" class="Function">unlift-Colimit</a> <a id="1485" href="Colimit-Lift.html#1485" class="Bound">C</a> <a id="1487" class="Symbol">=</a> <a id="1489" class="Keyword">record</a>
    <a id="1500" class="Symbol">{</a> <a id="1502" href="Categories.Diagram.Colimit.html#1020" class="Field">initial</a> <a id="1510" class="Symbol">=</a> <a id="1512" class="Keyword">record</a>
      <a id="1525" class="Symbol">{</a> <a id="1527" href="Categories.Object.Initial.html#804" class="Field">⊥</a> <a id="1529" class="Symbol">=</a> <a id="1531" href="Colimit-Lift.html#752" class="Function">unlift-Cocone</a> <a id="1545" href="Categories.Diagram.Colimit.html#1122" class="Function">C.colimit</a>
      <a id="1561" class="Symbol">;</a> <a id="1563" href="Categories.Object.Initial.html#816" class="Field">⊥-is-initial</a> <a id="1576" class="Symbol">=</a> <a id="1578" class="Keyword">record</a>
        <a id="1593" class="Symbol">{</a> <a id="1595" href="Categories.Object.Initial.html#478" class="Field">¡</a> <a id="1597" class="Symbol">=</a> <a id="1599" class="Symbol">λ</a> <a id="1601" class="Symbol">{</a><a id="1602" href="Colimit-Lift.html#1602" class="Bound">other</a><a id="1607" class="Symbol">}</a> <a id="1609" class="Symbol">→</a> <a id="1611" href="Colimit-Lift.html#1158" class="Function">unlift-Cocone⇒</a> <a id="1626" class="Symbol">(</a><a id="1627" href="Categories.Diagram.Colimit.html#1248" class="Function">C.rep-cocone</a> <a id="1640" class="Symbol">(</a><a id="1641" href="Categories.Diagram.Cocone.Properties.html#1750" class="Function">F-map-Coconeʳ</a> <a id="1655" href="Colimit-Lift.html#721" class="Function">unl</a> <a id="1659" href="Colimit-Lift.html#1602" class="Bound">other</a><a id="1664" class="Symbol">))</a>  
        <a id="1677" class="Symbol">;</a> <a id="1679" href="Categories.Object.Initial.html#506" class="Field">¡-unique</a> <a id="1688" class="Symbol">=</a> <a id="1690" class="Symbol">λ</a> <a id="1692" class="Symbol">{</a><a id="1693" href="Colimit-Lift.html#1693" class="Bound">other</a><a id="1698" class="Symbol">}</a> <a id="1700" href="Colimit-Lift.html#1700" class="Bound">h</a> <a id="1702" class="Symbol">→</a> <a id="1704" href="Categories.Object.Initial.html#506" class="Function">C.initial.¡-unique</a> <a id="1723" class="Symbol">(</a><a id="1724" href="Categories.Diagram.Cocone.Properties.html#1867" class="Function">F-map-Cocone⇒ʳ</a> <a id="1739" href="Colimit-Lift.html#721" class="Function">unl</a> <a id="1743" href="Colimit-Lift.html#1700" class="Bound">h</a><a id="1744" class="Symbol">)</a>
        <a id="1754" class="Symbol">}</a>
      <a id="1762" class="Symbol">}</a>
    <a id="1768" class="Symbol">}</a>
    <a id="1774" class="Keyword">where</a>
      <a id="1786" class="Keyword">module</a> <a id="1793" href="Colimit-Lift.html#1793" class="Module">C</a> <a id="1795" class="Symbol">=</a> <a id="1797" href="Categories.Diagram.Colimit.html#961" class="Module">Colimit</a> <a id="1805" href="Colimit-Lift.html#1485" class="Bound">C</a>
      <a id="1813" class="Keyword">open</a> <a id="1818" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="1827" href="Colimit-Lift.html#558" class="Bound">𝒞</a>

<a id="1830" class="Keyword">module</a> <a id="1837" href="Colimit-Lift.html#1837" class="Module">_</a>  <a id="1840" class="Symbol">{</a><a id="1841" href="Colimit-Lift.html#1841" class="Bound">𝒟</a> <a id="1843" class="Symbol">:</a> <a id="1845" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="1854" href="Colimit-Lift.html#608" class="Generalizable">o&#39;</a> <a id="1857" href="Colimit-Lift.html#611" class="Generalizable">ℓ&#39;</a> <a id="1860" href="Colimit-Lift.html#614" class="Generalizable">e&#39;</a><a id="1862" class="Symbol">}</a> <a id="1864" class="Symbol">(</a><a id="1865" href="Colimit-Lift.html#1865" class="Bound">o&#39;&#39;</a> <a id="1869" href="Colimit-Lift.html#1869" class="Bound">ℓ&#39;&#39;</a> <a id="1873" href="Colimit-Lift.html#1873" class="Bound">e&#39;&#39;</a> <a id="1877" class="Symbol">:</a> <a id="1879" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1884" class="Symbol">)</a> <a id="1886" class="Symbol">{</a><a id="1887" href="Colimit-Lift.html#1887" class="Bound">D</a> <a id="1889" class="Symbol">:</a> <a id="1891" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="1899" class="Symbol">(</a><a id="1900" href="Categories.Category.Lift.html#174" class="Function">liftC</a> <a id="1906" href="Colimit-Lift.html#1865" class="Bound">o&#39;&#39;</a> <a id="1910" href="Colimit-Lift.html#1869" class="Bound">ℓ&#39;&#39;</a> <a id="1914" href="Colimit-Lift.html#1873" class="Bound">e&#39;&#39;</a> <a id="1918" href="Colimit-Lift.html#1841" class="Bound">𝒟</a><a id="1919" class="Symbol">)</a> <a id="1921" href="Colimit-Lift.html#558" class="Bound">𝒞</a><a id="1922" class="Symbol">}</a> <a id="1924" class="Keyword">where</a>
  <a id="1932" class="Keyword">private</a>
    <a id="1944" href="Colimit-Lift.html#1944" class="Function">lif</a> <a id="1948" class="Symbol">=</a> <a id="1950" href="Categories.Category.Lift.html#908" class="Function">liftF</a> <a id="1956" href="Colimit-Lift.html#1865" class="Bound">o&#39;&#39;</a> <a id="1960" href="Colimit-Lift.html#1869" class="Bound">ℓ&#39;&#39;</a> <a id="1964" href="Colimit-Lift.html#1873" class="Bound">e&#39;&#39;</a> <a id="1968" href="Colimit-Lift.html#1841" class="Bound">𝒟</a>
  <a id="1972" href="Colimit-Lift.html#1972" class="Function">lift⁻¹-Cocone</a> <a id="1986" class="Symbol">:</a> <a id="1988" href="Categories.Diagram.Cocone.html#534" class="Record">Cocone</a> <a id="1995" class="Symbol">(</a><a id="1996" href="Colimit-Lift.html#1887" class="Bound">D</a> <a id="1998" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="2001" href="Colimit-Lift.html#1944" class="Function">lif</a><a id="2004" class="Symbol">)</a> <a id="2006" class="Symbol">→</a> <a id="2008" href="Categories.Diagram.Cocone.html#534" class="Record">Cocone</a> <a id="2015" href="Colimit-Lift.html#1887" class="Bound">D</a>
  <a id="2019" href="Colimit-Lift.html#1972" class="Function">lift⁻¹-Cocone</a> <a id="2033" href="Colimit-Lift.html#2033" class="Bound">C</a> <a id="2035" class="Symbol">=</a> <a id="2037" class="Keyword">record</a>
    <a id="2048" class="Symbol">{</a> <a id="2050" href="Categories.Diagram.Cocone.html#588" class="Field">N</a> <a id="2052" class="Symbol">=</a> <a id="2054" href="Categories.Diagram.Cocone.html#588" class="Field">N</a>
    <a id="2060" class="Symbol">;</a> <a id="2062" href="Categories.Diagram.Cocone.html#604" class="Field">coapex</a> <a id="2069" class="Symbol">=</a> <a id="2071" class="Keyword">record</a>
                <a id="2094" class="Symbol">{</a> <a id="2096" href="Categories.Diagram.Cocone.html#425" class="Field">ψ</a> <a id="2098" class="Symbol">=</a> <a id="2100" class="Symbol">λ</a> <a id="2102" href="Colimit-Lift.html#2102" class="Bound">X</a> <a id="2104" class="Symbol">→</a> <a id="2106" href="Categories.Diagram.Cocone.html#425" class="Function">ψ</a> <a id="2108" class="Symbol">(</a><a id="2109" href="Colimit-Lift.html#2102" class="Bound">X</a> <a id="2111" class="Symbol">.</a><a id="2112" href="Level.html#479" class="Field">lower</a><a id="2117" class="Symbol">)</a>
                <a id="2135" class="Symbol">;</a> <a id="2137" href="Categories.Diagram.Cocone.html#471" class="Field">commute</a> <a id="2145" class="Symbol">=</a> <a id="2147" class="Symbol">λ</a> <a id="2149" class="Symbol">{</a><a id="2150" href="Colimit-Lift.html#2150" class="Bound">X</a><a id="2151" class="Symbol">}</a> <a id="2153" class="Symbol">{</a><a id="2154" href="Colimit-Lift.html#2154" class="Bound">Y</a><a id="2155" class="Symbol">}</a> <a id="2157" href="Colimit-Lift.html#2157" class="Bound">f</a> <a id="2159" class="Symbol">→</a> <a id="2161" href="Categories.Diagram.Cocone.html#471" class="Function">commute</a> <a id="2169" class="Symbol">(</a><a id="2170" href="Colimit-Lift.html#2157" class="Bound">f</a> <a id="2172" class="Symbol">.</a><a id="2173" href="Level.html#479" class="Field">lower</a><a id="2178" class="Symbol">)</a>
                <a id="2196" class="Symbol">}</a>
    <a id="2202" class="Symbol">}</a>
    <a id="2208" class="Keyword">where</a> <a id="2214" class="Keyword">open</a> <a id="2219" href="Categories.Diagram.Cocone.html#534" class="Module">Cocone</a> <a id="2226" href="Colimit-Lift.html#2033" class="Bound">C</a>

  <a id="2231" href="Colimit-Lift.html#2231" class="Function">lift⁻¹-Cocone⇒</a> <a id="2246" class="Symbol">:</a> <a id="2248" class="Symbol">{</a><a id="2249" href="Colimit-Lift.html#2249" class="Bound">K</a> <a id="2251" class="Symbol">:</a> <a id="2253" href="Categories.Diagram.Cocone.html#534" class="Record">Cocone</a> <a id="2260" href="Colimit-Lift.html#1887" class="Bound">D</a><a id="2261" class="Symbol">}</a>
                 <a id="2280" class="Symbol">→</a> <a id="2282" class="Symbol">{</a><a id="2283" href="Colimit-Lift.html#2283" class="Bound">L</a> <a id="2285" class="Symbol">:</a> <a id="2287" href="Categories.Diagram.Cocone.html#534" class="Record">Cocone</a> <a id="2294" class="Symbol">(</a><a id="2295" href="Colimit-Lift.html#1887" class="Bound">D</a> <a id="2297" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="2300" href="Colimit-Lift.html#1944" class="Function">lif</a><a id="2303" class="Symbol">)}</a>
                 <a id="2323" class="Symbol">→</a> <a id="2325" href="Categories.Diagram.Cocone.html#684" class="Record">Cocone⇒</a> <a id="2333" class="Symbol">(</a><a id="2334" href="Colimit-Lift.html#1887" class="Bound">D</a> <a id="2336" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="2339" href="Colimit-Lift.html#1944" class="Function">lif</a><a id="2342" class="Symbol">)</a> <a id="2344" class="Symbol">(</a><a id="2345" href="Categories.Diagram.Cocone.Properties.html#1750" class="Function">F-map-Coconeʳ</a> <a id="2359" href="Colimit-Lift.html#1944" class="Function">lif</a> <a id="2363" href="Colimit-Lift.html#2249" class="Bound">K</a><a id="2364" class="Symbol">)</a> <a id="2366" href="Colimit-Lift.html#2283" class="Bound">L</a>
                 <a id="2385" class="Symbol">→</a> <a id="2387" href="Categories.Diagram.Cocone.html#684" class="Record">Cocone⇒</a> <a id="2395" href="Colimit-Lift.html#1887" class="Bound">D</a> <a id="2397" href="Colimit-Lift.html#2249" class="Bound">K</a> <a id="2399" class="Symbol">(</a><a id="2400" href="Colimit-Lift.html#1972" class="Function">lift⁻¹-Cocone</a> <a id="2414" href="Colimit-Lift.html#2283" class="Bound">L</a><a id="2415" class="Symbol">)</a>
  <a id="2419" href="Colimit-Lift.html#2231" class="Function">lift⁻¹-Cocone⇒</a> <a id="2434" href="Colimit-Lift.html#2434" class="Bound">h</a> <a id="2436" class="Symbol">=</a> <a id="2438" class="Keyword">record</a>
    <a id="2449" class="Symbol">{</a> <a id="2451" href="Categories.Diagram.Cocone.html#745" class="Field">arr</a> <a id="2455" class="Symbol">=</a> <a id="2457" href="Categories.Diagram.Cocone.html#745" class="Field">arr</a>
    <a id="2465" class="Symbol">;</a> <a id="2467" href="Categories.Diagram.Cocone.html#770" class="Field">commute</a> <a id="2475" class="Symbol">=</a> <a id="2477" href="Categories.Diagram.Cocone.html#770" class="Field">commute</a>
    <a id="2489" class="Symbol">}</a>
    <a id="2495" class="Keyword">where</a> <a id="2501" class="Keyword">open</a> <a id="2506" href="Categories.Diagram.Cocone.html#684" class="Module">Cocone⇒</a> <a id="2514" href="Colimit-Lift.html#2434" class="Bound">h</a>

  <a id="2519" href="Colimit-Lift.html#2519" class="Function">lift-Colimit</a> <a id="2532" class="Symbol">:</a> <a id="2534" href="Categories.Diagram.Colimit.html#961" class="Record">Colimit</a> <a id="2542" href="Colimit-Lift.html#1887" class="Bound">D</a> <a id="2544" class="Symbol">→</a> <a id="2546" href="Categories.Diagram.Colimit.html#961" class="Record">Colimit</a> <a id="2554" class="Symbol">(</a><a id="2555" href="Colimit-Lift.html#1887" class="Bound">D</a> <a id="2557" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="2560" href="Categories.Category.Lift.html#908" class="Function">liftF</a> <a id="2566" href="Colimit-Lift.html#1865" class="Bound">o&#39;&#39;</a> <a id="2570" href="Colimit-Lift.html#1869" class="Bound">ℓ&#39;&#39;</a> <a id="2574" href="Colimit-Lift.html#1873" class="Bound">e&#39;&#39;</a> <a id="2578" href="Colimit-Lift.html#1841" class="Bound">𝒟</a><a id="2579" class="Symbol">)</a>
  <a id="2583" href="Colimit-Lift.html#2519" class="Function">lift-Colimit</a> <a id="2596" href="Colimit-Lift.html#2596" class="Bound">colim-D</a> <a id="2604" class="Symbol">=</a> <a id="2606" class="Keyword">record</a>
    <a id="2617" class="Symbol">{</a> <a id="2619" href="Categories.Diagram.Colimit.html#1020" class="Field">initial</a> <a id="2627" class="Symbol">=</a> <a id="2629" class="Keyword">record</a>
      <a id="2642" class="Symbol">{</a> <a id="2644" href="Categories.Object.Initial.html#804" class="Field">⊥</a> <a id="2646" class="Symbol">=</a>  <a id="2649" href="Categories.Diagram.Cocone.Properties.html#1750" class="Function">F-map-Coconeʳ</a> <a id="2663" href="Colimit-Lift.html#1944" class="Function">lif</a> <a id="2667" href="Categories.Diagram.Colimit.html#1122" class="Function">colimit</a>
      <a id="2681" class="Symbol">;</a> <a id="2683" href="Categories.Object.Initial.html#816" class="Field">⊥-is-initial</a> <a id="2696" class="Symbol">=</a> <a id="2698" class="Keyword">record</a>
        <a id="2713" class="Symbol">{</a> <a id="2715" href="Categories.Object.Initial.html#478" class="Field">¡</a> <a id="2717" class="Symbol">=</a> <a id="2719" class="Symbol">λ</a> <a id="2721" class="Symbol">{</a><a id="2722" href="Colimit-Lift.html#2722" class="Bound">other</a><a id="2727" class="Symbol">}</a> <a id="2729" class="Symbol">→</a> <a id="2731" href="Categories.Diagram.Cocone.Properties.html#1867" class="Function">F-map-Cocone⇒ʳ</a> <a id="2746" href="Colimit-Lift.html#1944" class="Function">lif</a> <a id="2750" class="Symbol">(</a><a id="2751" href="Categories.Diagram.Colimit.html#1248" class="Function">rep-cocone</a> <a id="2762" class="Symbol">(</a><a id="2763" href="Colimit-Lift.html#1972" class="Function">lift⁻¹-Cocone</a> <a id="2777" href="Colimit-Lift.html#2722" class="Bound">other</a><a id="2782" class="Symbol">))</a>
        <a id="2793" class="Symbol">;</a> <a id="2795" href="Categories.Object.Initial.html#506" class="Field">¡-unique</a> <a id="2804" class="Symbol">=</a> <a id="2806" class="Symbol">λ</a> <a id="2808" class="Symbol">{</a><a id="2809" href="Colimit-Lift.html#2809" class="Bound">other</a><a id="2814" class="Symbol">}</a> <a id="2816" href="Colimit-Lift.html#2816" class="Bound">f</a> <a id="2818" class="Symbol">→</a> <a id="2820" href="Categories.Object.Initial.html#506" class="Function">initial.¡-unique</a> <a id="2837" class="Symbol">(</a><a id="2838" href="Colimit-Lift.html#2231" class="Function">lift⁻¹-Cocone⇒</a> <a id="2853" href="Colimit-Lift.html#2816" class="Bound">f</a><a id="2854" class="Symbol">)</a>
        <a id="2864" class="Symbol">}</a>
      <a id="2872" class="Symbol">}</a>
    <a id="2878" class="Symbol">}</a>
    <a id="2884" class="Keyword">where</a>
      <a id="2896" class="Keyword">open</a> <a id="2901" href="Categories.Diagram.Colimit.html#961" class="Module">Colimit</a> <a id="2909" href="Colimit-Lift.html#2596" class="Bound">colim-D</a>
      <a id="2923" class="Keyword">open</a> <a id="2928" href="Categories.Category.Construction.Cocones.html#1400" class="Module">Cocones</a>


<a id="unlift-Cocomplete"></a><a id="2938" href="Colimit-Lift.html#2938" class="Function">unlift-Cocomplete</a> <a id="2956" class="Symbol">:</a> <a id="2958" class="Symbol">(</a><a id="2959" href="Colimit-Lift.html#2959" class="Bound">o&#39;&#39;</a> <a id="2963" href="Colimit-Lift.html#2963" class="Bound">ℓ&#39;&#39;</a> <a id="2967" href="Colimit-Lift.html#2967" class="Bound">e&#39;&#39;</a> <a id="2971" class="Symbol">:</a> <a id="2973" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="2978" class="Symbol">)</a>
                  <a id="2998" class="Symbol">→</a> <a id="3000" href="Categories.Category.Cocomplete.html#253" class="Function">Cocomplete</a> <a id="3011" class="Symbol">(</a><a id="3012" href="Colimit-Lift.html#608" class="Generalizable">o&#39;</a> <a id="3015" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3017" href="Colimit-Lift.html#2959" class="Bound">o&#39;&#39;</a><a id="3020" class="Symbol">)</a> <a id="3022" class="Symbol">(</a><a id="3023" href="Colimit-Lift.html#611" class="Generalizable">ℓ&#39;</a> <a id="3026" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3028" href="Colimit-Lift.html#2963" class="Bound">ℓ&#39;&#39;</a><a id="3031" class="Symbol">)</a> <a id="3033" class="Symbol">(</a><a id="3034" href="Colimit-Lift.html#614" class="Generalizable">e&#39;</a> <a id="3037" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3039" href="Colimit-Lift.html#2967" class="Bound">e&#39;&#39;</a><a id="3042" class="Symbol">)</a> <a id="3044" href="Colimit-Lift.html#558" class="Bound">𝒞</a>
                  <a id="3064" class="Symbol">→</a> <a id="3066" href="Categories.Category.Cocomplete.html#253" class="Function">Cocomplete</a> <a id="3077" href="Colimit-Lift.html#608" class="Generalizable">o&#39;</a> <a id="3080" href="Colimit-Lift.html#611" class="Generalizable">ℓ&#39;</a> <a id="3083" href="Colimit-Lift.html#614" class="Generalizable">e&#39;</a> <a id="3086" href="Colimit-Lift.html#558" class="Bound">𝒞</a>
<a id="3088" href="Colimit-Lift.html#2938" class="Function">unlift-Cocomplete</a> <a id="3106" href="Colimit-Lift.html#3106" class="Bound">o&#39;&#39;</a> <a id="3110" href="Colimit-Lift.html#3110" class="Bound">ℓ&#39;&#39;</a> <a id="3114" href="Colimit-Lift.html#3114" class="Bound">e&#39;&#39;</a> <a id="3118" href="Colimit-Lift.html#3118" class="Bound">𝒞-cocomplete</a> <a id="3131" href="Colimit-Lift.html#3131" class="Bound">D</a> <a id="3133" class="Symbol">=</a>
  <a id="3137" href="Colimit-Lift.html#1420" class="Function">unlift-Colimit</a> <a id="3152" class="Symbol">{</a><a id="3153" class="Argument">D</a> <a id="3155" class="Symbol">=</a> <a id="3157" href="Colimit-Lift.html#3131" class="Bound">D</a><a id="3158" class="Symbol">}</a> <a id="3160" href="Colimit-Lift.html#3106" class="Bound">o&#39;&#39;</a> <a id="3164" href="Colimit-Lift.html#3110" class="Bound">ℓ&#39;&#39;</a> <a id="3168" href="Colimit-Lift.html#3114" class="Bound">e&#39;&#39;</a> <a id="3172" class="Symbol">(</a><a id="3173" href="Colimit-Lift.html#3118" class="Bound">𝒞-cocomplete</a> <a id="3186" class="Symbol">(</a><a id="3187" href="Colimit-Lift.html#3131" class="Bound">D</a> <a id="3189" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="3192" href="Categories.Category.Lift.html#1192" class="Function">unliftF</a> <a id="3200" href="Colimit-Lift.html#3106" class="Bound">o&#39;&#39;</a> <a id="3204" href="Colimit-Lift.html#3110" class="Bound">ℓ&#39;&#39;</a> <a id="3208" href="Colimit-Lift.html#3114" class="Bound">e&#39;&#39;</a> <a id="3212" class="Symbol">_))</a>



<a id="3219" class="Keyword">module</a> <a id="3226" href="Colimit-Lift.html#3226" class="Module">_</a> <a id="3228" class="Symbol">(</a><a id="3229" href="Colimit-Lift.html#3229" class="Bound">D</a> <a id="3231" class="Symbol">:</a> <a id="3233" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="3241" class="Symbol">(</a><a id="3242" href="Categories.Category.Lift.html#174" class="Function">liftC</a> <a id="3248" href="Colimit-Lift.html#608" class="Generalizable">o&#39;</a> <a id="3251" href="Colimit-Lift.html#611" class="Generalizable">ℓ&#39;</a> <a id="3254" href="Colimit-Lift.html#614" class="Generalizable">e&#39;</a> <a id="3257" class="Symbol">(</a><a id="3258" href="Categories.Category.Finite.Fin.Construction.Discrete.html#1825" class="Function">Discrete</a> <a id="3267" class="Number">2</a><a id="3268" class="Symbol">))</a> <a id="3271" href="Colimit-Lift.html#558" class="Bound">𝒞</a><a id="3272" class="Symbol">)</a> <a id="3274" class="Keyword">where</a>
  <a id="3282" class="Keyword">open</a> <a id="3287" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="3296" href="Colimit-Lift.html#558" class="Bound">𝒞</a>
  <a id="3300" class="Keyword">private</a>
    <a id="3312" class="Keyword">module</a> <a id="3319" href="Colimit-Lift.html#3319" class="Module">D</a> <a id="3321" class="Symbol">=</a> <a id="3323" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="3331" href="Colimit-Lift.html#3229" class="Bound">D</a>
    <a id="3337" href="Colimit-Lift.html#3337" class="Function">A</a> <a id="3339" href="Colimit-Lift.html#3339" class="Function">B</a> <a id="3341" class="Symbol">:</a> <a id="3343" href="Categories.Category.Core.html#559" class="Function">Obj</a>
    <a id="3351" href="Colimit-Lift.html#3337" class="Function">A</a> <a id="3353" class="Symbol">=</a> <a id="3355" href="Categories.Functor.Core.html#797" class="Function">D.₀</a> <a id="3359" class="Symbol">(</a><a id="3360" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="3365" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a><a id="3367" class="Symbol">)</a>
    <a id="3373" href="Colimit-Lift.html#3339" class="Function">B</a> <a id="3375" class="Symbol">=</a> <a id="3377" href="Categories.Functor.Core.html#797" class="Function">D.₀</a> <a id="3381" class="Symbol">(</a><a id="3382" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="3387" href="Data.Fin.Patterns.html#440" class="InductiveConstructor">1F</a><a id="3389" class="Symbol">)</a>

  <a id="3394" href="Colimit-Lift.html#3394" class="Function">copair⇒cocone</a> <a id="3408" class="Symbol">:</a> <a id="3410" class="Symbol">{</a><a id="3411" href="Colimit-Lift.html#3411" class="Bound">C</a> <a id="3413" class="Symbol">:</a> <a id="3415" href="Categories.Category.Core.html#559" class="Function">Obj</a><a id="3418" class="Symbol">}</a> <a id="3420" class="Symbol">→</a> <a id="3422" class="Symbol">(</a><a id="3423" href="Colimit-Lift.html#3423" class="Bound">f</a> <a id="3425" class="Symbol">:</a> <a id="3427" href="Colimit-Lift.html#3337" class="Function">A</a> <a id="3429" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="3431" href="Colimit-Lift.html#3411" class="Bound">C</a><a id="3432" class="Symbol">)</a> <a id="3434" class="Symbol">→</a> <a id="3436" class="Symbol">(</a><a id="3437" href="Colimit-Lift.html#3437" class="Bound">g</a> <a id="3439" class="Symbol">:</a> <a id="3441" href="Colimit-Lift.html#3339" class="Function">B</a> <a id="3443" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="3445" href="Colimit-Lift.html#3411" class="Bound">C</a><a id="3446" class="Symbol">)</a> <a id="3448" class="Symbol">→</a> <a id="3450" href="Categories.Diagram.Cocone.html#534" class="Record">Cocone</a> <a id="3457" href="Colimit-Lift.html#3229" class="Bound">D</a>
  <a id="3461" href="Colimit-Lift.html#3394" class="Function">copair⇒cocone</a> <a id="3475" href="Colimit-Lift.html#3475" class="Bound">f</a> <a id="3477" href="Colimit-Lift.html#3477" class="Bound">g</a> <a id="3479" class="Symbol">=</a> <a id="3481" class="Keyword">record</a>
    <a id="3492" class="Symbol">{</a> <a id="3494" href="Categories.Diagram.Cocone.html#604" class="Field">coapex</a> <a id="3501" class="Symbol">=</a> <a id="3503" class="Keyword">record</a>
      <a id="3516" class="Symbol">{</a> <a id="3518" href="Categories.Diagram.Cocone.html#425" class="Field">ψ</a> <a id="3520" class="Symbol">=</a> <a id="3522" class="Symbol">λ</a> <a id="3524" class="Symbol">{</a> <a id="3526" class="Symbol">(</a><a id="3527" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="3532" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a><a id="3534" class="Symbol">)</a> <a id="3536" class="Symbol">→</a> <a id="3538" href="Colimit-Lift.html#3475" class="Bound">f</a> <a id="3540" class="Symbol">;</a> <a id="3542" class="Symbol">(</a><a id="3543" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="3548" href="Data.Fin.Patterns.html#440" class="InductiveConstructor">1F</a><a id="3550" class="Symbol">)</a> <a id="3552" class="Symbol">→</a> <a id="3554" href="Colimit-Lift.html#3477" class="Bound">g</a> <a id="3556" class="Symbol">}</a>
      <a id="3564" class="Symbol">;</a> <a id="3566" href="Categories.Diagram.Cocone.html#471" class="Field">commute</a> <a id="3574" class="Symbol">=</a> <a id="3576" class="Symbol">λ</a>
        <a id="3586" class="Symbol">{</a> <a id="3588" class="Symbol">{</a><a id="3589" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="3594" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a><a id="3596" class="Symbol">}</a> <a id="3598" class="Symbol">{</a><a id="3599" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="3604" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a><a id="3606" class="Symbol">}</a> <a id="3608" class="Symbol">(</a><a id="3609" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="3614" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a><a id="3616" class="Symbol">)</a> <a id="3618" class="Symbol">→</a> <a id="3620" class="Symbol">(</a><a id="3621" href="Categories.Category.Core.html#1438" class="Function">∘-resp-≈</a> <a id="3630" href="Relation.Binary.Structures.html#1641" class="Function">Equiv.refl</a> <a id="3641" href="Categories.Functor.Core.html#511" class="Field">D.identity</a><a id="3651" class="Symbol">)</a> <a id="3653" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="3655" href="Categories.Category.Core.html#1145" class="Function">identityʳ</a>
        <a id="3673" class="Symbol">;</a> <a id="3675" class="Symbol">{</a><a id="3676" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="3681" href="Data.Fin.Patterns.html#440" class="InductiveConstructor">1F</a><a id="3683" class="Symbol">}</a> <a id="3685" class="Symbol">{</a><a id="3686" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="3691" href="Data.Fin.Patterns.html#440" class="InductiveConstructor">1F</a><a id="3693" class="Symbol">}</a> <a id="3695" class="Symbol">(</a><a id="3696" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="3701" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a><a id="3703" class="Symbol">)</a> <a id="3705" class="Symbol">→</a> <a id="3707" class="Symbol">(</a><a id="3708" href="Categories.Category.Core.html#1438" class="Function">∘-resp-≈</a> <a id="3717" href="Relation.Binary.Structures.html#1641" class="Function">Equiv.refl</a> <a id="3728" href="Categories.Functor.Core.html#511" class="Field">D.identity</a><a id="3738" class="Symbol">)</a> <a id="3740" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="3742" href="Categories.Category.Core.html#1145" class="Function">identityʳ</a>
        <a id="3760" class="Symbol">}</a>
      <a id="3768" class="Symbol">}</a>
    <a id="3774" class="Symbol">}</a>
    <a id="3780" class="Keyword">where</a> <a id="3786" class="Keyword">open</a> <a id="3791" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>

  <a id="3807" href="Colimit-Lift.html#3807" class="Function">colimit⇒coproduct</a> <a id="3825" class="Symbol">:</a> <a id="3827" href="Categories.Diagram.Colimit.html#961" class="Record">Colimit</a> <a id="3835" href="Colimit-Lift.html#3229" class="Bound">D</a> <a id="3837" class="Symbol">→</a> <a id="3839" href="Categories.Object.Coproduct.html#398" class="Record">Coproduct</a> <a id="3849" href="Colimit-Lift.html#558" class="Bound">𝒞</a> <a id="3851" href="Colimit-Lift.html#3337" class="Function">A</a> <a id="3853" href="Colimit-Lift.html#3339" class="Function">B</a>
  <a id="3857" href="Colimit-Lift.html#3807" class="Function">colimit⇒coproduct</a> <a id="3875" href="Colimit-Lift.html#3875" class="Bound">colim</a> <a id="3881" class="Symbol">=</a> <a id="3883" class="Keyword">record</a>
    <a id="3894" class="Symbol">{</a> <a id="3896" href="Categories.Object.Coproduct.html#457" class="Field">A+B</a> <a id="3900" class="Symbol">=</a> <a id="3902" href="Categories.Diagram.Colimit.html#1191" class="Function">coapex</a>
    <a id="3913" class="Symbol">;</a> <a id="3915" href="Categories.Object.Coproduct.html#473" class="Field">i₁</a> <a id="3918" class="Symbol">=</a> <a id="3920" href="Categories.Diagram.Colimit.html#1204" class="Function">proj</a> <a id="3925" class="Symbol">_</a>
    <a id="3931" class="Symbol">;</a> <a id="3933" href="Categories.Object.Coproduct.html#493" class="Field">i₂</a> <a id="3936" class="Symbol">=</a> <a id="3938" href="Categories.Diagram.Colimit.html#1204" class="Function">proj</a> <a id="3943" class="Symbol">_</a>
    <a id="3949" class="Symbol">;</a> <a id="3951" href="Categories.Object.Coproduct.html#513" class="Field Operator">[_,_]</a> <a id="3957" class="Symbol">=</a> <a id="3959" class="Symbol">λ</a> <a id="3961" href="Colimit-Lift.html#3961" class="Bound">f</a> <a id="3963" href="Colimit-Lift.html#3963" class="Bound">g</a> <a id="3965" class="Symbol">→</a> <a id="3967" href="Categories.Diagram.Colimit.html#1313" class="Function">rep</a> <a id="3971" class="Symbol">(</a><a id="3972" href="Colimit-Lift.html#3394" class="Function">copair⇒cocone</a> <a id="3986" href="Colimit-Lift.html#3961" class="Bound">f</a> <a id="3988" href="Colimit-Lift.html#3963" class="Bound">g</a><a id="3989" class="Symbol">)</a>
    <a id="3995" class="Symbol">;</a> <a id="3997" href="Categories.Object.Coproduct.html#550" class="Field">inject₁</a> <a id="4005" class="Symbol">=</a> <a id="4007" class="Symbol">λ</a> <a id="4009" class="Symbol">{</a><a id="4010" href="Colimit-Lift.html#4010" class="Bound">C</a><a id="4011" class="Symbol">}</a> <a id="4013" class="Symbol">{</a><a id="4014" href="Colimit-Lift.html#4014" class="Bound">f</a><a id="4015" class="Symbol">}</a> <a id="4017" class="Symbol">{</a><a id="4018" href="Colimit-Lift.html#4018" class="Bound">g</a><a id="4019" class="Symbol">}</a> <a id="4021" class="Symbol">→</a> <a id="4023" href="Categories.Diagram.Colimit.html#1692" class="Function">commute</a> <a id="4031" class="Symbol">{</a><a id="4032" href="Colimit-Lift.html#3394" class="Function">copair⇒cocone</a> <a id="4046" href="Colimit-Lift.html#4014" class="Bound">f</a> <a id="4048" href="Colimit-Lift.html#4018" class="Bound">g</a><a id="4049" class="Symbol">}</a> <a id="4051" class="Symbol">{</a><a id="4052" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="4057" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a><a id="4059" class="Symbol">}</a>
    <a id="4065" class="Symbol">;</a> <a id="4067" href="Categories.Object.Coproduct.html#583" class="Field">inject₂</a> <a id="4075" class="Symbol">=</a> <a id="4077" class="Symbol">λ</a> <a id="4079" class="Symbol">{</a><a id="4080" href="Colimit-Lift.html#4080" class="Bound">C</a><a id="4081" class="Symbol">}</a> <a id="4083" class="Symbol">{</a><a id="4084" href="Colimit-Lift.html#4084" class="Bound">f</a><a id="4085" class="Symbol">}</a> <a id="4087" class="Symbol">{</a><a id="4088" href="Colimit-Lift.html#4088" class="Bound">g</a><a id="4089" class="Symbol">}</a> <a id="4091" class="Symbol">→</a> <a id="4093" href="Categories.Diagram.Colimit.html#1692" class="Function">commute</a> <a id="4101" class="Symbol">{</a><a id="4102" href="Colimit-Lift.html#3394" class="Function">copair⇒cocone</a> <a id="4116" href="Colimit-Lift.html#4084" class="Bound">f</a> <a id="4118" href="Colimit-Lift.html#4088" class="Bound">g</a><a id="4119" class="Symbol">}</a> <a id="4121" class="Symbol">{</a><a id="4122" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="4127" href="Data.Fin.Patterns.html#440" class="InductiveConstructor">1F</a><a id="4129" class="Symbol">}</a>
    <a id="4135" class="Symbol">;</a> <a id="4137" href="Categories.Object.Coproduct.html#616" class="Field">unique</a> <a id="4144" class="Symbol">=</a> <a id="4146" class="Symbol">λ</a> <a id="4148" class="Symbol">{</a><a id="4149" href="Colimit-Lift.html#4149" class="Bound">C</a><a id="4150" class="Symbol">}</a> <a id="4152" class="Symbol">{</a><a id="4153" href="Colimit-Lift.html#4153" class="Bound">h</a><a id="4154" class="Symbol">}</a> <a id="4156" class="Symbol">{</a><a id="4157" href="Colimit-Lift.html#4157" class="Bound">f</a><a id="4158" class="Symbol">}</a> <a id="4160" class="Symbol">{</a><a id="4161" href="Colimit-Lift.html#4161" class="Bound">g</a><a id="4162" class="Symbol">}</a> <a id="4164" href="Colimit-Lift.html#4164" class="Bound">h∘i₁≈f</a> <a id="4171" href="Colimit-Lift.html#4171" class="Bound">h∘i₂≈g</a> <a id="4178" class="Symbol">→</a>
             <a id="4193" href="Categories.Object.Initial.html#506" class="Function">initial.¡-unique</a> <a id="4210" class="Symbol">(</a><a id="4211" class="Keyword">record</a>
               <a id="4233" class="Symbol">{</a> <a id="4235" href="Categories.Diagram.Cocone.html#745" class="Field">arr</a> <a id="4239" class="Symbol">=</a> <a id="4241" href="Colimit-Lift.html#4153" class="Bound">h</a>
               <a id="4258" class="Symbol">;</a> <a id="4260" href="Categories.Diagram.Cocone.html#770" class="Field">commute</a> <a id="4268" class="Symbol">=</a> <a id="4270" class="Symbol">λ</a>
                 <a id="4289" class="Symbol">{</a> <a id="4291" class="Symbol">{</a><a id="4292" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="4297" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a><a id="4299" class="Symbol">}</a> <a id="4301" class="Symbol">→</a> <a id="4303" href="Colimit-Lift.html#4164" class="Bound">h∘i₁≈f</a>
                 <a id="4327" class="Symbol">;</a> <a id="4329" class="Symbol">{</a><a id="4330" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="4335" href="Data.Fin.Patterns.html#440" class="InductiveConstructor">1F</a><a id="4337" class="Symbol">}</a> <a id="4339" class="Symbol">→</a> <a id="4341" href="Colimit-Lift.html#4171" class="Bound">h∘i₂≈g</a>
                 <a id="4365" class="Symbol">}</a>
               <a id="4382" class="Symbol">})</a>
    <a id="4389" class="Symbol">}</a>
    <a id="4395" class="Keyword">where</a> <a id="4401" class="Keyword">open</a> <a id="4406" href="Categories.Diagram.Colimit.html#961" class="Module">Colimit</a> <a id="4414" href="Colimit-Lift.html#3875" class="Bound">colim</a>
</pre></body></html>

==> anc/html/Coproduct-Extension.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Coproduct-Extension</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>

<a id="37" class="Keyword">open</a> <a id="42" class="Keyword">import</a> <a id="49" href="Level.html" class="Module">Level</a>
<a id="55" class="Keyword">open</a> <a id="60" class="Keyword">import</a> <a id="67" href="Categories.Category.html" class="Module">Categories.Category</a> <a id="87" class="Keyword">hiding</a> <a id="94" class="Symbol">(</a><a id="95" href="Categories.Category.html#502" class="Function Operator">_[_,_]</a><a id="101" class="Symbol">)</a>
<a id="103" class="Keyword">open</a> <a id="108" class="Keyword">import</a> <a id="115" href="Categories.Functor.Coalgebra.html" class="Module">Categories.Functor.Coalgebra</a>
<a id="144" class="Keyword">open</a> <a id="149" class="Keyword">import</a> <a id="156" href="Categories.Functor.html" class="Module">Categories.Functor</a> <a id="175" class="Keyword">using</a> <a id="181" class="Symbol">(</a><a id="182" href="Categories.Functor.Core.html#248" class="Record">Functor</a><a id="189" class="Symbol">;</a> <a id="191" href="Categories.Functor.html#747" class="Function Operator">_∘F_</a><a id="195" class="Symbol">;</a> <a id="197" href="Categories.Functor.html#283" class="Function">Endofunctor</a><a id="208" class="Symbol">)</a>
<a id="210" class="Keyword">open</a> <a id="215" class="Keyword">import</a> <a id="222" href="Categories.Category.BinaryCoproducts.html" class="Module">Categories.Category.BinaryCoproducts</a>
<a id="259" class="Keyword">open</a> <a id="264" class="Keyword">import</a> <a id="271" href="Categories.Object.Coproduct.html" class="Module">Categories.Object.Coproduct</a>

<a id="300" class="Keyword">module</a> <a id="307" href="Coproduct-Extension.html" class="Module">Coproduct-Extension</a>
    <a id="331" class="Symbol">{</a><a id="332" href="Coproduct-Extension.html#332" class="Bound">o</a> <a id="334" href="Coproduct-Extension.html#334" class="Bound">ℓ</a> <a id="336" href="Coproduct-Extension.html#336" class="Bound">e</a> <a id="338" class="Symbol">:</a> <a id="340" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="345" class="Symbol">}</a>
    <a id="351" class="Symbol">(</a><a id="352" href="Coproduct-Extension.html#352" class="Bound">𝒞</a> <a id="354" class="Symbol">:</a> <a id="356" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="365" href="Coproduct-Extension.html#332" class="Bound">o</a> <a id="367" href="Coproduct-Extension.html#334" class="Bound">ℓ</a> <a id="369" href="Coproduct-Extension.html#336" class="Bound">e</a><a id="370" class="Symbol">)</a>
    <a id="376" class="Symbol">(</a><a id="377" href="Coproduct-Extension.html#377" class="Bound">F</a> <a id="379" class="Symbol">:</a> <a id="381" href="Categories.Functor.html#283" class="Function">Endofunctor</a> <a id="393" href="Coproduct-Extension.html#352" class="Bound">𝒞</a><a id="394" class="Symbol">)</a>
    <a id="400" class="Symbol">{</a><a id="401" href="Coproduct-Extension.html#401" class="Bound">C</a> <a id="403" class="Symbol">:</a> <a id="405" href="Categories.Category.Core.html#559" class="Field">Category.Obj</a> <a id="418" href="Coproduct-Extension.html#352" class="Bound">𝒞</a><a id="419" class="Symbol">}</a>
    <a id="425" class="Symbol">(</a><a id="426" href="Coproduct-Extension.html#426" class="Bound">c</a> <a id="428" class="Symbol">:</a> <a id="430" href="Categories.Functor.Coalgebra.html#346" class="Function">F-Coalgebra-on</a> <a id="445" href="Coproduct-Extension.html#377" class="Bound">F</a> <a id="447" href="Coproduct-Extension.html#401" class="Bound">C</a><a id="448" class="Symbol">)</a>
    <a id="454" class="Symbol">{</a><a id="455" href="Coproduct-Extension.html#455" class="Bound">X</a> <a id="457" class="Symbol">:</a> <a id="459" href="Categories.Category.Core.html#559" class="Field">Category.Obj</a> <a id="472" href="Coproduct-Extension.html#352" class="Bound">𝒞</a><a id="473" class="Symbol">}</a>
    <a id="479" class="Symbol">(</a><a id="480" href="Coproduct-Extension.html#480" class="Bound">C+X</a> <a id="484" class="Symbol">:</a> <a id="486" href="Categories.Object.Coproduct.html#398" class="Record">Coproduct</a> <a id="496" href="Coproduct-Extension.html#352" class="Bound">𝒞</a> <a id="498" href="Coproduct-Extension.html#401" class="Bound">C</a> <a id="500" href="Coproduct-Extension.html#455" class="Bound">X</a><a id="501" class="Symbol">)</a>
    <a id="507" class="Symbol">(</a><a id="508" href="Coproduct-Extension.html#508" class="Bound">p</a> <a id="510" class="Symbol">:</a> <a id="512" href="Categories.Category.Core.html#575" class="Field Operator">Category._⇒_</a> <a id="525" href="Coproduct-Extension.html#352" class="Bound">𝒞</a> <a id="527" href="Coproduct-Extension.html#455" class="Bound">X</a> <a id="529" class="Symbol">(</a><a id="530" href="Categories.Functor.Core.html#797" class="Function">Functor.₀</a> <a id="540" href="Coproduct-Extension.html#377" class="Bound">F</a> <a id="542" href="Coproduct-Extension.html#401" class="Bound">C</a><a id="543" class="Symbol">))</a>
    <a id="550" class="Keyword">where</a>

<a id="557" class="Keyword">open</a> <a id="562" class="Keyword">import</a> <a id="569" href="Categories.Category.Construction.F-Coalgebras.html" class="Module">Categories.Category.Construction.F-Coalgebras</a>

<a id="616" class="Keyword">open</a> <a id="621" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="630" href="Coproduct-Extension.html#352" class="Bound">𝒞</a>
<a id="632" class="Keyword">open</a> <a id="637" href="Categories.Object.Coproduct.html#398" class="Module">Coproduct</a> <a id="647" href="Coproduct-Extension.html#480" class="Bound">C+X</a> <a id="651" class="Keyword">renaming</a> <a id="660" class="Symbol">(</a><a id="661" href="Categories.Object.Coproduct.html#457" class="Field">A+B</a> <a id="665" class="Symbol">to</a> <a id="668" class="Field">C+X-obj</a><a id="675" class="Symbol">)</a>
<a id="677" class="Keyword">open</a> <a id="682" class="Keyword">import</a> <a id="689" href="Categories.Morphism.Reasoning.html" class="Module">Categories.Morphism.Reasoning</a> <a id="719" href="Coproduct-Extension.html#352" class="Bound">𝒞</a> <a id="721" class="Keyword">using</a> <a id="727" class="Symbol">(</a><a id="728" href="Categories.Morphism.Reasoning.Core.html#3605" class="Function">pushˡ</a><a id="733" class="Symbol">;</a> <a id="735" href="Categories.Morphism.Reasoning.Core.html#4618" class="Function">introˡ</a><a id="741" class="Symbol">)</a>
<a id="743" class="Comment">-- open F-Coalgebra C,c renaming (A to C; α to c)</a>

<a id="794" class="Keyword">private</a>
  <a id="804" class="Keyword">module</a> <a id="F"></a><a id="811" href="Coproduct-Extension.html#811" class="Module">F</a> <a id="813" class="Symbol">=</a> <a id="815" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="823" href="Coproduct-Extension.html#377" class="Bound">F</a>
  <a id="827" class="Keyword">module</a> <a id="coalg"></a><a id="834" href="Coproduct-Extension.html#834" class="Module">coalg</a> <a id="840" class="Symbol">=</a> <a id="842" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="851" class="Symbol">(</a><a id="852" href="Categories.Category.Construction.F-Coalgebras.html#598" class="Function">F-Coalgebras</a> <a id="865" href="Coproduct-Extension.html#377" class="Bound">F</a><a id="866" class="Symbol">)</a>

<a id="869" class="Comment">-- the structure of the coproduct extension</a>
<a id="F[i₁]∘[c,p]"></a><a id="913" href="Coproduct-Extension.html#913" class="Function">F[i₁]∘[c,p]</a> <a id="925" class="Symbol">:</a> <a id="927" href="Categories.Functor.Coalgebra.html#346" class="Function">F-Coalgebra-on</a> <a id="942" href="Coproduct-Extension.html#377" class="Bound">F</a> <a id="944" href="Coproduct-Extension.html#668" class="Function">C+X-obj</a>
<a id="952" href="Coproduct-Extension.html#913" class="Function">F[i₁]∘[c,p]</a> <a id="964" class="Symbol">=</a> <a id="966" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="970" href="Categories.Object.Coproduct.html#473" class="Function">i₁</a> <a id="973" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="975" href="Categories.Object.Coproduct.html#513" class="Function Operator">[</a> <a id="977" href="Coproduct-Extension.html#426" class="Bound">c</a> <a id="979" href="Categories.Object.Coproduct.html#513" class="Function Operator">,</a> <a id="981" href="Coproduct-Extension.html#508" class="Bound">p</a> <a id="983" href="Categories.Object.Coproduct.html#513" class="Function Operator">]</a>

<a id="C,c+p"></a><a id="986" href="Coproduct-Extension.html#986" class="Function">C,c+p</a> <a id="992" class="Symbol">:</a> <a id="994" href="Categories.Functor.Coalgebra.html#483" class="Record">F-Coalgebra</a> <a id="1006" href="Coproduct-Extension.html#377" class="Bound">F</a>
<a id="1008" href="Coproduct-Extension.html#986" class="Function">C,c+p</a> <a id="1014" class="Symbol">=</a> <a id="1016" href="Categories.Functor.Coalgebra.html#611" class="Function">to-Coalgebra</a> <a id="1029" href="Coproduct-Extension.html#913" class="Function">F[i₁]∘[c,p]</a>

<a id="1042" class="Comment">-- i₁ is a coalgebra morphism:</a>
<a id="i₁-hom"></a><a id="1073" href="Coproduct-Extension.html#1073" class="Function">i₁-hom</a> <a id="1080" class="Symbol">:</a> <a id="1082" class="Symbol">(</a><a id="1083" href="Categories.Functor.Coalgebra.html#611" class="Function">to-Coalgebra</a> <a id="1096" href="Coproduct-Extension.html#426" class="Bound">c</a><a id="1097" class="Symbol">)</a> <a id="1099" href="Categories.Category.Core.html#575" class="Function Operator">coalg.⇒</a> <a id="1107" href="Coproduct-Extension.html#986" class="Function">C,c+p</a>
<a id="1113" href="Coproduct-Extension.html#1073" class="Function">i₁-hom</a> <a id="1120" class="Symbol">=</a> <a id="1122" class="Keyword">record</a>
  <a id="1131" class="Symbol">{</a> <a id="1133" href="Categories.Functor.Coalgebra.html#1411" class="Field">f</a> <a id="1135" class="Symbol">=</a> <a id="1137" href="Categories.Object.Coproduct.html#473" class="Function">i₁</a>
  <a id="1142" class="Symbol">;</a> <a id="1144" href="Categories.Functor.Coalgebra.html#1433" class="Field">commutes</a> <a id="1153" class="Symbol">=</a>
    <a id="1159" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="1169" class="Symbol">(</a><a id="1170" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="1174" href="Categories.Object.Coproduct.html#473" class="Function">i₁</a> <a id="1177" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1179" href="Categories.Object.Coproduct.html#513" class="Function Operator">[</a> <a id="1181" href="Coproduct-Extension.html#426" class="Bound">c</a> <a id="1183" href="Categories.Object.Coproduct.html#513" class="Function Operator">,</a> <a id="1185" href="Coproduct-Extension.html#508" class="Bound">p</a> <a id="1187" href="Categories.Object.Coproduct.html#513" class="Function Operator">]</a><a id="1188" class="Symbol">)</a> <a id="1190" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1192" href="Categories.Object.Coproduct.html#473" class="Function">i₁</a> <a id="1195" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1198" href="Categories.Category.Core.html#715" class="Function">assoc</a> <a id="1204" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="1210" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="1214" href="Categories.Object.Coproduct.html#473" class="Function">i₁</a> <a id="1217" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1219" class="Symbol">(</a><a id="1220" href="Categories.Object.Coproduct.html#513" class="Function Operator">[</a> <a id="1222" href="Coproduct-Extension.html#426" class="Bound">c</a> <a id="1224" href="Categories.Object.Coproduct.html#513" class="Function Operator">,</a> <a id="1226" href="Coproduct-Extension.html#508" class="Bound">p</a> <a id="1228" href="Categories.Object.Coproduct.html#513" class="Function Operator">]</a> <a id="1230" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1232" href="Categories.Object.Coproduct.html#473" class="Function">i₁</a><a id="1234" class="Symbol">)</a> <a id="1236" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1239" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="1247" href="Categories.Object.Coproduct.html#550" class="Function">inject₁</a> <a id="1255" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="1261" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="1265" href="Categories.Object.Coproduct.html#473" class="Function">i₁</a> <a id="1268" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1270" href="Coproduct-Extension.html#426" class="Bound">c</a> <a id="1272" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="1276" class="Symbol">}</a>
  <a id="1280" class="Keyword">where</a> <a id="1286" class="Keyword">open</a> <a id="1291" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>

<a id="1305" class="Comment">-- [c,p] is a homomorphism from C,c+p =&gt; F (C,c)</a>
<a id="[c,p]-hom"></a><a id="1354" href="Coproduct-Extension.html#1354" class="Function">[c,p]-hom</a> <a id="1364" class="Symbol">:</a> <a id="1366" href="Coproduct-Extension.html#986" class="Function">C,c+p</a> <a id="1372" href="Categories.Category.Core.html#575" class="Function Operator">coalg.⇒</a> <a id="1380" class="Symbol">(</a><a id="1381" href="Categories.Functor.Coalgebra.html#872" class="Function">iterate</a> <a id="1389" class="Symbol">(</a><a id="1390" href="Categories.Functor.Coalgebra.html#611" class="Function">to-Coalgebra</a> <a id="1403" href="Coproduct-Extension.html#426" class="Bound">c</a><a id="1404" class="Symbol">))</a>
<a id="1407" href="Coproduct-Extension.html#1354" class="Function">[c,p]-hom</a> <a id="1417" class="Symbol">=</a> <a id="1419" class="Keyword">record</a>
  <a id="1428" class="Symbol">{</a> <a id="1430" href="Categories.Functor.Coalgebra.html#1411" class="Field">f</a> <a id="1432" class="Symbol">=</a> <a id="1434" href="Categories.Object.Coproduct.html#513" class="Function Operator">[</a> <a id="1436" href="Coproduct-Extension.html#426" class="Bound">c</a> <a id="1438" href="Categories.Object.Coproduct.html#513" class="Function Operator">,</a> <a id="1440" href="Coproduct-Extension.html#508" class="Bound">p</a> <a id="1442" href="Categories.Object.Coproduct.html#513" class="Function Operator">]</a>
  <a id="1446" class="Symbol">;</a> <a id="1448" href="Categories.Functor.Coalgebra.html#1433" class="Field">commutes</a> <a id="1457" class="Symbol">=</a> <a id="1459" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="1469" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="1473" href="Coproduct-Extension.html#426" class="Bound">c</a> <a id="1475" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1477" href="Categories.Object.Coproduct.html#513" class="Function Operator">[</a> <a id="1479" href="Coproduct-Extension.html#426" class="Bound">c</a> <a id="1481" href="Categories.Object.Coproduct.html#513" class="Function Operator">,</a> <a id="1483" href="Coproduct-Extension.html#508" class="Bound">p</a> <a id="1485" href="Categories.Object.Coproduct.html#513" class="Function Operator">]</a> <a id="1487" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="1490" href="Categories.Functor.Core.html#696" class="Function">F.F-resp-≈</a> <a id="1501" href="Categories.Object.Coproduct.html#550" class="Function">inject₁</a> <a id="1509" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="1517" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
    <a id="1523" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="1527" class="Symbol">(</a><a id="1528" href="Categories.Object.Coproduct.html#513" class="Function Operator">[</a> <a id="1530" href="Coproduct-Extension.html#426" class="Bound">c</a> <a id="1532" href="Categories.Object.Coproduct.html#513" class="Function Operator">,</a> <a id="1534" href="Coproduct-Extension.html#508" class="Bound">p</a> <a id="1536" href="Categories.Object.Coproduct.html#513" class="Function Operator">]</a> <a id="1538" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1540" href="Categories.Object.Coproduct.html#473" class="Function">i₁</a><a id="1542" class="Symbol">)</a> <a id="1544" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1546" href="Categories.Object.Coproduct.html#513" class="Function Operator">[</a> <a id="1548" href="Coproduct-Extension.html#426" class="Bound">c</a> <a id="1550" href="Categories.Object.Coproduct.html#513" class="Function Operator">,</a> <a id="1552" href="Coproduct-Extension.html#508" class="Bound">p</a> <a id="1554" href="Categories.Object.Coproduct.html#513" class="Function Operator">]</a> <a id="1556" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1559" href="Categories.Functor.Core.html#565" class="Function">F.homomorphism</a> <a id="1574" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="1582" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="1588" class="Symbol">(</a><a id="1589" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="1593" href="Categories.Object.Coproduct.html#513" class="Function Operator">[</a> <a id="1595" href="Coproduct-Extension.html#426" class="Bound">c</a> <a id="1597" href="Categories.Object.Coproduct.html#513" class="Function Operator">,</a> <a id="1599" href="Coproduct-Extension.html#508" class="Bound">p</a> <a id="1601" href="Categories.Object.Coproduct.html#513" class="Function Operator">]</a> <a id="1603" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1605" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="1609" href="Categories.Object.Coproduct.html#473" class="Function">i₁</a><a id="1611" class="Symbol">)</a> <a id="1613" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1615" href="Categories.Object.Coproduct.html#513" class="Function Operator">[</a> <a id="1617" href="Coproduct-Extension.html#426" class="Bound">c</a> <a id="1619" href="Categories.Object.Coproduct.html#513" class="Function Operator">,</a> <a id="1621" href="Coproduct-Extension.html#508" class="Bound">p</a> <a id="1623" href="Categories.Object.Coproduct.html#513" class="Function Operator">]</a> <a id="1625" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1628" href="Categories.Category.Core.html#715" class="Function">assoc</a> <a id="1634" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="1640" class="Symbol">(</a><a id="1641" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="1645" href="Categories.Object.Coproduct.html#513" class="Function Operator">[</a> <a id="1647" href="Coproduct-Extension.html#426" class="Bound">c</a> <a id="1649" href="Categories.Object.Coproduct.html#513" class="Function Operator">,</a> <a id="1651" href="Coproduct-Extension.html#508" class="Bound">p</a> <a id="1653" href="Categories.Object.Coproduct.html#513" class="Function Operator">]</a><a id="1654" class="Symbol">)</a> <a id="1656" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1658" class="Symbol">(</a><a id="1659" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="1663" href="Categories.Object.Coproduct.html#473" class="Function">i₁</a> <a id="1666" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1668" href="Categories.Object.Coproduct.html#513" class="Function Operator">[</a> <a id="1670" href="Coproduct-Extension.html#426" class="Bound">c</a> <a id="1672" href="Categories.Object.Coproduct.html#513" class="Function Operator">,</a> <a id="1674" href="Coproduct-Extension.html#508" class="Bound">p</a> <a id="1676" href="Categories.Object.Coproduct.html#513" class="Function Operator">]</a><a id="1677" class="Symbol">)</a> <a id="1679" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="1683" class="Symbol">}</a>
  <a id="1687" class="Keyword">where</a> <a id="1693" class="Keyword">open</a> <a id="1698" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>

<a id="[id,f]-is-hom"></a><a id="1712" href="Coproduct-Extension.html#1712" class="Function">[id,f]-is-hom</a> <a id="1726" class="Symbol">:</a> <a id="1728" class="Symbol">∀</a> <a id="1730" class="Symbol">(</a><a id="1731" href="Coproduct-Extension.html#1731" class="Bound">f</a> <a id="1733" class="Symbol">:</a> <a id="1735" href="Coproduct-Extension.html#455" class="Bound">X</a> <a id="1737" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="1739" href="Coproduct-Extension.html#401" class="Bound">C</a><a id="1740" class="Symbol">)</a>
              <a id="1756" class="Symbol">→</a> <a id="1758" href="Coproduct-Extension.html#426" class="Bound">c</a> <a id="1760" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1762" href="Coproduct-Extension.html#1731" class="Bound">f</a> <a id="1764" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="1766" href="Coproduct-Extension.html#508" class="Bound">p</a>
              <a id="1782" class="Symbol">→</a> <a id="1784" href="Categories.Functor.Coalgebra.html#1237" class="Function">is-F-Coalgebra-Morphism</a> <a id="1808" href="Coproduct-Extension.html#986" class="Function">C,c+p</a> <a id="1814" class="Symbol">(</a><a id="1815" href="Categories.Functor.Coalgebra.html#611" class="Function">to-Coalgebra</a> <a id="1828" href="Coproduct-Extension.html#426" class="Bound">c</a><a id="1829" class="Symbol">)</a> <a id="1831" href="Categories.Object.Coproduct.html#513" class="Function Operator">[</a> <a id="1833" href="Categories.Category.Core.html#630" class="Function">id</a> <a id="1836" href="Categories.Object.Coproduct.html#513" class="Function Operator">,</a> <a id="1838" href="Coproduct-Extension.html#1731" class="Bound">f</a> <a id="1840" href="Categories.Object.Coproduct.html#513" class="Function Operator">]</a>
<a id="1842" href="Coproduct-Extension.html#1712" class="Function">[id,f]-is-hom</a> <a id="1856" href="Coproduct-Extension.html#1856" class="Bound">f</a> <a id="1858" href="Coproduct-Extension.html#1858" class="Bound">c∘f≈p</a> <a id="1864" class="Symbol">=</a>
  <a id="1868" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="1876" href="Coproduct-Extension.html#426" class="Bound">c</a> <a id="1878" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1880" href="Categories.Object.Coproduct.html#513" class="Function Operator">[</a> <a id="1882" href="Categories.Category.Core.html#630" class="Function">id</a> <a id="1885" href="Categories.Object.Coproduct.html#513" class="Function Operator">,</a> <a id="1887" href="Coproduct-Extension.html#1856" class="Bound">f</a> <a id="1889" href="Categories.Object.Coproduct.html#513" class="Function Operator">]</a> <a id="1891" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1894" href="Categories.Object.Coproduct.html#961" class="Function">∘-distribˡ-[]</a> <a id="1908" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="1912" href="Categories.Object.Coproduct.html#513" class="Function Operator">[</a> <a id="1914" href="Coproduct-Extension.html#426" class="Bound">c</a> <a id="1916" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1918" href="Categories.Category.Core.html#630" class="Function">id</a> <a id="1921" href="Categories.Object.Coproduct.html#513" class="Function Operator">,</a> <a id="1923" href="Coproduct-Extension.html#426" class="Bound">c</a> <a id="1925" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1927" href="Coproduct-Extension.html#1856" class="Bound">f</a> <a id="1929" href="Categories.Object.Coproduct.html#513" class="Function Operator">]</a> <a id="1931" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1934" href="Categories.Object.Coproduct.html#797" class="Function">[]-cong₂</a> <a id="1943" href="Categories.Category.Core.html#1145" class="Function">identityʳ</a> <a id="1953" href="Coproduct-Extension.html#1858" class="Bound">c∘f≈p</a> <a id="1959" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="1963" href="Categories.Object.Coproduct.html#513" class="Function Operator">[</a> <a id="1965" href="Coproduct-Extension.html#426" class="Bound">c</a> <a id="1967" href="Categories.Object.Coproduct.html#513" class="Function Operator">,</a> <a id="1969" href="Coproduct-Extension.html#508" class="Bound">p</a> <a id="1971" href="Categories.Object.Coproduct.html#513" class="Function Operator">]</a>  <a id="1974" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1977" href="Categories.Morphism.Reasoning.Core.html#4618" class="Function">introˡ</a> <a id="1984" href="Categories.Functor.Core.html#511" class="Function">F.identity</a> <a id="1995" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="1999" href="Categories.Functor.Core.html#455" class="Function">F.F₁</a> <a id="2004" href="Categories.Category.Core.html#630" class="Function">id</a> <a id="2007" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2009" href="Categories.Object.Coproduct.html#513" class="Function Operator">[</a> <a id="2011" href="Coproduct-Extension.html#426" class="Bound">c</a> <a id="2013" href="Categories.Object.Coproduct.html#513" class="Function Operator">,</a> <a id="2015" href="Coproduct-Extension.html#508" class="Bound">p</a> <a id="2017" href="Categories.Object.Coproduct.html#513" class="Function Operator">]</a>  <a id="2020" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="2023" href="Categories.Functor.Core.html#696" class="Function">F.F-resp-≈</a> <a id="2034" href="Categories.Object.Coproduct.html#550" class="Function">inject₁</a> <a id="2042" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="2050" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
  <a id="2054" href="Categories.Functor.Core.html#455" class="Function">F.F₁</a> <a id="2059" class="Symbol">(</a><a id="2060" href="Categories.Object.Coproduct.html#513" class="Function Operator">[</a> <a id="2062" href="Categories.Category.Core.html#630" class="Function">id</a> <a id="2065" href="Categories.Object.Coproduct.html#513" class="Function Operator">,</a> <a id="2067" href="Coproduct-Extension.html#1856" class="Bound">f</a> <a id="2069" href="Categories.Object.Coproduct.html#513" class="Function Operator">]</a> <a id="2071" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2073" href="Categories.Object.Coproduct.html#473" class="Function">i₁</a><a id="2075" class="Symbol">)</a> <a id="2077" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2079" href="Categories.Object.Coproduct.html#513" class="Function Operator">[</a> <a id="2081" href="Coproduct-Extension.html#426" class="Bound">c</a> <a id="2083" href="Categories.Object.Coproduct.html#513" class="Function Operator">,</a> <a id="2085" href="Coproduct-Extension.html#508" class="Bound">p</a> <a id="2087" href="Categories.Object.Coproduct.html#513" class="Function Operator">]</a>  <a id="2090" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2093" href="Categories.Morphism.Reasoning.Core.html#3605" class="Function">pushˡ</a> <a id="2099" href="Categories.Functor.Core.html#565" class="Function">F.homomorphism</a> <a id="2114" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="2118" href="Categories.Functor.Core.html#455" class="Function">F.F₁</a> <a id="2123" href="Categories.Object.Coproduct.html#513" class="Function Operator">[</a> <a id="2125" href="Categories.Category.Core.html#630" class="Function">id</a> <a id="2128" href="Categories.Object.Coproduct.html#513" class="Function Operator">,</a> <a id="2130" href="Coproduct-Extension.html#1856" class="Bound">f</a> <a id="2132" href="Categories.Object.Coproduct.html#513" class="Function Operator">]</a> <a id="2134" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2136" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="2140" href="Categories.Object.Coproduct.html#473" class="Function">i₁</a> <a id="2143" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2145" href="Categories.Object.Coproduct.html#513" class="Function Operator">[</a> <a id="2147" href="Coproduct-Extension.html#426" class="Bound">c</a> <a id="2149" href="Categories.Object.Coproduct.html#513" class="Function Operator">,</a> <a id="2151" href="Coproduct-Extension.html#508" class="Bound">p</a> <a id="2153" href="Categories.Object.Coproduct.html#513" class="Function Operator">]</a>
  <a id="2157" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="2161" class="Keyword">where</a> <a id="2167" class="Keyword">open</a> <a id="2172" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>

<a id="[id,f]-hom"></a><a id="2186" href="Coproduct-Extension.html#2186" class="Function">[id,f]-hom</a> <a id="2197" class="Symbol">:</a> <a id="2199" class="Symbol">∀</a> <a id="2201" class="Symbol">(</a><a id="2202" href="Coproduct-Extension.html#2202" class="Bound">f</a> <a id="2204" class="Symbol">:</a> <a id="2206" href="Coproduct-Extension.html#455" class="Bound">X</a> <a id="2208" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="2210" href="Coproduct-Extension.html#401" class="Bound">C</a><a id="2211" class="Symbol">)</a>
              <a id="2227" class="Symbol">→</a> <a id="2229" href="Coproduct-Extension.html#426" class="Bound">c</a> <a id="2231" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2233" href="Coproduct-Extension.html#2202" class="Bound">f</a> <a id="2235" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="2237" href="Coproduct-Extension.html#508" class="Bound">p</a>
              <a id="2253" class="Symbol">→</a> <a id="2255" href="Categories.Functor.Coalgebra.html#1350" class="Record">F-Coalgebra-Morphism</a> <a id="2276" href="Coproduct-Extension.html#986" class="Function">C,c+p</a> <a id="2282" class="Symbol">(</a><a id="2283" href="Categories.Functor.Coalgebra.html#611" class="Function">to-Coalgebra</a> <a id="2296" href="Coproduct-Extension.html#426" class="Bound">c</a><a id="2297" class="Symbol">)</a>
<a id="2299" href="Coproduct-Extension.html#2186" class="Function">[id,f]-hom</a> <a id="2310" href="Coproduct-Extension.html#2310" class="Bound">f</a> <a id="2312" href="Coproduct-Extension.html#2312" class="Bound">c∘f≈p</a> <a id="2318" class="Symbol">=</a> <a id="2320" class="Keyword">record</a>
  <a id="2329" class="Symbol">{</a> <a id="2331" href="Categories.Functor.Coalgebra.html#1411" class="Field">f</a> <a id="2333" class="Symbol">=</a> <a id="2335" href="Categories.Object.Coproduct.html#513" class="Function Operator">[</a> <a id="2337" href="Categories.Category.Core.html#630" class="Function">id</a> <a id="2340" href="Categories.Object.Coproduct.html#513" class="Function Operator">,</a> <a id="2342" href="Coproduct-Extension.html#2310" class="Bound">f</a> <a id="2344" href="Categories.Object.Coproduct.html#513" class="Function Operator">]</a>
  <a id="2348" class="Symbol">;</a> <a id="2350" href="Categories.Functor.Coalgebra.html#1433" class="Field">commutes</a> <a id="2359" class="Symbol">=</a> <a id="2361" href="Coproduct-Extension.html#1712" class="Function">[id,f]-is-hom</a> <a id="2375" href="Coproduct-Extension.html#2310" class="Bound">f</a> <a id="2377" href="Coproduct-Extension.html#2312" class="Bound">c∘f≈p</a>
  <a id="2385" class="Symbol">}</a>
</pre></body></html>

==> anc/html/Data.Bool.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Bool.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- The type for booleans and some operations</a>
<a id="151" class="Comment">------------------------------------------------------------------------</a>

<a id="225" class="Symbol">{-#</a> <a id="229" class="Keyword">OPTIONS</a> <a id="237" class="Pragma">--cubical-compatible</a> <a id="258" class="Pragma">--safe</a> <a id="265" class="Symbol">#-}</a>

<a id="270" class="Keyword">module</a> <a id="277" href="Data.Bool.Base.html" class="Module">Data.Bool.Base</a> <a id="292" class="Keyword">where</a>

<a id="299" class="Keyword">open</a> <a id="304" class="Keyword">import</a> <a id="311" href="Data.Unit.Base.html" class="Module">Data.Unit.Base</a> <a id="326" class="Keyword">using</a> <a id="332" class="Symbol">(</a><a id="333" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a><a id="334" class="Symbol">)</a>
<a id="336" class="Keyword">open</a> <a id="341" class="Keyword">import</a> <a id="348" href="Data.Empty.html" class="Module">Data.Empty</a> <a id="359" class="Keyword">using</a> <a id="365" class="Symbol">(</a><a id="366" href="Data.Empty.html#914" class="Function">⊥</a><a id="367" class="Symbol">)</a>
<a id="369" class="Keyword">open</a> <a id="374" class="Keyword">import</a> <a id="381" href="Level.html" class="Module">Level</a> <a id="387" class="Keyword">using</a> <a id="393" class="Symbol">(</a><a id="394" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="399" class="Symbol">)</a>

<a id="402" class="Keyword">private</a>
  <a id="412" class="Keyword">variable</a>
    <a id="425" href="Data.Bool.Base.html#425" class="Generalizable">a</a> <a id="427" class="Symbol">:</a> <a id="429" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="439" href="Data.Bool.Base.html#439" class="Generalizable">A</a> <a id="441" class="Symbol">:</a> <a id="443" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="447" href="Data.Bool.Base.html#425" class="Generalizable">a</a>

<a id="450" class="Comment">------------------------------------------------------------------------</a>
<a id="523" class="Comment">-- The boolean type</a>

<a id="544" class="Keyword">open</a> <a id="549" class="Keyword">import</a> <a id="556" href="Agda.Builtin.Bool.html" class="Module">Agda.Builtin.Bool</a> <a id="574" class="Keyword">public</a>

<a id="582" class="Comment">------------------------------------------------------------------------</a>
<a id="655" class="Comment">-- Relations</a>

<a id="669" class="Keyword">infix</a> <a id="675" class="Number">4</a> <a id="677" href="Data.Bool.Base.html#691" class="Datatype Operator">_≤_</a> <a id="681" href="Data.Bool.Base.html#770" class="Datatype Operator">_&lt;_</a>

<a id="686" class="Keyword">data</a> <a id="_≤_"></a><a id="691" href="Data.Bool.Base.html#691" class="Datatype Operator">_≤_</a> <a id="695" class="Symbol">:</a> <a id="697" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="702" class="Symbol">→</a> <a id="704" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="709" class="Symbol">→</a> <a id="711" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="715" class="Keyword">where</a>
  <a id="_≤_.f≤t"></a><a id="723" href="Data.Bool.Base.html#723" class="InductiveConstructor">f≤t</a> <a id="727" class="Symbol">:</a> <a id="729" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="735" href="Data.Bool.Base.html#691" class="Datatype Operator">≤</a> <a id="737" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
  <a id="_≤_.b≤b"></a><a id="744" href="Data.Bool.Base.html#744" class="InductiveConstructor">b≤b</a> <a id="748" class="Symbol">:</a> <a id="750" class="Symbol">∀</a> <a id="752" class="Symbol">{</a><a id="753" href="Data.Bool.Base.html#753" class="Bound">b</a><a id="754" class="Symbol">}</a> <a id="756" class="Symbol">→</a> <a id="758" href="Data.Bool.Base.html#753" class="Bound">b</a> <a id="760" href="Data.Bool.Base.html#691" class="Datatype Operator">≤</a> <a id="762" href="Data.Bool.Base.html#753" class="Bound">b</a>

<a id="765" class="Keyword">data</a> <a id="_&lt;_"></a><a id="770" href="Data.Bool.Base.html#770" class="Datatype Operator">_&lt;_</a> <a id="774" class="Symbol">:</a> <a id="776" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="781" class="Symbol">→</a> <a id="783" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="788" class="Symbol">→</a> <a id="790" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="794" class="Keyword">where</a>
  <a id="_&lt;_.f&lt;t"></a><a id="802" href="Data.Bool.Base.html#802" class="InductiveConstructor">f&lt;t</a> <a id="806" class="Symbol">:</a> <a id="808" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="814" href="Data.Bool.Base.html#770" class="Datatype Operator">&lt;</a> <a id="816" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>

<a id="822" class="Comment">------------------------------------------------------------------------</a>
<a id="895" class="Comment">-- Boolean operations</a>

<a id="918" class="Keyword">infixr</a> <a id="925" class="Number">6</a> <a id="927" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a>
<a id="931" class="Keyword">infixr</a> <a id="938" class="Number">5</a> <a id="940" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a> <a id="944" href="Data.Bool.Base.html#1120" class="Function Operator">_xor_</a>

<a id="not"></a><a id="951" href="Data.Bool.Base.html#951" class="Function">not</a> <a id="955" class="Symbol">:</a> <a id="957" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="962" class="Symbol">→</a> <a id="964" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="969" href="Data.Bool.Base.html#951" class="Function">not</a> <a id="973" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="979" class="Symbol">=</a> <a id="981" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
<a id="987" href="Data.Bool.Base.html#951" class="Function">not</a> <a id="991" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="997" class="Symbol">=</a> <a id="999" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>

<a id="_∧_"></a><a id="1005" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a> <a id="1009" class="Symbol">:</a> <a id="1011" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="1016" class="Symbol">→</a> <a id="1018" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="1023" class="Symbol">→</a> <a id="1025" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="1030" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="1036" href="Data.Bool.Base.html#1005" class="Function Operator">∧</a> <a id="1038" href="Data.Bool.Base.html#1038" class="Bound">b</a> <a id="1040" class="Symbol">=</a> <a id="1042" href="Data.Bool.Base.html#1038" class="Bound">b</a>
<a id="1044" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="1050" href="Data.Bool.Base.html#1005" class="Function Operator">∧</a> <a id="1052" href="Data.Bool.Base.html#1052" class="Bound">b</a> <a id="1054" class="Symbol">=</a> <a id="1056" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>

<a id="_∨_"></a><a id="1063" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a> <a id="1067" class="Symbol">:</a> <a id="1069" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="1074" class="Symbol">→</a> <a id="1076" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="1081" class="Symbol">→</a> <a id="1083" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="1088" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="1094" href="Data.Bool.Base.html#1063" class="Function Operator">∨</a> <a id="1096" href="Data.Bool.Base.html#1096" class="Bound">b</a> <a id="1098" class="Symbol">=</a> <a id="1100" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
<a id="1105" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="1111" href="Data.Bool.Base.html#1063" class="Function Operator">∨</a> <a id="1113" href="Data.Bool.Base.html#1113" class="Bound">b</a> <a id="1115" class="Symbol">=</a> <a id="1117" href="Data.Bool.Base.html#1113" class="Bound">b</a>

<a id="_xor_"></a><a id="1120" href="Data.Bool.Base.html#1120" class="Function Operator">_xor_</a> <a id="1126" class="Symbol">:</a> <a id="1128" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="1133" class="Symbol">→</a> <a id="1135" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="1140" class="Symbol">→</a> <a id="1142" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="1147" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="1153" href="Data.Bool.Base.html#1120" class="Function Operator">xor</a> <a id="1157" href="Data.Bool.Base.html#1157" class="Bound">b</a> <a id="1159" class="Symbol">=</a> <a id="1161" href="Data.Bool.Base.html#951" class="Function">not</a> <a id="1165" href="Data.Bool.Base.html#1157" class="Bound">b</a>
<a id="1167" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="1173" href="Data.Bool.Base.html#1120" class="Function Operator">xor</a> <a id="1177" href="Data.Bool.Base.html#1177" class="Bound">b</a> <a id="1179" class="Symbol">=</a> <a id="1181" href="Data.Bool.Base.html#1177" class="Bound">b</a>

<a id="1184" class="Comment">------------------------------------------------------------------------</a>
<a id="1257" class="Comment">-- Conversion to Set</a>

<a id="1279" class="Comment">-- A function mapping true to an inhabited type and false to an empty</a>
<a id="1349" class="Comment">-- type.</a>
<a id="T"></a><a id="1358" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="1360" class="Symbol">:</a> <a id="1362" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="1367" class="Symbol">→</a> <a id="1369" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="1373" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="1375" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="1381" class="Symbol">=</a> <a id="1383" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a>
<a id="1385" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="1387" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="1393" class="Symbol">=</a> <a id="1395" href="Data.Empty.html#914" class="Function">⊥</a>

<a id="1398" class="Comment">------------------------------------------------------------------------</a>
<a id="1471" class="Comment">-- Other operations</a>

<a id="1492" class="Keyword">infix</a> <a id="1498" class="Number">0</a> <a id="1500" href="Data.Bool.Base.html#1515" class="Function Operator">if_then_else_</a>

<a id="if_then_else_"></a><a id="1515" href="Data.Bool.Base.html#1515" class="Function Operator">if_then_else_</a> <a id="1529" class="Symbol">:</a> <a id="1531" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="1536" class="Symbol">→</a> <a id="1538" href="Data.Bool.Base.html#439" class="Generalizable">A</a> <a id="1540" class="Symbol">→</a> <a id="1542" href="Data.Bool.Base.html#439" class="Generalizable">A</a> <a id="1544" class="Symbol">→</a> <a id="1546" href="Data.Bool.Base.html#439" class="Generalizable">A</a>
<a id="1548" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="1551" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="1557" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="1562" href="Data.Bool.Base.html#1562" class="Bound">t</a> <a id="1564" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="1569" href="Data.Bool.Base.html#1569" class="Bound">f</a> <a id="1571" class="Symbol">=</a> <a id="1573" href="Data.Bool.Base.html#1562" class="Bound">t</a>
<a id="1575" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="1578" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="1584" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="1589" href="Data.Bool.Base.html#1589" class="Bound">t</a> <a id="1591" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="1596" href="Data.Bool.Base.html#1596" class="Bound">f</a> <a id="1598" class="Symbol">=</a> <a id="1600" href="Data.Bool.Base.html#1596" class="Bound">f</a>
</pre></body></html>

==> anc/html/Data.Bool.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Bool.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- A bunch of properties</a>
<a id="131" class="Comment">------------------------------------------------------------------------</a>

<a id="205" class="Symbol">{-#</a> <a id="209" class="Keyword">OPTIONS</a> <a id="217" class="Pragma">--cubical-compatible</a> <a id="238" class="Pragma">--safe</a> <a id="245" class="Symbol">#-}</a>

<a id="250" class="Keyword">module</a> <a id="257" href="Data.Bool.Properties.html" class="Module">Data.Bool.Properties</a> <a id="278" class="Keyword">where</a>
<a id="284" class="Keyword">open</a> <a id="289" class="Keyword">import</a> <a id="296" href="Algebra.Bundles.html" class="Module">Algebra.Bundles</a>
  <a id="314" class="Keyword">using</a> <a id="320" class="Symbol">(</a><a id="321" href="Algebra.Bundles.html#1758" class="Record">Magma</a><a id="326" class="Symbol">;</a> <a id="328" href="Algebra.Bundles.html#4756" class="Record">Semigroup</a><a id="337" class="Symbol">;</a> <a id="339" href="Algebra.Bundles.html#5119" class="Record">Band</a><a id="343" class="Symbol">;</a> <a id="345" href="Algebra.Bundles.html#7886" class="Record">CommutativeMonoid</a>
        <a id="371" class="Symbol">;</a> <a id="373" href="Algebra.Bundles.html#9176" class="Record">IdempotentCommutativeMonoid</a><a id="400" class="Symbol">;</a> <a id="402" href="Algebra.Bundles.html#19580" class="Record">CommutativeSemiring</a><a id="421" class="Symbol">;</a> <a id="423" href="Algebra.Bundles.html#31426" class="Record">CommutativeRing</a><a id="438" class="Symbol">)</a>
<a id="440" class="Keyword">open</a> <a id="445" class="Keyword">import</a> <a id="452" href="Algebra.Lattice.Bundles.html" class="Module">Algebra.Lattice.Bundles</a>
  <a id="478" class="Keyword">using</a> <a id="484" class="Symbol">(</a><a id="485" href="Algebra.Lattice.Bundles.html#4625" class="Record">Lattice</a><a id="492" class="Symbol">;</a> <a id="494" href="Algebra.Lattice.Bundles.html#5208" class="Record">DistributiveLattice</a><a id="513" class="Symbol">;</a> <a id="515" href="Algebra.Lattice.Bundles.html#5773" class="Record">BooleanAlgebra</a><a id="529" class="Symbol">;</a> <a id="531" href="Algebra.Lattice.Bundles.html#1438" class="Record">Semilattice</a><a id="542" class="Symbol">)</a>
<a id="544" class="Keyword">import</a> <a id="551" href="Algebra.Lattice.Properties.BooleanAlgebra.html" class="Module">Algebra.Lattice.Properties.BooleanAlgebra</a> <a id="593" class="Symbol">as</a> <a id="596" class="Module">BooleanAlgebraProperties</a>
<a id="621" class="Keyword">open</a> <a id="626" class="Keyword">import</a> <a id="633" href="Data.Bool.Base.html" class="Module">Data.Bool.Base</a>
  <a id="650" class="Keyword">using</a> <a id="656" class="Symbol">(</a><a id="657" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="661" class="Symbol">;</a> <a id="663" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="667" class="Symbol">;</a> <a id="669" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="674" class="Symbol">;</a> <a id="676" href="Data.Bool.Base.html#951" class="Function">not</a><a id="679" class="Symbol">;</a> <a id="681" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a><a id="684" class="Symbol">;</a> <a id="686" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a><a id="689" class="Symbol">;</a> <a id="691" href="Data.Bool.Base.html#1120" class="Function Operator">_xor_</a> <a id="697" class="Symbol">;</a> <a id="699" href="Data.Bool.Base.html#1515" class="Function Operator">if_then_else_</a><a id="712" class="Symbol">;</a> <a id="714" href="Data.Bool.Base.html#1358" class="Function">T</a><a id="715" class="Symbol">;</a> <a id="717" href="Data.Bool.Base.html#691" class="Datatype Operator">_≤_</a><a id="720" class="Symbol">;</a> <a id="722" href="Data.Bool.Base.html#770" class="Datatype Operator">_&lt;_</a>
        <a id="734" class="Symbol">;</a> <a id="736" href="Data.Bool.Base.html#744" class="InductiveConstructor">b≤b</a><a id="739" class="Symbol">;</a> <a id="741" href="Data.Bool.Base.html#723" class="InductiveConstructor">f≤t</a><a id="744" class="Symbol">;</a> <a id="746" href="Data.Bool.Base.html#802" class="InductiveConstructor">f&lt;t</a><a id="749" class="Symbol">)</a>
<a id="751" class="Keyword">open</a> <a id="756" class="Keyword">import</a> <a id="763" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="781" class="Keyword">using</a> <a id="787" class="Symbol">(</a><a id="788" href="Data.Product.Base.html#1752" class="Function Operator">_×_</a><a id="791" class="Symbol">;</a> <a id="793" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="796" class="Symbol">;</a> <a id="798" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="803" class="Symbol">;</a> <a id="805" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="810" class="Symbol">)</a>
<a id="812" class="Keyword">open</a> <a id="817" class="Keyword">import</a> <a id="824" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="838" class="Keyword">using</a> <a id="844" class="Symbol">(</a><a id="845" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a><a id="848" class="Symbol">;</a> <a id="850" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="854" class="Symbol">;</a> <a id="856" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="860" class="Symbol">;</a> <a id="862" href="Data.Sum.Base.html#811" class="Function Operator">[_,_]</a><a id="867" class="Symbol">)</a>
<a id="869" class="Keyword">open</a> <a id="874" class="Keyword">import</a> <a id="881" href="Function.Base.html" class="Module">Function.Base</a> <a id="895" class="Keyword">using</a> <a id="901" class="Symbol">(</a><a id="902" href="Function.Base.html#4450" class="Function Operator">_⟨_⟩_</a><a id="907" class="Symbol">;</a> <a id="909" href="Function.Base.html#725" class="Function">const</a><a id="914" class="Symbol">;</a> <a id="916" href="Function.Base.html#704" class="Function">id</a><a id="918" class="Symbol">)</a>
<a id="920" class="Keyword">open</a> <a id="925" class="Keyword">import</a> <a id="932" href="Function.Bundles.html" class="Module">Function.Bundles</a> <a id="949" class="Keyword">hiding</a> <a id="956" class="Symbol">(</a><a id="957" href="Function.Bundles.html#7338" class="Record">Inverse</a><a id="964" class="Symbol">;</a> <a id="966" href="Function.Bundles.html#5373" class="Record">LeftInverse</a><a id="977" class="Symbol">;</a> <a id="979" href="Function.Bundles.html#6507" class="Record">RightInverse</a><a id="991" class="Symbol">)</a>
<a id="993" class="Keyword">open</a> <a id="998" class="Keyword">import</a> <a id="1005" href="Induction.WellFounded.html" class="Module">Induction.WellFounded</a> <a id="1027" class="Keyword">using</a> <a id="1033" class="Symbol">(</a><a id="1034" href="Induction.WellFounded.html#1545" class="Datatype">Acc</a><a id="1037" class="Symbol">;</a> <a id="1039" href="Induction.WellFounded.html#1793" class="Function">WellFounded</a><a id="1050" class="Symbol">;</a> <a id="1052" href="Induction.WellFounded.html#1607" class="InductiveConstructor">acc</a><a id="1055" class="Symbol">)</a>
<a id="1057" class="Keyword">open</a> <a id="1062" class="Keyword">import</a> <a id="1069" href="Level.html" class="Module">Level</a> <a id="1075" class="Keyword">using</a> <a id="1081" class="Symbol">(</a><a id="1082" href="Level.html#521" class="Function">0ℓ</a><a id="1084" class="Symbol">;</a> <a id="1086" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1091" class="Symbol">)</a>
<a id="1093" class="Keyword">open</a> <a id="1098" class="Keyword">import</a> <a id="1105" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="1129" class="Keyword">using</a> <a id="1135" class="Symbol">(</a><a id="1136" href="Relation.Binary.Bundles.html#1703" class="Record">DecSetoid</a><a id="1145" class="Symbol">;</a> <a id="1147" href="Relation.Binary.Bundles.html#8160" class="Record">DecTotalOrder</a><a id="1160" class="Symbol">;</a> <a id="1162" href="Relation.Binary.Bundles.html#4449" class="Record">Poset</a><a id="1167" class="Symbol">;</a>
  <a id="1171" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a><a id="1179" class="Symbol">;</a> <a id="1181" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="1187" class="Symbol">;</a> <a id="1189" href="Relation.Binary.Bundles.html#5872" class="Record">StrictPartialOrder</a><a id="1207" class="Symbol">;</a> <a id="1209" href="Relation.Binary.Bundles.html#9150" class="Record">StrictTotalOrder</a><a id="1225" class="Symbol">;</a> <a id="1227" href="Relation.Binary.Bundles.html#7577" class="Record">TotalOrder</a><a id="1237" class="Symbol">)</a>
<a id="1239" class="Keyword">open</a> <a id="1244" class="Keyword">import</a> <a id="1251" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="1272" class="Keyword">using</a> <a id="1278" class="Symbol">(</a><a id="1279" href="Relation.Binary.Core.html#1268" class="Function Operator">_⇒_</a><a id="1282" class="Symbol">)</a>
<a id="1284" class="Keyword">open</a> <a id="1289" class="Keyword">import</a> <a id="1296" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a>
  <a id="1325" class="Keyword">using</a> <a id="1331" class="Symbol">(</a><a id="1332" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a><a id="1342" class="Symbol">;</a> <a id="1344" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a><a id="1358" class="Symbol">;</a> <a id="1360" href="Relation.Binary.Structures.html#5977" class="Record">IsTotalOrder</a><a id="1372" class="Symbol">;</a> <a id="1374" href="Relation.Binary.Structures.html#6294" class="Record">IsDecTotalOrder</a>
        <a id="1398" class="Symbol">;</a> <a id="1400" href="Relation.Binary.Structures.html#4767" class="Record">IsStrictPartialOrder</a><a id="1420" class="Symbol">;</a> <a id="1422" href="Relation.Binary.Structures.html#7073" class="Record">IsStrictTotalOrder</a><a id="1440" class="Symbol">)</a>
<a id="1442" class="Keyword">open</a> <a id="1447" class="Keyword">import</a> <a id="1454" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a>
  <a id="1480" class="Keyword">using</a> <a id="1486" class="Symbol">(</a><a id="1487" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="1493" class="Symbol">;</a> <a id="1495" href="Relation.Binary.Bundles.html#1703" class="Record">DecSetoid</a><a id="1504" class="Symbol">;</a> <a id="1506" href="Relation.Binary.Bundles.html#4449" class="Record">Poset</a><a id="1511" class="Symbol">;</a> <a id="1513" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a><a id="1521" class="Symbol">;</a> <a id="1523" href="Relation.Binary.Bundles.html#7577" class="Record">TotalOrder</a><a id="1533" class="Symbol">;</a> <a id="1535" href="Relation.Binary.Bundles.html#8160" class="Record">DecTotalOrder</a>
        <a id="1557" class="Symbol">;</a> <a id="1559" href="Relation.Binary.Bundles.html#5872" class="Record">StrictPartialOrder</a><a id="1577" class="Symbol">;</a> <a id="1579" href="Relation.Binary.Bundles.html#9150" class="Record">StrictTotalOrder</a><a id="1595" class="Symbol">)</a>
<a id="1597" class="Keyword">open</a> <a id="1602" class="Keyword">import</a> <a id="1609" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a>
  <a id="1639" class="Keyword">using</a> <a id="1645" class="Symbol">(</a><a id="1646" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a><a id="1655" class="Symbol">;</a> <a id="1657" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="1675" class="Symbol">;</a> <a id="1677" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a><a id="1686" class="Symbol">;</a> <a id="1688" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a><a id="1698" class="Symbol">;</a> <a id="1700" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a>
        <a id="1722" class="Symbol">;</a> <a id="1724" href="Relation.Binary.Definitions.html#3590" class="Function">Minimum</a><a id="1731" class="Symbol">;</a> <a id="1733" href="Relation.Binary.Definitions.html#3441" class="Function">Maximum</a><a id="1740" class="Symbol">;</a> <a id="1742" href="Relation.Binary.Definitions.html#2837" class="Function">Total</a><a id="1747" class="Symbol">;</a> <a id="1749" href="Relation.Binary.Definitions.html#6260" class="Function">Irrelevant</a> <a id="1760" class="Symbol">;</a> <a id="1762" href="Relation.Binary.Definitions.html#2405" class="Function">Irreflexive</a><a id="1773" class="Symbol">;</a> <a id="1775" href="Relation.Binary.Definitions.html#2517" class="Function">Asymmetric</a><a id="1785" class="Symbol">;</a> <a id="1787" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a>
        <a id="1801" class="Symbol">;</a> <a id="1803" href="Relation.Binary.Definitions.html#3208" class="Function">Trichotomous</a><a id="1815" class="Symbol">;</a> <a id="1817" href="Relation.Binary.Definitions.html#3085" class="InductiveConstructor">tri≈</a><a id="1821" class="Symbol">;</a> <a id="1823" href="Relation.Binary.Definitions.html#3031" class="InductiveConstructor">tri&lt;</a><a id="1827" class="Symbol">;</a> <a id="1829" href="Relation.Binary.Definitions.html#3139" class="InductiveConstructor">tri&gt;</a><a id="1833" class="Symbol">;</a> <a id="1835" href="Relation.Binary.Definitions.html#5761" class="Function Operator">_Respects₂_</a><a id="1846" class="Symbol">)</a>
<a id="1848" class="Keyword">open</a> <a id="1853" class="Keyword">import</a> <a id="1860" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a>
  <a id="1905" class="Keyword">using</a> <a id="1911" class="Symbol">(</a><a id="1912" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="1915" class="Symbol">;</a> <a id="1917" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="1921" class="Symbol">;</a> <a id="1923" href="Relation.Binary.PropositionalEquality.Core.html#2099" class="Function">sym</a><a id="1926" class="Symbol">;</a> <a id="1928" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a><a id="1932" class="Symbol">;</a> <a id="1934" href="Relation.Binary.PropositionalEquality.Core.html#1782" class="Function">cong₂</a><a id="1939" class="Symbol">;</a> <a id="1941" href="Relation.Binary.PropositionalEquality.Core.html#2195" class="Function">subst</a><a id="1946" class="Symbol">;</a> <a id="1948" href="Relation.Binary.PropositionalEquality.Core.html#2144" class="Function">trans</a><a id="1953" class="Symbol">;</a> <a id="1955" href="Relation.Binary.PropositionalEquality.Core.html#1064" class="Function Operator">_≢_</a><a id="1958" class="Symbol">;</a> <a id="1960" href="Relation.Binary.PropositionalEquality.Core.html#2837" class="Function">¬[x≢x]</a><a id="1966" class="Symbol">)</a>
<a id="1968" class="Keyword">open</a> <a id="1973" class="Keyword">import</a> <a id="1980" href="Relation.Binary.PropositionalEquality.Properties.html" class="Module">Relation.Binary.PropositionalEquality.Properties</a>
  <a id="2031" class="Keyword">using</a> <a id="2037" class="Symbol">(</a><a id="2038" class="Keyword">module</a> <a id="2045" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a><a id="2056" class="Symbol">;</a> <a id="2058" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a><a id="2064" class="Symbol">;</a> <a id="2066" href="Relation.Binary.PropositionalEquality.Properties.html#5937" class="Function">decSetoid</a><a id="2075" class="Symbol">;</a> <a id="2077" href="Relation.Binary.PropositionalEquality.Properties.html#5530" class="Function">isEquivalence</a><a id="2090" class="Symbol">)</a>
<a id="2092" class="Keyword">open</a> <a id="2097" class="Keyword">import</a> <a id="2104" href="Relation.Nullary.Decidable.Core.html" class="Module">Relation.Nullary.Decidable.Core</a>
  <a id="2138" class="Keyword">using</a> <a id="2144" class="Symbol">(</a><a id="2145" href="Relation.Nullary.Decidable.Core.html#4828" class="Function">True</a><a id="2149" class="Symbol">;</a> <a id="2151" href="Relation.Nullary.Decidable.Core.html#2105" class="InductiveConstructor">yes</a><a id="2154" class="Symbol">;</a> <a id="2156" href="Relation.Nullary.Decidable.Core.html#2142" class="InductiveConstructor">no</a><a id="2158" class="Symbol">;</a> <a id="2160" href="Relation.Nullary.Decidable.Core.html#5290" class="Function">fromWitness</a> <a id="2172" class="Symbol">;</a> <a id="2174" href="Relation.Nullary.Decidable.Core.html#5118" class="Function">toWitness</a><a id="2183" class="Symbol">)</a>
<a id="2185" class="Keyword">open</a> <a id="2190" class="Keyword">import</a> <a id="2197" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a> <a id="2228" class="Keyword">using</a> <a id="2234" class="Symbol">(</a><a id="2235" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬_</a><a id="2237" class="Symbol">;</a> <a id="2239" href="Relation.Nullary.Negation.Core.html#1860" class="Function">contradiction</a><a id="2252" class="Symbol">)</a>
<a id="2254" class="Keyword">import</a> <a id="2261" href="Relation.Unary.html" class="Module">Relation.Unary</a> <a id="2276" class="Symbol">as</a> <a id="2279" class="Module">U</a>

<a id="2282" class="Keyword">open</a> <a id="2287" class="Keyword">import</a> <a id="2294" href="Algebra.Definitions.html" class="Module">Algebra.Definitions</a> <a id="2314" class="Symbol">{</a><a id="2315" class="Argument">A</a> <a id="2317" class="Symbol">=</a> <a id="2319" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="2323" class="Symbol">}</a> <a id="2325" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="2329" class="Keyword">open</a> <a id="2334" class="Keyword">import</a> <a id="2341" href="Algebra.Structures.html" class="Module">Algebra.Structures</a> <a id="2360" class="Symbol">{</a><a id="2361" class="Argument">A</a> <a id="2363" class="Symbol">=</a> <a id="2365" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="2369" class="Symbol">}</a> <a id="2371" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="2375" class="Keyword">open</a> <a id="2380" class="Keyword">import</a> <a id="2387" href="Algebra.Lattice.Structures.html" class="Module">Algebra.Lattice.Structures</a> <a id="2414" class="Symbol">{</a><a id="2415" class="Argument">A</a> <a id="2417" class="Symbol">=</a> <a id="2419" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="2423" class="Symbol">}</a> <a id="2425" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>

<a id="2430" class="Keyword">open</a> <a id="2435" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a>

<a id="2448" class="Keyword">private</a>
  <a id="2458" class="Keyword">variable</a>
    <a id="2471" href="Data.Bool.Properties.html#2471" class="Generalizable">a</a> <a id="2473" href="Data.Bool.Properties.html#2473" class="Generalizable">b</a> <a id="2475" class="Symbol">:</a> <a id="2477" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="2487" href="Data.Bool.Properties.html#2487" class="Generalizable">A</a> <a id="2489" class="Symbol">:</a> <a id="2491" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2495" href="Data.Bool.Properties.html#2471" class="Generalizable">a</a>
    <a id="2501" href="Data.Bool.Properties.html#2501" class="Generalizable">B</a> <a id="2503" class="Symbol">:</a> <a id="2505" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2509" href="Data.Bool.Properties.html#2473" class="Generalizable">b</a>

<a id="2512" class="Comment">------------------------------------------------------------------------</a>
<a id="2585" class="Comment">-- Properties of _≡_</a>

<a id="2607" class="Keyword">infix</a> <a id="2613" class="Number">4</a> <a id="2615" href="Data.Bool.Properties.html#2620" class="Function Operator">_≟_</a>

<a id="_≟_"></a><a id="2620" href="Data.Bool.Properties.html#2620" class="Function Operator">_≟_</a> <a id="2624" class="Symbol">:</a> <a id="2626" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="2644" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="2649" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="2655" href="Data.Bool.Properties.html#2620" class="Function Operator">≟</a> <a id="2657" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="2663" class="Symbol">=</a> <a id="2665" href="Relation.Nullary.Decidable.Core.html#2105" class="InductiveConstructor">yes</a> <a id="2669" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="2674" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="2680" href="Data.Bool.Properties.html#2620" class="Function Operator">≟</a> <a id="2682" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="2688" class="Symbol">=</a> <a id="2690" href="Relation.Nullary.Decidable.Core.html#2105" class="InductiveConstructor">yes</a> <a id="2694" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="2699" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="2705" href="Data.Bool.Properties.html#2620" class="Function Operator">≟</a> <a id="2707" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="2713" class="Symbol">=</a> <a id="2715" href="Relation.Nullary.Decidable.Core.html#2142" class="InductiveConstructor">no</a> <a id="2718" class="Symbol">λ()</a>
<a id="2722" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="2728" href="Data.Bool.Properties.html#2620" class="Function Operator">≟</a> <a id="2730" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="2736" class="Symbol">=</a> <a id="2738" href="Relation.Nullary.Decidable.Core.html#2142" class="InductiveConstructor">no</a> <a id="2741" class="Symbol">λ()</a>

<a id="≡-setoid"></a><a id="2746" href="Data.Bool.Properties.html#2746" class="Function">≡-setoid</a> <a id="2755" class="Symbol">:</a> <a id="2757" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="2764" href="Level.html#521" class="Function">0ℓ</a> <a id="2767" href="Level.html#521" class="Function">0ℓ</a>
<a id="2770" href="Data.Bool.Properties.html#2746" class="Function">≡-setoid</a> <a id="2779" class="Symbol">=</a> <a id="2781" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="2788" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>

<a id="≡-decSetoid"></a><a id="2794" href="Data.Bool.Properties.html#2794" class="Function">≡-decSetoid</a> <a id="2806" class="Symbol">:</a> <a id="2808" href="Relation.Binary.Bundles.html#1703" class="Record">DecSetoid</a> <a id="2818" href="Level.html#521" class="Function">0ℓ</a> <a id="2821" href="Level.html#521" class="Function">0ℓ</a>
<a id="2824" href="Data.Bool.Properties.html#2794" class="Function">≡-decSetoid</a> <a id="2836" class="Symbol">=</a> <a id="2838" href="Relation.Binary.PropositionalEquality.Properties.html#5937" class="Function">decSetoid</a> <a id="2848" href="Data.Bool.Properties.html#2620" class="Function Operator">_≟_</a>

<a id="2853" class="Comment">------------------------------------------------------------------------</a>
<a id="2926" class="Comment">-- Properties of _≤_</a>

<a id="2948" class="Comment">-- Relational properties</a>

<a id="≤-reflexive"></a><a id="2974" href="Data.Bool.Properties.html#2974" class="Function">≤-reflexive</a> <a id="2986" class="Symbol">:</a> <a id="2988" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="2992" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="2994" href="Data.Bool.Base.html#691" class="Datatype Operator">_≤_</a>
<a id="2998" href="Data.Bool.Properties.html#2974" class="Function">≤-reflexive</a> <a id="3010" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3015" class="Symbol">=</a> <a id="3017" href="Data.Bool.Base.html#744" class="InductiveConstructor">b≤b</a>

<a id="≤-refl"></a><a id="3022" href="Data.Bool.Properties.html#3022" class="Function">≤-refl</a> <a id="3029" class="Symbol">:</a> <a id="3031" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="3041" href="Data.Bool.Base.html#691" class="Datatype Operator">_≤_</a>
<a id="3045" href="Data.Bool.Properties.html#3022" class="Function">≤-refl</a> <a id="3052" class="Symbol">=</a> <a id="3054" href="Data.Bool.Properties.html#2974" class="Function">≤-reflexive</a> <a id="3066" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="≤-trans"></a><a id="3072" href="Data.Bool.Properties.html#3072" class="Function">≤-trans</a> <a id="3080" class="Symbol">:</a> <a id="3082" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="3093" href="Data.Bool.Base.html#691" class="Datatype Operator">_≤_</a>
<a id="3097" href="Data.Bool.Properties.html#3072" class="Function">≤-trans</a> <a id="3105" href="Data.Bool.Base.html#744" class="InductiveConstructor">b≤b</a> <a id="3109" href="Data.Bool.Properties.html#3109" class="Bound">p</a>   <a id="3113" class="Symbol">=</a> <a id="3115" href="Data.Bool.Properties.html#3109" class="Bound">p</a>
<a id="3117" href="Data.Bool.Properties.html#3072" class="Function">≤-trans</a> <a id="3125" href="Data.Bool.Base.html#723" class="InductiveConstructor">f≤t</a> <a id="3129" href="Data.Bool.Base.html#744" class="InductiveConstructor">b≤b</a> <a id="3133" class="Symbol">=</a> <a id="3135" href="Data.Bool.Base.html#723" class="InductiveConstructor">f≤t</a>

<a id="≤-antisym"></a><a id="3140" href="Data.Bool.Properties.html#3140" class="Function">≤-antisym</a> <a id="3150" class="Symbol">:</a> <a id="3152" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a> <a id="3166" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="3170" href="Data.Bool.Base.html#691" class="Datatype Operator">_≤_</a>
<a id="3174" href="Data.Bool.Properties.html#3140" class="Function">≤-antisym</a> <a id="3184" href="Data.Bool.Base.html#744" class="InductiveConstructor">b≤b</a> <a id="3188" class="Symbol">_</a> <a id="3190" class="Symbol">=</a> <a id="3192" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="≤-minimum"></a><a id="3198" href="Data.Bool.Properties.html#3198" class="Function">≤-minimum</a> <a id="3208" class="Symbol">:</a> <a id="3210" href="Relation.Binary.Definitions.html#3590" class="Function">Minimum</a> <a id="3218" href="Data.Bool.Base.html#691" class="Datatype Operator">_≤_</a> <a id="3222" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
<a id="3228" href="Data.Bool.Properties.html#3198" class="Function">≤-minimum</a> <a id="3238" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="3244" class="Symbol">=</a> <a id="3246" href="Data.Bool.Base.html#744" class="InductiveConstructor">b≤b</a>
<a id="3250" href="Data.Bool.Properties.html#3198" class="Function">≤-minimum</a> <a id="3260" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="3266" class="Symbol">=</a> <a id="3268" href="Data.Bool.Base.html#723" class="InductiveConstructor">f≤t</a>

<a id="≤-maximum"></a><a id="3273" href="Data.Bool.Properties.html#3273" class="Function">≤-maximum</a> <a id="3283" class="Symbol">:</a> <a id="3285" href="Relation.Binary.Definitions.html#3441" class="Function">Maximum</a> <a id="3293" href="Data.Bool.Base.html#691" class="Datatype Operator">_≤_</a> <a id="3297" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
<a id="3302" href="Data.Bool.Properties.html#3273" class="Function">≤-maximum</a> <a id="3312" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="3318" class="Symbol">=</a> <a id="3320" href="Data.Bool.Base.html#723" class="InductiveConstructor">f≤t</a>
<a id="3324" href="Data.Bool.Properties.html#3273" class="Function">≤-maximum</a> <a id="3334" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="3340" class="Symbol">=</a> <a id="3342" href="Data.Bool.Base.html#744" class="InductiveConstructor">b≤b</a>

<a id="≤-total"></a><a id="3347" href="Data.Bool.Properties.html#3347" class="Function">≤-total</a> <a id="3355" class="Symbol">:</a> <a id="3357" href="Relation.Binary.Definitions.html#2837" class="Function">Total</a> <a id="3363" href="Data.Bool.Base.html#691" class="Datatype Operator">_≤_</a>
<a id="3367" href="Data.Bool.Properties.html#3347" class="Function">≤-total</a> <a id="3375" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="3381" href="Data.Bool.Properties.html#3381" class="Bound">b</a> <a id="3383" class="Symbol">=</a> <a id="3385" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="3390" class="Symbol">(</a><a id="3391" href="Data.Bool.Properties.html#3198" class="Function">≤-minimum</a> <a id="3401" href="Data.Bool.Properties.html#3381" class="Bound">b</a><a id="3402" class="Symbol">)</a>
<a id="3404" href="Data.Bool.Properties.html#3347" class="Function">≤-total</a> <a id="3412" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="3418" href="Data.Bool.Properties.html#3418" class="Bound">b</a> <a id="3420" class="Symbol">=</a> <a id="3422" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="3427" class="Symbol">(</a><a id="3428" href="Data.Bool.Properties.html#3273" class="Function">≤-maximum</a> <a id="3438" href="Data.Bool.Properties.html#3418" class="Bound">b</a><a id="3439" class="Symbol">)</a>

<a id="3442" class="Keyword">infix</a> <a id="3448" class="Number">4</a> <a id="3450" href="Data.Bool.Properties.html#3456" class="Function Operator">_≤?_</a>

<a id="_≤?_"></a><a id="3456" href="Data.Bool.Properties.html#3456" class="Function Operator">_≤?_</a> <a id="3461" class="Symbol">:</a> <a id="3463" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="3473" href="Data.Bool.Base.html#691" class="Datatype Operator">_≤_</a>
<a id="3477" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="3483" href="Data.Bool.Properties.html#3456" class="Function Operator">≤?</a> <a id="3486" href="Data.Bool.Properties.html#3486" class="Bound">b</a>     <a id="3492" class="Symbol">=</a> <a id="3494" href="Relation.Nullary.Decidable.Core.html#2105" class="InductiveConstructor">yes</a> <a id="3498" class="Symbol">(</a><a id="3499" href="Data.Bool.Properties.html#3198" class="Function">≤-minimum</a> <a id="3509" href="Data.Bool.Properties.html#3486" class="Bound">b</a><a id="3510" class="Symbol">)</a>
<a id="3512" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="3518" href="Data.Bool.Properties.html#3456" class="Function Operator">≤?</a> <a id="3521" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="3527" class="Symbol">=</a> <a id="3529" href="Relation.Nullary.Decidable.Core.html#2142" class="InductiveConstructor">no</a> <a id="3532" class="Symbol">λ</a> <a id="3534" class="Symbol">()</a>
<a id="3537" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="3543" href="Data.Bool.Properties.html#3456" class="Function Operator">≤?</a> <a id="3546" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="3552" class="Symbol">=</a> <a id="3554" href="Relation.Nullary.Decidable.Core.html#2105" class="InductiveConstructor">yes</a> <a id="3558" href="Data.Bool.Base.html#744" class="InductiveConstructor">b≤b</a>

<a id="≤-irrelevant"></a><a id="3563" href="Data.Bool.Properties.html#3563" class="Function">≤-irrelevant</a> <a id="3576" class="Symbol">:</a> <a id="3578" href="Relation.Binary.Definitions.html#6260" class="Function">Irrelevant</a> <a id="3589" href="Data.Bool.Base.html#691" class="Datatype Operator">_≤_</a>
<a id="3593" href="Data.Bool.Properties.html#3563" class="Function">≤-irrelevant</a> <a id="3606" class="Symbol">{_}</a>     <a id="3614" href="Data.Bool.Base.html#723" class="InductiveConstructor">f≤t</a> <a id="3618" href="Data.Bool.Base.html#723" class="InductiveConstructor">f≤t</a> <a id="3622" class="Symbol">=</a> <a id="3624" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="3629" href="Data.Bool.Properties.html#3563" class="Function">≤-irrelevant</a> <a id="3642" class="Symbol">{</a><a id="3643" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="3648" class="Symbol">}</a> <a id="3650" href="Data.Bool.Base.html#744" class="InductiveConstructor">b≤b</a> <a id="3654" href="Data.Bool.Base.html#744" class="InductiveConstructor">b≤b</a> <a id="3658" class="Symbol">=</a> <a id="3660" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="3665" href="Data.Bool.Properties.html#3563" class="Function">≤-irrelevant</a> <a id="3678" class="Symbol">{</a><a id="3679" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="3683" class="Symbol">}</a>  <a id="3686" href="Data.Bool.Base.html#744" class="InductiveConstructor">b≤b</a> <a id="3690" href="Data.Bool.Base.html#744" class="InductiveConstructor">b≤b</a> <a id="3694" class="Symbol">=</a> <a id="3696" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="3702" class="Comment">-- Structures</a>

<a id="≤-isPreorder"></a><a id="3717" href="Data.Bool.Properties.html#3717" class="Function">≤-isPreorder</a> <a id="3730" class="Symbol">:</a> <a id="3732" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a> <a id="3743" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="3747" href="Data.Bool.Base.html#691" class="Datatype Operator">_≤_</a>
<a id="3751" href="Data.Bool.Properties.html#3717" class="Function">≤-isPreorder</a> <a id="3764" class="Symbol">=</a> <a id="3766" class="Keyword">record</a>
  <a id="3775" class="Symbol">{</a> <a id="3777" href="Relation.Binary.Structures.html#2301" class="Field">isEquivalence</a> <a id="3791" class="Symbol">=</a> <a id="3793" href="Relation.Binary.PropositionalEquality.Properties.html#5530" class="Function">isEquivalence</a>
  <a id="3809" class="Symbol">;</a> <a id="3811" href="Relation.Binary.Structures.html#2404" class="Field">reflexive</a>     <a id="3825" class="Symbol">=</a> <a id="3827" href="Data.Bool.Properties.html#2974" class="Function">≤-reflexive</a>
  <a id="3841" class="Symbol">;</a> <a id="3843" href="Relation.Binary.Structures.html#2434" class="Field">trans</a>         <a id="3857" class="Symbol">=</a> <a id="3859" href="Data.Bool.Properties.html#3072" class="Function">≤-trans</a>
  <a id="3869" class="Symbol">}</a>

<a id="≤-isPartialOrder"></a><a id="3872" href="Data.Bool.Properties.html#3872" class="Function">≤-isPartialOrder</a> <a id="3889" class="Symbol">:</a> <a id="3891" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a> <a id="3906" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="3910" href="Data.Bool.Base.html#691" class="Datatype Operator">_≤_</a>
<a id="3914" href="Data.Bool.Properties.html#3872" class="Function">≤-isPartialOrder</a> <a id="3931" class="Symbol">=</a> <a id="3933" class="Keyword">record</a>
  <a id="3942" class="Symbol">{</a> <a id="3944" href="Relation.Binary.Structures.html#4078" class="Field">isPreorder</a> <a id="3955" class="Symbol">=</a> <a id="3957" href="Data.Bool.Properties.html#3717" class="Function">≤-isPreorder</a>
  <a id="3972" class="Symbol">;</a> <a id="3974" href="Relation.Binary.Structures.html#4110" class="Field">antisym</a>    <a id="3985" class="Symbol">=</a> <a id="3987" href="Data.Bool.Properties.html#3140" class="Function">≤-antisym</a>
  <a id="3999" class="Symbol">}</a>

<a id="≤-isTotalOrder"></a><a id="4002" href="Data.Bool.Properties.html#4002" class="Function">≤-isTotalOrder</a> <a id="4017" class="Symbol">:</a> <a id="4019" href="Relation.Binary.Structures.html#5977" class="Record">IsTotalOrder</a> <a id="4032" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="4036" href="Data.Bool.Base.html#691" class="Datatype Operator">_≤_</a>
<a id="4040" href="Data.Bool.Properties.html#4002" class="Function">≤-isTotalOrder</a> <a id="4055" class="Symbol">=</a> <a id="4057" class="Keyword">record</a>
  <a id="4066" class="Symbol">{</a> <a id="4068" href="Relation.Binary.Structures.html#6044" class="Field">isPartialOrder</a> <a id="4083" class="Symbol">=</a> <a id="4085" href="Data.Bool.Properties.html#3872" class="Function">≤-isPartialOrder</a>
  <a id="4104" class="Symbol">;</a> <a id="4106" href="Relation.Binary.Structures.html#6084" class="Field">total</a>          <a id="4121" class="Symbol">=</a> <a id="4123" href="Data.Bool.Properties.html#3347" class="Function">≤-total</a>
  <a id="4133" class="Symbol">}</a>

<a id="≤-isDecTotalOrder"></a><a id="4136" href="Data.Bool.Properties.html#4136" class="Function">≤-isDecTotalOrder</a> <a id="4154" class="Symbol">:</a> <a id="4156" href="Relation.Binary.Structures.html#6294" class="Record">IsDecTotalOrder</a> <a id="4172" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="4176" href="Data.Bool.Base.html#691" class="Datatype Operator">_≤_</a>
<a id="4180" href="Data.Bool.Properties.html#4136" class="Function">≤-isDecTotalOrder</a> <a id="4198" class="Symbol">=</a> <a id="4200" class="Keyword">record</a>
  <a id="4209" class="Symbol">{</a> <a id="4211" href="Relation.Binary.Structures.html#6383" class="Field">isTotalOrder</a> <a id="4224" class="Symbol">=</a> <a id="4226" href="Data.Bool.Properties.html#4002" class="Function">≤-isTotalOrder</a>
  <a id="4243" class="Symbol">;</a> <a id="4245" href="Relation.Binary.Structures.html#6419" class="Field Operator">_≟_</a>          <a id="4258" class="Symbol">=</a> <a id="4260" href="Data.Bool.Properties.html#2620" class="Function Operator">_≟_</a>
  <a id="4266" class="Symbol">;</a> <a id="4268" href="Relation.Binary.Structures.html#6452" class="Field Operator">_≤?_</a>         <a id="4281" class="Symbol">=</a> <a id="4283" href="Data.Bool.Properties.html#3456" class="Function Operator">_≤?_</a>
  <a id="4290" class="Symbol">}</a>

<a id="4293" class="Comment">-- Bundles</a>

<a id="≤-poset"></a><a id="4305" href="Data.Bool.Properties.html#4305" class="Function">≤-poset</a> <a id="4313" class="Symbol">:</a> <a id="4315" href="Relation.Binary.Bundles.html#4449" class="Record">Poset</a> <a id="4321" href="Level.html#521" class="Function">0ℓ</a> <a id="4324" href="Level.html#521" class="Function">0ℓ</a> <a id="4327" href="Level.html#521" class="Function">0ℓ</a>
<a id="4330" href="Data.Bool.Properties.html#4305" class="Function">≤-poset</a> <a id="4338" class="Symbol">=</a> <a id="4340" class="Keyword">record</a>
  <a id="4349" class="Symbol">{</a> <a id="4351" href="Relation.Binary.Bundles.html#4624" class="Field">isPartialOrder</a> <a id="4366" class="Symbol">=</a> <a id="4368" href="Data.Bool.Properties.html#3872" class="Function">≤-isPartialOrder</a>
  <a id="4387" class="Symbol">}</a>

<a id="≤-preorder"></a><a id="4390" href="Data.Bool.Properties.html#4390" class="Function">≤-preorder</a> <a id="4401" class="Symbol">:</a> <a id="4403" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a> <a id="4412" href="Level.html#521" class="Function">0ℓ</a> <a id="4415" href="Level.html#521" class="Function">0ℓ</a> <a id="4418" href="Level.html#521" class="Function">0ℓ</a>
<a id="4421" href="Data.Bool.Properties.html#4390" class="Function">≤-preorder</a> <a id="4432" class="Symbol">=</a> <a id="4434" class="Keyword">record</a>
  <a id="4443" class="Symbol">{</a> <a id="4445" href="Relation.Binary.Bundles.html#2489" class="Field">isPreorder</a> <a id="4456" class="Symbol">=</a> <a id="4458" href="Data.Bool.Properties.html#3717" class="Function">≤-isPreorder</a>
  <a id="4473" class="Symbol">}</a>

<a id="≤-totalOrder"></a><a id="4476" href="Data.Bool.Properties.html#4476" class="Function">≤-totalOrder</a> <a id="4489" class="Symbol">:</a> <a id="4491" href="Relation.Binary.Bundles.html#7577" class="Record">TotalOrder</a> <a id="4502" href="Level.html#521" class="Function">0ℓ</a> <a id="4505" href="Level.html#521" class="Function">0ℓ</a> <a id="4508" href="Level.html#521" class="Function">0ℓ</a>
<a id="4511" href="Data.Bool.Properties.html#4476" class="Function">≤-totalOrder</a> <a id="4524" class="Symbol">=</a> <a id="4526" class="Keyword">record</a>
  <a id="4535" class="Symbol">{</a> <a id="4537" href="Relation.Binary.Bundles.html#7751" class="Field">isTotalOrder</a> <a id="4550" class="Symbol">=</a> <a id="4552" href="Data.Bool.Properties.html#4002" class="Function">≤-isTotalOrder</a>
  <a id="4569" class="Symbol">}</a>

<a id="≤-decTotalOrder"></a><a id="4572" href="Data.Bool.Properties.html#4572" class="Function">≤-decTotalOrder</a> <a id="4588" class="Symbol">:</a> <a id="4590" href="Relation.Binary.Bundles.html#8160" class="Record">DecTotalOrder</a> <a id="4604" href="Level.html#521" class="Function">0ℓ</a> <a id="4607" href="Level.html#521" class="Function">0ℓ</a> <a id="4610" href="Level.html#521" class="Function">0ℓ</a>
<a id="4613" href="Data.Bool.Properties.html#4572" class="Function">≤-decTotalOrder</a> <a id="4629" class="Symbol">=</a> <a id="4631" class="Keyword">record</a>
  <a id="4640" class="Symbol">{</a> <a id="4642" href="Relation.Binary.Bundles.html#8346" class="Field">isDecTotalOrder</a> <a id="4658" class="Symbol">=</a> <a id="4660" href="Data.Bool.Properties.html#4136" class="Function">≤-isDecTotalOrder</a>
  <a id="4680" class="Symbol">}</a>

<a id="4683" class="Comment">------------------------------------------------------------------------</a>
<a id="4756" class="Comment">-- Properties of _&lt;_</a>

<a id="4778" class="Comment">-- Relational properties</a>

<a id="&lt;-irrefl"></a><a id="4804" href="Data.Bool.Properties.html#4804" class="Function">&lt;-irrefl</a> <a id="4813" class="Symbol">:</a> <a id="4815" href="Relation.Binary.Definitions.html#2405" class="Function">Irreflexive</a> <a id="4827" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="4831" href="Data.Bool.Base.html#770" class="Datatype Operator">_&lt;_</a>
<a id="4835" href="Data.Bool.Properties.html#4804" class="Function">&lt;-irrefl</a> <a id="4844" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="4849" class="Symbol">()</a>

<a id="&lt;-asym"></a><a id="4853" href="Data.Bool.Properties.html#4853" class="Function">&lt;-asym</a> <a id="4860" class="Symbol">:</a> <a id="4862" href="Relation.Binary.Definitions.html#2517" class="Function">Asymmetric</a> <a id="4873" href="Data.Bool.Base.html#770" class="Datatype Operator">_&lt;_</a>
<a id="4877" href="Data.Bool.Properties.html#4853" class="Function">&lt;-asym</a> <a id="4884" href="Data.Bool.Base.html#802" class="InductiveConstructor">f&lt;t</a> <a id="4888" class="Symbol">()</a>

<a id="&lt;-trans"></a><a id="4892" href="Data.Bool.Properties.html#4892" class="Function">&lt;-trans</a> <a id="4900" class="Symbol">:</a> <a id="4902" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="4913" href="Data.Bool.Base.html#770" class="Datatype Operator">_&lt;_</a>
<a id="4917" href="Data.Bool.Properties.html#4892" class="Function">&lt;-trans</a> <a id="4925" href="Data.Bool.Base.html#802" class="InductiveConstructor">f&lt;t</a> <a id="4929" class="Symbol">()</a>

<a id="&lt;-transʳ"></a><a id="4933" href="Data.Bool.Properties.html#4933" class="Function">&lt;-transʳ</a> <a id="4942" class="Symbol">:</a> <a id="4944" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a> <a id="4950" href="Data.Bool.Base.html#691" class="Datatype Operator">_≤_</a> <a id="4954" href="Data.Bool.Base.html#770" class="Datatype Operator">_&lt;_</a> <a id="4958" href="Data.Bool.Base.html#770" class="Datatype Operator">_&lt;_</a>
<a id="4962" href="Data.Bool.Properties.html#4933" class="Function">&lt;-transʳ</a> <a id="4971" href="Data.Bool.Base.html#744" class="InductiveConstructor">b≤b</a> <a id="4975" href="Data.Bool.Base.html#802" class="InductiveConstructor">f&lt;t</a> <a id="4979" class="Symbol">=</a> <a id="4981" href="Data.Bool.Base.html#802" class="InductiveConstructor">f&lt;t</a>

<a id="&lt;-transˡ"></a><a id="4986" href="Data.Bool.Properties.html#4986" class="Function">&lt;-transˡ</a> <a id="4995" class="Symbol">:</a> <a id="4997" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a> <a id="5003" href="Data.Bool.Base.html#770" class="Datatype Operator">_&lt;_</a> <a id="5007" href="Data.Bool.Base.html#691" class="Datatype Operator">_≤_</a> <a id="5011" href="Data.Bool.Base.html#770" class="Datatype Operator">_&lt;_</a>
<a id="5015" href="Data.Bool.Properties.html#4986" class="Function">&lt;-transˡ</a> <a id="5024" href="Data.Bool.Base.html#802" class="InductiveConstructor">f&lt;t</a> <a id="5028" href="Data.Bool.Base.html#744" class="InductiveConstructor">b≤b</a> <a id="5032" class="Symbol">=</a> <a id="5034" href="Data.Bool.Base.html#802" class="InductiveConstructor">f&lt;t</a>

<a id="&lt;-cmp"></a><a id="5039" href="Data.Bool.Properties.html#5039" class="Function">&lt;-cmp</a> <a id="5045" class="Symbol">:</a> <a id="5047" href="Relation.Binary.Definitions.html#3208" class="Function">Trichotomous</a> <a id="5060" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="5064" href="Data.Bool.Base.html#770" class="Datatype Operator">_&lt;_</a>
<a id="5068" href="Data.Bool.Properties.html#5039" class="Function">&lt;-cmp</a> <a id="5074" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="5080" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="5086" class="Symbol">=</a> <a id="5088" href="Relation.Binary.Definitions.html#3085" class="InductiveConstructor">tri≈</a> <a id="5093" class="Symbol">(λ())</a> <a id="5099" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>  <a id="5105" class="Symbol">(λ())</a>
<a id="5111" href="Data.Bool.Properties.html#5039" class="Function">&lt;-cmp</a> <a id="5117" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="5123" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="5129" class="Symbol">=</a> <a id="5131" href="Relation.Binary.Definitions.html#3031" class="InductiveConstructor">tri&lt;</a> <a id="5136" href="Data.Bool.Base.html#802" class="InductiveConstructor">f&lt;t</a>   <a id="5142" class="Symbol">(λ())</a> <a id="5148" class="Symbol">(λ())</a>
<a id="5154" href="Data.Bool.Properties.html#5039" class="Function">&lt;-cmp</a> <a id="5160" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="5166" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="5172" class="Symbol">=</a> <a id="5174" href="Relation.Binary.Definitions.html#3139" class="InductiveConstructor">tri&gt;</a> <a id="5179" class="Symbol">(λ())</a> <a id="5185" class="Symbol">(λ())</a> <a id="5191" href="Data.Bool.Base.html#802" class="InductiveConstructor">f&lt;t</a>
<a id="5195" href="Data.Bool.Properties.html#5039" class="Function">&lt;-cmp</a> <a id="5201" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="5207" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="5213" class="Symbol">=</a> <a id="5215" href="Relation.Binary.Definitions.html#3085" class="InductiveConstructor">tri≈</a> <a id="5220" class="Symbol">(λ())</a> <a id="5226" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>  <a id="5232" class="Symbol">(λ())</a>

<a id="5239" class="Keyword">infix</a> <a id="5245" class="Number">4</a> <a id="5247" href="Data.Bool.Properties.html#5253" class="Function Operator">_&lt;?_</a>

<a id="_&lt;?_"></a><a id="5253" href="Data.Bool.Properties.html#5253" class="Function Operator">_&lt;?_</a> <a id="5258" class="Symbol">:</a> <a id="5260" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="5270" href="Data.Bool.Base.html#770" class="Datatype Operator">_&lt;_</a>
<a id="5274" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="5280" href="Data.Bool.Properties.html#5253" class="Function Operator">&lt;?</a> <a id="5283" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="5289" class="Symbol">=</a> <a id="5291" href="Relation.Nullary.Decidable.Core.html#2142" class="InductiveConstructor">no</a>  <a id="5295" class="Symbol">(λ())</a>
<a id="5301" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="5307" href="Data.Bool.Properties.html#5253" class="Function Operator">&lt;?</a> <a id="5310" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="5316" class="Symbol">=</a> <a id="5318" href="Relation.Nullary.Decidable.Core.html#2105" class="InductiveConstructor">yes</a> <a id="5322" href="Data.Bool.Base.html#802" class="InductiveConstructor">f&lt;t</a>
<a id="5326" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="5332" href="Data.Bool.Properties.html#5253" class="Function Operator">&lt;?</a> <a id="5335" class="Symbol">_</a>     <a id="5341" class="Symbol">=</a> <a id="5343" href="Relation.Nullary.Decidable.Core.html#2142" class="InductiveConstructor">no</a>  <a id="5347" class="Symbol">(λ())</a>

<a id="&lt;-resp₂-≡"></a><a id="5354" href="Data.Bool.Properties.html#5354" class="Function">&lt;-resp₂-≡</a> <a id="5364" class="Symbol">:</a> <a id="5366" href="Data.Bool.Base.html#770" class="Datatype Operator">_&lt;_</a> <a id="5370" href="Relation.Binary.Definitions.html#5761" class="Function Operator">Respects₂</a> <a id="5380" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="5384" href="Data.Bool.Properties.html#5354" class="Function">&lt;-resp₂-≡</a> <a id="5394" class="Symbol">=</a> <a id="5396" href="Relation.Binary.PropositionalEquality.Core.html#2195" class="Function">subst</a> <a id="5402" class="Symbol">(_</a> <a id="5405" href="Data.Bool.Base.html#770" class="Datatype Operator">&lt;_</a><a id="5407" class="Symbol">)</a> <a id="5409" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5411" href="Relation.Binary.PropositionalEquality.Core.html#2195" class="Function">subst</a> <a id="5417" class="Symbol">(</a><a id="5418" href="Data.Bool.Base.html#770" class="Datatype Operator">_&lt;</a> <a id="5421" class="Symbol">_)</a>

<a id="&lt;-irrelevant"></a><a id="5425" href="Data.Bool.Properties.html#5425" class="Function">&lt;-irrelevant</a> <a id="5438" class="Symbol">:</a> <a id="5440" href="Relation.Binary.Definitions.html#6260" class="Function">Irrelevant</a> <a id="5451" href="Data.Bool.Base.html#770" class="Datatype Operator">_&lt;_</a>
<a id="5455" href="Data.Bool.Properties.html#5425" class="Function">&lt;-irrelevant</a> <a id="5468" href="Data.Bool.Base.html#802" class="InductiveConstructor">f&lt;t</a> <a id="5472" href="Data.Bool.Base.html#802" class="InductiveConstructor">f&lt;t</a> <a id="5476" class="Symbol">=</a> <a id="5478" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="&lt;-wellFounded"></a><a id="5484" href="Data.Bool.Properties.html#5484" class="Function">&lt;-wellFounded</a> <a id="5498" class="Symbol">:</a> <a id="5500" href="Induction.WellFounded.html#1793" class="Function">WellFounded</a> <a id="5512" href="Data.Bool.Base.html#770" class="Datatype Operator">_&lt;_</a>
<a id="5516" href="Data.Bool.Properties.html#5484" class="Function">&lt;-wellFounded</a> <a id="5530" class="Symbol">_</a> <a id="5532" class="Symbol">=</a> <a id="5534" href="Induction.WellFounded.html#1607" class="InductiveConstructor">acc</a> <a id="5538" href="Data.Bool.Properties.html#5556" class="Function">&lt;-acc</a>
  <a id="5546" class="Keyword">where</a>
    <a id="5556" href="Data.Bool.Properties.html#5556" class="Function">&lt;-acc</a> <a id="5562" class="Symbol">:</a> <a id="5564" class="Symbol">∀</a> <a id="5566" class="Symbol">{</a><a id="5567" href="Data.Bool.Properties.html#5567" class="Bound">x</a> <a id="5569" href="Data.Bool.Properties.html#5569" class="Bound">y</a><a id="5570" class="Symbol">}</a> <a id="5572" class="Symbol">→</a> <a id="5574" href="Data.Bool.Properties.html#5569" class="Bound">y</a> <a id="5576" href="Data.Bool.Base.html#770" class="Datatype Operator">&lt;</a> <a id="5578" href="Data.Bool.Properties.html#5567" class="Bound">x</a> <a id="5580" class="Symbol">→</a> <a id="5582" href="Induction.WellFounded.html#1545" class="Datatype">Acc</a> <a id="5586" href="Data.Bool.Base.html#770" class="Datatype Operator">_&lt;_</a> <a id="5590" href="Data.Bool.Properties.html#5569" class="Bound">y</a>
    <a id="5596" href="Data.Bool.Properties.html#5556" class="Function">&lt;-acc</a> <a id="5602" href="Data.Bool.Base.html#802" class="InductiveConstructor">f&lt;t</a> <a id="5606" class="Symbol">=</a> <a id="5608" href="Induction.WellFounded.html#1607" class="InductiveConstructor">acc</a> <a id="5612" class="Symbol">λ</a> <a id="5614" class="Symbol">()</a>

<a id="5618" class="Comment">-- Structures</a>

<a id="&lt;-isStrictPartialOrder"></a><a id="5633" href="Data.Bool.Properties.html#5633" class="Function">&lt;-isStrictPartialOrder</a> <a id="5656" class="Symbol">:</a> <a id="5658" href="Relation.Binary.Structures.html#4767" class="Record">IsStrictPartialOrder</a> <a id="5679" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="5683" href="Data.Bool.Base.html#770" class="Datatype Operator">_&lt;_</a>
<a id="5687" href="Data.Bool.Properties.html#5633" class="Function">&lt;-isStrictPartialOrder</a> <a id="5710" class="Symbol">=</a> <a id="5712" class="Keyword">record</a>
  <a id="5721" class="Symbol">{</a> <a id="5723" href="Relation.Binary.Structures.html#4842" class="Field">isEquivalence</a> <a id="5737" class="Symbol">=</a> <a id="5739" href="Relation.Binary.PropositionalEquality.Properties.html#5530" class="Function">isEquivalence</a>
  <a id="5755" class="Symbol">;</a> <a id="5757" href="Relation.Binary.Structures.html#4876" class="Field">irrefl</a>        <a id="5771" class="Symbol">=</a> <a id="5773" href="Data.Bool.Properties.html#4804" class="Function">&lt;-irrefl</a>
  <a id="5784" class="Symbol">;</a> <a id="5786" href="Relation.Binary.Structures.html#4916" class="Field">trans</a>         <a id="5800" class="Symbol">=</a> <a id="5802" href="Data.Bool.Properties.html#4892" class="Function">&lt;-trans</a>
  <a id="5812" class="Symbol">;</a> <a id="5814" href="Relation.Binary.Structures.html#4951" class="Field">&lt;-resp-≈</a>      <a id="5828" class="Symbol">=</a> <a id="5830" href="Data.Bool.Properties.html#5354" class="Function">&lt;-resp₂-≡</a>
  <a id="5842" class="Symbol">}</a>

<a id="&lt;-isStrictTotalOrder"></a><a id="5845" href="Data.Bool.Properties.html#5845" class="Function">&lt;-isStrictTotalOrder</a> <a id="5866" class="Symbol">:</a> <a id="5868" href="Relation.Binary.Structures.html#7073" class="Record">IsStrictTotalOrder</a> <a id="5887" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="5891" href="Data.Bool.Base.html#770" class="Datatype Operator">_&lt;_</a>
<a id="5895" href="Data.Bool.Properties.html#5845" class="Function">&lt;-isStrictTotalOrder</a> <a id="5916" class="Symbol">=</a> <a id="5918" class="Keyword">record</a>
  <a id="5927" class="Symbol">{</a> <a id="5929" href="Relation.Binary.Structures.html#7146" class="Field">isStrictPartialOrder</a> <a id="5950" class="Symbol">=</a> <a id="5952" href="Data.Bool.Properties.html#5633" class="Function">&lt;-isStrictPartialOrder</a>
  <a id="5977" class="Symbol">;</a> <a id="5979" href="Relation.Binary.Structures.html#7198" class="Field">compare</a>              <a id="6000" class="Symbol">=</a> <a id="6002" href="Data.Bool.Properties.html#5039" class="Function">&lt;-cmp</a>
  <a id="6010" class="Symbol">}</a>

<a id="6013" class="Comment">-- Bundles</a>

<a id="&lt;-strictPartialOrder"></a><a id="6025" href="Data.Bool.Properties.html#6025" class="Function">&lt;-strictPartialOrder</a> <a id="6046" class="Symbol">:</a> <a id="6048" href="Relation.Binary.Bundles.html#5872" class="Record">StrictPartialOrder</a> <a id="6067" href="Level.html#521" class="Function">0ℓ</a> <a id="6070" href="Level.html#521" class="Function">0ℓ</a> <a id="6073" href="Level.html#521" class="Function">0ℓ</a>
<a id="6076" href="Data.Bool.Properties.html#6025" class="Function">&lt;-strictPartialOrder</a> <a id="6097" class="Symbol">=</a> <a id="6099" class="Keyword">record</a>
  <a id="6108" class="Symbol">{</a> <a id="6110" href="Relation.Binary.Bundles.html#6078" class="Field">isStrictPartialOrder</a> <a id="6131" class="Symbol">=</a> <a id="6133" href="Data.Bool.Properties.html#5633" class="Function">&lt;-isStrictPartialOrder</a>
  <a id="6158" class="Symbol">}</a>

<a id="&lt;-strictTotalOrder"></a><a id="6161" href="Data.Bool.Properties.html#6161" class="Function">&lt;-strictTotalOrder</a> <a id="6180" class="Symbol">:</a> <a id="6182" href="Relation.Binary.Bundles.html#9150" class="Record">StrictTotalOrder</a> <a id="6199" href="Level.html#521" class="Function">0ℓ</a> <a id="6202" href="Level.html#521" class="Function">0ℓ</a> <a id="6205" href="Level.html#521" class="Function">0ℓ</a>
<a id="6208" href="Data.Bool.Properties.html#6161" class="Function">&lt;-strictTotalOrder</a> <a id="6227" class="Symbol">=</a> <a id="6229" class="Keyword">record</a>
  <a id="6238" class="Symbol">{</a> <a id="6240" href="Relation.Binary.Bundles.html#9348" class="Field">isStrictTotalOrder</a> <a id="6259" class="Symbol">=</a> <a id="6261" href="Data.Bool.Properties.html#5845" class="Function">&lt;-isStrictTotalOrder</a>
  <a id="6284" class="Symbol">}</a>

<a id="6287" class="Comment">------------------------------------------------------------------------</a>
<a id="6360" class="Comment">-- Properties of _∨_</a>

<a id="∨-assoc"></a><a id="6382" href="Data.Bool.Properties.html#6382" class="Function">∨-assoc</a> <a id="6390" class="Symbol">:</a> <a id="6392" href="Algebra.Definitions.html#1556" class="Function">Associative</a> <a id="6404" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a>
<a id="6408" href="Data.Bool.Properties.html#6382" class="Function">∨-assoc</a> <a id="6416" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="6422" href="Data.Bool.Properties.html#6422" class="Bound">y</a> <a id="6424" href="Data.Bool.Properties.html#6424" class="Bound">z</a> <a id="6426" class="Symbol">=</a> <a id="6428" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="6433" href="Data.Bool.Properties.html#6382" class="Function">∨-assoc</a> <a id="6441" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="6447" href="Data.Bool.Properties.html#6447" class="Bound">y</a> <a id="6449" href="Data.Bool.Properties.html#6449" class="Bound">z</a> <a id="6451" class="Symbol">=</a> <a id="6453" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∨-comm"></a><a id="6459" href="Data.Bool.Properties.html#6459" class="Function">∨-comm</a> <a id="6466" class="Symbol">:</a> <a id="6468" href="Algebra.Definitions.html#1643" class="Function">Commutative</a> <a id="6480" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a>
<a id="6484" href="Data.Bool.Properties.html#6459" class="Function">∨-comm</a> <a id="6491" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="6497" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="6503" class="Symbol">=</a> <a id="6505" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="6510" href="Data.Bool.Properties.html#6459" class="Function">∨-comm</a> <a id="6517" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="6523" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="6529" class="Symbol">=</a> <a id="6531" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="6536" href="Data.Bool.Properties.html#6459" class="Function">∨-comm</a> <a id="6543" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="6549" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="6555" class="Symbol">=</a> <a id="6557" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="6562" href="Data.Bool.Properties.html#6459" class="Function">∨-comm</a> <a id="6569" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="6575" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="6581" class="Symbol">=</a> <a id="6583" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∨-identityˡ"></a><a id="6589" href="Data.Bool.Properties.html#6589" class="Function">∨-identityˡ</a> <a id="6601" class="Symbol">:</a> <a id="6603" href="Algebra.Definitions.html#1885" class="Function">LeftIdentity</a> <a id="6616" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="6622" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a>
<a id="6626" href="Data.Bool.Properties.html#6589" class="Function">∨-identityˡ</a> <a id="6638" class="Symbol">_</a> <a id="6640" class="Symbol">=</a> <a id="6642" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∨-identityʳ"></a><a id="6648" href="Data.Bool.Properties.html#6648" class="Function">∨-identityʳ</a> <a id="6660" class="Symbol">:</a> <a id="6662" href="Algebra.Definitions.html#1958" class="Function">RightIdentity</a> <a id="6676" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="6682" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a>
<a id="6686" href="Data.Bool.Properties.html#6648" class="Function">∨-identityʳ</a> <a id="6698" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="6704" class="Symbol">=</a> <a id="6706" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="6711" href="Data.Bool.Properties.html#6648" class="Function">∨-identityʳ</a> <a id="6723" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="6729" class="Symbol">=</a> <a id="6731" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∨-identity"></a><a id="6737" href="Data.Bool.Properties.html#6737" class="Function">∨-identity</a> <a id="6748" class="Symbol">:</a> <a id="6750" href="Algebra.Definitions.html#2033" class="Function">Identity</a> <a id="6759" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="6765" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a>
<a id="6769" href="Data.Bool.Properties.html#6737" class="Function">∨-identity</a> <a id="6780" class="Symbol">=</a> <a id="6782" href="Data.Bool.Properties.html#6589" class="Function">∨-identityˡ</a> <a id="6794" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6796" href="Data.Bool.Properties.html#6648" class="Function">∨-identityʳ</a>

<a id="∨-zeroˡ"></a><a id="6809" href="Data.Bool.Properties.html#6809" class="Function">∨-zeroˡ</a> <a id="6817" class="Symbol">:</a> <a id="6819" href="Algebra.Definitions.html#2119" class="Function">LeftZero</a> <a id="6828" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="6833" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a>
<a id="6837" href="Data.Bool.Properties.html#6809" class="Function">∨-zeroˡ</a> <a id="6845" class="Symbol">_</a> <a id="6847" class="Symbol">=</a> <a id="6849" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∨-zeroʳ"></a><a id="6855" href="Data.Bool.Properties.html#6855" class="Function">∨-zeroʳ</a> <a id="6863" class="Symbol">:</a> <a id="6865" href="Algebra.Definitions.html#2184" class="Function">RightZero</a> <a id="6875" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="6880" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a>
<a id="6884" href="Data.Bool.Properties.html#6855" class="Function">∨-zeroʳ</a> <a id="6892" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="6898" class="Symbol">=</a> <a id="6900" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="6905" href="Data.Bool.Properties.html#6855" class="Function">∨-zeroʳ</a> <a id="6913" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="6919" class="Symbol">=</a> <a id="6921" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∨-zero"></a><a id="6927" href="Data.Bool.Properties.html#6927" class="Function">∨-zero</a> <a id="6934" class="Symbol">:</a> <a id="6936" href="Algebra.Definitions.html#2251" class="Function">Zero</a> <a id="6941" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="6946" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a>
<a id="6950" href="Data.Bool.Properties.html#6927" class="Function">∨-zero</a> <a id="6957" class="Symbol">=</a> <a id="6959" href="Data.Bool.Properties.html#6809" class="Function">∨-zeroˡ</a> <a id="6967" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6969" href="Data.Bool.Properties.html#6855" class="Function">∨-zeroʳ</a>

<a id="∨-inverseˡ"></a><a id="6978" href="Data.Bool.Properties.html#6978" class="Function">∨-inverseˡ</a> <a id="6989" class="Symbol">:</a> <a id="6991" href="Algebra.Definitions.html#2321" class="Function">LeftInverse</a> <a id="7003" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="7008" href="Data.Bool.Base.html#951" class="Function">not</a> <a id="7012" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a>
<a id="7016" href="Data.Bool.Properties.html#6978" class="Function">∨-inverseˡ</a> <a id="7027" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="7033" class="Symbol">=</a> <a id="7035" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="7040" href="Data.Bool.Properties.html#6978" class="Function">∨-inverseˡ</a> <a id="7051" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="7057" class="Symbol">=</a> <a id="7059" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∨-inverseʳ"></a><a id="7065" href="Data.Bool.Properties.html#7065" class="Function">∨-inverseʳ</a> <a id="7076" class="Symbol">:</a> <a id="7078" href="Algebra.Definitions.html#2409" class="Function">RightInverse</a> <a id="7091" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="7096" href="Data.Bool.Base.html#951" class="Function">not</a> <a id="7100" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a>
<a id="7104" href="Data.Bool.Properties.html#7065" class="Function">∨-inverseʳ</a> <a id="7115" href="Data.Bool.Properties.html#7115" class="Bound">x</a> <a id="7117" class="Symbol">=</a> <a id="7119" href="Data.Bool.Properties.html#6459" class="Function">∨-comm</a> <a id="7126" href="Data.Bool.Properties.html#7115" class="Bound">x</a> <a id="7128" class="Symbol">(</a><a id="7129" href="Data.Bool.Base.html#951" class="Function">not</a> <a id="7133" href="Data.Bool.Properties.html#7115" class="Bound">x</a><a id="7134" class="Symbol">)</a> <a id="7136" href="Function.Base.html#4450" class="Function Operator">⟨</a> <a id="7138" href="Relation.Binary.PropositionalEquality.Core.html#2144" class="Function">trans</a> <a id="7144" href="Function.Base.html#4450" class="Function Operator">⟩</a> <a id="7146" href="Data.Bool.Properties.html#6978" class="Function">∨-inverseˡ</a> <a id="7157" href="Data.Bool.Properties.html#7115" class="Bound">x</a>

<a id="∨-inverse"></a><a id="7160" href="Data.Bool.Properties.html#7160" class="Function">∨-inverse</a> <a id="7170" class="Symbol">:</a> <a id="7172" href="Algebra.Definitions.html#2499" class="Function">Inverse</a> <a id="7180" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="7185" href="Data.Bool.Base.html#951" class="Function">not</a> <a id="7189" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a>
<a id="7193" href="Data.Bool.Properties.html#7160" class="Function">∨-inverse</a> <a id="7203" class="Symbol">=</a> <a id="7205" href="Data.Bool.Properties.html#6978" class="Function">∨-inverseˡ</a> <a id="7216" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7218" href="Data.Bool.Properties.html#7065" class="Function">∨-inverseʳ</a>

<a id="∨-idem"></a><a id="7230" href="Data.Bool.Properties.html#7230" class="Function">∨-idem</a> <a id="7237" class="Symbol">:</a> <a id="7239" href="Algebra.Definitions.html#4003" class="Function">Idempotent</a> <a id="7250" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a>
<a id="7254" href="Data.Bool.Properties.html#7230" class="Function">∨-idem</a> <a id="7261" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="7267" class="Symbol">=</a> <a id="7269" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="7274" href="Data.Bool.Properties.html#7230" class="Function">∨-idem</a> <a id="7281" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="7287" class="Symbol">=</a> <a id="7289" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∨-sel"></a><a id="7295" href="Data.Bool.Properties.html#7295" class="Function">∨-sel</a> <a id="7301" class="Symbol">:</a> <a id="7303" href="Algebra.Definitions.html#4138" class="Function">Selective</a> <a id="7313" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a>
<a id="7317" href="Data.Bool.Properties.html#7295" class="Function">∨-sel</a> <a id="7323" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="7329" href="Data.Bool.Properties.html#7329" class="Bound">y</a> <a id="7331" class="Symbol">=</a> <a id="7333" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="7338" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="7343" href="Data.Bool.Properties.html#7295" class="Function">∨-sel</a> <a id="7349" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="7354" href="Data.Bool.Properties.html#7354" class="Bound">y</a>  <a id="7357" class="Symbol">=</a> <a id="7359" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="7364" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∨-conicalˡ"></a><a id="7370" href="Data.Bool.Properties.html#7370" class="Function">∨-conicalˡ</a> <a id="7381" class="Symbol">:</a> <a id="7383" href="Algebra.Definitions.html#3086" class="Function">LeftConical</a> <a id="7395" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="7401" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a>
<a id="7405" href="Data.Bool.Properties.html#7370" class="Function">∨-conicalˡ</a> <a id="7416" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="7422" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="7428" class="Symbol">_</a> <a id="7430" class="Symbol">=</a> <a id="7432" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∨-conicalʳ"></a><a id="7438" href="Data.Bool.Properties.html#7438" class="Function">∨-conicalʳ</a> <a id="7449" class="Symbol">:</a> <a id="7451" href="Algebra.Definitions.html#3167" class="Function">RightConical</a> <a id="7464" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="7470" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a>
<a id="7474" href="Data.Bool.Properties.html#7438" class="Function">∨-conicalʳ</a> <a id="7485" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="7491" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="7497" class="Symbol">_</a> <a id="7499" class="Symbol">=</a> <a id="7501" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∨-conical"></a><a id="7507" href="Data.Bool.Properties.html#7507" class="Function">∨-conical</a> <a id="7517" class="Symbol">:</a> <a id="7519" href="Algebra.Definitions.html#3250" class="Function">Conical</a> <a id="7527" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="7533" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a>
<a id="7537" href="Data.Bool.Properties.html#7507" class="Function">∨-conical</a> <a id="7547" class="Symbol">=</a> <a id="7549" href="Data.Bool.Properties.html#7370" class="Function">∨-conicalˡ</a> <a id="7560" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7562" href="Data.Bool.Properties.html#7438" class="Function">∨-conicalʳ</a>

<a id="∨-isMagma"></a><a id="7574" href="Data.Bool.Properties.html#7574" class="Function">∨-isMagma</a> <a id="7584" class="Symbol">:</a> <a id="7586" href="Algebra.Structures.html#1763" class="Record">IsMagma</a> <a id="7594" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a>
<a id="7598" href="Data.Bool.Properties.html#7574" class="Function">∨-isMagma</a> <a id="7608" class="Symbol">=</a> <a id="7610" class="Keyword">record</a>
  <a id="7619" class="Symbol">{</a> <a id="7621" href="Algebra.Structures.html#1815" class="Field">isEquivalence</a> <a id="7635" class="Symbol">=</a> <a id="7637" href="Relation.Binary.PropositionalEquality.Properties.html#5530" class="Function">isEquivalence</a>
  <a id="7653" class="Symbol">;</a> <a id="7655" href="Algebra.Structures.html#1853" class="Field">∙-cong</a>        <a id="7669" class="Symbol">=</a> <a id="7671" href="Relation.Binary.PropositionalEquality.Core.html#1782" class="Function">cong₂</a> <a id="7677" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a>
  <a id="7683" class="Symbol">}</a>

<a id="∨-magma"></a><a id="7686" href="Data.Bool.Properties.html#7686" class="Function">∨-magma</a> <a id="7694" class="Symbol">:</a> <a id="7696" href="Algebra.Bundles.html#1758" class="Record">Magma</a> <a id="7702" href="Level.html#521" class="Function">0ℓ</a> <a id="7705" href="Level.html#521" class="Function">0ℓ</a>
<a id="7708" href="Data.Bool.Properties.html#7686" class="Function">∨-magma</a> <a id="7716" class="Symbol">=</a> <a id="7718" class="Keyword">record</a>
  <a id="7727" class="Symbol">{</a> <a id="7729" href="Algebra.Bundles.html#1910" class="Field">isMagma</a> <a id="7737" class="Symbol">=</a> <a id="7739" href="Data.Bool.Properties.html#7574" class="Function">∨-isMagma</a>
  <a id="7751" class="Symbol">}</a>

<a id="∨-isSemigroup"></a><a id="7754" href="Data.Bool.Properties.html#7754" class="Function">∨-isSemigroup</a> <a id="7768" class="Symbol">:</a> <a id="7770" href="Algebra.Structures.html#3364" class="Record">IsSemigroup</a> <a id="7782" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a>
<a id="7786" href="Data.Bool.Properties.html#7754" class="Function">∨-isSemigroup</a> <a id="7800" class="Symbol">=</a> <a id="7802" class="Keyword">record</a>
  <a id="7811" class="Symbol">{</a> <a id="7813" href="Algebra.Structures.html#3420" class="Field">isMagma</a> <a id="7821" class="Symbol">=</a> <a id="7823" href="Data.Bool.Properties.html#7574" class="Function">∨-isMagma</a>
  <a id="7835" class="Symbol">;</a> <a id="7837" href="Algebra.Structures.html#3444" class="Field">assoc</a>   <a id="7845" class="Symbol">=</a> <a id="7847" href="Data.Bool.Properties.html#6382" class="Function">∨-assoc</a>
  <a id="7857" class="Symbol">}</a>

<a id="∨-semigroup"></a><a id="7860" href="Data.Bool.Properties.html#7860" class="Function">∨-semigroup</a> <a id="7872" class="Symbol">:</a> <a id="7874" href="Algebra.Bundles.html#4756" class="Record">Semigroup</a> <a id="7884" href="Level.html#521" class="Function">0ℓ</a> <a id="7887" href="Level.html#521" class="Function">0ℓ</a>
<a id="7890" href="Data.Bool.Properties.html#7860" class="Function">∨-semigroup</a> <a id="7902" class="Symbol">=</a> <a id="7904" class="Keyword">record</a>
  <a id="7913" class="Symbol">{</a> <a id="7915" href="Algebra.Bundles.html#4924" class="Field">isSemigroup</a> <a id="7927" class="Symbol">=</a> <a id="7929" href="Data.Bool.Properties.html#7754" class="Function">∨-isSemigroup</a>
  <a id="7945" class="Symbol">}</a>

<a id="∨-isBand"></a><a id="7948" href="Data.Bool.Properties.html#7948" class="Function">∨-isBand</a> <a id="7957" class="Symbol">:</a> <a id="7959" href="Algebra.Structures.html#3508" class="Record">IsBand</a> <a id="7966" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a>
<a id="7970" href="Data.Bool.Properties.html#7948" class="Function">∨-isBand</a> <a id="7979" class="Symbol">=</a> <a id="7981" class="Keyword">record</a>
  <a id="7990" class="Symbol">{</a> <a id="7992" href="Algebra.Structures.html#3559" class="Field">isSemigroup</a> <a id="8004" class="Symbol">=</a> <a id="8006" href="Data.Bool.Properties.html#7754" class="Function">∨-isSemigroup</a>
  <a id="8022" class="Symbol">;</a> <a id="8024" href="Algebra.Structures.html#3591" class="Field">idem</a>        <a id="8036" class="Symbol">=</a> <a id="8038" href="Data.Bool.Properties.html#7230" class="Function">∨-idem</a>
  <a id="8047" class="Symbol">}</a>

<a id="∨-band"></a><a id="8050" href="Data.Bool.Properties.html#8050" class="Function">∨-band</a> <a id="8057" class="Symbol">:</a> <a id="8059" href="Algebra.Bundles.html#5119" class="Record">Band</a> <a id="8064" href="Level.html#521" class="Function">0ℓ</a> <a id="8067" href="Level.html#521" class="Function">0ℓ</a>
<a id="8070" href="Data.Bool.Properties.html#8050" class="Function">∨-band</a> <a id="8077" class="Symbol">=</a> <a id="8079" class="Keyword">record</a>
  <a id="8088" class="Symbol">{</a> <a id="8090" href="Algebra.Bundles.html#5270" class="Field">isBand</a> <a id="8097" class="Symbol">=</a> <a id="8099" href="Data.Bool.Properties.html#7948" class="Function">∨-isBand</a>
  <a id="8110" class="Symbol">}</a>

<a id="∨-isSemilattice"></a><a id="8113" href="Data.Bool.Properties.html#8113" class="Function">∨-isSemilattice</a> <a id="8129" class="Symbol">:</a> <a id="8131" href="Algebra.Lattice.Structures.html#1170" class="Function">IsSemilattice</a> <a id="8145" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a>
<a id="8149" href="Data.Bool.Properties.html#8113" class="Function">∨-isSemilattice</a> <a id="8165" class="Symbol">=</a> <a id="8167" class="Keyword">record</a>
  <a id="8176" class="Symbol">{</a> <a id="8178" href="Algebra.Structures.html#4029" class="Field">isBand</a> <a id="8185" class="Symbol">=</a> <a id="8187" href="Data.Bool.Properties.html#7948" class="Function">∨-isBand</a>
  <a id="8198" class="Symbol">;</a> <a id="8200" href="Algebra.Structures.html#4051" class="Field">comm</a>   <a id="8207" class="Symbol">=</a> <a id="8209" href="Data.Bool.Properties.html#6459" class="Function">∨-comm</a>
  <a id="8218" class="Symbol">}</a>

<a id="∨-semilattice"></a><a id="8221" href="Data.Bool.Properties.html#8221" class="Function">∨-semilattice</a> <a id="8235" class="Symbol">:</a> <a id="8237" href="Algebra.Lattice.Bundles.html#1438" class="Record">Semilattice</a> <a id="8249" href="Level.html#521" class="Function">0ℓ</a> <a id="8252" href="Level.html#521" class="Function">0ℓ</a>
<a id="8255" href="Data.Bool.Properties.html#8221" class="Function">∨-semilattice</a> <a id="8269" class="Symbol">=</a> <a id="8271" class="Keyword">record</a>
  <a id="8280" class="Symbol">{</a> <a id="8282" href="Algebra.Lattice.Bundles.html#1614" class="Field">isSemilattice</a> <a id="8296" class="Symbol">=</a> <a id="8298" href="Data.Bool.Properties.html#8113" class="Function">∨-isSemilattice</a>
  <a id="8316" class="Symbol">}</a>

<a id="∨-isMonoid"></a><a id="8319" href="Data.Bool.Properties.html#8319" class="Function">∨-isMonoid</a> <a id="8330" class="Symbol">:</a> <a id="8332" href="Algebra.Structures.html#4809" class="Record">IsMonoid</a> <a id="8341" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a> <a id="8345" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
<a id="8351" href="Data.Bool.Properties.html#8319" class="Function">∨-isMonoid</a> <a id="8362" class="Symbol">=</a> <a id="8364" class="Keyword">record</a>
  <a id="8373" class="Symbol">{</a> <a id="8375" href="Algebra.Structures.html#4870" class="Field">isSemigroup</a> <a id="8387" class="Symbol">=</a> <a id="8389" href="Data.Bool.Properties.html#7754" class="Function">∨-isSemigroup</a>
  <a id="8405" class="Symbol">;</a> <a id="8407" href="Algebra.Structures.html#4902" class="Field">identity</a> <a id="8416" class="Symbol">=</a> <a id="8418" href="Data.Bool.Properties.html#6737" class="Function">∨-identity</a>
  <a id="8431" class="Symbol">}</a>

<a id="∨-isCommutativeMonoid"></a><a id="8434" href="Data.Bool.Properties.html#8434" class="Function">∨-isCommutativeMonoid</a> <a id="8456" class="Symbol">:</a> <a id="8458" href="Algebra.Structures.html#5219" class="Record">IsCommutativeMonoid</a> <a id="8478" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a> <a id="8482" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
<a id="8488" href="Data.Bool.Properties.html#8434" class="Function">∨-isCommutativeMonoid</a> <a id="8510" class="Symbol">=</a> <a id="8512" class="Keyword">record</a>
  <a id="8521" class="Symbol">{</a> <a id="8523" href="Algebra.Structures.html#5291" class="Field">isMonoid</a> <a id="8532" class="Symbol">=</a> <a id="8534" href="Data.Bool.Properties.html#8319" class="Function">∨-isMonoid</a>
  <a id="8547" class="Symbol">;</a> <a id="8549" href="Algebra.Structures.html#5319" class="Field">comm</a> <a id="8554" class="Symbol">=</a> <a id="8556" href="Data.Bool.Properties.html#6459" class="Function">∨-comm</a>
  <a id="8565" class="Symbol">}</a>

<a id="∨-commutativeMonoid"></a><a id="8568" href="Data.Bool.Properties.html#8568" class="Function">∨-commutativeMonoid</a> <a id="8588" class="Symbol">:</a> <a id="8590" href="Algebra.Bundles.html#7886" class="Record">CommutativeMonoid</a> <a id="8608" href="Level.html#521" class="Function">0ℓ</a> <a id="8611" href="Level.html#521" class="Function">0ℓ</a>
<a id="8614" href="Data.Bool.Properties.html#8568" class="Function">∨-commutativeMonoid</a> <a id="8634" class="Symbol">=</a> <a id="8636" class="Keyword">record</a>
  <a id="8645" class="Symbol">{</a> <a id="8647" href="Algebra.Bundles.html#8120" class="Field">isCommutativeMonoid</a> <a id="8667" class="Symbol">=</a> <a id="8669" href="Data.Bool.Properties.html#8434" class="Function">∨-isCommutativeMonoid</a>
  <a id="8693" class="Symbol">}</a>

<a id="∨-isIdempotentCommutativeMonoid"></a><a id="8696" href="Data.Bool.Properties.html#8696" class="Function">∨-isIdempotentCommutativeMonoid</a> <a id="8728" class="Symbol">:</a>
  <a id="8732" href="Algebra.Structures.html#5876" class="Record">IsIdempotentCommutativeMonoid</a> <a id="8762" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a> <a id="8766" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
<a id="8772" href="Data.Bool.Properties.html#8696" class="Function">∨-isIdempotentCommutativeMonoid</a> <a id="8804" class="Symbol">=</a> <a id="8806" class="Keyword">record</a>
  <a id="8815" class="Symbol">{</a> <a id="8817" href="Algebra.Structures.html#5995" class="Field">isCommutativeMonoid</a> <a id="8837" class="Symbol">=</a> <a id="8839" href="Data.Bool.Properties.html#8434" class="Function">∨-isCommutativeMonoid</a>
  <a id="8863" class="Symbol">;</a> <a id="8865" href="Algebra.Structures.html#6045" class="Field">idem</a>                <a id="8885" class="Symbol">=</a> <a id="8887" href="Data.Bool.Properties.html#7230" class="Function">∨-idem</a>
  <a id="8896" class="Symbol">}</a>

<a id="∨-idempotentCommutativeMonoid"></a><a id="8899" href="Data.Bool.Properties.html#8899" class="Function">∨-idempotentCommutativeMonoid</a> <a id="8929" class="Symbol">:</a> <a id="8931" href="Algebra.Bundles.html#9176" class="Record">IdempotentCommutativeMonoid</a> <a id="8959" href="Level.html#521" class="Function">0ℓ</a> <a id="8962" href="Level.html#521" class="Function">0ℓ</a>
<a id="8965" href="Data.Bool.Properties.html#8899" class="Function">∨-idempotentCommutativeMonoid</a> <a id="8995" class="Symbol">=</a> <a id="8997" class="Keyword">record</a>
  <a id="9006" class="Symbol">{</a> <a id="9008" href="Algebra.Bundles.html#9460" class="Field">isIdempotentCommutativeMonoid</a> <a id="9038" class="Symbol">=</a> <a id="9040" href="Data.Bool.Properties.html#8696" class="Function">∨-isIdempotentCommutativeMonoid</a>
  <a id="9074" class="Symbol">}</a>

<a id="9077" class="Comment">------------------------------------------------------------------------</a>
<a id="9150" class="Comment">-- Properties of _∧_</a>

<a id="∧-assoc"></a><a id="9172" href="Data.Bool.Properties.html#9172" class="Function">∧-assoc</a> <a id="9180" class="Symbol">:</a> <a id="9182" href="Algebra.Definitions.html#1556" class="Function">Associative</a> <a id="9194" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a>
<a id="9198" href="Data.Bool.Properties.html#9172" class="Function">∧-assoc</a> <a id="9206" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="9212" href="Data.Bool.Properties.html#9212" class="Bound">y</a> <a id="9214" href="Data.Bool.Properties.html#9214" class="Bound">z</a> <a id="9216" class="Symbol">=</a> <a id="9218" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="9223" href="Data.Bool.Properties.html#9172" class="Function">∧-assoc</a> <a id="9231" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="9237" href="Data.Bool.Properties.html#9237" class="Bound">y</a> <a id="9239" href="Data.Bool.Properties.html#9239" class="Bound">z</a> <a id="9241" class="Symbol">=</a> <a id="9243" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∧-comm"></a><a id="9249" href="Data.Bool.Properties.html#9249" class="Function">∧-comm</a> <a id="9256" class="Symbol">:</a> <a id="9258" href="Algebra.Definitions.html#1643" class="Function">Commutative</a> <a id="9270" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a>
<a id="9274" href="Data.Bool.Properties.html#9249" class="Function">∧-comm</a> <a id="9281" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="9287" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="9293" class="Symbol">=</a> <a id="9295" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="9300" href="Data.Bool.Properties.html#9249" class="Function">∧-comm</a> <a id="9307" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="9313" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="9319" class="Symbol">=</a> <a id="9321" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="9326" href="Data.Bool.Properties.html#9249" class="Function">∧-comm</a> <a id="9333" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="9339" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="9345" class="Symbol">=</a> <a id="9347" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="9352" href="Data.Bool.Properties.html#9249" class="Function">∧-comm</a> <a id="9359" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="9365" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="9371" class="Symbol">=</a> <a id="9373" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∧-identityˡ"></a><a id="9379" href="Data.Bool.Properties.html#9379" class="Function">∧-identityˡ</a> <a id="9391" class="Symbol">:</a> <a id="9393" href="Algebra.Definitions.html#1885" class="Function">LeftIdentity</a> <a id="9406" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="9411" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a>
<a id="9415" href="Data.Bool.Properties.html#9379" class="Function">∧-identityˡ</a> <a id="9427" class="Symbol">_</a> <a id="9429" class="Symbol">=</a> <a id="9431" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∧-identityʳ"></a><a id="9437" href="Data.Bool.Properties.html#9437" class="Function">∧-identityʳ</a> <a id="9449" class="Symbol">:</a> <a id="9451" href="Algebra.Definitions.html#1958" class="Function">RightIdentity</a> <a id="9465" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="9470" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a>
<a id="9474" href="Data.Bool.Properties.html#9437" class="Function">∧-identityʳ</a> <a id="9486" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="9492" class="Symbol">=</a> <a id="9494" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="9499" href="Data.Bool.Properties.html#9437" class="Function">∧-identityʳ</a> <a id="9511" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="9517" class="Symbol">=</a> <a id="9519" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∧-identity"></a><a id="9525" href="Data.Bool.Properties.html#9525" class="Function">∧-identity</a> <a id="9536" class="Symbol">:</a> <a id="9538" href="Algebra.Definitions.html#2033" class="Function">Identity</a> <a id="9547" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="9552" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a>
<a id="9556" href="Data.Bool.Properties.html#9525" class="Function">∧-identity</a> <a id="9567" class="Symbol">=</a> <a id="9569" href="Data.Bool.Properties.html#9379" class="Function">∧-identityˡ</a> <a id="9581" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9583" href="Data.Bool.Properties.html#9437" class="Function">∧-identityʳ</a>

<a id="∧-zeroˡ"></a><a id="9596" href="Data.Bool.Properties.html#9596" class="Function">∧-zeroˡ</a> <a id="9604" class="Symbol">:</a> <a id="9606" href="Algebra.Definitions.html#2119" class="Function">LeftZero</a> <a id="9615" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="9621" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a>
<a id="9625" href="Data.Bool.Properties.html#9596" class="Function">∧-zeroˡ</a> <a id="9633" class="Symbol">_</a> <a id="9635" class="Symbol">=</a> <a id="9637" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∧-zeroʳ"></a><a id="9643" href="Data.Bool.Properties.html#9643" class="Function">∧-zeroʳ</a> <a id="9651" class="Symbol">:</a> <a id="9653" href="Algebra.Definitions.html#2184" class="Function">RightZero</a> <a id="9663" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="9669" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a>
<a id="9673" href="Data.Bool.Properties.html#9643" class="Function">∧-zeroʳ</a> <a id="9681" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="9687" class="Symbol">=</a> <a id="9689" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="9694" href="Data.Bool.Properties.html#9643" class="Function">∧-zeroʳ</a> <a id="9702" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="9708" class="Symbol">=</a> <a id="9710" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∧-zero"></a><a id="9716" href="Data.Bool.Properties.html#9716" class="Function">∧-zero</a> <a id="9723" class="Symbol">:</a> <a id="9725" href="Algebra.Definitions.html#2251" class="Function">Zero</a> <a id="9730" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="9736" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a>
<a id="9740" href="Data.Bool.Properties.html#9716" class="Function">∧-zero</a> <a id="9747" class="Symbol">=</a> <a id="9749" href="Data.Bool.Properties.html#9596" class="Function">∧-zeroˡ</a> <a id="9757" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9759" href="Data.Bool.Properties.html#9643" class="Function">∧-zeroʳ</a>

<a id="∧-inverseˡ"></a><a id="9768" href="Data.Bool.Properties.html#9768" class="Function">∧-inverseˡ</a> <a id="9779" class="Symbol">:</a> <a id="9781" href="Algebra.Definitions.html#2321" class="Function">LeftInverse</a> <a id="9793" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="9799" href="Data.Bool.Base.html#951" class="Function">not</a> <a id="9803" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a>
<a id="9807" href="Data.Bool.Properties.html#9768" class="Function">∧-inverseˡ</a> <a id="9818" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="9824" class="Symbol">=</a> <a id="9826" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="9831" href="Data.Bool.Properties.html#9768" class="Function">∧-inverseˡ</a> <a id="9842" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="9847" class="Symbol">=</a> <a id="9849" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∧-inverseʳ"></a><a id="9855" href="Data.Bool.Properties.html#9855" class="Function">∧-inverseʳ</a> <a id="9866" class="Symbol">:</a> <a id="9868" href="Algebra.Definitions.html#2409" class="Function">RightInverse</a> <a id="9881" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="9887" href="Data.Bool.Base.html#951" class="Function">not</a> <a id="9891" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a>
<a id="9895" href="Data.Bool.Properties.html#9855" class="Function">∧-inverseʳ</a> <a id="9906" href="Data.Bool.Properties.html#9906" class="Bound">x</a> <a id="9908" class="Symbol">=</a> <a id="9910" href="Data.Bool.Properties.html#9249" class="Function">∧-comm</a> <a id="9917" href="Data.Bool.Properties.html#9906" class="Bound">x</a> <a id="9919" class="Symbol">(</a><a id="9920" href="Data.Bool.Base.html#951" class="Function">not</a> <a id="9924" href="Data.Bool.Properties.html#9906" class="Bound">x</a><a id="9925" class="Symbol">)</a> <a id="9927" href="Function.Base.html#4450" class="Function Operator">⟨</a> <a id="9929" href="Relation.Binary.PropositionalEquality.Core.html#2144" class="Function">trans</a> <a id="9935" href="Function.Base.html#4450" class="Function Operator">⟩</a> <a id="9937" href="Data.Bool.Properties.html#9768" class="Function">∧-inverseˡ</a> <a id="9948" href="Data.Bool.Properties.html#9906" class="Bound">x</a>

<a id="∧-inverse"></a><a id="9951" href="Data.Bool.Properties.html#9951" class="Function">∧-inverse</a> <a id="9961" class="Symbol">:</a> <a id="9963" href="Algebra.Definitions.html#2499" class="Function">Inverse</a> <a id="9971" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="9977" href="Data.Bool.Base.html#951" class="Function">not</a> <a id="9981" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a>
<a id="9985" href="Data.Bool.Properties.html#9951" class="Function">∧-inverse</a> <a id="9995" class="Symbol">=</a> <a id="9997" href="Data.Bool.Properties.html#9768" class="Function">∧-inverseˡ</a> <a id="10008" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10010" href="Data.Bool.Properties.html#9855" class="Function">∧-inverseʳ</a>

<a id="∧-idem"></a><a id="10022" href="Data.Bool.Properties.html#10022" class="Function">∧-idem</a> <a id="10029" class="Symbol">:</a> <a id="10031" href="Algebra.Definitions.html#4003" class="Function">Idempotent</a> <a id="10042" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a>
<a id="10046" href="Data.Bool.Properties.html#10022" class="Function">∧-idem</a> <a id="10053" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="10059" class="Symbol">=</a> <a id="10061" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="10066" href="Data.Bool.Properties.html#10022" class="Function">∧-idem</a> <a id="10073" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="10079" class="Symbol">=</a> <a id="10081" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∧-sel"></a><a id="10087" href="Data.Bool.Properties.html#10087" class="Function">∧-sel</a> <a id="10093" class="Symbol">:</a> <a id="10095" href="Algebra.Definitions.html#4138" class="Function">Selective</a> <a id="10105" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a>
<a id="10109" href="Data.Bool.Properties.html#10087" class="Function">∧-sel</a> <a id="10115" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="10121" href="Data.Bool.Properties.html#10121" class="Bound">y</a> <a id="10123" class="Symbol">=</a> <a id="10125" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="10130" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="10135" href="Data.Bool.Properties.html#10087" class="Function">∧-sel</a> <a id="10141" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="10146" href="Data.Bool.Properties.html#10146" class="Bound">y</a>  <a id="10149" class="Symbol">=</a> <a id="10151" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="10156" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∧-conicalˡ"></a><a id="10162" href="Data.Bool.Properties.html#10162" class="Function">∧-conicalˡ</a> <a id="10173" class="Symbol">:</a> <a id="10175" href="Algebra.Definitions.html#3086" class="Function">LeftConical</a> <a id="10187" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="10192" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a>
<a id="10196" href="Data.Bool.Properties.html#10162" class="Function">∧-conicalˡ</a> <a id="10207" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="10212" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="10217" class="Symbol">_</a> <a id="10219" class="Symbol">=</a> <a id="10221" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∧-conicalʳ"></a><a id="10227" href="Data.Bool.Properties.html#10227" class="Function">∧-conicalʳ</a> <a id="10238" class="Symbol">:</a> <a id="10240" href="Algebra.Definitions.html#3167" class="Function">RightConical</a> <a id="10253" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="10258" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a>
<a id="10262" href="Data.Bool.Properties.html#10227" class="Function">∧-conicalʳ</a> <a id="10273" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="10278" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="10283" class="Symbol">_</a> <a id="10285" class="Symbol">=</a> <a id="10287" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∧-conical"></a><a id="10293" href="Data.Bool.Properties.html#10293" class="Function">∧-conical</a> <a id="10303" class="Symbol">:</a> <a id="10305" href="Algebra.Definitions.html#3250" class="Function">Conical</a> <a id="10313" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="10318" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a>
<a id="10322" href="Data.Bool.Properties.html#10293" class="Function">∧-conical</a> <a id="10332" class="Symbol">=</a> <a id="10334" href="Data.Bool.Properties.html#10162" class="Function">∧-conicalˡ</a> <a id="10345" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10347" href="Data.Bool.Properties.html#10227" class="Function">∧-conicalʳ</a>

<a id="∧-distribˡ-∨"></a><a id="10359" href="Data.Bool.Properties.html#10359" class="Function">∧-distribˡ-∨</a> <a id="10372" class="Symbol">:</a> <a id="10374" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a> <a id="10378" href="Algebra.Definitions.html#3397" class="Function Operator">DistributesOverˡ</a> <a id="10395" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a>
<a id="10399" href="Data.Bool.Properties.html#10359" class="Function">∧-distribˡ-∨</a> <a id="10412" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="10418" href="Data.Bool.Properties.html#10418" class="Bound">y</a> <a id="10420" href="Data.Bool.Properties.html#10420" class="Bound">z</a> <a id="10422" class="Symbol">=</a> <a id="10424" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="10429" href="Data.Bool.Properties.html#10359" class="Function">∧-distribˡ-∨</a> <a id="10442" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="10448" href="Data.Bool.Properties.html#10448" class="Bound">y</a> <a id="10450" href="Data.Bool.Properties.html#10450" class="Bound">z</a> <a id="10452" class="Symbol">=</a> <a id="10454" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∧-distribʳ-∨"></a><a id="10460" href="Data.Bool.Properties.html#10460" class="Function">∧-distribʳ-∨</a> <a id="10473" class="Symbol">:</a> <a id="10475" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a> <a id="10479" href="Algebra.Definitions.html#3516" class="Function Operator">DistributesOverʳ</a> <a id="10496" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a>
<a id="10500" href="Data.Bool.Properties.html#10460" class="Function">∧-distribʳ-∨</a> <a id="10513" href="Data.Bool.Properties.html#10513" class="Bound">x</a> <a id="10515" href="Data.Bool.Properties.html#10515" class="Bound">y</a> <a id="10517" href="Data.Bool.Properties.html#10517" class="Bound">z</a> <a id="10519" class="Symbol">=</a> <a id="10521" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="10529" class="Symbol">(</a><a id="10530" href="Data.Bool.Properties.html#10515" class="Bound">y</a> <a id="10532" href="Data.Bool.Base.html#1063" class="Function Operator">∨</a> <a id="10534" href="Data.Bool.Properties.html#10517" class="Bound">z</a><a id="10535" class="Symbol">)</a> <a id="10537" href="Data.Bool.Base.html#1005" class="Function Operator">∧</a> <a id="10539" href="Data.Bool.Properties.html#10513" class="Bound">x</a>     <a id="10545" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="10548" href="Data.Bool.Properties.html#9249" class="Function">∧-comm</a> <a id="10555" class="Symbol">(</a><a id="10556" href="Data.Bool.Properties.html#10515" class="Bound">y</a> <a id="10558" href="Data.Bool.Base.html#1063" class="Function Operator">∨</a> <a id="10560" href="Data.Bool.Properties.html#10517" class="Bound">z</a><a id="10561" class="Symbol">)</a> <a id="10563" href="Data.Bool.Properties.html#10513" class="Bound">x</a> <a id="10565" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="10569" href="Data.Bool.Properties.html#10513" class="Bound">x</a> <a id="10571" href="Data.Bool.Base.html#1005" class="Function Operator">∧</a> <a id="10573" class="Symbol">(</a><a id="10574" href="Data.Bool.Properties.html#10515" class="Bound">y</a> <a id="10576" href="Data.Bool.Base.html#1063" class="Function Operator">∨</a> <a id="10578" href="Data.Bool.Properties.html#10517" class="Bound">z</a><a id="10579" class="Symbol">)</a>     <a id="10585" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="10588" href="Data.Bool.Properties.html#10359" class="Function">∧-distribˡ-∨</a> <a id="10601" href="Data.Bool.Properties.html#10513" class="Bound">x</a> <a id="10603" href="Data.Bool.Properties.html#10515" class="Bound">y</a> <a id="10605" href="Data.Bool.Properties.html#10517" class="Bound">z</a> <a id="10607" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="10611" href="Data.Bool.Properties.html#10513" class="Bound">x</a> <a id="10613" href="Data.Bool.Base.html#1005" class="Function Operator">∧</a> <a id="10615" href="Data.Bool.Properties.html#10515" class="Bound">y</a> <a id="10617" href="Data.Bool.Base.html#1063" class="Function Operator">∨</a> <a id="10619" href="Data.Bool.Properties.html#10513" class="Bound">x</a> <a id="10621" href="Data.Bool.Base.html#1005" class="Function Operator">∧</a> <a id="10623" href="Data.Bool.Properties.html#10517" class="Bound">z</a>   <a id="10627" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="10630" href="Relation.Binary.PropositionalEquality.Core.html#1782" class="Function">cong₂</a> <a id="10636" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a> <a id="10640" class="Symbol">(</a><a id="10641" href="Data.Bool.Properties.html#9249" class="Function">∧-comm</a> <a id="10648" href="Data.Bool.Properties.html#10513" class="Bound">x</a> <a id="10650" href="Data.Bool.Properties.html#10515" class="Bound">y</a><a id="10651" class="Symbol">)</a> <a id="10653" class="Symbol">(</a><a id="10654" href="Data.Bool.Properties.html#9249" class="Function">∧-comm</a> <a id="10661" href="Data.Bool.Properties.html#10513" class="Bound">x</a> <a id="10663" href="Data.Bool.Properties.html#10517" class="Bound">z</a><a id="10664" class="Symbol">)</a> <a id="10666" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="10670" href="Data.Bool.Properties.html#10515" class="Bound">y</a> <a id="10672" href="Data.Bool.Base.html#1005" class="Function Operator">∧</a> <a id="10674" href="Data.Bool.Properties.html#10513" class="Bound">x</a> <a id="10676" href="Data.Bool.Base.html#1063" class="Function Operator">∨</a> <a id="10678" href="Data.Bool.Properties.html#10517" class="Bound">z</a> <a id="10680" href="Data.Bool.Base.html#1005" class="Function Operator">∧</a> <a id="10682" href="Data.Bool.Properties.html#10513" class="Bound">x</a>   <a id="10686" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="∧-distrib-∨"></a><a id="10689" href="Data.Bool.Properties.html#10689" class="Function">∧-distrib-∨</a> <a id="10701" class="Symbol">:</a> <a id="10703" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a> <a id="10707" href="Algebra.Definitions.html#3635" class="Function Operator">DistributesOver</a> <a id="10723" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a>
<a id="10727" href="Data.Bool.Properties.html#10689" class="Function">∧-distrib-∨</a> <a id="10739" class="Symbol">=</a> <a id="10741" href="Data.Bool.Properties.html#10359" class="Function">∧-distribˡ-∨</a> <a id="10754" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10756" href="Data.Bool.Properties.html#10460" class="Function">∧-distribʳ-∨</a>

<a id="∨-distribˡ-∧"></a><a id="10770" href="Data.Bool.Properties.html#10770" class="Function">∨-distribˡ-∧</a> <a id="10783" class="Symbol">:</a> <a id="10785" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a> <a id="10789" href="Algebra.Definitions.html#3397" class="Function Operator">DistributesOverˡ</a> <a id="10806" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a>
<a id="10810" href="Data.Bool.Properties.html#10770" class="Function">∨-distribˡ-∧</a> <a id="10823" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="10829" href="Data.Bool.Properties.html#10829" class="Bound">y</a> <a id="10831" href="Data.Bool.Properties.html#10831" class="Bound">z</a> <a id="10833" class="Symbol">=</a> <a id="10835" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="10840" href="Data.Bool.Properties.html#10770" class="Function">∨-distribˡ-∧</a> <a id="10853" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="10859" href="Data.Bool.Properties.html#10859" class="Bound">y</a> <a id="10861" href="Data.Bool.Properties.html#10861" class="Bound">z</a> <a id="10863" class="Symbol">=</a> <a id="10865" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∨-distribʳ-∧"></a><a id="10871" href="Data.Bool.Properties.html#10871" class="Function">∨-distribʳ-∧</a> <a id="10884" class="Symbol">:</a> <a id="10886" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a> <a id="10890" href="Algebra.Definitions.html#3516" class="Function Operator">DistributesOverʳ</a> <a id="10907" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a>
<a id="10911" href="Data.Bool.Properties.html#10871" class="Function">∨-distribʳ-∧</a> <a id="10924" href="Data.Bool.Properties.html#10924" class="Bound">x</a> <a id="10926" href="Data.Bool.Properties.html#10926" class="Bound">y</a> <a id="10928" href="Data.Bool.Properties.html#10928" class="Bound">z</a> <a id="10930" class="Symbol">=</a> <a id="10932" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="10940" class="Symbol">(</a><a id="10941" href="Data.Bool.Properties.html#10926" class="Bound">y</a> <a id="10943" href="Data.Bool.Base.html#1005" class="Function Operator">∧</a> <a id="10945" href="Data.Bool.Properties.html#10928" class="Bound">z</a><a id="10946" class="Symbol">)</a> <a id="10948" href="Data.Bool.Base.html#1063" class="Function Operator">∨</a> <a id="10950" href="Data.Bool.Properties.html#10924" class="Bound">x</a>        <a id="10959" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="10962" href="Data.Bool.Properties.html#6459" class="Function">∨-comm</a> <a id="10969" class="Symbol">(</a><a id="10970" href="Data.Bool.Properties.html#10926" class="Bound">y</a> <a id="10972" href="Data.Bool.Base.html#1005" class="Function Operator">∧</a> <a id="10974" href="Data.Bool.Properties.html#10928" class="Bound">z</a><a id="10975" class="Symbol">)</a> <a id="10977" href="Data.Bool.Properties.html#10924" class="Bound">x</a> <a id="10979" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="10983" href="Data.Bool.Properties.html#10924" class="Bound">x</a> <a id="10985" href="Data.Bool.Base.html#1063" class="Function Operator">∨</a> <a id="10987" class="Symbol">(</a><a id="10988" href="Data.Bool.Properties.html#10926" class="Bound">y</a> <a id="10990" href="Data.Bool.Base.html#1005" class="Function Operator">∧</a> <a id="10992" href="Data.Bool.Properties.html#10928" class="Bound">z</a><a id="10993" class="Symbol">)</a>        <a id="11002" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="11005" href="Data.Bool.Properties.html#10770" class="Function">∨-distribˡ-∧</a> <a id="11018" href="Data.Bool.Properties.html#10924" class="Bound">x</a> <a id="11020" href="Data.Bool.Properties.html#10926" class="Bound">y</a> <a id="11022" href="Data.Bool.Properties.html#10928" class="Bound">z</a> <a id="11024" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="11028" class="Symbol">(</a><a id="11029" href="Data.Bool.Properties.html#10924" class="Bound">x</a> <a id="11031" href="Data.Bool.Base.html#1063" class="Function Operator">∨</a> <a id="11033" href="Data.Bool.Properties.html#10926" class="Bound">y</a><a id="11034" class="Symbol">)</a> <a id="11036" href="Data.Bool.Base.html#1005" class="Function Operator">∧</a> <a id="11038" class="Symbol">(</a><a id="11039" href="Data.Bool.Properties.html#10924" class="Bound">x</a> <a id="11041" href="Data.Bool.Base.html#1063" class="Function Operator">∨</a> <a id="11043" href="Data.Bool.Properties.html#10928" class="Bound">z</a><a id="11044" class="Symbol">)</a>  <a id="11047" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="11050" href="Relation.Binary.PropositionalEquality.Core.html#1782" class="Function">cong₂</a> <a id="11056" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a> <a id="11060" class="Symbol">(</a><a id="11061" href="Data.Bool.Properties.html#6459" class="Function">∨-comm</a> <a id="11068" href="Data.Bool.Properties.html#10924" class="Bound">x</a> <a id="11070" href="Data.Bool.Properties.html#10926" class="Bound">y</a><a id="11071" class="Symbol">)</a> <a id="11073" class="Symbol">(</a><a id="11074" href="Data.Bool.Properties.html#6459" class="Function">∨-comm</a> <a id="11081" href="Data.Bool.Properties.html#10924" class="Bound">x</a> <a id="11083" href="Data.Bool.Properties.html#10928" class="Bound">z</a><a id="11084" class="Symbol">)</a> <a id="11086" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="11090" class="Symbol">(</a><a id="11091" href="Data.Bool.Properties.html#10926" class="Bound">y</a> <a id="11093" href="Data.Bool.Base.html#1063" class="Function Operator">∨</a> <a id="11095" href="Data.Bool.Properties.html#10924" class="Bound">x</a><a id="11096" class="Symbol">)</a> <a id="11098" href="Data.Bool.Base.html#1005" class="Function Operator">∧</a> <a id="11100" class="Symbol">(</a><a id="11101" href="Data.Bool.Properties.html#10928" class="Bound">z</a> <a id="11103" href="Data.Bool.Base.html#1063" class="Function Operator">∨</a> <a id="11105" href="Data.Bool.Properties.html#10924" class="Bound">x</a><a id="11106" class="Symbol">)</a>  <a id="11109" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="∨-distrib-∧"></a><a id="11112" href="Data.Bool.Properties.html#11112" class="Function">∨-distrib-∧</a> <a id="11124" class="Symbol">:</a> <a id="11126" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a> <a id="11130" href="Algebra.Definitions.html#3635" class="Function Operator">DistributesOver</a> <a id="11146" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a>
<a id="11150" href="Data.Bool.Properties.html#11112" class="Function">∨-distrib-∧</a> <a id="11162" class="Symbol">=</a> <a id="11164" href="Data.Bool.Properties.html#10770" class="Function">∨-distribˡ-∧</a> <a id="11177" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11179" href="Data.Bool.Properties.html#10871" class="Function">∨-distribʳ-∧</a>

<a id="∧-abs-∨"></a><a id="11193" href="Data.Bool.Properties.html#11193" class="Function">∧-abs-∨</a> <a id="11201" class="Symbol">:</a> <a id="11203" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a> <a id="11207" href="Algebra.Definitions.html#4215" class="Function Operator">Absorbs</a> <a id="11215" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a>
<a id="11219" href="Data.Bool.Properties.html#11193" class="Function">∧-abs-∨</a> <a id="11227" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="11233" href="Data.Bool.Properties.html#11233" class="Bound">y</a> <a id="11235" class="Symbol">=</a> <a id="11237" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="11242" href="Data.Bool.Properties.html#11193" class="Function">∧-abs-∨</a> <a id="11250" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="11256" href="Data.Bool.Properties.html#11256" class="Bound">y</a> <a id="11258" class="Symbol">=</a> <a id="11260" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∨-abs-∧"></a><a id="11266" href="Data.Bool.Properties.html#11266" class="Function">∨-abs-∧</a> <a id="11274" class="Symbol">:</a> <a id="11276" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a> <a id="11280" href="Algebra.Definitions.html#4215" class="Function Operator">Absorbs</a> <a id="11288" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a>
<a id="11292" href="Data.Bool.Properties.html#11266" class="Function">∨-abs-∧</a> <a id="11300" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="11306" href="Data.Bool.Properties.html#11306" class="Bound">y</a> <a id="11308" class="Symbol">=</a> <a id="11310" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="11315" href="Data.Bool.Properties.html#11266" class="Function">∨-abs-∧</a> <a id="11323" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="11329" href="Data.Bool.Properties.html#11329" class="Bound">y</a> <a id="11331" class="Symbol">=</a> <a id="11333" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∨-∧-absorptive"></a><a id="11339" href="Data.Bool.Properties.html#11339" class="Function">∨-∧-absorptive</a> <a id="11354" class="Symbol">:</a> <a id="11356" href="Algebra.Definitions.html#4294" class="Function">Absorptive</a> <a id="11367" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a> <a id="11371" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a>
<a id="11375" href="Data.Bool.Properties.html#11339" class="Function">∨-∧-absorptive</a> <a id="11390" class="Symbol">=</a> <a id="11392" href="Data.Bool.Properties.html#11266" class="Function">∨-abs-∧</a> <a id="11400" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11402" href="Data.Bool.Properties.html#11193" class="Function">∧-abs-∨</a>

<a id="∧-isMagma"></a><a id="11411" href="Data.Bool.Properties.html#11411" class="Function">∧-isMagma</a> <a id="11421" class="Symbol">:</a> <a id="11423" href="Algebra.Structures.html#1763" class="Record">IsMagma</a> <a id="11431" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a>
<a id="11435" href="Data.Bool.Properties.html#11411" class="Function">∧-isMagma</a> <a id="11445" class="Symbol">=</a> <a id="11447" class="Keyword">record</a>
  <a id="11456" class="Symbol">{</a> <a id="11458" href="Algebra.Structures.html#1815" class="Field">isEquivalence</a> <a id="11472" class="Symbol">=</a> <a id="11474" href="Relation.Binary.PropositionalEquality.Properties.html#5530" class="Function">isEquivalence</a>
  <a id="11490" class="Symbol">;</a> <a id="11492" href="Algebra.Structures.html#1853" class="Field">∙-cong</a>        <a id="11506" class="Symbol">=</a> <a id="11508" href="Relation.Binary.PropositionalEquality.Core.html#1782" class="Function">cong₂</a> <a id="11514" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a>
  <a id="11520" class="Symbol">}</a>

<a id="∧-magma"></a><a id="11523" href="Data.Bool.Properties.html#11523" class="Function">∧-magma</a> <a id="11531" class="Symbol">:</a> <a id="11533" href="Algebra.Bundles.html#1758" class="Record">Magma</a> <a id="11539" href="Level.html#521" class="Function">0ℓ</a> <a id="11542" href="Level.html#521" class="Function">0ℓ</a>
<a id="11545" href="Data.Bool.Properties.html#11523" class="Function">∧-magma</a> <a id="11553" class="Symbol">=</a> <a id="11555" class="Keyword">record</a>
  <a id="11564" class="Symbol">{</a> <a id="11566" href="Algebra.Bundles.html#1910" class="Field">isMagma</a> <a id="11574" class="Symbol">=</a> <a id="11576" href="Data.Bool.Properties.html#11411" class="Function">∧-isMagma</a>
  <a id="11588" class="Symbol">}</a>

<a id="∧-isSemigroup"></a><a id="11591" href="Data.Bool.Properties.html#11591" class="Function">∧-isSemigroup</a> <a id="11605" class="Symbol">:</a> <a id="11607" href="Algebra.Structures.html#3364" class="Record">IsSemigroup</a> <a id="11619" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a>
<a id="11623" href="Data.Bool.Properties.html#11591" class="Function">∧-isSemigroup</a> <a id="11637" class="Symbol">=</a> <a id="11639" class="Keyword">record</a>
  <a id="11648" class="Symbol">{</a> <a id="11650" href="Algebra.Structures.html#3420" class="Field">isMagma</a> <a id="11658" class="Symbol">=</a> <a id="11660" href="Data.Bool.Properties.html#11411" class="Function">∧-isMagma</a>
  <a id="11672" class="Symbol">;</a> <a id="11674" href="Algebra.Structures.html#3444" class="Field">assoc</a>   <a id="11682" class="Symbol">=</a> <a id="11684" href="Data.Bool.Properties.html#9172" class="Function">∧-assoc</a>
  <a id="11694" class="Symbol">}</a>

<a id="∧-semigroup"></a><a id="11697" href="Data.Bool.Properties.html#11697" class="Function">∧-semigroup</a> <a id="11709" class="Symbol">:</a> <a id="11711" href="Algebra.Bundles.html#4756" class="Record">Semigroup</a> <a id="11721" href="Level.html#521" class="Function">0ℓ</a> <a id="11724" href="Level.html#521" class="Function">0ℓ</a>
<a id="11727" href="Data.Bool.Properties.html#11697" class="Function">∧-semigroup</a> <a id="11739" class="Symbol">=</a> <a id="11741" class="Keyword">record</a>
  <a id="11750" class="Symbol">{</a> <a id="11752" href="Algebra.Bundles.html#4924" class="Field">isSemigroup</a> <a id="11764" class="Symbol">=</a> <a id="11766" href="Data.Bool.Properties.html#11591" class="Function">∧-isSemigroup</a>
  <a id="11782" class="Symbol">}</a>

<a id="∧-isBand"></a><a id="11785" href="Data.Bool.Properties.html#11785" class="Function">∧-isBand</a> <a id="11794" class="Symbol">:</a> <a id="11796" href="Algebra.Structures.html#3508" class="Record">IsBand</a> <a id="11803" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a>
<a id="11807" href="Data.Bool.Properties.html#11785" class="Function">∧-isBand</a> <a id="11816" class="Symbol">=</a> <a id="11818" class="Keyword">record</a>
  <a id="11827" class="Symbol">{</a> <a id="11829" href="Algebra.Structures.html#3559" class="Field">isSemigroup</a> <a id="11841" class="Symbol">=</a> <a id="11843" href="Data.Bool.Properties.html#11591" class="Function">∧-isSemigroup</a>
  <a id="11859" class="Symbol">;</a> <a id="11861" href="Algebra.Structures.html#3591" class="Field">idem</a>        <a id="11873" class="Symbol">=</a> <a id="11875" href="Data.Bool.Properties.html#10022" class="Function">∧-idem</a>
  <a id="11884" class="Symbol">}</a>

<a id="∧-band"></a><a id="11887" href="Data.Bool.Properties.html#11887" class="Function">∧-band</a> <a id="11894" class="Symbol">:</a> <a id="11896" href="Algebra.Bundles.html#5119" class="Record">Band</a> <a id="11901" href="Level.html#521" class="Function">0ℓ</a> <a id="11904" href="Level.html#521" class="Function">0ℓ</a>
<a id="11907" href="Data.Bool.Properties.html#11887" class="Function">∧-band</a> <a id="11914" class="Symbol">=</a> <a id="11916" class="Keyword">record</a>
  <a id="11925" class="Symbol">{</a> <a id="11927" href="Algebra.Bundles.html#5270" class="Field">isBand</a> <a id="11934" class="Symbol">=</a> <a id="11936" href="Data.Bool.Properties.html#11785" class="Function">∧-isBand</a>
  <a id="11947" class="Symbol">}</a>

<a id="∧-isSemilattice"></a><a id="11950" href="Data.Bool.Properties.html#11950" class="Function">∧-isSemilattice</a> <a id="11966" class="Symbol">:</a> <a id="11968" href="Algebra.Lattice.Structures.html#1170" class="Function">IsSemilattice</a> <a id="11982" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a>
<a id="11986" href="Data.Bool.Properties.html#11950" class="Function">∧-isSemilattice</a> <a id="12002" class="Symbol">=</a> <a id="12004" class="Keyword">record</a>
  <a id="12013" class="Symbol">{</a> <a id="12015" href="Algebra.Structures.html#4029" class="Field">isBand</a> <a id="12022" class="Symbol">=</a> <a id="12024" href="Data.Bool.Properties.html#11785" class="Function">∧-isBand</a>
  <a id="12035" class="Symbol">;</a> <a id="12037" href="Algebra.Structures.html#4051" class="Field">comm</a>   <a id="12044" class="Symbol">=</a> <a id="12046" href="Data.Bool.Properties.html#9249" class="Function">∧-comm</a>
  <a id="12055" class="Symbol">}</a>

<a id="∧-semilattice"></a><a id="12058" href="Data.Bool.Properties.html#12058" class="Function">∧-semilattice</a> <a id="12072" class="Symbol">:</a> <a id="12074" href="Algebra.Lattice.Bundles.html#1438" class="Record">Semilattice</a> <a id="12086" href="Level.html#521" class="Function">0ℓ</a> <a id="12089" href="Level.html#521" class="Function">0ℓ</a>
<a id="12092" href="Data.Bool.Properties.html#12058" class="Function">∧-semilattice</a> <a id="12106" class="Symbol">=</a> <a id="12108" class="Keyword">record</a>
  <a id="12117" class="Symbol">{</a> <a id="12119" href="Algebra.Lattice.Bundles.html#1614" class="Field">isSemilattice</a> <a id="12133" class="Symbol">=</a> <a id="12135" href="Data.Bool.Properties.html#11950" class="Function">∧-isSemilattice</a>
  <a id="12153" class="Symbol">}</a>

<a id="∧-isMonoid"></a><a id="12156" href="Data.Bool.Properties.html#12156" class="Function">∧-isMonoid</a> <a id="12167" class="Symbol">:</a> <a id="12169" href="Algebra.Structures.html#4809" class="Record">IsMonoid</a> <a id="12178" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a> <a id="12182" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
<a id="12187" href="Data.Bool.Properties.html#12156" class="Function">∧-isMonoid</a> <a id="12198" class="Symbol">=</a> <a id="12200" class="Keyword">record</a>
  <a id="12209" class="Symbol">{</a> <a id="12211" href="Algebra.Structures.html#4870" class="Field">isSemigroup</a> <a id="12223" class="Symbol">=</a> <a id="12225" href="Data.Bool.Properties.html#11591" class="Function">∧-isSemigroup</a>
  <a id="12241" class="Symbol">;</a> <a id="12243" href="Algebra.Structures.html#4902" class="Field">identity</a> <a id="12252" class="Symbol">=</a> <a id="12254" href="Data.Bool.Properties.html#9525" class="Function">∧-identity</a>
  <a id="12267" class="Symbol">}</a>

<a id="∧-isCommutativeMonoid"></a><a id="12270" href="Data.Bool.Properties.html#12270" class="Function">∧-isCommutativeMonoid</a> <a id="12292" class="Symbol">:</a> <a id="12294" href="Algebra.Structures.html#5219" class="Record">IsCommutativeMonoid</a> <a id="12314" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a> <a id="12318" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
<a id="12323" href="Data.Bool.Properties.html#12270" class="Function">∧-isCommutativeMonoid</a> <a id="12345" class="Symbol">=</a> <a id="12347" class="Keyword">record</a>
  <a id="12356" class="Symbol">{</a> <a id="12358" href="Algebra.Structures.html#5291" class="Field">isMonoid</a> <a id="12367" class="Symbol">=</a> <a id="12369" href="Data.Bool.Properties.html#12156" class="Function">∧-isMonoid</a>
  <a id="12382" class="Symbol">;</a> <a id="12384" href="Algebra.Structures.html#5319" class="Field">comm</a> <a id="12389" class="Symbol">=</a> <a id="12391" href="Data.Bool.Properties.html#9249" class="Function">∧-comm</a>
  <a id="12400" class="Symbol">}</a>

<a id="∧-commutativeMonoid"></a><a id="12403" href="Data.Bool.Properties.html#12403" class="Function">∧-commutativeMonoid</a> <a id="12423" class="Symbol">:</a> <a id="12425" href="Algebra.Bundles.html#7886" class="Record">CommutativeMonoid</a> <a id="12443" href="Level.html#521" class="Function">0ℓ</a> <a id="12446" href="Level.html#521" class="Function">0ℓ</a>
<a id="12449" href="Data.Bool.Properties.html#12403" class="Function">∧-commutativeMonoid</a> <a id="12469" class="Symbol">=</a> <a id="12471" class="Keyword">record</a>
  <a id="12480" class="Symbol">{</a> <a id="12482" href="Algebra.Bundles.html#8120" class="Field">isCommutativeMonoid</a> <a id="12502" class="Symbol">=</a> <a id="12504" href="Data.Bool.Properties.html#12270" class="Function">∧-isCommutativeMonoid</a>
  <a id="12528" class="Symbol">}</a>

<a id="∧-isIdempotentCommutativeMonoid"></a><a id="12531" href="Data.Bool.Properties.html#12531" class="Function">∧-isIdempotentCommutativeMonoid</a> <a id="12563" class="Symbol">:</a>
  <a id="12567" href="Algebra.Structures.html#5876" class="Record">IsIdempotentCommutativeMonoid</a> <a id="12597" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a> <a id="12601" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
<a id="12606" href="Data.Bool.Properties.html#12531" class="Function">∧-isIdempotentCommutativeMonoid</a> <a id="12638" class="Symbol">=</a> <a id="12640" class="Keyword">record</a>
  <a id="12649" class="Symbol">{</a> <a id="12651" href="Algebra.Structures.html#5995" class="Field">isCommutativeMonoid</a> <a id="12671" class="Symbol">=</a> <a id="12673" href="Data.Bool.Properties.html#12270" class="Function">∧-isCommutativeMonoid</a>
  <a id="12697" class="Symbol">;</a> <a id="12699" href="Algebra.Structures.html#6045" class="Field">idem</a> <a id="12704" class="Symbol">=</a> <a id="12706" href="Data.Bool.Properties.html#10022" class="Function">∧-idem</a>
  <a id="12715" class="Symbol">}</a>

<a id="∧-idempotentCommutativeMonoid"></a><a id="12718" href="Data.Bool.Properties.html#12718" class="Function">∧-idempotentCommutativeMonoid</a> <a id="12748" class="Symbol">:</a> <a id="12750" href="Algebra.Bundles.html#9176" class="Record">IdempotentCommutativeMonoid</a> <a id="12778" href="Level.html#521" class="Function">0ℓ</a> <a id="12781" href="Level.html#521" class="Function">0ℓ</a>
<a id="12784" href="Data.Bool.Properties.html#12718" class="Function">∧-idempotentCommutativeMonoid</a> <a id="12814" class="Symbol">=</a> <a id="12816" class="Keyword">record</a>
  <a id="12825" class="Symbol">{</a> <a id="12827" href="Algebra.Bundles.html#9460" class="Field">isIdempotentCommutativeMonoid</a> <a id="12857" class="Symbol">=</a> <a id="12859" href="Data.Bool.Properties.html#12531" class="Function">∧-isIdempotentCommutativeMonoid</a>
  <a id="12893" class="Symbol">}</a>

<a id="∨-∧-isSemiring"></a><a id="12896" href="Data.Bool.Properties.html#12896" class="Function">∨-∧-isSemiring</a> <a id="12911" class="Symbol">:</a> <a id="12913" href="Algebra.Structures.html#15999" class="Record">IsSemiring</a> <a id="12924" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a> <a id="12928" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a> <a id="12932" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="12938" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
<a id="12943" href="Data.Bool.Properties.html#12896" class="Function">∨-∧-isSemiring</a> <a id="12958" class="Symbol">=</a> <a id="12960" class="Keyword">record</a>
  <a id="12969" class="Symbol">{</a> <a id="12971" href="Algebra.Structures.html#16068" class="Field">isSemiringWithoutAnnihilatingZero</a> <a id="13005" class="Symbol">=</a> <a id="13007" class="Keyword">record</a>
    <a id="13018" class="Symbol">{</a> <a id="13020" href="Algebra.Structures.html#14405" class="Field">+-isCommutativeMonoid</a> <a id="13042" class="Symbol">=</a> <a id="13044" href="Data.Bool.Properties.html#8434" class="Function">∨-isCommutativeMonoid</a>
    <a id="13070" class="Symbol">;</a> <a id="13072" href="Algebra.Structures.html#14458" class="Field">*-cong</a> <a id="13079" class="Symbol">=</a> <a id="13081" href="Relation.Binary.PropositionalEquality.Core.html#1782" class="Function">cong₂</a> <a id="13087" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a>
    <a id="13095" class="Symbol">;</a> <a id="13097" href="Algebra.Structures.html#14499" class="Field">*-assoc</a> <a id="13105" class="Symbol">=</a> <a id="13107" href="Data.Bool.Properties.html#9172" class="Function">∧-assoc</a>
    <a id="13119" class="Symbol">;</a> <a id="13121" href="Algebra.Structures.html#14541" class="Field">*-identity</a> <a id="13132" class="Symbol">=</a> <a id="13134" href="Data.Bool.Properties.html#9525" class="Function">∧-identity</a>
    <a id="13149" class="Symbol">;</a> <a id="13151" href="Algebra.Structures.html#14583" class="Field">distrib</a> <a id="13159" class="Symbol">=</a> <a id="13161" href="Data.Bool.Properties.html#10689" class="Function">∧-distrib-∨</a>
    <a id="13177" class="Symbol">}</a>
  <a id="13181" class="Symbol">;</a> <a id="13183" href="Algebra.Structures.html#16158" class="Field">zero</a> <a id="13188" class="Symbol">=</a> <a id="13190" href="Data.Bool.Properties.html#9716" class="Function">∧-zero</a>
  <a id="13199" class="Symbol">}</a>

<a id="∨-∧-isCommutativeSemiring"></a><a id="13202" href="Data.Bool.Properties.html#13202" class="Function">∨-∧-isCommutativeSemiring</a>
  <a id="13230" class="Symbol">:</a> <a id="13232" href="Algebra.Structures.html#16686" class="Record">IsCommutativeSemiring</a> <a id="13254" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a> <a id="13258" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a> <a id="13262" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="13268" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
<a id="13273" href="Data.Bool.Properties.html#13202" class="Function">∨-∧-isCommutativeSemiring</a> <a id="13299" class="Symbol">=</a> <a id="13301" class="Keyword">record</a>
  <a id="13310" class="Symbol">{</a> <a id="13312" href="Algebra.Structures.html#16766" class="Field">isSemiring</a> <a id="13323" class="Symbol">=</a> <a id="13325" href="Data.Bool.Properties.html#12896" class="Function">∨-∧-isSemiring</a>
  <a id="13342" class="Symbol">;</a> <a id="13344" href="Algebra.Structures.html#16804" class="Field">*-comm</a> <a id="13351" class="Symbol">=</a> <a id="13353" href="Data.Bool.Properties.html#9249" class="Function">∧-comm</a>
  <a id="13362" class="Symbol">}</a>

<a id="∨-∧-commutativeSemiring"></a><a id="13365" href="Data.Bool.Properties.html#13365" class="Function">∨-∧-commutativeSemiring</a> <a id="13389" class="Symbol">:</a> <a id="13391" href="Algebra.Bundles.html#19580" class="Record">CommutativeSemiring</a> <a id="13411" href="Level.html#521" class="Function">0ℓ</a> <a id="13414" href="Level.html#521" class="Function">0ℓ</a>
<a id="13417" href="Data.Bool.Properties.html#13365" class="Function">∨-∧-commutativeSemiring</a> <a id="13441" class="Symbol">=</a> <a id="13443" class="Keyword">record</a>
  <a id="13452" class="Symbol">{</a> <a id="13454" href="Algebra.Bundles.html#19763" class="Field Operator">_+_</a>                   <a id="13476" class="Symbol">=</a> <a id="13478" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a>
  <a id="13484" class="Symbol">;</a> <a id="13486" href="Algebra.Bundles.html#19803" class="Field Operator">_*_</a>                   <a id="13508" class="Symbol">=</a> <a id="13510" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a>
  <a id="13516" class="Symbol">;</a> <a id="13518" href="Algebra.Bundles.html#19843" class="Field">0#</a>                    <a id="13540" class="Symbol">=</a> <a id="13542" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="13550" class="Symbol">;</a> <a id="13552" href="Algebra.Bundles.html#19879" class="Field">1#</a>                    <a id="13574" class="Symbol">=</a> <a id="13576" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
  <a id="13583" class="Symbol">;</a> <a id="13585" href="Algebra.Bundles.html#19915" class="Field">isCommutativeSemiring</a> <a id="13607" class="Symbol">=</a> <a id="13609" href="Data.Bool.Properties.html#13202" class="Function">∨-∧-isCommutativeSemiring</a>
  <a id="13637" class="Symbol">}</a>

<a id="∧-∨-isSemiring"></a><a id="13640" href="Data.Bool.Properties.html#13640" class="Function">∧-∨-isSemiring</a> <a id="13655" class="Symbol">:</a> <a id="13657" href="Algebra.Structures.html#15999" class="Record">IsSemiring</a> <a id="13668" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a> <a id="13672" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a> <a id="13676" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="13681" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
<a id="13687" href="Data.Bool.Properties.html#13640" class="Function">∧-∨-isSemiring</a> <a id="13702" class="Symbol">=</a> <a id="13704" class="Keyword">record</a>
  <a id="13713" class="Symbol">{</a> <a id="13715" href="Algebra.Structures.html#16068" class="Field">isSemiringWithoutAnnihilatingZero</a> <a id="13749" class="Symbol">=</a> <a id="13751" class="Keyword">record</a>
    <a id="13762" class="Symbol">{</a> <a id="13764" href="Algebra.Structures.html#14405" class="Field">+-isCommutativeMonoid</a> <a id="13786" class="Symbol">=</a> <a id="13788" href="Data.Bool.Properties.html#12270" class="Function">∧-isCommutativeMonoid</a>
    <a id="13814" class="Symbol">;</a> <a id="13816" href="Algebra.Structures.html#14458" class="Field">*-cong</a> <a id="13823" class="Symbol">=</a> <a id="13825" href="Relation.Binary.PropositionalEquality.Core.html#1782" class="Function">cong₂</a> <a id="13831" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a>
    <a id="13839" class="Symbol">;</a> <a id="13841" href="Algebra.Structures.html#14499" class="Field">*-assoc</a> <a id="13849" class="Symbol">=</a> <a id="13851" href="Data.Bool.Properties.html#6382" class="Function">∨-assoc</a>
    <a id="13863" class="Symbol">;</a> <a id="13865" href="Algebra.Structures.html#14541" class="Field">*-identity</a> <a id="13876" class="Symbol">=</a> <a id="13878" href="Data.Bool.Properties.html#6737" class="Function">∨-identity</a>
    <a id="13893" class="Symbol">;</a> <a id="13895" href="Algebra.Structures.html#14583" class="Field">distrib</a> <a id="13903" class="Symbol">=</a> <a id="13905" href="Data.Bool.Properties.html#11112" class="Function">∨-distrib-∧</a>
    <a id="13921" class="Symbol">}</a>
  <a id="13925" class="Symbol">;</a> <a id="13927" href="Algebra.Structures.html#16158" class="Field">zero</a> <a id="13932" class="Symbol">=</a> <a id="13934" href="Data.Bool.Properties.html#6927" class="Function">∨-zero</a>
  <a id="13943" class="Symbol">}</a>

<a id="∧-∨-isCommutativeSemiring"></a><a id="13946" href="Data.Bool.Properties.html#13946" class="Function">∧-∨-isCommutativeSemiring</a>
  <a id="13974" class="Symbol">:</a> <a id="13976" href="Algebra.Structures.html#16686" class="Record">IsCommutativeSemiring</a> <a id="13998" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a> <a id="14002" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a> <a id="14006" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="14011" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
<a id="14017" href="Data.Bool.Properties.html#13946" class="Function">∧-∨-isCommutativeSemiring</a> <a id="14043" class="Symbol">=</a> <a id="14045" class="Keyword">record</a>
  <a id="14054" class="Symbol">{</a> <a id="14056" href="Algebra.Structures.html#16766" class="Field">isSemiring</a> <a id="14067" class="Symbol">=</a> <a id="14069" href="Data.Bool.Properties.html#13640" class="Function">∧-∨-isSemiring</a>
  <a id="14086" class="Symbol">;</a> <a id="14088" href="Algebra.Structures.html#16804" class="Field">*-comm</a> <a id="14095" class="Symbol">=</a> <a id="14097" href="Data.Bool.Properties.html#6459" class="Function">∨-comm</a>
  <a id="14106" class="Symbol">}</a>

<a id="∧-∨-commutativeSemiring"></a><a id="14109" href="Data.Bool.Properties.html#14109" class="Function">∧-∨-commutativeSemiring</a> <a id="14133" class="Symbol">:</a> <a id="14135" href="Algebra.Bundles.html#19580" class="Record">CommutativeSemiring</a> <a id="14155" href="Level.html#521" class="Function">0ℓ</a> <a id="14158" href="Level.html#521" class="Function">0ℓ</a>
<a id="14161" href="Data.Bool.Properties.html#14109" class="Function">∧-∨-commutativeSemiring</a> <a id="14185" class="Symbol">=</a> <a id="14187" class="Keyword">record</a>
  <a id="14196" class="Symbol">{</a> <a id="14198" href="Algebra.Bundles.html#19763" class="Field Operator">_+_</a>                   <a id="14220" class="Symbol">=</a> <a id="14222" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a>
  <a id="14228" class="Symbol">;</a> <a id="14230" href="Algebra.Bundles.html#19803" class="Field Operator">_*_</a>                   <a id="14252" class="Symbol">=</a> <a id="14254" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a>
  <a id="14260" class="Symbol">;</a> <a id="14262" href="Algebra.Bundles.html#19843" class="Field">0#</a>                    <a id="14284" class="Symbol">=</a> <a id="14286" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
  <a id="14293" class="Symbol">;</a> <a id="14295" href="Algebra.Bundles.html#19879" class="Field">1#</a>                    <a id="14317" class="Symbol">=</a> <a id="14319" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="14327" class="Symbol">;</a> <a id="14329" href="Algebra.Bundles.html#19915" class="Field">isCommutativeSemiring</a> <a id="14351" class="Symbol">=</a> <a id="14353" href="Data.Bool.Properties.html#13946" class="Function">∧-∨-isCommutativeSemiring</a>
  <a id="14381" class="Symbol">}</a>

<a id="∨-∧-isLattice"></a><a id="14384" href="Data.Bool.Properties.html#14384" class="Function">∨-∧-isLattice</a> <a id="14398" class="Symbol">:</a> <a id="14400" href="Algebra.Lattice.Structures.html#4013" class="Record">IsLattice</a> <a id="14410" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a> <a id="14414" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a>
<a id="14418" href="Data.Bool.Properties.html#14384" class="Function">∨-∧-isLattice</a> <a id="14432" class="Symbol">=</a> <a id="14434" class="Keyword">record</a>
  <a id="14443" class="Symbol">{</a> <a id="14445" href="Algebra.Lattice.Structures.html#4069" class="Field">isEquivalence</a> <a id="14459" class="Symbol">=</a> <a id="14461" href="Relation.Binary.PropositionalEquality.Properties.html#5530" class="Function">isEquivalence</a>
  <a id="14477" class="Symbol">;</a> <a id="14479" href="Algebra.Lattice.Structures.html#4107" class="Field">∨-comm</a>        <a id="14493" class="Symbol">=</a> <a id="14495" href="Data.Bool.Properties.html#6459" class="Function">∨-comm</a>
  <a id="14504" class="Symbol">;</a> <a id="14506" href="Algebra.Lattice.Structures.html#4141" class="Field">∨-assoc</a>       <a id="14520" class="Symbol">=</a> <a id="14522" href="Data.Bool.Properties.html#6382" class="Function">∨-assoc</a>
  <a id="14532" class="Symbol">;</a> <a id="14534" href="Algebra.Lattice.Structures.html#4175" class="Field">∨-cong</a>        <a id="14548" class="Symbol">=</a> <a id="14550" href="Relation.Binary.PropositionalEquality.Core.html#1782" class="Function">cong₂</a> <a id="14556" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a>
  <a id="14562" class="Symbol">;</a> <a id="14564" href="Algebra.Lattice.Structures.html#4208" class="Field">∧-comm</a>        <a id="14578" class="Symbol">=</a> <a id="14580" href="Data.Bool.Properties.html#9249" class="Function">∧-comm</a>
  <a id="14589" class="Symbol">;</a> <a id="14591" href="Algebra.Lattice.Structures.html#4242" class="Field">∧-assoc</a>       <a id="14605" class="Symbol">=</a> <a id="14607" href="Data.Bool.Properties.html#9172" class="Function">∧-assoc</a>
  <a id="14617" class="Symbol">;</a> <a id="14619" href="Algebra.Lattice.Structures.html#4276" class="Field">∧-cong</a>        <a id="14633" class="Symbol">=</a> <a id="14635" href="Relation.Binary.PropositionalEquality.Core.html#1782" class="Function">cong₂</a> <a id="14641" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a>
  <a id="14647" class="Symbol">;</a> <a id="14649" href="Algebra.Lattice.Structures.html#4309" class="Field">absorptive</a>    <a id="14663" class="Symbol">=</a> <a id="14665" href="Data.Bool.Properties.html#11339" class="Function">∨-∧-absorptive</a>
  <a id="14682" class="Symbol">}</a>

<a id="∨-∧-lattice"></a><a id="14685" href="Data.Bool.Properties.html#14685" class="Function">∨-∧-lattice</a> <a id="14697" class="Symbol">:</a> <a id="14699" href="Algebra.Lattice.Bundles.html#4625" class="Record">Lattice</a> <a id="14707" href="Level.html#521" class="Function">0ℓ</a> <a id="14710" href="Level.html#521" class="Function">0ℓ</a>
<a id="14713" href="Data.Bool.Properties.html#14685" class="Function">∨-∧-lattice</a> <a id="14725" class="Symbol">=</a> <a id="14727" class="Keyword">record</a>
  <a id="14736" class="Symbol">{</a> <a id="14738" href="Algebra.Lattice.Bundles.html#4828" class="Field">isLattice</a> <a id="14748" class="Symbol">=</a> <a id="14750" href="Data.Bool.Properties.html#14384" class="Function">∨-∧-isLattice</a>
  <a id="14766" class="Symbol">}</a>

<a id="∨-∧-isDistributiveLattice"></a><a id="14769" href="Data.Bool.Properties.html#14769" class="Function">∨-∧-isDistributiveLattice</a> <a id="14795" class="Symbol">:</a> <a id="14797" href="Algebra.Lattice.Structures.html#4762" class="Record">IsDistributiveLattice</a> <a id="14819" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a> <a id="14823" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a>
<a id="14827" href="Data.Bool.Properties.html#14769" class="Function">∨-∧-isDistributiveLattice</a> <a id="14853" class="Symbol">=</a> <a id="14855" class="Keyword">record</a>
  <a id="14864" class="Symbol">{</a> <a id="14866" href="Algebra.Lattice.Structures.html#4830" class="Field">isLattice</a>   <a id="14878" class="Symbol">=</a> <a id="14880" href="Data.Bool.Properties.html#14384" class="Function">∨-∧-isLattice</a>
  <a id="14896" class="Symbol">;</a> <a id="14898" href="Algebra.Lattice.Structures.html#4862" class="Field">∨-distrib-∧</a> <a id="14910" class="Symbol">=</a> <a id="14912" href="Data.Bool.Properties.html#11112" class="Function">∨-distrib-∧</a>
  <a id="14926" class="Symbol">;</a> <a id="14928" href="Algebra.Lattice.Structures.html#4900" class="Field">∧-distrib-∨</a> <a id="14940" class="Symbol">=</a> <a id="14942" href="Data.Bool.Properties.html#10689" class="Function">∧-distrib-∨</a>
  <a id="14956" class="Symbol">}</a>

<a id="∨-∧-distributiveLattice"></a><a id="14959" href="Data.Bool.Properties.html#14959" class="Function">∨-∧-distributiveLattice</a> <a id="14983" class="Symbol">:</a> <a id="14985" href="Algebra.Lattice.Bundles.html#5208" class="Record">DistributiveLattice</a> <a id="15005" href="Level.html#521" class="Function">0ℓ</a> <a id="15008" href="Level.html#521" class="Function">0ℓ</a>
<a id="15011" href="Data.Bool.Properties.html#14959" class="Function">∨-∧-distributiveLattice</a> <a id="15035" class="Symbol">=</a> <a id="15037" class="Keyword">record</a>
  <a id="15046" class="Symbol">{</a> <a id="15048" href="Algebra.Lattice.Bundles.html#5471" class="Field">isDistributiveLattice</a> <a id="15070" class="Symbol">=</a> <a id="15072" href="Data.Bool.Properties.html#14769" class="Function">∨-∧-isDistributiveLattice</a>
  <a id="15100" class="Symbol">}</a>

<a id="∨-∧-isBooleanAlgebra"></a><a id="15103" href="Data.Bool.Properties.html#15103" class="Function">∨-∧-isBooleanAlgebra</a> <a id="15124" class="Symbol">:</a> <a id="15126" href="Algebra.Lattice.Structures.html#5407" class="Record">IsBooleanAlgebra</a> <a id="15143" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a> <a id="15147" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a> <a id="15151" href="Data.Bool.Base.html#951" class="Function">not</a> <a id="15155" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="15160" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
<a id="15166" href="Data.Bool.Properties.html#15103" class="Function">∨-∧-isBooleanAlgebra</a> <a id="15187" class="Symbol">=</a> <a id="15189" class="Keyword">record</a>
  <a id="15198" class="Symbol">{</a> <a id="15200" href="Algebra.Lattice.Structures.html#5495" class="Field">isDistributiveLattice</a> <a id="15222" class="Symbol">=</a> <a id="15224" href="Data.Bool.Properties.html#14769" class="Function">∨-∧-isDistributiveLattice</a>
  <a id="15252" class="Symbol">;</a> <a id="15254" href="Algebra.Lattice.Structures.html#5549" class="Field">∨-complement</a>          <a id="15276" class="Symbol">=</a> <a id="15278" href="Data.Bool.Properties.html#7160" class="Function">∨-inverse</a>
  <a id="15290" class="Symbol">;</a> <a id="15292" href="Algebra.Lattice.Structures.html#5591" class="Field">∧-complement</a>          <a id="15314" class="Symbol">=</a> <a id="15316" href="Data.Bool.Properties.html#9951" class="Function">∧-inverse</a>
  <a id="15328" class="Symbol">;</a> <a id="15330" href="Algebra.Lattice.Structures.html#5633" class="Field">¬-cong</a>                <a id="15352" class="Symbol">=</a> <a id="15354" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="15359" href="Data.Bool.Base.html#951" class="Function">not</a>
  <a id="15365" class="Symbol">}</a>

<a id="∨-∧-booleanAlgebra"></a><a id="15368" href="Data.Bool.Properties.html#15368" class="Function">∨-∧-booleanAlgebra</a> <a id="15387" class="Symbol">:</a> <a id="15389" href="Algebra.Lattice.Bundles.html#5773" class="Record">BooleanAlgebra</a> <a id="15404" href="Level.html#521" class="Function">0ℓ</a> <a id="15407" href="Level.html#521" class="Function">0ℓ</a>
<a id="15410" href="Data.Bool.Properties.html#15368" class="Function">∨-∧-booleanAlgebra</a> <a id="15429" class="Symbol">=</a> <a id="15431" class="Keyword">record</a>
  <a id="15440" class="Symbol">{</a> <a id="15442" href="Algebra.Lattice.Bundles.html#6122" class="Field">isBooleanAlgebra</a> <a id="15459" class="Symbol">=</a> <a id="15461" href="Data.Bool.Properties.html#15103" class="Function">∨-∧-isBooleanAlgebra</a>
  <a id="15484" class="Symbol">}</a>

<a id="15487" class="Comment">------------------------------------------------------------------------</a>
<a id="15560" class="Comment">-- Properties of not</a>

<a id="not-involutive"></a><a id="15582" href="Data.Bool.Properties.html#15582" class="Function">not-involutive</a> <a id="15597" class="Symbol">:</a> <a id="15599" href="Algebra.Definitions.html#4450" class="Function">Involutive</a> <a id="15610" href="Data.Bool.Base.html#951" class="Function">not</a>
<a id="15614" href="Data.Bool.Properties.html#15582" class="Function">not-involutive</a> <a id="15629" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="15635" class="Symbol">=</a> <a id="15637" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="15642" href="Data.Bool.Properties.html#15582" class="Function">not-involutive</a> <a id="15657" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="15663" class="Symbol">=</a> <a id="15665" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="not-injective"></a><a id="15671" href="Data.Bool.Properties.html#15671" class="Function">not-injective</a> <a id="15685" class="Symbol">:</a> <a id="15687" class="Symbol">∀</a> <a id="15689" class="Symbol">{</a><a id="15690" href="Data.Bool.Properties.html#15690" class="Bound">x</a> <a id="15692" href="Data.Bool.Properties.html#15692" class="Bound">y</a><a id="15693" class="Symbol">}</a> <a id="15695" class="Symbol">→</a> <a id="15697" href="Data.Bool.Base.html#951" class="Function">not</a> <a id="15701" href="Data.Bool.Properties.html#15690" class="Bound">x</a> <a id="15703" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="15705" href="Data.Bool.Base.html#951" class="Function">not</a> <a id="15709" href="Data.Bool.Properties.html#15692" class="Bound">y</a> <a id="15711" class="Symbol">→</a> <a id="15713" href="Data.Bool.Properties.html#15690" class="Bound">x</a> <a id="15715" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="15717" href="Data.Bool.Properties.html#15692" class="Bound">y</a>
<a id="15719" href="Data.Bool.Properties.html#15671" class="Function">not-injective</a> <a id="15733" class="Symbol">{</a><a id="15734" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="15739" class="Symbol">}</a> <a id="15741" class="Symbol">{</a><a id="15742" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="15747" class="Symbol">}</a> <a id="15749" href="Data.Bool.Properties.html#15749" class="Bound">nx≢ny</a> <a id="15755" class="Symbol">=</a> <a id="15757" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="15762" href="Data.Bool.Properties.html#15671" class="Function">not-injective</a> <a id="15776" class="Symbol">{</a><a id="15777" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="15781" class="Symbol">}</a>  <a id="15784" class="Symbol">{</a><a id="15785" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="15789" class="Symbol">}</a>  <a id="15792" href="Data.Bool.Properties.html#15792" class="Bound">nx≢ny</a> <a id="15798" class="Symbol">=</a> <a id="15800" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="not-¬"></a><a id="15806" href="Data.Bool.Properties.html#15806" class="Function">not-¬</a> <a id="15812" class="Symbol">:</a> <a id="15814" class="Symbol">∀</a> <a id="15816" class="Symbol">{</a><a id="15817" href="Data.Bool.Properties.html#15817" class="Bound">x</a> <a id="15819" href="Data.Bool.Properties.html#15819" class="Bound">y</a><a id="15820" class="Symbol">}</a> <a id="15822" class="Symbol">→</a> <a id="15824" href="Data.Bool.Properties.html#15817" class="Bound">x</a> <a id="15826" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="15828" href="Data.Bool.Properties.html#15819" class="Bound">y</a> <a id="15830" class="Symbol">→</a> <a id="15832" href="Data.Bool.Properties.html#15817" class="Bound">x</a> <a id="15834" href="Relation.Binary.PropositionalEquality.Core.html#1064" class="Function Operator">≢</a> <a id="15836" href="Data.Bool.Base.html#951" class="Function">not</a> <a id="15840" href="Data.Bool.Properties.html#15819" class="Bound">y</a>
<a id="15842" href="Data.Bool.Properties.html#15806" class="Function">not-¬</a> <a id="15848" class="Symbol">{</a><a id="15849" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="15853" class="Symbol">}</a>  <a id="15856" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="15861" class="Symbol">()</a>
<a id="15864" href="Data.Bool.Properties.html#15806" class="Function">not-¬</a> <a id="15870" class="Symbol">{</a><a id="15871" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="15876" class="Symbol">}</a> <a id="15878" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="15883" class="Symbol">()</a>

<a id="¬-not"></a><a id="15887" href="Data.Bool.Properties.html#15887" class="Function">¬-not</a> <a id="15893" class="Symbol">:</a> <a id="15895" class="Symbol">∀</a> <a id="15897" class="Symbol">{</a><a id="15898" href="Data.Bool.Properties.html#15898" class="Bound">x</a> <a id="15900" href="Data.Bool.Properties.html#15900" class="Bound">y</a><a id="15901" class="Symbol">}</a> <a id="15903" class="Symbol">→</a> <a id="15905" href="Data.Bool.Properties.html#15898" class="Bound">x</a> <a id="15907" href="Relation.Binary.PropositionalEquality.Core.html#1064" class="Function Operator">≢</a> <a id="15909" href="Data.Bool.Properties.html#15900" class="Bound">y</a> <a id="15911" class="Symbol">→</a> <a id="15913" href="Data.Bool.Properties.html#15898" class="Bound">x</a> <a id="15915" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="15917" href="Data.Bool.Base.html#951" class="Function">not</a> <a id="15921" href="Data.Bool.Properties.html#15900" class="Bound">y</a>
<a id="15923" href="Data.Bool.Properties.html#15887" class="Function">¬-not</a> <a id="15929" class="Symbol">{</a><a id="15930" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="15934" class="Symbol">}</a>  <a id="15937" class="Symbol">{</a><a id="15938" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="15942" class="Symbol">}</a>  <a id="15945" href="Data.Bool.Properties.html#15945" class="Bound">x≢y</a> <a id="15949" class="Symbol">=</a> <a id="15951" href="Relation.Binary.PropositionalEquality.Core.html#2837" class="Function">¬[x≢x]</a> <a id="15958" href="Data.Bool.Properties.html#15945" class="Bound">x≢y</a>
<a id="15962" href="Data.Bool.Properties.html#15887" class="Function">¬-not</a> <a id="15968" class="Symbol">{</a><a id="15969" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="15973" class="Symbol">}</a>  <a id="15976" class="Symbol">{</a><a id="15977" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="15982" class="Symbol">}</a> <a id="15984" class="Symbol">_</a>   <a id="15988" class="Symbol">=</a> <a id="15990" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="15995" href="Data.Bool.Properties.html#15887" class="Function">¬-not</a> <a id="16001" class="Symbol">{</a><a id="16002" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="16007" class="Symbol">}</a> <a id="16009" class="Symbol">{</a><a id="16010" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="16014" class="Symbol">}</a>  <a id="16017" class="Symbol">_</a>   <a id="16021" class="Symbol">=</a> <a id="16023" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="16028" href="Data.Bool.Properties.html#15887" class="Function">¬-not</a> <a id="16034" class="Symbol">{</a><a id="16035" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="16040" class="Symbol">}</a> <a id="16042" class="Symbol">{</a><a id="16043" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="16048" class="Symbol">}</a> <a id="16050" href="Data.Bool.Properties.html#16050" class="Bound">x≢y</a> <a id="16054" class="Symbol">=</a> <a id="16056" href="Relation.Binary.PropositionalEquality.Core.html#2837" class="Function">¬[x≢x]</a> <a id="16063" href="Data.Bool.Properties.html#16050" class="Bound">x≢y</a>

<a id="16068" class="Comment">------------------------------------------------------------------------</a>
<a id="16141" class="Comment">-- Properties of _xor_</a>

<a id="xor-is-ok"></a><a id="16165" href="Data.Bool.Properties.html#16165" class="Function">xor-is-ok</a> <a id="16175" class="Symbol">:</a> <a id="16177" class="Symbol">∀</a> <a id="16179" href="Data.Bool.Properties.html#16179" class="Bound">x</a> <a id="16181" href="Data.Bool.Properties.html#16181" class="Bound">y</a> <a id="16183" class="Symbol">→</a> <a id="16185" href="Data.Bool.Properties.html#16179" class="Bound">x</a> <a id="16187" href="Data.Bool.Base.html#1120" class="Function Operator">xor</a> <a id="16191" href="Data.Bool.Properties.html#16181" class="Bound">y</a> <a id="16193" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="16195" class="Symbol">(</a><a id="16196" href="Data.Bool.Properties.html#16179" class="Bound">x</a> <a id="16198" href="Data.Bool.Base.html#1063" class="Function Operator">∨</a> <a id="16200" href="Data.Bool.Properties.html#16181" class="Bound">y</a><a id="16201" class="Symbol">)</a> <a id="16203" href="Data.Bool.Base.html#1005" class="Function Operator">∧</a> <a id="16205" href="Data.Bool.Base.html#951" class="Function">not</a> <a id="16209" class="Symbol">(</a><a id="16210" href="Data.Bool.Properties.html#16179" class="Bound">x</a> <a id="16212" href="Data.Bool.Base.html#1005" class="Function Operator">∧</a> <a id="16214" href="Data.Bool.Properties.html#16181" class="Bound">y</a><a id="16215" class="Symbol">)</a>
<a id="16217" href="Data.Bool.Properties.html#16165" class="Function">xor-is-ok</a> <a id="16227" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="16233" href="Data.Bool.Properties.html#16233" class="Bound">y</a> <a id="16235" class="Symbol">=</a> <a id="16237" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="16242" href="Data.Bool.Properties.html#16165" class="Function">xor-is-ok</a> <a id="16252" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="16258" href="Data.Bool.Properties.html#16258" class="Bound">y</a> <a id="16260" class="Symbol">=</a> <a id="16262" href="Relation.Binary.PropositionalEquality.Core.html#2099" class="Function">sym</a> <a id="16266" class="Symbol">(</a><a id="16267" href="Data.Bool.Properties.html#9437" class="Function">∧-identityʳ</a> <a id="16279" class="Symbol">_)</a>

<a id="true-xor"></a><a id="16283" href="Data.Bool.Properties.html#16283" class="Function">true-xor</a> <a id="16292" class="Symbol">:</a> <a id="16294" class="Symbol">∀</a> <a id="16296" href="Data.Bool.Properties.html#16296" class="Bound">x</a> <a id="16298" class="Symbol">→</a> <a id="16300" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="16305" href="Data.Bool.Base.html#1120" class="Function Operator">xor</a> <a id="16309" href="Data.Bool.Properties.html#16296" class="Bound">x</a> <a id="16311" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="16313" href="Data.Bool.Base.html#951" class="Function">not</a> <a id="16317" href="Data.Bool.Properties.html#16296" class="Bound">x</a>
<a id="16319" href="Data.Bool.Properties.html#16283" class="Function">true-xor</a> <a id="16328" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="16334" class="Symbol">=</a> <a id="16336" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="16341" href="Data.Bool.Properties.html#16283" class="Function">true-xor</a> <a id="16350" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="16356" class="Symbol">=</a> <a id="16358" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="xor-same"></a><a id="16364" href="Data.Bool.Properties.html#16364" class="Function">xor-same</a> <a id="16373" class="Symbol">:</a> <a id="16375" class="Symbol">∀</a> <a id="16377" href="Data.Bool.Properties.html#16377" class="Bound">x</a> <a id="16379" class="Symbol">→</a> <a id="16381" href="Data.Bool.Properties.html#16377" class="Bound">x</a> <a id="16383" href="Data.Bool.Base.html#1120" class="Function Operator">xor</a> <a id="16387" href="Data.Bool.Properties.html#16377" class="Bound">x</a> <a id="16389" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="16391" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
<a id="16397" href="Data.Bool.Properties.html#16364" class="Function">xor-same</a> <a id="16406" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="16412" class="Symbol">=</a> <a id="16414" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="16419" href="Data.Bool.Properties.html#16364" class="Function">xor-same</a> <a id="16428" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="16434" class="Symbol">=</a> <a id="16436" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="not-distribˡ-xor"></a><a id="16442" href="Data.Bool.Properties.html#16442" class="Function">not-distribˡ-xor</a> <a id="16459" class="Symbol">:</a> <a id="16461" class="Symbol">∀</a> <a id="16463" href="Data.Bool.Properties.html#16463" class="Bound">x</a> <a id="16465" href="Data.Bool.Properties.html#16465" class="Bound">y</a> <a id="16467" class="Symbol">→</a> <a id="16469" href="Data.Bool.Base.html#951" class="Function">not</a> <a id="16473" class="Symbol">(</a><a id="16474" href="Data.Bool.Properties.html#16463" class="Bound">x</a> <a id="16476" href="Data.Bool.Base.html#1120" class="Function Operator">xor</a> <a id="16480" href="Data.Bool.Properties.html#16465" class="Bound">y</a><a id="16481" class="Symbol">)</a> <a id="16483" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="16485" class="Symbol">(</a><a id="16486" href="Data.Bool.Base.html#951" class="Function">not</a> <a id="16490" href="Data.Bool.Properties.html#16463" class="Bound">x</a><a id="16491" class="Symbol">)</a> <a id="16493" href="Data.Bool.Base.html#1120" class="Function Operator">xor</a> <a id="16497" href="Data.Bool.Properties.html#16465" class="Bound">y</a>
<a id="16499" href="Data.Bool.Properties.html#16442" class="Function">not-distribˡ-xor</a> <a id="16516" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="16522" href="Data.Bool.Properties.html#16522" class="Bound">y</a> <a id="16524" class="Symbol">=</a> <a id="16526" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="16531" href="Data.Bool.Properties.html#16442" class="Function">not-distribˡ-xor</a> <a id="16548" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="16554" href="Data.Bool.Properties.html#16554" class="Bound">y</a> <a id="16556" class="Symbol">=</a> <a id="16558" href="Data.Bool.Properties.html#15582" class="Function">not-involutive</a> <a id="16573" class="Symbol">_</a>

<a id="not-distribʳ-xor"></a><a id="16576" href="Data.Bool.Properties.html#16576" class="Function">not-distribʳ-xor</a> <a id="16593" class="Symbol">:</a> <a id="16595" class="Symbol">∀</a> <a id="16597" href="Data.Bool.Properties.html#16597" class="Bound">x</a> <a id="16599" href="Data.Bool.Properties.html#16599" class="Bound">y</a> <a id="16601" class="Symbol">→</a> <a id="16603" href="Data.Bool.Base.html#951" class="Function">not</a> <a id="16607" class="Symbol">(</a><a id="16608" href="Data.Bool.Properties.html#16597" class="Bound">x</a> <a id="16610" href="Data.Bool.Base.html#1120" class="Function Operator">xor</a> <a id="16614" href="Data.Bool.Properties.html#16599" class="Bound">y</a><a id="16615" class="Symbol">)</a> <a id="16617" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="16619" href="Data.Bool.Properties.html#16597" class="Bound">x</a> <a id="16621" href="Data.Bool.Base.html#1120" class="Function Operator">xor</a> <a id="16625" class="Symbol">(</a><a id="16626" href="Data.Bool.Base.html#951" class="Function">not</a> <a id="16630" href="Data.Bool.Properties.html#16599" class="Bound">y</a><a id="16631" class="Symbol">)</a>
<a id="16633" href="Data.Bool.Properties.html#16576" class="Function">not-distribʳ-xor</a> <a id="16650" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="16656" href="Data.Bool.Properties.html#16656" class="Bound">y</a> <a id="16658" class="Symbol">=</a> <a id="16660" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="16665" href="Data.Bool.Properties.html#16576" class="Function">not-distribʳ-xor</a> <a id="16682" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="16688" href="Data.Bool.Properties.html#16688" class="Bound">y</a> <a id="16690" class="Symbol">=</a> <a id="16692" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="xor-assoc"></a><a id="16698" href="Data.Bool.Properties.html#16698" class="Function">xor-assoc</a> <a id="16708" class="Symbol">:</a> <a id="16710" href="Algebra.Definitions.html#1556" class="Function">Associative</a> <a id="16722" href="Data.Bool.Base.html#1120" class="Function Operator">_xor_</a>
<a id="16728" href="Data.Bool.Properties.html#16698" class="Function">xor-assoc</a> <a id="16738" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="16744" href="Data.Bool.Properties.html#16744" class="Bound">y</a> <a id="16746" href="Data.Bool.Properties.html#16746" class="Bound">z</a> <a id="16748" class="Symbol">=</a> <a id="16750" href="Relation.Binary.PropositionalEquality.Core.html#2099" class="Function">sym</a> <a id="16754" class="Symbol">(</a><a id="16755" href="Data.Bool.Properties.html#16442" class="Function">not-distribˡ-xor</a> <a id="16772" href="Data.Bool.Properties.html#16744" class="Bound">y</a> <a id="16774" href="Data.Bool.Properties.html#16746" class="Bound">z</a><a id="16775" class="Symbol">)</a>
<a id="16777" href="Data.Bool.Properties.html#16698" class="Function">xor-assoc</a> <a id="16787" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="16793" href="Data.Bool.Properties.html#16793" class="Bound">y</a> <a id="16795" href="Data.Bool.Properties.html#16795" class="Bound">z</a> <a id="16797" class="Symbol">=</a> <a id="16799" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="xor-comm"></a><a id="16805" href="Data.Bool.Properties.html#16805" class="Function">xor-comm</a> <a id="16814" class="Symbol">:</a> <a id="16816" href="Algebra.Definitions.html#1643" class="Function">Commutative</a> <a id="16828" href="Data.Bool.Base.html#1120" class="Function Operator">_xor_</a>
<a id="16834" href="Data.Bool.Properties.html#16805" class="Function">xor-comm</a> <a id="16843" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="16849" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="16855" class="Symbol">=</a> <a id="16857" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="16862" href="Data.Bool.Properties.html#16805" class="Function">xor-comm</a> <a id="16871" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="16877" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="16883" class="Symbol">=</a> <a id="16885" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="16890" href="Data.Bool.Properties.html#16805" class="Function">xor-comm</a> <a id="16899" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="16905" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="16911" class="Symbol">=</a> <a id="16913" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="16918" href="Data.Bool.Properties.html#16805" class="Function">xor-comm</a> <a id="16927" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="16933" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="16939" class="Symbol">=</a> <a id="16941" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="xor-identityˡ"></a><a id="16947" href="Data.Bool.Properties.html#16947" class="Function">xor-identityˡ</a> <a id="16961" class="Symbol">:</a> <a id="16963" href="Algebra.Definitions.html#1885" class="Function">LeftIdentity</a> <a id="16976" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="16982" href="Data.Bool.Base.html#1120" class="Function Operator">_xor_</a>
<a id="16988" href="Data.Bool.Properties.html#16947" class="Function">xor-identityˡ</a> <a id="17002" class="Symbol">_</a> <a id="17004" class="Symbol">=</a> <a id="17006" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="xor-identityʳ"></a><a id="17012" href="Data.Bool.Properties.html#17012" class="Function">xor-identityʳ</a> <a id="17026" class="Symbol">:</a> <a id="17028" href="Algebra.Definitions.html#1958" class="Function">RightIdentity</a> <a id="17042" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="17048" href="Data.Bool.Base.html#1120" class="Function Operator">_xor_</a>
<a id="17054" href="Data.Bool.Properties.html#17012" class="Function">xor-identityʳ</a> <a id="17068" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="17074" class="Symbol">=</a> <a id="17076" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="17081" href="Data.Bool.Properties.html#17012" class="Function">xor-identityʳ</a> <a id="17095" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="17101" class="Symbol">=</a> <a id="17103" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="xor-identity"></a><a id="17109" href="Data.Bool.Properties.html#17109" class="Function">xor-identity</a> <a id="17122" class="Symbol">:</a> <a id="17124" href="Algebra.Definitions.html#2033" class="Function">Identity</a> <a id="17133" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="17139" href="Data.Bool.Base.html#1120" class="Function Operator">_xor_</a>
<a id="17145" href="Data.Bool.Properties.html#17109" class="Function">xor-identity</a> <a id="17158" class="Symbol">=</a> <a id="17160" href="Data.Bool.Properties.html#16947" class="Function">xor-identityˡ</a> <a id="17174" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="17176" href="Data.Bool.Properties.html#17012" class="Function">xor-identityʳ</a>

<a id="xor-inverseˡ"></a><a id="17191" href="Data.Bool.Properties.html#17191" class="Function">xor-inverseˡ</a> <a id="17204" class="Symbol">:</a> <a id="17206" href="Algebra.Definitions.html#2321" class="Function">LeftInverse</a> <a id="17218" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="17223" href="Data.Bool.Base.html#951" class="Function">not</a> <a id="17227" href="Data.Bool.Base.html#1120" class="Function Operator">_xor_</a>
<a id="17233" href="Data.Bool.Properties.html#17191" class="Function">xor-inverseˡ</a> <a id="17246" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="17252" class="Symbol">=</a> <a id="17254" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="17259" href="Data.Bool.Properties.html#17191" class="Function">xor-inverseˡ</a> <a id="17272" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="17277" class="Symbol">=</a> <a id="17279" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="xor-inverseʳ"></a><a id="17285" href="Data.Bool.Properties.html#17285" class="Function">xor-inverseʳ</a> <a id="17298" class="Symbol">:</a> <a id="17300" href="Algebra.Definitions.html#2409" class="Function">RightInverse</a> <a id="17313" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="17318" href="Data.Bool.Base.html#951" class="Function">not</a> <a id="17322" href="Data.Bool.Base.html#1120" class="Function Operator">_xor_</a>
<a id="17328" href="Data.Bool.Properties.html#17285" class="Function">xor-inverseʳ</a> <a id="17341" href="Data.Bool.Properties.html#17341" class="Bound">x</a> <a id="17343" class="Symbol">=</a> <a id="17345" href="Data.Bool.Properties.html#16805" class="Function">xor-comm</a> <a id="17354" href="Data.Bool.Properties.html#17341" class="Bound">x</a> <a id="17356" class="Symbol">(</a><a id="17357" href="Data.Bool.Base.html#951" class="Function">not</a> <a id="17361" href="Data.Bool.Properties.html#17341" class="Bound">x</a><a id="17362" class="Symbol">)</a> <a id="17364" href="Function.Base.html#4450" class="Function Operator">⟨</a> <a id="17366" href="Relation.Binary.PropositionalEquality.Core.html#2144" class="Function">trans</a> <a id="17372" href="Function.Base.html#4450" class="Function Operator">⟩</a> <a id="17374" href="Data.Bool.Properties.html#17191" class="Function">xor-inverseˡ</a> <a id="17387" href="Data.Bool.Properties.html#17341" class="Bound">x</a>

<a id="xor-inverse"></a><a id="17390" href="Data.Bool.Properties.html#17390" class="Function">xor-inverse</a> <a id="17402" class="Symbol">:</a> <a id="17404" href="Algebra.Definitions.html#2499" class="Function">Inverse</a> <a id="17412" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="17417" href="Data.Bool.Base.html#951" class="Function">not</a> <a id="17421" href="Data.Bool.Base.html#1120" class="Function Operator">_xor_</a>
<a id="17427" href="Data.Bool.Properties.html#17390" class="Function">xor-inverse</a> <a id="17439" class="Symbol">=</a> <a id="17441" href="Data.Bool.Properties.html#17191" class="Function">xor-inverseˡ</a> <a id="17454" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="17456" href="Data.Bool.Properties.html#17285" class="Function">xor-inverseʳ</a>

<a id="∧-distribˡ-xor"></a><a id="17470" href="Data.Bool.Properties.html#17470" class="Function">∧-distribˡ-xor</a> <a id="17485" class="Symbol">:</a> <a id="17487" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a> <a id="17491" href="Algebra.Definitions.html#3397" class="Function Operator">DistributesOverˡ</a> <a id="17508" href="Data.Bool.Base.html#1120" class="Function Operator">_xor_</a>
<a id="17514" href="Data.Bool.Properties.html#17470" class="Function">∧-distribˡ-xor</a> <a id="17529" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="17535" href="Data.Bool.Properties.html#17535" class="Bound">y</a> <a id="17537" href="Data.Bool.Properties.html#17537" class="Bound">z</a> <a id="17539" class="Symbol">=</a> <a id="17541" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="17546" href="Data.Bool.Properties.html#17470" class="Function">∧-distribˡ-xor</a> <a id="17561" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="17567" href="Data.Bool.Properties.html#17567" class="Bound">y</a> <a id="17569" href="Data.Bool.Properties.html#17569" class="Bound">z</a> <a id="17571" class="Symbol">=</a> <a id="17573" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∧-distribʳ-xor"></a><a id="17579" href="Data.Bool.Properties.html#17579" class="Function">∧-distribʳ-xor</a> <a id="17594" class="Symbol">:</a> <a id="17596" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a> <a id="17600" href="Algebra.Definitions.html#3516" class="Function Operator">DistributesOverʳ</a> <a id="17617" href="Data.Bool.Base.html#1120" class="Function Operator">_xor_</a>
<a id="17623" href="Data.Bool.Properties.html#17579" class="Function">∧-distribʳ-xor</a> <a id="17638" href="Data.Bool.Properties.html#17638" class="Bound">x</a> <a id="17640" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="17646" href="Data.Bool.Properties.html#17646" class="Bound">z</a>    <a id="17651" class="Symbol">=</a> <a id="17653" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="17658" href="Data.Bool.Properties.html#17579" class="Function">∧-distribʳ-xor</a> <a id="17673" href="Data.Bool.Properties.html#17673" class="Bound">x</a> <a id="17675" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="17680" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="17686" class="Symbol">=</a> <a id="17688" href="Relation.Binary.PropositionalEquality.Core.html#2099" class="Function">sym</a> <a id="17692" class="Symbol">(</a><a id="17693" href="Data.Bool.Properties.html#17012" class="Function">xor-identityʳ</a> <a id="17707" href="Data.Bool.Properties.html#17673" class="Bound">x</a><a id="17708" class="Symbol">)</a>
<a id="17710" href="Data.Bool.Properties.html#17579" class="Function">∧-distribʳ-xor</a> <a id="17725" href="Data.Bool.Properties.html#17725" class="Bound">x</a> <a id="17727" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="17732" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="17738" class="Symbol">=</a> <a id="17740" href="Relation.Binary.PropositionalEquality.Core.html#2099" class="Function">sym</a> <a id="17744" class="Symbol">(</a><a id="17745" href="Data.Bool.Properties.html#16364" class="Function">xor-same</a> <a id="17754" href="Data.Bool.Properties.html#17725" class="Bound">x</a><a id="17755" class="Symbol">)</a>

<a id="∧-distrib-xor"></a><a id="17758" href="Data.Bool.Properties.html#17758" class="Function">∧-distrib-xor</a> <a id="17772" class="Symbol">:</a> <a id="17774" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a> <a id="17778" href="Algebra.Definitions.html#3635" class="Function Operator">DistributesOver</a> <a id="17794" href="Data.Bool.Base.html#1120" class="Function Operator">_xor_</a>
<a id="17800" href="Data.Bool.Properties.html#17758" class="Function">∧-distrib-xor</a> <a id="17814" class="Symbol">=</a> <a id="17816" href="Data.Bool.Properties.html#17470" class="Function">∧-distribˡ-xor</a> <a id="17831" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="17833" href="Data.Bool.Properties.html#17579" class="Function">∧-distribʳ-xor</a>

<a id="xor-annihilates-not"></a><a id="17849" href="Data.Bool.Properties.html#17849" class="Function">xor-annihilates-not</a> <a id="17869" class="Symbol">:</a> <a id="17871" class="Symbol">∀</a> <a id="17873" href="Data.Bool.Properties.html#17873" class="Bound">x</a> <a id="17875" href="Data.Bool.Properties.html#17875" class="Bound">y</a> <a id="17877" class="Symbol">→</a> <a id="17879" class="Symbol">(</a><a id="17880" href="Data.Bool.Base.html#951" class="Function">not</a> <a id="17884" href="Data.Bool.Properties.html#17873" class="Bound">x</a><a id="17885" class="Symbol">)</a> <a id="17887" href="Data.Bool.Base.html#1120" class="Function Operator">xor</a> <a id="17891" class="Symbol">(</a><a id="17892" href="Data.Bool.Base.html#951" class="Function">not</a> <a id="17896" href="Data.Bool.Properties.html#17875" class="Bound">y</a><a id="17897" class="Symbol">)</a> <a id="17899" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="17901" href="Data.Bool.Properties.html#17873" class="Bound">x</a> <a id="17903" href="Data.Bool.Base.html#1120" class="Function Operator">xor</a> <a id="17907" href="Data.Bool.Properties.html#17875" class="Bound">y</a>
<a id="17909" href="Data.Bool.Properties.html#17849" class="Function">xor-annihilates-not</a> <a id="17929" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="17935" href="Data.Bool.Properties.html#17935" class="Bound">y</a> <a id="17937" class="Symbol">=</a> <a id="17939" href="Data.Bool.Properties.html#15582" class="Function">not-involutive</a> <a id="17954" class="Symbol">_</a>
<a id="17956" href="Data.Bool.Properties.html#17849" class="Function">xor-annihilates-not</a> <a id="17976" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="17982" href="Data.Bool.Properties.html#17982" class="Bound">y</a> <a id="17984" class="Symbol">=</a> <a id="17986" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="xor-∧-commutativeRing"></a><a id="17992" href="Data.Bool.Properties.html#17992" class="Function">xor-∧-commutativeRing</a> <a id="18014" class="Symbol">:</a> <a id="18016" href="Algebra.Bundles.html#31426" class="Record">CommutativeRing</a> <a id="18032" href="Level.html#521" class="Function">0ℓ</a> <a id="18035" href="Level.html#521" class="Function">0ℓ</a>
<a id="18038" href="Data.Bool.Properties.html#17992" class="Function">xor-∧-commutativeRing</a> <a id="18060" class="Symbol">=</a> <a id="18062" href="Algebra.Lattice.Properties.BooleanAlgebra.html#17523" class="Function">⊕-∧-commutativeRing</a>
  <a id="18084" class="Keyword">where</a>
  <a id="18092" class="Keyword">open</a> <a id="18097" href="Algebra.Lattice.Properties.BooleanAlgebra.html" class="Module">BooleanAlgebraProperties</a> <a id="18122" href="Data.Bool.Properties.html#15368" class="Function">∨-∧-booleanAlgebra</a>
  <a id="18143" class="Keyword">open</a> <a id="18148" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7399" class="Module">XorRing</a> <a id="18156" href="Data.Bool.Base.html#1120" class="Function Operator">_xor_</a> <a id="18162" href="Data.Bool.Properties.html#16165" class="Function">xor-is-ok</a>

<a id="18173" class="Comment">------------------------------------------------------------------------</a>
<a id="18246" class="Comment">-- Properties of if_then_else_</a>

<a id="if-float"></a><a id="18278" href="Data.Bool.Properties.html#18278" class="Function">if-float</a> <a id="18287" class="Symbol">:</a> <a id="18289" class="Symbol">∀</a> <a id="18291" class="Symbol">(</a><a id="18292" href="Data.Bool.Properties.html#18292" class="Bound">f</a> <a id="18294" class="Symbol">:</a> <a id="18296" href="Data.Bool.Properties.html#2487" class="Generalizable">A</a> <a id="18298" class="Symbol">→</a> <a id="18300" href="Data.Bool.Properties.html#2501" class="Generalizable">B</a><a id="18301" class="Symbol">)</a> <a id="18303" href="Data.Bool.Properties.html#18303" class="Bound">b</a> <a id="18305" class="Symbol">{</a><a id="18306" href="Data.Bool.Properties.html#18306" class="Bound">x</a> <a id="18308" href="Data.Bool.Properties.html#18308" class="Bound">y</a><a id="18309" class="Symbol">}</a> <a id="18311" class="Symbol">→</a>
           <a id="18324" href="Data.Bool.Properties.html#18292" class="Bound">f</a> <a id="18326" class="Symbol">(</a><a id="18327" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="18330" href="Data.Bool.Properties.html#18303" class="Bound">b</a> <a id="18332" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="18337" href="Data.Bool.Properties.html#18306" class="Bound">x</a> <a id="18339" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="18344" href="Data.Bool.Properties.html#18308" class="Bound">y</a><a id="18345" class="Symbol">)</a> <a id="18347" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="18349" class="Symbol">(</a><a id="18350" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="18353" href="Data.Bool.Properties.html#18303" class="Bound">b</a> <a id="18355" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="18360" href="Data.Bool.Properties.html#18292" class="Bound">f</a> <a id="18362" href="Data.Bool.Properties.html#18306" class="Bound">x</a> <a id="18364" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="18369" href="Data.Bool.Properties.html#18292" class="Bound">f</a> <a id="18371" href="Data.Bool.Properties.html#18308" class="Bound">y</a><a id="18372" class="Symbol">)</a>
<a id="18374" href="Data.Bool.Properties.html#18278" class="Function">if-float</a> <a id="18383" class="Symbol">_</a> <a id="18385" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="18391" class="Symbol">=</a> <a id="18393" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="18398" href="Data.Bool.Properties.html#18278" class="Function">if-float</a> <a id="18407" class="Symbol">_</a> <a id="18409" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="18415" class="Symbol">=</a> <a id="18417" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="if-eta"></a><a id="18423" href="Data.Bool.Properties.html#18423" class="Function">if-eta</a> <a id="18430" class="Symbol">:</a> <a id="18432" class="Symbol">∀</a> <a id="18434" href="Data.Bool.Properties.html#18434" class="Bound">b</a> <a id="18436" class="Symbol">{</a><a id="18437" href="Data.Bool.Properties.html#18437" class="Bound">x</a> <a id="18439" class="Symbol">:</a> <a id="18441" href="Data.Bool.Properties.html#2487" class="Generalizable">A</a><a id="18442" class="Symbol">}</a> <a id="18444" class="Symbol">→</a>
         <a id="18455" class="Symbol">(</a><a id="18456" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="18459" href="Data.Bool.Properties.html#18434" class="Bound">b</a> <a id="18461" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="18466" href="Data.Bool.Properties.html#18437" class="Bound">x</a> <a id="18468" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="18473" href="Data.Bool.Properties.html#18437" class="Bound">x</a><a id="18474" class="Symbol">)</a> <a id="18476" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="18478" href="Data.Bool.Properties.html#18437" class="Bound">x</a>
<a id="18480" href="Data.Bool.Properties.html#18423" class="Function">if-eta</a> <a id="18487" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="18493" class="Symbol">=</a> <a id="18495" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="18500" href="Data.Bool.Properties.html#18423" class="Function">if-eta</a> <a id="18507" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="18513" class="Symbol">=</a> <a id="18515" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="if-idem-then"></a><a id="18521" href="Data.Bool.Properties.html#18521" class="Function">if-idem-then</a> <a id="18534" class="Symbol">:</a> <a id="18536" class="Symbol">∀</a> <a id="18538" href="Data.Bool.Properties.html#18538" class="Bound">b</a> <a id="18540" class="Symbol">{</a><a id="18541" href="Data.Bool.Properties.html#18541" class="Bound">x</a> <a id="18543" href="Data.Bool.Properties.html#18543" class="Bound">y</a> <a id="18545" class="Symbol">:</a> <a id="18547" href="Data.Bool.Properties.html#2487" class="Generalizable">A</a><a id="18548" class="Symbol">}</a> <a id="18550" class="Symbol">→</a>
               <a id="18567" class="Symbol">(</a><a id="18568" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="18571" href="Data.Bool.Properties.html#18538" class="Bound">b</a> <a id="18573" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="18578" class="Symbol">(</a><a id="18579" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="18582" href="Data.Bool.Properties.html#18538" class="Bound">b</a> <a id="18584" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="18589" href="Data.Bool.Properties.html#18541" class="Bound">x</a> <a id="18591" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="18596" href="Data.Bool.Properties.html#18543" class="Bound">y</a><a id="18597" class="Symbol">)</a> <a id="18599" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="18604" href="Data.Bool.Properties.html#18543" class="Bound">y</a><a id="18605" class="Symbol">)</a>
             <a id="18620" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="18622" class="Symbol">(</a><a id="18623" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="18626" href="Data.Bool.Properties.html#18538" class="Bound">b</a> <a id="18628" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="18633" href="Data.Bool.Properties.html#18541" class="Bound">x</a>                    <a id="18654" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="18659" href="Data.Bool.Properties.html#18543" class="Bound">y</a><a id="18660" class="Symbol">)</a>
<a id="18662" href="Data.Bool.Properties.html#18521" class="Function">if-idem-then</a> <a id="18675" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="18681" class="Symbol">=</a> <a id="18683" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="18688" href="Data.Bool.Properties.html#18521" class="Function">if-idem-then</a> <a id="18701" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="18707" class="Symbol">=</a> <a id="18709" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="if-idem-else"></a><a id="18715" href="Data.Bool.Properties.html#18715" class="Function">if-idem-else</a> <a id="18728" class="Symbol">:</a> <a id="18730" class="Symbol">∀</a> <a id="18732" href="Data.Bool.Properties.html#18732" class="Bound">b</a> <a id="18734" class="Symbol">{</a><a id="18735" href="Data.Bool.Properties.html#18735" class="Bound">x</a> <a id="18737" href="Data.Bool.Properties.html#18737" class="Bound">y</a> <a id="18739" class="Symbol">:</a> <a id="18741" href="Data.Bool.Properties.html#2487" class="Generalizable">A</a><a id="18742" class="Symbol">}</a> <a id="18744" class="Symbol">→</a>
               <a id="18761" class="Symbol">(</a><a id="18762" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="18765" href="Data.Bool.Properties.html#18732" class="Bound">b</a> <a id="18767" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="18772" href="Data.Bool.Properties.html#18735" class="Bound">x</a> <a id="18774" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="18779" class="Symbol">(</a><a id="18780" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="18783" href="Data.Bool.Properties.html#18732" class="Bound">b</a> <a id="18785" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="18790" href="Data.Bool.Properties.html#18735" class="Bound">x</a> <a id="18792" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="18797" href="Data.Bool.Properties.html#18737" class="Bound">y</a><a id="18798" class="Symbol">))</a>
             <a id="18814" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="18816" class="Symbol">(</a><a id="18817" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="18820" href="Data.Bool.Properties.html#18732" class="Bound">b</a> <a id="18822" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="18827" href="Data.Bool.Properties.html#18735" class="Bound">x</a> <a id="18829" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="18834" href="Data.Bool.Properties.html#18737" class="Bound">y</a><a id="18835" class="Symbol">)</a>
<a id="18837" href="Data.Bool.Properties.html#18715" class="Function">if-idem-else</a> <a id="18850" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="18856" class="Symbol">=</a> <a id="18858" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="18863" href="Data.Bool.Properties.html#18715" class="Function">if-idem-else</a> <a id="18876" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="18882" class="Symbol">=</a> <a id="18884" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="if-swap-then"></a><a id="18890" href="Data.Bool.Properties.html#18890" class="Function">if-swap-then</a> <a id="18903" class="Symbol">:</a> <a id="18905" class="Symbol">∀</a> <a id="18907" href="Data.Bool.Properties.html#18907" class="Bound">b</a> <a id="18909" href="Data.Bool.Properties.html#18909" class="Bound">c</a> <a id="18911" class="Symbol">{</a><a id="18912" href="Data.Bool.Properties.html#18912" class="Bound">x</a> <a id="18914" href="Data.Bool.Properties.html#18914" class="Bound">y</a> <a id="18916" class="Symbol">:</a> <a id="18918" href="Data.Bool.Properties.html#2487" class="Generalizable">A</a><a id="18919" class="Symbol">}</a> <a id="18921" class="Symbol">→</a>
          <a id="18933" class="Symbol">(</a><a id="18934" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="18937" href="Data.Bool.Properties.html#18907" class="Bound">b</a> <a id="18939" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="18944" class="Symbol">(</a><a id="18945" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="18948" href="Data.Bool.Properties.html#18909" class="Bound">c</a> <a id="18950" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="18955" href="Data.Bool.Properties.html#18912" class="Bound">x</a> <a id="18957" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="18962" href="Data.Bool.Properties.html#18914" class="Bound">y</a><a id="18963" class="Symbol">)</a> <a id="18965" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="18970" href="Data.Bool.Properties.html#18914" class="Bound">y</a><a id="18971" class="Symbol">)</a>
        <a id="18981" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="18983" class="Symbol">(</a><a id="18984" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="18987" href="Data.Bool.Properties.html#18909" class="Bound">c</a> <a id="18989" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="18994" class="Symbol">(</a><a id="18995" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="18998" href="Data.Bool.Properties.html#18907" class="Bound">b</a> <a id="19000" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="19005" href="Data.Bool.Properties.html#18912" class="Bound">x</a> <a id="19007" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="19012" href="Data.Bool.Properties.html#18914" class="Bound">y</a><a id="19013" class="Symbol">)</a> <a id="19015" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="19020" href="Data.Bool.Properties.html#18914" class="Bound">y</a><a id="19021" class="Symbol">)</a>
<a id="19023" href="Data.Bool.Properties.html#18890" class="Function">if-swap-then</a> <a id="19036" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="19042" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="19048" class="Symbol">=</a> <a id="19050" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="19055" href="Data.Bool.Properties.html#18890" class="Function">if-swap-then</a> <a id="19068" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="19074" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="19080" class="Symbol">=</a> <a id="19082" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="19087" href="Data.Bool.Properties.html#18890" class="Function">if-swap-then</a> <a id="19100" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="19106" class="Symbol">_</a>     <a id="19112" class="Symbol">=</a> <a id="19114" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="if-swap-else"></a><a id="19120" href="Data.Bool.Properties.html#19120" class="Function">if-swap-else</a> <a id="19133" class="Symbol">:</a> <a id="19135" class="Symbol">∀</a> <a id="19137" href="Data.Bool.Properties.html#19137" class="Bound">b</a> <a id="19139" href="Data.Bool.Properties.html#19139" class="Bound">c</a> <a id="19141" class="Symbol">{</a><a id="19142" href="Data.Bool.Properties.html#19142" class="Bound">x</a> <a id="19144" href="Data.Bool.Properties.html#19144" class="Bound">y</a> <a id="19146" class="Symbol">:</a> <a id="19148" href="Data.Bool.Properties.html#2487" class="Generalizable">A</a><a id="19149" class="Symbol">}</a> <a id="19151" class="Symbol">→</a>
          <a id="19163" class="Symbol">(</a><a id="19164" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="19167" href="Data.Bool.Properties.html#19137" class="Bound">b</a> <a id="19169" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="19174" href="Data.Bool.Properties.html#19142" class="Bound">x</a> <a id="19176" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="19181" class="Symbol">(</a><a id="19182" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="19185" href="Data.Bool.Properties.html#19139" class="Bound">c</a> <a id="19187" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="19192" href="Data.Bool.Properties.html#19142" class="Bound">x</a> <a id="19194" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="19199" href="Data.Bool.Properties.html#19144" class="Bound">y</a><a id="19200" class="Symbol">))</a>
        <a id="19211" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="19213" class="Symbol">(</a><a id="19214" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="19217" href="Data.Bool.Properties.html#19139" class="Bound">c</a> <a id="19219" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="19224" href="Data.Bool.Properties.html#19142" class="Bound">x</a> <a id="19226" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="19231" class="Symbol">(</a><a id="19232" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="19235" href="Data.Bool.Properties.html#19137" class="Bound">b</a> <a id="19237" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="19242" href="Data.Bool.Properties.html#19142" class="Bound">x</a> <a id="19244" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="19249" href="Data.Bool.Properties.html#19144" class="Bound">y</a><a id="19250" class="Symbol">))</a>
<a id="19253" href="Data.Bool.Properties.html#19120" class="Function">if-swap-else</a> <a id="19266" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="19272" class="Symbol">_</a>     <a id="19278" class="Symbol">=</a> <a id="19280" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="19285" href="Data.Bool.Properties.html#19120" class="Function">if-swap-else</a> <a id="19298" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="19304" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="19310" class="Symbol">=</a> <a id="19312" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="19317" href="Data.Bool.Properties.html#19120" class="Function">if-swap-else</a> <a id="19330" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="19336" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="19342" class="Symbol">=</a> <a id="19344" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="if-not"></a><a id="19350" href="Data.Bool.Properties.html#19350" class="Function">if-not</a> <a id="19357" class="Symbol">:</a> <a id="19359" class="Symbol">∀</a> <a id="19361" href="Data.Bool.Properties.html#19361" class="Bound">b</a> <a id="19363" class="Symbol">{</a><a id="19364" href="Data.Bool.Properties.html#19364" class="Bound">x</a> <a id="19366" href="Data.Bool.Properties.html#19366" class="Bound">y</a> <a id="19368" class="Symbol">:</a> <a id="19370" href="Data.Bool.Properties.html#2487" class="Generalizable">A</a><a id="19371" class="Symbol">}</a> <a id="19373" class="Symbol">→</a>
         <a id="19384" class="Symbol">(</a><a id="19385" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="19388" href="Data.Bool.Base.html#951" class="Function">not</a> <a id="19392" href="Data.Bool.Properties.html#19361" class="Bound">b</a> <a id="19394" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="19399" href="Data.Bool.Properties.html#19364" class="Bound">x</a> <a id="19401" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="19406" href="Data.Bool.Properties.html#19366" class="Bound">y</a><a id="19407" class="Symbol">)</a> <a id="19409" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="19411" class="Symbol">(</a><a id="19412" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="19415" href="Data.Bool.Properties.html#19361" class="Bound">b</a> <a id="19417" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="19422" href="Data.Bool.Properties.html#19366" class="Bound">y</a> <a id="19424" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="19429" href="Data.Bool.Properties.html#19364" class="Bound">x</a><a id="19430" class="Symbol">)</a>
<a id="19432" href="Data.Bool.Properties.html#19350" class="Function">if-not</a> <a id="19439" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="19445" class="Symbol">=</a> <a id="19447" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="19452" href="Data.Bool.Properties.html#19350" class="Function">if-not</a> <a id="19459" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="19465" class="Symbol">=</a> <a id="19467" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="if-∧"></a><a id="19473" href="Data.Bool.Properties.html#19473" class="Function">if-∧</a> <a id="19478" class="Symbol">:</a> <a id="19480" class="Symbol">∀</a> <a id="19482" href="Data.Bool.Properties.html#19482" class="Bound">b</a> <a id="19484" class="Symbol">{</a><a id="19485" href="Data.Bool.Properties.html#19485" class="Bound">c</a><a id="19486" class="Symbol">}</a> <a id="19488" class="Symbol">{</a><a id="19489" href="Data.Bool.Properties.html#19489" class="Bound">x</a> <a id="19491" href="Data.Bool.Properties.html#19491" class="Bound">y</a> <a id="19493" class="Symbol">:</a> <a id="19495" href="Data.Bool.Properties.html#2487" class="Generalizable">A</a><a id="19496" class="Symbol">}</a> <a id="19498" class="Symbol">→</a>
       <a id="19507" class="Symbol">(</a><a id="19508" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="19511" href="Data.Bool.Properties.html#19482" class="Bound">b</a> <a id="19513" href="Data.Bool.Base.html#1005" class="Function Operator">∧</a> <a id="19515" href="Data.Bool.Properties.html#19485" class="Bound">c</a> <a id="19517" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="19522" href="Data.Bool.Properties.html#19489" class="Bound">x</a> <a id="19524" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="19529" href="Data.Bool.Properties.html#19491" class="Bound">y</a><a id="19530" class="Symbol">)</a> <a id="19532" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="19534" class="Symbol">(</a><a id="19535" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="19538" href="Data.Bool.Properties.html#19482" class="Bound">b</a> <a id="19540" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="19545" class="Symbol">(</a><a id="19546" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="19549" href="Data.Bool.Properties.html#19485" class="Bound">c</a> <a id="19551" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="19556" href="Data.Bool.Properties.html#19489" class="Bound">x</a> <a id="19558" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="19563" href="Data.Bool.Properties.html#19491" class="Bound">y</a><a id="19564" class="Symbol">)</a> <a id="19566" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="19571" href="Data.Bool.Properties.html#19491" class="Bound">y</a><a id="19572" class="Symbol">)</a>
<a id="19574" href="Data.Bool.Properties.html#19473" class="Function">if-∧</a> <a id="19579" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="19585" class="Symbol">=</a> <a id="19587" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="19592" href="Data.Bool.Properties.html#19473" class="Function">if-∧</a> <a id="19597" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="19603" class="Symbol">=</a> <a id="19605" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="if-∨"></a><a id="19611" href="Data.Bool.Properties.html#19611" class="Function">if-∨</a> <a id="19616" class="Symbol">:</a> <a id="19618" class="Symbol">∀</a> <a id="19620" href="Data.Bool.Properties.html#19620" class="Bound">b</a> <a id="19622" class="Symbol">{</a><a id="19623" href="Data.Bool.Properties.html#19623" class="Bound">c</a><a id="19624" class="Symbol">}</a> <a id="19626" class="Symbol">{</a><a id="19627" href="Data.Bool.Properties.html#19627" class="Bound">x</a> <a id="19629" href="Data.Bool.Properties.html#19629" class="Bound">y</a> <a id="19631" class="Symbol">:</a> <a id="19633" href="Data.Bool.Properties.html#2487" class="Generalizable">A</a><a id="19634" class="Symbol">}</a> <a id="19636" class="Symbol">→</a>
       <a id="19645" class="Symbol">(</a><a id="19646" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="19649" href="Data.Bool.Properties.html#19620" class="Bound">b</a> <a id="19651" href="Data.Bool.Base.html#1063" class="Function Operator">∨</a> <a id="19653" href="Data.Bool.Properties.html#19623" class="Bound">c</a> <a id="19655" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="19660" href="Data.Bool.Properties.html#19627" class="Bound">x</a> <a id="19662" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="19667" href="Data.Bool.Properties.html#19629" class="Bound">y</a><a id="19668" class="Symbol">)</a> <a id="19670" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="19672" class="Symbol">(</a><a id="19673" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="19676" href="Data.Bool.Properties.html#19620" class="Bound">b</a> <a id="19678" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="19683" href="Data.Bool.Properties.html#19627" class="Bound">x</a> <a id="19685" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="19690" class="Symbol">(</a><a id="19691" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="19694" href="Data.Bool.Properties.html#19623" class="Bound">c</a> <a id="19696" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="19701" href="Data.Bool.Properties.html#19627" class="Bound">x</a> <a id="19703" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="19708" href="Data.Bool.Properties.html#19629" class="Bound">y</a><a id="19709" class="Symbol">))</a>
<a id="19712" href="Data.Bool.Properties.html#19611" class="Function">if-∨</a> <a id="19717" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="19723" class="Symbol">=</a> <a id="19725" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="19730" href="Data.Bool.Properties.html#19611" class="Function">if-∨</a> <a id="19735" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="19741" class="Symbol">=</a> <a id="19743" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="if-xor"></a><a id="19749" href="Data.Bool.Properties.html#19749" class="Function">if-xor</a> <a id="19756" class="Symbol">:</a> <a id="19758" class="Symbol">∀</a> <a id="19760" href="Data.Bool.Properties.html#19760" class="Bound">b</a> <a id="19762" class="Symbol">{</a><a id="19763" href="Data.Bool.Properties.html#19763" class="Bound">c</a><a id="19764" class="Symbol">}</a> <a id="19766" class="Symbol">{</a><a id="19767" href="Data.Bool.Properties.html#19767" class="Bound">x</a> <a id="19769" href="Data.Bool.Properties.html#19769" class="Bound">y</a> <a id="19771" class="Symbol">:</a> <a id="19773" href="Data.Bool.Properties.html#2487" class="Generalizable">A</a><a id="19774" class="Symbol">}</a> <a id="19776" class="Symbol">→</a>
         <a id="19787" class="Symbol">(</a><a id="19788" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="19791" href="Data.Bool.Properties.html#19760" class="Bound">b</a> <a id="19793" href="Data.Bool.Base.html#1120" class="Function Operator">xor</a> <a id="19797" href="Data.Bool.Properties.html#19763" class="Bound">c</a> <a id="19799" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="19804" href="Data.Bool.Properties.html#19767" class="Bound">x</a> <a id="19806" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="19811" href="Data.Bool.Properties.html#19769" class="Bound">y</a><a id="19812" class="Symbol">)</a>
       <a id="19821" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="19823" class="Symbol">(</a><a id="19824" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="19827" href="Data.Bool.Properties.html#19760" class="Bound">b</a> <a id="19829" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="19834" class="Symbol">(</a><a id="19835" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="19838" href="Data.Bool.Properties.html#19763" class="Bound">c</a> <a id="19840" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="19845" href="Data.Bool.Properties.html#19769" class="Bound">y</a> <a id="19847" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="19852" href="Data.Bool.Properties.html#19767" class="Bound">x</a><a id="19853" class="Symbol">)</a> <a id="19855" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="19860" class="Symbol">(</a><a id="19861" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="19864" href="Data.Bool.Properties.html#19763" class="Bound">c</a> <a id="19866" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="19871" href="Data.Bool.Properties.html#19767" class="Bound">x</a> <a id="19873" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="19878" href="Data.Bool.Properties.html#19769" class="Bound">y</a><a id="19879" class="Symbol">))</a>
<a id="19882" href="Data.Bool.Properties.html#19749" class="Function">if-xor</a> <a id="19889" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="19895" class="Symbol">=</a> <a id="19897" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="19902" href="Data.Bool.Properties.html#19749" class="Function">if-xor</a> <a id="19909" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="19914" class="Symbol">{</a><a id="19915" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="19920" class="Symbol">}</a> <a id="19922" class="Symbol">=</a> <a id="19924" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="19929" href="Data.Bool.Properties.html#19749" class="Function">if-xor</a> <a id="19936" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="19941" class="Symbol">{</a><a id="19942" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="19947" class="Symbol">}</a> <a id="19949" class="Symbol">=</a> <a id="19951" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="19957" class="Comment">-- The following congruence lemmas are short hands for</a>
<a id="20012" class="Comment">--   cong (if_then x else y)</a>
<a id="20041" class="Comment">--   cong (if b then_else y)</a>
<a id="20070" class="Comment">--   cong (if b then x else_)</a>
<a id="20100" class="Comment">--   cong (if b then_else_)</a>
<a id="20128" class="Comment">-- on the different sub-terms in an if_then_else_ expression.</a>
<a id="20190" class="Comment">-- With these short hands, the branches x and y can be inferred</a>
<a id="20254" class="Comment">-- automatically (i.e., they are implicit arguments) whereas</a>
<a id="20315" class="Comment">-- the branches have to be spelled out explicitly when using cong.</a>
<a id="20382" class="Comment">-- (Using underscores as in &quot;cong (if b then _ else_)&quot;</a>
<a id="20437" class="Comment">-- unfortunately fails to resolve the omitted argument.)</a>

<a id="if-cong"></a><a id="20495" href="Data.Bool.Properties.html#20495" class="Function">if-cong</a> <a id="20503" class="Symbol">:</a> <a id="20505" class="Symbol">∀</a> <a id="20507" class="Symbol">{</a><a id="20508" href="Data.Bool.Properties.html#20508" class="Bound">b</a> <a id="20510" href="Data.Bool.Properties.html#20510" class="Bound">c</a><a id="20511" class="Symbol">}</a> <a id="20513" class="Symbol">{</a><a id="20514" href="Data.Bool.Properties.html#20514" class="Bound">x</a> <a id="20516" href="Data.Bool.Properties.html#20516" class="Bound">y</a> <a id="20518" class="Symbol">:</a> <a id="20520" href="Data.Bool.Properties.html#2487" class="Generalizable">A</a><a id="20521" class="Symbol">}</a> <a id="20523" class="Symbol">→</a> <a id="20525" href="Data.Bool.Properties.html#20508" class="Bound">b</a> <a id="20527" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="20529" href="Data.Bool.Properties.html#20510" class="Bound">c</a> <a id="20531" class="Symbol">→</a>
          <a id="20543" class="Symbol">(</a><a id="20544" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="20547" href="Data.Bool.Properties.html#20508" class="Bound">b</a> <a id="20549" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="20554" href="Data.Bool.Properties.html#20514" class="Bound">x</a> <a id="20556" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="20561" href="Data.Bool.Properties.html#20516" class="Bound">y</a><a id="20562" class="Symbol">)</a>
        <a id="20572" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="20574" class="Symbol">(</a><a id="20575" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="20578" href="Data.Bool.Properties.html#20510" class="Bound">c</a> <a id="20580" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="20585" href="Data.Bool.Properties.html#20514" class="Bound">x</a> <a id="20587" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="20592" href="Data.Bool.Properties.html#20516" class="Bound">y</a><a id="20593" class="Symbol">)</a>
<a id="20595" href="Data.Bool.Properties.html#20495" class="Function">if-cong</a> <a id="20603" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="20608" class="Symbol">=</a> <a id="20610" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="if-cong-then"></a><a id="20616" href="Data.Bool.Properties.html#20616" class="Function">if-cong-then</a> <a id="20629" class="Symbol">:</a> <a id="20631" class="Symbol">∀</a> <a id="20633" href="Data.Bool.Properties.html#20633" class="Bound">b</a> <a id="20635" class="Symbol">{</a><a id="20636" href="Data.Bool.Properties.html#20636" class="Bound">x</a> <a id="20638" href="Data.Bool.Properties.html#20638" class="Bound">y</a> <a id="20640" href="Data.Bool.Properties.html#20640" class="Bound">z</a> <a id="20642" class="Symbol">:</a> <a id="20644" href="Data.Bool.Properties.html#2487" class="Generalizable">A</a><a id="20645" class="Symbol">}</a> <a id="20647" class="Symbol">→</a> <a id="20649" href="Data.Bool.Properties.html#20636" class="Bound">x</a> <a id="20651" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="20653" href="Data.Bool.Properties.html#20640" class="Bound">z</a> <a id="20655" class="Symbol">→</a>
               <a id="20672" class="Symbol">(</a><a id="20673" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="20676" href="Data.Bool.Properties.html#20633" class="Bound">b</a> <a id="20678" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="20683" href="Data.Bool.Properties.html#20636" class="Bound">x</a> <a id="20685" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="20690" href="Data.Bool.Properties.html#20638" class="Bound">y</a><a id="20691" class="Symbol">)</a>
             <a id="20706" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="20708" class="Symbol">(</a><a id="20709" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="20712" href="Data.Bool.Properties.html#20633" class="Bound">b</a> <a id="20714" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="20719" href="Data.Bool.Properties.html#20640" class="Bound">z</a> <a id="20721" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="20726" href="Data.Bool.Properties.html#20638" class="Bound">y</a><a id="20727" class="Symbol">)</a>
<a id="20729" href="Data.Bool.Properties.html#20616" class="Function">if-cong-then</a> <a id="20742" class="Symbol">_</a> <a id="20744" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="20749" class="Symbol">=</a> <a id="20751" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="if-cong-else"></a><a id="20757" href="Data.Bool.Properties.html#20757" class="Function">if-cong-else</a> <a id="20770" class="Symbol">:</a> <a id="20772" class="Symbol">∀</a> <a id="20774" href="Data.Bool.Properties.html#20774" class="Bound">b</a> <a id="20776" class="Symbol">{</a><a id="20777" href="Data.Bool.Properties.html#20777" class="Bound">x</a> <a id="20779" href="Data.Bool.Properties.html#20779" class="Bound">y</a> <a id="20781" href="Data.Bool.Properties.html#20781" class="Bound">z</a> <a id="20783" class="Symbol">:</a> <a id="20785" href="Data.Bool.Properties.html#2487" class="Generalizable">A</a><a id="20786" class="Symbol">}</a> <a id="20788" class="Symbol">→</a> <a id="20790" href="Data.Bool.Properties.html#20779" class="Bound">y</a> <a id="20792" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="20794" href="Data.Bool.Properties.html#20781" class="Bound">z</a> <a id="20796" class="Symbol">→</a>
               <a id="20813" class="Symbol">(</a><a id="20814" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="20817" href="Data.Bool.Properties.html#20774" class="Bound">b</a> <a id="20819" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="20824" href="Data.Bool.Properties.html#20777" class="Bound">x</a> <a id="20826" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="20831" href="Data.Bool.Properties.html#20779" class="Bound">y</a><a id="20832" class="Symbol">)</a>
             <a id="20847" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="20849" class="Symbol">(</a><a id="20850" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="20853" href="Data.Bool.Properties.html#20774" class="Bound">b</a> <a id="20855" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="20860" href="Data.Bool.Properties.html#20777" class="Bound">x</a> <a id="20862" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="20867" href="Data.Bool.Properties.html#20781" class="Bound">z</a><a id="20868" class="Symbol">)</a>
<a id="20870" href="Data.Bool.Properties.html#20757" class="Function">if-cong-else</a> <a id="20883" class="Symbol">_</a> <a id="20885" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="20890" class="Symbol">=</a> <a id="20892" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="if-cong₂"></a><a id="20898" href="Data.Bool.Properties.html#20898" class="Function">if-cong₂</a> <a id="20907" class="Symbol">:</a> <a id="20909" class="Symbol">∀</a> <a id="20911" href="Data.Bool.Properties.html#20911" class="Bound">b</a> <a id="20913" class="Symbol">{</a><a id="20914" href="Data.Bool.Properties.html#20914" class="Bound">x</a> <a id="20916" href="Data.Bool.Properties.html#20916" class="Bound">y</a> <a id="20918" href="Data.Bool.Properties.html#20918" class="Bound">z</a> <a id="20920" href="Data.Bool.Properties.html#20920" class="Bound">w</a> <a id="20922" class="Symbol">:</a> <a id="20924" href="Data.Bool.Properties.html#2487" class="Generalizable">A</a><a id="20925" class="Symbol">}</a> <a id="20927" class="Symbol">→</a> <a id="20929" href="Data.Bool.Properties.html#20914" class="Bound">x</a> <a id="20931" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="20933" href="Data.Bool.Properties.html#20918" class="Bound">z</a> <a id="20935" class="Symbol">→</a> <a id="20937" href="Data.Bool.Properties.html#20916" class="Bound">y</a> <a id="20939" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="20941" href="Data.Bool.Properties.html#20920" class="Bound">w</a> <a id="20943" class="Symbol">→</a>
           <a id="20956" class="Symbol">(</a><a id="20957" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="20960" href="Data.Bool.Properties.html#20911" class="Bound">b</a> <a id="20962" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="20967" href="Data.Bool.Properties.html#20914" class="Bound">x</a> <a id="20969" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="20974" href="Data.Bool.Properties.html#20916" class="Bound">y</a><a id="20975" class="Symbol">)</a>
         <a id="20986" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="20988" class="Symbol">(</a><a id="20989" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="20992" href="Data.Bool.Properties.html#20911" class="Bound">b</a> <a id="20994" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="20999" href="Data.Bool.Properties.html#20918" class="Bound">z</a> <a id="21001" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="21006" href="Data.Bool.Properties.html#20920" class="Bound">w</a><a id="21007" class="Symbol">)</a>
<a id="21009" href="Data.Bool.Properties.html#20898" class="Function">if-cong₂</a> <a id="21018" class="Symbol">_</a> <a id="21020" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="21025" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="21030" class="Symbol">=</a> <a id="21032" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="21038" class="Comment">------------------------------------------------------------------------</a>
<a id="21111" class="Comment">-- Properties of T</a>

<a id="21131" class="Keyword">open</a> <a id="21136" href="Relation.Nullary.Decidable.Core.html" class="Module">Relation.Nullary.Decidable.Core</a> <a id="21168" class="Keyword">public</a> <a id="21175" class="Keyword">using</a> <a id="21181" class="Symbol">(</a><a id="21182" href="Relation.Nullary.Decidable.Core.html#3222" class="Function">T?</a><a id="21184" class="Symbol">)</a>

<a id="¬T-≡"></a><a id="21187" href="Data.Bool.Properties.html#21187" class="Function">¬T-≡</a> <a id="21192" class="Symbol">:</a> <a id="21194" class="Symbol">∀</a> <a id="21196" class="Symbol">{</a><a id="21197" href="Data.Bool.Properties.html#21197" class="Bound">x</a><a id="21198" class="Symbol">}</a> <a id="21200" class="Symbol">→</a> <a id="21202" class="Symbol">(</a><a id="21203" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬</a> <a id="21205" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="21207" href="Data.Bool.Properties.html#21197" class="Bound">x</a><a id="21208" class="Symbol">)</a> <a id="21210" href="Function.Bundles.html#12398" class="Function Operator">⇔</a> <a id="21212" href="Data.Bool.Properties.html#21197" class="Bound">x</a> <a id="21214" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="21216" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
<a id="21222" href="Data.Bool.Properties.html#21187" class="Function">¬T-≡</a> <a id="21227" class="Symbol">{</a><a id="21228" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="21233" class="Symbol">}</a> <a id="21235" class="Symbol">=</a> <a id="21237" href="Function.Bundles.html#13497" class="Function">mk⇔</a> <a id="21241" class="Symbol">(</a><a id="21242" href="Function.Base.html#725" class="Function">const</a> <a id="21248" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="21252" class="Symbol">)</a> <a id="21254" class="Symbol">(</a><a id="21255" href="Function.Base.html#725" class="Function">const</a> <a id="21261" href="Function.Base.html#704" class="Function">id</a><a id="21263" class="Symbol">)</a>
<a id="21265" href="Data.Bool.Properties.html#21187" class="Function">¬T-≡</a> <a id="21270" class="Symbol">{</a><a id="21271" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="21275" class="Symbol">}</a>  <a id="21278" class="Symbol">=</a> <a id="21280" href="Function.Bundles.html#13497" class="Function">mk⇔</a> <a id="21284" class="Symbol">(</a><a id="21285" href="Relation.Nullary.Negation.Core.html#1860" class="Function">contradiction</a> <a id="21299" class="Symbol">_)</a> <a id="21302" class="Symbol">(λ</a> <a id="21305" class="Symbol">())</a>

<a id="T-≡"></a><a id="21310" href="Data.Bool.Properties.html#21310" class="Function">T-≡</a> <a id="21314" class="Symbol">:</a> <a id="21316" class="Symbol">∀</a> <a id="21318" class="Symbol">{</a><a id="21319" href="Data.Bool.Properties.html#21319" class="Bound">x</a><a id="21320" class="Symbol">}</a> <a id="21322" class="Symbol">→</a> <a id="21324" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="21326" href="Data.Bool.Properties.html#21319" class="Bound">x</a> <a id="21328" href="Function.Bundles.html#12398" class="Function Operator">⇔</a> <a id="21330" href="Data.Bool.Properties.html#21319" class="Bound">x</a> <a id="21332" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="21334" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
<a id="21339" href="Data.Bool.Properties.html#21310" class="Function">T-≡</a> <a id="21343" class="Symbol">{</a><a id="21344" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="21349" class="Symbol">}</a> <a id="21351" class="Symbol">=</a> <a id="21353" href="Function.Bundles.html#13497" class="Function">mk⇔</a> <a id="21357" class="Symbol">(λ</a> <a id="21360" class="Symbol">())</a>       <a id="21370" class="Symbol">(λ</a> <a id="21373" class="Symbol">())</a>
<a id="21377" href="Data.Bool.Properties.html#21310" class="Function">T-≡</a> <a id="21381" class="Symbol">{</a><a id="21382" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="21386" class="Symbol">}</a>  <a id="21389" class="Symbol">=</a> <a id="21391" href="Function.Bundles.html#13497" class="Function">mk⇔</a> <a id="21395" class="Symbol">(</a><a id="21396" href="Function.Base.html#725" class="Function">const</a> <a id="21402" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="21406" class="Symbol">)</a> <a id="21408" class="Symbol">(</a><a id="21409" href="Function.Base.html#725" class="Function">const</a> <a id="21415" class="Symbol">_)</a>

<a id="T-not-≡"></a><a id="21419" href="Data.Bool.Properties.html#21419" class="Function">T-not-≡</a> <a id="21427" class="Symbol">:</a> <a id="21429" class="Symbol">∀</a> <a id="21431" class="Symbol">{</a><a id="21432" href="Data.Bool.Properties.html#21432" class="Bound">x</a><a id="21433" class="Symbol">}</a> <a id="21435" class="Symbol">→</a> <a id="21437" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="21439" class="Symbol">(</a><a id="21440" href="Data.Bool.Base.html#951" class="Function">not</a> <a id="21444" href="Data.Bool.Properties.html#21432" class="Bound">x</a><a id="21445" class="Symbol">)</a> <a id="21447" href="Function.Bundles.html#12398" class="Function Operator">⇔</a> <a id="21449" href="Data.Bool.Properties.html#21432" class="Bound">x</a> <a id="21451" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="21453" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
<a id="21459" href="Data.Bool.Properties.html#21419" class="Function">T-not-≡</a> <a id="21467" class="Symbol">{</a><a id="21468" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="21473" class="Symbol">}</a> <a id="21475" class="Symbol">=</a> <a id="21477" href="Function.Bundles.html#13497" class="Function">mk⇔</a> <a id="21481" class="Symbol">(</a><a id="21482" href="Function.Base.html#725" class="Function">const</a> <a id="21488" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="21492" class="Symbol">)</a> <a id="21494" class="Symbol">(</a><a id="21495" href="Function.Base.html#725" class="Function">const</a> <a id="21501" class="Symbol">_)</a>
<a id="21504" href="Data.Bool.Properties.html#21419" class="Function">T-not-≡</a> <a id="21512" class="Symbol">{</a><a id="21513" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="21517" class="Symbol">}</a>  <a id="21520" class="Symbol">=</a> <a id="21522" href="Function.Bundles.html#13497" class="Function">mk⇔</a> <a id="21526" class="Symbol">(λ</a> <a id="21529" class="Symbol">())</a>       <a id="21539" class="Symbol">(λ</a> <a id="21542" class="Symbol">())</a>

<a id="T-∧"></a><a id="21547" href="Data.Bool.Properties.html#21547" class="Function">T-∧</a> <a id="21551" class="Symbol">:</a> <a id="21553" class="Symbol">∀</a> <a id="21555" class="Symbol">{</a><a id="21556" href="Data.Bool.Properties.html#21556" class="Bound">x</a> <a id="21558" href="Data.Bool.Properties.html#21558" class="Bound">y</a><a id="21559" class="Symbol">}</a> <a id="21561" class="Symbol">→</a> <a id="21563" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="21565" class="Symbol">(</a><a id="21566" href="Data.Bool.Properties.html#21556" class="Bound">x</a> <a id="21568" href="Data.Bool.Base.html#1005" class="Function Operator">∧</a> <a id="21570" href="Data.Bool.Properties.html#21558" class="Bound">y</a><a id="21571" class="Symbol">)</a> <a id="21573" href="Function.Bundles.html#12398" class="Function Operator">⇔</a> <a id="21575" class="Symbol">(</a><a id="21576" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="21578" href="Data.Bool.Properties.html#21556" class="Bound">x</a> <a id="21580" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="21582" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="21584" href="Data.Bool.Properties.html#21558" class="Bound">y</a><a id="21585" class="Symbol">)</a>
<a id="21587" href="Data.Bool.Properties.html#21547" class="Function">T-∧</a> <a id="21591" class="Symbol">{</a><a id="21592" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="21596" class="Symbol">}</a>  <a id="21599" class="Symbol">{</a><a id="21600" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="21604" class="Symbol">}</a>  <a id="21607" class="Symbol">=</a> <a id="21609" href="Function.Bundles.html#13497" class="Function">mk⇔</a> <a id="21613" class="Symbol">(</a><a id="21614" href="Function.Base.html#725" class="Function">const</a> <a id="21620" class="Symbol">(_</a> <a id="21623" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="21625" class="Symbol">_))</a> <a id="21629" class="Symbol">(</a><a id="21630" href="Function.Base.html#725" class="Function">const</a> <a id="21636" class="Symbol">_)</a>
<a id="21639" href="Data.Bool.Properties.html#21547" class="Function">T-∧</a> <a id="21643" class="Symbol">{</a><a id="21644" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="21648" class="Symbol">}</a>  <a id="21651" class="Symbol">{</a><a id="21652" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="21657" class="Symbol">}</a> <a id="21659" class="Symbol">=</a> <a id="21661" href="Function.Bundles.html#13497" class="Function">mk⇔</a> <a id="21665" class="Symbol">(λ</a> <a id="21668" class="Symbol">())</a>          <a id="21681" href="Data.Product.Base.html#650" class="Field">proj₂</a>
<a id="21687" href="Data.Bool.Properties.html#21547" class="Function">T-∧</a> <a id="21691" class="Symbol">{</a><a id="21692" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="21697" class="Symbol">}</a> <a id="21699" class="Symbol">{_}</a>     <a id="21707" class="Symbol">=</a> <a id="21709" href="Function.Bundles.html#13497" class="Function">mk⇔</a> <a id="21713" class="Symbol">(λ</a> <a id="21716" class="Symbol">())</a>          <a id="21729" href="Data.Product.Base.html#636" class="Field">proj₁</a>

<a id="T-∨"></a><a id="21736" href="Data.Bool.Properties.html#21736" class="Function">T-∨</a> <a id="21740" class="Symbol">:</a> <a id="21742" class="Symbol">∀</a> <a id="21744" class="Symbol">{</a><a id="21745" href="Data.Bool.Properties.html#21745" class="Bound">x</a> <a id="21747" href="Data.Bool.Properties.html#21747" class="Bound">y</a><a id="21748" class="Symbol">}</a> <a id="21750" class="Symbol">→</a> <a id="21752" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="21754" class="Symbol">(</a><a id="21755" href="Data.Bool.Properties.html#21745" class="Bound">x</a> <a id="21757" href="Data.Bool.Base.html#1063" class="Function Operator">∨</a> <a id="21759" href="Data.Bool.Properties.html#21747" class="Bound">y</a><a id="21760" class="Symbol">)</a> <a id="21762" href="Function.Bundles.html#12398" class="Function Operator">⇔</a> <a id="21764" class="Symbol">(</a><a id="21765" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="21767" href="Data.Bool.Properties.html#21745" class="Bound">x</a> <a id="21769" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="21771" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="21773" href="Data.Bool.Properties.html#21747" class="Bound">y</a><a id="21774" class="Symbol">)</a>
<a id="21776" href="Data.Bool.Properties.html#21736" class="Function">T-∨</a> <a id="21780" class="Symbol">{</a><a id="21781" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="21785" class="Symbol">}</a>  <a id="21788" class="Symbol">{_}</a>     <a id="21796" class="Symbol">=</a> <a id="21798" href="Function.Bundles.html#13497" class="Function">mk⇔</a> <a id="21802" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="21807" class="Symbol">(</a><a id="21808" href="Function.Base.html#725" class="Function">const</a> <a id="21814" class="Symbol">_)</a>
<a id="21817" href="Data.Bool.Properties.html#21736" class="Function">T-∨</a> <a id="21821" class="Symbol">{</a><a id="21822" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="21827" class="Symbol">}</a> <a id="21829" class="Symbol">{</a><a id="21830" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="21834" class="Symbol">}</a>  <a id="21837" class="Symbol">=</a> <a id="21839" href="Function.Bundles.html#13497" class="Function">mk⇔</a> <a id="21843" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="21848" class="Symbol">(</a><a id="21849" href="Function.Base.html#725" class="Function">const</a> <a id="21855" class="Symbol">_)</a>
<a id="21858" href="Data.Bool.Properties.html#21736" class="Function">T-∨</a> <a id="21862" class="Symbol">{</a><a id="21863" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="21868" class="Symbol">}</a> <a id="21870" class="Symbol">{</a><a id="21871" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="21876" class="Symbol">}</a> <a id="21878" class="Symbol">=</a> <a id="21880" href="Function.Bundles.html#13497" class="Function">mk⇔</a> <a id="21884" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="21889" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="21891" href="Function.Base.html#704" class="Function">id</a> <a id="21894" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="21896" href="Function.Base.html#704" class="Function">id</a> <a id="21899" href="Data.Sum.Base.html#811" class="Function Operator">]</a>

<a id="T-irrelevant"></a><a id="21902" href="Data.Bool.Properties.html#21902" class="Function">T-irrelevant</a> <a id="21915" class="Symbol">:</a> <a id="21917" href="Relation.Unary.html#3969" class="Function">U.Irrelevant</a> <a id="21930" href="Data.Bool.Base.html#1358" class="Function">T</a>
<a id="21932" href="Data.Bool.Properties.html#21902" class="Function">T-irrelevant</a> <a id="21945" class="Symbol">{</a><a id="21946" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="21950" class="Symbol">}</a>  <a id="21953" class="Symbol">_</a>  <a id="21956" class="Symbol">_</a>  <a id="21959" class="Symbol">=</a> <a id="21961" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="T?-diag"></a><a id="21967" href="Data.Bool.Properties.html#21967" class="Function">T?-diag</a> <a id="21975" class="Symbol">:</a> <a id="21977" class="Symbol">∀</a> <a id="21979" href="Data.Bool.Properties.html#21979" class="Bound">b</a> <a id="21981" class="Symbol">→</a> <a id="21983" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="21985" href="Data.Bool.Properties.html#21979" class="Bound">b</a> <a id="21987" class="Symbol">→</a> <a id="21989" href="Relation.Nullary.Decidable.Core.html#4828" class="Function">True</a> <a id="21994" class="Symbol">(</a><a id="21995" href="Relation.Nullary.Decidable.Core.html#3222" class="Function">T?</a> <a id="21998" href="Data.Bool.Properties.html#21979" class="Bound">b</a><a id="21999" class="Symbol">)</a>
<a id="22001" href="Data.Bool.Properties.html#21967" class="Function">T?-diag</a> <a id="22009" href="Data.Bool.Properties.html#22009" class="Bound">b</a> <a id="22011" class="Symbol">=</a> <a id="22013" href="Relation.Nullary.Decidable.Core.html#5290" class="Function">fromWitness</a>

<a id="22026" class="Comment">------------------------------------------------------------------------</a>
<a id="22099" class="Comment">-- Miscellaneous other properties</a>

<a id="⇔→≡"></a><a id="22134" href="Data.Bool.Properties.html#22134" class="Function">⇔→≡</a> <a id="22138" class="Symbol">:</a> <a id="22140" class="Symbol">{</a><a id="22141" href="Data.Bool.Properties.html#22141" class="Bound">x</a> <a id="22143" href="Data.Bool.Properties.html#22143" class="Bound">y</a> <a id="22145" href="Data.Bool.Properties.html#22145" class="Bound">z</a> <a id="22147" class="Symbol">:</a> <a id="22149" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="22153" class="Symbol">}</a> <a id="22155" class="Symbol">→</a> <a id="22157" href="Data.Bool.Properties.html#22141" class="Bound">x</a> <a id="22159" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="22161" href="Data.Bool.Properties.html#22145" class="Bound">z</a> <a id="22163" href="Function.Bundles.html#12398" class="Function Operator">⇔</a> <a id="22165" href="Data.Bool.Properties.html#22143" class="Bound">y</a> <a id="22167" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="22169" href="Data.Bool.Properties.html#22145" class="Bound">z</a> <a id="22171" class="Symbol">→</a> <a id="22173" href="Data.Bool.Properties.html#22141" class="Bound">x</a> <a id="22175" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="22177" href="Data.Bool.Properties.html#22143" class="Bound">y</a>
<a id="22179" href="Data.Bool.Properties.html#22134" class="Function">⇔→≡</a> <a id="22183" class="Symbol">{</a><a id="22184" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="22189" class="Symbol">}</a> <a id="22191" class="Symbol">{</a><a id="22192" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="22197" class="Symbol">}</a>         <a id="22207" href="Data.Bool.Properties.html#22207" class="Bound">hyp</a> <a id="22211" class="Symbol">=</a> <a id="22213" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="22218" href="Data.Bool.Properties.html#22134" class="Function">⇔→≡</a> <a id="22222" class="Symbol">{</a><a id="22223" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="22228" class="Symbol">}</a> <a id="22230" class="Symbol">{</a><a id="22231" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="22236" class="Symbol">}</a> <a id="22238" class="Symbol">{</a><a id="22239" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="22244" class="Symbol">}</a> <a id="22246" href="Data.Bool.Properties.html#22246" class="Bound">hyp</a> <a id="22250" class="Symbol">=</a> <a id="22252" href="Relation.Binary.PropositionalEquality.Core.html#2099" class="Function">sym</a> <a id="22256" class="Symbol">(</a><a id="22257" href="Function.Bundles.html#4808" class="Field">Equivalence.to</a> <a id="22272" href="Data.Bool.Properties.html#22246" class="Bound">hyp</a> <a id="22276" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="22280" class="Symbol">)</a>
<a id="22282" href="Data.Bool.Properties.html#22134" class="Function">⇔→≡</a> <a id="22286" class="Symbol">{</a><a id="22287" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="22292" class="Symbol">}</a> <a id="22294" class="Symbol">{</a><a id="22295" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="22300" class="Symbol">}</a> <a id="22302" class="Symbol">{</a><a id="22303" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="22308" class="Symbol">}</a> <a id="22310" href="Data.Bool.Properties.html#22310" class="Bound">hyp</a> <a id="22314" class="Symbol">=</a> <a id="22316" href="Function.Bundles.html#4832" class="Field">Equivalence.from</a> <a id="22333" href="Data.Bool.Properties.html#22310" class="Bound">hyp</a> <a id="22337" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="22342" href="Data.Bool.Properties.html#22134" class="Function">⇔→≡</a> <a id="22346" class="Symbol">{</a><a id="22347" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="22352" class="Symbol">}</a> <a id="22354" class="Symbol">{</a><a id="22355" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="22360" class="Symbol">}</a> <a id="22362" class="Symbol">{</a><a id="22363" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="22368" class="Symbol">}</a> <a id="22370" href="Data.Bool.Properties.html#22370" class="Bound">hyp</a> <a id="22374" class="Symbol">=</a> <a id="22376" href="Function.Bundles.html#4832" class="Field">Equivalence.from</a> <a id="22393" href="Data.Bool.Properties.html#22370" class="Bound">hyp</a> <a id="22397" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="22402" href="Data.Bool.Properties.html#22134" class="Function">⇔→≡</a> <a id="22406" class="Symbol">{</a><a id="22407" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="22412" class="Symbol">}</a> <a id="22414" class="Symbol">{</a><a id="22415" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="22420" class="Symbol">}</a> <a id="22422" class="Symbol">{</a><a id="22423" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="22428" class="Symbol">}</a> <a id="22430" href="Data.Bool.Properties.html#22430" class="Bound">hyp</a> <a id="22434" class="Symbol">=</a> <a id="22436" href="Relation.Binary.PropositionalEquality.Core.html#2099" class="Function">sym</a> <a id="22440" class="Symbol">(</a><a id="22441" href="Function.Bundles.html#4808" class="Field">Equivalence.to</a> <a id="22456" href="Data.Bool.Properties.html#22430" class="Bound">hyp</a> <a id="22460" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="22464" class="Symbol">)</a>
<a id="22466" href="Data.Bool.Properties.html#22134" class="Function">⇔→≡</a> <a id="22470" class="Symbol">{</a><a id="22471" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="22476" class="Symbol">}</a> <a id="22478" class="Symbol">{</a><a id="22479" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="22484" class="Symbol">}</a>         <a id="22494" href="Data.Bool.Properties.html#22494" class="Bound">hyp</a> <a id="22498" class="Symbol">=</a> <a id="22500" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>


<a id="22507" class="Comment">------------------------------------------------------------------------</a>
<a id="22580" class="Comment">-- DEPRECATED NAMES</a>
<a id="22600" class="Comment">------------------------------------------------------------------------</a>
<a id="22673" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="22744" class="Comment">-- not guaranteed.</a>

<a id="22764" class="Comment">-- Version 2.0</a>

<a id="push-function-into-if"></a><a id="22780" href="Data.Bool.Properties.html#22780" class="Function">push-function-into-if</a> <a id="22802" class="Symbol">=</a> <a id="22804" href="Data.Bool.Properties.html#18278" class="Function">if-float</a>
<a id="22813" class="Symbol">{-#</a> <a id="22817" class="Keyword">WARNING_ON_USAGE</a> <a id="22834" class="Pragma">push-function-into-if</a>
<a id="22856" class="String">&quot;Warning: push-function-into-if was deprecated in v2.0.
Please use if-float instead.&quot;</a>
<a id="22942" class="Symbol">#-}</a>
</pre></body></html>

==> anc/html/Data.Empty.Polymorphic.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Empty.Polymorphic</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Level polymorphic Empty type</a>
<a id="138" class="Comment">------------------------------------------------------------------------</a>

<a id="212" class="Symbol">{-#</a> <a id="216" class="Keyword">OPTIONS</a> <a id="224" class="Pragma">--cubical-compatible</a> <a id="245" class="Pragma">--safe</a> <a id="252" class="Symbol">#-}</a>

<a id="257" class="Keyword">module</a> <a id="264" href="Data.Empty.Polymorphic.html" class="Module">Data.Empty.Polymorphic</a> <a id="287" class="Keyword">where</a>

<a id="294" class="Keyword">import</a> <a id="301" href="Data.Empty.html" class="Module">Data.Empty</a> <a id="312" class="Symbol">as</a> <a id="315" class="Module">Empty</a> <a id="321" class="Keyword">using</a> <a id="327" class="Symbol">(</a><a id="328" href="Data.Empty.html#914" class="Function">⊥</a><a id="329" class="Symbol">;</a> <a id="331" href="Data.Empty.html#1069" class="Function">⊥-elim</a><a id="337" class="Symbol">)</a>
<a id="339" class="Keyword">open</a> <a id="344" class="Keyword">import</a> <a id="351" href="Level.html" class="Module">Level</a> <a id="357" class="Keyword">using</a> <a id="363" class="Symbol">(</a><a id="364" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="369" class="Symbol">;</a> <a id="371" href="Level.html#409" class="Record">Lift</a><a id="375" class="Symbol">;</a> <a id="377" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="380" class="Symbol">)</a>

<a id="⊥"></a><a id="383" href="Data.Empty.Polymorphic.html#383" class="Function">⊥</a> <a id="385" class="Symbol">:</a> <a id="387" class="Symbol">{</a><a id="388" href="Data.Empty.Polymorphic.html#388" class="Bound">ℓ</a> <a id="390" class="Symbol">:</a> <a id="392" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="397" class="Symbol">}</a> <a id="399" class="Symbol">→</a> <a id="401" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="405" href="Data.Empty.Polymorphic.html#388" class="Bound">ℓ</a>
<a id="407" href="Data.Empty.Polymorphic.html#383" class="Function">⊥</a> <a id="409" class="Symbol">{</a><a id="410" href="Data.Empty.Polymorphic.html#410" class="Bound">ℓ</a><a id="411" class="Symbol">}</a> <a id="413" class="Symbol">=</a> <a id="415" href="Level.html#409" class="Record">Lift</a> <a id="420" href="Data.Empty.Polymorphic.html#410" class="Bound">ℓ</a> <a id="422" href="Data.Empty.html#914" class="Function">Empty.⊥</a>

<a id="431" class="Comment">-- make ⊥-elim dependent too, as it does seem useful</a>
<a id="⊥-elim"></a><a id="484" href="Data.Empty.Polymorphic.html#484" class="Function">⊥-elim</a> <a id="491" class="Symbol">:</a> <a id="493" class="Symbol">∀</a> <a id="495" class="Symbol">{</a><a id="496" href="Data.Empty.Polymorphic.html#496" class="Bound">w</a> <a id="498" href="Data.Empty.Polymorphic.html#498" class="Bound">ℓ</a><a id="499" class="Symbol">}</a> <a id="501" class="Symbol">{</a><a id="502" href="Data.Empty.Polymorphic.html#502" class="Bound">Whatever</a> <a id="511" class="Symbol">:</a> <a id="513" href="Data.Empty.Polymorphic.html#383" class="Function">⊥</a> <a id="515" class="Symbol">{</a><a id="516" href="Data.Empty.Polymorphic.html#498" class="Bound">ℓ</a><a id="517" class="Symbol">}</a> <a id="519" class="Symbol">→</a> <a id="521" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="525" href="Data.Empty.Polymorphic.html#496" class="Bound">w</a><a id="526" class="Symbol">}</a> <a id="528" class="Symbol">→</a> <a id="530" class="Symbol">(</a><a id="531" href="Data.Empty.Polymorphic.html#531" class="Bound">witness</a> <a id="539" class="Symbol">:</a> <a id="541" href="Data.Empty.Polymorphic.html#383" class="Function">⊥</a> <a id="543" class="Symbol">{</a><a id="544" href="Data.Empty.Polymorphic.html#498" class="Bound">ℓ</a><a id="545" class="Symbol">})</a> <a id="548" class="Symbol">→</a> <a id="550" href="Data.Empty.Polymorphic.html#502" class="Bound">Whatever</a> <a id="559" href="Data.Empty.Polymorphic.html#531" class="Bound">witness</a>
<a id="567" href="Data.Empty.Polymorphic.html#484" class="Function">⊥-elim</a> <a id="574" class="Symbol">()</a>
</pre></body></html>

==> anc/html/Data.Empty.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Empty</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Empty type, judgementally proof irrelevant, Level-monomorphic</a>
<a id="171" class="Comment">------------------------------------------------------------------------</a>

<a id="245" class="Symbol">{-#</a> <a id="249" class="Keyword">OPTIONS</a> <a id="257" class="Pragma">--cubical-compatible</a> <a id="278" class="Pragma">--safe</a> <a id="285" class="Symbol">#-}</a>

<a id="290" class="Keyword">module</a> <a id="297" href="Data.Empty.html" class="Module">Data.Empty</a> <a id="308" class="Keyword">where</a>

<a id="315" class="Keyword">open</a> <a id="320" class="Keyword">import</a> <a id="327" href="Data.Irrelevant.html" class="Module">Data.Irrelevant</a> <a id="343" class="Keyword">using</a> <a id="349" class="Symbol">(</a><a id="350" href="Data.Irrelevant.html#793" class="Record">Irrelevant</a><a id="360" class="Symbol">)</a>

<a id="363" class="Comment">------------------------------------------------------------------------</a>
<a id="436" class="Comment">-- Definition</a>

<a id="451" class="Comment">-- Note that by default the empty type is not universe polymorphic as it</a>
<a id="524" class="Comment">-- often results in unsolved metas. See `Data.Empty.Polymorphic` for a</a>
<a id="595" class="Comment">-- universe polymorphic variant.</a>

<a id="629" class="Keyword">private</a>
  <a id="639" class="Keyword">data</a> <a id="Empty"></a><a id="644" href="Data.Empty.html#644" class="Datatype">Empty</a> <a id="650" class="Symbol">:</a> <a id="652" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="656" class="Keyword">where</a>

<a id="663" class="Comment">-- ⊥ is defined via Data.Irrelevant (a record with a single irrelevant</a>
<a id="734" class="Comment">-- field) so that Agda can judgementally declare that all proofs of ⊥</a>
<a id="804" class="Comment">-- are equal to each other. In particular this means that all functions</a>
<a id="876" class="Comment">-- returning a proof of ⊥ are equal.</a>

<a id="⊥"></a><a id="914" href="Data.Empty.html#914" class="Function">⊥</a> <a id="916" class="Symbol">:</a> <a id="918" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="922" href="Data.Empty.html#914" class="Function">⊥</a> <a id="924" class="Symbol">=</a> <a id="926" href="Data.Irrelevant.html#793" class="Record">Irrelevant</a> <a id="937" href="Data.Empty.html#644" class="Datatype">Empty</a>

<a id="944" class="Symbol">{-#</a> <a id="948" class="Keyword">DISPLAY</a> <a id="956" href="Data.Irrelevant.html#793" class="Record">Irrelevant</a> <a id="967" href="Data.Empty.html#644" class="Datatype">Empty</a> <a id="973" class="Pragma">=</a> <a id="975" href="Data.Empty.html#914" class="Function">⊥</a> <a id="977" class="Symbol">#-}</a>

<a id="982" class="Comment">------------------------------------------------------------------------</a>
<a id="1055" class="Comment">-- Functions</a>

<a id="⊥-elim"></a><a id="1069" href="Data.Empty.html#1069" class="Function">⊥-elim</a> <a id="1076" class="Symbol">:</a> <a id="1078" class="Symbol">∀</a> <a id="1080" class="Symbol">{</a><a id="1081" href="Data.Empty.html#1081" class="Bound">w</a><a id="1082" class="Symbol">}</a> <a id="1084" class="Symbol">{</a><a id="1085" href="Data.Empty.html#1085" class="Bound">Whatever</a> <a id="1094" class="Symbol">:</a> <a id="1096" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1100" href="Data.Empty.html#1081" class="Bound">w</a><a id="1101" class="Symbol">}</a> <a id="1103" class="Symbol">→</a> <a id="1105" href="Data.Empty.html#914" class="Function">⊥</a> <a id="1107" class="Symbol">→</a> <a id="1109" href="Data.Empty.html#1085" class="Bound">Whatever</a>
<a id="1118" href="Data.Empty.html#1069" class="Function">⊥-elim</a> <a id="1125" class="Symbol">()</a>

<a id="⊥-elim-irr"></a><a id="1129" href="Data.Empty.html#1129" class="Function">⊥-elim-irr</a> <a id="1140" class="Symbol">:</a> <a id="1142" class="Symbol">∀</a> <a id="1144" class="Symbol">{</a><a id="1145" href="Data.Empty.html#1145" class="Bound">w</a><a id="1146" class="Symbol">}</a> <a id="1148" class="Symbol">{</a><a id="1149" href="Data.Empty.html#1149" class="Bound">Whatever</a> <a id="1158" class="Symbol">:</a> <a id="1160" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1164" href="Data.Empty.html#1145" class="Bound">w</a><a id="1165" class="Symbol">}</a> <a id="1167" class="Symbol">→</a> <a id="1169" class="Symbol">.</a><a id="1170" href="Data.Empty.html#914" class="Function">⊥</a> <a id="1172" class="Symbol">→</a> <a id="1174" href="Data.Empty.html#1149" class="Bound">Whatever</a>
<a id="1183" href="Data.Empty.html#1129" class="Function">⊥-elim-irr</a> <a id="1194" class="Symbol">()</a>
</pre></body></html>

==> anc/html/Data.Fin.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Fin.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Finite sets</a>
<a id="121" class="Comment">------------------------------------------------------------------------</a>

<a id="195" class="Comment">-- Note that elements of Fin n can be seen as natural numbers in the</a>
<a id="264" class="Comment">-- set {m | m &lt; n}. The notation &quot;m&quot; in comments below refers to this</a>
<a id="334" class="Comment">-- natural number view.</a>
<a id="358" class="Symbol">{-#</a> <a id="362" class="Keyword">OPTIONS</a> <a id="370" class="Pragma">--cubical-compatible</a> <a id="391" class="Pragma">--safe</a> <a id="398" class="Symbol">#-}</a>

<a id="403" class="Keyword">module</a> <a id="410" href="Data.Fin.Base.html" class="Module">Data.Fin.Base</a> <a id="424" class="Keyword">where</a>

<a id="431" class="Keyword">open</a> <a id="436" class="Keyword">import</a> <a id="443" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a> <a id="457" class="Symbol">as</a> <a id="460" class="Module">ℕ</a> <a id="462" class="Keyword">using</a> <a id="468" class="Symbol">(</a><a id="469" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="470" class="Symbol">;</a> <a id="472" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="476" class="Symbol">;</a> <a id="478" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="481" class="Symbol">)</a>
<a id="483" class="Keyword">open</a> <a id="488" class="Keyword">import</a> <a id="495" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="513" class="Symbol">as</a> <a id="516" class="Module">Product</a> <a id="524" class="Keyword">using</a> <a id="530" class="Symbol">(</a><a id="531" href="Data.Product.Base.html#1752" class="Function Operator">_×_</a><a id="534" class="Symbol">;</a> <a id="536" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="539" class="Symbol">;</a> <a id="541" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="546" class="Symbol">;</a> <a id="548" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="553" class="Symbol">)</a>
<a id="555" class="Keyword">open</a> <a id="560" class="Keyword">import</a> <a id="567" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="581" class="Symbol">as</a> <a id="584" class="Module">Sum</a> <a id="588" class="Keyword">using</a> <a id="594" class="Symbol">(</a><a id="595" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a><a id="598" class="Symbol">;</a> <a id="600" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="604" class="Symbol">;</a> <a id="606" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="610" class="Symbol">;</a> <a id="612" href="Data.Sum.Base.html#980" class="Function Operator">[_,_]′</a><a id="618" class="Symbol">)</a>
<a id="620" class="Keyword">open</a> <a id="625" class="Keyword">import</a> <a id="632" href="Function.Base.html" class="Module">Function.Base</a> <a id="646" class="Keyword">using</a> <a id="652" class="Symbol">(</a><a id="653" href="Function.Base.html#704" class="Function">id</a><a id="655" class="Symbol">;</a> <a id="657" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="660" class="Symbol">;</a> <a id="662" href="Function.Base.html#6337" class="Function Operator">_on_</a><a id="666" class="Symbol">;</a> <a id="668" href="Function.Base.html#1657" class="Function">flip</a><a id="672" class="Symbol">;</a> <a id="674" href="Function.Base.html#1993" class="Function Operator">_$_</a><a id="677" class="Symbol">)</a>
<a id="679" class="Keyword">open</a> <a id="684" class="Keyword">import</a> <a id="691" href="Level.html" class="Module">Level</a> <a id="697" class="Keyword">using</a> <a id="703" class="Symbol">(</a><a id="704" href="Level.html#521" class="Function">0ℓ</a><a id="706" class="Symbol">)</a>
<a id="708" class="Keyword">open</a> <a id="713" class="Keyword">import</a> <a id="720" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="741" class="Keyword">using</a> <a id="747" class="Symbol">(</a><a id="748" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="751" class="Symbol">)</a>
<a id="753" class="Keyword">open</a> <a id="758" class="Keyword">import</a> <a id="765" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a>
  <a id="810" class="Keyword">using</a> <a id="816" class="Symbol">(</a><a id="817" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="820" class="Symbol">;</a> <a id="822" href="Relation.Binary.PropositionalEquality.Core.html#1064" class="Function Operator">_≢_</a><a id="825" class="Symbol">;</a> <a id="827" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="831" class="Symbol">;</a> <a id="833" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a><a id="837" class="Symbol">;</a> <a id="839" href="Relation.Binary.PropositionalEquality.Core.html#2837" class="Function">¬[x≢x]</a><a id="845" class="Symbol">)</a>
<a id="847" class="Keyword">open</a> <a id="852" class="Keyword">import</a> <a id="859" href="Relation.Binary.Indexed.Heterogeneous.Core.html" class="Module">Relation.Binary.Indexed.Heterogeneous.Core</a> <a id="902" class="Keyword">using</a> <a id="908" class="Symbol">(</a><a id="909" href="Relation.Binary.Indexed.Heterogeneous.Core.html#806" class="Function">IRel</a><a id="913" class="Symbol">)</a>
<a id="915" class="Keyword">open</a> <a id="920" class="Keyword">import</a> <a id="927" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a> <a id="958" class="Keyword">using</a> <a id="964" class="Symbol">(</a><a id="965" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬_</a><a id="967" class="Symbol">)</a>

<a id="970" class="Keyword">private</a>
  <a id="980" class="Keyword">variable</a>
    <a id="993" href="Data.Fin.Base.html#993" class="Generalizable">m</a> <a id="995" href="Data.Fin.Base.html#995" class="Generalizable">n</a> <a id="997" class="Symbol">:</a> <a id="999" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>

<a id="1002" class="Comment">------------------------------------------------------------------------</a>
<a id="1075" class="Comment">-- Types</a>

<a id="1085" class="Comment">-- Fin n is a type with n elements.</a>

<a id="1122" class="Keyword">data</a> <a id="Fin"></a><a id="1127" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="1131" class="Symbol">:</a> <a id="1133" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1135" class="Symbol">→</a> <a id="1137" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1141" class="Keyword">where</a>
  <a id="Fin.zero"></a><a id="1149" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a> <a id="1154" class="Symbol">:</a> <a id="1156" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="1160" class="Symbol">(</a><a id="1161" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1165" href="Data.Fin.Base.html#995" class="Generalizable">n</a><a id="1166" class="Symbol">)</a>
  <a id="Fin.suc"></a><a id="1170" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a>  <a id="1175" class="Symbol">:</a> <a id="1177" class="Symbol">(</a><a id="1178" href="Data.Fin.Base.html#1178" class="Bound">i</a> <a id="1180" class="Symbol">:</a> <a id="1182" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="1186" href="Data.Fin.Base.html#995" class="Generalizable">n</a><a id="1187" class="Symbol">)</a> <a id="1189" class="Symbol">→</a> <a id="1191" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="1195" class="Symbol">(</a><a id="1196" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1200" href="Data.Fin.Base.html#995" class="Generalizable">n</a><a id="1201" class="Symbol">)</a>

<a id="1204" class="Comment">-- A conversion: toℕ &quot;i&quot; = i.</a>

<a id="toℕ"></a><a id="1235" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="1239" class="Symbol">:</a> <a id="1241" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="1245" href="Data.Fin.Base.html#995" class="Generalizable">n</a> <a id="1247" class="Symbol">→</a> <a id="1249" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
<a id="1251" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="1255" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a>    <a id="1263" class="Symbol">=</a> <a id="1265" class="Number">0</a>
<a id="1267" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="1271" class="Symbol">(</a><a id="1272" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="1276" href="Data.Fin.Base.html#1276" class="Bound">i</a><a id="1277" class="Symbol">)</a> <a id="1279" class="Symbol">=</a> <a id="1281" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1285" class="Symbol">(</a><a id="1286" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="1290" href="Data.Fin.Base.html#1276" class="Bound">i</a><a id="1291" class="Symbol">)</a>

<a id="1294" class="Comment">-- A Fin-indexed variant of Fin.</a>

<a id="Fin′"></a><a id="1328" href="Data.Fin.Base.html#1328" class="Function">Fin′</a> <a id="1333" class="Symbol">:</a> <a id="1335" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="1339" href="Data.Fin.Base.html#995" class="Generalizable">n</a> <a id="1341" class="Symbol">→</a> <a id="1343" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="1347" href="Data.Fin.Base.html#1328" class="Function">Fin′</a> <a id="1352" href="Data.Fin.Base.html#1352" class="Bound">i</a> <a id="1354" class="Symbol">=</a> <a id="1356" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="1360" class="Symbol">(</a><a id="1361" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="1365" href="Data.Fin.Base.html#1352" class="Bound">i</a><a id="1366" class="Symbol">)</a>

<a id="1369" class="Comment">------------------------------------------------------------------------</a>
<a id="1442" class="Comment">-- A cast that actually computes on constructors (as opposed to subst)</a>

<a id="cast"></a><a id="1514" href="Data.Fin.Base.html#1514" class="Function">cast</a> <a id="1519" class="Symbol">:</a> <a id="1521" class="Symbol">.(</a><a id="1523" href="Data.Fin.Base.html#993" class="Generalizable">m</a> <a id="1525" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1527" href="Data.Fin.Base.html#995" class="Generalizable">n</a><a id="1528" class="Symbol">)</a> <a id="1530" class="Symbol">→</a> <a id="1532" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="1536" href="Data.Fin.Base.html#993" class="Generalizable">m</a> <a id="1538" class="Symbol">→</a> <a id="1540" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="1544" href="Data.Fin.Base.html#995" class="Generalizable">n</a>
<a id="1546" href="Data.Fin.Base.html#1514" class="Function">cast</a> <a id="1551" class="Symbol">{</a><a id="1552" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="1556" class="Symbol">}</a>  <a id="1559" class="Symbol">{</a><a id="1560" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="1564" class="Symbol">}</a>  <a id="1567" href="Data.Fin.Base.html#1567" class="Bound">eq</a> <a id="1570" href="Data.Fin.Base.html#1570" class="Bound">k</a>       <a id="1578" class="Symbol">=</a> <a id="1580" href="Data.Fin.Base.html#1570" class="Bound">k</a>
<a id="1582" href="Data.Fin.Base.html#1514" class="Function">cast</a> <a id="1587" class="Symbol">{</a><a id="1588" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1592" href="Data.Fin.Base.html#1592" class="Bound">m</a><a id="1593" class="Symbol">}</a> <a id="1595" class="Symbol">{</a><a id="1596" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1600" href="Data.Fin.Base.html#1600" class="Bound">n</a><a id="1601" class="Symbol">}</a> <a id="1603" href="Data.Fin.Base.html#1603" class="Bound">eq</a> <a id="1606" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a>    <a id="1614" class="Symbol">=</a> <a id="1616" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a>
<a id="1621" href="Data.Fin.Base.html#1514" class="Function">cast</a> <a id="1626" class="Symbol">{</a><a id="1627" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1631" href="Data.Fin.Base.html#1631" class="Bound">m</a><a id="1632" class="Symbol">}</a> <a id="1634" class="Symbol">{</a><a id="1635" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1639" href="Data.Fin.Base.html#1639" class="Bound">n</a><a id="1640" class="Symbol">}</a> <a id="1642" href="Data.Fin.Base.html#1642" class="Bound">eq</a> <a id="1645" class="Symbol">(</a><a id="1646" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="1650" href="Data.Fin.Base.html#1650" class="Bound">k</a><a id="1651" class="Symbol">)</a> <a id="1653" class="Symbol">=</a> <a id="1655" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="1659" class="Symbol">(</a><a id="1660" href="Data.Fin.Base.html#1514" class="Function">cast</a> <a id="1665" class="Symbol">(</a><a id="1666" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="1671" href="Data.Nat.Base.html#5253" class="Function">ℕ.pred</a> <a id="1678" href="Data.Fin.Base.html#1642" class="Bound">eq</a><a id="1680" class="Symbol">)</a> <a id="1682" href="Data.Fin.Base.html#1650" class="Bound">k</a><a id="1683" class="Symbol">)</a>

<a id="1686" class="Comment">-- Tests showing that cast does compute on constructors</a>

<a id="1743" class="Keyword">module</a> <a id="1750" href="Data.Fin.Base.html#1750" class="Module">_</a> <a id="1752" class="Symbol">.(</a><a id="1754" href="Data.Fin.Base.html#1754" class="Bound">eqs</a> <a id="1758" class="Symbol">:</a> <a id="1760" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1764" href="Data.Fin.Base.html#993" class="Generalizable">m</a> <a id="1766" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1768" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1772" href="Data.Fin.Base.html#995" class="Generalizable">n</a><a id="1773" class="Symbol">)</a> <a id="1775" class="Keyword">where</a>

  <a id="1784" href="Data.Fin.Base.html#1784" class="Function">_</a> <a id="1786" class="Symbol">:</a> <a id="1788" href="Data.Fin.Base.html#1514" class="Function">cast</a> <a id="1793" href="Data.Fin.Base.html#1754" class="Bound">eqs</a> <a id="1797" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a> <a id="1802" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1804" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a>
  <a id="1811" class="Symbol">_</a> <a id="1813" class="Symbol">=</a> <a id="1815" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="1823" href="Data.Fin.Base.html#1823" class="Function">_</a> <a id="1825" class="Symbol">:</a> <a id="1827" class="Symbol">.(</a><a id="1829" href="Data.Fin.Base.html#1829" class="Bound">eq</a> <a id="1832" class="Symbol">:</a> <a id="1834" href="Data.Fin.Base.html#1764" class="Bound">m</a> <a id="1836" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1838" href="Data.Fin.Base.html#1772" class="Bound">n</a><a id="1839" class="Symbol">)</a> <a id="1841" class="Symbol">(</a><a id="1842" href="Data.Fin.Base.html#1842" class="Bound">k</a> <a id="1844" class="Symbol">:</a> <a id="1846" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="1850" href="Data.Fin.Base.html#1764" class="Bound">m</a><a id="1851" class="Symbol">)</a> <a id="1853" class="Symbol">→</a>
      <a id="1861" href="Data.Fin.Base.html#1514" class="Function">cast</a> <a id="1866" href="Data.Fin.Base.html#1754" class="Bound">eqs</a> <a id="1870" class="Symbol">(</a><a id="1871" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="1875" href="Data.Fin.Base.html#1842" class="Bound">k</a><a id="1876" class="Symbol">)</a> <a id="1878" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1880" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="1884" class="Symbol">(</a><a id="1885" href="Data.Fin.Base.html#1514" class="Function">cast</a> <a id="1890" href="Data.Fin.Base.html#1829" class="Bound">eq</a> <a id="1893" href="Data.Fin.Base.html#1842" class="Bound">k</a><a id="1894" class="Symbol">)</a>
  <a id="1898" class="Symbol">_</a> <a id="1900" class="Symbol">=</a> <a id="1902" class="Symbol">λ</a> <a id="1904" href="Data.Fin.Base.html#1904" class="Bound">eq</a> <a id="1907" href="Data.Fin.Base.html#1907" class="Bound">k</a> <a id="1909" class="Symbol">→</a> <a id="1911" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="1917" class="Comment">------------------------------------------------------------------------</a>
<a id="1990" class="Comment">-- Conversions</a>

<a id="2006" class="Comment">-- toℕ is defined above.</a>

<a id="2032" class="Comment">-- fromℕ n = &quot;n&quot;.</a>

<a id="fromℕ"></a><a id="2051" href="Data.Fin.Base.html#2051" class="Function">fromℕ</a> <a id="2057" class="Symbol">:</a> <a id="2059" class="Symbol">(</a><a id="2060" href="Data.Fin.Base.html#2060" class="Bound">n</a> <a id="2062" class="Symbol">:</a> <a id="2064" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="2065" class="Symbol">)</a> <a id="2067" class="Symbol">→</a> <a id="2069" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="2073" class="Symbol">(</a><a id="2074" class="InductiveConstructor">suc</a> <a id="2078" href="Data.Fin.Base.html#2060" class="Bound">n</a><a id="2079" class="Symbol">)</a>
<a id="2081" href="Data.Fin.Base.html#2051" class="Function">fromℕ</a> <a id="2087" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="2095" class="Symbol">=</a> <a id="2097" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a>
<a id="2102" href="Data.Fin.Base.html#2051" class="Function">fromℕ</a> <a id="2108" class="Symbol">(</a><a id="2109" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2113" href="Data.Fin.Base.html#2113" class="Bound">n</a><a id="2114" class="Symbol">)</a> <a id="2116" class="Symbol">=</a> <a id="2118" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="2122" class="Symbol">(</a><a id="2123" href="Data.Fin.Base.html#2051" class="Function">fromℕ</a> <a id="2129" href="Data.Fin.Base.html#2113" class="Bound">n</a><a id="2130" class="Symbol">)</a>

<a id="2133" class="Comment">-- fromℕ&lt; {m} _ = &quot;m&quot;.</a>

<a id="fromℕ&lt;"></a><a id="2157" href="Data.Fin.Base.html#2157" class="Function">fromℕ&lt;</a> <a id="2164" class="Symbol">:</a> <a id="2166" class="Symbol">.(</a><a id="2168" href="Data.Fin.Base.html#993" class="Generalizable">m</a> <a id="2170" href="Data.Nat.Base.html#1800" class="Function Operator">ℕ.&lt;</a> <a id="2174" href="Data.Fin.Base.html#995" class="Generalizable">n</a><a id="2175" class="Symbol">)</a> <a id="2177" class="Symbol">→</a> <a id="2179" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="2183" href="Data.Fin.Base.html#995" class="Generalizable">n</a>
<a id="2185" href="Data.Fin.Base.html#2157" class="Function">fromℕ&lt;</a> <a id="2192" class="Symbol">{</a><a id="2193" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="2197" class="Symbol">}</a>  <a id="2200" class="Symbol">{</a><a id="2201" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2205" class="Symbol">_}</a> <a id="2208" class="Symbol">_</a>   <a id="2212" class="Symbol">=</a> <a id="2214" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a>
<a id="2219" href="Data.Fin.Base.html#2157" class="Function">fromℕ&lt;</a> <a id="2226" class="Symbol">{</a><a id="2227" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2231" href="Data.Fin.Base.html#2231" class="Bound">m</a><a id="2232" class="Symbol">}</a> <a id="2234" class="Symbol">{</a><a id="2235" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2239" class="Symbol">_}</a> <a id="2242" href="Data.Fin.Base.html#2242" class="Bound">m&lt;n</a> <a id="2246" class="Symbol">=</a> <a id="2248" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="2252" class="Symbol">(</a><a id="2253" href="Data.Fin.Base.html#2157" class="Function">fromℕ&lt;</a> <a id="2260" class="Symbol">(</a><a id="2261" href="Data.Nat.Base.html#2084" class="Function">ℕ.s&lt;s⁻¹</a> <a id="2269" href="Data.Fin.Base.html#2242" class="Bound">m&lt;n</a><a id="2272" class="Symbol">))</a>

<a id="2276" class="Comment">-- fromℕ&lt;″ m _ = &quot;m&quot;.</a>

<a id="fromℕ&lt;″"></a><a id="2299" href="Data.Fin.Base.html#2299" class="Function">fromℕ&lt;″</a> <a id="2307" class="Symbol">:</a> <a id="2309" class="Symbol">∀</a> <a id="2311" href="Data.Fin.Base.html#2311" class="Bound">m</a> <a id="2313" class="Symbol">{</a><a id="2314" href="Data.Fin.Base.html#2314" class="Bound">n</a><a id="2315" class="Symbol">}</a> <a id="2317" class="Symbol">→</a> <a id="2319" class="Symbol">.(</a><a id="2321" href="Data.Fin.Base.html#2311" class="Bound">m</a> <a id="2323" href="Data.Nat.Base.html#8282" class="Function Operator">ℕ.&lt;″</a> <a id="2328" href="Data.Fin.Base.html#2314" class="Bound">n</a><a id="2329" class="Symbol">)</a> <a id="2331" class="Symbol">→</a> <a id="2333" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="2337" href="Data.Fin.Base.html#2314" class="Bound">n</a>
<a id="2339" href="Data.Fin.Base.html#2299" class="Function">fromℕ&lt;″</a> <a id="2347" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="2355" class="Symbol">{</a><a id="2356" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2360" class="Symbol">_}</a> <a id="2363" class="Symbol">_</a>    <a id="2368" class="Symbol">=</a> <a id="2370" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a>
<a id="2375" href="Data.Fin.Base.html#2299" class="Function">fromℕ&lt;″</a> <a id="2383" class="Symbol">(</a><a id="2384" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2388" href="Data.Fin.Base.html#2388" class="Bound">m</a><a id="2389" class="Symbol">)</a> <a id="2391" class="Symbol">{</a><a id="2392" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2396" class="Symbol">_}</a> <a id="2399" href="Data.Fin.Base.html#2399" class="Bound">m&lt;″n</a> <a id="2404" class="Symbol">=</a> <a id="2406" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="2410" class="Symbol">(</a><a id="2411" href="Data.Fin.Base.html#2299" class="Function">fromℕ&lt;″</a> <a id="2419" href="Data.Fin.Base.html#2388" class="Bound">m</a> <a id="2421" class="Symbol">(</a><a id="2422" href="Data.Nat.Base.html#8414" class="Function">ℕ.s&lt;″s⁻¹</a> <a id="2431" href="Data.Fin.Base.html#2399" class="Bound">m&lt;″n</a><a id="2435" class="Symbol">))</a>

<a id="2439" class="Comment">-- Canonical liftings of i:Fin m to larger index</a>

<a id="2489" class="Comment">-- injection on the left: &quot;i&quot; ↑ˡ n = &quot;i&quot; in Fin (m + n)</a>
<a id="2545" class="Keyword">infixl</a> <a id="2552" class="Number">5</a> <a id="2554" href="Data.Fin.Base.html#2559" class="Function Operator">_↑ˡ_</a>
<a id="_↑ˡ_"></a><a id="2559" href="Data.Fin.Base.html#2559" class="Function Operator">_↑ˡ_</a> <a id="2564" class="Symbol">:</a> <a id="2566" class="Symbol">∀</a> <a id="2568" class="Symbol">{</a><a id="2569" href="Data.Fin.Base.html#2569" class="Bound">m</a><a id="2570" class="Symbol">}</a> <a id="2572" class="Symbol">→</a> <a id="2574" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="2578" href="Data.Fin.Base.html#2569" class="Bound">m</a> <a id="2580" class="Symbol">→</a> <a id="2582" class="Symbol">∀</a> <a id="2584" href="Data.Fin.Base.html#2584" class="Bound">n</a> <a id="2586" class="Symbol">→</a> <a id="2588" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="2592" class="Symbol">(</a><a id="2593" href="Data.Fin.Base.html#2569" class="Bound">m</a> <a id="2595" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="2599" href="Data.Fin.Base.html#2584" class="Bound">n</a><a id="2600" class="Symbol">)</a>
<a id="2602" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a>    <a id="2610" href="Data.Fin.Base.html#2559" class="Function Operator">↑ˡ</a> <a id="2613" href="Data.Fin.Base.html#2613" class="Bound">n</a> <a id="2615" class="Symbol">=</a> <a id="2617" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a>
<a id="2622" class="Symbol">(</a><a id="2623" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="2627" href="Data.Fin.Base.html#2627" class="Bound">i</a><a id="2628" class="Symbol">)</a> <a id="2630" href="Data.Fin.Base.html#2559" class="Function Operator">↑ˡ</a> <a id="2633" href="Data.Fin.Base.html#2633" class="Bound">n</a> <a id="2635" class="Symbol">=</a> <a id="2637" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="2641" class="Symbol">(</a><a id="2642" href="Data.Fin.Base.html#2627" class="Bound">i</a> <a id="2644" href="Data.Fin.Base.html#2559" class="Function Operator">↑ˡ</a> <a id="2647" href="Data.Fin.Base.html#2633" class="Bound">n</a><a id="2648" class="Symbol">)</a>

<a id="2651" class="Comment">-- injection on the right: n ↑ʳ &quot;i&quot; = &quot;n + i&quot; in Fin (n + m)</a>
<a id="2712" class="Keyword">infixr</a> <a id="2719" class="Number">5</a> <a id="2721" href="Data.Fin.Base.html#2726" class="Function Operator">_↑ʳ_</a>
<a id="_↑ʳ_"></a><a id="2726" href="Data.Fin.Base.html#2726" class="Function Operator">_↑ʳ_</a> <a id="2731" class="Symbol">:</a> <a id="2733" class="Symbol">∀</a> <a id="2735" class="Symbol">{</a><a id="2736" href="Data.Fin.Base.html#2736" class="Bound">m</a><a id="2737" class="Symbol">}</a> <a id="2739" href="Data.Fin.Base.html#2739" class="Bound">n</a> <a id="2741" class="Symbol">→</a> <a id="2743" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="2747" href="Data.Fin.Base.html#2736" class="Bound">m</a> <a id="2749" class="Symbol">→</a> <a id="2751" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="2755" class="Symbol">(</a><a id="2756" href="Data.Fin.Base.html#2739" class="Bound">n</a> <a id="2758" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="2762" href="Data.Fin.Base.html#2736" class="Bound">m</a><a id="2763" class="Symbol">)</a>
<a id="2765" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="2773" href="Data.Fin.Base.html#2726" class="Function Operator">↑ʳ</a> <a id="2776" href="Data.Fin.Base.html#2776" class="Bound">i</a> <a id="2778" class="Symbol">=</a> <a id="2780" href="Data.Fin.Base.html#2776" class="Bound">i</a>
<a id="2782" class="Symbol">(</a><a id="2783" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2787" href="Data.Fin.Base.html#2787" class="Bound">n</a><a id="2788" class="Symbol">)</a> <a id="2790" href="Data.Fin.Base.html#2726" class="Function Operator">↑ʳ</a> <a id="2793" href="Data.Fin.Base.html#2793" class="Bound">i</a> <a id="2795" class="Symbol">=</a> <a id="2797" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="2801" class="Symbol">(</a><a id="2802" href="Data.Fin.Base.html#2787" class="Bound">n</a> <a id="2804" href="Data.Fin.Base.html#2726" class="Function Operator">↑ʳ</a> <a id="2807" href="Data.Fin.Base.html#2793" class="Bound">i</a><a id="2808" class="Symbol">)</a>


<a id="2812" class="Comment">-- reduce≥ &quot;m + i&quot; _ = &quot;i&quot;.</a>

<a id="reduce≥"></a><a id="2841" href="Data.Fin.Base.html#2841" class="Function">reduce≥</a> <a id="2849" class="Symbol">:</a> <a id="2851" class="Symbol">∀</a> <a id="2853" class="Symbol">(</a><a id="2854" href="Data.Fin.Base.html#2854" class="Bound">i</a> <a id="2856" class="Symbol">:</a> <a id="2858" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="2862" class="Symbol">(</a><a id="2863" href="Data.Fin.Base.html#993" class="Generalizable">m</a> <a id="2865" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="2869" href="Data.Fin.Base.html#995" class="Generalizable">n</a><a id="2870" class="Symbol">))</a> <a id="2873" class="Symbol">→</a> <a id="2875" class="Symbol">.(</a><a id="2877" href="Data.Fin.Base.html#993" class="Generalizable">m</a> <a id="2879" href="Data.Nat.Base.html#1690" class="Datatype Operator">ℕ.≤</a> <a id="2883" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="2887" href="Data.Fin.Base.html#2854" class="Bound">i</a><a id="2888" class="Symbol">)</a> <a id="2890" class="Symbol">→</a> <a id="2892" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="2896" href="Data.Fin.Base.html#995" class="Generalizable">n</a>
<a id="2898" href="Data.Fin.Base.html#2841" class="Function">reduce≥</a> <a id="2906" class="Symbol">{</a><a id="2907" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="2911" class="Symbol">}</a>  <a id="2914" href="Data.Fin.Base.html#2914" class="Bound">i</a>       <a id="2922" class="Symbol">_</a>   <a id="2926" class="Symbol">=</a> <a id="2928" href="Data.Fin.Base.html#2914" class="Bound">i</a>
<a id="2930" href="Data.Fin.Base.html#2841" class="Function">reduce≥</a> <a id="2938" class="Symbol">{</a><a id="2939" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2943" class="Symbol">_}</a> <a id="2946" class="Symbol">(</a><a id="2947" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="2951" href="Data.Fin.Base.html#2951" class="Bound">i</a><a id="2952" class="Symbol">)</a> <a id="2954" href="Data.Fin.Base.html#2954" class="Bound">m≤i</a> <a id="2958" class="Symbol">=</a> <a id="2960" href="Data.Fin.Base.html#2841" class="Function">reduce≥</a> <a id="2968" href="Data.Fin.Base.html#2951" class="Bound">i</a> <a id="2970" class="Symbol">(</a><a id="2971" href="Data.Nat.Base.html#2021" class="Function">ℕ.s≤s⁻¹</a> <a id="2979" href="Data.Fin.Base.html#2954" class="Bound">m≤i</a><a id="2982" class="Symbol">)</a>

<a id="2985" class="Comment">-- inject⋆ m &quot;i&quot; = &quot;i&quot;.</a>

<a id="inject"></a><a id="3010" href="Data.Fin.Base.html#3010" class="Function">inject</a> <a id="3017" class="Symbol">:</a> <a id="3019" class="Symbol">∀</a> <a id="3021" class="Symbol">{</a><a id="3022" href="Data.Fin.Base.html#3022" class="Bound">i</a> <a id="3024" class="Symbol">:</a> <a id="3026" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="3030" href="Data.Fin.Base.html#995" class="Generalizable">n</a><a id="3031" class="Symbol">}</a> <a id="3033" class="Symbol">→</a> <a id="3035" href="Data.Fin.Base.html#1328" class="Function">Fin′</a> <a id="3040" href="Data.Fin.Base.html#3022" class="Bound">i</a> <a id="3042" class="Symbol">→</a> <a id="3044" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="3048" href="Data.Fin.Base.html#995" class="Generalizable">n</a>
<a id="3050" href="Data.Fin.Base.html#3010" class="Function">inject</a> <a id="3057" class="Symbol">{</a><a id="3058" class="Argument">i</a> <a id="3060" class="Symbol">=</a> <a id="3062" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="3066" href="Data.Fin.Base.html#3066" class="Bound">i</a><a id="3067" class="Symbol">}</a> <a id="3069" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a>    <a id="3077" class="Symbol">=</a> <a id="3079" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a>
<a id="3084" href="Data.Fin.Base.html#3010" class="Function">inject</a> <a id="3091" class="Symbol">{</a><a id="3092" class="Argument">i</a> <a id="3094" class="Symbol">=</a> <a id="3096" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="3100" href="Data.Fin.Base.html#3100" class="Bound">i</a><a id="3101" class="Symbol">}</a> <a id="3103" class="Symbol">(</a><a id="3104" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="3108" href="Data.Fin.Base.html#3108" class="Bound">j</a><a id="3109" class="Symbol">)</a> <a id="3111" class="Symbol">=</a> <a id="3113" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="3117" class="Symbol">(</a><a id="3118" href="Data.Fin.Base.html#3010" class="Function">inject</a> <a id="3125" href="Data.Fin.Base.html#3108" class="Bound">j</a><a id="3126" class="Symbol">)</a>

<a id="inject!"></a><a id="3129" href="Data.Fin.Base.html#3129" class="Function">inject!</a> <a id="3137" class="Symbol">:</a> <a id="3139" class="Symbol">∀</a> <a id="3141" class="Symbol">{</a><a id="3142" href="Data.Fin.Base.html#3142" class="Bound">i</a> <a id="3144" class="Symbol">:</a> <a id="3146" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="3150" class="Symbol">(</a><a id="3151" class="InductiveConstructor">suc</a> <a id="3155" href="Data.Fin.Base.html#995" class="Generalizable">n</a><a id="3156" class="Symbol">)}</a> <a id="3159" class="Symbol">→</a> <a id="3161" href="Data.Fin.Base.html#1328" class="Function">Fin′</a> <a id="3166" href="Data.Fin.Base.html#3142" class="Bound">i</a> <a id="3168" class="Symbol">→</a> <a id="3170" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="3174" href="Data.Fin.Base.html#995" class="Generalizable">n</a>
<a id="3176" href="Data.Fin.Base.html#3129" class="Function">inject!</a> <a id="3184" class="Symbol">{</a><a id="3185" class="Argument">n</a> <a id="3187" class="Symbol">=</a> <a id="3189" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3193" class="Symbol">_}</a> <a id="3196" class="Symbol">{</a><a id="3197" class="Argument">i</a> <a id="3199" class="Symbol">=</a> <a id="3201" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="3205" class="Symbol">_}</a> <a id="3208" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a>    <a id="3216" class="Symbol">=</a> <a id="3218" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a>
<a id="3223" href="Data.Fin.Base.html#3129" class="Function">inject!</a> <a id="3231" class="Symbol">{</a><a id="3232" class="Argument">n</a> <a id="3234" class="Symbol">=</a> <a id="3236" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3240" class="Symbol">_}</a> <a id="3243" class="Symbol">{</a><a id="3244" class="Argument">i</a> <a id="3246" class="Symbol">=</a> <a id="3248" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="3252" class="Symbol">_}</a> <a id="3255" class="Symbol">(</a><a id="3256" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="3260" href="Data.Fin.Base.html#3260" class="Bound">j</a><a id="3261" class="Symbol">)</a> <a id="3263" class="Symbol">=</a> <a id="3265" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="3269" class="Symbol">(</a><a id="3270" href="Data.Fin.Base.html#3129" class="Function">inject!</a> <a id="3278" href="Data.Fin.Base.html#3260" class="Bound">j</a><a id="3279" class="Symbol">)</a>

<a id="inject₁"></a><a id="3282" href="Data.Fin.Base.html#3282" class="Function">inject₁</a> <a id="3290" class="Symbol">:</a> <a id="3292" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="3296" href="Data.Fin.Base.html#995" class="Generalizable">n</a> <a id="3298" class="Symbol">→</a> <a id="3300" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="3304" class="Symbol">(</a><a id="3305" class="InductiveConstructor">suc</a> <a id="3309" href="Data.Fin.Base.html#995" class="Generalizable">n</a><a id="3310" class="Symbol">)</a>
<a id="3312" href="Data.Fin.Base.html#3282" class="Function">inject₁</a> <a id="3320" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a>    <a id="3328" class="Symbol">=</a> <a id="3330" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a>
<a id="3335" href="Data.Fin.Base.html#3282" class="Function">inject₁</a> <a id="3343" class="Symbol">(</a><a id="3344" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="3348" href="Data.Fin.Base.html#3348" class="Bound">i</a><a id="3349" class="Symbol">)</a> <a id="3351" class="Symbol">=</a> <a id="3353" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="3357" class="Symbol">(</a><a id="3358" href="Data.Fin.Base.html#3282" class="Function">inject₁</a> <a id="3366" href="Data.Fin.Base.html#3348" class="Bound">i</a><a id="3367" class="Symbol">)</a>

<a id="inject≤"></a><a id="3370" href="Data.Fin.Base.html#3370" class="Function">inject≤</a> <a id="3378" class="Symbol">:</a> <a id="3380" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="3384" href="Data.Fin.Base.html#993" class="Generalizable">m</a> <a id="3386" class="Symbol">→</a> <a id="3388" class="Symbol">.(</a><a id="3390" href="Data.Fin.Base.html#993" class="Generalizable">m</a> <a id="3392" href="Data.Nat.Base.html#1690" class="Datatype Operator">ℕ.≤</a> <a id="3396" href="Data.Fin.Base.html#995" class="Generalizable">n</a><a id="3397" class="Symbol">)</a> <a id="3399" class="Symbol">→</a> <a id="3401" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="3405" href="Data.Fin.Base.html#995" class="Generalizable">n</a>
<a id="3407" href="Data.Fin.Base.html#3370" class="Function">inject≤</a> <a id="3415" class="Symbol">{</a><a id="3416" class="Argument">n</a> <a id="3418" class="Symbol">=</a> <a id="3420" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3424" class="Symbol">_}</a> <a id="3427" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a>    <a id="3435" class="Symbol">_</a>   <a id="3439" class="Symbol">=</a> <a id="3441" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a>
<a id="3446" href="Data.Fin.Base.html#3370" class="Function">inject≤</a> <a id="3454" class="Symbol">{</a><a id="3455" class="Argument">n</a> <a id="3457" class="Symbol">=</a> <a id="3459" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3463" class="Symbol">_}</a> <a id="3466" class="Symbol">(</a><a id="3467" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="3471" href="Data.Fin.Base.html#3471" class="Bound">i</a><a id="3472" class="Symbol">)</a> <a id="3474" href="Data.Fin.Base.html#3474" class="Bound">m≤n</a> <a id="3478" class="Symbol">=</a> <a id="3480" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="3484" class="Symbol">(</a><a id="3485" href="Data.Fin.Base.html#3370" class="Function">inject≤</a> <a id="3493" href="Data.Fin.Base.html#3471" class="Bound">i</a> <a id="3495" class="Symbol">(</a><a id="3496" href="Data.Nat.Base.html#2021" class="Function">ℕ.s≤s⁻¹</a> <a id="3504" href="Data.Fin.Base.html#3474" class="Bound">m≤n</a><a id="3507" class="Symbol">))</a>

<a id="3511" class="Comment">-- lower₁ &quot;i&quot; _ = &quot;i&quot;.</a>

<a id="lower₁"></a><a id="3535" href="Data.Fin.Base.html#3535" class="Function">lower₁</a> <a id="3542" class="Symbol">:</a> <a id="3544" class="Symbol">∀</a> <a id="3546" class="Symbol">(</a><a id="3547" href="Data.Fin.Base.html#3547" class="Bound">i</a> <a id="3549" class="Symbol">:</a> <a id="3551" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="3555" class="Symbol">(</a><a id="3556" class="InductiveConstructor">suc</a> <a id="3560" href="Data.Fin.Base.html#995" class="Generalizable">n</a><a id="3561" class="Symbol">))</a> <a id="3564" class="Symbol">→</a> <a id="3566" href="Data.Fin.Base.html#995" class="Generalizable">n</a> <a id="3568" href="Relation.Binary.PropositionalEquality.Core.html#1064" class="Function Operator">≢</a> <a id="3570" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="3574" href="Data.Fin.Base.html#3547" class="Bound">i</a> <a id="3576" class="Symbol">→</a> <a id="3578" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="3582" href="Data.Fin.Base.html#995" class="Generalizable">n</a>
<a id="3584" href="Data.Fin.Base.html#3535" class="Function">lower₁</a> <a id="3591" class="Symbol">{</a><a id="3592" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="3596" class="Symbol">}</a>  <a id="3599" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a>    <a id="3607" href="Data.Fin.Base.html#3607" class="Bound">ne</a> <a id="3610" class="Symbol">=</a> <a id="3612" href="Relation.Binary.PropositionalEquality.Core.html#2837" class="Function">¬[x≢x]</a> <a id="3619" href="Data.Fin.Base.html#3607" class="Bound">ne</a>
<a id="3622" href="Data.Fin.Base.html#3535" class="Function">lower₁</a> <a id="3629" class="Symbol">{</a><a id="3630" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3634" href="Data.Fin.Base.html#3634" class="Bound">n</a><a id="3635" class="Symbol">}</a> <a id="3637" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a>    <a id="3645" class="Symbol">_</a>  <a id="3648" class="Symbol">=</a> <a id="3650" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a>
<a id="3655" href="Data.Fin.Base.html#3535" class="Function">lower₁</a> <a id="3662" class="Symbol">{</a><a id="3663" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3667" href="Data.Fin.Base.html#3667" class="Bound">n</a><a id="3668" class="Symbol">}</a> <a id="3670" class="Symbol">(</a><a id="3671" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="3675" href="Data.Fin.Base.html#3675" class="Bound">i</a><a id="3676" class="Symbol">)</a> <a id="3678" href="Data.Fin.Base.html#3678" class="Bound">ne</a> <a id="3681" class="Symbol">=</a> <a id="3683" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="3687" class="Symbol">(</a><a id="3688" href="Data.Fin.Base.html#3535" class="Function">lower₁</a> <a id="3695" href="Data.Fin.Base.html#3675" class="Bound">i</a> <a id="3697" class="Symbol">(</a><a id="3698" href="Data.Fin.Base.html#3678" class="Bound">ne</a> <a id="3701" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="3703" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="3708" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="3711" class="Symbol">))</a>

<a id="lower"></a><a id="3715" href="Data.Fin.Base.html#3715" class="Function">lower</a> <a id="3721" class="Symbol">:</a> <a id="3723" class="Symbol">∀</a> <a id="3725" class="Symbol">(</a><a id="3726" href="Data.Fin.Base.html#3726" class="Bound">i</a> <a id="3728" class="Symbol">:</a> <a id="3730" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="3734" href="Data.Fin.Base.html#993" class="Generalizable">m</a><a id="3735" class="Symbol">)</a> <a id="3737" class="Symbol">→</a> <a id="3739" class="Symbol">.(</a><a id="3741" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="3745" href="Data.Fin.Base.html#3726" class="Bound">i</a> <a id="3747" href="Data.Nat.Base.html#1800" class="Function Operator">ℕ.&lt;</a> <a id="3751" href="Data.Fin.Base.html#995" class="Generalizable">n</a><a id="3752" class="Symbol">)</a> <a id="3754" class="Symbol">→</a> <a id="3756" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="3760" href="Data.Fin.Base.html#995" class="Generalizable">n</a>
<a id="3762" href="Data.Fin.Base.html#3715" class="Function">lower</a> <a id="3768" class="Symbol">{</a><a id="3769" class="Argument">n</a> <a id="3771" class="Symbol">=</a> <a id="3773" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3777" href="Data.Fin.Base.html#3777" class="Bound">n</a><a id="3778" class="Symbol">}</a> <a id="3780" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a>    <a id="3788" href="Data.Fin.Base.html#3788" class="Bound">leq</a> <a id="3792" class="Symbol">=</a> <a id="3794" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a>
<a id="3799" href="Data.Fin.Base.html#3715" class="Function">lower</a> <a id="3805" class="Symbol">{</a><a id="3806" class="Argument">n</a> <a id="3808" class="Symbol">=</a> <a id="3810" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3814" href="Data.Fin.Base.html#3814" class="Bound">n</a><a id="3815" class="Symbol">}</a> <a id="3817" class="Symbol">(</a><a id="3818" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="3822" href="Data.Fin.Base.html#3822" class="Bound">i</a><a id="3823" class="Symbol">)</a> <a id="3825" href="Data.Fin.Base.html#3825" class="Bound">leq</a> <a id="3829" class="Symbol">=</a> <a id="3831" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="3835" class="Symbol">(</a><a id="3836" href="Data.Fin.Base.html#3715" class="Function">lower</a> <a id="3842" href="Data.Fin.Base.html#3822" class="Bound">i</a> <a id="3844" class="Symbol">(</a><a id="3845" href="Data.Nat.Base.html#2021" class="Function">ℕ.s≤s⁻¹</a> <a id="3853" href="Data.Fin.Base.html#3825" class="Bound">leq</a><a id="3856" class="Symbol">))</a>

<a id="3860" class="Comment">-- A strengthening injection into the minimal Fin fibre.</a>
<a id="strengthen"></a><a id="3917" href="Data.Fin.Base.html#3917" class="Function">strengthen</a> <a id="3928" class="Symbol">:</a> <a id="3930" class="Symbol">∀</a> <a id="3932" class="Symbol">(</a><a id="3933" href="Data.Fin.Base.html#3933" class="Bound">i</a> <a id="3935" class="Symbol">:</a> <a id="3937" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="3941" href="Data.Fin.Base.html#995" class="Generalizable">n</a><a id="3942" class="Symbol">)</a> <a id="3944" class="Symbol">→</a> <a id="3946" href="Data.Fin.Base.html#1328" class="Function">Fin′</a> <a id="3951" class="Symbol">(</a><a id="3952" class="InductiveConstructor">suc</a> <a id="3956" href="Data.Fin.Base.html#3933" class="Bound">i</a><a id="3957" class="Symbol">)</a>
<a id="3959" href="Data.Fin.Base.html#3917" class="Function">strengthen</a> <a id="3970" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a>    <a id="3978" class="Symbol">=</a> <a id="3980" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a>
<a id="3985" href="Data.Fin.Base.html#3917" class="Function">strengthen</a> <a id="3996" class="Symbol">(</a><a id="3997" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="4001" href="Data.Fin.Base.html#4001" class="Bound">i</a><a id="4002" class="Symbol">)</a> <a id="4004" class="Symbol">=</a> <a id="4006" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="4010" class="Symbol">(</a><a id="4011" href="Data.Fin.Base.html#3917" class="Function">strengthen</a> <a id="4022" href="Data.Fin.Base.html#4001" class="Bound">i</a><a id="4023" class="Symbol">)</a>

<a id="4026" class="Comment">-- splitAt m &quot;i&quot; = inj₁ &quot;i&quot;      if i &lt; m</a>
<a id="4068" class="Comment">--                 inj₂ &quot;i - m&quot;  if i ≥ m</a>
<a id="4110" class="Comment">-- This is dual to splitAt from Data.Vec.</a>

<a id="splitAt"></a><a id="4153" href="Data.Fin.Base.html#4153" class="Function">splitAt</a> <a id="4161" class="Symbol">:</a> <a id="4163" class="Symbol">∀</a> <a id="4165" href="Data.Fin.Base.html#4165" class="Bound">m</a> <a id="4167" class="Symbol">{</a><a id="4168" href="Data.Fin.Base.html#4168" class="Bound">n</a><a id="4169" class="Symbol">}</a> <a id="4171" class="Symbol">→</a> <a id="4173" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="4177" class="Symbol">(</a><a id="4178" href="Data.Fin.Base.html#4165" class="Bound">m</a> <a id="4180" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="4184" href="Data.Fin.Base.html#4168" class="Bound">n</a><a id="4185" class="Symbol">)</a> <a id="4187" class="Symbol">→</a> <a id="4189" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="4193" href="Data.Fin.Base.html#4165" class="Bound">m</a> <a id="4195" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="4197" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="4201" href="Data.Fin.Base.html#4168" class="Bound">n</a>
<a id="4203" href="Data.Fin.Base.html#4153" class="Function">splitAt</a> <a id="4211" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="4219" href="Data.Fin.Base.html#4219" class="Bound">i</a>       <a id="4227" class="Symbol">=</a> <a id="4229" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="4234" href="Data.Fin.Base.html#4219" class="Bound">i</a>
<a id="4236" href="Data.Fin.Base.html#4153" class="Function">splitAt</a> <a id="4244" class="Symbol">(</a><a id="4245" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4249" href="Data.Fin.Base.html#4249" class="Bound">m</a><a id="4250" class="Symbol">)</a> <a id="4252" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a>    <a id="4260" class="Symbol">=</a> <a id="4262" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="4267" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a>
<a id="4272" href="Data.Fin.Base.html#4153" class="Function">splitAt</a> <a id="4280" class="Symbol">(</a><a id="4281" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4285" href="Data.Fin.Base.html#4285" class="Bound">m</a><a id="4286" class="Symbol">)</a> <a id="4288" class="Symbol">(</a><a id="4289" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="4293" href="Data.Fin.Base.html#4293" class="Bound">i</a><a id="4294" class="Symbol">)</a> <a id="4296" class="Symbol">=</a> <a id="4298" href="Data.Sum.Base.html#1331" class="Function">Sum.map₁</a> <a id="4307" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="4311" class="Symbol">(</a><a id="4312" href="Data.Fin.Base.html#4153" class="Function">splitAt</a> <a id="4320" href="Data.Fin.Base.html#4285" class="Bound">m</a> <a id="4322" href="Data.Fin.Base.html#4293" class="Bound">i</a><a id="4323" class="Symbol">)</a>

<a id="4326" class="Comment">-- inverse of above function</a>
<a id="join"></a><a id="4355" href="Data.Fin.Base.html#4355" class="Function">join</a> <a id="4360" class="Symbol">:</a> <a id="4362" class="Symbol">∀</a> <a id="4364" href="Data.Fin.Base.html#4364" class="Bound">m</a> <a id="4366" href="Data.Fin.Base.html#4366" class="Bound">n</a> <a id="4368" class="Symbol">→</a> <a id="4370" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="4374" href="Data.Fin.Base.html#4364" class="Bound">m</a> <a id="4376" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="4378" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="4382" href="Data.Fin.Base.html#4366" class="Bound">n</a> <a id="4384" class="Symbol">→</a> <a id="4386" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="4390" class="Symbol">(</a><a id="4391" href="Data.Fin.Base.html#4364" class="Bound">m</a> <a id="4393" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="4397" href="Data.Fin.Base.html#4366" class="Bound">n</a><a id="4398" class="Symbol">)</a>
<a id="4400" href="Data.Fin.Base.html#4355" class="Function">join</a> <a id="4405" href="Data.Fin.Base.html#4405" class="Bound">m</a> <a id="4407" href="Data.Fin.Base.html#4407" class="Bound">n</a> <a id="4409" class="Symbol">=</a> <a id="4411" href="Data.Sum.Base.html#980" class="Function Operator">[</a> <a id="4413" href="Data.Fin.Base.html#2559" class="Function Operator">_↑ˡ</a> <a id="4417" href="Data.Fin.Base.html#4407" class="Bound">n</a> <a id="4419" href="Data.Sum.Base.html#980" class="Function Operator">,</a> <a id="4421" href="Data.Fin.Base.html#4405" class="Bound">m</a> <a id="4423" href="Data.Fin.Base.html#2726" class="Function Operator">↑ʳ_</a> <a id="4427" href="Data.Sum.Base.html#980" class="Function Operator">]′</a>

<a id="4431" class="Comment">-- quotRem k &quot;i&quot; = &quot;i % k&quot; , &quot;i / k&quot;</a>
<a id="4468" class="Comment">-- This is dual to group from Data.Vec.</a>

<a id="quotRem"></a><a id="4509" href="Data.Fin.Base.html#4509" class="Function">quotRem</a> <a id="4517" class="Symbol">:</a> <a id="4519" class="Symbol">∀</a> <a id="4521" href="Data.Fin.Base.html#4521" class="Bound">n</a> <a id="4523" class="Symbol">→</a> <a id="4525" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="4529" class="Symbol">(</a><a id="4530" href="Data.Fin.Base.html#993" class="Generalizable">m</a> <a id="4532" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="4536" href="Data.Fin.Base.html#4521" class="Bound">n</a><a id="4537" class="Symbol">)</a> <a id="4539" class="Symbol">→</a> <a id="4541" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="4545" href="Data.Fin.Base.html#4521" class="Bound">n</a> <a id="4547" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="4549" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="4553" href="Data.Fin.Base.html#993" class="Generalizable">m</a>
<a id="4555" href="Data.Fin.Base.html#4509" class="Function">quotRem</a> <a id="4563" class="Symbol">{</a><a id="4564" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4568" href="Data.Fin.Base.html#4568" class="Bound">m</a><a id="4569" class="Symbol">}</a> <a id="4571" href="Data.Fin.Base.html#4571" class="Bound">n</a> <a id="4573" href="Data.Fin.Base.html#4573" class="Bound">i</a> <a id="4575" class="Symbol">=</a>
  <a id="4579" href="Data.Sum.Base.html#980" class="Function Operator">[</a> <a id="4581" class="Symbol">(</a><a id="4582" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,</a> <a id="4585" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a><a id="4589" class="Symbol">)</a>
  <a id="4593" href="Data.Sum.Base.html#980" class="Function Operator">,</a> <a id="4595" href="Data.Product.Base.html#2496" class="Function">Product.map₂</a> <a id="4608" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="4612" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="4614" href="Data.Fin.Base.html#4509" class="Function">quotRem</a> <a id="4622" class="Symbol">{</a><a id="4623" href="Data.Fin.Base.html#4568" class="Bound">m</a><a id="4624" class="Symbol">}</a> <a id="4626" href="Data.Fin.Base.html#4571" class="Bound">n</a>
  <a id="4630" href="Data.Sum.Base.html#980" class="Function Operator">]′</a> <a id="4633" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="4635" href="Data.Fin.Base.html#4153" class="Function">splitAt</a> <a id="4643" href="Data.Fin.Base.html#4571" class="Bound">n</a> <a id="4645" href="Data.Fin.Base.html#4573" class="Bound">i</a>

<a id="4648" class="Comment">-- a variant of quotRem the type of whose result matches the order of multiplication</a>
<a id="remQuot"></a><a id="4733" href="Data.Fin.Base.html#4733" class="Function">remQuot</a> <a id="4741" class="Symbol">:</a> <a id="4743" class="Symbol">∀</a> <a id="4745" href="Data.Fin.Base.html#4745" class="Bound">n</a> <a id="4747" class="Symbol">→</a> <a id="4749" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="4753" class="Symbol">(</a><a id="4754" href="Data.Fin.Base.html#993" class="Generalizable">m</a> <a id="4756" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="4760" href="Data.Fin.Base.html#4745" class="Bound">n</a><a id="4761" class="Symbol">)</a> <a id="4763" class="Symbol">→</a> <a id="4765" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="4769" href="Data.Fin.Base.html#993" class="Generalizable">m</a> <a id="4771" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="4773" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="4777" href="Data.Fin.Base.html#4745" class="Bound">n</a>
<a id="4779" href="Data.Fin.Base.html#4733" class="Function">remQuot</a> <a id="4787" href="Data.Fin.Base.html#4787" class="Bound">i</a> <a id="4789" class="Symbol">=</a> <a id="4791" href="Data.Product.Base.html#5188" class="Function">Product.swap</a> <a id="4804" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="4806" href="Data.Fin.Base.html#4509" class="Function">quotRem</a> <a id="4814" href="Data.Fin.Base.html#4787" class="Bound">i</a>

<a id="quotient"></a><a id="4817" href="Data.Fin.Base.html#4817" class="Function">quotient</a> <a id="4826" class="Symbol">:</a> <a id="4828" class="Symbol">∀</a> <a id="4830" href="Data.Fin.Base.html#4830" class="Bound">n</a> <a id="4832" class="Symbol">→</a> <a id="4834" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="4838" class="Symbol">(</a><a id="4839" href="Data.Fin.Base.html#993" class="Generalizable">m</a> <a id="4841" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="4845" href="Data.Fin.Base.html#4830" class="Bound">n</a><a id="4846" class="Symbol">)</a> <a id="4848" class="Symbol">→</a> <a id="4850" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="4854" href="Data.Fin.Base.html#993" class="Generalizable">m</a>
<a id="4856" href="Data.Fin.Base.html#4817" class="Function">quotient</a> <a id="4865" href="Data.Fin.Base.html#4865" class="Bound">n</a> <a id="4867" class="Symbol">=</a> <a id="4869" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="4875" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="4877" href="Data.Fin.Base.html#4733" class="Function">remQuot</a> <a id="4885" href="Data.Fin.Base.html#4865" class="Bound">n</a>

<a id="remainder"></a><a id="4888" href="Data.Fin.Base.html#4888" class="Function">remainder</a> <a id="4898" class="Symbol">:</a> <a id="4900" class="Symbol">∀</a> <a id="4902" href="Data.Fin.Base.html#4902" class="Bound">n</a> <a id="4904" class="Symbol">→</a> <a id="4906" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="4910" class="Symbol">(</a><a id="4911" href="Data.Fin.Base.html#993" class="Generalizable">m</a> <a id="4913" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="4917" href="Data.Fin.Base.html#4902" class="Bound">n</a><a id="4918" class="Symbol">)</a> <a id="4920" class="Symbol">→</a> <a id="4922" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="4926" href="Data.Fin.Base.html#4902" class="Bound">n</a>
<a id="4928" href="Data.Fin.Base.html#4888" class="Function">remainder</a> <a id="4938" class="Symbol">{</a><a id="4939" href="Data.Fin.Base.html#4939" class="Bound">m</a><a id="4940" class="Symbol">}</a> <a id="4942" href="Data.Fin.Base.html#4942" class="Bound">n</a> <a id="4944" class="Symbol">=</a> <a id="4946" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="4952" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="4954" href="Data.Fin.Base.html#4733" class="Function">remQuot</a> <a id="4962" class="Symbol">{</a><a id="4963" href="Data.Fin.Base.html#4939" class="Bound">m</a><a id="4964" class="Symbol">}</a> <a id="4966" href="Data.Fin.Base.html#4942" class="Bound">n</a>

<a id="4969" class="Comment">-- inverse of remQuot</a>
<a id="combine"></a><a id="4991" href="Data.Fin.Base.html#4991" class="Function">combine</a> <a id="4999" class="Symbol">:</a> <a id="5001" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="5005" href="Data.Fin.Base.html#993" class="Generalizable">m</a> <a id="5007" class="Symbol">→</a> <a id="5009" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="5013" href="Data.Fin.Base.html#995" class="Generalizable">n</a> <a id="5015" class="Symbol">→</a> <a id="5017" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="5021" class="Symbol">(</a><a id="5022" href="Data.Fin.Base.html#993" class="Generalizable">m</a> <a id="5024" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="5028" href="Data.Fin.Base.html#995" class="Generalizable">n</a><a id="5029" class="Symbol">)</a>
<a id="5031" href="Data.Fin.Base.html#4991" class="Function">combine</a> <a id="5039" class="Symbol">{</a><a id="5040" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5044" href="Data.Fin.Base.html#5044" class="Bound">m</a><a id="5045" class="Symbol">}</a> <a id="5047" class="Symbol">{</a><a id="5048" href="Data.Fin.Base.html#5048" class="Bound">n</a><a id="5049" class="Symbol">}</a> <a id="5051" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a>    <a id="5059" href="Data.Fin.Base.html#5059" class="Bound">j</a> <a id="5061" class="Symbol">=</a> <a id="5063" href="Data.Fin.Base.html#5059" class="Bound">j</a> <a id="5065" href="Data.Fin.Base.html#2559" class="Function Operator">↑ˡ</a> <a id="5068" class="Symbol">(</a><a id="5069" href="Data.Fin.Base.html#5044" class="Bound">m</a> <a id="5071" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="5075" href="Data.Fin.Base.html#5048" class="Bound">n</a><a id="5076" class="Symbol">)</a>
<a id="5078" href="Data.Fin.Base.html#4991" class="Function">combine</a> <a id="5086" class="Symbol">{</a><a id="5087" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5091" href="Data.Fin.Base.html#5091" class="Bound">m</a><a id="5092" class="Symbol">}</a> <a id="5094" class="Symbol">{</a><a id="5095" href="Data.Fin.Base.html#5095" class="Bound">n</a><a id="5096" class="Symbol">}</a> <a id="5098" class="Symbol">(</a><a id="5099" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="5103" href="Data.Fin.Base.html#5103" class="Bound">i</a><a id="5104" class="Symbol">)</a> <a id="5106" href="Data.Fin.Base.html#5106" class="Bound">j</a> <a id="5108" class="Symbol">=</a> <a id="5110" href="Data.Fin.Base.html#5095" class="Bound">n</a> <a id="5112" href="Data.Fin.Base.html#2726" class="Function Operator">↑ʳ</a> <a id="5115" class="Symbol">(</a><a id="5116" href="Data.Fin.Base.html#4991" class="Function">combine</a> <a id="5124" href="Data.Fin.Base.html#5103" class="Bound">i</a> <a id="5126" href="Data.Fin.Base.html#5106" class="Bound">j</a><a id="5127" class="Symbol">)</a>

<a id="5130" class="Comment">-- Next in progression after splitAt and remQuot</a>
<a id="finToFun"></a><a id="5179" href="Data.Fin.Base.html#5179" class="Function">finToFun</a> <a id="5188" class="Symbol">:</a> <a id="5190" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="5194" class="Symbol">(</a><a id="5195" href="Data.Fin.Base.html#993" class="Generalizable">m</a> <a id="5197" href="Data.Nat.Base.html#6548" class="Function Operator">ℕ.^</a> <a id="5201" href="Data.Fin.Base.html#995" class="Generalizable">n</a><a id="5202" class="Symbol">)</a> <a id="5204" class="Symbol">→</a> <a id="5206" class="Symbol">(</a><a id="5207" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="5211" href="Data.Fin.Base.html#995" class="Generalizable">n</a> <a id="5213" class="Symbol">→</a> <a id="5215" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="5219" href="Data.Fin.Base.html#993" class="Generalizable">m</a><a id="5220" class="Symbol">)</a>
<a id="5222" href="Data.Fin.Base.html#5179" class="Function">finToFun</a> <a id="5231" class="Symbol">{</a><a id="5232" href="Data.Fin.Base.html#5232" class="Bound">m</a><a id="5233" class="Symbol">}</a> <a id="5235" class="Symbol">{</a><a id="5236" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5240" href="Data.Fin.Base.html#5240" class="Bound">n</a><a id="5241" class="Symbol">}</a> <a id="5243" href="Data.Fin.Base.html#5243" class="Bound">i</a> <a id="5245" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a>    <a id="5253" class="Symbol">=</a> <a id="5255" href="Data.Fin.Base.html#4817" class="Function">quotient</a> <a id="5264" class="Symbol">(</a><a id="5265" href="Data.Fin.Base.html#5232" class="Bound">m</a> <a id="5267" href="Data.Nat.Base.html#6548" class="Function Operator">ℕ.^</a> <a id="5271" href="Data.Fin.Base.html#5240" class="Bound">n</a><a id="5272" class="Symbol">)</a> <a id="5274" href="Data.Fin.Base.html#5243" class="Bound">i</a>
<a id="5276" href="Data.Fin.Base.html#5179" class="Function">finToFun</a> <a id="5285" class="Symbol">{</a><a id="5286" href="Data.Fin.Base.html#5286" class="Bound">m</a><a id="5287" class="Symbol">}</a> <a id="5289" class="Symbol">{</a><a id="5290" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5294" href="Data.Fin.Base.html#5294" class="Bound">n</a><a id="5295" class="Symbol">}</a> <a id="5297" href="Data.Fin.Base.html#5297" class="Bound">i</a> <a id="5299" class="Symbol">(</a><a id="5300" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="5304" href="Data.Fin.Base.html#5304" class="Bound">j</a><a id="5305" class="Symbol">)</a> <a id="5307" class="Symbol">=</a> <a id="5309" href="Data.Fin.Base.html#5179" class="Function">finToFun</a> <a id="5318" class="Symbol">(</a><a id="5319" href="Data.Fin.Base.html#4888" class="Function">remainder</a> <a id="5329" class="Symbol">{</a><a id="5330" href="Data.Fin.Base.html#5286" class="Bound">m</a><a id="5331" class="Symbol">}</a> <a id="5333" class="Symbol">(</a><a id="5334" href="Data.Fin.Base.html#5286" class="Bound">m</a> <a id="5336" href="Data.Nat.Base.html#6548" class="Function Operator">ℕ.^</a> <a id="5340" href="Data.Fin.Base.html#5294" class="Bound">n</a><a id="5341" class="Symbol">)</a> <a id="5343" href="Data.Fin.Base.html#5297" class="Bound">i</a><a id="5344" class="Symbol">)</a> <a id="5346" href="Data.Fin.Base.html#5304" class="Bound">j</a>

<a id="5349" class="Comment">-- inverse of above function</a>
<a id="funToFin"></a><a id="5378" href="Data.Fin.Base.html#5378" class="Function">funToFin</a> <a id="5387" class="Symbol">:</a> <a id="5389" class="Symbol">(</a><a id="5390" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="5394" href="Data.Fin.Base.html#993" class="Generalizable">m</a> <a id="5396" class="Symbol">→</a> <a id="5398" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="5402" href="Data.Fin.Base.html#995" class="Generalizable">n</a><a id="5403" class="Symbol">)</a> <a id="5405" class="Symbol">→</a> <a id="5407" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="5411" class="Symbol">(</a><a id="5412" href="Data.Fin.Base.html#995" class="Generalizable">n</a> <a id="5414" href="Data.Nat.Base.html#6548" class="Function Operator">ℕ.^</a> <a id="5418" href="Data.Fin.Base.html#993" class="Generalizable">m</a><a id="5419" class="Symbol">)</a>
<a id="5421" href="Data.Fin.Base.html#5378" class="Function">funToFin</a> <a id="5430" class="Symbol">{</a><a id="5431" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="5435" class="Symbol">}</a>  <a id="5438" href="Data.Fin.Base.html#5438" class="Bound">f</a> <a id="5440" class="Symbol">=</a> <a id="5442" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a>
<a id="5447" href="Data.Fin.Base.html#5378" class="Function">funToFin</a> <a id="5456" class="Symbol">{</a><a id="5457" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5461" href="Data.Fin.Base.html#5461" class="Bound">m</a><a id="5462" class="Symbol">}</a> <a id="5464" href="Data.Fin.Base.html#5464" class="Bound">f</a> <a id="5466" class="Symbol">=</a> <a id="5468" href="Data.Fin.Base.html#4991" class="Function">combine</a> <a id="5476" class="Symbol">(</a><a id="5477" href="Data.Fin.Base.html#5464" class="Bound">f</a> <a id="5479" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a><a id="5483" class="Symbol">)</a> <a id="5485" class="Symbol">(</a><a id="5486" href="Data.Fin.Base.html#5378" class="Function">funToFin</a> <a id="5495" class="Symbol">(</a><a id="5496" href="Data.Fin.Base.html#5464" class="Bound">f</a> <a id="5498" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="5500" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a><a id="5503" class="Symbol">))</a>

<a id="5507" class="Comment">------------------------------------------------------------------------</a>
<a id="5580" class="Comment">-- Operations</a>

<a id="5595" class="Comment">-- Folds.</a>

<a id="fold"></a><a id="5606" href="Data.Fin.Base.html#5606" class="Function">fold</a> <a id="5611" class="Symbol">:</a> <a id="5613" class="Symbol">∀</a> <a id="5615" class="Symbol">{</a><a id="5616" href="Data.Fin.Base.html#5616" class="Bound">t</a><a id="5617" class="Symbol">}</a> <a id="5619" class="Symbol">(</a><a id="5620" href="Data.Fin.Base.html#5620" class="Bound">T</a> <a id="5622" class="Symbol">:</a> <a id="5624" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="5626" class="Symbol">→</a> <a id="5628" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5632" href="Data.Fin.Base.html#5616" class="Bound">t</a><a id="5633" class="Symbol">)</a> <a id="5635" class="Symbol">{</a><a id="5636" href="Data.Fin.Base.html#5636" class="Bound">m</a><a id="5637" class="Symbol">}</a> <a id="5639" class="Symbol">→</a>
       <a id="5648" class="Symbol">(∀</a> <a id="5651" class="Symbol">{</a><a id="5652" href="Data.Fin.Base.html#5652" class="Bound">n</a><a id="5653" class="Symbol">}</a> <a id="5655" class="Symbol">→</a> <a id="5657" href="Data.Fin.Base.html#5620" class="Bound">T</a> <a id="5659" href="Data.Fin.Base.html#5652" class="Bound">n</a> <a id="5661" class="Symbol">→</a> <a id="5663" href="Data.Fin.Base.html#5620" class="Bound">T</a> <a id="5665" class="Symbol">(</a><a id="5666" class="InductiveConstructor">suc</a> <a id="5670" href="Data.Fin.Base.html#5652" class="Bound">n</a><a id="5671" class="Symbol">))</a> <a id="5674" class="Symbol">→</a>
       <a id="5683" class="Symbol">(∀</a> <a id="5686" class="Symbol">{</a><a id="5687" href="Data.Fin.Base.html#5687" class="Bound">n</a><a id="5688" class="Symbol">}</a> <a id="5690" class="Symbol">→</a> <a id="5692" href="Data.Fin.Base.html#5620" class="Bound">T</a> <a id="5694" class="Symbol">(</a><a id="5695" class="InductiveConstructor">suc</a> <a id="5699" href="Data.Fin.Base.html#5687" class="Bound">n</a><a id="5700" class="Symbol">))</a> <a id="5703" class="Symbol">→</a>
       <a id="5712" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="5716" href="Data.Fin.Base.html#5636" class="Bound">m</a> <a id="5718" class="Symbol">→</a> <a id="5720" href="Data.Fin.Base.html#5620" class="Bound">T</a> <a id="5722" href="Data.Fin.Base.html#5636" class="Bound">m</a>
<a id="5724" href="Data.Fin.Base.html#5606" class="Function">fold</a> <a id="5729" href="Data.Fin.Base.html#5729" class="Bound">T</a> <a id="5731" href="Data.Fin.Base.html#5731" class="Bound">f</a> <a id="5733" href="Data.Fin.Base.html#5733" class="Bound">x</a> <a id="5735" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a>    <a id="5743" class="Symbol">=</a> <a id="5745" href="Data.Fin.Base.html#5733" class="Bound">x</a>
<a id="5747" href="Data.Fin.Base.html#5606" class="Function">fold</a> <a id="5752" href="Data.Fin.Base.html#5752" class="Bound">T</a> <a id="5754" href="Data.Fin.Base.html#5754" class="Bound">f</a> <a id="5756" href="Data.Fin.Base.html#5756" class="Bound">x</a> <a id="5758" class="Symbol">(</a><a id="5759" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="5763" href="Data.Fin.Base.html#5763" class="Bound">i</a><a id="5764" class="Symbol">)</a> <a id="5766" class="Symbol">=</a> <a id="5768" href="Data.Fin.Base.html#5754" class="Bound">f</a> <a id="5770" class="Symbol">(</a><a id="5771" href="Data.Fin.Base.html#5606" class="Function">fold</a> <a id="5776" href="Data.Fin.Base.html#5752" class="Bound">T</a> <a id="5778" href="Data.Fin.Base.html#5754" class="Bound">f</a> <a id="5780" href="Data.Fin.Base.html#5756" class="Bound">x</a> <a id="5782" href="Data.Fin.Base.html#5763" class="Bound">i</a><a id="5783" class="Symbol">)</a>

<a id="fold′"></a><a id="5786" href="Data.Fin.Base.html#5786" class="Function">fold′</a> <a id="5792" class="Symbol">:</a> <a id="5794" class="Symbol">∀</a> <a id="5796" class="Symbol">{</a><a id="5797" href="Data.Fin.Base.html#5797" class="Bound">n</a> <a id="5799" href="Data.Fin.Base.html#5799" class="Bound">t</a><a id="5800" class="Symbol">}</a> <a id="5802" class="Symbol">(</a><a id="5803" href="Data.Fin.Base.html#5803" class="Bound">T</a> <a id="5805" class="Symbol">:</a> <a id="5807" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="5811" class="Symbol">(</a><a id="5812" class="InductiveConstructor">suc</a> <a id="5816" href="Data.Fin.Base.html#5797" class="Bound">n</a><a id="5817" class="Symbol">)</a> <a id="5819" class="Symbol">→</a> <a id="5821" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5825" href="Data.Fin.Base.html#5799" class="Bound">t</a><a id="5826" class="Symbol">)</a> <a id="5828" class="Symbol">→</a>
        <a id="5838" class="Symbol">(∀</a> <a id="5841" href="Data.Fin.Base.html#5841" class="Bound">i</a> <a id="5843" class="Symbol">→</a> <a id="5845" href="Data.Fin.Base.html#5803" class="Bound">T</a> <a id="5847" class="Symbol">(</a><a id="5848" href="Data.Fin.Base.html#3282" class="Function">inject₁</a> <a id="5856" href="Data.Fin.Base.html#5841" class="Bound">i</a><a id="5857" class="Symbol">)</a> <a id="5859" class="Symbol">→</a> <a id="5861" href="Data.Fin.Base.html#5803" class="Bound">T</a> <a id="5863" class="Symbol">(</a><a id="5864" class="InductiveConstructor">suc</a> <a id="5868" href="Data.Fin.Base.html#5841" class="Bound">i</a><a id="5869" class="Symbol">))</a> <a id="5872" class="Symbol">→</a>
        <a id="5882" href="Data.Fin.Base.html#5803" class="Bound">T</a> <a id="5884" class="InductiveConstructor">zero</a> <a id="5889" class="Symbol">→</a>
        <a id="5899" class="Symbol">∀</a> <a id="5901" href="Data.Fin.Base.html#5901" class="Bound">i</a> <a id="5903" class="Symbol">→</a> <a id="5905" href="Data.Fin.Base.html#5803" class="Bound">T</a> <a id="5907" href="Data.Fin.Base.html#5901" class="Bound">i</a>
<a id="5909" href="Data.Fin.Base.html#5786" class="Function">fold′</a>             <a id="5927" href="Data.Fin.Base.html#5927" class="Bound">T</a> <a id="5929" href="Data.Fin.Base.html#5929" class="Bound">f</a> <a id="5931" href="Data.Fin.Base.html#5931" class="Bound">x</a> <a id="5933" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a>     <a id="5942" class="Symbol">=</a> <a id="5944" href="Data.Fin.Base.html#5931" class="Bound">x</a>
<a id="5946" href="Data.Fin.Base.html#5786" class="Function">fold′</a> <a id="5952" class="Symbol">{</a><a id="5953" class="Argument">n</a> <a id="5955" class="Symbol">=</a> <a id="5957" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5961" href="Data.Fin.Base.html#5961" class="Bound">n</a><a id="5962" class="Symbol">}</a> <a id="5964" href="Data.Fin.Base.html#5964" class="Bound">T</a> <a id="5966" href="Data.Fin.Base.html#5966" class="Bound">f</a> <a id="5968" href="Data.Fin.Base.html#5968" class="Bound">x</a> <a id="5970" class="Symbol">(</a><a id="5971" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="5975" href="Data.Fin.Base.html#5975" class="Bound">i</a><a id="5976" class="Symbol">)</a>  <a id="5979" class="Symbol">=</a>
  <a id="5983" href="Data.Fin.Base.html#5966" class="Bound">f</a> <a id="5985" href="Data.Fin.Base.html#5975" class="Bound">i</a> <a id="5987" class="Symbol">(</a><a id="5988" href="Data.Fin.Base.html#5786" class="Function">fold′</a> <a id="5994" class="Symbol">(</a><a id="5995" href="Data.Fin.Base.html#5964" class="Bound">T</a> <a id="5997" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="5999" href="Data.Fin.Base.html#3282" class="Function">inject₁</a><a id="6006" class="Symbol">)</a> <a id="6008" class="Symbol">(</a><a id="6009" href="Data.Fin.Base.html#5966" class="Bound">f</a> <a id="6011" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="6013" href="Data.Fin.Base.html#3282" class="Function">inject₁</a><a id="6020" class="Symbol">)</a> <a id="6022" href="Data.Fin.Base.html#5968" class="Bound">x</a> <a id="6024" href="Data.Fin.Base.html#5975" class="Bound">i</a><a id="6025" class="Symbol">)</a>

<a id="6028" class="Comment">-- Lifts functions.</a>

<a id="lift"></a><a id="6049" href="Data.Fin.Base.html#6049" class="Function">lift</a> <a id="6054" class="Symbol">:</a> <a id="6056" class="Symbol">∀</a> <a id="6058" href="Data.Fin.Base.html#6058" class="Bound">k</a> <a id="6060" class="Symbol">→</a> <a id="6062" class="Symbol">(</a><a id="6063" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="6067" href="Data.Fin.Base.html#993" class="Generalizable">m</a> <a id="6069" class="Symbol">→</a> <a id="6071" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="6075" href="Data.Fin.Base.html#995" class="Generalizable">n</a><a id="6076" class="Symbol">)</a> <a id="6078" class="Symbol">→</a> <a id="6080" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="6084" class="Symbol">(</a><a id="6085" href="Data.Fin.Base.html#6058" class="Bound">k</a> <a id="6087" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="6091" href="Data.Fin.Base.html#993" class="Generalizable">m</a><a id="6092" class="Symbol">)</a> <a id="6094" class="Symbol">→</a> <a id="6096" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="6100" class="Symbol">(</a><a id="6101" href="Data.Fin.Base.html#6058" class="Bound">k</a> <a id="6103" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="6107" href="Data.Fin.Base.html#995" class="Generalizable">n</a><a id="6108" class="Symbol">)</a>
<a id="6110" href="Data.Fin.Base.html#6049" class="Function">lift</a> <a id="6115" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="6123" href="Data.Fin.Base.html#6123" class="Bound">f</a> <a id="6125" href="Data.Fin.Base.html#6125" class="Bound">i</a>       <a id="6133" class="Symbol">=</a> <a id="6135" href="Data.Fin.Base.html#6123" class="Bound">f</a> <a id="6137" href="Data.Fin.Base.html#6125" class="Bound">i</a>
<a id="6139" href="Data.Fin.Base.html#6049" class="Function">lift</a> <a id="6144" class="Symbol">(</a><a id="6145" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6149" href="Data.Fin.Base.html#6149" class="Bound">k</a><a id="6150" class="Symbol">)</a> <a id="6152" href="Data.Fin.Base.html#6152" class="Bound">f</a> <a id="6154" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a>    <a id="6162" class="Symbol">=</a> <a id="6164" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a>
<a id="6169" href="Data.Fin.Base.html#6049" class="Function">lift</a> <a id="6174" class="Symbol">(</a><a id="6175" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6179" href="Data.Fin.Base.html#6179" class="Bound">k</a><a id="6180" class="Symbol">)</a> <a id="6182" href="Data.Fin.Base.html#6182" class="Bound">f</a> <a id="6184" class="Symbol">(</a><a id="6185" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="6189" href="Data.Fin.Base.html#6189" class="Bound">i</a><a id="6190" class="Symbol">)</a> <a id="6192" class="Symbol">=</a> <a id="6194" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="6198" class="Symbol">(</a><a id="6199" href="Data.Fin.Base.html#6049" class="Function">lift</a> <a id="6204" href="Data.Fin.Base.html#6179" class="Bound">k</a> <a id="6206" href="Data.Fin.Base.html#6182" class="Bound">f</a> <a id="6208" href="Data.Fin.Base.html#6189" class="Bound">i</a><a id="6209" class="Symbol">)</a>

<a id="6212" class="Comment">-- &quot;i&quot; + &quot;j&quot; = &quot;i + j&quot;.</a>

<a id="6237" class="Keyword">infixl</a> <a id="6244" class="Number">6</a> <a id="6246" href="Data.Fin.Base.html#6251" class="Function Operator">_+_</a>

<a id="_+_"></a><a id="6251" href="Data.Fin.Base.html#6251" class="Function Operator">_+_</a> <a id="6255" class="Symbol">:</a> <a id="6257" class="Symbol">∀</a> <a id="6259" class="Symbol">(</a><a id="6260" href="Data.Fin.Base.html#6260" class="Bound">i</a> <a id="6262" class="Symbol">:</a> <a id="6264" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="6268" href="Data.Fin.Base.html#993" class="Generalizable">m</a><a id="6269" class="Symbol">)</a> <a id="6271" class="Symbol">(</a><a id="6272" href="Data.Fin.Base.html#6272" class="Bound">j</a> <a id="6274" class="Symbol">:</a> <a id="6276" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="6280" href="Data.Fin.Base.html#995" class="Generalizable">n</a><a id="6281" class="Symbol">)</a> <a id="6283" class="Symbol">→</a> <a id="6285" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="6289" class="Symbol">(</a><a id="6290" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="6294" href="Data.Fin.Base.html#6260" class="Bound">i</a> <a id="6296" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="6300" href="Data.Fin.Base.html#995" class="Generalizable">n</a><a id="6301" class="Symbol">)</a>
<a id="6303" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a>  <a id="6309" href="Data.Fin.Base.html#6251" class="Function Operator">+</a> <a id="6311" href="Data.Fin.Base.html#6311" class="Bound">j</a> <a id="6313" class="Symbol">=</a> <a id="6315" href="Data.Fin.Base.html#6311" class="Bound">j</a>
<a id="6317" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="6321" href="Data.Fin.Base.html#6321" class="Bound">i</a> <a id="6323" href="Data.Fin.Base.html#6251" class="Function Operator">+</a> <a id="6325" href="Data.Fin.Base.html#6325" class="Bound">j</a> <a id="6327" class="Symbol">=</a> <a id="6329" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="6333" class="Symbol">(</a><a id="6334" href="Data.Fin.Base.html#6321" class="Bound">i</a> <a id="6336" href="Data.Fin.Base.html#6251" class="Function Operator">+</a> <a id="6338" href="Data.Fin.Base.html#6325" class="Bound">j</a><a id="6339" class="Symbol">)</a>

<a id="6342" class="Comment">-- &quot;i&quot; - &quot;j&quot; = &quot;i ∸ j&quot;.</a>

<a id="6367" class="Keyword">infixl</a> <a id="6374" class="Number">6</a> <a id="6376" href="Data.Fin.Base.html#6381" class="Function Operator">_-_</a>

<a id="_-_"></a><a id="6381" href="Data.Fin.Base.html#6381" class="Function Operator">_-_</a> <a id="6385" class="Symbol">:</a> <a id="6387" class="Symbol">∀</a> <a id="6389" class="Symbol">(</a><a id="6390" href="Data.Fin.Base.html#6390" class="Bound">i</a> <a id="6392" class="Symbol">:</a> <a id="6394" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="6398" href="Data.Fin.Base.html#995" class="Generalizable">n</a><a id="6399" class="Symbol">)</a> <a id="6401" class="Symbol">(</a><a id="6402" href="Data.Fin.Base.html#6402" class="Bound">j</a> <a id="6404" class="Symbol">:</a> <a id="6406" href="Data.Fin.Base.html#1328" class="Function">Fin′</a> <a id="6411" class="Symbol">(</a><a id="6412" class="InductiveConstructor">suc</a> <a id="6416" href="Data.Fin.Base.html#6390" class="Bound">i</a><a id="6417" class="Symbol">))</a> <a id="6420" class="Symbol">→</a> <a id="6422" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="6426" class="Symbol">(</a><a id="6427" href="Data.Fin.Base.html#995" class="Generalizable">n</a> <a id="6429" href="Data.Nat.Base.html#4443" class="Primitive Operator">ℕ.∸</a> <a id="6433" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="6437" href="Data.Fin.Base.html#6402" class="Bound">j</a><a id="6438" class="Symbol">)</a>
<a id="6440" href="Data.Fin.Base.html#6440" class="Bound">i</a>     <a id="6446" href="Data.Fin.Base.html#6381" class="Function Operator">-</a> <a id="6448" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a>   <a id="6455" class="Symbol">=</a> <a id="6457" href="Data.Fin.Base.html#6440" class="Bound">i</a>
<a id="6459" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="6463" href="Data.Fin.Base.html#6463" class="Bound">i</a> <a id="6465" href="Data.Fin.Base.html#6381" class="Function Operator">-</a> <a id="6467" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="6471" href="Data.Fin.Base.html#6471" class="Bound">j</a>  <a id="6474" class="Symbol">=</a> <a id="6476" href="Data.Fin.Base.html#6463" class="Bound">i</a> <a id="6478" href="Data.Fin.Base.html#6381" class="Function Operator">-</a> <a id="6480" href="Data.Fin.Base.html#6471" class="Bound">j</a>

<a id="6483" class="Comment">-- m ℕ- &quot;i&quot; = &quot;m ∸ i&quot;.</a>

<a id="6507" class="Keyword">infixl</a> <a id="6514" class="Number">6</a> <a id="6516" href="Data.Fin.Base.html#6522" class="Function Operator">_ℕ-_</a>

<a id="_ℕ-_"></a><a id="6522" href="Data.Fin.Base.html#6522" class="Function Operator">_ℕ-_</a> <a id="6527" class="Symbol">:</a> <a id="6529" class="Symbol">(</a><a id="6530" href="Data.Fin.Base.html#6530" class="Bound">n</a> <a id="6532" class="Symbol">:</a> <a id="6534" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="6535" class="Symbol">)</a> <a id="6537" class="Symbol">(</a><a id="6538" href="Data.Fin.Base.html#6538" class="Bound">j</a> <a id="6540" class="Symbol">:</a> <a id="6542" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="6546" class="Symbol">(</a><a id="6547" class="InductiveConstructor">suc</a> <a id="6551" href="Data.Fin.Base.html#6530" class="Bound">n</a><a id="6552" class="Symbol">))</a> <a id="6555" class="Symbol">→</a> <a id="6557" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="6561" class="Symbol">(</a><a id="6562" class="InductiveConstructor">suc</a> <a id="6566" href="Data.Fin.Base.html#6530" class="Bound">n</a> <a id="6568" href="Data.Nat.Base.html#4443" class="Primitive Operator">ℕ.∸</a> <a id="6572" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="6576" href="Data.Fin.Base.html#6538" class="Bound">j</a><a id="6577" class="Symbol">)</a>
<a id="6579" href="Data.Fin.Base.html#6579" class="Bound">n</a>     <a id="6585" href="Data.Fin.Base.html#6522" class="Function Operator">ℕ-</a> <a id="6588" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a>   <a id="6595" class="Symbol">=</a> <a id="6597" href="Data.Fin.Base.html#2051" class="Function">fromℕ</a> <a id="6603" href="Data.Fin.Base.html#6579" class="Bound">n</a>
<a id="6605" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6609" href="Data.Fin.Base.html#6609" class="Bound">n</a> <a id="6611" href="Data.Fin.Base.html#6522" class="Function Operator">ℕ-</a> <a id="6614" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="6618" href="Data.Fin.Base.html#6618" class="Bound">i</a>  <a id="6621" class="Symbol">=</a> <a id="6623" href="Data.Fin.Base.html#6609" class="Bound">n</a> <a id="6625" href="Data.Fin.Base.html#6522" class="Function Operator">ℕ-</a> <a id="6628" href="Data.Fin.Base.html#6618" class="Bound">i</a>

<a id="6631" class="Comment">-- m ℕ-ℕ &quot;i&quot; = m ∸ i.</a>

<a id="6654" class="Keyword">infixl</a> <a id="6661" class="Number">6</a> <a id="6663" href="Data.Fin.Base.html#6670" class="Function Operator">_ℕ-ℕ_</a>

<a id="_ℕ-ℕ_"></a><a id="6670" href="Data.Fin.Base.html#6670" class="Function Operator">_ℕ-ℕ_</a> <a id="6676" class="Symbol">:</a> <a id="6678" class="Symbol">(</a><a id="6679" href="Data.Fin.Base.html#6679" class="Bound">n</a> <a id="6681" class="Symbol">:</a> <a id="6683" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="6684" class="Symbol">)</a> <a id="6686" class="Symbol">→</a> <a id="6688" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="6692" class="Symbol">(</a><a id="6693" class="InductiveConstructor">suc</a> <a id="6697" href="Data.Fin.Base.html#6679" class="Bound">n</a><a id="6698" class="Symbol">)</a> <a id="6700" class="Symbol">→</a> <a id="6702" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
<a id="6704" href="Data.Fin.Base.html#6704" class="Bound">n</a>     <a id="6710" href="Data.Fin.Base.html#6670" class="Function Operator">ℕ-ℕ</a> <a id="6714" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a>   <a id="6721" class="Symbol">=</a> <a id="6723" href="Data.Fin.Base.html#6704" class="Bound">n</a>
<a id="6725" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6729" href="Data.Fin.Base.html#6729" class="Bound">n</a> <a id="6731" href="Data.Fin.Base.html#6670" class="Function Operator">ℕ-ℕ</a> <a id="6735" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="6739" href="Data.Fin.Base.html#6739" class="Bound">i</a>  <a id="6742" class="Symbol">=</a> <a id="6744" href="Data.Fin.Base.html#6729" class="Bound">n</a> <a id="6746" href="Data.Fin.Base.html#6670" class="Function Operator">ℕ-ℕ</a> <a id="6750" href="Data.Fin.Base.html#6739" class="Bound">i</a>

<a id="6753" class="Comment">-- pred &quot;i&quot; = &quot;pred i&quot;.</a>

<a id="pred"></a><a id="6778" href="Data.Fin.Base.html#6778" class="Function">pred</a> <a id="6783" class="Symbol">:</a> <a id="6785" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="6789" href="Data.Fin.Base.html#995" class="Generalizable">n</a> <a id="6791" class="Symbol">→</a> <a id="6793" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="6797" href="Data.Fin.Base.html#995" class="Generalizable">n</a>
<a id="6799" href="Data.Fin.Base.html#6778" class="Function">pred</a> <a id="6804" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a>    <a id="6812" class="Symbol">=</a> <a id="6814" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a>
<a id="6819" href="Data.Fin.Base.html#6778" class="Function">pred</a> <a id="6824" class="Symbol">(</a><a id="6825" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="6829" href="Data.Fin.Base.html#6829" class="Bound">i</a><a id="6830" class="Symbol">)</a> <a id="6832" class="Symbol">=</a> <a id="6834" href="Data.Fin.Base.html#3282" class="Function">inject₁</a> <a id="6842" href="Data.Fin.Base.html#6829" class="Bound">i</a>

<a id="6845" class="Comment">-- opposite &quot;i&quot; = &quot;n - i&quot; (i.e. the additive inverse).</a>

<a id="opposite"></a><a id="6901" href="Data.Fin.Base.html#6901" class="Function">opposite</a> <a id="6910" class="Symbol">:</a> <a id="6912" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="6916" href="Data.Fin.Base.html#995" class="Generalizable">n</a> <a id="6918" class="Symbol">→</a> <a id="6920" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="6924" href="Data.Fin.Base.html#995" class="Generalizable">n</a>
<a id="6926" href="Data.Fin.Base.html#6901" class="Function">opposite</a> <a id="6935" class="Symbol">{</a><a id="6936" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6940" href="Data.Fin.Base.html#6940" class="Bound">n</a><a id="6941" class="Symbol">}</a> <a id="6943" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a>    <a id="6951" class="Symbol">=</a> <a id="6953" href="Data.Fin.Base.html#2051" class="Function">fromℕ</a> <a id="6959" href="Data.Fin.Base.html#6940" class="Bound">n</a>
<a id="6961" href="Data.Fin.Base.html#6901" class="Function">opposite</a> <a id="6970" class="Symbol">{</a><a id="6971" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6975" href="Data.Fin.Base.html#6975" class="Bound">n</a><a id="6976" class="Symbol">}</a> <a id="6978" class="Symbol">(</a><a id="6979" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="6983" href="Data.Fin.Base.html#6983" class="Bound">i</a><a id="6984" class="Symbol">)</a> <a id="6986" class="Symbol">=</a> <a id="6988" href="Data.Fin.Base.html#3282" class="Function">inject₁</a> <a id="6996" class="Symbol">(</a><a id="6997" href="Data.Fin.Base.html#6901" class="Function">opposite</a> <a id="7006" href="Data.Fin.Base.html#6983" class="Bound">i</a><a id="7007" class="Symbol">)</a>

<a id="7010" class="Comment">-- The function f(i,j) = if j&gt;i then j-1 else j</a>
<a id="7058" class="Comment">-- This is a variant of the thick function from Conor</a>
<a id="7112" class="Comment">-- McBride&#39;s &quot;First-order unification by structural recursion&quot;.</a>

<a id="punchOut"></a><a id="7177" href="Data.Fin.Base.html#7177" class="Function">punchOut</a> <a id="7186" class="Symbol">:</a> <a id="7188" class="Symbol">∀</a> <a id="7190" class="Symbol">{</a><a id="7191" href="Data.Fin.Base.html#7191" class="Bound">i</a> <a id="7193" href="Data.Fin.Base.html#7193" class="Bound">j</a> <a id="7195" class="Symbol">:</a> <a id="7197" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="7201" class="Symbol">(</a><a id="7202" class="InductiveConstructor">suc</a> <a id="7206" href="Data.Fin.Base.html#995" class="Generalizable">n</a><a id="7207" class="Symbol">)}</a> <a id="7210" class="Symbol">→</a> <a id="7212" href="Data.Fin.Base.html#7191" class="Bound">i</a> <a id="7214" href="Relation.Binary.PropositionalEquality.Core.html#1064" class="Function Operator">≢</a> <a id="7216" href="Data.Fin.Base.html#7193" class="Bound">j</a> <a id="7218" class="Symbol">→</a> <a id="7220" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="7224" href="Data.Fin.Base.html#995" class="Generalizable">n</a>
<a id="7226" href="Data.Fin.Base.html#7177" class="Function">punchOut</a> <a id="7235" class="Symbol">{_}</a>     <a id="7243" class="Symbol">{</a><a id="7244" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a><a id="7248" class="Symbol">}</a>   <a id="7252" class="Symbol">{</a><a id="7253" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a><a id="7257" class="Symbol">}</a>  <a id="7260" href="Data.Fin.Base.html#7260" class="Bound">i≢j</a> <a id="7264" class="Symbol">=</a> <a id="7266" href="Relation.Binary.PropositionalEquality.Core.html#2837" class="Function">¬[x≢x]</a> <a id="7273" href="Data.Fin.Base.html#7260" class="Bound">i≢j</a>
<a id="7277" href="Data.Fin.Base.html#7177" class="Function">punchOut</a> <a id="7286" class="Symbol">{_}</a>     <a id="7294" class="Symbol">{</a><a id="7295" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a><a id="7299" class="Symbol">}</a>   <a id="7303" class="Symbol">{</a><a id="7304" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="7308" href="Data.Fin.Base.html#7308" class="Bound">j</a><a id="7309" class="Symbol">}</a> <a id="7311" class="Symbol">_</a>   <a id="7315" class="Symbol">=</a> <a id="7317" href="Data.Fin.Base.html#7308" class="Bound">j</a>
<a id="7319" href="Data.Fin.Base.html#7177" class="Function">punchOut</a> <a id="7328" class="Symbol">{</a><a id="7329" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7333" class="Symbol">_}</a> <a id="7336" class="Symbol">{</a><a id="7337" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="7341" href="Data.Fin.Base.html#7341" class="Bound">i</a><a id="7342" class="Symbol">}</a>  <a id="7345" class="Symbol">{</a><a id="7346" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a><a id="7350" class="Symbol">}</a>  <a id="7353" class="Symbol">_</a>   <a id="7357" class="Symbol">=</a> <a id="7359" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a>
<a id="7364" href="Data.Fin.Base.html#7177" class="Function">punchOut</a> <a id="7373" class="Symbol">{</a><a id="7374" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7378" class="Symbol">_}</a> <a id="7381" class="Symbol">{</a><a id="7382" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="7386" href="Data.Fin.Base.html#7386" class="Bound">i</a><a id="7387" class="Symbol">}</a>  <a id="7390" class="Symbol">{</a><a id="7391" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="7395" href="Data.Fin.Base.html#7395" class="Bound">j</a><a id="7396" class="Symbol">}</a> <a id="7398" href="Data.Fin.Base.html#7398" class="Bound">i≢j</a> <a id="7402" class="Symbol">=</a> <a id="7404" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="7408" class="Symbol">(</a><a id="7409" href="Data.Fin.Base.html#7177" class="Function">punchOut</a> <a id="7418" class="Symbol">(</a><a id="7419" href="Data.Fin.Base.html#7398" class="Bound">i≢j</a> <a id="7423" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="7425" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="7430" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a><a id="7433" class="Symbol">))</a>

<a id="7437" class="Comment">-- The function f(i,j) = if j≥i then j+1 else j</a>

<a id="punchIn"></a><a id="7486" href="Data.Fin.Base.html#7486" class="Function">punchIn</a> <a id="7494" class="Symbol">:</a> <a id="7496" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="7500" class="Symbol">(</a><a id="7501" class="InductiveConstructor">suc</a> <a id="7505" href="Data.Fin.Base.html#995" class="Generalizable">n</a><a id="7506" class="Symbol">)</a> <a id="7508" class="Symbol">→</a> <a id="7510" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="7514" href="Data.Fin.Base.html#995" class="Generalizable">n</a> <a id="7516" class="Symbol">→</a> <a id="7518" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="7522" class="Symbol">(</a><a id="7523" class="InductiveConstructor">suc</a> <a id="7527" href="Data.Fin.Base.html#995" class="Generalizable">n</a><a id="7528" class="Symbol">)</a>
<a id="7530" href="Data.Fin.Base.html#7486" class="Function">punchIn</a> <a id="7538" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a>    <a id="7546" href="Data.Fin.Base.html#7546" class="Bound">j</a>       <a id="7554" class="Symbol">=</a> <a id="7556" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="7560" href="Data.Fin.Base.html#7546" class="Bound">j</a>
<a id="7562" href="Data.Fin.Base.html#7486" class="Function">punchIn</a> <a id="7570" class="Symbol">(</a><a id="7571" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="7575" href="Data.Fin.Base.html#7575" class="Bound">i</a><a id="7576" class="Symbol">)</a> <a id="7578" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a>    <a id="7586" class="Symbol">=</a> <a id="7588" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a>
<a id="7593" href="Data.Fin.Base.html#7486" class="Function">punchIn</a> <a id="7601" class="Symbol">(</a><a id="7602" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="7606" href="Data.Fin.Base.html#7606" class="Bound">i</a><a id="7607" class="Symbol">)</a> <a id="7609" class="Symbol">(</a><a id="7610" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="7614" href="Data.Fin.Base.html#7614" class="Bound">j</a><a id="7615" class="Symbol">)</a> <a id="7617" class="Symbol">=</a> <a id="7619" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="7623" class="Symbol">(</a><a id="7624" href="Data.Fin.Base.html#7486" class="Function">punchIn</a> <a id="7632" href="Data.Fin.Base.html#7606" class="Bound">i</a> <a id="7634" href="Data.Fin.Base.html#7614" class="Bound">j</a><a id="7635" class="Symbol">)</a>

<a id="7638" class="Comment">-- The function f(i,j) such that f(i,j) = if j≤i then j else j-1</a>

<a id="pinch"></a><a id="7704" href="Data.Fin.Base.html#7704" class="Function">pinch</a> <a id="7710" class="Symbol">:</a> <a id="7712" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="7716" href="Data.Fin.Base.html#995" class="Generalizable">n</a> <a id="7718" class="Symbol">→</a> <a id="7720" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="7724" class="Symbol">(</a><a id="7725" class="InductiveConstructor">suc</a> <a id="7729" href="Data.Fin.Base.html#995" class="Generalizable">n</a><a id="7730" class="Symbol">)</a> <a id="7732" class="Symbol">→</a> <a id="7734" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="7738" href="Data.Fin.Base.html#995" class="Generalizable">n</a>
<a id="7740" href="Data.Fin.Base.html#7704" class="Function">pinch</a> <a id="7746" class="Symbol">{</a><a id="7747" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7751" href="Data.Fin.Base.html#7751" class="Bound">n</a><a id="7752" class="Symbol">}</a> <a id="7754" class="Symbol">_</a>       <a id="7762" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a>    <a id="7770" class="Symbol">=</a> <a id="7772" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a>
<a id="7777" href="Data.Fin.Base.html#7704" class="Function">pinch</a> <a id="7783" class="Symbol">{</a><a id="7784" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7788" href="Data.Fin.Base.html#7788" class="Bound">n</a><a id="7789" class="Symbol">}</a> <a id="7791" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a>    <a id="7799" class="Symbol">(</a><a id="7800" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="7804" href="Data.Fin.Base.html#7804" class="Bound">j</a><a id="7805" class="Symbol">)</a> <a id="7807" class="Symbol">=</a> <a id="7809" href="Data.Fin.Base.html#7804" class="Bound">j</a>
<a id="7811" href="Data.Fin.Base.html#7704" class="Function">pinch</a> <a id="7817" class="Symbol">{</a><a id="7818" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7822" href="Data.Fin.Base.html#7822" class="Bound">n</a><a id="7823" class="Symbol">}</a> <a id="7825" class="Symbol">(</a><a id="7826" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="7830" href="Data.Fin.Base.html#7830" class="Bound">i</a><a id="7831" class="Symbol">)</a> <a id="7833" class="Symbol">(</a><a id="7834" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="7838" href="Data.Fin.Base.html#7838" class="Bound">j</a><a id="7839" class="Symbol">)</a> <a id="7841" class="Symbol">=</a> <a id="7843" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="7847" class="Symbol">(</a><a id="7848" href="Data.Fin.Base.html#7704" class="Function">pinch</a> <a id="7854" href="Data.Fin.Base.html#7830" class="Bound">i</a> <a id="7856" href="Data.Fin.Base.html#7838" class="Bound">j</a><a id="7857" class="Symbol">)</a>

<a id="7860" class="Comment">------------------------------------------------------------------------</a>
<a id="7933" class="Comment">-- Order relations</a>

<a id="7953" class="Keyword">infix</a> <a id="7959" class="Number">4</a> <a id="7961" href="Data.Fin.Base.html#7986" class="Function Operator">_≤_</a> <a id="7965" href="Data.Fin.Base.html#8029" class="Function Operator">_≥_</a> <a id="7969" href="Data.Fin.Base.html#8072" class="Function Operator">_&lt;_</a> <a id="7973" href="Data.Fin.Base.html#8115" class="Function Operator">_&gt;_</a> <a id="7977" href="Data.Fin.Base.html#8158" class="Function Operator">_≰_</a> <a id="7981" href="Data.Fin.Base.html#8206" class="Function Operator">_≮_</a>

<a id="_≤_"></a><a id="7986" href="Data.Fin.Base.html#7986" class="Function Operator">_≤_</a> <a id="7990" class="Symbol">:</a> <a id="7992" href="Relation.Binary.Indexed.Heterogeneous.Core.html#806" class="Function">IRel</a> <a id="7997" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="8001" href="Level.html#521" class="Function">0ℓ</a>
<a id="8004" href="Data.Fin.Base.html#8004" class="Bound">i</a> <a id="8006" href="Data.Fin.Base.html#7986" class="Function Operator">≤</a> <a id="8008" href="Data.Fin.Base.html#8008" class="Bound">j</a> <a id="8010" class="Symbol">=</a> <a id="8012" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="8016" href="Data.Fin.Base.html#8004" class="Bound">i</a> <a id="8018" href="Data.Nat.Base.html#1690" class="Datatype Operator">ℕ.≤</a> <a id="8022" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="8026" href="Data.Fin.Base.html#8008" class="Bound">j</a>

<a id="_≥_"></a><a id="8029" href="Data.Fin.Base.html#8029" class="Function Operator">_≥_</a> <a id="8033" class="Symbol">:</a> <a id="8035" href="Relation.Binary.Indexed.Heterogeneous.Core.html#806" class="Function">IRel</a> <a id="8040" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="8044" href="Level.html#521" class="Function">0ℓ</a>
<a id="8047" href="Data.Fin.Base.html#8047" class="Bound">i</a> <a id="8049" href="Data.Fin.Base.html#8029" class="Function Operator">≥</a> <a id="8051" href="Data.Fin.Base.html#8051" class="Bound">j</a> <a id="8053" class="Symbol">=</a> <a id="8055" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="8059" href="Data.Fin.Base.html#8047" class="Bound">i</a> <a id="8061" href="Data.Nat.Base.html#2258" class="Function Operator">ℕ.≥</a> <a id="8065" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="8069" href="Data.Fin.Base.html#8051" class="Bound">j</a>

<a id="_&lt;_"></a><a id="8072" href="Data.Fin.Base.html#8072" class="Function Operator">_&lt;_</a> <a id="8076" class="Symbol">:</a> <a id="8078" href="Relation.Binary.Indexed.Heterogeneous.Core.html#806" class="Function">IRel</a> <a id="8083" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="8087" href="Level.html#521" class="Function">0ℓ</a>
<a id="8090" href="Data.Fin.Base.html#8090" class="Bound">i</a> <a id="8092" href="Data.Fin.Base.html#8072" class="Function Operator">&lt;</a> <a id="8094" href="Data.Fin.Base.html#8094" class="Bound">j</a> <a id="8096" class="Symbol">=</a> <a id="8098" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="8102" href="Data.Fin.Base.html#8090" class="Bound">i</a> <a id="8104" href="Data.Nat.Base.html#1800" class="Function Operator">ℕ.&lt;</a> <a id="8108" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="8112" href="Data.Fin.Base.html#8094" class="Bound">j</a>

<a id="_&gt;_"></a><a id="8115" href="Data.Fin.Base.html#8115" class="Function Operator">_&gt;_</a> <a id="8119" class="Symbol">:</a> <a id="8121" href="Relation.Binary.Indexed.Heterogeneous.Core.html#806" class="Function">IRel</a> <a id="8126" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="8130" href="Level.html#521" class="Function">0ℓ</a>
<a id="8133" href="Data.Fin.Base.html#8133" class="Bound">i</a> <a id="8135" href="Data.Fin.Base.html#8115" class="Function Operator">&gt;</a> <a id="8137" href="Data.Fin.Base.html#8137" class="Bound">j</a> <a id="8139" class="Symbol">=</a> <a id="8141" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="8145" href="Data.Fin.Base.html#8133" class="Bound">i</a> <a id="8147" href="Data.Nat.Base.html#2288" class="Function Operator">ℕ.&gt;</a> <a id="8151" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="8155" href="Data.Fin.Base.html#8137" class="Bound">j</a>

<a id="_≰_"></a><a id="8158" href="Data.Fin.Base.html#8158" class="Function Operator">_≰_</a> <a id="8162" class="Symbol">:</a> <a id="8164" class="Symbol">∀</a> <a id="8166" class="Symbol">{</a><a id="8167" href="Data.Fin.Base.html#8167" class="Bound">n</a><a id="8168" class="Symbol">}</a> <a id="8170" class="Symbol">→</a> <a id="8172" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="8176" class="Symbol">(</a><a id="8177" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="8181" href="Data.Fin.Base.html#8167" class="Bound">n</a><a id="8182" class="Symbol">)</a> <a id="8184" href="Level.html#521" class="Function">0ℓ</a>
<a id="8187" href="Data.Fin.Base.html#8187" class="Bound">i</a> <a id="8189" href="Data.Fin.Base.html#8158" class="Function Operator">≰</a> <a id="8191" href="Data.Fin.Base.html#8191" class="Bound">j</a> <a id="8193" class="Symbol">=</a> <a id="8195" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬</a> <a id="8197" class="Symbol">(</a><a id="8198" href="Data.Fin.Base.html#8187" class="Bound">i</a> <a id="8200" href="Data.Fin.Base.html#7986" class="Function Operator">≤</a> <a id="8202" href="Data.Fin.Base.html#8191" class="Bound">j</a><a id="8203" class="Symbol">)</a>

<a id="_≮_"></a><a id="8206" href="Data.Fin.Base.html#8206" class="Function Operator">_≮_</a> <a id="8210" class="Symbol">:</a> <a id="8212" class="Symbol">∀</a> <a id="8214" class="Symbol">{</a><a id="8215" href="Data.Fin.Base.html#8215" class="Bound">n</a><a id="8216" class="Symbol">}</a> <a id="8218" class="Symbol">→</a> <a id="8220" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="8224" class="Symbol">(</a><a id="8225" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="8229" href="Data.Fin.Base.html#8215" class="Bound">n</a><a id="8230" class="Symbol">)</a> <a id="8232" href="Level.html#521" class="Function">0ℓ</a>
<a id="8235" href="Data.Fin.Base.html#8235" class="Bound">i</a> <a id="8237" href="Data.Fin.Base.html#8206" class="Function Operator">≮</a> <a id="8239" href="Data.Fin.Base.html#8239" class="Bound">j</a> <a id="8241" class="Symbol">=</a> <a id="8243" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬</a> <a id="8245" class="Symbol">(</a><a id="8246" href="Data.Fin.Base.html#8235" class="Bound">i</a> <a id="8248" href="Data.Fin.Base.html#8072" class="Function Operator">&lt;</a> <a id="8250" href="Data.Fin.Base.html#8239" class="Bound">j</a><a id="8251" class="Symbol">)</a>

<a id="8254" class="Comment">------------------------------------------------------------------------</a>
<a id="8327" class="Comment">-- An ordering view.</a>

<a id="8349" class="Keyword">data</a> <a id="Ordering"></a><a id="8354" href="Data.Fin.Base.html#8354" class="Datatype">Ordering</a> <a id="8363" class="Symbol">{</a><a id="8364" href="Data.Fin.Base.html#8364" class="Bound">n</a> <a id="8366" class="Symbol">:</a> <a id="8368" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="8369" class="Symbol">}</a> <a id="8371" class="Symbol">:</a> <a id="8373" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="8377" href="Data.Fin.Base.html#8364" class="Bound">n</a> <a id="8379" class="Symbol">→</a> <a id="8381" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="8385" href="Data.Fin.Base.html#8364" class="Bound">n</a> <a id="8387" class="Symbol">→</a> <a id="8389" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="8393" class="Keyword">where</a>
  <a id="Ordering.less"></a><a id="8401" href="Data.Fin.Base.html#8401" class="InductiveConstructor">less</a>    <a id="8409" class="Symbol">:</a> <a id="8411" class="Symbol">∀</a> <a id="8413" href="Data.Fin.Base.html#8413" class="Bound">greatest</a> <a id="8422" class="Symbol">(</a><a id="8423" href="Data.Fin.Base.html#8423" class="Bound">least</a> <a id="8429" class="Symbol">:</a> <a id="8431" href="Data.Fin.Base.html#1328" class="Function">Fin′</a> <a id="8436" href="Data.Fin.Base.html#8413" class="Bound">greatest</a><a id="8444" class="Symbol">)</a> <a id="8446" class="Symbol">→</a>
            <a id="8460" href="Data.Fin.Base.html#8354" class="Datatype">Ordering</a> <a id="8469" class="Symbol">(</a><a id="8470" href="Data.Fin.Base.html#3010" class="Function">inject</a> <a id="8477" href="Data.Fin.Base.html#8423" class="Bound">least</a><a id="8482" class="Symbol">)</a> <a id="8484" href="Data.Fin.Base.html#8413" class="Bound">greatest</a>
  <a id="Ordering.equal"></a><a id="8495" href="Data.Fin.Base.html#8495" class="InductiveConstructor">equal</a>   <a id="8503" class="Symbol">:</a> <a id="8505" class="Symbol">∀</a> <a id="8507" href="Data.Fin.Base.html#8507" class="Bound">i</a> <a id="8509" class="Symbol">→</a> <a id="8511" href="Data.Fin.Base.html#8354" class="Datatype">Ordering</a> <a id="8520" href="Data.Fin.Base.html#8507" class="Bound">i</a> <a id="8522" href="Data.Fin.Base.html#8507" class="Bound">i</a>
  <a id="Ordering.greater"></a><a id="8526" href="Data.Fin.Base.html#8526" class="InductiveConstructor">greater</a> <a id="8534" class="Symbol">:</a> <a id="8536" class="Symbol">∀</a> <a id="8538" href="Data.Fin.Base.html#8538" class="Bound">greatest</a> <a id="8547" class="Symbol">(</a><a id="8548" href="Data.Fin.Base.html#8548" class="Bound">least</a> <a id="8554" class="Symbol">:</a> <a id="8556" href="Data.Fin.Base.html#1328" class="Function">Fin′</a> <a id="8561" href="Data.Fin.Base.html#8538" class="Bound">greatest</a><a id="8569" class="Symbol">)</a> <a id="8571" class="Symbol">→</a>
            <a id="8585" href="Data.Fin.Base.html#8354" class="Datatype">Ordering</a> <a id="8594" href="Data.Fin.Base.html#8538" class="Bound">greatest</a> <a id="8603" class="Symbol">(</a><a id="8604" href="Data.Fin.Base.html#3010" class="Function">inject</a> <a id="8611" href="Data.Fin.Base.html#8548" class="Bound">least</a><a id="8616" class="Symbol">)</a>

<a id="compare"></a><a id="8619" href="Data.Fin.Base.html#8619" class="Function">compare</a> <a id="8627" class="Symbol">:</a> <a id="8629" class="Symbol">∀</a> <a id="8631" class="Symbol">(</a><a id="8632" href="Data.Fin.Base.html#8632" class="Bound">i</a> <a id="8634" href="Data.Fin.Base.html#8634" class="Bound">j</a> <a id="8636" class="Symbol">:</a> <a id="8638" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="8642" href="Data.Fin.Base.html#995" class="Generalizable">n</a><a id="8643" class="Symbol">)</a> <a id="8645" class="Symbol">→</a> <a id="8647" href="Data.Fin.Base.html#8354" class="Datatype">Ordering</a> <a id="8656" href="Data.Fin.Base.html#8632" class="Bound">i</a> <a id="8658" href="Data.Fin.Base.html#8634" class="Bound">j</a>
<a id="8660" href="Data.Fin.Base.html#8619" class="Function">compare</a> <a id="8668" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a>    <a id="8676" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a>    <a id="8684" class="Symbol">=</a> <a id="8686" href="Data.Fin.Base.html#8495" class="InductiveConstructor">equal</a>   <a id="8694" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a>
<a id="8699" href="Data.Fin.Base.html#8619" class="Function">compare</a> <a id="8707" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a>    <a id="8715" class="Symbol">(</a><a id="8716" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="8720" href="Data.Fin.Base.html#8720" class="Bound">j</a><a id="8721" class="Symbol">)</a> <a id="8723" class="Symbol">=</a> <a id="8725" href="Data.Fin.Base.html#8401" class="InductiveConstructor">less</a>    <a id="8733" class="Symbol">(</a><a id="8734" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="8738" href="Data.Fin.Base.html#8720" class="Bound">j</a><a id="8739" class="Symbol">)</a> <a id="8741" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a>
<a id="8746" href="Data.Fin.Base.html#8619" class="Function">compare</a> <a id="8754" class="Symbol">(</a><a id="8755" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="8759" href="Data.Fin.Base.html#8759" class="Bound">i</a><a id="8760" class="Symbol">)</a> <a id="8762" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a>    <a id="8770" class="Symbol">=</a> <a id="8772" href="Data.Fin.Base.html#8526" class="InductiveConstructor">greater</a> <a id="8780" class="Symbol">(</a><a id="8781" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="8785" href="Data.Fin.Base.html#8759" class="Bound">i</a><a id="8786" class="Symbol">)</a> <a id="8788" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a>
<a id="8793" href="Data.Fin.Base.html#8619" class="Function">compare</a> <a id="8801" class="Symbol">(</a><a id="8802" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="8806" href="Data.Fin.Base.html#8806" class="Bound">i</a><a id="8807" class="Symbol">)</a> <a id="8809" class="Symbol">(</a><a id="8810" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="8814" href="Data.Fin.Base.html#8814" class="Bound">j</a><a id="8815" class="Symbol">)</a> <a id="8817" class="Keyword">with</a> <a id="8822" href="Data.Fin.Base.html#8619" class="Function">compare</a> <a id="8830" href="Data.Fin.Base.html#8806" class="Bound">i</a> <a id="8832" href="Data.Fin.Base.html#8814" class="Bound">j</a>
<a id="8834" class="Symbol">...</a> <a id="8838" class="Symbol">|</a> <a id="8840" href="Data.Fin.Base.html#8401" class="InductiveConstructor">less</a>    <a id="8848" href="Data.Fin.Base.html#8848" class="Bound">greatest</a> <a id="8857" href="Data.Fin.Base.html#8857" class="Bound">least</a> <a id="8863" class="Symbol">=</a> <a id="8865" href="Data.Fin.Base.html#8401" class="InductiveConstructor">less</a>    <a id="8873" class="Symbol">(</a><a id="8874" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="8878" href="Data.Fin.Base.html#8848" class="Bound">greatest</a><a id="8886" class="Symbol">)</a> <a id="8888" class="Symbol">(</a><a id="8889" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="8893" href="Data.Fin.Base.html#8857" class="Bound">least</a><a id="8898" class="Symbol">)</a>
<a id="8900" class="Symbol">...</a> <a id="8904" class="Symbol">|</a> <a id="8906" href="Data.Fin.Base.html#8526" class="InductiveConstructor">greater</a> <a id="8914" href="Data.Fin.Base.html#8914" class="Bound">greatest</a> <a id="8923" href="Data.Fin.Base.html#8923" class="Bound">least</a> <a id="8929" class="Symbol">=</a> <a id="8931" href="Data.Fin.Base.html#8526" class="InductiveConstructor">greater</a> <a id="8939" class="Symbol">(</a><a id="8940" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="8944" href="Data.Fin.Base.html#8914" class="Bound">greatest</a><a id="8952" class="Symbol">)</a> <a id="8954" class="Symbol">(</a><a id="8955" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="8959" href="Data.Fin.Base.html#8923" class="Bound">least</a><a id="8964" class="Symbol">)</a>
<a id="8966" class="Symbol">...</a> <a id="8970" class="Symbol">|</a> <a id="8972" href="Data.Fin.Base.html#8495" class="InductiveConstructor">equal</a>   <a id="8980" href="Data.Fin.Base.html#8980" class="Bound">i</a>              <a id="8995" class="Symbol">=</a> <a id="8997" href="Data.Fin.Base.html#8495" class="InductiveConstructor">equal</a>   <a id="9005" class="Symbol">(</a><a id="9006" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="9010" href="Data.Fin.Base.html#8980" class="Bound">i</a><a id="9011" class="Symbol">)</a>


<a id="9015" class="Comment">------------------------------------------------------------------------</a>
<a id="9088" class="Comment">-- DEPRECATED NAMES</a>
<a id="9108" class="Comment">------------------------------------------------------------------------</a>
<a id="9181" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="9252" class="Comment">-- not guaranteed.</a>

<a id="9272" class="Comment">-- Version 2.0</a>

<a id="raise"></a><a id="9288" href="Data.Fin.Base.html#9288" class="Function">raise</a> <a id="9294" class="Symbol">=</a> <a id="9296" href="Data.Fin.Base.html#2726" class="Function Operator">_↑ʳ_</a>
<a id="9301" class="Symbol">{-#</a> <a id="9305" class="Keyword">WARNING_ON_USAGE</a> <a id="9322" class="Pragma">raise</a>
<a id="9328" class="String">&quot;Warning: raise was deprecated in v2.0.
Please use _↑ʳ_ instead.&quot;</a>
<a id="9394" class="Symbol">#-}</a>
<a id="inject+"></a><a id="9398" href="Data.Fin.Base.html#9398" class="Function">inject+</a> <a id="9406" class="Symbol">:</a> <a id="9408" class="Symbol">∀</a> <a id="9410" class="Symbol">{</a><a id="9411" href="Data.Fin.Base.html#9411" class="Bound">m</a><a id="9412" class="Symbol">}</a> <a id="9414" href="Data.Fin.Base.html#9414" class="Bound">n</a> <a id="9416" class="Symbol">→</a> <a id="9418" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="9422" href="Data.Fin.Base.html#9411" class="Bound">m</a> <a id="9424" class="Symbol">→</a> <a id="9426" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="9430" class="Symbol">(</a><a id="9431" href="Data.Fin.Base.html#9411" class="Bound">m</a> <a id="9433" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="9437" href="Data.Fin.Base.html#9414" class="Bound">n</a><a id="9438" class="Symbol">)</a>
<a id="9440" href="Data.Fin.Base.html#9398" class="Function">inject+</a> <a id="9448" href="Data.Fin.Base.html#9448" class="Bound">n</a> <a id="9450" href="Data.Fin.Base.html#9450" class="Bound">i</a> <a id="9452" class="Symbol">=</a> <a id="9454" href="Data.Fin.Base.html#9450" class="Bound">i</a> <a id="9456" href="Data.Fin.Base.html#2559" class="Function Operator">↑ˡ</a> <a id="9459" href="Data.Fin.Base.html#9448" class="Bound">n</a>
<a id="9461" class="Symbol">{-#</a> <a id="9465" class="Keyword">WARNING_ON_USAGE</a> <a id="9482" class="Pragma">inject+</a>
<a id="9490" class="String">&quot;Warning: inject+ was deprecated in v2.0.
Please use _↑ˡ_ instead.
NB argument order has been flipped:
the left-hand argument is the Fin m
the right-hand is the Nat index increment.&quot;</a>
<a id="9673" class="Symbol">#-}</a>

<a id="9678" class="Keyword">data</a> <a id="_≺_"></a><a id="9683" href="Data.Fin.Base.html#9683" class="Datatype Operator">_≺_</a> <a id="9687" class="Symbol">:</a> <a id="9689" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="9691" class="Symbol">→</a> <a id="9693" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="9695" class="Symbol">→</a> <a id="9697" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="9701" class="Keyword">where</a>
  <a id="_≺_._≻toℕ_"></a><a id="9709" href="Data.Fin.Base.html#9709" class="InductiveConstructor Operator">_≻toℕ_</a> <a id="9716" class="Symbol">:</a> <a id="9718" class="Symbol">∀</a> <a id="9720" href="Data.Fin.Base.html#9720" class="Bound">n</a> <a id="9722" class="Symbol">(</a><a id="9723" href="Data.Fin.Base.html#9723" class="Bound">i</a> <a id="9725" class="Symbol">:</a> <a id="9727" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="9731" href="Data.Fin.Base.html#9720" class="Bound">n</a><a id="9732" class="Symbol">)</a> <a id="9734" class="Symbol">→</a> <a id="9736" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="9740" href="Data.Fin.Base.html#9723" class="Bound">i</a> <a id="9742" href="Data.Fin.Base.html#9683" class="Datatype Operator">≺</a> <a id="9744" href="Data.Fin.Base.html#9720" class="Bound">n</a>

<a id="9747" class="Symbol">{-#</a> <a id="9751" class="Keyword">WARNING_ON_USAGE</a> <a id="9768" class="Pragma">_≺_</a>
<a id="9772" class="String">&quot;Warning: _≺_ was deprecated in v2.0.
Please use equivalent relation _&lt;_ instead.&quot;</a>
<a id="9855" class="Symbol">#-}</a>
<a id="9859" class="Symbol">{-#</a> <a id="9863" class="Keyword">WARNING_ON_USAGE</a> <a id="9880" class="Pragma">_≻toℕ_</a>
<a id="9887" class="String">&quot;Warning: _≻toℕ_ was deprecated in v2.0.
Please use toℕ&lt;n from Data.Fin.Properties instead.&quot;</a>
<a id="9980" class="Symbol">#-}</a>
</pre></body></html>

==> anc/html/Data.Fin.Patterns.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Fin.Patterns</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Patterns for Fin</a>
<a id="126" class="Comment">------------------------------------------------------------------------</a>

<a id="200" class="Symbol">{-#</a> <a id="204" class="Keyword">OPTIONS</a> <a id="212" class="Pragma">--cubical-compatible</a> <a id="233" class="Pragma">--safe</a> <a id="240" class="Symbol">#-}</a>

<a id="245" class="Keyword">module</a> <a id="252" href="Data.Fin.Patterns.html" class="Module">Data.Fin.Patterns</a> <a id="270" class="Keyword">where</a>

<a id="277" class="Keyword">open</a> <a id="282" class="Keyword">import</a> <a id="289" href="Data.Fin.Base.html" class="Module">Data.Fin.Base</a> <a id="303" class="Keyword">using</a> <a id="309" class="Symbol">(</a><a id="310" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a><a id="313" class="Symbol">;</a> <a id="315" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a><a id="319" class="Symbol">;</a> <a id="321" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a><a id="324" class="Symbol">)</a>

<a id="327" class="Comment">------------------------------------------------------------------------</a>
<a id="400" class="Comment">-- Constants</a>

<a id="414" class="Keyword">pattern</a> <a id="0F"></a><a id="422" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a> <a id="425" class="Symbol">=</a> <a id="427" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a>
<a id="432" class="Keyword">pattern</a> <a id="1F"></a><a id="440" href="Data.Fin.Patterns.html#440" class="InductiveConstructor">1F</a> <a id="443" class="Symbol">=</a> <a id="445" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="449" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a>
<a id="452" class="Keyword">pattern</a> <a id="2F"></a><a id="460" href="Data.Fin.Patterns.html#460" class="InductiveConstructor">2F</a> <a id="463" class="Symbol">=</a> <a id="465" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="469" href="Data.Fin.Patterns.html#440" class="InductiveConstructor">1F</a>
<a id="472" class="Keyword">pattern</a> <a id="3F"></a><a id="480" href="Data.Fin.Patterns.html#480" class="InductiveConstructor">3F</a> <a id="483" class="Symbol">=</a> <a id="485" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="489" href="Data.Fin.Patterns.html#460" class="InductiveConstructor">2F</a>
<a id="492" class="Keyword">pattern</a> <a id="4F"></a><a id="500" href="Data.Fin.Patterns.html#500" class="InductiveConstructor">4F</a> <a id="503" class="Symbol">=</a> <a id="505" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="509" href="Data.Fin.Patterns.html#480" class="InductiveConstructor">3F</a>
<a id="512" class="Keyword">pattern</a> <a id="5F"></a><a id="520" href="Data.Fin.Patterns.html#520" class="InductiveConstructor">5F</a> <a id="523" class="Symbol">=</a> <a id="525" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="529" href="Data.Fin.Patterns.html#500" class="InductiveConstructor">4F</a>
<a id="532" class="Keyword">pattern</a> <a id="6F"></a><a id="540" href="Data.Fin.Patterns.html#540" class="InductiveConstructor">6F</a> <a id="543" class="Symbol">=</a> <a id="545" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="549" href="Data.Fin.Patterns.html#520" class="InductiveConstructor">5F</a>
<a id="552" class="Keyword">pattern</a> <a id="7F"></a><a id="560" href="Data.Fin.Patterns.html#560" class="InductiveConstructor">7F</a> <a id="563" class="Symbol">=</a> <a id="565" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="569" href="Data.Fin.Patterns.html#540" class="InductiveConstructor">6F</a>
<a id="572" class="Keyword">pattern</a> <a id="8F"></a><a id="580" href="Data.Fin.Patterns.html#580" class="InductiveConstructor">8F</a> <a id="583" class="Symbol">=</a> <a id="585" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="589" href="Data.Fin.Patterns.html#560" class="InductiveConstructor">7F</a>
<a id="592" class="Keyword">pattern</a> <a id="9F"></a><a id="600" href="Data.Fin.Patterns.html#600" class="InductiveConstructor">9F</a> <a id="603" class="Symbol">=</a> <a id="605" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="609" href="Data.Fin.Patterns.html#580" class="InductiveConstructor">8F</a>
</pre></body></html>

==> anc/html/Data.Fin.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Fin.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Properties related to Fin, and operations making use of these</a>
<a id="171" class="Comment">-- properties (or other properties not available in Data.Fin)</a>
<a id="233" class="Comment">------------------------------------------------------------------------</a>

<a id="307" class="Symbol">{-#</a> <a id="311" class="Keyword">OPTIONS</a> <a id="319" class="Pragma">--cubical-compatible</a> <a id="340" class="Pragma">--safe</a> <a id="347" class="Symbol">#-}</a>
<a id="351" class="Symbol">{-#</a> <a id="355" class="Keyword">OPTIONS</a> <a id="363" class="Pragma">--warning=noUserWarning</a> <a id="387" class="Symbol">#-}</a> <a id="391" class="Comment">-- for deprecated _≺_ and _≻toℕ_ (issue #1726)</a>

<a id="439" class="Keyword">module</a> <a id="446" href="Data.Fin.Properties.html" class="Module">Data.Fin.Properties</a> <a id="466" class="Keyword">where</a>

<a id="473" class="Keyword">open</a> <a id="478" class="Keyword">import</a> <a id="485" href="Axiom.Extensionality.Propositional.html" class="Module">Axiom.Extensionality.Propositional</a>
<a id="520" class="Keyword">open</a> <a id="525" class="Keyword">import</a> <a id="532" href="Axiom.UniquenessOfIdentityProofs.html" class="Module">Axiom.UniquenessOfIdentityProofs</a> <a id="565" class="Keyword">using</a> <a id="571" class="Symbol">(</a><a id="572" class="Keyword">module</a> <a id="579" href="Axiom.UniquenessOfIdentityProofs.html#2320" class="Module">Decidable⇒UIP</a><a id="592" class="Symbol">)</a>
<a id="594" class="Keyword">open</a> <a id="599" class="Keyword">import</a> <a id="606" href="Algebra.Definitions.html" class="Module">Algebra.Definitions</a> <a id="626" class="Keyword">using</a> <a id="632" class="Symbol">(</a><a id="633" href="Algebra.Definitions.html#4450" class="Function">Involutive</a><a id="643" class="Symbol">)</a>
<a id="645" class="Keyword">open</a> <a id="650" class="Keyword">import</a> <a id="657" href="Effect.Applicative.html" class="Module">Effect.Applicative</a> <a id="676" class="Keyword">using</a> <a id="682" class="Symbol">(</a><a id="683" href="Effect.Applicative.html#977" class="Record">RawApplicative</a><a id="697" class="Symbol">)</a>
<a id="699" class="Keyword">open</a> <a id="704" class="Keyword">import</a> <a id="711" href="Effect.Functor.html" class="Module">Effect.Functor</a> <a id="726" class="Keyword">using</a> <a id="732" class="Symbol">(</a><a id="733" href="Effect.Functor.html#602" class="Record">RawFunctor</a><a id="743" class="Symbol">)</a>
<a id="745" class="Keyword">open</a> <a id="750" class="Keyword">import</a> <a id="757" href="Data.Bool.Base.html" class="Module">Data.Bool.Base</a> <a id="772" class="Keyword">using</a> <a id="778" class="Symbol">(</a><a id="779" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="783" class="Symbol">;</a> <a id="785" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="789" class="Symbol">;</a> <a id="791" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="796" class="Symbol">;</a> <a id="798" href="Data.Bool.Base.html#951" class="Function">not</a><a id="801" class="Symbol">;</a> <a id="803" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a><a id="806" class="Symbol">;</a> <a id="808" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a><a id="811" class="Symbol">)</a>
<a id="813" class="Keyword">open</a> <a id="818" class="Keyword">import</a> <a id="825" href="Data.Empty.html" class="Module">Data.Empty</a> <a id="836" class="Keyword">using</a> <a id="842" class="Symbol">(</a><a id="843" href="Data.Empty.html#914" class="Function">⊥</a><a id="844" class="Symbol">;</a> <a id="846" href="Data.Empty.html#1069" class="Function">⊥-elim</a><a id="852" class="Symbol">)</a>
<a id="854" class="Keyword">open</a> <a id="859" class="Keyword">import</a> <a id="866" href="Data.Fin.Base.html" class="Module">Data.Fin.Base</a>
<a id="880" class="Keyword">open</a> <a id="885" class="Keyword">import</a> <a id="892" href="Data.Fin.Patterns.html" class="Module">Data.Fin.Patterns</a>
<a id="910" class="Keyword">open</a> <a id="915" class="Keyword">import</a> <a id="922" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a> <a id="936" class="Symbol">as</a> <a id="939" class="Module">ℕ</a>
  <a id="943" class="Keyword">using</a> <a id="949" class="Symbol">(</a><a id="950" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="951" class="Symbol">;</a> <a id="953" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="957" class="Symbol">;</a> <a id="959" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="962" class="Symbol">;</a> <a id="964" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a><a id="967" class="Symbol">;</a> <a id="969" href="Data.Nat.Base.html#1713" class="InductiveConstructor">z≤n</a><a id="972" class="Symbol">;</a> <a id="974" href="Data.Nat.Base.html#1872" class="InductiveConstructor">z&lt;s</a><a id="977" class="Symbol">;</a> <a id="979" href="Data.Nat.Base.html#1912" class="InductiveConstructor">s&lt;s</a><a id="982" class="Symbol">;</a> <a id="984" href="Data.Nat.Base.html#2084" class="Function">s&lt;s⁻¹</a><a id="989" class="Symbol">;</a> <a id="991" href="Data.Nat.Base.html#4443" class="Primitive Operator">_∸_</a><a id="994" class="Symbol">;</a> <a id="996" href="Data.Nat.Base.html#6548" class="Function Operator">_^_</a><a id="999" class="Symbol">)</a>
<a id="1001" class="Keyword">import</a> <a id="1008" href="Data.Nat.Properties.html" class="Module">Data.Nat.Properties</a> <a id="1028" class="Symbol">as</a> <a id="1031" class="Module">ℕ</a>
<a id="1033" class="Keyword">open</a> <a id="1038" class="Keyword">import</a> <a id="1045" href="Data.Unit.Base.html" class="Module">Data.Unit.Base</a> <a id="1060" class="Keyword">using</a> <a id="1066" class="Symbol">(</a><a id="1067" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a><a id="1068" class="Symbol">;</a> <a id="1070" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a><a id="1072" class="Symbol">)</a>
<a id="1074" class="Keyword">open</a> <a id="1079" class="Keyword">import</a> <a id="1086" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="1104" class="Symbol">as</a> <a id="1107" class="Module">Product</a>
  <a id="1117" class="Keyword">using</a> <a id="1123" class="Symbol">(</a><a id="1124" href="Data.Product.Base.html#852" class="Function">∃</a><a id="1125" class="Symbol">;</a> <a id="1127" href="Data.Product.Base.html#907" class="Function">∃₂</a><a id="1129" class="Symbol">;</a> <a id="1131" href="Data.Product.Base.html#1752" class="Function Operator">_×_</a><a id="1134" class="Symbol">;</a> <a id="1136" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="1139" class="Symbol">;</a> <a id="1141" href="Data.Product.Base.html#2307" class="Function">map</a><a id="1144" class="Symbol">;</a> <a id="1146" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="1151" class="Symbol">;</a> <a id="1153" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="1158" class="Symbol">;</a> <a id="1160" href="Data.Product.Base.html#3243" class="Function">uncurry</a><a id="1167" class="Symbol">;</a> <a id="1169" href="Data.Product.Base.html#2134" class="Function Operator">&lt;_,_&gt;</a><a id="1174" class="Symbol">)</a>
<a id="1176" class="Keyword">open</a> <a id="1181" class="Keyword">import</a> <a id="1188" href="Data.Product.Properties.html" class="Module">Data.Product.Properties</a> <a id="1212" class="Keyword">using</a> <a id="1218" class="Symbol">(</a><a id="1219" href="Data.Product.Properties.html#1960" class="Function">,-injective</a><a id="1230" class="Symbol">)</a>
<a id="1232" class="Keyword">open</a> <a id="1237" class="Keyword">import</a> <a id="1244" href="Data.Product.Algebra.html" class="Module">Data.Product.Algebra</a> <a id="1265" class="Keyword">using</a> <a id="1271" class="Symbol">(</a><a id="1272" href="Data.Product.Algebra.html#2001" class="Function">×-cong</a><a id="1278" class="Symbol">)</a>
<a id="1280" class="Keyword">open</a> <a id="1285" class="Keyword">import</a> <a id="1292" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="1306" class="Symbol">as</a> <a id="1309" class="Module">Sum</a> <a id="1313" class="Keyword">using</a> <a id="1319" class="Symbol">(</a><a id="1320" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a><a id="1323" class="Symbol">;</a> <a id="1325" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="1329" class="Symbol">;</a> <a id="1331" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="1335" class="Symbol">;</a> <a id="1337" href="Data.Sum.Base.html#811" class="Function Operator">[_,_]</a><a id="1342" class="Symbol">;</a> <a id="1344" href="Data.Sum.Base.html#980" class="Function Operator">[_,_]′</a><a id="1350" class="Symbol">)</a>
<a id="1352" class="Keyword">open</a> <a id="1357" class="Keyword">import</a> <a id="1364" href="Data.Sum.Properties.html" class="Module">Data.Sum.Properties</a> <a id="1384" class="Keyword">using</a> <a id="1390" class="Symbol">(</a><a id="1391" href="Data.Sum.Properties.html#1812" class="Function">[,]-map</a><a id="1398" class="Symbol">;</a> <a id="1400" href="Data.Sum.Properties.html#1655" class="Function">[,]-∘</a><a id="1405" class="Symbol">)</a>
<a id="1407" class="Keyword">open</a> <a id="1412" class="Keyword">import</a> <a id="1419" href="Function.Base.html" class="Module">Function.Base</a> <a id="1433" class="Keyword">using</a> <a id="1439" class="Symbol">(</a><a id="1440" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="1443" class="Symbol">;</a> <a id="1445" href="Function.Base.html#704" class="Function">id</a><a id="1447" class="Symbol">;</a> <a id="1449" href="Function.Base.html#1993" class="Function Operator">_$_</a><a id="1452" class="Symbol">;</a> <a id="1454" href="Function.Base.html#1657" class="Function">flip</a><a id="1458" class="Symbol">;</a> <a id="1460" href="Function.Base.html#725" class="Function">const</a><a id="1465" class="Symbol">;</a> <a id="1467" href="Function.Base.html#2780" class="Function">λ-</a><a id="1469" class="Symbol">;</a> <a id="1471" href="Function.Base.html#2677" class="Function Operator">_$-</a><a id="1474" class="Symbol">)</a>
<a id="1476" class="Keyword">open</a> <a id="1481" class="Keyword">import</a> <a id="1488" href="Function.Bundles.html" class="Module">Function.Bundles</a> <a id="1505" class="Keyword">using</a> <a id="1511" class="Symbol">(</a><a id="1512" href="Function.Bundles.html#2413" class="Record">Injection</a><a id="1521" class="Symbol">;</a> <a id="1523" href="Function.Bundles.html#12178" class="Function Operator">_↣_</a><a id="1526" class="Symbol">;</a> <a id="1528" href="Function.Bundles.html#12398" class="Function Operator">_⇔_</a><a id="1531" class="Symbol">;</a> <a id="1533" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a><a id="1536" class="Symbol">;</a> <a id="1538" href="Function.Bundles.html#13497" class="Function">mk⇔</a><a id="1541" class="Symbol">;</a> <a id="1543" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a><a id="1548" class="Symbol">)</a>
<a id="1550" class="Keyword">open</a> <a id="1555" class="Keyword">import</a> <a id="1562" href="Function.Definitions.html" class="Module">Function.Definitions</a> <a id="1583" class="Keyword">using</a> <a id="1589" class="Symbol">(</a><a id="1590" href="Function.Definitions.html#842" class="Function">Injective</a><a id="1599" class="Symbol">;</a> <a id="1601" href="Function.Definitions.html#919" class="Function">Surjective</a><a id="1611" class="Symbol">)</a>
<a id="1613" class="Keyword">open</a> <a id="1618" class="Keyword">import</a> <a id="1625" href="Function.Consequences.Propositional.html" class="Module">Function.Consequences.Propositional</a> <a id="1661" class="Keyword">using</a> <a id="1667" class="Symbol">(</a><a id="1668" href="Function.Consequences.Setoid.html#911" class="Function">contraInjective</a><a id="1683" class="Symbol">)</a>
<a id="1685" class="Keyword">open</a> <a id="1690" class="Keyword">import</a> <a id="1697" href="Function.Construct.Composition.html" class="Module">Function.Construct.Composition</a> <a id="1728" class="Symbol">as</a> <a id="1731" class="Module">Comp</a> <a id="1736" class="Keyword">hiding</a> <a id="1743" class="Symbol">(</a><a id="1744" href="Function.Construct.Composition.html#1294" class="Function">injective</a><a id="1753" class="Symbol">)</a>
<a id="1755" class="Keyword">open</a> <a id="1760" class="Keyword">import</a> <a id="1767" href="Level.html" class="Module">Level</a> <a id="1773" class="Keyword">using</a> <a id="1779" class="Symbol">(</a><a id="1780" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1785" class="Symbol">)</a>
<a id="1787" class="Keyword">open</a> <a id="1792" class="Keyword">import</a> <a id="1799" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="1827" class="Symbol">as</a> <a id="1830" class="Module">B</a> <a id="1832" class="Keyword">hiding</a> <a id="1839" class="Symbol">(</a><a id="1840" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a><a id="1849" class="Symbol">)</a>
<a id="1851" class="Keyword">open</a> <a id="1856" class="Keyword">import</a> <a id="1863" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="1884" class="Keyword">using</a> <a id="1890" class="Symbol">(</a><a id="1891" href="Relation.Binary.Core.html#1268" class="Function Operator">_⇒_</a><a id="1894" class="Symbol">;</a> <a id="1896" href="Relation.Binary.Core.html#1577" class="Function Operator">_Preserves_⟶_</a><a id="1909" class="Symbol">)</a>
<a id="1911" class="Keyword">open</a> <a id="1916" class="Keyword">import</a> <a id="1923" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a>
  <a id="1949" class="Keyword">using</a> <a id="1955" class="Symbol">(</a><a id="1956" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a><a id="1964" class="Symbol">;</a> <a id="1966" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="1972" class="Symbol">;</a> <a id="1974" href="Relation.Binary.Bundles.html#1703" class="Record">DecSetoid</a><a id="1983" class="Symbol">;</a> <a id="1985" href="Relation.Binary.Bundles.html#4449" class="Record">Poset</a><a id="1990" class="Symbol">;</a> <a id="1992" href="Relation.Binary.Bundles.html#7577" class="Record">TotalOrder</a><a id="2002" class="Symbol">;</a> <a id="2004" href="Relation.Binary.Bundles.html#8160" class="Record">DecTotalOrder</a><a id="2017" class="Symbol">;</a> <a id="2019" href="Relation.Binary.Bundles.html#5872" class="Record">StrictPartialOrder</a><a id="2037" class="Symbol">;</a> <a id="2039" href="Relation.Binary.Bundles.html#9150" class="Record">StrictTotalOrder</a><a id="2055" class="Symbol">)</a>
<a id="2057" class="Keyword">open</a> <a id="2062" class="Keyword">import</a> <a id="2069" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a>
  <a id="2098" class="Keyword">using</a> <a id="2104" class="Symbol">(</a><a id="2105" href="Relation.Binary.Structures.html#1897" class="Record">IsDecEquivalence</a><a id="2121" class="Symbol">;</a> <a id="2123" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a><a id="2133" class="Symbol">;</a> <a id="2135" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a><a id="2149" class="Symbol">;</a> <a id="2151" href="Relation.Binary.Structures.html#5977" class="Record">IsTotalOrder</a><a id="2163" class="Symbol">;</a> <a id="2165" href="Relation.Binary.Structures.html#6294" class="Record">IsDecTotalOrder</a><a id="2180" class="Symbol">;</a> <a id="2182" href="Relation.Binary.Structures.html#4767" class="Record">IsStrictPartialOrder</a><a id="2202" class="Symbol">;</a> <a id="2204" href="Relation.Binary.Structures.html#7073" class="Record">IsStrictTotalOrder</a><a id="2222" class="Symbol">)</a>
<a id="2224" class="Keyword">open</a> <a id="2229" class="Keyword">import</a> <a id="2236" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="2279" class="Symbol">as</a> <a id="2282" class="Module">≡</a>
  <a id="2286" class="Keyword">using</a> <a id="2292" class="Symbol">(</a><a id="2293" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="2296" class="Symbol">;</a> <a id="2298" href="Relation.Binary.PropositionalEquality.Core.html#1064" class="Function Operator">_≢_</a><a id="2301" class="Symbol">;</a> <a id="2303" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="2307" class="Symbol">;</a> <a id="2309" href="Relation.Binary.PropositionalEquality.Core.html#2099" class="Function">sym</a><a id="2312" class="Symbol">;</a> <a id="2314" href="Relation.Binary.PropositionalEquality.Core.html#2144" class="Function">trans</a><a id="2319" class="Symbol">;</a> <a id="2321" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a><a id="2325" class="Symbol">;</a> <a id="2327" href="Relation.Binary.PropositionalEquality.Core.html#1782" class="Function">cong₂</a><a id="2332" class="Symbol">;</a> <a id="2334" href="Relation.Binary.PropositionalEquality.Core.html#2195" class="Function">subst</a><a id="2339" class="Symbol">;</a> <a id="2341" href="Relation.Binary.PropositionalEquality.Core.html#1218" class="Function Operator">_≗_</a><a id="2344" class="Symbol">;</a> <a id="2346" href="Relation.Binary.PropositionalEquality.Core.html#2837" class="Function">¬[x≢x]</a><a id="2352" class="Symbol">)</a>
<a id="2354" class="Keyword">open</a> <a id="2359" class="Keyword">import</a> <a id="2366" href="Relation.Binary.PropositionalEquality.Properties.html" class="Module">Relation.Binary.PropositionalEquality.Properties</a> <a id="2415" class="Symbol">as</a> <a id="2418" class="Module">≡</a>
  <a id="2422" class="Keyword">using</a> <a id="2428" class="Symbol">(</a><a id="2429" class="Keyword">module</a> <a id="2436" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a><a id="2447" class="Symbol">)</a>
<a id="2449" class="Keyword">open</a> <a id="2454" class="Keyword">import</a> <a id="2461" href="Relation.Binary.PropositionalEquality.html" class="Module">Relation.Binary.PropositionalEquality</a> <a id="2499" class="Symbol">as</a> <a id="2502" class="Module">≡</a>
  <a id="2506" class="Keyword">using</a> <a id="2512" class="Symbol">(</a><a id="2513" href="Relation.Binary.PropositionalEquality.html#3509" class="Function">≡-≟-identity</a><a id="2525" class="Symbol">;</a> <a id="2527" href="Relation.Binary.PropositionalEquality.html#3633" class="Function">≢-≟-identity</a><a id="2539" class="Symbol">)</a>
<a id="2541" class="Keyword">open</a> <a id="2546" class="Keyword">import</a> <a id="2553" href="Relation.Nullary.Decidable.html" class="Module">Relation.Nullary.Decidable</a> <a id="2580" class="Symbol">as</a> <a id="2583" class="Module">Dec</a>
  <a id="2589" class="Keyword">using</a> <a id="2595" class="Symbol">(</a><a id="2596" href="Relation.Nullary.Decidable.Core.html#1972" class="Record">Dec</a><a id="2599" class="Symbol">;</a> <a id="2601" href="Relation.Nullary.Decidable.Core.html#2016" class="InductiveConstructor Operator">_because_</a><a id="2610" class="Symbol">;</a> <a id="2612" href="Relation.Nullary.Decidable.Core.html#2105" class="InductiveConstructor">yes</a><a id="2615" class="Symbol">;</a> <a id="2617" href="Relation.Nullary.Decidable.Core.html#2142" class="InductiveConstructor">no</a><a id="2619" class="Symbol">;</a> <a id="2621" href="Relation.Nullary.Decidable.Core.html#3420" class="Function Operator">_×?_</a><a id="2625" class="Symbol">;</a> <a id="2627" href="Relation.Nullary.Decidable.Core.html#3598" class="Function Operator">_⊎?_</a><a id="2631" class="Symbol">;</a> <a id="2633" href="Relation.Nullary.Decidable.Core.html#6261" class="Function">map′</a><a id="2637" class="Symbol">;</a> <a id="2639" href="Relation.Nullary.Decidable.Core.html#6636" class="Function">decidable-stable</a><a id="2655" class="Symbol">)</a>
<a id="2657" class="Keyword">open</a> <a id="2662" class="Keyword">import</a> <a id="2669" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a>
  <a id="2702" class="Keyword">using</a> <a id="2708" class="Symbol">(</a><a id="2709" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬_</a><a id="2711" class="Symbol">;</a> <a id="2713" href="Relation.Nullary.Negation.Core.html#1860" class="Function">contradiction</a><a id="2726" class="Symbol">;</a> <a id="2728" href="Relation.Nullary.Negation.Core.html#1940" class="Function">contradiction′</a><a id="2742" class="Symbol">)</a>
<a id="2744" class="Keyword">open</a> <a id="2749" class="Keyword">import</a> <a id="2756" href="Relation.Nullary.Reflects.html" class="Module">Relation.Nullary.Reflects</a> <a id="2782" class="Keyword">using</a> <a id="2788" class="Symbol">(</a><a id="2789" href="Relation.Nullary.Reflects.html#1748" class="Function">invert</a><a id="2795" class="Symbol">)</a>
<a id="2797" class="Keyword">open</a> <a id="2802" class="Keyword">import</a> <a id="2809" href="Relation.Unary.html" class="Module">Relation.Unary</a> <a id="2824" class="Symbol">as</a> <a id="2827" class="Module">U</a>
  <a id="2831" class="Keyword">using</a> <a id="2837" class="Symbol">(</a><a id="2838" href="Relation.Unary.html#1686" class="Function">U</a><a id="2839" class="Symbol">;</a> <a id="2841" href="Relation.Unary.html#1178" class="Function">Pred</a><a id="2845" class="Symbol">;</a> <a id="2847" href="Relation.Unary.html#4543" class="Function">Decidable</a><a id="2856" class="Symbol">;</a> <a id="2858" href="Relation.Unary.html#2046" class="Function Operator">_⊆_</a><a id="2861" class="Symbol">;</a> <a id="2863" href="Relation.Unary.html#5000" class="Function">∁</a><a id="2864" class="Symbol">;</a> <a id="2866" href="Relation.Unary.html#3519" class="Function">Satisfiable</a><a id="2877" class="Symbol">;</a> <a id="2879" href="Relation.Unary.html#3655" class="Function">Universal</a><a id="2888" class="Symbol">)</a>
<a id="2890" class="Keyword">open</a> <a id="2895" class="Keyword">import</a> <a id="2902" href="Relation.Unary.Properties.html" class="Module">Relation.Unary.Properties</a> <a id="2928" class="Keyword">using</a> <a id="2934" class="Symbol">(</a><a id="2935" href="Relation.Unary.Properties.html#1348" class="Function">U?</a><a id="2937" class="Symbol">;</a> <a id="2939" href="Relation.Unary.Properties.html#8690" class="Function">∁?</a><a id="2941" class="Symbol">)</a>

<a id="2944" class="Keyword">private</a>
  <a id="2954" class="Keyword">variable</a>
    <a id="2967" href="Data.Fin.Properties.html#2967" class="Generalizable">a</a> <a id="2969" href="Data.Fin.Properties.html#2969" class="Generalizable">p</a> <a id="2971" href="Data.Fin.Properties.html#2971" class="Generalizable">q</a> <a id="2973" class="Symbol">:</a> <a id="2975" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="2985" href="Data.Fin.Properties.html#2985" class="Generalizable">A</a> <a id="2987" class="Symbol">:</a> <a id="2989" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2993" href="Data.Fin.Properties.html#2967" class="Generalizable">a</a>
    <a id="2999" href="Data.Fin.Properties.html#2999" class="Generalizable">m</a> <a id="3001" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a> <a id="3003" href="Data.Fin.Properties.html#3003" class="Generalizable">o</a> <a id="3005" class="Symbol">:</a> <a id="3007" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
    <a id="3013" href="Data.Fin.Properties.html#3013" class="Generalizable">i</a> <a id="3015" href="Data.Fin.Properties.html#3015" class="Generalizable">j</a> <a id="3017" class="Symbol">:</a> <a id="3019" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="3023" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a>


<a id="3027" class="Comment">------------------------------------------------------------------------</a>
<a id="3100" class="Comment">-- Fin</a>
<a id="3107" class="Comment">------------------------------------------------------------------------</a>

<a id="¬Fin0"></a><a id="3181" href="Data.Fin.Properties.html#3181" class="Function">¬Fin0</a> <a id="3187" class="Symbol">:</a> <a id="3189" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬</a> <a id="3191" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="3195" class="Number">0</a>
<a id="3197" href="Data.Fin.Properties.html#3181" class="Function">¬Fin0</a> <a id="3203" class="Symbol">()</a>

<a id="nonZeroIndex"></a><a id="3207" href="Data.Fin.Properties.html#3207" class="Function">nonZeroIndex</a> <a id="3220" class="Symbol">:</a> <a id="3222" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="3226" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a> <a id="3228" class="Symbol">→</a> <a id="3230" href="Data.Nat.Base.html#3259" class="Record">ℕ.NonZero</a> <a id="3240" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a>
<a id="3242" href="Data.Fin.Properties.html#3207" class="Function">nonZeroIndex</a> <a id="3255" class="Symbol">{</a><a id="3256" class="Argument">n</a> <a id="3258" class="Symbol">=</a> <a id="3260" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3264" class="Symbol">_}</a> <a id="3267" class="Symbol">_</a> <a id="3269" class="Symbol">=</a> <a id="3271" class="Symbol">_</a>

<a id="3274" class="Comment">------------------------------------------------------------------------</a>
<a id="3347" class="Comment">-- Bundles</a>

<a id="0↔⊥"></a><a id="3359" href="Data.Fin.Properties.html#3359" class="Function">0↔⊥</a> <a id="3363" class="Symbol">:</a> <a id="3365" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="3369" class="Number">0</a> <a id="3371" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="3373" href="Data.Empty.html#914" class="Function">⊥</a>
<a id="3375" href="Data.Fin.Properties.html#3359" class="Function">0↔⊥</a> <a id="3379" class="Symbol">=</a> <a id="3381" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="3387" href="Data.Fin.Properties.html#3181" class="Function">¬Fin0</a> <a id="3393" class="Symbol">(λ</a> <a id="3396" class="Symbol">())</a> <a id="3400" class="Symbol">(λ</a> <a id="3403" class="Symbol">())</a> <a id="3407" class="Symbol">(λ</a> <a id="3410" class="Symbol">())</a>

<a id="1↔⊤"></a><a id="3415" href="Data.Fin.Properties.html#3415" class="Function">1↔⊤</a> <a id="3419" class="Symbol">:</a> <a id="3421" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="3425" class="Number">1</a> <a id="3427" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="3429" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a>
<a id="3431" href="Data.Fin.Properties.html#3415" class="Function">1↔⊤</a> <a id="3435" class="Symbol">=</a> <a id="3437" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="3443" class="Symbol">(λ</a> <a id="3446" class="Symbol">{</a> <a id="3448" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a> <a id="3451" class="Symbol">→</a> <a id="3453" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a> <a id="3456" class="Symbol">})</a> <a id="3459" class="Symbol">(λ</a> <a id="3462" class="Symbol">{</a> <a id="3464" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a> <a id="3467" class="Symbol">→</a> <a id="3469" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a> <a id="3472" class="Symbol">})</a> <a id="3475" class="Symbol">(λ</a> <a id="3478" class="Symbol">{</a> <a id="3480" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a> <a id="3483" class="Symbol">→</a> <a id="3485" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3490" class="Symbol">})</a> <a id="3493" class="Symbol">λ</a> <a id="3495" class="Symbol">{</a> <a id="3497" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a> <a id="3500" class="Symbol">→</a> <a id="3502" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3507" class="Symbol">}</a>

<a id="2↔Bool"></a><a id="3510" href="Data.Fin.Properties.html#3510" class="Function">2↔Bool</a> <a id="3517" class="Symbol">:</a> <a id="3519" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="3523" class="Number">2</a> <a id="3525" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="3527" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="3532" href="Data.Fin.Properties.html#3510" class="Function">2↔Bool</a> <a id="3539" class="Symbol">=</a> <a id="3541" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="3547" class="Symbol">(λ</a> <a id="3550" class="Symbol">{</a> <a id="3552" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a> <a id="3555" class="Symbol">→</a> <a id="3557" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="3562" class="Symbol">;</a> <a id="3564" href="Data.Fin.Patterns.html#440" class="InductiveConstructor">1F</a> <a id="3567" class="Symbol">→</a> <a id="3569" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="3574" class="Symbol">})</a> <a id="3577" class="Symbol">(λ</a> <a id="3580" class="Symbol">{</a> <a id="3582" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="3588" class="Symbol">→</a> <a id="3590" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a> <a id="3593" class="Symbol">;</a> <a id="3595" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="3600" class="Symbol">→</a> <a id="3602" href="Data.Fin.Patterns.html#440" class="InductiveConstructor">1F</a> <a id="3605" class="Symbol">})</a>
  <a id="3610" class="Symbol">(λ</a> <a id="3613" class="Symbol">{</a> <a id="3615" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="3621" class="Symbol">→</a> <a id="3623" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3628" class="Symbol">;</a> <a id="3630" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="3635" class="Symbol">→</a> <a id="3637" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3642" class="Symbol">})</a> <a id="3645" class="Symbol">(λ</a> <a id="3648" class="Symbol">{</a> <a id="3650" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a> <a id="3653" class="Symbol">→</a> <a id="3655" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3660" class="Symbol">;</a> <a id="3662" href="Data.Fin.Patterns.html#440" class="InductiveConstructor">1F</a> <a id="3665" class="Symbol">→</a> <a id="3667" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3672" class="Symbol">})</a>

<a id="3676" class="Comment">------------------------------------------------------------------------</a>
<a id="3749" class="Comment">-- Properties of _≡_</a>
<a id="3770" class="Comment">------------------------------------------------------------------------</a>

<a id="0≢1+n"></a><a id="3844" href="Data.Fin.Properties.html#3844" class="Function">0≢1+n</a> <a id="3850" class="Symbol">:</a> <a id="3852" class="InductiveConstructor">zero</a> <a id="3857" href="Relation.Binary.PropositionalEquality.Core.html#1064" class="Function Operator">≢</a> <a id="3859" href="Data.Fin.Base.html#1170" class="InductiveConstructor">Fin.suc</a> <a id="3867" href="Data.Fin.Properties.html#3013" class="Generalizable">i</a>
<a id="3869" href="Data.Fin.Properties.html#3844" class="Function">0≢1+n</a> <a id="3875" class="Symbol">()</a>

<a id="suc-injective"></a><a id="3879" href="Data.Fin.Properties.html#3879" class="Function">suc-injective</a> <a id="3893" class="Symbol">:</a> <a id="3895" href="Data.Fin.Base.html#1170" class="InductiveConstructor">Fin.suc</a> <a id="3903" href="Data.Fin.Properties.html#3013" class="Generalizable">i</a> <a id="3905" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3907" class="InductiveConstructor">suc</a> <a id="3911" href="Data.Fin.Properties.html#3015" class="Generalizable">j</a> <a id="3913" class="Symbol">→</a> <a id="3915" href="Data.Fin.Properties.html#3013" class="Generalizable">i</a> <a id="3917" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3919" href="Data.Fin.Properties.html#3015" class="Generalizable">j</a>
<a id="3921" href="Data.Fin.Properties.html#3879" class="Function">suc-injective</a> <a id="3935" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3940" class="Symbol">=</a> <a id="3942" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="3948" class="Keyword">infix</a> <a id="3954" class="Number">4</a> <a id="3956" href="Data.Fin.Properties.html#3961" class="Function Operator">_≟_</a>

<a id="_≟_"></a><a id="3961" href="Data.Fin.Properties.html#3961" class="Function Operator">_≟_</a> <a id="3965" class="Symbol">:</a> <a id="3967" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="3985" class="Symbol">(</a><a id="3986" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="3990" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a><a id="3991" class="Symbol">)</a>
<a id="3993" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a>  <a id="3999" href="Data.Fin.Properties.html#3961" class="Function Operator">≟</a> <a id="4001" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a>  <a id="4007" class="Symbol">=</a> <a id="4009" href="Relation.Nullary.Decidable.Core.html#2105" class="InductiveConstructor">yes</a> <a id="4013" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="4018" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a>  <a id="4024" href="Data.Fin.Properties.html#3961" class="Function Operator">≟</a> <a id="4026" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="4030" href="Data.Fin.Properties.html#4030" class="Bound">y</a> <a id="4032" class="Symbol">=</a> <a id="4034" href="Relation.Nullary.Decidable.Core.html#2142" class="InductiveConstructor">no</a> <a id="4037" class="Symbol">λ()</a>
<a id="4041" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="4045" href="Data.Fin.Properties.html#4045" class="Bound">x</a> <a id="4047" href="Data.Fin.Properties.html#3961" class="Function Operator">≟</a> <a id="4049" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a>  <a id="4055" class="Symbol">=</a> <a id="4057" href="Relation.Nullary.Decidable.Core.html#2142" class="InductiveConstructor">no</a> <a id="4060" class="Symbol">λ()</a>
<a id="4064" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="4068" href="Data.Fin.Properties.html#4068" class="Bound">x</a> <a id="4070" href="Data.Fin.Properties.html#3961" class="Function Operator">≟</a> <a id="4072" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="4076" href="Data.Fin.Properties.html#4076" class="Bound">y</a> <a id="4078" class="Symbol">=</a> <a id="4080" href="Relation.Nullary.Decidable.Core.html#6261" class="Function">map′</a> <a id="4085" class="Symbol">(</a><a id="4086" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="4091" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a><a id="4094" class="Symbol">)</a> <a id="4096" href="Data.Fin.Properties.html#3879" class="Function">suc-injective</a> <a id="4110" class="Symbol">(</a><a id="4111" href="Data.Fin.Properties.html#4068" class="Bound">x</a> <a id="4113" href="Data.Fin.Properties.html#3961" class="Function Operator">≟</a> <a id="4115" href="Data.Fin.Properties.html#4076" class="Bound">y</a><a id="4116" class="Symbol">)</a>

<a id="≡-irrelevant"></a><a id="4119" href="Data.Fin.Properties.html#4119" class="Function">≡-irrelevant</a> <a id="4132" class="Symbol">:</a> <a id="4134" href="Relation.Binary.Definitions.html#6260" class="Function">Irrelevant</a> <a id="4145" class="Symbol">{</a><a id="4146" class="Argument">A</a> <a id="4148" class="Symbol">=</a> <a id="4150" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="4154" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a><a id="4155" class="Symbol">}</a> <a id="4157" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="4161" href="Data.Fin.Properties.html#4119" class="Function">≡-irrelevant</a> <a id="4174" class="Symbol">=</a> <a id="4176" href="Axiom.UniquenessOfIdentityProofs.html#2598" class="Function">Decidable⇒UIP.≡-irrelevant</a> <a id="4203" href="Data.Fin.Properties.html#3961" class="Function Operator">_≟_</a>

<a id="≟-≡"></a><a id="4208" href="Data.Fin.Properties.html#4208" class="Function">≟-≡</a> <a id="4212" class="Symbol">:</a> <a id="4214" class="Symbol">(</a><a id="4215" href="Data.Fin.Properties.html#4215" class="Bound">eq</a> <a id="4218" class="Symbol">:</a> <a id="4220" href="Data.Fin.Properties.html#3013" class="Generalizable">i</a> <a id="4222" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4224" href="Data.Fin.Properties.html#3015" class="Generalizable">j</a><a id="4225" class="Symbol">)</a> <a id="4227" class="Symbol">→</a> <a id="4229" class="Symbol">(</a><a id="4230" href="Data.Fin.Properties.html#3013" class="Generalizable">i</a> <a id="4232" href="Data.Fin.Properties.html#3961" class="Function Operator">≟</a> <a id="4234" href="Data.Fin.Properties.html#3015" class="Generalizable">j</a><a id="4235" class="Symbol">)</a> <a id="4237" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4239" href="Relation.Nullary.Decidable.Core.html#2105" class="InductiveConstructor">yes</a> <a id="4243" href="Data.Fin.Properties.html#4215" class="Bound">eq</a>
<a id="4246" href="Data.Fin.Properties.html#4208" class="Function">≟-≡</a> <a id="4250" class="Symbol">=</a> <a id="4252" href="Relation.Binary.PropositionalEquality.html#3509" class="Function">≡-≟-identity</a> <a id="4265" href="Data.Fin.Properties.html#3961" class="Function Operator">_≟_</a>

<a id="≟-≡-refl"></a><a id="4270" href="Data.Fin.Properties.html#4270" class="Function">≟-≡-refl</a> <a id="4279" class="Symbol">:</a> <a id="4281" class="Symbol">(</a><a id="4282" href="Data.Fin.Properties.html#4282" class="Bound">i</a> <a id="4284" class="Symbol">:</a> <a id="4286" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="4290" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a><a id="4291" class="Symbol">)</a>  <a id="4294" class="Symbol">→</a> <a id="4296" class="Symbol">(</a><a id="4297" href="Data.Fin.Properties.html#4282" class="Bound">i</a> <a id="4299" href="Data.Fin.Properties.html#3961" class="Function Operator">≟</a> <a id="4301" href="Data.Fin.Properties.html#4282" class="Bound">i</a><a id="4302" class="Symbol">)</a> <a id="4304" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4306" href="Relation.Nullary.Decidable.Core.html#2105" class="InductiveConstructor">yes</a> <a id="4310" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="4315" href="Data.Fin.Properties.html#4270" class="Function">≟-≡-refl</a> <a id="4324" class="Symbol">_</a> <a id="4326" class="Symbol">=</a> <a id="4328" href="Data.Fin.Properties.html#4208" class="Function">≟-≡</a> <a id="4332" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="≟-≢"></a><a id="4338" href="Data.Fin.Properties.html#4338" class="Function">≟-≢</a> <a id="4342" class="Symbol">:</a> <a id="4344" class="Symbol">(</a><a id="4345" href="Data.Fin.Properties.html#4345" class="Bound">i≢j</a> <a id="4349" class="Symbol">:</a> <a id="4351" href="Data.Fin.Properties.html#3013" class="Generalizable">i</a> <a id="4353" href="Relation.Binary.PropositionalEquality.Core.html#1064" class="Function Operator">≢</a> <a id="4355" href="Data.Fin.Properties.html#3015" class="Generalizable">j</a><a id="4356" class="Symbol">)</a> <a id="4358" class="Symbol">→</a> <a id="4360" class="Symbol">(</a><a id="4361" href="Data.Fin.Properties.html#3013" class="Generalizable">i</a> <a id="4363" href="Data.Fin.Properties.html#3961" class="Function Operator">≟</a> <a id="4365" href="Data.Fin.Properties.html#3015" class="Generalizable">j</a><a id="4366" class="Symbol">)</a> <a id="4368" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4370" href="Relation.Nullary.Decidable.Core.html#2142" class="InductiveConstructor">no</a> <a id="4373" href="Data.Fin.Properties.html#4345" class="Bound">i≢j</a>
<a id="4377" href="Data.Fin.Properties.html#4338" class="Function">≟-≢</a> <a id="4381" class="Symbol">=</a> <a id="4383" href="Relation.Binary.PropositionalEquality.html#3633" class="Function">≢-≟-identity</a> <a id="4396" href="Data.Fin.Properties.html#3961" class="Function Operator">_≟_</a>

<a id="4401" class="Comment">------------------------------------------------------------------------</a>
<a id="4474" class="Comment">-- Structures</a>

<a id="≡-isDecEquivalence"></a><a id="4489" href="Data.Fin.Properties.html#4489" class="Function">≡-isDecEquivalence</a> <a id="4508" class="Symbol">:</a> <a id="4510" href="Relation.Binary.Structures.html#1897" class="Record">IsDecEquivalence</a> <a id="4527" class="Symbol">{</a><a id="4528" class="Argument">A</a> <a id="4530" class="Symbol">=</a> <a id="4532" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="4536" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a><a id="4537" class="Symbol">}</a> <a id="4539" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="4543" href="Data.Fin.Properties.html#4489" class="Function">≡-isDecEquivalence</a> <a id="4562" class="Symbol">=</a> <a id="4564" class="Keyword">record</a>
  <a id="4573" class="Symbol">{</a> <a id="4575" href="Relation.Binary.Structures.html#1960" class="Field">isEquivalence</a> <a id="4589" class="Symbol">=</a> <a id="4591" href="Relation.Binary.PropositionalEquality.Properties.html#5530" class="Function">≡.isEquivalence</a>
  <a id="4609" class="Symbol">;</a> <a id="4611" href="Relation.Binary.Structures.html#1994" class="Field Operator">_≟_</a>           <a id="4625" class="Symbol">=</a> <a id="4627" href="Data.Fin.Properties.html#3961" class="Function Operator">_≟_</a>
  <a id="4633" class="Symbol">}</a>

<a id="4636" class="Comment">------------------------------------------------------------------------</a>
<a id="4709" class="Comment">-- Bundles</a>

<a id="≡-preorder"></a><a id="4721" href="Data.Fin.Properties.html#4721" class="Function">≡-preorder</a> <a id="4732" class="Symbol">:</a> <a id="4734" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="4736" class="Symbol">→</a> <a id="4738" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a> <a id="4747" class="Symbol">_</a> <a id="4749" class="Symbol">_</a> <a id="4751" class="Symbol">_</a>
<a id="4753" href="Data.Fin.Properties.html#4721" class="Function">≡-preorder</a> <a id="4764" href="Data.Fin.Properties.html#4764" class="Bound">n</a> <a id="4766" class="Symbol">=</a> <a id="4768" href="Relation.Binary.PropositionalEquality.Properties.html#6389" class="Function">≡.preorder</a> <a id="4779" class="Symbol">(</a><a id="4780" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="4784" href="Data.Fin.Properties.html#4764" class="Bound">n</a><a id="4785" class="Symbol">)</a>

<a id="≡-setoid"></a><a id="4788" href="Data.Fin.Properties.html#4788" class="Function">≡-setoid</a> <a id="4797" class="Symbol">:</a> <a id="4799" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="4801" class="Symbol">→</a> <a id="4803" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="4810" class="Symbol">_</a> <a id="4812" class="Symbol">_</a>
<a id="4814" href="Data.Fin.Properties.html#4788" class="Function">≡-setoid</a> <a id="4823" href="Data.Fin.Properties.html#4823" class="Bound">n</a> <a id="4825" class="Symbol">=</a> <a id="4827" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="4836" class="Symbol">(</a><a id="4837" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="4841" href="Data.Fin.Properties.html#4823" class="Bound">n</a><a id="4842" class="Symbol">)</a>

<a id="≡-decSetoid"></a><a id="4845" href="Data.Fin.Properties.html#4845" class="Function">≡-decSetoid</a> <a id="4857" class="Symbol">:</a> <a id="4859" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="4861" class="Symbol">→</a> <a id="4863" href="Relation.Binary.Bundles.html#1703" class="Record">DecSetoid</a> <a id="4873" class="Symbol">_</a> <a id="4875" class="Symbol">_</a>
<a id="4877" href="Data.Fin.Properties.html#4845" class="Function">≡-decSetoid</a> <a id="4889" href="Data.Fin.Properties.html#4889" class="Bound">n</a> <a id="4891" class="Symbol">=</a> <a id="4893" class="Keyword">record</a>
  <a id="4902" class="Symbol">{</a> <a id="4904" href="Relation.Binary.Bundles.html#1835" class="Field">isDecEquivalence</a> <a id="4921" class="Symbol">=</a> <a id="4923" href="Data.Fin.Properties.html#4489" class="Function">≡-isDecEquivalence</a> <a id="4942" class="Symbol">{</a><a id="4943" href="Data.Fin.Properties.html#4889" class="Bound">n</a><a id="4944" class="Symbol">}</a>
  <a id="4948" class="Symbol">}</a>

<a id="4951" class="Comment">------------------------------------------------------------------------</a>
<a id="5024" class="Comment">-- toℕ</a>
<a id="5031" class="Comment">------------------------------------------------------------------------</a>

<a id="toℕ-injective"></a><a id="5105" href="Data.Fin.Properties.html#5105" class="Function">toℕ-injective</a> <a id="5119" class="Symbol">:</a> <a id="5121" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="5125" href="Data.Fin.Properties.html#3013" class="Generalizable">i</a> <a id="5127" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5129" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="5133" href="Data.Fin.Properties.html#3015" class="Generalizable">j</a> <a id="5135" class="Symbol">→</a> <a id="5137" href="Data.Fin.Properties.html#3013" class="Generalizable">i</a> <a id="5139" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5141" href="Data.Fin.Properties.html#3015" class="Generalizable">j</a>
<a id="5143" href="Data.Fin.Properties.html#5105" class="Function">toℕ-injective</a> <a id="5157" class="Symbol">{</a><a id="5158" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="5162" class="Symbol">}</a>  <a id="5165" class="Symbol">{}</a>      <a id="5173" class="Symbol">{}</a>      <a id="5181" class="Symbol">_</a>
<a id="5183" href="Data.Fin.Properties.html#5105" class="Function">toℕ-injective</a> <a id="5197" class="Symbol">{</a><a id="5198" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5202" href="Data.Fin.Properties.html#5202" class="Bound">n</a><a id="5203" class="Symbol">}</a> <a id="5205" class="Symbol">{</a><a id="5206" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a><a id="5210" class="Symbol">}</a>  <a id="5213" class="Symbol">{</a><a id="5214" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a><a id="5218" class="Symbol">}</a>  <a id="5221" href="Data.Fin.Properties.html#5221" class="Bound">eq</a> <a id="5224" class="Symbol">=</a> <a id="5226" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="5231" href="Data.Fin.Properties.html#5105" class="Function">toℕ-injective</a> <a id="5245" class="Symbol">{</a><a id="5246" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5250" href="Data.Fin.Properties.html#5250" class="Bound">n</a><a id="5251" class="Symbol">}</a> <a id="5253" class="Symbol">{</a><a id="5254" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="5258" href="Data.Fin.Properties.html#5258" class="Bound">i</a><a id="5259" class="Symbol">}</a> <a id="5261" class="Symbol">{</a><a id="5262" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="5266" href="Data.Fin.Properties.html#5266" class="Bound">j</a><a id="5267" class="Symbol">}</a> <a id="5269" href="Data.Fin.Properties.html#5269" class="Bound">eq</a> <a id="5272" class="Symbol">=</a>
  <a id="5276" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="5281" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="5285" class="Symbol">(</a><a id="5286" href="Data.Fin.Properties.html#5105" class="Function">toℕ-injective</a> <a id="5300" class="Symbol">(</a><a id="5301" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="5306" href="Data.Nat.Base.html#5253" class="Function">ℕ.pred</a> <a id="5313" href="Data.Fin.Properties.html#5269" class="Bound">eq</a><a id="5315" class="Symbol">))</a>

<a id="toℕ-strengthen"></a><a id="5319" href="Data.Fin.Properties.html#5319" class="Function">toℕ-strengthen</a> <a id="5334" class="Symbol">:</a> <a id="5336" class="Symbol">∀</a> <a id="5338" class="Symbol">(</a><a id="5339" href="Data.Fin.Properties.html#5339" class="Bound">i</a> <a id="5341" class="Symbol">:</a> <a id="5343" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="5347" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a><a id="5348" class="Symbol">)</a> <a id="5350" class="Symbol">→</a> <a id="5352" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="5356" class="Symbol">(</a><a id="5357" href="Data.Fin.Base.html#3917" class="Function">strengthen</a> <a id="5368" href="Data.Fin.Properties.html#5339" class="Bound">i</a><a id="5369" class="Symbol">)</a> <a id="5371" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5373" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="5377" href="Data.Fin.Properties.html#5339" class="Bound">i</a>
<a id="5379" href="Data.Fin.Properties.html#5319" class="Function">toℕ-strengthen</a> <a id="5394" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a>    <a id="5402" class="Symbol">=</a> <a id="5404" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="5409" href="Data.Fin.Properties.html#5319" class="Function">toℕ-strengthen</a> <a id="5424" class="Symbol">(</a><a id="5425" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="5429" href="Data.Fin.Properties.html#5429" class="Bound">i</a><a id="5430" class="Symbol">)</a> <a id="5432" class="Symbol">=</a> <a id="5434" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="5439" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5443" class="Symbol">(</a><a id="5444" href="Data.Fin.Properties.html#5319" class="Function">toℕ-strengthen</a> <a id="5459" href="Data.Fin.Properties.html#5429" class="Bound">i</a><a id="5460" class="Symbol">)</a>

<a id="5463" class="Comment">------------------------------------------------------------------------</a>
<a id="5536" class="Comment">-- toℕ-↑ˡ: &quot;i&quot; ↑ˡ n = &quot;i&quot; in Fin (m + n)</a>
<a id="5577" class="Comment">------------------------------------------------------------------------</a>

<a id="toℕ-↑ˡ"></a><a id="5651" href="Data.Fin.Properties.html#5651" class="Function">toℕ-↑ˡ</a> <a id="5658" class="Symbol">:</a> <a id="5660" class="Symbol">∀</a> <a id="5662" class="Symbol">(</a><a id="5663" href="Data.Fin.Properties.html#5663" class="Bound">i</a> <a id="5665" class="Symbol">:</a> <a id="5667" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="5671" href="Data.Fin.Properties.html#2999" class="Generalizable">m</a><a id="5672" class="Symbol">)</a> <a id="5674" href="Data.Fin.Properties.html#5674" class="Bound">n</a> <a id="5676" class="Symbol">→</a> <a id="5678" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="5682" class="Symbol">(</a><a id="5683" href="Data.Fin.Properties.html#5663" class="Bound">i</a> <a id="5685" href="Data.Fin.Base.html#2559" class="Function Operator">↑ˡ</a> <a id="5688" href="Data.Fin.Properties.html#5674" class="Bound">n</a><a id="5689" class="Symbol">)</a> <a id="5691" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5693" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="5697" href="Data.Fin.Properties.html#5663" class="Bound">i</a>
<a id="5699" href="Data.Fin.Properties.html#5651" class="Function">toℕ-↑ˡ</a> <a id="5706" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a>    <a id="5714" href="Data.Fin.Properties.html#5714" class="Bound">n</a> <a id="5716" class="Symbol">=</a> <a id="5718" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="5723" href="Data.Fin.Properties.html#5651" class="Function">toℕ-↑ˡ</a> <a id="5730" class="Symbol">(</a><a id="5731" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="5735" href="Data.Fin.Properties.html#5735" class="Bound">i</a><a id="5736" class="Symbol">)</a> <a id="5738" href="Data.Fin.Properties.html#5738" class="Bound">n</a> <a id="5740" class="Symbol">=</a> <a id="5742" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="5747" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5751" class="Symbol">(</a><a id="5752" href="Data.Fin.Properties.html#5651" class="Function">toℕ-↑ˡ</a> <a id="5759" href="Data.Fin.Properties.html#5735" class="Bound">i</a> <a id="5761" href="Data.Fin.Properties.html#5738" class="Bound">n</a><a id="5762" class="Symbol">)</a>

<a id="↑ˡ-injective"></a><a id="5765" href="Data.Fin.Properties.html#5765" class="Function">↑ˡ-injective</a> <a id="5778" class="Symbol">:</a> <a id="5780" class="Symbol">∀</a> <a id="5782" href="Data.Fin.Properties.html#5782" class="Bound">n</a> <a id="5784" class="Symbol">(</a><a id="5785" href="Data.Fin.Properties.html#5785" class="Bound">i</a> <a id="5787" href="Data.Fin.Properties.html#5787" class="Bound">j</a> <a id="5789" class="Symbol">:</a> <a id="5791" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="5795" href="Data.Fin.Properties.html#2999" class="Generalizable">m</a><a id="5796" class="Symbol">)</a> <a id="5798" class="Symbol">→</a> <a id="5800" href="Data.Fin.Properties.html#5785" class="Bound">i</a> <a id="5802" href="Data.Fin.Base.html#2559" class="Function Operator">↑ˡ</a> <a id="5805" href="Data.Fin.Properties.html#5782" class="Bound">n</a> <a id="5807" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5809" href="Data.Fin.Properties.html#5787" class="Bound">j</a> <a id="5811" href="Data.Fin.Base.html#2559" class="Function Operator">↑ˡ</a> <a id="5814" href="Data.Fin.Properties.html#5782" class="Bound">n</a> <a id="5816" class="Symbol">→</a> <a id="5818" href="Data.Fin.Properties.html#5785" class="Bound">i</a> <a id="5820" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5822" href="Data.Fin.Properties.html#5787" class="Bound">j</a>
<a id="5824" href="Data.Fin.Properties.html#5765" class="Function">↑ˡ-injective</a> <a id="5837" href="Data.Fin.Properties.html#5837" class="Bound">n</a> <a id="5839" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a> <a id="5844" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a> <a id="5849" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="5854" class="Symbol">=</a> <a id="5856" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="5861" href="Data.Fin.Properties.html#5765" class="Function">↑ˡ-injective</a> <a id="5874" href="Data.Fin.Properties.html#5874" class="Bound">n</a> <a id="5876" class="Symbol">(</a><a id="5877" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="5881" href="Data.Fin.Properties.html#5881" class="Bound">i</a><a id="5882" class="Symbol">)</a> <a id="5884" class="Symbol">(</a><a id="5885" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="5889" href="Data.Fin.Properties.html#5889" class="Bound">j</a><a id="5890" class="Symbol">)</a> <a id="5892" href="Data.Fin.Properties.html#5892" class="Bound">eq</a> <a id="5895" class="Symbol">=</a>
  <a id="5899" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="5904" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="5908" class="Symbol">(</a><a id="5909" href="Data.Fin.Properties.html#5765" class="Function">↑ˡ-injective</a> <a id="5922" href="Data.Fin.Properties.html#5874" class="Bound">n</a> <a id="5924" href="Data.Fin.Properties.html#5881" class="Bound">i</a> <a id="5926" href="Data.Fin.Properties.html#5889" class="Bound">j</a> <a id="5928" class="Symbol">(</a><a id="5929" href="Data.Fin.Properties.html#3879" class="Function">suc-injective</a> <a id="5943" href="Data.Fin.Properties.html#5892" class="Bound">eq</a><a id="5945" class="Symbol">))</a>

<a id="5949" class="Comment">------------------------------------------------------------------------</a>
<a id="6022" class="Comment">-- toℕ-↑ʳ: n ↑ʳ &quot;i&quot; = &quot;n + i&quot; in Fin (n + m)</a>
<a id="6067" class="Comment">------------------------------------------------------------------------</a>

<a id="toℕ-↑ʳ"></a><a id="6141" href="Data.Fin.Properties.html#6141" class="Function">toℕ-↑ʳ</a> <a id="6148" class="Symbol">:</a> <a id="6150" class="Symbol">∀</a> <a id="6152" href="Data.Fin.Properties.html#6152" class="Bound">n</a> <a id="6154" class="Symbol">(</a><a id="6155" href="Data.Fin.Properties.html#6155" class="Bound">i</a> <a id="6157" class="Symbol">:</a> <a id="6159" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="6163" href="Data.Fin.Properties.html#2999" class="Generalizable">m</a><a id="6164" class="Symbol">)</a> <a id="6166" class="Symbol">→</a> <a id="6168" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="6172" class="Symbol">(</a><a id="6173" href="Data.Fin.Properties.html#6152" class="Bound">n</a> <a id="6175" href="Data.Fin.Base.html#2726" class="Function Operator">↑ʳ</a> <a id="6178" href="Data.Fin.Properties.html#6155" class="Bound">i</a><a id="6179" class="Symbol">)</a> <a id="6181" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="6183" href="Data.Fin.Properties.html#6152" class="Bound">n</a> <a id="6185" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="6189" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="6193" href="Data.Fin.Properties.html#6155" class="Bound">i</a>
<a id="6195" href="Data.Fin.Properties.html#6141" class="Function">toℕ-↑ʳ</a> <a id="6202" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="6210" href="Data.Fin.Properties.html#6210" class="Bound">i</a> <a id="6212" class="Symbol">=</a> <a id="6214" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="6219" href="Data.Fin.Properties.html#6141" class="Function">toℕ-↑ʳ</a> <a id="6226" class="Symbol">(</a><a id="6227" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6231" href="Data.Fin.Properties.html#6231" class="Bound">n</a><a id="6232" class="Symbol">)</a> <a id="6234" href="Data.Fin.Properties.html#6234" class="Bound">i</a> <a id="6236" class="Symbol">=</a> <a id="6238" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="6243" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6247" class="Symbol">(</a><a id="6248" href="Data.Fin.Properties.html#6141" class="Function">toℕ-↑ʳ</a> <a id="6255" href="Data.Fin.Properties.html#6231" class="Bound">n</a> <a id="6257" href="Data.Fin.Properties.html#6234" class="Bound">i</a><a id="6258" class="Symbol">)</a>

<a id="↑ʳ-injective"></a><a id="6261" href="Data.Fin.Properties.html#6261" class="Function">↑ʳ-injective</a> <a id="6274" class="Symbol">:</a> <a id="6276" class="Symbol">∀</a> <a id="6278" href="Data.Fin.Properties.html#6278" class="Bound">n</a> <a id="6280" class="Symbol">(</a><a id="6281" href="Data.Fin.Properties.html#6281" class="Bound">i</a> <a id="6283" href="Data.Fin.Properties.html#6283" class="Bound">j</a> <a id="6285" class="Symbol">:</a> <a id="6287" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="6291" href="Data.Fin.Properties.html#2999" class="Generalizable">m</a><a id="6292" class="Symbol">)</a> <a id="6294" class="Symbol">→</a> <a id="6296" href="Data.Fin.Properties.html#6278" class="Bound">n</a> <a id="6298" href="Data.Fin.Base.html#2726" class="Function Operator">↑ʳ</a> <a id="6301" href="Data.Fin.Properties.html#6281" class="Bound">i</a> <a id="6303" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="6305" href="Data.Fin.Properties.html#6278" class="Bound">n</a> <a id="6307" href="Data.Fin.Base.html#2726" class="Function Operator">↑ʳ</a> <a id="6310" href="Data.Fin.Properties.html#6283" class="Bound">j</a> <a id="6312" class="Symbol">→</a> <a id="6314" href="Data.Fin.Properties.html#6281" class="Bound">i</a> <a id="6316" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="6318" href="Data.Fin.Properties.html#6283" class="Bound">j</a>
<a id="6320" href="Data.Fin.Properties.html#6261" class="Function">↑ʳ-injective</a> <a id="6333" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="6338" href="Data.Fin.Properties.html#6338" class="Bound">i</a> <a id="6340" href="Data.Fin.Properties.html#6338" class="Bound">i</a> <a id="6342" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="6347" class="Symbol">=</a> <a id="6349" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="6354" href="Data.Fin.Properties.html#6261" class="Function">↑ʳ-injective</a> <a id="6367" class="Symbol">(</a><a id="6368" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6372" href="Data.Fin.Properties.html#6372" class="Bound">n</a><a id="6373" class="Symbol">)</a> <a id="6375" href="Data.Fin.Properties.html#6375" class="Bound">i</a> <a id="6377" href="Data.Fin.Properties.html#6377" class="Bound">j</a> <a id="6379" href="Data.Fin.Properties.html#6379" class="Bound">eq</a> <a id="6382" class="Symbol">=</a> <a id="6384" href="Data.Fin.Properties.html#6261" class="Function">↑ʳ-injective</a> <a id="6397" href="Data.Fin.Properties.html#6372" class="Bound">n</a> <a id="6399" href="Data.Fin.Properties.html#6375" class="Bound">i</a> <a id="6401" href="Data.Fin.Properties.html#6377" class="Bound">j</a> <a id="6403" class="Symbol">(</a><a id="6404" href="Data.Fin.Properties.html#3879" class="Function">suc-injective</a> <a id="6418" href="Data.Fin.Properties.html#6379" class="Bound">eq</a><a id="6420" class="Symbol">)</a>

<a id="6423" class="Comment">------------------------------------------------------------------------</a>
<a id="6496" class="Comment">-- toℕ and the ordering relations</a>
<a id="6530" class="Comment">------------------------------------------------------------------------</a>

<a id="toℕ&lt;n"></a><a id="6604" href="Data.Fin.Properties.html#6604" class="Function">toℕ&lt;n</a> <a id="6610" class="Symbol">:</a> <a id="6612" class="Symbol">∀</a> <a id="6614" class="Symbol">(</a><a id="6615" href="Data.Fin.Properties.html#6615" class="Bound">i</a> <a id="6617" class="Symbol">:</a> <a id="6619" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="6623" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a><a id="6624" class="Symbol">)</a> <a id="6626" class="Symbol">→</a> <a id="6628" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="6632" href="Data.Fin.Properties.html#6615" class="Bound">i</a> <a id="6634" href="Data.Nat.Base.html#1800" class="Function Operator">ℕ.&lt;</a> <a id="6638" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a>
<a id="6640" href="Data.Fin.Properties.html#6604" class="Function">toℕ&lt;n</a> <a id="6646" class="Symbol">{</a><a id="6647" class="Argument">n</a> <a id="6649" class="Symbol">=</a> <a id="6651" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6655" class="Symbol">_}</a> <a id="6658" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a>    <a id="6666" class="Symbol">=</a> <a id="6668" href="Data.Nat.Base.html#1872" class="InductiveConstructor">z&lt;s</a>
<a id="6672" href="Data.Fin.Properties.html#6604" class="Function">toℕ&lt;n</a> <a id="6678" class="Symbol">{</a><a id="6679" class="Argument">n</a> <a id="6681" class="Symbol">=</a> <a id="6683" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6687" class="Symbol">_}</a> <a id="6690" class="Symbol">(</a><a id="6691" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="6695" href="Data.Fin.Properties.html#6695" class="Bound">i</a><a id="6696" class="Symbol">)</a> <a id="6698" class="Symbol">=</a> <a id="6700" href="Data.Nat.Base.html#1912" class="InductiveConstructor">s&lt;s</a> <a id="6704" class="Symbol">(</a><a id="6705" href="Data.Fin.Properties.html#6604" class="Function">toℕ&lt;n</a> <a id="6711" href="Data.Fin.Properties.html#6695" class="Bound">i</a><a id="6712" class="Symbol">)</a>

<a id="toℕ≤pred[n]"></a><a id="6715" href="Data.Fin.Properties.html#6715" class="Function">toℕ≤pred[n]</a> <a id="6727" class="Symbol">:</a> <a id="6729" class="Symbol">∀</a> <a id="6731" class="Symbol">(</a><a id="6732" href="Data.Fin.Properties.html#6732" class="Bound">i</a> <a id="6734" class="Symbol">:</a> <a id="6736" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="6740" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a><a id="6741" class="Symbol">)</a> <a id="6743" class="Symbol">→</a> <a id="6745" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="6749" href="Data.Fin.Properties.html#6732" class="Bound">i</a> <a id="6751" href="Data.Nat.Base.html#1690" class="Datatype Operator">ℕ.≤</a> <a id="6755" href="Data.Nat.Base.html#5253" class="Function">ℕ.pred</a> <a id="6762" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a>
<a id="6764" href="Data.Fin.Properties.html#6715" class="Function">toℕ≤pred[n]</a> <a id="6776" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a>                 <a id="6797" class="Symbol">=</a> <a id="6799" href="Data.Nat.Base.html#1713" class="InductiveConstructor">z≤n</a>
<a id="6803" href="Data.Fin.Properties.html#6715" class="Function">toℕ≤pred[n]</a> <a id="6815" class="Symbol">(</a><a id="6816" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="6820" class="Symbol">{</a><a id="6821" class="Argument">n</a> <a id="6823" class="Symbol">=</a> <a id="6825" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6829" href="Data.Fin.Properties.html#6829" class="Bound">n</a><a id="6830" class="Symbol">}</a> <a id="6832" href="Data.Fin.Properties.html#6832" class="Bound">i</a><a id="6833" class="Symbol">)</a>  <a id="6836" class="Symbol">=</a> <a id="6838" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="6842" class="Symbol">(</a><a id="6843" href="Data.Fin.Properties.html#6715" class="Function">toℕ≤pred[n]</a> <a id="6855" href="Data.Fin.Properties.html#6832" class="Bound">i</a><a id="6856" class="Symbol">)</a>

<a id="toℕ≤n"></a><a id="6859" href="Data.Fin.Properties.html#6859" class="Function">toℕ≤n</a> <a id="6865" class="Symbol">:</a> <a id="6867" class="Symbol">∀</a> <a id="6869" class="Symbol">(</a><a id="6870" href="Data.Fin.Properties.html#6870" class="Bound">i</a> <a id="6872" class="Symbol">:</a> <a id="6874" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="6878" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a><a id="6879" class="Symbol">)</a> <a id="6881" class="Symbol">→</a> <a id="6883" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="6887" href="Data.Fin.Properties.html#6870" class="Bound">i</a> <a id="6889" href="Data.Nat.Base.html#1690" class="Datatype Operator">ℕ.≤</a> <a id="6893" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a>
<a id="6895" href="Data.Fin.Properties.html#6859" class="Function">toℕ≤n</a> <a id="6901" class="Symbol">{</a><a id="6902" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6906" href="Data.Fin.Properties.html#6906" class="Bound">n</a><a id="6907" class="Symbol">}</a> <a id="6909" href="Data.Fin.Properties.html#6909" class="Bound">i</a> <a id="6911" class="Symbol">=</a> <a id="6913" href="Data.Nat.Properties.html#9018" class="Function">ℕ.m≤n⇒m≤1+n</a> <a id="6925" class="Symbol">(</a><a id="6926" href="Data.Fin.Properties.html#6715" class="Function">toℕ≤pred[n]</a> <a id="6938" href="Data.Fin.Properties.html#6909" class="Bound">i</a><a id="6939" class="Symbol">)</a>

<a id="6942" class="Comment">-- A simpler implementation of toℕ≤pred[n],</a>
<a id="6986" class="Comment">-- however, with a different reduction behavior.</a>
<a id="7035" class="Comment">-- If no one needs the reduction behavior of toℕ≤pred[n],</a>
<a id="7093" class="Comment">-- it can be removed in favor of toℕ≤pred[n]′.</a>
<a id="toℕ≤pred[n]′"></a><a id="7140" href="Data.Fin.Properties.html#7140" class="Function">toℕ≤pred[n]′</a> <a id="7153" class="Symbol">:</a> <a id="7155" class="Symbol">∀</a> <a id="7157" class="Symbol">(</a><a id="7158" href="Data.Fin.Properties.html#7158" class="Bound">i</a> <a id="7160" class="Symbol">:</a> <a id="7162" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="7166" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a><a id="7167" class="Symbol">)</a> <a id="7169" class="Symbol">→</a> <a id="7171" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="7175" href="Data.Fin.Properties.html#7158" class="Bound">i</a> <a id="7177" href="Data.Nat.Base.html#1690" class="Datatype Operator">ℕ.≤</a> <a id="7181" href="Data.Nat.Base.html#5253" class="Function">ℕ.pred</a> <a id="7188" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a>
<a id="7190" href="Data.Fin.Properties.html#7140" class="Function">toℕ≤pred[n]′</a> <a id="7203" href="Data.Fin.Properties.html#7203" class="Bound">i</a> <a id="7205" class="Symbol">=</a> <a id="7207" href="Data.Nat.Properties.html#57021" class="Function">ℕ.&lt;⇒≤pred</a> <a id="7217" class="Symbol">(</a><a id="7218" href="Data.Fin.Properties.html#6604" class="Function">toℕ&lt;n</a> <a id="7224" href="Data.Fin.Properties.html#7203" class="Bound">i</a><a id="7225" class="Symbol">)</a>

<a id="toℕ-mono-&lt;"></a><a id="7228" href="Data.Fin.Properties.html#7228" class="Function">toℕ-mono-&lt;</a> <a id="7239" class="Symbol">:</a> <a id="7241" href="Data.Fin.Properties.html#3013" class="Generalizable">i</a> <a id="7243" href="Data.Fin.Base.html#8072" class="Function Operator">&lt;</a> <a id="7245" href="Data.Fin.Properties.html#3015" class="Generalizable">j</a> <a id="7247" class="Symbol">→</a> <a id="7249" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="7253" href="Data.Fin.Properties.html#3013" class="Generalizable">i</a> <a id="7255" href="Data.Nat.Base.html#1800" class="Function Operator">ℕ.&lt;</a> <a id="7259" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="7263" href="Data.Fin.Properties.html#3015" class="Generalizable">j</a>
<a id="7265" href="Data.Fin.Properties.html#7228" class="Function">toℕ-mono-&lt;</a> <a id="7276" href="Data.Fin.Properties.html#7276" class="Bound">i&lt;j</a> <a id="7280" class="Symbol">=</a> <a id="7282" href="Data.Fin.Properties.html#7276" class="Bound">i&lt;j</a>

<a id="toℕ-mono-≤"></a><a id="7287" href="Data.Fin.Properties.html#7287" class="Function">toℕ-mono-≤</a> <a id="7298" class="Symbol">:</a> <a id="7300" href="Data.Fin.Properties.html#3013" class="Generalizable">i</a> <a id="7302" href="Data.Fin.Base.html#7986" class="Function Operator">≤</a> <a id="7304" href="Data.Fin.Properties.html#3015" class="Generalizable">j</a> <a id="7306" class="Symbol">→</a> <a id="7308" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="7312" href="Data.Fin.Properties.html#3013" class="Generalizable">i</a> <a id="7314" href="Data.Nat.Base.html#1690" class="Datatype Operator">ℕ.≤</a> <a id="7318" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="7322" href="Data.Fin.Properties.html#3015" class="Generalizable">j</a>
<a id="7324" href="Data.Fin.Properties.html#7287" class="Function">toℕ-mono-≤</a> <a id="7335" href="Data.Fin.Properties.html#7335" class="Bound">i≤j</a> <a id="7339" class="Symbol">=</a> <a id="7341" href="Data.Fin.Properties.html#7335" class="Bound">i≤j</a>

<a id="toℕ-cancel-≤"></a><a id="7346" href="Data.Fin.Properties.html#7346" class="Function">toℕ-cancel-≤</a> <a id="7359" class="Symbol">:</a> <a id="7361" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="7365" href="Data.Fin.Properties.html#3013" class="Generalizable">i</a> <a id="7367" href="Data.Nat.Base.html#1690" class="Datatype Operator">ℕ.≤</a> <a id="7371" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="7375" href="Data.Fin.Properties.html#3015" class="Generalizable">j</a> <a id="7377" class="Symbol">→</a> <a id="7379" href="Data.Fin.Properties.html#3013" class="Generalizable">i</a> <a id="7381" href="Data.Fin.Base.html#7986" class="Function Operator">≤</a> <a id="7383" href="Data.Fin.Properties.html#3015" class="Generalizable">j</a>
<a id="7385" href="Data.Fin.Properties.html#7346" class="Function">toℕ-cancel-≤</a> <a id="7398" href="Data.Fin.Properties.html#7398" class="Bound">i≤j</a> <a id="7402" class="Symbol">=</a> <a id="7404" href="Data.Fin.Properties.html#7398" class="Bound">i≤j</a>

<a id="toℕ-cancel-&lt;"></a><a id="7409" href="Data.Fin.Properties.html#7409" class="Function">toℕ-cancel-&lt;</a> <a id="7422" class="Symbol">:</a> <a id="7424" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="7428" href="Data.Fin.Properties.html#3013" class="Generalizable">i</a> <a id="7430" href="Data.Nat.Base.html#1800" class="Function Operator">ℕ.&lt;</a> <a id="7434" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="7438" href="Data.Fin.Properties.html#3015" class="Generalizable">j</a> <a id="7440" class="Symbol">→</a> <a id="7442" href="Data.Fin.Properties.html#3013" class="Generalizable">i</a> <a id="7444" href="Data.Fin.Base.html#8072" class="Function Operator">&lt;</a> <a id="7446" href="Data.Fin.Properties.html#3015" class="Generalizable">j</a>
<a id="7448" href="Data.Fin.Properties.html#7409" class="Function">toℕ-cancel-&lt;</a> <a id="7461" href="Data.Fin.Properties.html#7461" class="Bound">i&lt;j</a> <a id="7465" class="Symbol">=</a> <a id="7467" href="Data.Fin.Properties.html#7461" class="Bound">i&lt;j</a>

<a id="7472" class="Comment">------------------------------------------------------------------------</a>
<a id="7545" class="Comment">-- fromℕ</a>
<a id="7554" class="Comment">------------------------------------------------------------------------</a>

<a id="toℕ-fromℕ"></a><a id="7628" href="Data.Fin.Properties.html#7628" class="Function">toℕ-fromℕ</a> <a id="7638" class="Symbol">:</a> <a id="7640" class="Symbol">∀</a> <a id="7642" href="Data.Fin.Properties.html#7642" class="Bound">n</a> <a id="7644" class="Symbol">→</a> <a id="7646" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="7650" class="Symbol">(</a><a id="7651" href="Data.Fin.Base.html#2051" class="Function">fromℕ</a> <a id="7657" href="Data.Fin.Properties.html#7642" class="Bound">n</a><a id="7658" class="Symbol">)</a> <a id="7660" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7662" href="Data.Fin.Properties.html#7642" class="Bound">n</a>
<a id="7664" href="Data.Fin.Properties.html#7628" class="Function">toℕ-fromℕ</a> <a id="7674" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="7682" class="Symbol">=</a> <a id="7684" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="7689" href="Data.Fin.Properties.html#7628" class="Function">toℕ-fromℕ</a> <a id="7699" class="Symbol">(</a><a id="7700" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7704" href="Data.Fin.Properties.html#7704" class="Bound">n</a><a id="7705" class="Symbol">)</a> <a id="7707" class="Symbol">=</a> <a id="7709" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="7714" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7718" class="Symbol">(</a><a id="7719" href="Data.Fin.Properties.html#7628" class="Function">toℕ-fromℕ</a> <a id="7729" href="Data.Fin.Properties.html#7704" class="Bound">n</a><a id="7730" class="Symbol">)</a>

<a id="fromℕ-toℕ"></a><a id="7733" href="Data.Fin.Properties.html#7733" class="Function">fromℕ-toℕ</a> <a id="7743" class="Symbol">:</a> <a id="7745" class="Symbol">∀</a> <a id="7747" class="Symbol">(</a><a id="7748" href="Data.Fin.Properties.html#7748" class="Bound">i</a> <a id="7750" class="Symbol">:</a> <a id="7752" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="7756" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a><a id="7757" class="Symbol">)</a> <a id="7759" class="Symbol">→</a> <a id="7761" href="Data.Fin.Base.html#2051" class="Function">fromℕ</a> <a id="7767" class="Symbol">(</a><a id="7768" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="7772" href="Data.Fin.Properties.html#7748" class="Bound">i</a><a id="7773" class="Symbol">)</a> <a id="7775" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7777" href="Data.Fin.Base.html#3917" class="Function">strengthen</a> <a id="7788" href="Data.Fin.Properties.html#7748" class="Bound">i</a>
<a id="7790" href="Data.Fin.Properties.html#7733" class="Function">fromℕ-toℕ</a> <a id="7800" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a>    <a id="7808" class="Symbol">=</a> <a id="7810" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="7815" href="Data.Fin.Properties.html#7733" class="Function">fromℕ-toℕ</a> <a id="7825" class="Symbol">(</a><a id="7826" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="7830" href="Data.Fin.Properties.html#7830" class="Bound">i</a><a id="7831" class="Symbol">)</a> <a id="7833" class="Symbol">=</a> <a id="7835" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="7840" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="7844" class="Symbol">(</a><a id="7845" href="Data.Fin.Properties.html#7733" class="Function">fromℕ-toℕ</a> <a id="7855" href="Data.Fin.Properties.html#7830" class="Bound">i</a><a id="7856" class="Symbol">)</a>

<a id="≤fromℕ"></a><a id="7859" href="Data.Fin.Properties.html#7859" class="Function">≤fromℕ</a> <a id="7866" class="Symbol">:</a> <a id="7868" class="Symbol">∀</a> <a id="7870" class="Symbol">(</a><a id="7871" href="Data.Fin.Properties.html#7871" class="Bound">i</a> <a id="7873" class="Symbol">:</a> <a id="7875" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="7879" class="Symbol">(</a><a id="7880" class="InductiveConstructor">suc</a> <a id="7884" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a><a id="7885" class="Symbol">))</a> <a id="7888" class="Symbol">→</a> <a id="7890" href="Data.Fin.Properties.html#7871" class="Bound">i</a> <a id="7892" href="Data.Fin.Base.html#7986" class="Function Operator">≤</a> <a id="7894" href="Data.Fin.Base.html#2051" class="Function">fromℕ</a> <a id="7900" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a>
<a id="7902" href="Data.Fin.Properties.html#7859" class="Function">≤fromℕ</a> <a id="7909" class="Symbol">{</a><a id="7910" class="Argument">n</a> <a id="7912" class="Symbol">=</a> <a id="7914" href="Data.Fin.Properties.html#7914" class="Bound">n</a><a id="7915" class="Symbol">}</a> <a id="7917" href="Data.Fin.Properties.html#7917" class="Bound">i</a> <a id="7919" class="Keyword">rewrite</a> <a id="7927" href="Data.Fin.Properties.html#7628" class="Function">toℕ-fromℕ</a> <a id="7937" href="Data.Fin.Properties.html#7914" class="Bound">n</a> <a id="7939" class="Symbol">=</a> <a id="7941" href="Data.Nat.Base.html#2021" class="Function">ℕ.s≤s⁻¹</a> <a id="7949" class="Symbol">(</a><a id="7950" href="Data.Fin.Properties.html#6604" class="Function">toℕ&lt;n</a> <a id="7956" href="Data.Fin.Properties.html#7917" class="Bound">i</a><a id="7957" class="Symbol">)</a>

<a id="7960" class="Comment">------------------------------------------------------------------------</a>
<a id="8033" class="Comment">-- fromℕ&lt;</a>
<a id="8043" class="Comment">------------------------------------------------------------------------</a>

<a id="fromℕ&lt;-toℕ"></a><a id="8117" href="Data.Fin.Properties.html#8117" class="Function">fromℕ&lt;-toℕ</a> <a id="8128" class="Symbol">:</a> <a id="8130" class="Symbol">∀</a> <a id="8132" class="Symbol">(</a><a id="8133" href="Data.Fin.Properties.html#8133" class="Bound">i</a> <a id="8135" class="Symbol">:</a> <a id="8137" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="8141" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a><a id="8142" class="Symbol">)</a> <a id="8144" class="Symbol">.(</a><a id="8146" href="Data.Fin.Properties.html#8146" class="Bound">i&lt;n</a> <a id="8150" class="Symbol">:</a> <a id="8152" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="8156" href="Data.Fin.Properties.html#8133" class="Bound">i</a> <a id="8158" href="Data.Nat.Base.html#1800" class="Function Operator">ℕ.&lt;</a> <a id="8162" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a><a id="8163" class="Symbol">)</a> <a id="8165" class="Symbol">→</a> <a id="8167" href="Data.Fin.Base.html#2157" class="Function">fromℕ&lt;</a> <a id="8174" href="Data.Fin.Properties.html#8146" class="Bound">i&lt;n</a> <a id="8178" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="8180" href="Data.Fin.Properties.html#8133" class="Bound">i</a>
<a id="8182" href="Data.Fin.Properties.html#8117" class="Function">fromℕ&lt;-toℕ</a> <a id="8193" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a>    <a id="8201" class="Symbol">_</a>   <a id="8205" class="Symbol">=</a> <a id="8207" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="8212" href="Data.Fin.Properties.html#8117" class="Function">fromℕ&lt;-toℕ</a> <a id="8223" class="Symbol">(</a><a id="8224" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="8228" href="Data.Fin.Properties.html#8228" class="Bound">i</a><a id="8229" class="Symbol">)</a> <a id="8231" href="Data.Fin.Properties.html#8231" class="Bound">i&lt;n</a> <a id="8235" class="Symbol">=</a> <a id="8237" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="8242" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="8246" class="Symbol">(</a><a id="8247" href="Data.Fin.Properties.html#8117" class="Function">fromℕ&lt;-toℕ</a> <a id="8258" href="Data.Fin.Properties.html#8228" class="Bound">i</a> <a id="8260" class="Symbol">(</a><a id="8261" href="Data.Nat.Base.html#2084" class="Function">ℕ.s&lt;s⁻¹</a> <a id="8269" href="Data.Fin.Properties.html#8231" class="Bound">i&lt;n</a><a id="8272" class="Symbol">))</a>

<a id="toℕ-fromℕ&lt;"></a><a id="8276" href="Data.Fin.Properties.html#8276" class="Function">toℕ-fromℕ&lt;</a> <a id="8287" class="Symbol">:</a> <a id="8289" class="Symbol">∀</a> <a id="8291" class="Symbol">.(</a><a id="8293" href="Data.Fin.Properties.html#8293" class="Bound">m&lt;n</a> <a id="8297" class="Symbol">:</a> <a id="8299" href="Data.Fin.Properties.html#2999" class="Generalizable">m</a> <a id="8301" href="Data.Nat.Base.html#1800" class="Function Operator">ℕ.&lt;</a> <a id="8305" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a><a id="8306" class="Symbol">)</a> <a id="8308" class="Symbol">→</a> <a id="8310" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="8314" class="Symbol">(</a><a id="8315" href="Data.Fin.Base.html#2157" class="Function">fromℕ&lt;</a> <a id="8322" href="Data.Fin.Properties.html#8293" class="Bound">m&lt;n</a><a id="8325" class="Symbol">)</a> <a id="8327" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="8329" href="Data.Fin.Properties.html#2999" class="Generalizable">m</a>
<a id="8331" href="Data.Fin.Properties.html#8276" class="Function">toℕ-fromℕ&lt;</a> <a id="8342" class="Symbol">{</a><a id="8343" class="Argument">m</a> <a id="8345" class="Symbol">=</a> <a id="8347" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="8351" class="Symbol">}</a>  <a id="8354" class="Symbol">{</a><a id="8355" class="Argument">n</a> <a id="8357" class="Symbol">=</a> <a id="8359" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8363" class="Symbol">_}</a> <a id="8366" class="Symbol">_</a>   <a id="8370" class="Symbol">=</a> <a id="8372" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="8377" href="Data.Fin.Properties.html#8276" class="Function">toℕ-fromℕ&lt;</a> <a id="8388" class="Symbol">{</a><a id="8389" class="Argument">m</a> <a id="8391" class="Symbol">=</a> <a id="8393" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8397" href="Data.Fin.Properties.html#8397" class="Bound">m</a><a id="8398" class="Symbol">}</a> <a id="8400" class="Symbol">{</a><a id="8401" class="Argument">n</a> <a id="8403" class="Symbol">=</a> <a id="8405" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8409" class="Symbol">_}</a> <a id="8412" href="Data.Fin.Properties.html#8412" class="Bound">m&lt;n</a> <a id="8416" class="Symbol">=</a> <a id="8418" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="8423" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8427" class="Symbol">(</a><a id="8428" href="Data.Fin.Properties.html#8276" class="Function">toℕ-fromℕ&lt;</a> <a id="8439" class="Symbol">(</a><a id="8440" href="Data.Nat.Base.html#2084" class="Function">ℕ.s&lt;s⁻¹</a> <a id="8448" href="Data.Fin.Properties.html#8412" class="Bound">m&lt;n</a><a id="8451" class="Symbol">))</a>

<a id="8455" class="Comment">-- fromℕ is a special case of fromℕ&lt;.</a>
<a id="fromℕ-def"></a><a id="8493" href="Data.Fin.Properties.html#8493" class="Function">fromℕ-def</a> <a id="8503" class="Symbol">:</a> <a id="8505" class="Symbol">∀</a> <a id="8507" href="Data.Fin.Properties.html#8507" class="Bound">n</a> <a id="8509" class="Symbol">→</a> <a id="8511" href="Data.Fin.Base.html#2051" class="Function">fromℕ</a> <a id="8517" href="Data.Fin.Properties.html#8507" class="Bound">n</a> <a id="8519" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="8521" href="Data.Fin.Base.html#2157" class="Function">fromℕ&lt;</a> <a id="8528" href="Data.Nat.Properties.html#6224" class="Function">ℕ.≤-refl</a>
<a id="8537" href="Data.Fin.Properties.html#8493" class="Function">fromℕ-def</a> <a id="8547" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="8555" class="Symbol">=</a> <a id="8557" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="8562" href="Data.Fin.Properties.html#8493" class="Function">fromℕ-def</a> <a id="8572" class="Symbol">(</a><a id="8573" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8577" href="Data.Fin.Properties.html#8577" class="Bound">n</a><a id="8578" class="Symbol">)</a> <a id="8580" class="Symbol">=</a> <a id="8582" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="8587" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="8591" class="Symbol">(</a><a id="8592" href="Data.Fin.Properties.html#8493" class="Function">fromℕ-def</a> <a id="8602" href="Data.Fin.Properties.html#8577" class="Bound">n</a><a id="8603" class="Symbol">)</a>

<a id="fromℕ&lt;-cong"></a><a id="8606" href="Data.Fin.Properties.html#8606" class="Function">fromℕ&lt;-cong</a> <a id="8618" class="Symbol">:</a> <a id="8620" class="Symbol">∀</a> <a id="8622" href="Data.Fin.Properties.html#8622" class="Bound">m</a> <a id="8624" href="Data.Fin.Properties.html#8624" class="Bound">n</a> <a id="8626" class="Symbol">{</a><a id="8627" href="Data.Fin.Properties.html#8627" class="Bound">o</a><a id="8628" class="Symbol">}</a> <a id="8630" class="Symbol">→</a> <a id="8632" href="Data.Fin.Properties.html#8622" class="Bound">m</a> <a id="8634" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="8636" href="Data.Fin.Properties.html#8624" class="Bound">n</a> <a id="8638" class="Symbol">→</a> <a id="8640" class="Symbol">.(</a><a id="8642" href="Data.Fin.Properties.html#8642" class="Bound">m&lt;o</a> <a id="8646" class="Symbol">:</a> <a id="8648" href="Data.Fin.Properties.html#8622" class="Bound">m</a> <a id="8650" href="Data.Nat.Base.html#1800" class="Function Operator">ℕ.&lt;</a> <a id="8654" href="Data.Fin.Properties.html#8627" class="Bound">o</a><a id="8655" class="Symbol">)</a> <a id="8657" class="Symbol">.(</a><a id="8659" href="Data.Fin.Properties.html#8659" class="Bound">n&lt;o</a> <a id="8663" class="Symbol">:</a> <a id="8665" href="Data.Fin.Properties.html#8624" class="Bound">n</a> <a id="8667" href="Data.Nat.Base.html#1800" class="Function Operator">ℕ.&lt;</a> <a id="8671" href="Data.Fin.Properties.html#8627" class="Bound">o</a><a id="8672" class="Symbol">)</a> <a id="8674" class="Symbol">→</a>
              <a id="8690" href="Data.Fin.Base.html#2157" class="Function">fromℕ&lt;</a> <a id="8697" href="Data.Fin.Properties.html#8642" class="Bound">m&lt;o</a> <a id="8701" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="8703" href="Data.Fin.Base.html#2157" class="Function">fromℕ&lt;</a> <a id="8710" href="Data.Fin.Properties.html#8659" class="Bound">n&lt;o</a>
<a id="8714" href="Data.Fin.Properties.html#8606" class="Function">fromℕ&lt;-cong</a> <a id="8726" class="Number">0</a>       <a id="8734" class="Number">0</a>                   <a id="8754" class="Symbol">_</a> <a id="8756" class="Symbol">_</a>   <a id="8760" class="Symbol">_</a>   <a id="8764" class="Symbol">=</a> <a id="8766" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="8771" href="Data.Fin.Properties.html#8606" class="Function">fromℕ&lt;-cong</a> <a id="8783" class="Symbol">(</a><a id="8784" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8788" class="Symbol">_)</a> <a id="8791" class="Symbol">(</a><a id="8792" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8796" class="Symbol">_)</a> <a id="8799" class="Symbol">{</a><a id="8800" class="Argument">o</a> <a id="8802" class="Symbol">=</a> <a id="8804" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8808" class="Symbol">_}</a> <a id="8811" href="Data.Fin.Properties.html#8811" class="Bound">r</a> <a id="8813" href="Data.Fin.Properties.html#8813" class="Bound">m&lt;n</a> <a id="8817" href="Data.Fin.Properties.html#8817" class="Bound">n&lt;o</a>
  <a id="8823" class="Symbol">=</a> <a id="8825" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="8830" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="8834" class="Symbol">(</a><a id="8835" href="Data.Fin.Properties.html#8606" class="Function">fromℕ&lt;-cong</a> <a id="8847" class="Symbol">_</a> <a id="8849" class="Symbol">_</a> <a id="8851" class="Symbol">(</a><a id="8852" href="Data.Nat.Properties.html#3485" class="Function">ℕ.suc-injective</a> <a id="8868" href="Data.Fin.Properties.html#8811" class="Bound">r</a><a id="8869" class="Symbol">)</a> <a id="8871" class="Symbol">(</a><a id="8872" href="Data.Nat.Base.html#2084" class="Function">ℕ.s&lt;s⁻¹</a> <a id="8880" href="Data.Fin.Properties.html#8813" class="Bound">m&lt;n</a><a id="8883" class="Symbol">)</a> <a id="8885" class="Symbol">(</a><a id="8886" href="Data.Nat.Base.html#2084" class="Function">ℕ.s&lt;s⁻¹</a> <a id="8894" href="Data.Fin.Properties.html#8817" class="Bound">n&lt;o</a><a id="8897" class="Symbol">))</a>

<a id="fromℕ&lt;-injective"></a><a id="8901" href="Data.Fin.Properties.html#8901" class="Function">fromℕ&lt;-injective</a> <a id="8918" class="Symbol">:</a> <a id="8920" class="Symbol">∀</a> <a id="8922" href="Data.Fin.Properties.html#8922" class="Bound">m</a> <a id="8924" href="Data.Fin.Properties.html#8924" class="Bound">n</a> <a id="8926" class="Symbol">{</a><a id="8927" href="Data.Fin.Properties.html#8927" class="Bound">o</a><a id="8928" class="Symbol">}</a> <a id="8930" class="Symbol">→</a> <a id="8932" class="Symbol">.(</a><a id="8934" href="Data.Fin.Properties.html#8934" class="Bound">m&lt;o</a> <a id="8938" class="Symbol">:</a> <a id="8940" href="Data.Fin.Properties.html#8922" class="Bound">m</a> <a id="8942" href="Data.Nat.Base.html#1800" class="Function Operator">ℕ.&lt;</a> <a id="8946" href="Data.Fin.Properties.html#8927" class="Bound">o</a><a id="8947" class="Symbol">)</a> <a id="8949" class="Symbol">.(</a><a id="8951" href="Data.Fin.Properties.html#8951" class="Bound">n&lt;o</a> <a id="8955" class="Symbol">:</a> <a id="8957" href="Data.Fin.Properties.html#8924" class="Bound">n</a> <a id="8959" href="Data.Nat.Base.html#1800" class="Function Operator">ℕ.&lt;</a> <a id="8963" href="Data.Fin.Properties.html#8927" class="Bound">o</a><a id="8964" class="Symbol">)</a> <a id="8966" class="Symbol">→</a>
                   <a id="8987" href="Data.Fin.Base.html#2157" class="Function">fromℕ&lt;</a> <a id="8994" href="Data.Fin.Properties.html#8934" class="Bound">m&lt;o</a> <a id="8998" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="9000" href="Data.Fin.Base.html#2157" class="Function">fromℕ&lt;</a> <a id="9007" href="Data.Fin.Properties.html#8951" class="Bound">n&lt;o</a> <a id="9011" class="Symbol">→</a> <a id="9013" href="Data.Fin.Properties.html#8922" class="Bound">m</a> <a id="9015" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="9017" href="Data.Fin.Properties.html#8924" class="Bound">n</a>
<a id="9019" href="Data.Fin.Properties.html#8901" class="Function">fromℕ&lt;-injective</a> <a id="9036" class="Number">0</a>       <a id="9044" class="Number">0</a>                   <a id="9064" class="Symbol">_</a>   <a id="9068" class="Symbol">_</a>   <a id="9072" class="Symbol">_</a>  <a id="9075" class="Symbol">=</a> <a id="9077" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="9082" href="Data.Fin.Properties.html#8901" class="Function">fromℕ&lt;-injective</a> <a id="9099" class="Number">0</a>       <a id="9107" class="Symbol">(</a><a id="9108" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9112" class="Symbol">_)</a> <a id="9115" class="Symbol">{</a><a id="9116" class="Argument">o</a> <a id="9118" class="Symbol">=</a> <a id="9120" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9124" class="Symbol">_}</a> <a id="9127" class="Symbol">_</a> <a id="9129" class="Symbol">_</a> <a id="9131" class="Symbol">()</a>
<a id="9134" href="Data.Fin.Properties.html#8901" class="Function">fromℕ&lt;-injective</a> <a id="9151" class="Symbol">(</a><a id="9152" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9156" class="Symbol">_)</a> <a id="9159" class="Symbol">(</a><a id="9160" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9164" class="Symbol">_)</a> <a id="9167" class="Symbol">{</a><a id="9168" class="Argument">o</a> <a id="9170" class="Symbol">=</a> <a id="9172" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9176" class="Symbol">_}</a> <a id="9179" href="Data.Fin.Properties.html#9179" class="Bound">m&lt;n</a> <a id="9183" href="Data.Fin.Properties.html#9183" class="Bound">n&lt;o</a> <a id="9187" href="Data.Fin.Properties.html#9187" class="Bound">r</a>
  <a id="9191" class="Symbol">=</a> <a id="9193" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="9198" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9202" class="Symbol">(</a><a id="9203" href="Data.Fin.Properties.html#8901" class="Function">fromℕ&lt;-injective</a> <a id="9220" class="Symbol">_</a> <a id="9222" class="Symbol">_</a> <a id="9224" class="Symbol">(</a><a id="9225" href="Data.Nat.Base.html#2084" class="Function">ℕ.s&lt;s⁻¹</a> <a id="9233" href="Data.Fin.Properties.html#9179" class="Bound">m&lt;n</a><a id="9236" class="Symbol">)</a> <a id="9238" class="Symbol">(</a><a id="9239" href="Data.Nat.Base.html#2084" class="Function">ℕ.s&lt;s⁻¹</a> <a id="9247" href="Data.Fin.Properties.html#9183" class="Bound">n&lt;o</a><a id="9250" class="Symbol">)</a> <a id="9252" class="Symbol">(</a><a id="9253" href="Data.Fin.Properties.html#3879" class="Function">suc-injective</a> <a id="9267" href="Data.Fin.Properties.html#9187" class="Bound">r</a><a id="9268" class="Symbol">))</a>

<a id="9272" class="Comment">------------------------------------------------------------------------</a>
<a id="9345" class="Comment">-- fromℕ&lt;″</a>
<a id="9356" class="Comment">------------------------------------------------------------------------</a>

<a id="fromℕ&lt;≡fromℕ&lt;″"></a><a id="9430" href="Data.Fin.Properties.html#9430" class="Function">fromℕ&lt;≡fromℕ&lt;″</a> <a id="9445" class="Symbol">:</a> <a id="9447" class="Symbol">∀</a> <a id="9449" class="Symbol">(</a><a id="9450" href="Data.Fin.Properties.html#9450" class="Bound">m&lt;n</a> <a id="9454" class="Symbol">:</a> <a id="9456" href="Data.Fin.Properties.html#2999" class="Generalizable">m</a> <a id="9458" href="Data.Nat.Base.html#1800" class="Function Operator">ℕ.&lt;</a> <a id="9462" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a><a id="9463" class="Symbol">)</a> <a id="9465" class="Symbol">(</a><a id="9466" href="Data.Fin.Properties.html#9466" class="Bound">m&lt;″n</a> <a id="9471" class="Symbol">:</a> <a id="9473" href="Data.Fin.Properties.html#2999" class="Generalizable">m</a> <a id="9475" href="Data.Nat.Base.html#8282" class="Function Operator">ℕ.&lt;″</a> <a id="9480" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a><a id="9481" class="Symbol">)</a> <a id="9483" class="Symbol">→</a>
                 <a id="9502" href="Data.Fin.Base.html#2157" class="Function">fromℕ&lt;</a> <a id="9509" href="Data.Fin.Properties.html#9450" class="Bound">m&lt;n</a> <a id="9513" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="9515" href="Data.Fin.Base.html#2299" class="Function">fromℕ&lt;″</a> <a id="9523" href="Data.Fin.Properties.html#2999" class="Generalizable">m</a> <a id="9525" href="Data.Fin.Properties.html#9466" class="Bound">m&lt;″n</a>
<a id="9530" href="Data.Fin.Properties.html#9430" class="Function">fromℕ&lt;≡fromℕ&lt;″</a> <a id="9545" class="Symbol">{</a><a id="9546" class="Argument">m</a> <a id="9548" class="Symbol">=</a> <a id="9550" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="9554" class="Symbol">}</a>  <a id="9557" class="Symbol">{</a><a id="9558" class="Argument">n</a> <a id="9560" class="Symbol">=</a> <a id="9562" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9566" class="Symbol">_}</a> <a id="9569" class="Symbol">_</a> <a id="9571" class="Symbol">_</a> <a id="9573" class="Symbol">=</a> <a id="9575" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="9580" href="Data.Fin.Properties.html#9430" class="Function">fromℕ&lt;≡fromℕ&lt;″</a> <a id="9595" class="Symbol">{</a><a id="9596" class="Argument">m</a> <a id="9598" class="Symbol">=</a> <a id="9600" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9604" href="Data.Fin.Properties.html#9604" class="Bound">m</a><a id="9605" class="Symbol">}</a> <a id="9607" class="Symbol">{</a><a id="9608" class="Argument">n</a> <a id="9610" class="Symbol">=</a> <a id="9612" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9616" class="Symbol">_}</a> <a id="9619" href="Data.Fin.Properties.html#9619" class="Bound">m&lt;n</a> <a id="9623" href="Data.Fin.Properties.html#9623" class="Bound">m&lt;″n</a>
  <a id="9630" class="Symbol">=</a> <a id="9632" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="9637" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="9641" class="Symbol">(</a><a id="9642" href="Data.Fin.Properties.html#9430" class="Function">fromℕ&lt;≡fromℕ&lt;″</a> <a id="9657" class="Symbol">(</a><a id="9658" href="Data.Nat.Base.html#2084" class="Function">ℕ.s&lt;s⁻¹</a> <a id="9666" href="Data.Fin.Properties.html#9619" class="Bound">m&lt;n</a><a id="9669" class="Symbol">)</a> <a id="9671" class="Symbol">(</a><a id="9672" href="Data.Nat.Base.html#8414" class="Function">ℕ.s&lt;″s⁻¹</a> <a id="9681" href="Data.Fin.Properties.html#9623" class="Bound">m&lt;″n</a><a id="9685" class="Symbol">))</a>

<a id="toℕ-fromℕ&lt;″"></a><a id="9689" href="Data.Fin.Properties.html#9689" class="Function">toℕ-fromℕ&lt;″</a> <a id="9701" class="Symbol">:</a> <a id="9703" class="Symbol">∀</a> <a id="9705" class="Symbol">(</a><a id="9706" href="Data.Fin.Properties.html#9706" class="Bound">m&lt;n</a> <a id="9710" class="Symbol">:</a> <a id="9712" href="Data.Fin.Properties.html#2999" class="Generalizable">m</a> <a id="9714" href="Data.Nat.Base.html#8282" class="Function Operator">ℕ.&lt;″</a> <a id="9719" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a><a id="9720" class="Symbol">)</a> <a id="9722" class="Symbol">→</a> <a id="9724" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="9728" class="Symbol">(</a><a id="9729" href="Data.Fin.Base.html#2299" class="Function">fromℕ&lt;″</a> <a id="9737" href="Data.Fin.Properties.html#2999" class="Generalizable">m</a> <a id="9739" href="Data.Fin.Properties.html#9706" class="Bound">m&lt;n</a><a id="9742" class="Symbol">)</a> <a id="9744" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="9746" href="Data.Fin.Properties.html#2999" class="Generalizable">m</a>
<a id="9748" href="Data.Fin.Properties.html#9689" class="Function">toℕ-fromℕ&lt;″</a> <a id="9760" class="Symbol">{</a><a id="9761" href="Data.Fin.Properties.html#9761" class="Bound">m</a><a id="9762" class="Symbol">}</a> <a id="9764" class="Symbol">{</a><a id="9765" href="Data.Fin.Properties.html#9765" class="Bound">n</a><a id="9766" class="Symbol">}</a> <a id="9768" href="Data.Fin.Properties.html#9768" class="Bound">m&lt;n</a> <a id="9772" class="Symbol">=</a> <a id="9774" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="9782" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="9786" class="Symbol">(</a><a id="9787" href="Data.Fin.Base.html#2299" class="Function">fromℕ&lt;″</a> <a id="9795" href="Data.Fin.Properties.html#9761" class="Bound">m</a> <a id="9797" href="Data.Fin.Properties.html#9768" class="Bound">m&lt;n</a><a id="9800" class="Symbol">)</a>  <a id="9803" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="9806" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="9811" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="9815" class="Symbol">(</a><a id="9816" href="Relation.Binary.PropositionalEquality.Core.html#2099" class="Function">sym</a> <a id="9820" class="Symbol">(</a><a id="9821" href="Data.Fin.Properties.html#9430" class="Function">fromℕ&lt;≡fromℕ&lt;″</a> <a id="9836" class="Symbol">(</a><a id="9837" href="Data.Nat.Properties.html#68814" class="Function">ℕ.≤″⇒≤</a> <a id="9844" href="Data.Fin.Properties.html#9768" class="Bound">m&lt;n</a><a id="9847" class="Symbol">)</a> <a id="9849" href="Data.Fin.Properties.html#9768" class="Bound">m&lt;n</a><a id="9852" class="Symbol">))</a> <a id="9855" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="9859" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="9863" class="Symbol">(</a><a id="9864" href="Data.Fin.Base.html#2157" class="Function">fromℕ&lt;</a> <a id="9871" class="Symbol">_)</a>       <a id="9880" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="9883" href="Data.Fin.Properties.html#8276" class="Function">toℕ-fromℕ&lt;</a> <a id="9894" class="Symbol">(</a><a id="9895" href="Data.Nat.Properties.html#68814" class="Function">ℕ.≤″⇒≤</a> <a id="9902" href="Data.Fin.Properties.html#9768" class="Bound">m&lt;n</a><a id="9905" class="Symbol">)</a> <a id="9907" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="9911" href="Data.Fin.Properties.html#9761" class="Bound">m</a>                    <a id="9932" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="9936" class="Keyword">where</a> <a id="9942" class="Keyword">open</a> <a id="9947" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a>

<a id="9960" class="Comment">------------------------------------------------------------------------</a>
<a id="10033" class="Comment">-- Properties of cast</a>
<a id="10055" class="Comment">------------------------------------------------------------------------</a>

<a id="toℕ-cast"></a><a id="10129" href="Data.Fin.Properties.html#10129" class="Function">toℕ-cast</a> <a id="10138" class="Symbol">:</a> <a id="10140" class="Symbol">∀</a> <a id="10142" class="Symbol">.(</a><a id="10144" href="Data.Fin.Properties.html#10144" class="Bound">eq</a> <a id="10147" class="Symbol">:</a> <a id="10149" href="Data.Fin.Properties.html#2999" class="Generalizable">m</a> <a id="10151" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="10153" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a><a id="10154" class="Symbol">)</a> <a id="10156" class="Symbol">(</a><a id="10157" href="Data.Fin.Properties.html#10157" class="Bound">k</a> <a id="10159" class="Symbol">:</a> <a id="10161" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="10165" href="Data.Fin.Properties.html#2999" class="Generalizable">m</a><a id="10166" class="Symbol">)</a> <a id="10168" class="Symbol">→</a> <a id="10170" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="10174" class="Symbol">(</a><a id="10175" href="Data.Fin.Base.html#1514" class="Function">cast</a> <a id="10180" href="Data.Fin.Properties.html#10144" class="Bound">eq</a> <a id="10183" href="Data.Fin.Properties.html#10157" class="Bound">k</a><a id="10184" class="Symbol">)</a> <a id="10186" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="10188" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="10192" href="Data.Fin.Properties.html#10157" class="Bound">k</a>
<a id="10194" href="Data.Fin.Properties.html#10129" class="Function">toℕ-cast</a> <a id="10203" class="Symbol">{</a><a id="10204" class="Argument">n</a> <a id="10206" class="Symbol">=</a> <a id="10208" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10212" href="Data.Fin.Properties.html#10212" class="Bound">n</a><a id="10213" class="Symbol">}</a> <a id="10215" href="Data.Fin.Properties.html#10215" class="Bound">eq</a> <a id="10218" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a>    <a id="10226" class="Symbol">=</a> <a id="10228" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="10233" href="Data.Fin.Properties.html#10129" class="Function">toℕ-cast</a> <a id="10242" class="Symbol">{</a><a id="10243" class="Argument">n</a> <a id="10245" class="Symbol">=</a> <a id="10247" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10251" href="Data.Fin.Properties.html#10251" class="Bound">n</a><a id="10252" class="Symbol">}</a> <a id="10254" href="Data.Fin.Properties.html#10254" class="Bound">eq</a> <a id="10257" class="Symbol">(</a><a id="10258" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="10262" href="Data.Fin.Properties.html#10262" class="Bound">k</a><a id="10263" class="Symbol">)</a> <a id="10265" class="Symbol">=</a> <a id="10267" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="10272" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10276" class="Symbol">(</a><a id="10277" href="Data.Fin.Properties.html#10129" class="Function">toℕ-cast</a> <a id="10286" class="Symbol">(</a><a id="10287" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="10292" href="Data.Nat.Base.html#5253" class="Function">ℕ.pred</a> <a id="10299" href="Data.Fin.Properties.html#10254" class="Bound">eq</a><a id="10301" class="Symbol">)</a> <a id="10303" href="Data.Fin.Properties.html#10262" class="Bound">k</a><a id="10304" class="Symbol">)</a>

<a id="cast-is-id"></a><a id="10307" href="Data.Fin.Properties.html#10307" class="Function">cast-is-id</a> <a id="10318" class="Symbol">:</a> <a id="10320" class="Symbol">.(</a><a id="10322" href="Data.Fin.Properties.html#10322" class="Bound">eq</a> <a id="10325" class="Symbol">:</a> <a id="10327" href="Data.Fin.Properties.html#2999" class="Generalizable">m</a> <a id="10329" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="10331" href="Data.Fin.Properties.html#2999" class="Generalizable">m</a><a id="10332" class="Symbol">)</a> <a id="10334" class="Symbol">(</a><a id="10335" href="Data.Fin.Properties.html#10335" class="Bound">k</a> <a id="10337" class="Symbol">:</a> <a id="10339" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="10343" href="Data.Fin.Properties.html#2999" class="Generalizable">m</a><a id="10344" class="Symbol">)</a> <a id="10346" class="Symbol">→</a> <a id="10348" href="Data.Fin.Base.html#1514" class="Function">cast</a> <a id="10353" href="Data.Fin.Properties.html#10322" class="Bound">eq</a> <a id="10356" href="Data.Fin.Properties.html#10335" class="Bound">k</a> <a id="10358" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="10360" href="Data.Fin.Properties.html#10335" class="Bound">k</a>
<a id="10362" href="Data.Fin.Properties.html#10307" class="Function">cast-is-id</a> <a id="10373" href="Data.Fin.Properties.html#10373" class="Bound">eq</a> <a id="10376" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a>    <a id="10384" class="Symbol">=</a> <a id="10386" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="10391" href="Data.Fin.Properties.html#10307" class="Function">cast-is-id</a> <a id="10402" href="Data.Fin.Properties.html#10402" class="Bound">eq</a> <a id="10405" class="Symbol">(</a><a id="10406" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="10410" href="Data.Fin.Properties.html#10410" class="Bound">k</a><a id="10411" class="Symbol">)</a> <a id="10413" class="Symbol">=</a> <a id="10415" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="10420" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="10424" class="Symbol">(</a><a id="10425" href="Data.Fin.Properties.html#10307" class="Function">cast-is-id</a> <a id="10436" class="Symbol">(</a><a id="10437" href="Data.Nat.Properties.html#3485" class="Function">ℕ.suc-injective</a> <a id="10453" href="Data.Fin.Properties.html#10402" class="Bound">eq</a><a id="10455" class="Symbol">)</a> <a id="10457" href="Data.Fin.Properties.html#10410" class="Bound">k</a><a id="10458" class="Symbol">)</a>

<a id="subst-is-cast"></a><a id="10461" href="Data.Fin.Properties.html#10461" class="Function">subst-is-cast</a> <a id="10475" class="Symbol">:</a> <a id="10477" class="Symbol">(</a><a id="10478" href="Data.Fin.Properties.html#10478" class="Bound">eq</a> <a id="10481" class="Symbol">:</a> <a id="10483" href="Data.Fin.Properties.html#2999" class="Generalizable">m</a> <a id="10485" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="10487" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a><a id="10488" class="Symbol">)</a> <a id="10490" class="Symbol">(</a><a id="10491" href="Data.Fin.Properties.html#10491" class="Bound">k</a> <a id="10493" class="Symbol">:</a> <a id="10495" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="10499" href="Data.Fin.Properties.html#2999" class="Generalizable">m</a><a id="10500" class="Symbol">)</a> <a id="10502" class="Symbol">→</a> <a id="10504" href="Relation.Binary.PropositionalEquality.Core.html#2195" class="Function">subst</a> <a id="10510" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="10514" href="Data.Fin.Properties.html#10478" class="Bound">eq</a> <a id="10517" href="Data.Fin.Properties.html#10491" class="Bound">k</a> <a id="10519" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="10521" href="Data.Fin.Base.html#1514" class="Function">cast</a> <a id="10526" href="Data.Fin.Properties.html#10478" class="Bound">eq</a> <a id="10529" href="Data.Fin.Properties.html#10491" class="Bound">k</a>
<a id="10531" href="Data.Fin.Properties.html#10461" class="Function">subst-is-cast</a> <a id="10545" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="10550" href="Data.Fin.Properties.html#10550" class="Bound">k</a> <a id="10552" class="Symbol">=</a> <a id="10554" href="Relation.Binary.PropositionalEquality.Core.html#2099" class="Function">sym</a> <a id="10558" class="Symbol">(</a><a id="10559" href="Data.Fin.Properties.html#10307" class="Function">cast-is-id</a> <a id="10570" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="10575" href="Data.Fin.Properties.html#10550" class="Bound">k</a><a id="10576" class="Symbol">)</a>

<a id="cast-trans"></a><a id="10579" href="Data.Fin.Properties.html#10579" class="Function">cast-trans</a> <a id="10590" class="Symbol">:</a> <a id="10592" class="Symbol">.(</a><a id="10594" href="Data.Fin.Properties.html#10594" class="Bound">eq₁</a> <a id="10598" class="Symbol">:</a> <a id="10600" href="Data.Fin.Properties.html#2999" class="Generalizable">m</a> <a id="10602" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="10604" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a><a id="10605" class="Symbol">)</a> <a id="10607" class="Symbol">.(</a><a id="10609" href="Data.Fin.Properties.html#10609" class="Bound">eq₂</a> <a id="10613" class="Symbol">:</a> <a id="10615" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a> <a id="10617" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="10619" href="Data.Fin.Properties.html#3003" class="Generalizable">o</a><a id="10620" class="Symbol">)</a> <a id="10622" class="Symbol">(</a><a id="10623" href="Data.Fin.Properties.html#10623" class="Bound">k</a> <a id="10625" class="Symbol">:</a> <a id="10627" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="10631" href="Data.Fin.Properties.html#2999" class="Generalizable">m</a><a id="10632" class="Symbol">)</a> <a id="10634" class="Symbol">→</a>
             <a id="10649" href="Data.Fin.Base.html#1514" class="Function">cast</a> <a id="10654" href="Data.Fin.Properties.html#10609" class="Bound">eq₂</a> <a id="10658" class="Symbol">(</a><a id="10659" href="Data.Fin.Base.html#1514" class="Function">cast</a> <a id="10664" href="Data.Fin.Properties.html#10594" class="Bound">eq₁</a> <a id="10668" href="Data.Fin.Properties.html#10623" class="Bound">k</a><a id="10669" class="Symbol">)</a> <a id="10671" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="10673" href="Data.Fin.Base.html#1514" class="Function">cast</a> <a id="10678" class="Symbol">(</a><a id="10679" href="Relation.Binary.PropositionalEquality.Core.html#2144" class="Function">trans</a> <a id="10685" href="Data.Fin.Properties.html#10594" class="Bound">eq₁</a> <a id="10689" href="Data.Fin.Properties.html#10609" class="Bound">eq₂</a><a id="10692" class="Symbol">)</a> <a id="10694" href="Data.Fin.Properties.html#10623" class="Bound">k</a>
<a id="10696" href="Data.Fin.Properties.html#10579" class="Function">cast-trans</a> <a id="10707" class="Symbol">{</a><a id="10708" class="Argument">m</a> <a id="10710" class="Symbol">=</a> <a id="10712" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10716" class="Symbol">_}</a> <a id="10719" class="Symbol">{</a><a id="10720" class="Argument">n</a> <a id="10722" class="Symbol">=</a> <a id="10724" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10728" class="Symbol">_}</a> <a id="10731" class="Symbol">{</a><a id="10732" class="Argument">o</a> <a id="10734" class="Symbol">=</a> <a id="10736" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10740" class="Symbol">_}</a> <a id="10743" href="Data.Fin.Properties.html#10743" class="Bound">eq₁</a> <a id="10747" href="Data.Fin.Properties.html#10747" class="Bound">eq₂</a> <a id="10751" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a> <a id="10756" class="Symbol">=</a> <a id="10758" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="10763" href="Data.Fin.Properties.html#10579" class="Function">cast-trans</a> <a id="10774" class="Symbol">{</a><a id="10775" class="Argument">m</a> <a id="10777" class="Symbol">=</a> <a id="10779" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10783" class="Symbol">_}</a> <a id="10786" class="Symbol">{</a><a id="10787" class="Argument">n</a> <a id="10789" class="Symbol">=</a> <a id="10791" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10795" class="Symbol">_}</a> <a id="10798" class="Symbol">{</a><a id="10799" class="Argument">o</a> <a id="10801" class="Symbol">=</a> <a id="10803" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10807" class="Symbol">_}</a> <a id="10810" href="Data.Fin.Properties.html#10810" class="Bound">eq₁</a> <a id="10814" href="Data.Fin.Properties.html#10814" class="Bound">eq₂</a> <a id="10818" class="Symbol">(</a><a id="10819" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="10823" href="Data.Fin.Properties.html#10823" class="Bound">k</a><a id="10824" class="Symbol">)</a> <a id="10826" class="Symbol">=</a>
  <a id="10830" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="10835" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="10839" class="Symbol">(</a><a id="10840" href="Data.Fin.Properties.html#10579" class="Function">cast-trans</a> <a id="10851" class="Symbol">(</a><a id="10852" href="Data.Nat.Properties.html#3485" class="Function">ℕ.suc-injective</a> <a id="10868" href="Data.Fin.Properties.html#10810" class="Bound">eq₁</a><a id="10871" class="Symbol">)</a> <a id="10873" class="Symbol">(</a><a id="10874" href="Data.Nat.Properties.html#3485" class="Function">ℕ.suc-injective</a> <a id="10890" href="Data.Fin.Properties.html#10814" class="Bound">eq₂</a><a id="10893" class="Symbol">)</a> <a id="10895" href="Data.Fin.Properties.html#10823" class="Bound">k</a><a id="10896" class="Symbol">)</a>

<a id="cast-involutive"></a><a id="10899" href="Data.Fin.Properties.html#10899" class="Function">cast-involutive</a> <a id="10915" class="Symbol">:</a> <a id="10917" class="Symbol">.(</a><a id="10919" href="Data.Fin.Properties.html#10919" class="Bound">eq₁</a> <a id="10923" class="Symbol">:</a> <a id="10925" href="Data.Fin.Properties.html#2999" class="Generalizable">m</a> <a id="10927" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="10929" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a><a id="10930" class="Symbol">)</a> <a id="10932" class="Symbol">.(</a><a id="10934" href="Data.Fin.Properties.html#10934" class="Bound">eq₂</a> <a id="10938" class="Symbol">:</a> <a id="10940" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a> <a id="10942" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="10944" href="Data.Fin.Properties.html#2999" class="Generalizable">m</a><a id="10945" class="Symbol">)</a> <a id="10947" class="Symbol">→</a>
                  <a id="10967" class="Symbol">∀</a> <a id="10969" href="Data.Fin.Properties.html#10969" class="Bound">k</a> <a id="10971" class="Symbol">→</a> <a id="10973" href="Data.Fin.Base.html#1514" class="Function">cast</a> <a id="10978" href="Data.Fin.Properties.html#10919" class="Bound">eq₁</a> <a id="10982" class="Symbol">(</a><a id="10983" href="Data.Fin.Base.html#1514" class="Function">cast</a> <a id="10988" href="Data.Fin.Properties.html#10934" class="Bound">eq₂</a> <a id="10992" href="Data.Fin.Properties.html#10969" class="Bound">k</a><a id="10993" class="Symbol">)</a> <a id="10995" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="10997" href="Data.Fin.Properties.html#10969" class="Bound">k</a>
<a id="10999" href="Data.Fin.Properties.html#10899" class="Function">cast-involutive</a> <a id="11015" href="Data.Fin.Properties.html#11015" class="Bound">eq₁</a> <a id="11019" href="Data.Fin.Properties.html#11019" class="Bound">eq₂</a> <a id="11023" href="Data.Fin.Properties.html#11023" class="Bound">k</a> <a id="11025" class="Symbol">=</a> <a id="11027" href="Relation.Binary.PropositionalEquality.Core.html#2144" class="Function">trans</a> <a id="11033" class="Symbol">(</a><a id="11034" href="Data.Fin.Properties.html#10579" class="Function">cast-trans</a> <a id="11045" href="Data.Fin.Properties.html#11019" class="Bound">eq₂</a> <a id="11049" href="Data.Fin.Properties.html#11015" class="Bound">eq₁</a> <a id="11053" href="Data.Fin.Properties.html#11023" class="Bound">k</a><a id="11054" class="Symbol">)</a> <a id="11056" class="Symbol">(</a><a id="11057" href="Data.Fin.Properties.html#10307" class="Function">cast-is-id</a> <a id="11068" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="11073" href="Data.Fin.Properties.html#11023" class="Bound">k</a><a id="11074" class="Symbol">)</a>

<a id="11077" class="Comment">------------------------------------------------------------------------</a>
<a id="11150" class="Comment">-- Properties of _≤_</a>
<a id="11171" class="Comment">------------------------------------------------------------------------</a>
<a id="11244" class="Comment">-- Relational properties</a>

<a id="≤-reflexive"></a><a id="11270" href="Data.Fin.Properties.html#11270" class="Function">≤-reflexive</a> <a id="11282" class="Symbol">:</a> <a id="11284" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="11288" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="11290" class="Symbol">(</a><a id="11291" href="Data.Fin.Base.html#7986" class="Function Operator">_≤_</a> <a id="11295" class="Symbol">{</a><a id="11296" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a><a id="11297" class="Symbol">})</a>
<a id="11300" href="Data.Fin.Properties.html#11270" class="Function">≤-reflexive</a> <a id="11312" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="11317" class="Symbol">=</a> <a id="11319" href="Data.Nat.Properties.html#6224" class="Function">ℕ.≤-refl</a>

<a id="≤-refl"></a><a id="11329" href="Data.Fin.Properties.html#11329" class="Function">≤-refl</a> <a id="11336" class="Symbol">:</a> <a id="11338" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="11348" class="Symbol">(</a><a id="11349" href="Data.Fin.Base.html#7986" class="Function Operator">_≤_</a> <a id="11353" class="Symbol">{</a><a id="11354" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a><a id="11355" class="Symbol">})</a>
<a id="11358" href="Data.Fin.Properties.html#11329" class="Function">≤-refl</a> <a id="11365" class="Symbol">=</a> <a id="11367" href="Data.Fin.Properties.html#11270" class="Function">≤-reflexive</a> <a id="11379" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="≤-trans"></a><a id="11385" href="Data.Fin.Properties.html#11385" class="Function">≤-trans</a> <a id="11393" class="Symbol">:</a> <a id="11395" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="11406" class="Symbol">(</a><a id="11407" href="Data.Fin.Base.html#7986" class="Function Operator">_≤_</a> <a id="11411" class="Symbol">{</a><a id="11412" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a><a id="11413" class="Symbol">})</a>
<a id="11416" href="Data.Fin.Properties.html#11385" class="Function">≤-trans</a> <a id="11424" class="Symbol">=</a> <a id="11426" href="Data.Nat.Properties.html#6407" class="Function">ℕ.≤-trans</a>

<a id="≤-antisym"></a><a id="11437" href="Data.Fin.Properties.html#11437" class="Function">≤-antisym</a> <a id="11447" class="Symbol">:</a> <a id="11449" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a> <a id="11463" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="11467" class="Symbol">(</a><a id="11468" href="Data.Fin.Base.html#7986" class="Function Operator">_≤_</a> <a id="11472" class="Symbol">{</a><a id="11473" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a><a id="11474" class="Symbol">})</a>
<a id="11477" href="Data.Fin.Properties.html#11437" class="Function">≤-antisym</a> <a id="11487" href="Data.Fin.Properties.html#11487" class="Bound">x≤y</a> <a id="11491" href="Data.Fin.Properties.html#11491" class="Bound">y≤x</a> <a id="11495" class="Symbol">=</a> <a id="11497" href="Data.Fin.Properties.html#5105" class="Function">toℕ-injective</a> <a id="11511" class="Symbol">(</a><a id="11512" href="Data.Nat.Properties.html#6274" class="Function">ℕ.≤-antisym</a> <a id="11524" href="Data.Fin.Properties.html#11487" class="Bound">x≤y</a> <a id="11528" href="Data.Fin.Properties.html#11491" class="Bound">y≤x</a><a id="11531" class="Symbol">)</a>

<a id="≤-total"></a><a id="11534" href="Data.Fin.Properties.html#11534" class="Function">≤-total</a> <a id="11542" class="Symbol">:</a> <a id="11544" href="Relation.Binary.Definitions.html#2837" class="Function">Total</a> <a id="11550" class="Symbol">(</a><a id="11551" href="Data.Fin.Base.html#7986" class="Function Operator">_≤_</a> <a id="11555" class="Symbol">{</a><a id="11556" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a><a id="11557" class="Symbol">})</a>
<a id="11560" href="Data.Fin.Properties.html#11534" class="Function">≤-total</a> <a id="11568" href="Data.Fin.Properties.html#11568" class="Bound">x</a> <a id="11570" href="Data.Fin.Properties.html#11570" class="Bound">y</a> <a id="11572" class="Symbol">=</a> <a id="11574" href="Data.Nat.Properties.html#7086" class="Function">ℕ.≤-total</a> <a id="11584" class="Symbol">(</a><a id="11585" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="11589" href="Data.Fin.Properties.html#11568" class="Bound">x</a><a id="11590" class="Symbol">)</a> <a id="11592" class="Symbol">(</a><a id="11593" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="11597" href="Data.Fin.Properties.html#11570" class="Bound">y</a><a id="11598" class="Symbol">)</a>

<a id="≤-irrelevant"></a><a id="11601" href="Data.Fin.Properties.html#11601" class="Function">≤-irrelevant</a> <a id="11614" class="Symbol">:</a> <a id="11616" href="Relation.Binary.Definitions.html#6260" class="Function">Irrelevant</a> <a id="11627" class="Symbol">(</a><a id="11628" href="Data.Fin.Base.html#7986" class="Function Operator">_≤_</a> <a id="11632" class="Symbol">{</a><a id="11633" href="Data.Fin.Properties.html#2999" class="Generalizable">m</a><a id="11634" class="Symbol">}</a> <a id="11636" class="Symbol">{</a><a id="11637" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a><a id="11638" class="Symbol">})</a>
<a id="11641" href="Data.Fin.Properties.html#11601" class="Function">≤-irrelevant</a> <a id="11654" class="Symbol">=</a> <a id="11656" href="Data.Nat.Properties.html#6519" class="Function">ℕ.≤-irrelevant</a>

<a id="11672" class="Keyword">infix</a> <a id="11678" class="Number">4</a> <a id="11680" href="Data.Fin.Properties.html#11691" class="Function Operator">_≤?_</a> <a id="11685" href="Data.Fin.Properties.html#11751" class="Function Operator">_&lt;?_</a>

<a id="_≤?_"></a><a id="11691" href="Data.Fin.Properties.html#11691" class="Function Operator">_≤?_</a> <a id="11696" class="Symbol">:</a> <a id="11698" href="Relation.Binary.Definitions.html#6907" class="Function">B.Decidable</a> <a id="11710" class="Symbol">(</a><a id="11711" href="Data.Fin.Base.html#7986" class="Function Operator">_≤_</a> <a id="11715" class="Symbol">{</a><a id="11716" href="Data.Fin.Properties.html#2999" class="Generalizable">m</a><a id="11717" class="Symbol">}</a> <a id="11719" class="Symbol">{</a><a id="11720" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a><a id="11721" class="Symbol">})</a>
<a id="11724" href="Data.Fin.Properties.html#11724" class="Bound">a</a> <a id="11726" href="Data.Fin.Properties.html#11691" class="Function Operator">≤?</a> <a id="11729" href="Data.Fin.Properties.html#11729" class="Bound">b</a> <a id="11731" class="Symbol">=</a> <a id="11733" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="11737" href="Data.Fin.Properties.html#11724" class="Bound">a</a> <a id="11739" href="Data.Nat.Properties.html#6981" class="Function Operator">ℕ.≤?</a> <a id="11744" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="11748" href="Data.Fin.Properties.html#11729" class="Bound">b</a>

<a id="_&lt;?_"></a><a id="11751" href="Data.Fin.Properties.html#11751" class="Function Operator">_&lt;?_</a> <a id="11756" class="Symbol">:</a> <a id="11758" href="Relation.Binary.Definitions.html#6907" class="Function">B.Decidable</a> <a id="11770" class="Symbol">(</a><a id="11771" href="Data.Fin.Base.html#8072" class="Function Operator">_&lt;_</a> <a id="11775" class="Symbol">{</a><a id="11776" href="Data.Fin.Properties.html#2999" class="Generalizable">m</a><a id="11777" class="Symbol">}</a> <a id="11779" class="Symbol">{</a><a id="11780" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a><a id="11781" class="Symbol">})</a>
<a id="11784" href="Data.Fin.Properties.html#11784" class="Bound">m</a> <a id="11786" href="Data.Fin.Properties.html#11751" class="Function Operator">&lt;?</a> <a id="11789" href="Data.Fin.Properties.html#11789" class="Bound">n</a> <a id="11791" class="Symbol">=</a> <a id="11793" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="11797" class="Symbol">(</a><a id="11798" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="11802" href="Data.Fin.Properties.html#11784" class="Bound">m</a><a id="11803" class="Symbol">)</a> <a id="11805" href="Data.Nat.Properties.html#6981" class="Function Operator">ℕ.≤?</a> <a id="11810" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="11814" href="Data.Fin.Properties.html#11789" class="Bound">n</a>

<a id="11817" class="Comment">------------------------------------------------------------------------</a>
<a id="11890" class="Comment">-- Structures</a>

<a id="≤-isPreorder"></a><a id="11905" href="Data.Fin.Properties.html#11905" class="Function">≤-isPreorder</a> <a id="11918" class="Symbol">:</a> <a id="11920" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a> <a id="11931" class="Symbol">{</a><a id="11932" class="Argument">A</a> <a id="11934" class="Symbol">=</a> <a id="11936" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="11940" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a><a id="11941" class="Symbol">}</a> <a id="11943" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="11947" href="Data.Fin.Base.html#7986" class="Function Operator">_≤_</a>
<a id="11951" href="Data.Fin.Properties.html#11905" class="Function">≤-isPreorder</a> <a id="11964" class="Symbol">=</a> <a id="11966" class="Keyword">record</a>
  <a id="11975" class="Symbol">{</a> <a id="11977" href="Relation.Binary.Structures.html#2301" class="Field">isEquivalence</a> <a id="11991" class="Symbol">=</a> <a id="11993" href="Relation.Binary.PropositionalEquality.Properties.html#5530" class="Function">≡.isEquivalence</a>
  <a id="12011" class="Symbol">;</a> <a id="12013" href="Relation.Binary.Structures.html#2404" class="Field">reflexive</a>     <a id="12027" class="Symbol">=</a> <a id="12029" href="Data.Fin.Properties.html#11270" class="Function">≤-reflexive</a>
  <a id="12043" class="Symbol">;</a> <a id="12045" href="Relation.Binary.Structures.html#2434" class="Field">trans</a>         <a id="12059" class="Symbol">=</a> <a id="12061" href="Data.Fin.Properties.html#11385" class="Function">≤-trans</a>
  <a id="12071" class="Symbol">}</a>

<a id="≤-isPartialOrder"></a><a id="12074" href="Data.Fin.Properties.html#12074" class="Function">≤-isPartialOrder</a> <a id="12091" class="Symbol">:</a> <a id="12093" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a> <a id="12108" class="Symbol">{</a><a id="12109" class="Argument">A</a> <a id="12111" class="Symbol">=</a> <a id="12113" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="12117" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a><a id="12118" class="Symbol">}</a> <a id="12120" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="12124" href="Data.Fin.Base.html#7986" class="Function Operator">_≤_</a>
<a id="12128" href="Data.Fin.Properties.html#12074" class="Function">≤-isPartialOrder</a> <a id="12145" class="Symbol">=</a> <a id="12147" class="Keyword">record</a>
  <a id="12156" class="Symbol">{</a> <a id="12158" href="Relation.Binary.Structures.html#4078" class="Field">isPreorder</a> <a id="12169" class="Symbol">=</a> <a id="12171" href="Data.Fin.Properties.html#11905" class="Function">≤-isPreorder</a>
  <a id="12186" class="Symbol">;</a> <a id="12188" href="Relation.Binary.Structures.html#4110" class="Field">antisym</a>    <a id="12199" class="Symbol">=</a> <a id="12201" href="Data.Fin.Properties.html#11437" class="Function">≤-antisym</a>
  <a id="12213" class="Symbol">}</a>

<a id="≤-isTotalOrder"></a><a id="12216" href="Data.Fin.Properties.html#12216" class="Function">≤-isTotalOrder</a> <a id="12231" class="Symbol">:</a> <a id="12233" href="Relation.Binary.Structures.html#5977" class="Record">IsTotalOrder</a> <a id="12246" class="Symbol">{</a><a id="12247" class="Argument">A</a> <a id="12249" class="Symbol">=</a> <a id="12251" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="12255" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a><a id="12256" class="Symbol">}</a> <a id="12258" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="12262" href="Data.Fin.Base.html#7986" class="Function Operator">_≤_</a>
<a id="12266" href="Data.Fin.Properties.html#12216" class="Function">≤-isTotalOrder</a> <a id="12281" class="Symbol">=</a> <a id="12283" class="Keyword">record</a>
  <a id="12292" class="Symbol">{</a> <a id="12294" href="Relation.Binary.Structures.html#6044" class="Field">isPartialOrder</a> <a id="12309" class="Symbol">=</a> <a id="12311" href="Data.Fin.Properties.html#12074" class="Function">≤-isPartialOrder</a>
  <a id="12330" class="Symbol">;</a> <a id="12332" href="Relation.Binary.Structures.html#6084" class="Field">total</a>          <a id="12347" class="Symbol">=</a> <a id="12349" href="Data.Fin.Properties.html#11534" class="Function">≤-total</a>
  <a id="12359" class="Symbol">}</a>

<a id="≤-isDecTotalOrder"></a><a id="12362" href="Data.Fin.Properties.html#12362" class="Function">≤-isDecTotalOrder</a> <a id="12380" class="Symbol">:</a> <a id="12382" href="Relation.Binary.Structures.html#6294" class="Record">IsDecTotalOrder</a> <a id="12398" class="Symbol">{</a><a id="12399" class="Argument">A</a> <a id="12401" class="Symbol">=</a> <a id="12403" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="12407" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a><a id="12408" class="Symbol">}</a> <a id="12410" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="12414" href="Data.Fin.Base.html#7986" class="Function Operator">_≤_</a>
<a id="12418" href="Data.Fin.Properties.html#12362" class="Function">≤-isDecTotalOrder</a> <a id="12436" class="Symbol">=</a> <a id="12438" class="Keyword">record</a>
  <a id="12447" class="Symbol">{</a> <a id="12449" href="Relation.Binary.Structures.html#6383" class="Field">isTotalOrder</a> <a id="12462" class="Symbol">=</a> <a id="12464" href="Data.Fin.Properties.html#12216" class="Function">≤-isTotalOrder</a>
  <a id="12481" class="Symbol">;</a> <a id="12483" href="Relation.Binary.Structures.html#6419" class="Field Operator">_≟_</a>          <a id="12496" class="Symbol">=</a> <a id="12498" href="Data.Fin.Properties.html#3961" class="Function Operator">_≟_</a>
  <a id="12504" class="Symbol">;</a> <a id="12506" href="Relation.Binary.Structures.html#6452" class="Field Operator">_≤?_</a>         <a id="12519" class="Symbol">=</a> <a id="12521" href="Data.Fin.Properties.html#11691" class="Function Operator">_≤?_</a>
  <a id="12528" class="Symbol">}</a>

<a id="12531" class="Comment">------------------------------------------------------------------------</a>
<a id="12604" class="Comment">-- Bundles</a>

<a id="≤-preorder"></a><a id="12616" href="Data.Fin.Properties.html#12616" class="Function">≤-preorder</a> <a id="12627" class="Symbol">:</a> <a id="12629" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="12631" class="Symbol">→</a> <a id="12633" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a> <a id="12642" class="Symbol">_</a> <a id="12644" class="Symbol">_</a> <a id="12646" class="Symbol">_</a>
<a id="12648" href="Data.Fin.Properties.html#12616" class="Function">≤-preorder</a> <a id="12659" href="Data.Fin.Properties.html#12659" class="Bound">n</a> <a id="12661" class="Symbol">=</a> <a id="12663" class="Keyword">record</a>
  <a id="12672" class="Symbol">{</a> <a id="12674" href="Relation.Binary.Bundles.html#2489" class="Field">isPreorder</a> <a id="12685" class="Symbol">=</a> <a id="12687" href="Data.Fin.Properties.html#11905" class="Function">≤-isPreorder</a> <a id="12700" class="Symbol">{</a><a id="12701" href="Data.Fin.Properties.html#12659" class="Bound">n</a><a id="12702" class="Symbol">}</a>
  <a id="12706" class="Symbol">}</a>

<a id="≤-poset"></a><a id="12709" href="Data.Fin.Properties.html#12709" class="Function">≤-poset</a> <a id="12717" class="Symbol">:</a> <a id="12719" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="12721" class="Symbol">→</a> <a id="12723" href="Relation.Binary.Bundles.html#4449" class="Record">Poset</a> <a id="12729" class="Symbol">_</a> <a id="12731" class="Symbol">_</a> <a id="12733" class="Symbol">_</a>
<a id="12735" href="Data.Fin.Properties.html#12709" class="Function">≤-poset</a> <a id="12743" href="Data.Fin.Properties.html#12743" class="Bound">n</a> <a id="12745" class="Symbol">=</a> <a id="12747" class="Keyword">record</a>
  <a id="12756" class="Symbol">{</a> <a id="12758" href="Relation.Binary.Bundles.html#4624" class="Field">isPartialOrder</a> <a id="12773" class="Symbol">=</a> <a id="12775" href="Data.Fin.Properties.html#12074" class="Function">≤-isPartialOrder</a> <a id="12792" class="Symbol">{</a><a id="12793" href="Data.Fin.Properties.html#12743" class="Bound">n</a><a id="12794" class="Symbol">}</a>
  <a id="12798" class="Symbol">}</a>

<a id="≤-totalOrder"></a><a id="12801" href="Data.Fin.Properties.html#12801" class="Function">≤-totalOrder</a> <a id="12814" class="Symbol">:</a> <a id="12816" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="12818" class="Symbol">→</a> <a id="12820" href="Relation.Binary.Bundles.html#7577" class="Record">TotalOrder</a> <a id="12831" class="Symbol">_</a> <a id="12833" class="Symbol">_</a> <a id="12835" class="Symbol">_</a>
<a id="12837" href="Data.Fin.Properties.html#12801" class="Function">≤-totalOrder</a> <a id="12850" href="Data.Fin.Properties.html#12850" class="Bound">n</a> <a id="12852" class="Symbol">=</a> <a id="12854" class="Keyword">record</a>
  <a id="12863" class="Symbol">{</a> <a id="12865" href="Relation.Binary.Bundles.html#7751" class="Field">isTotalOrder</a> <a id="12878" class="Symbol">=</a> <a id="12880" href="Data.Fin.Properties.html#12216" class="Function">≤-isTotalOrder</a> <a id="12895" class="Symbol">{</a><a id="12896" href="Data.Fin.Properties.html#12850" class="Bound">n</a><a id="12897" class="Symbol">}</a>
  <a id="12901" class="Symbol">}</a>

<a id="≤-decTotalOrder"></a><a id="12904" href="Data.Fin.Properties.html#12904" class="Function">≤-decTotalOrder</a> <a id="12920" class="Symbol">:</a> <a id="12922" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="12924" class="Symbol">→</a> <a id="12926" href="Relation.Binary.Bundles.html#8160" class="Record">DecTotalOrder</a> <a id="12940" class="Symbol">_</a> <a id="12942" class="Symbol">_</a> <a id="12944" class="Symbol">_</a>
<a id="12946" href="Data.Fin.Properties.html#12904" class="Function">≤-decTotalOrder</a> <a id="12962" href="Data.Fin.Properties.html#12962" class="Bound">n</a> <a id="12964" class="Symbol">=</a> <a id="12966" class="Keyword">record</a>
  <a id="12975" class="Symbol">{</a> <a id="12977" href="Relation.Binary.Bundles.html#8346" class="Field">isDecTotalOrder</a> <a id="12993" class="Symbol">=</a> <a id="12995" href="Data.Fin.Properties.html#12362" class="Function">≤-isDecTotalOrder</a> <a id="13013" class="Symbol">{</a><a id="13014" href="Data.Fin.Properties.html#12962" class="Bound">n</a><a id="13015" class="Symbol">}</a>
  <a id="13019" class="Symbol">}</a>

<a id="13022" class="Comment">------------------------------------------------------------------------</a>
<a id="13095" class="Comment">-- Properties of _&lt;_</a>
<a id="13116" class="Comment">------------------------------------------------------------------------</a>
<a id="13189" class="Comment">-- Relational properties</a>

<a id="&lt;-irrefl"></a><a id="13215" href="Data.Fin.Properties.html#13215" class="Function">&lt;-irrefl</a> <a id="13224" class="Symbol">:</a> <a id="13226" href="Relation.Binary.Definitions.html#2405" class="Function">Irreflexive</a> <a id="13238" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="13242" class="Symbol">(</a><a id="13243" href="Data.Fin.Base.html#8072" class="Function Operator">_&lt;_</a> <a id="13247" class="Symbol">{</a><a id="13248" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a><a id="13249" class="Symbol">})</a>
<a id="13252" href="Data.Fin.Properties.html#13215" class="Function">&lt;-irrefl</a> <a id="13261" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="13266" class="Symbol">=</a> <a id="13268" href="Data.Nat.Properties.html#10964" class="Function">ℕ.&lt;-irrefl</a> <a id="13279" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="&lt;-asym"></a><a id="13285" href="Data.Fin.Properties.html#13285" class="Function">&lt;-asym</a> <a id="13292" class="Symbol">:</a> <a id="13294" href="Relation.Binary.Definitions.html#2517" class="Function">Asymmetric</a> <a id="13305" class="Symbol">(</a><a id="13306" href="Data.Fin.Base.html#8072" class="Function Operator">_&lt;_</a> <a id="13310" class="Symbol">{</a><a id="13311" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a><a id="13312" class="Symbol">})</a>
<a id="13315" href="Data.Fin.Properties.html#13285" class="Function">&lt;-asym</a> <a id="13322" class="Symbol">=</a> <a id="13324" href="Data.Nat.Properties.html#11040" class="Function">ℕ.&lt;-asym</a>

<a id="&lt;-trans"></a><a id="13334" href="Data.Fin.Properties.html#13334" class="Function">&lt;-trans</a> <a id="13342" class="Symbol">:</a> <a id="13344" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="13355" class="Symbol">(</a><a id="13356" href="Data.Fin.Base.html#8072" class="Function Operator">_&lt;_</a> <a id="13360" class="Symbol">{</a><a id="13361" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a><a id="13362" class="Symbol">})</a>
<a id="13365" href="Data.Fin.Properties.html#13334" class="Function">&lt;-trans</a> <a id="13373" class="Symbol">=</a> <a id="13375" href="Data.Nat.Properties.html#11109" class="Function">ℕ.&lt;-trans</a>

<a id="&lt;-cmp"></a><a id="13386" href="Data.Fin.Properties.html#13386" class="Function">&lt;-cmp</a> <a id="13392" class="Symbol">:</a> <a id="13394" href="Relation.Binary.Definitions.html#3208" class="Function">Trichotomous</a> <a id="13407" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="13411" class="Symbol">(</a><a id="13412" href="Data.Fin.Base.html#8072" class="Function Operator">_&lt;_</a> <a id="13416" class="Symbol">{</a><a id="13417" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a><a id="13418" class="Symbol">})</a>
<a id="13421" href="Data.Fin.Properties.html#13386" class="Function">&lt;-cmp</a> <a id="13427" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a>    <a id="13435" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a>    <a id="13443" class="Symbol">=</a> <a id="13445" href="Relation.Binary.Definitions.html#3085" class="InductiveConstructor">tri≈</a> <a id="13450" class="Symbol">(λ())</a> <a id="13456" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>  <a id="13462" class="Symbol">(λ())</a>
<a id="13468" href="Data.Fin.Properties.html#13386" class="Function">&lt;-cmp</a> <a id="13474" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a>    <a id="13482" class="Symbol">(</a><a id="13483" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="13487" href="Data.Fin.Properties.html#13487" class="Bound">j</a><a id="13488" class="Symbol">)</a> <a id="13490" class="Symbol">=</a> <a id="13492" href="Relation.Binary.Definitions.html#3031" class="InductiveConstructor">tri&lt;</a> <a id="13497" href="Data.Nat.Base.html#1872" class="InductiveConstructor">z&lt;s</a>   <a id="13503" class="Symbol">(λ())</a> <a id="13509" class="Symbol">(λ())</a>
<a id="13515" href="Data.Fin.Properties.html#13386" class="Function">&lt;-cmp</a> <a id="13521" class="Symbol">(</a><a id="13522" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="13526" href="Data.Fin.Properties.html#13526" class="Bound">i</a><a id="13527" class="Symbol">)</a> <a id="13529" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a>    <a id="13537" class="Symbol">=</a> <a id="13539" href="Relation.Binary.Definitions.html#3139" class="InductiveConstructor">tri&gt;</a> <a id="13544" class="Symbol">(λ())</a> <a id="13550" class="Symbol">(λ())</a> <a id="13556" href="Data.Nat.Base.html#1872" class="InductiveConstructor">z&lt;s</a>
<a id="13560" href="Data.Fin.Properties.html#13386" class="Function">&lt;-cmp</a> <a id="13566" class="Symbol">(</a><a id="13567" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="13571" href="Data.Fin.Properties.html#13571" class="Bound">i</a><a id="13572" class="Symbol">)</a> <a id="13574" class="Symbol">(</a><a id="13575" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="13579" href="Data.Fin.Properties.html#13579" class="Bound">j</a><a id="13580" class="Symbol">)</a> <a id="13582" class="Keyword">with</a> <a id="13587" href="Data.Fin.Properties.html#13386" class="Function">&lt;-cmp</a> <a id="13593" href="Data.Fin.Properties.html#13571" class="Bound">i</a> <a id="13595" href="Data.Fin.Properties.html#13579" class="Bound">j</a>
<a id="13597" class="Symbol">...</a> <a id="13601" class="Symbol">|</a> <a id="13603" href="Relation.Binary.Definitions.html#3031" class="InductiveConstructor">tri&lt;</a> <a id="13608" href="Data.Fin.Properties.html#13608" class="Bound">i&lt;j</a> <a id="13612" href="Data.Fin.Properties.html#13612" class="Bound">i≢j</a> <a id="13616" href="Data.Fin.Properties.html#13616" class="Bound">j≮i</a> <a id="13620" class="Symbol">=</a> <a id="13622" href="Relation.Binary.Definitions.html#3031" class="InductiveConstructor">tri&lt;</a> <a id="13627" class="Symbol">(</a><a id="13628" href="Data.Nat.Base.html#1912" class="InductiveConstructor">s&lt;s</a> <a id="13632" href="Data.Fin.Properties.html#13608" class="Bound">i&lt;j</a><a id="13635" class="Symbol">)</a>     <a id="13641" class="Symbol">(</a><a id="13642" href="Data.Fin.Properties.html#13612" class="Bound">i≢j</a> <a id="13646" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="13648" href="Data.Fin.Properties.html#3879" class="Function">suc-injective</a><a id="13661" class="Symbol">)</a> <a id="13663" class="Symbol">(</a><a id="13664" href="Data.Fin.Properties.html#13616" class="Bound">j≮i</a> <a id="13668" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="13670" href="Data.Nat.Base.html#2084" class="Function">s&lt;s⁻¹</a><a id="13675" class="Symbol">)</a>
<a id="13677" class="Symbol">...</a> <a id="13681" class="Symbol">|</a> <a id="13683" href="Relation.Binary.Definitions.html#3139" class="InductiveConstructor">tri&gt;</a> <a id="13688" href="Data.Fin.Properties.html#13688" class="Bound">i≮j</a> <a id="13692" href="Data.Fin.Properties.html#13692" class="Bound">i≢j</a> <a id="13696" href="Data.Fin.Properties.html#13696" class="Bound">j&lt;i</a> <a id="13700" class="Symbol">=</a> <a id="13702" href="Relation.Binary.Definitions.html#3139" class="InductiveConstructor">tri&gt;</a> <a id="13707" class="Symbol">(</a><a id="13708" href="Data.Fin.Properties.html#13688" class="Bound">i≮j</a> <a id="13712" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="13714" href="Data.Nat.Base.html#2084" class="Function">s&lt;s⁻¹</a><a id="13719" class="Symbol">)</a> <a id="13721" class="Symbol">(</a><a id="13722" href="Data.Fin.Properties.html#13692" class="Bound">i≢j</a> <a id="13726" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="13728" href="Data.Fin.Properties.html#3879" class="Function">suc-injective</a><a id="13741" class="Symbol">)</a> <a id="13743" class="Symbol">(</a><a id="13744" href="Data.Nat.Base.html#1912" class="InductiveConstructor">s&lt;s</a> <a id="13748" href="Data.Fin.Properties.html#13696" class="Bound">j&lt;i</a><a id="13751" class="Symbol">)</a>
<a id="13753" class="Symbol">...</a> <a id="13757" class="Symbol">|</a> <a id="13759" href="Relation.Binary.Definitions.html#3085" class="InductiveConstructor">tri≈</a> <a id="13764" href="Data.Fin.Properties.html#13764" class="Bound">i≮j</a> <a id="13768" href="Data.Fin.Properties.html#13768" class="Bound">i≡j</a> <a id="13772" href="Data.Fin.Properties.html#13772" class="Bound">j≮i</a> <a id="13776" class="Symbol">=</a> <a id="13778" href="Relation.Binary.Definitions.html#3085" class="InductiveConstructor">tri≈</a> <a id="13783" class="Symbol">(</a><a id="13784" href="Data.Fin.Properties.html#13764" class="Bound">i≮j</a> <a id="13788" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="13790" href="Data.Nat.Base.html#2084" class="Function">s&lt;s⁻¹</a><a id="13795" class="Symbol">)</a> <a id="13797" class="Symbol">(</a><a id="13798" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="13803" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="13807" href="Data.Fin.Properties.html#13768" class="Bound">i≡j</a><a id="13810" class="Symbol">)</a>        <a id="13819" class="Symbol">(</a><a id="13820" href="Data.Fin.Properties.html#13772" class="Bound">j≮i</a> <a id="13824" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="13826" href="Data.Nat.Base.html#2084" class="Function">s&lt;s⁻¹</a><a id="13831" class="Symbol">)</a>

<a id="&lt;-respˡ-≡"></a><a id="13834" href="Data.Fin.Properties.html#13834" class="Function">&lt;-respˡ-≡</a> <a id="13844" class="Symbol">:</a> <a id="13846" class="Symbol">(</a><a id="13847" href="Data.Fin.Base.html#8072" class="Function Operator">_&lt;_</a> <a id="13851" class="Symbol">{</a><a id="13852" href="Data.Fin.Properties.html#2999" class="Generalizable">m</a><a id="13853" class="Symbol">}</a> <a id="13855" class="Symbol">{</a><a id="13856" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a><a id="13857" class="Symbol">})</a> <a id="13860" href="Relation.Binary.Definitions.html#5598" class="Function Operator">Respectsˡ</a> <a id="13870" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="13874" href="Data.Fin.Properties.html#13834" class="Function">&lt;-respˡ-≡</a> <a id="13884" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="13889" href="Data.Fin.Properties.html#13889" class="Bound">x≤y</a> <a id="13893" class="Symbol">=</a> <a id="13895" href="Data.Fin.Properties.html#13889" class="Bound">x≤y</a>

<a id="&lt;-respʳ-≡"></a><a id="13900" href="Data.Fin.Properties.html#13900" class="Function">&lt;-respʳ-≡</a> <a id="13910" class="Symbol">:</a> <a id="13912" class="Symbol">(</a><a id="13913" href="Data.Fin.Base.html#8072" class="Function Operator">_&lt;_</a> <a id="13917" class="Symbol">{</a><a id="13918" href="Data.Fin.Properties.html#2999" class="Generalizable">m</a><a id="13919" class="Symbol">}</a> <a id="13921" class="Symbol">{</a><a id="13922" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a><a id="13923" class="Symbol">})</a> <a id="13926" href="Relation.Binary.Definitions.html#5433" class="Function Operator">Respectsʳ</a> <a id="13936" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="13940" href="Data.Fin.Properties.html#13900" class="Function">&lt;-respʳ-≡</a> <a id="13950" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="13955" href="Data.Fin.Properties.html#13955" class="Bound">x≤y</a> <a id="13959" class="Symbol">=</a> <a id="13961" href="Data.Fin.Properties.html#13955" class="Bound">x≤y</a>

<a id="&lt;-resp₂-≡"></a><a id="13966" href="Data.Fin.Properties.html#13966" class="Function">&lt;-resp₂-≡</a> <a id="13976" class="Symbol">:</a> <a id="13978" class="Symbol">(</a><a id="13979" href="Data.Fin.Base.html#8072" class="Function Operator">_&lt;_</a> <a id="13983" class="Symbol">{</a><a id="13984" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a><a id="13985" class="Symbol">})</a> <a id="13988" href="Relation.Binary.Definitions.html#5761" class="Function Operator">Respects₂</a> <a id="13998" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="14002" href="Data.Fin.Properties.html#13966" class="Function">&lt;-resp₂-≡</a> <a id="14012" class="Symbol">=</a> <a id="14014" href="Data.Fin.Properties.html#13900" class="Function">&lt;-respʳ-≡</a> <a id="14024" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14026" href="Data.Fin.Properties.html#13834" class="Function">&lt;-respˡ-≡</a>

<a id="&lt;-irrelevant"></a><a id="14037" href="Data.Fin.Properties.html#14037" class="Function">&lt;-irrelevant</a> <a id="14050" class="Symbol">:</a> <a id="14052" href="Relation.Binary.Definitions.html#6260" class="Function">Irrelevant</a> <a id="14063" class="Symbol">(</a><a id="14064" href="Data.Fin.Base.html#8072" class="Function Operator">_&lt;_</a> <a id="14068" class="Symbol">{</a><a id="14069" href="Data.Fin.Properties.html#2999" class="Generalizable">m</a><a id="14070" class="Symbol">}</a> <a id="14072" class="Symbol">{</a><a id="14073" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a><a id="14074" class="Symbol">})</a>
<a id="14077" href="Data.Fin.Properties.html#14037" class="Function">&lt;-irrelevant</a> <a id="14090" class="Symbol">=</a> <a id="14092" href="Data.Nat.Properties.html#12063" class="Function">ℕ.&lt;-irrelevant</a>

<a id="14108" class="Comment">------------------------------------------------------------------------</a>
<a id="14181" class="Comment">-- Structures</a>

<a id="&lt;-isStrictPartialOrder"></a><a id="14196" href="Data.Fin.Properties.html#14196" class="Function">&lt;-isStrictPartialOrder</a> <a id="14219" class="Symbol">:</a> <a id="14221" href="Relation.Binary.Structures.html#4767" class="Record">IsStrictPartialOrder</a> <a id="14242" class="Symbol">{</a><a id="14243" class="Argument">A</a> <a id="14245" class="Symbol">=</a> <a id="14247" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="14251" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a><a id="14252" class="Symbol">}</a> <a id="14254" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="14258" href="Data.Fin.Base.html#8072" class="Function Operator">_&lt;_</a>
<a id="14262" href="Data.Fin.Properties.html#14196" class="Function">&lt;-isStrictPartialOrder</a> <a id="14285" class="Symbol">=</a> <a id="14287" class="Keyword">record</a>
  <a id="14296" class="Symbol">{</a> <a id="14298" href="Relation.Binary.Structures.html#4842" class="Field">isEquivalence</a> <a id="14312" class="Symbol">=</a> <a id="14314" href="Relation.Binary.PropositionalEquality.Properties.html#5530" class="Function">≡.isEquivalence</a>
  <a id="14332" class="Symbol">;</a> <a id="14334" href="Relation.Binary.Structures.html#4876" class="Field">irrefl</a>        <a id="14348" class="Symbol">=</a> <a id="14350" href="Data.Fin.Properties.html#13215" class="Function">&lt;-irrefl</a>
  <a id="14361" class="Symbol">;</a> <a id="14363" href="Relation.Binary.Structures.html#4916" class="Field">trans</a>         <a id="14377" class="Symbol">=</a> <a id="14379" href="Data.Fin.Properties.html#13334" class="Function">&lt;-trans</a>
  <a id="14389" class="Symbol">;</a> <a id="14391" href="Relation.Binary.Structures.html#4951" class="Field">&lt;-resp-≈</a>      <a id="14405" class="Symbol">=</a> <a id="14407" href="Data.Fin.Properties.html#13966" class="Function">&lt;-resp₂-≡</a>
  <a id="14419" class="Symbol">}</a>

<a id="&lt;-isStrictTotalOrder"></a><a id="14422" href="Data.Fin.Properties.html#14422" class="Function">&lt;-isStrictTotalOrder</a> <a id="14443" class="Symbol">:</a> <a id="14445" href="Relation.Binary.Structures.html#7073" class="Record">IsStrictTotalOrder</a> <a id="14464" class="Symbol">{</a><a id="14465" class="Argument">A</a> <a id="14467" class="Symbol">=</a> <a id="14469" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="14473" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a><a id="14474" class="Symbol">}</a> <a id="14476" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="14480" href="Data.Fin.Base.html#8072" class="Function Operator">_&lt;_</a>
<a id="14484" href="Data.Fin.Properties.html#14422" class="Function">&lt;-isStrictTotalOrder</a> <a id="14505" class="Symbol">=</a> <a id="14507" class="Keyword">record</a>
  <a id="14516" class="Symbol">{</a> <a id="14518" href="Relation.Binary.Structures.html#7146" class="Field">isStrictPartialOrder</a> <a id="14539" class="Symbol">=</a> <a id="14541" href="Data.Fin.Properties.html#14196" class="Function">&lt;-isStrictPartialOrder</a>
  <a id="14566" class="Symbol">;</a> <a id="14568" href="Relation.Binary.Structures.html#7198" class="Field">compare</a>              <a id="14589" class="Symbol">=</a> <a id="14591" href="Data.Fin.Properties.html#13386" class="Function">&lt;-cmp</a>
  <a id="14599" class="Symbol">}</a>

<a id="14602" class="Comment">------------------------------------------------------------------------</a>
<a id="14675" class="Comment">-- Bundles</a>

<a id="&lt;-strictPartialOrder"></a><a id="14687" href="Data.Fin.Properties.html#14687" class="Function">&lt;-strictPartialOrder</a> <a id="14708" class="Symbol">:</a> <a id="14710" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="14712" class="Symbol">→</a> <a id="14714" href="Relation.Binary.Bundles.html#5872" class="Record">StrictPartialOrder</a> <a id="14733" class="Symbol">_</a> <a id="14735" class="Symbol">_</a> <a id="14737" class="Symbol">_</a>
<a id="14739" href="Data.Fin.Properties.html#14687" class="Function">&lt;-strictPartialOrder</a> <a id="14760" href="Data.Fin.Properties.html#14760" class="Bound">n</a> <a id="14762" class="Symbol">=</a> <a id="14764" class="Keyword">record</a>
  <a id="14773" class="Symbol">{</a> <a id="14775" href="Relation.Binary.Bundles.html#6078" class="Field">isStrictPartialOrder</a> <a id="14796" class="Symbol">=</a> <a id="14798" href="Data.Fin.Properties.html#14196" class="Function">&lt;-isStrictPartialOrder</a> <a id="14821" class="Symbol">{</a><a id="14822" href="Data.Fin.Properties.html#14760" class="Bound">n</a><a id="14823" class="Symbol">}</a>
  <a id="14827" class="Symbol">}</a>

<a id="&lt;-strictTotalOrder"></a><a id="14830" href="Data.Fin.Properties.html#14830" class="Function">&lt;-strictTotalOrder</a> <a id="14849" class="Symbol">:</a> <a id="14851" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="14853" class="Symbol">→</a> <a id="14855" href="Relation.Binary.Bundles.html#9150" class="Record">StrictTotalOrder</a> <a id="14872" class="Symbol">_</a> <a id="14874" class="Symbol">_</a> <a id="14876" class="Symbol">_</a>
<a id="14878" href="Data.Fin.Properties.html#14830" class="Function">&lt;-strictTotalOrder</a> <a id="14897" href="Data.Fin.Properties.html#14897" class="Bound">n</a> <a id="14899" class="Symbol">=</a> <a id="14901" class="Keyword">record</a>
  <a id="14910" class="Symbol">{</a> <a id="14912" href="Relation.Binary.Bundles.html#9348" class="Field">isStrictTotalOrder</a> <a id="14931" class="Symbol">=</a> <a id="14933" href="Data.Fin.Properties.html#14422" class="Function">&lt;-isStrictTotalOrder</a> <a id="14954" class="Symbol">{</a><a id="14955" href="Data.Fin.Properties.html#14897" class="Bound">n</a><a id="14956" class="Symbol">}</a>
  <a id="14960" class="Symbol">}</a>

<a id="14963" class="Comment">------------------------------------------------------------------------</a>
<a id="15036" class="Comment">-- Other properties</a>

<a id="i&lt;1+i"></a><a id="15057" href="Data.Fin.Properties.html#15057" class="Function">i&lt;1+i</a> <a id="15063" class="Symbol">:</a> <a id="15065" class="Symbol">∀</a> <a id="15067" class="Symbol">(</a><a id="15068" href="Data.Fin.Properties.html#15068" class="Bound">i</a> <a id="15070" class="Symbol">:</a> <a id="15072" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="15076" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a><a id="15077" class="Symbol">)</a> <a id="15079" class="Symbol">→</a> <a id="15081" href="Data.Fin.Properties.html#15068" class="Bound">i</a> <a id="15083" href="Data.Fin.Base.html#8072" class="Function Operator">&lt;</a> <a id="15085" class="InductiveConstructor">suc</a> <a id="15089" href="Data.Fin.Properties.html#15068" class="Bound">i</a>
<a id="15091" href="Data.Fin.Properties.html#15057" class="Function">i&lt;1+i</a> <a id="15097" class="Symbol">=</a> <a id="15099" href="Data.Nat.Properties.html#13404" class="Function">ℕ.n&lt;1+n</a> <a id="15107" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="15109" href="Data.Fin.Base.html#1235" class="Function">toℕ</a>

<a id="&lt;⇒≢"></a><a id="15114" href="Data.Fin.Properties.html#15114" class="Function">&lt;⇒≢</a> <a id="15118" class="Symbol">:</a> <a id="15120" href="Data.Fin.Properties.html#3013" class="Generalizable">i</a> <a id="15122" href="Data.Fin.Base.html#8072" class="Function Operator">&lt;</a> <a id="15124" href="Data.Fin.Properties.html#3015" class="Generalizable">j</a> <a id="15126" class="Symbol">→</a> <a id="15128" href="Data.Fin.Properties.html#3013" class="Generalizable">i</a> <a id="15130" href="Relation.Binary.PropositionalEquality.Core.html#1064" class="Function Operator">≢</a> <a id="15132" href="Data.Fin.Properties.html#3015" class="Generalizable">j</a>
<a id="15134" href="Data.Fin.Properties.html#15114" class="Function">&lt;⇒≢</a> <a id="15138" href="Data.Fin.Properties.html#15138" class="Bound">i&lt;i</a> <a id="15142" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="15147" class="Symbol">=</a> <a id="15149" href="Data.Nat.Properties.html#13309" class="Function">ℕ.n≮n</a> <a id="15155" class="Symbol">_</a> <a id="15157" href="Data.Fin.Properties.html#15138" class="Bound">i&lt;i</a>

<a id="≤∧≢⇒&lt;"></a><a id="15162" href="Data.Fin.Properties.html#15162" class="Function">≤∧≢⇒&lt;</a> <a id="15168" class="Symbol">:</a> <a id="15170" href="Data.Fin.Properties.html#3013" class="Generalizable">i</a> <a id="15172" href="Data.Fin.Base.html#7986" class="Function Operator">≤</a> <a id="15174" href="Data.Fin.Properties.html#3015" class="Generalizable">j</a> <a id="15176" class="Symbol">→</a> <a id="15178" href="Data.Fin.Properties.html#3013" class="Generalizable">i</a> <a id="15180" href="Relation.Binary.PropositionalEquality.Core.html#1064" class="Function Operator">≢</a> <a id="15182" href="Data.Fin.Properties.html#3015" class="Generalizable">j</a> <a id="15184" class="Symbol">→</a> <a id="15186" href="Data.Fin.Properties.html#3013" class="Generalizable">i</a> <a id="15188" href="Data.Fin.Base.html#8072" class="Function Operator">&lt;</a> <a id="15190" href="Data.Fin.Properties.html#3015" class="Generalizable">j</a>
<a id="15192" href="Data.Fin.Properties.html#15162" class="Function">≤∧≢⇒&lt;</a> <a id="15198" class="Symbol">{</a><a id="15199" class="Argument">i</a> <a id="15201" class="Symbol">=</a> <a id="15203" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a><a id="15207" class="Symbol">}</a>  <a id="15210" class="Symbol">{</a><a id="15211" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a><a id="15215" class="Symbol">}</a>  <a id="15218" class="Symbol">_</a>         <a id="15228" href="Data.Fin.Properties.html#15228" class="Bound">0≢0</a>   <a id="15234" class="Symbol">=</a> <a id="15236" href="Relation.Binary.PropositionalEquality.Core.html#2837" class="Function">¬[x≢x]</a> <a id="15243" href="Data.Fin.Properties.html#15228" class="Bound">0≢0</a>
<a id="15247" href="Data.Fin.Properties.html#15162" class="Function">≤∧≢⇒&lt;</a> <a id="15253" class="Symbol">{</a><a id="15254" class="Argument">i</a> <a id="15256" class="Symbol">=</a> <a id="15258" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a><a id="15262" class="Symbol">}</a>  <a id="15265" class="Symbol">{</a><a id="15266" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="15270" href="Data.Fin.Properties.html#15270" class="Bound">j</a><a id="15271" class="Symbol">}</a> <a id="15273" class="Symbol">_</a>         <a id="15283" class="Symbol">_</a>     <a id="15289" class="Symbol">=</a> <a id="15291" href="Data.Nat.Base.html#1872" class="InductiveConstructor">z&lt;s</a>
<a id="15295" href="Data.Fin.Properties.html#15162" class="Function">≤∧≢⇒&lt;</a> <a id="15301" class="Symbol">{</a><a id="15302" class="Argument">i</a> <a id="15304" class="Symbol">=</a> <a id="15306" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="15310" href="Data.Fin.Properties.html#15310" class="Bound">i</a><a id="15311" class="Symbol">}</a> <a id="15313" class="Symbol">{</a><a id="15314" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="15318" href="Data.Fin.Properties.html#15318" class="Bound">j</a><a id="15319" class="Symbol">}</a> <a id="15321" href="Data.Fin.Properties.html#15321" class="Bound">1+i≤1+j</a> <a id="15329" href="Data.Fin.Properties.html#15329" class="Bound">1+i≢1+j</a> <a id="15337" class="Symbol">=</a>
  <a id="15341" href="Data.Nat.Base.html#1912" class="InductiveConstructor">s&lt;s</a> <a id="15345" class="Symbol">(</a><a id="15346" href="Data.Fin.Properties.html#15162" class="Function">≤∧≢⇒&lt;</a> <a id="15352" class="Symbol">(</a><a id="15353" href="Data.Nat.Base.html#2021" class="Function">ℕ.s≤s⁻¹</a> <a id="15361" href="Data.Fin.Properties.html#15321" class="Bound">1+i≤1+j</a><a id="15368" class="Symbol">)</a> <a id="15370" class="Symbol">(</a><a id="15371" href="Data.Fin.Properties.html#15329" class="Bound">1+i≢1+j</a> <a id="15379" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="15381" class="Symbol">(</a><a id="15382" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="15387" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a><a id="15390" class="Symbol">)))</a>

<a id="15395" class="Comment">------------------------------------------------------------------------</a>
<a id="15468" class="Comment">-- inject</a>
<a id="15478" class="Comment">------------------------------------------------------------------------</a>

<a id="toℕ-inject"></a><a id="15552" href="Data.Fin.Properties.html#15552" class="Function">toℕ-inject</a> <a id="15563" class="Symbol">:</a> <a id="15565" class="Symbol">∀</a> <a id="15567" class="Symbol">{</a><a id="15568" href="Data.Fin.Properties.html#15568" class="Bound">i</a> <a id="15570" class="Symbol">:</a> <a id="15572" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="15576" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a><a id="15577" class="Symbol">}</a> <a id="15579" class="Symbol">(</a><a id="15580" href="Data.Fin.Properties.html#15580" class="Bound">j</a> <a id="15582" class="Symbol">:</a> <a id="15584" href="Data.Fin.Base.html#1328" class="Function">Fin′</a> <a id="15589" href="Data.Fin.Properties.html#15568" class="Bound">i</a><a id="15590" class="Symbol">)</a> <a id="15592" class="Symbol">→</a> <a id="15594" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="15598" class="Symbol">(</a><a id="15599" href="Data.Fin.Base.html#3010" class="Function">inject</a> <a id="15606" href="Data.Fin.Properties.html#15580" class="Bound">j</a><a id="15607" class="Symbol">)</a> <a id="15609" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="15611" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="15615" href="Data.Fin.Properties.html#15580" class="Bound">j</a>
<a id="15617" href="Data.Fin.Properties.html#15552" class="Function">toℕ-inject</a> <a id="15628" class="Symbol">{</a><a id="15629" class="Argument">i</a> <a id="15631" class="Symbol">=</a> <a id="15633" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="15637" href="Data.Fin.Properties.html#15637" class="Bound">i</a><a id="15638" class="Symbol">}</a> <a id="15640" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a>    <a id="15648" class="Symbol">=</a> <a id="15650" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="15655" href="Data.Fin.Properties.html#15552" class="Function">toℕ-inject</a> <a id="15666" class="Symbol">{</a><a id="15667" class="Argument">i</a> <a id="15669" class="Symbol">=</a> <a id="15671" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="15675" href="Data.Fin.Properties.html#15675" class="Bound">i</a><a id="15676" class="Symbol">}</a> <a id="15678" class="Symbol">(</a><a id="15679" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="15683" href="Data.Fin.Properties.html#15683" class="Bound">j</a><a id="15684" class="Symbol">)</a> <a id="15686" class="Symbol">=</a> <a id="15688" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="15693" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="15697" class="Symbol">(</a><a id="15698" href="Data.Fin.Properties.html#15552" class="Function">toℕ-inject</a> <a id="15709" href="Data.Fin.Properties.html#15683" class="Bound">j</a><a id="15710" class="Symbol">)</a>

<a id="inject-&lt;"></a><a id="15713" href="Data.Fin.Properties.html#15713" class="Function">inject-&lt;</a> <a id="15722" class="Symbol">:</a> <a id="15724" class="Symbol">∀</a> <a id="15726" class="Symbol">{</a><a id="15727" href="Data.Fin.Properties.html#15727" class="Bound">i</a> <a id="15729" class="Symbol">:</a> <a id="15731" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="15735" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a><a id="15736" class="Symbol">}</a> <a id="15738" class="Symbol">(</a><a id="15739" href="Data.Fin.Properties.html#15739" class="Bound">j</a> <a id="15741" class="Symbol">:</a> <a id="15743" href="Data.Fin.Base.html#1328" class="Function">Fin′</a> <a id="15748" href="Data.Fin.Properties.html#15727" class="Bound">i</a><a id="15749" class="Symbol">)</a> <a id="15751" class="Symbol">→</a> <a id="15753" href="Data.Fin.Base.html#3010" class="Function">inject</a> <a id="15760" href="Data.Fin.Properties.html#15739" class="Bound">j</a> <a id="15762" href="Data.Fin.Base.html#8072" class="Function Operator">&lt;</a> <a id="15764" href="Data.Fin.Properties.html#15727" class="Bound">i</a>
<a id="15766" href="Data.Fin.Properties.html#15713" class="Function">inject-&lt;</a> <a id="15775" class="Symbol">{</a><a id="15776" class="Argument">i</a> <a id="15778" class="Symbol">=</a> <a id="15780" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="15784" href="Data.Fin.Properties.html#15784" class="Bound">i</a><a id="15785" class="Symbol">}</a> <a id="15787" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a>    <a id="15795" class="Symbol">=</a> <a id="15797" href="Data.Nat.Base.html#1872" class="InductiveConstructor">z&lt;s</a>
<a id="15801" href="Data.Fin.Properties.html#15713" class="Function">inject-&lt;</a> <a id="15810" class="Symbol">{</a><a id="15811" class="Argument">i</a> <a id="15813" class="Symbol">=</a> <a id="15815" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="15819" href="Data.Fin.Properties.html#15819" class="Bound">i</a><a id="15820" class="Symbol">}</a> <a id="15822" class="Symbol">(</a><a id="15823" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="15827" href="Data.Fin.Properties.html#15827" class="Bound">j</a><a id="15828" class="Symbol">)</a> <a id="15830" class="Symbol">=</a> <a id="15832" href="Data.Nat.Base.html#1912" class="InductiveConstructor">s&lt;s</a> <a id="15836" class="Symbol">(</a><a id="15837" href="Data.Fin.Properties.html#15713" class="Function">inject-&lt;</a> <a id="15846" href="Data.Fin.Properties.html#15827" class="Bound">j</a><a id="15847" class="Symbol">)</a>

<a id="15850" class="Comment">------------------------------------------------------------------------</a>
<a id="15923" class="Comment">-- inject₁</a>
<a id="15934" class="Comment">------------------------------------------------------------------------</a>

<a id="fromℕ≢inject₁"></a><a id="16008" href="Data.Fin.Properties.html#16008" class="Function">fromℕ≢inject₁</a> <a id="16022" class="Symbol">:</a> <a id="16024" href="Data.Fin.Base.html#2051" class="Function">fromℕ</a> <a id="16030" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a> <a id="16032" href="Relation.Binary.PropositionalEquality.Core.html#1064" class="Function Operator">≢</a> <a id="16034" href="Data.Fin.Base.html#3282" class="Function">inject₁</a> <a id="16042" href="Data.Fin.Properties.html#3013" class="Generalizable">i</a>
<a id="16044" href="Data.Fin.Properties.html#16008" class="Function">fromℕ≢inject₁</a> <a id="16058" class="Symbol">{</a><a id="16059" class="Argument">i</a> <a id="16061" class="Symbol">=</a> <a id="16063" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="16067" href="Data.Fin.Properties.html#16067" class="Bound">i</a><a id="16068" class="Symbol">}</a> <a id="16070" href="Data.Fin.Properties.html#16070" class="Bound">eq</a> <a id="16073" class="Symbol">=</a> <a id="16075" href="Data.Fin.Properties.html#16008" class="Function">fromℕ≢inject₁</a> <a id="16089" class="Symbol">{</a><a id="16090" class="Argument">i</a> <a id="16092" class="Symbol">=</a> <a id="16094" href="Data.Fin.Properties.html#16067" class="Bound">i</a><a id="16095" class="Symbol">}</a> <a id="16097" class="Symbol">(</a><a id="16098" href="Data.Fin.Properties.html#3879" class="Function">suc-injective</a> <a id="16112" href="Data.Fin.Properties.html#16070" class="Bound">eq</a><a id="16114" class="Symbol">)</a>

<a id="inject₁-injective"></a><a id="16117" href="Data.Fin.Properties.html#16117" class="Function">inject₁-injective</a> <a id="16135" class="Symbol">:</a> <a id="16137" href="Data.Fin.Base.html#3282" class="Function">inject₁</a> <a id="16145" href="Data.Fin.Properties.html#3013" class="Generalizable">i</a> <a id="16147" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="16149" href="Data.Fin.Base.html#3282" class="Function">inject₁</a> <a id="16157" href="Data.Fin.Properties.html#3015" class="Generalizable">j</a> <a id="16159" class="Symbol">→</a> <a id="16161" href="Data.Fin.Properties.html#3013" class="Generalizable">i</a> <a id="16163" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="16165" href="Data.Fin.Properties.html#3015" class="Generalizable">j</a>
<a id="16167" href="Data.Fin.Properties.html#16117" class="Function">inject₁-injective</a> <a id="16185" class="Symbol">{</a><a id="16186" class="Argument">i</a> <a id="16188" class="Symbol">=</a> <a id="16190" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a><a id="16194" class="Symbol">}</a>  <a id="16197" class="Symbol">{</a><a id="16198" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a><a id="16202" class="Symbol">}</a>  <a id="16205" href="Data.Fin.Properties.html#16205" class="Bound">i≡j</a> <a id="16209" class="Symbol">=</a> <a id="16211" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="16216" href="Data.Fin.Properties.html#16117" class="Function">inject₁-injective</a> <a id="16234" class="Symbol">{</a><a id="16235" class="Argument">i</a> <a id="16237" class="Symbol">=</a> <a id="16239" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="16243" href="Data.Fin.Properties.html#16243" class="Bound">i</a><a id="16244" class="Symbol">}</a> <a id="16246" class="Symbol">{</a><a id="16247" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="16251" href="Data.Fin.Properties.html#16251" class="Bound">j</a><a id="16252" class="Symbol">}</a> <a id="16254" href="Data.Fin.Properties.html#16254" class="Bound">i≡j</a> <a id="16258" class="Symbol">=</a>
  <a id="16262" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="16267" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="16271" class="Symbol">(</a><a id="16272" href="Data.Fin.Properties.html#16117" class="Function">inject₁-injective</a> <a id="16290" class="Symbol">(</a><a id="16291" href="Data.Fin.Properties.html#3879" class="Function">suc-injective</a> <a id="16305" href="Data.Fin.Properties.html#16254" class="Bound">i≡j</a><a id="16308" class="Symbol">))</a>

<a id="toℕ-inject₁"></a><a id="16312" href="Data.Fin.Properties.html#16312" class="Function">toℕ-inject₁</a> <a id="16324" class="Symbol">:</a> <a id="16326" class="Symbol">∀</a> <a id="16328" class="Symbol">(</a><a id="16329" href="Data.Fin.Properties.html#16329" class="Bound">i</a> <a id="16331" class="Symbol">:</a> <a id="16333" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="16337" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a><a id="16338" class="Symbol">)</a> <a id="16340" class="Symbol">→</a> <a id="16342" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="16346" class="Symbol">(</a><a id="16347" href="Data.Fin.Base.html#3282" class="Function">inject₁</a> <a id="16355" href="Data.Fin.Properties.html#16329" class="Bound">i</a><a id="16356" class="Symbol">)</a> <a id="16358" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="16360" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="16364" href="Data.Fin.Properties.html#16329" class="Bound">i</a>
<a id="16366" href="Data.Fin.Properties.html#16312" class="Function">toℕ-inject₁</a> <a id="16378" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a>    <a id="16386" class="Symbol">=</a> <a id="16388" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="16393" href="Data.Fin.Properties.html#16312" class="Function">toℕ-inject₁</a> <a id="16405" class="Symbol">(</a><a id="16406" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="16410" href="Data.Fin.Properties.html#16410" class="Bound">i</a><a id="16411" class="Symbol">)</a> <a id="16413" class="Symbol">=</a> <a id="16415" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="16420" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="16424" class="Symbol">(</a><a id="16425" href="Data.Fin.Properties.html#16312" class="Function">toℕ-inject₁</a> <a id="16437" href="Data.Fin.Properties.html#16410" class="Bound">i</a><a id="16438" class="Symbol">)</a>

<a id="toℕ-inject₁-≢"></a><a id="16441" href="Data.Fin.Properties.html#16441" class="Function">toℕ-inject₁-≢</a> <a id="16455" class="Symbol">:</a> <a id="16457" class="Symbol">∀</a> <a id="16459" class="Symbol">(</a><a id="16460" href="Data.Fin.Properties.html#16460" class="Bound">i</a> <a id="16462" class="Symbol">:</a> <a id="16464" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="16468" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a><a id="16469" class="Symbol">)</a> <a id="16471" class="Symbol">→</a> <a id="16473" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a> <a id="16475" href="Relation.Binary.PropositionalEquality.Core.html#1064" class="Function Operator">≢</a> <a id="16477" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="16481" class="Symbol">(</a><a id="16482" href="Data.Fin.Base.html#3282" class="Function">inject₁</a> <a id="16490" href="Data.Fin.Properties.html#16460" class="Bound">i</a><a id="16491" class="Symbol">)</a>
<a id="16493" href="Data.Fin.Properties.html#16441" class="Function">toℕ-inject₁-≢</a> <a id="16507" class="Symbol">(</a><a id="16508" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="16512" href="Data.Fin.Properties.html#16512" class="Bound">i</a><a id="16513" class="Symbol">)</a> <a id="16515" class="Symbol">=</a> <a id="16517" href="Data.Fin.Properties.html#16441" class="Function">toℕ-inject₁-≢</a> <a id="16531" href="Data.Fin.Properties.html#16512" class="Bound">i</a> <a id="16533" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="16535" href="Data.Nat.Properties.html#3485" class="Function">ℕ.suc-injective</a>

<a id="inject₁ℕ&lt;"></a><a id="16552" href="Data.Fin.Properties.html#16552" class="Function">inject₁ℕ&lt;</a> <a id="16562" class="Symbol">:</a> <a id="16564" class="Symbol">∀</a> <a id="16566" class="Symbol">(</a><a id="16567" href="Data.Fin.Properties.html#16567" class="Bound">i</a> <a id="16569" class="Symbol">:</a> <a id="16571" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="16575" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a><a id="16576" class="Symbol">)</a> <a id="16578" class="Symbol">→</a> <a id="16580" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="16584" class="Symbol">(</a><a id="16585" href="Data.Fin.Base.html#3282" class="Function">inject₁</a> <a id="16593" href="Data.Fin.Properties.html#16567" class="Bound">i</a><a id="16594" class="Symbol">)</a> <a id="16596" href="Data.Nat.Base.html#1800" class="Function Operator">ℕ.&lt;</a> <a id="16600" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a>
<a id="16602" href="Data.Fin.Properties.html#16552" class="Function">inject₁ℕ&lt;</a> <a id="16612" href="Data.Fin.Properties.html#16612" class="Bound">i</a> <a id="16614" class="Keyword">rewrite</a> <a id="16622" href="Data.Fin.Properties.html#16312" class="Function">toℕ-inject₁</a> <a id="16634" href="Data.Fin.Properties.html#16612" class="Bound">i</a> <a id="16636" class="Symbol">=</a> <a id="16638" href="Data.Fin.Properties.html#6604" class="Function">toℕ&lt;n</a> <a id="16644" href="Data.Fin.Properties.html#16612" class="Bound">i</a>

<a id="inject₁ℕ≤"></a><a id="16647" href="Data.Fin.Properties.html#16647" class="Function">inject₁ℕ≤</a> <a id="16657" class="Symbol">:</a> <a id="16659" class="Symbol">∀</a> <a id="16661" class="Symbol">(</a><a id="16662" href="Data.Fin.Properties.html#16662" class="Bound">i</a> <a id="16664" class="Symbol">:</a> <a id="16666" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="16670" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a><a id="16671" class="Symbol">)</a> <a id="16673" class="Symbol">→</a> <a id="16675" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="16679" class="Symbol">(</a><a id="16680" href="Data.Fin.Base.html#3282" class="Function">inject₁</a> <a id="16688" href="Data.Fin.Properties.html#16662" class="Bound">i</a><a id="16689" class="Symbol">)</a> <a id="16691" href="Data.Nat.Base.html#1690" class="Datatype Operator">ℕ.≤</a> <a id="16695" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a>
<a id="16697" href="Data.Fin.Properties.html#16647" class="Function">inject₁ℕ≤</a> <a id="16707" class="Symbol">=</a> <a id="16709" href="Data.Nat.Properties.html#9585" class="Function">ℕ.&lt;⇒≤</a> <a id="16715" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="16717" href="Data.Fin.Properties.html#16552" class="Function">inject₁ℕ&lt;</a>

<a id="≤̄⇒inject₁&lt;"></a><a id="16728" href="Data.Fin.Properties.html#16728" class="Function">≤̄⇒inject₁&lt;</a> <a id="16740" class="Symbol">:</a> <a id="16742" href="Data.Fin.Properties.html#3013" class="Generalizable">i</a> <a id="16744" href="Data.Fin.Base.html#7986" class="Function Operator">≤</a> <a id="16746" href="Data.Fin.Properties.html#3015" class="Generalizable">j</a> <a id="16748" class="Symbol">→</a> <a id="16750" href="Data.Fin.Base.html#3282" class="Function">inject₁</a> <a id="16758" href="Data.Fin.Properties.html#3013" class="Generalizable">i</a> <a id="16760" href="Data.Fin.Base.html#8072" class="Function Operator">&lt;</a> <a id="16762" class="InductiveConstructor">suc</a> <a id="16766" href="Data.Fin.Properties.html#3015" class="Generalizable">j</a>
<a id="16768" href="Data.Fin.Properties.html#16728" class="Function">≤̄⇒inject₁&lt;</a> <a id="16780" class="Symbol">{</a><a id="16781" class="Argument">i</a> <a id="16783" class="Symbol">=</a> <a id="16785" href="Data.Fin.Properties.html#16785" class="Bound">i</a><a id="16786" class="Symbol">}</a> <a id="16788" href="Data.Fin.Properties.html#16788" class="Bound">i≤j</a> <a id="16792" class="Keyword">rewrite</a> <a id="16800" href="Relation.Binary.PropositionalEquality.Core.html#2099" class="Function">sym</a> <a id="16804" class="Symbol">(</a><a id="16805" href="Data.Fin.Properties.html#16312" class="Function">toℕ-inject₁</a> <a id="16817" href="Data.Fin.Properties.html#16785" class="Bound">i</a><a id="16818" class="Symbol">)</a> <a id="16820" class="Symbol">=</a> <a id="16822" href="Data.Nat.Base.html#1912" class="InductiveConstructor">s&lt;s</a> <a id="16826" href="Data.Fin.Properties.html#16788" class="Bound">i≤j</a>

<a id="ℕ&lt;⇒inject₁&lt;"></a><a id="16831" href="Data.Fin.Properties.html#16831" class="Function">ℕ&lt;⇒inject₁&lt;</a> <a id="16843" class="Symbol">:</a> <a id="16845" class="Symbol">∀</a> <a id="16847" class="Symbol">{</a><a id="16848" href="Data.Fin.Properties.html#16848" class="Bound">i</a> <a id="16850" class="Symbol">:</a> <a id="16852" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="16856" class="Symbol">(</a><a id="16857" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="16863" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a><a id="16864" class="Symbol">)}</a> <a id="16867" class="Symbol">{</a><a id="16868" href="Data.Fin.Properties.html#16868" class="Bound">j</a> <a id="16870" class="Symbol">:</a> <a id="16872" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="16876" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a><a id="16877" class="Symbol">}</a> <a id="16879" class="Symbol">→</a> <a id="16881" href="Data.Fin.Properties.html#16868" class="Bound">j</a> <a id="16883" href="Data.Fin.Base.html#8072" class="Function Operator">&lt;</a> <a id="16885" href="Data.Fin.Properties.html#16848" class="Bound">i</a> <a id="16887" class="Symbol">→</a> <a id="16889" href="Data.Fin.Base.html#3282" class="Function">inject₁</a> <a id="16897" href="Data.Fin.Properties.html#16868" class="Bound">j</a> <a id="16899" href="Data.Fin.Base.html#8072" class="Function Operator">&lt;</a> <a id="16901" href="Data.Fin.Properties.html#16848" class="Bound">i</a>
<a id="16903" href="Data.Fin.Properties.html#16831" class="Function">ℕ&lt;⇒inject₁&lt;</a> <a id="16915" class="Symbol">{</a><a id="16916" class="Argument">i</a> <a id="16918" class="Symbol">=</a> <a id="16920" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="16924" href="Data.Fin.Properties.html#16924" class="Bound">i</a><a id="16925" class="Symbol">}</a> <a id="16927" href="Data.Fin.Properties.html#16927" class="Bound">j≤i</a> <a id="16931" class="Symbol">=</a> <a id="16933" href="Data.Fin.Properties.html#16728" class="Function">≤̄⇒inject₁&lt;</a> <a id="16945" class="Symbol">(</a><a id="16946" href="Data.Nat.Base.html#2021" class="Function">ℕ.s≤s⁻¹</a> <a id="16954" href="Data.Fin.Properties.html#16927" class="Bound">j≤i</a><a id="16957" class="Symbol">)</a>

<a id="i≤inject₁[j]⇒i≤1+j"></a><a id="16960" href="Data.Fin.Properties.html#16960" class="Function">i≤inject₁[j]⇒i≤1+j</a> <a id="16979" class="Symbol">:</a> <a id="16981" href="Data.Fin.Properties.html#3013" class="Generalizable">i</a> <a id="16983" href="Data.Fin.Base.html#7986" class="Function Operator">≤</a> <a id="16985" href="Data.Fin.Base.html#3282" class="Function">inject₁</a> <a id="16993" href="Data.Fin.Properties.html#3015" class="Generalizable">j</a> <a id="16995" class="Symbol">→</a> <a id="16997" href="Data.Fin.Properties.html#3013" class="Generalizable">i</a> <a id="16999" href="Data.Fin.Base.html#7986" class="Function Operator">≤</a> <a id="17001" class="InductiveConstructor">suc</a> <a id="17005" href="Data.Fin.Properties.html#3015" class="Generalizable">j</a>
<a id="17007" href="Data.Fin.Properties.html#16960" class="Function">i≤inject₁[j]⇒i≤1+j</a> <a id="17026" class="Symbol">{</a><a id="17027" class="Argument">i</a> <a id="17029" class="Symbol">=</a> <a id="17031" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a><a id="17035" class="Symbol">}</a>              <a id="17050" class="Symbol">_</a>   <a id="17054" class="Symbol">=</a> <a id="17056" href="Data.Nat.Base.html#1713" class="InductiveConstructor">z≤n</a>
<a id="17060" href="Data.Fin.Properties.html#16960" class="Function">i≤inject₁[j]⇒i≤1+j</a> <a id="17079" class="Symbol">{</a><a id="17080" class="Argument">i</a> <a id="17082" class="Symbol">=</a> <a id="17084" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="17088" href="Data.Fin.Properties.html#17088" class="Bound">i</a><a id="17089" class="Symbol">}</a> <a id="17091" class="Symbol">{</a><a id="17092" class="Argument">j</a> <a id="17094" class="Symbol">=</a> <a id="17096" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="17100" href="Data.Fin.Properties.html#17100" class="Bound">j</a><a id="17101" class="Symbol">}</a> <a id="17103" href="Data.Fin.Properties.html#17103" class="Bound">i≤j</a> <a id="17107" class="Symbol">=</a> <a id="17109" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="17113" class="Symbol">(</a><a id="17114" href="Data.Nat.Properties.html#9018" class="Function">ℕ.m≤n⇒m≤1+n</a> <a id="17126" class="Symbol">(</a><a id="17127" href="Relation.Binary.PropositionalEquality.Core.html#2195" class="Function">subst</a> <a id="17133" class="Symbol">(</a><a id="17134" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="17138" href="Data.Fin.Properties.html#17088" class="Bound">i</a> <a id="17140" href="Data.Nat.Base.html#1690" class="Datatype Operator">ℕ.≤_</a><a id="17144" class="Symbol">)</a> <a id="17146" class="Symbol">(</a><a id="17147" href="Data.Fin.Properties.html#16312" class="Function">toℕ-inject₁</a> <a id="17159" href="Data.Fin.Properties.html#17100" class="Bound">j</a><a id="17160" class="Symbol">)</a> <a id="17162" class="Symbol">(</a><a id="17163" href="Data.Nat.Base.html#2021" class="Function">ℕ.s≤s⁻¹</a> <a id="17171" href="Data.Fin.Properties.html#17103" class="Bound">i≤j</a><a id="17174" class="Symbol">)))</a>

<a id="17179" class="Comment">------------------------------------------------------------------------</a>
<a id="17252" class="Comment">-- inject!</a>
<a id="17263" class="Comment">------------------------------------------------------------------------</a>

<a id="inject!-injective"></a><a id="17337" href="Data.Fin.Properties.html#17337" class="Function">inject!-injective</a> <a id="17355" class="Symbol">:</a> <a id="17357" class="Symbol">∀</a> <a id="17359" class="Symbol">{</a><a id="17360" href="Data.Fin.Properties.html#17360" class="Bound">i</a> <a id="17362" class="Symbol">:</a> <a id="17364" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="17368" class="Symbol">(</a><a id="17369" class="InductiveConstructor">suc</a> <a id="17373" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a><a id="17374" class="Symbol">)}</a> <a id="17377" class="Symbol">→</a> <a id="17379" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="17389" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="17393" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="17397" class="Symbol">(</a><a id="17398" href="Data.Fin.Base.html#3129" class="Function">inject!</a> <a id="17406" class="Symbol">{</a><a id="17407" class="Argument">i</a> <a id="17409" class="Symbol">=</a> <a id="17411" href="Data.Fin.Properties.html#17360" class="Bound">i</a><a id="17412" class="Symbol">})</a>
<a id="17415" href="Data.Fin.Properties.html#17337" class="Function">inject!-injective</a> <a id="17433" class="Symbol">{</a><a id="17434" class="Argument">n</a> <a id="17436" class="Symbol">=</a> <a id="17438" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="17442" href="Data.Fin.Properties.html#17442" class="Bound">n</a><a id="17443" class="Symbol">}</a> <a id="17445" class="Symbol">{</a><a id="17446" class="Argument">i</a> <a id="17448" class="Symbol">=</a> <a id="17450" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="17454" href="Data.Fin.Properties.html#17454" class="Bound">i</a><a id="17455" class="Symbol">}</a> <a id="17457" class="Symbol">{</a><a id="17458" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a><a id="17460" class="Symbol">}</a>    <a id="17465" class="Symbol">{</a><a id="17466" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a><a id="17468" class="Symbol">}</a>    <a id="17473" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="17478" class="Symbol">=</a> <a id="17480" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="17485" href="Data.Fin.Properties.html#17337" class="Function">inject!-injective</a> <a id="17503" class="Symbol">{</a><a id="17504" class="Argument">n</a> <a id="17506" class="Symbol">=</a> <a id="17508" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="17512" href="Data.Fin.Properties.html#17512" class="Bound">n</a><a id="17513" class="Symbol">}</a> <a id="17515" class="Symbol">{</a><a id="17516" class="Argument">i</a> <a id="17518" class="Symbol">=</a> <a id="17520" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="17524" href="Data.Fin.Properties.html#17524" class="Bound">i</a><a id="17525" class="Symbol">}</a> <a id="17527" class="Symbol">{</a><a id="17528" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="17532" href="Data.Fin.Properties.html#17532" class="Bound">x</a><a id="17533" class="Symbol">}</a> <a id="17535" class="Symbol">{</a><a id="17536" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="17540" href="Data.Fin.Properties.html#17540" class="Bound">y</a><a id="17541" class="Symbol">}</a> <a id="17543" href="Data.Fin.Properties.html#17543" class="Bound">eq</a> <a id="17546" class="Symbol">=</a>
  <a id="17550" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="17555" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="17559" class="Symbol">(</a><a id="17560" href="Data.Fin.Properties.html#17337" class="Function">inject!-injective</a> <a id="17578" class="Symbol">(</a><a id="17579" href="Data.Fin.Properties.html#3879" class="Function">suc-injective</a> <a id="17593" href="Data.Fin.Properties.html#17543" class="Bound">eq</a><a id="17595" class="Symbol">))</a>

<a id="inject!-&lt;"></a><a id="17599" href="Data.Fin.Properties.html#17599" class="Function">inject!-&lt;</a> <a id="17609" class="Symbol">:</a> <a id="17611" class="Symbol">∀</a> <a id="17613" class="Symbol">{</a><a id="17614" href="Data.Fin.Properties.html#17614" class="Bound">i</a> <a id="17616" class="Symbol">:</a> <a id="17618" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="17622" class="Symbol">(</a><a id="17623" class="InductiveConstructor">suc</a> <a id="17627" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a><a id="17628" class="Symbol">)}</a> <a id="17631" class="Symbol">(</a><a id="17632" href="Data.Fin.Properties.html#17632" class="Bound">k</a> <a id="17634" class="Symbol">:</a> <a id="17636" href="Data.Fin.Base.html#1328" class="Function">Fin′</a> <a id="17641" href="Data.Fin.Properties.html#17614" class="Bound">i</a><a id="17642" class="Symbol">)</a> <a id="17644" class="Symbol">→</a> <a id="17646" href="Data.Fin.Base.html#3129" class="Function">inject!</a> <a id="17654" href="Data.Fin.Properties.html#17632" class="Bound">k</a> <a id="17656" href="Data.Fin.Base.html#8072" class="Function Operator">&lt;</a> <a id="17658" href="Data.Fin.Properties.html#17614" class="Bound">i</a>
<a id="17660" href="Data.Fin.Properties.html#17599" class="Function">inject!-&lt;</a> <a id="17670" class="Symbol">{</a><a id="17671" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="17675" href="Data.Fin.Properties.html#17675" class="Bound">n</a><a id="17676" class="Symbol">}</a> <a id="17678" class="Symbol">{</a><a id="17679" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="17683" href="Data.Fin.Properties.html#17683" class="Bound">i</a><a id="17684" class="Symbol">}</a> <a id="17686" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a>      <a id="17694" class="Symbol">=</a> <a id="17696" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="17700" href="Data.Nat.Base.html#1713" class="InductiveConstructor">z≤n</a>
<a id="17704" href="Data.Fin.Properties.html#17599" class="Function">inject!-&lt;</a> <a id="17714" class="Symbol">{</a><a id="17715" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="17719" href="Data.Fin.Properties.html#17719" class="Bound">n</a><a id="17720" class="Symbol">}</a> <a id="17722" class="Symbol">{</a><a id="17723" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="17727" href="Data.Fin.Properties.html#17727" class="Bound">i</a><a id="17728" class="Symbol">}</a> <a id="17730" class="Symbol">(</a><a id="17731" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="17735" href="Data.Fin.Properties.html#17735" class="Bound">k</a><a id="17736" class="Symbol">)</a> <a id="17738" class="Symbol">=</a> <a id="17740" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="17744" class="Symbol">(</a><a id="17745" href="Data.Fin.Properties.html#17599" class="Function">inject!-&lt;</a> <a id="17755" href="Data.Fin.Properties.html#17735" class="Bound">k</a><a id="17756" class="Symbol">)</a>

<a id="17759" class="Comment">------------------------------------------------------------------------</a>
<a id="17832" class="Comment">-- lower₁</a>
<a id="17842" class="Comment">------------------------------------------------------------------------</a>

<a id="toℕ-lower₁"></a><a id="17916" href="Data.Fin.Properties.html#17916" class="Function">toℕ-lower₁</a> <a id="17927" class="Symbol">:</a> <a id="17929" class="Symbol">∀</a> <a id="17931" href="Data.Fin.Properties.html#17931" class="Bound">i</a> <a id="17933" class="Symbol">(</a><a id="17934" href="Data.Fin.Properties.html#17934" class="Bound">p</a> <a id="17936" class="Symbol">:</a> <a id="17938" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a> <a id="17940" href="Relation.Binary.PropositionalEquality.Core.html#1064" class="Function Operator">≢</a> <a id="17942" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="17946" href="Data.Fin.Properties.html#17931" class="Bound">i</a><a id="17947" class="Symbol">)</a> <a id="17949" class="Symbol">→</a> <a id="17951" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="17955" class="Symbol">(</a><a id="17956" href="Data.Fin.Base.html#3535" class="Function">lower₁</a> <a id="17963" href="Data.Fin.Properties.html#17931" class="Bound">i</a> <a id="17965" href="Data.Fin.Properties.html#17934" class="Bound">p</a><a id="17966" class="Symbol">)</a> <a id="17968" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="17970" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="17974" href="Data.Fin.Properties.html#17931" class="Bound">i</a>
<a id="17976" href="Data.Fin.Properties.html#17916" class="Function">toℕ-lower₁</a> <a id="17987" class="Symbol">{</a><a id="17988" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">ℕ.zero</a><a id="17994" class="Symbol">}</a>  <a id="17997" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a>    <a id="18005" href="Data.Fin.Properties.html#18005" class="Bound">p</a> <a id="18007" class="Symbol">=</a> <a id="18009" href="Relation.Binary.PropositionalEquality.Core.html#2837" class="Function">¬[x≢x]</a> <a id="18016" href="Data.Fin.Properties.html#18005" class="Bound">p</a>
<a id="18018" href="Data.Fin.Properties.html#17916" class="Function">toℕ-lower₁</a> <a id="18029" class="Symbol">{</a><a id="18030" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="18036" href="Data.Fin.Properties.html#18036" class="Bound">m</a><a id="18037" class="Symbol">}</a> <a id="18039" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a>    <a id="18047" href="Data.Fin.Properties.html#18047" class="Bound">p</a> <a id="18049" class="Symbol">=</a> <a id="18051" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="18056" href="Data.Fin.Properties.html#17916" class="Function">toℕ-lower₁</a> <a id="18067" class="Symbol">{</a><a id="18068" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="18074" href="Data.Fin.Properties.html#18074" class="Bound">m</a><a id="18075" class="Symbol">}</a> <a id="18077" class="Symbol">(</a><a id="18078" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="18082" href="Data.Fin.Properties.html#18082" class="Bound">i</a><a id="18083" class="Symbol">)</a> <a id="18085" href="Data.Fin.Properties.html#18085" class="Bound">p</a> <a id="18087" class="Symbol">=</a> <a id="18089" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="18094" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="18100" class="Symbol">(</a><a id="18101" href="Data.Fin.Properties.html#17916" class="Function">toℕ-lower₁</a> <a id="18112" href="Data.Fin.Properties.html#18082" class="Bound">i</a> <a id="18114" class="Symbol">(</a><a id="18115" href="Data.Fin.Properties.html#18085" class="Bound">p</a> <a id="18117" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="18119" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="18124" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a><a id="18129" class="Symbol">))</a>

<a id="lower₁-injective"></a><a id="18133" href="Data.Fin.Properties.html#18133" class="Function">lower₁-injective</a> <a id="18150" class="Symbol">:</a> <a id="18152" class="Symbol">∀</a> <a id="18154" class="Symbol">{</a><a id="18155" href="Data.Fin.Properties.html#18155" class="Bound">n≢i</a> <a id="18159" class="Symbol">:</a> <a id="18161" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a> <a id="18163" href="Relation.Binary.PropositionalEquality.Core.html#1064" class="Function Operator">≢</a> <a id="18165" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="18169" href="Data.Fin.Properties.html#3013" class="Generalizable">i</a><a id="18170" class="Symbol">}</a> <a id="18172" class="Symbol">{</a><a id="18173" href="Data.Fin.Properties.html#18173" class="Bound">n≢j</a> <a id="18177" class="Symbol">:</a> <a id="18179" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a> <a id="18181" href="Relation.Binary.PropositionalEquality.Core.html#1064" class="Function Operator">≢</a> <a id="18183" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="18187" href="Data.Fin.Properties.html#3015" class="Generalizable">j</a><a id="18188" class="Symbol">}</a> <a id="18190" class="Symbol">→</a>
                   <a id="18211" href="Data.Fin.Base.html#3535" class="Function">lower₁</a> <a id="18218" href="Data.Fin.Properties.html#3013" class="Generalizable">i</a> <a id="18220" href="Data.Fin.Properties.html#18155" class="Bound">n≢i</a> <a id="18224" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="18226" href="Data.Fin.Base.html#3535" class="Function">lower₁</a> <a id="18233" href="Data.Fin.Properties.html#3015" class="Generalizable">j</a> <a id="18235" href="Data.Fin.Properties.html#18173" class="Bound">n≢j</a> <a id="18239" class="Symbol">→</a> <a id="18241" href="Data.Fin.Properties.html#3013" class="Generalizable">i</a> <a id="18243" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="18245" href="Data.Fin.Properties.html#3015" class="Generalizable">j</a>
<a id="18247" href="Data.Fin.Properties.html#18133" class="Function">lower₁-injective</a> <a id="18264" class="Symbol">{</a><a id="18265" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="18269" class="Symbol">}</a>  <a id="18272" class="Symbol">{</a><a id="18273" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a><a id="18277" class="Symbol">}</a>  <a id="18280" class="Symbol">{_}</a>     <a id="18288" class="Symbol">{</a><a id="18289" href="Data.Fin.Properties.html#18289" class="Bound">n≢i</a><a id="18292" class="Symbol">}</a> <a id="18294" class="Symbol">{_}</a>   <a id="18300" class="Symbol">_</a>    <a id="18305" class="Symbol">=</a> <a id="18307" href="Relation.Binary.PropositionalEquality.Core.html#2837" class="Function">¬[x≢x]</a> <a id="18314" href="Data.Fin.Properties.html#18289" class="Bound">n≢i</a>
<a id="18318" href="Data.Fin.Properties.html#18133" class="CatchallClause Function">lower₁-injective</a><a id="18334" class="CatchallClause"> </a><a id="18335" class="CatchallClause Symbol">{</a><a id="18336" href="Agda.Builtin.Nat.html#221" class="CatchallClause InductiveConstructor">zero</a><a id="18340" class="CatchallClause Symbol">}</a><a id="18341" class="CatchallClause">  </a><a id="18343" class="CatchallClause Symbol">{_}</a><a id="18346" class="CatchallClause">     </a><a id="18351" class="CatchallClause Symbol">{</a><a id="18352" href="Data.Fin.Base.html#1149" class="CatchallClause InductiveConstructor">zero</a><a id="18356" class="CatchallClause Symbol">}</a><a id="18357" class="CatchallClause">  </a><a id="18359" class="CatchallClause Symbol">{_}</a><a id="18362" class="CatchallClause">   </a><a id="18365" class="CatchallClause Symbol">{</a><a id="18366" href="Data.Fin.Properties.html#18366" class="CatchallClause Bound">n≢j</a><a id="18369" class="CatchallClause Symbol">}</a><a id="18370" class="CatchallClause"> </a><a id="18371" class="CatchallClause Symbol">_</a>    <a id="18376" class="Symbol">=</a> <a id="18378" href="Relation.Binary.PropositionalEquality.Core.html#2837" class="Function">¬[x≢x]</a> <a id="18385" href="Data.Fin.Properties.html#18366" class="Bound">n≢j</a>
<a id="18389" href="Data.Fin.Properties.html#18133" class="Function">lower₁-injective</a> <a id="18406" class="Symbol">{</a><a id="18407" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="18411" href="Data.Fin.Properties.html#18411" class="Bound">n</a><a id="18412" class="Symbol">}</a> <a id="18414" class="Symbol">{</a><a id="18415" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a><a id="18419" class="Symbol">}</a>  <a id="18422" class="Symbol">{</a><a id="18423" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a><a id="18427" class="Symbol">}</a>  <a id="18430" class="Symbol">{_}</a>   <a id="18436" class="Symbol">{_}</a>   <a id="18442" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="18447" class="Symbol">=</a> <a id="18449" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="18454" href="Data.Fin.Properties.html#18133" class="Function">lower₁-injective</a> <a id="18471" class="Symbol">{</a><a id="18472" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="18476" href="Data.Fin.Properties.html#18476" class="Bound">n</a><a id="18477" class="Symbol">}</a> <a id="18479" class="Symbol">{</a><a id="18480" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="18484" href="Data.Fin.Properties.html#18484" class="Bound">i</a><a id="18485" class="Symbol">}</a> <a id="18487" class="Symbol">{</a><a id="18488" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="18492" href="Data.Fin.Properties.html#18492" class="Bound">j</a><a id="18493" class="Symbol">}</a> <a id="18495" class="Symbol">{</a><a id="18496" href="Data.Fin.Properties.html#18496" class="Bound">n≢i</a><a id="18499" class="Symbol">}</a> <a id="18501" class="Symbol">{</a><a id="18502" href="Data.Fin.Properties.html#18502" class="Bound">n≢j</a><a id="18505" class="Symbol">}</a> <a id="18507" href="Data.Fin.Properties.html#18507" class="Bound">eq</a>   <a id="18512" class="Symbol">=</a>
  <a id="18516" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="18521" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="18525" class="Symbol">(</a><a id="18526" href="Data.Fin.Properties.html#18133" class="Function">lower₁-injective</a> <a id="18543" class="Symbol">(</a><a id="18544" href="Data.Fin.Properties.html#3879" class="Function">suc-injective</a> <a id="18558" href="Data.Fin.Properties.html#18507" class="Bound">eq</a><a id="18560" class="Symbol">))</a>

<a id="18564" class="Comment">------------------------------------------------------------------------</a>
<a id="18637" class="Comment">-- inject₁ and lower₁</a>

<a id="inject₁-lower₁"></a><a id="18660" href="Data.Fin.Properties.html#18660" class="Function">inject₁-lower₁</a> <a id="18675" class="Symbol">:</a> <a id="18677" class="Symbol">∀</a> <a id="18679" class="Symbol">(</a><a id="18680" href="Data.Fin.Properties.html#18680" class="Bound">i</a> <a id="18682" class="Symbol">:</a> <a id="18684" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="18688" class="Symbol">(</a><a id="18689" class="InductiveConstructor">suc</a> <a id="18693" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a><a id="18694" class="Symbol">))</a> <a id="18697" class="Symbol">(</a><a id="18698" href="Data.Fin.Properties.html#18698" class="Bound">n≢i</a> <a id="18702" class="Symbol">:</a> <a id="18704" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a> <a id="18706" href="Relation.Binary.PropositionalEquality.Core.html#1064" class="Function Operator">≢</a> <a id="18708" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="18712" href="Data.Fin.Properties.html#18680" class="Bound">i</a><a id="18713" class="Symbol">)</a> <a id="18715" class="Symbol">→</a>
                 <a id="18734" href="Data.Fin.Base.html#3282" class="Function">inject₁</a> <a id="18742" class="Symbol">(</a><a id="18743" href="Data.Fin.Base.html#3535" class="Function">lower₁</a> <a id="18750" href="Data.Fin.Properties.html#18680" class="Bound">i</a> <a id="18752" href="Data.Fin.Properties.html#18698" class="Bound">n≢i</a><a id="18755" class="Symbol">)</a> <a id="18757" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="18759" href="Data.Fin.Properties.html#18680" class="Bound">i</a>
<a id="18761" href="Data.Fin.Properties.html#18660" class="Function">inject₁-lower₁</a> <a id="18776" class="Symbol">{</a><a id="18777" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="18781" class="Symbol">}</a>  <a id="18784" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a>     <a id="18793" href="Data.Fin.Properties.html#18793" class="Bound">0≢0</a>     <a id="18801" class="Symbol">=</a> <a id="18803" href="Relation.Binary.PropositionalEquality.Core.html#2837" class="Function">¬[x≢x]</a> <a id="18810" href="Data.Fin.Properties.html#18793" class="Bound">0≢0</a>
<a id="18814" href="Data.Fin.Properties.html#18660" class="Function">inject₁-lower₁</a> <a id="18829" class="Symbol">{</a><a id="18830" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="18834" href="Data.Fin.Properties.html#18834" class="Bound">n</a><a id="18835" class="Symbol">}</a> <a id="18837" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a>     <a id="18846" class="Symbol">_</a>       <a id="18854" class="Symbol">=</a> <a id="18856" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="18861" href="Data.Fin.Properties.html#18660" class="Function">inject₁-lower₁</a> <a id="18876" class="Symbol">{</a><a id="18877" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="18881" href="Data.Fin.Properties.html#18881" class="Bound">n</a><a id="18882" class="Symbol">}</a> <a id="18884" class="Symbol">(</a><a id="18885" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="18889" href="Data.Fin.Properties.html#18889" class="Bound">i</a><a id="18890" class="Symbol">)</a>  <a id="18893" href="Data.Fin.Properties.html#18893" class="Bound">n+1≢i+1</a> <a id="18901" class="Symbol">=</a>
  <a id="18905" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="18910" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="18914" class="Symbol">(</a><a id="18915" href="Data.Fin.Properties.html#18660" class="Function">inject₁-lower₁</a> <a id="18930" href="Data.Fin.Properties.html#18889" class="Bound">i</a>  <a id="18933" class="Symbol">(</a><a id="18934" href="Data.Fin.Properties.html#18893" class="Bound">n+1≢i+1</a> <a id="18942" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="18944" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="18949" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="18952" class="Symbol">))</a>

<a id="lower₁-inject₁′"></a><a id="18956" href="Data.Fin.Properties.html#18956" class="Function">lower₁-inject₁′</a> <a id="18972" class="Symbol">:</a> <a id="18974" class="Symbol">∀</a> <a id="18976" class="Symbol">(</a><a id="18977" href="Data.Fin.Properties.html#18977" class="Bound">i</a> <a id="18979" class="Symbol">:</a> <a id="18981" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="18985" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a><a id="18986" class="Symbol">)</a> <a id="18988" class="Symbol">(</a><a id="18989" href="Data.Fin.Properties.html#18989" class="Bound">n≢i</a> <a id="18993" class="Symbol">:</a> <a id="18995" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a> <a id="18997" href="Relation.Binary.PropositionalEquality.Core.html#1064" class="Function Operator">≢</a> <a id="18999" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="19003" class="Symbol">(</a><a id="19004" href="Data.Fin.Base.html#3282" class="Function">inject₁</a> <a id="19012" href="Data.Fin.Properties.html#18977" class="Bound">i</a><a id="19013" class="Symbol">))</a> <a id="19016" class="Symbol">→</a>
                  <a id="19036" href="Data.Fin.Base.html#3535" class="Function">lower₁</a> <a id="19043" class="Symbol">(</a><a id="19044" href="Data.Fin.Base.html#3282" class="Function">inject₁</a> <a id="19052" href="Data.Fin.Properties.html#18977" class="Bound">i</a><a id="19053" class="Symbol">)</a> <a id="19055" href="Data.Fin.Properties.html#18989" class="Bound">n≢i</a> <a id="19059" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="19061" href="Data.Fin.Properties.html#18977" class="Bound">i</a>
<a id="19063" href="Data.Fin.Properties.html#18956" class="Function">lower₁-inject₁′</a> <a id="19079" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a>    <a id="19087" class="Symbol">_</a>       <a id="19095" class="Symbol">=</a> <a id="19097" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="19102" href="Data.Fin.Properties.html#18956" class="Function">lower₁-inject₁′</a> <a id="19118" class="Symbol">(</a><a id="19119" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="19123" href="Data.Fin.Properties.html#19123" class="Bound">i</a><a id="19124" class="Symbol">)</a> <a id="19126" href="Data.Fin.Properties.html#19126" class="Bound">n+1≢i+1</a> <a id="19134" class="Symbol">=</a>
  <a id="19138" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="19143" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="19147" class="Symbol">(</a><a id="19148" href="Data.Fin.Properties.html#18956" class="Function">lower₁-inject₁′</a> <a id="19164" href="Data.Fin.Properties.html#19123" class="Bound">i</a> <a id="19166" class="Symbol">(</a><a id="19167" href="Data.Fin.Properties.html#19126" class="Bound">n+1≢i+1</a> <a id="19175" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="19177" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="19182" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="19185" class="Symbol">))</a>

<a id="lower₁-inject₁"></a><a id="19189" href="Data.Fin.Properties.html#19189" class="Function">lower₁-inject₁</a> <a id="19204" class="Symbol">:</a> <a id="19206" class="Symbol">∀</a> <a id="19208" class="Symbol">(</a><a id="19209" href="Data.Fin.Properties.html#19209" class="Bound">i</a> <a id="19211" class="Symbol">:</a> <a id="19213" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="19217" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a><a id="19218" class="Symbol">)</a> <a id="19220" class="Symbol">→</a>
                 <a id="19239" href="Data.Fin.Base.html#3535" class="Function">lower₁</a> <a id="19246" class="Symbol">(</a><a id="19247" href="Data.Fin.Base.html#3282" class="Function">inject₁</a> <a id="19255" href="Data.Fin.Properties.html#19209" class="Bound">i</a><a id="19256" class="Symbol">)</a> <a id="19258" class="Symbol">(</a><a id="19259" href="Data.Fin.Properties.html#16441" class="Function">toℕ-inject₁-≢</a> <a id="19273" href="Data.Fin.Properties.html#19209" class="Bound">i</a><a id="19274" class="Symbol">)</a> <a id="19276" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="19278" href="Data.Fin.Properties.html#19209" class="Bound">i</a>
<a id="19280" href="Data.Fin.Properties.html#19189" class="Function">lower₁-inject₁</a> <a id="19295" href="Data.Fin.Properties.html#19295" class="Bound">i</a> <a id="19297" class="Symbol">=</a> <a id="19299" href="Data.Fin.Properties.html#18956" class="Function">lower₁-inject₁′</a> <a id="19315" href="Data.Fin.Properties.html#19295" class="Bound">i</a> <a id="19317" class="Symbol">(</a><a id="19318" href="Data.Fin.Properties.html#16441" class="Function">toℕ-inject₁-≢</a> <a id="19332" href="Data.Fin.Properties.html#19295" class="Bound">i</a><a id="19333" class="Symbol">)</a>

<a id="lower₁-irrelevant"></a><a id="19336" href="Data.Fin.Properties.html#19336" class="Function">lower₁-irrelevant</a> <a id="19354" class="Symbol">:</a> <a id="19356" class="Symbol">∀</a> <a id="19358" class="Symbol">(</a><a id="19359" href="Data.Fin.Properties.html#19359" class="Bound">i</a> <a id="19361" class="Symbol">:</a> <a id="19363" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="19367" class="Symbol">(</a><a id="19368" class="InductiveConstructor">suc</a> <a id="19372" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a><a id="19373" class="Symbol">))</a> <a id="19376" class="Symbol">(</a><a id="19377" href="Data.Fin.Properties.html#19377" class="Bound">n≢i₁</a> <a id="19382" href="Data.Fin.Properties.html#19382" class="Bound">n≢i₂</a> <a id="19387" class="Symbol">:</a> <a id="19389" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a> <a id="19391" href="Relation.Binary.PropositionalEquality.Core.html#1064" class="Function Operator">≢</a> <a id="19393" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="19397" href="Data.Fin.Properties.html#19359" class="Bound">i</a><a id="19398" class="Symbol">)</a> <a id="19400" class="Symbol">→</a>
                    <a id="19422" href="Data.Fin.Base.html#3535" class="Function">lower₁</a> <a id="19429" href="Data.Fin.Properties.html#19359" class="Bound">i</a> <a id="19431" href="Data.Fin.Properties.html#19377" class="Bound">n≢i₁</a> <a id="19436" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="19438" href="Data.Fin.Base.html#3535" class="Function">lower₁</a> <a id="19445" href="Data.Fin.Properties.html#19359" class="Bound">i</a> <a id="19447" href="Data.Fin.Properties.html#19382" class="Bound">n≢i₂</a>
<a id="19452" href="Data.Fin.Properties.html#19336" class="Function">lower₁-irrelevant</a> <a id="19470" class="Symbol">{</a><a id="19471" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="19475" class="Symbol">}</a>  <a id="19478" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a>     <a id="19487" href="Data.Fin.Properties.html#19487" class="Bound">0≢0</a> <a id="19491" class="Symbol">_</a> <a id="19493" class="Symbol">=</a> <a id="19495" href="Relation.Binary.PropositionalEquality.Core.html#2837" class="Function">¬[x≢x]</a> <a id="19502" href="Data.Fin.Properties.html#19487" class="Bound">0≢0</a>
<a id="19506" href="Data.Fin.Properties.html#19336" class="Function">lower₁-irrelevant</a> <a id="19524" class="Symbol">{</a><a id="19525" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="19529" href="Data.Fin.Properties.html#19529" class="Bound">n</a><a id="19530" class="Symbol">}</a> <a id="19532" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a>     <a id="19541" class="Symbol">_</a>   <a id="19545" class="Symbol">_</a> <a id="19547" class="Symbol">=</a> <a id="19549" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="19554" href="Data.Fin.Properties.html#19336" class="Function">lower₁-irrelevant</a> <a id="19572" class="Symbol">{</a><a id="19573" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="19577" href="Data.Fin.Properties.html#19577" class="Bound">n</a><a id="19578" class="Symbol">}</a> <a id="19580" class="Symbol">(</a><a id="19581" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="19585" href="Data.Fin.Properties.html#19585" class="Bound">i</a><a id="19586" class="Symbol">)</a>  <a id="19589" class="Symbol">_</a>   <a id="19593" class="Symbol">_</a> <a id="19595" class="Symbol">=</a>
  <a id="19599" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="19604" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="19608" class="Symbol">(</a><a id="19609" href="Data.Fin.Properties.html#19336" class="Function">lower₁-irrelevant</a> <a id="19627" href="Data.Fin.Properties.html#19585" class="Bound">i</a> <a id="19629" class="Symbol">_</a> <a id="19631" class="Symbol">_)</a>

<a id="inject₁≡⇒lower₁≡"></a><a id="19635" href="Data.Fin.Properties.html#19635" class="Function">inject₁≡⇒lower₁≡</a> <a id="19652" class="Symbol">:</a> <a id="19654" class="Symbol">∀</a> <a id="19656" class="Symbol">{</a><a id="19657" href="Data.Fin.Properties.html#19657" class="Bound">i</a> <a id="19659" class="Symbol">:</a> <a id="19661" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="19665" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a><a id="19666" class="Symbol">}</a> <a id="19668" class="Symbol">{</a><a id="19669" href="Data.Fin.Properties.html#19669" class="Bound">j</a> <a id="19671" class="Symbol">:</a> <a id="19673" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="19677" class="Symbol">(</a><a id="19678" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="19684" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a><a id="19685" class="Symbol">)}</a> <a id="19688" class="Symbol">→</a>
                  <a id="19708" class="Symbol">(</a><a id="19709" href="Data.Fin.Properties.html#19709" class="Bound">n≢j</a> <a id="19713" class="Symbol">:</a> <a id="19715" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a> <a id="19717" href="Relation.Binary.PropositionalEquality.Core.html#1064" class="Function Operator">≢</a> <a id="19719" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="19723" href="Data.Fin.Properties.html#19669" class="Bound">j</a><a id="19724" class="Symbol">)</a> <a id="19726" class="Symbol">→</a> <a id="19728" href="Data.Fin.Base.html#3282" class="Function">inject₁</a> <a id="19736" href="Data.Fin.Properties.html#19657" class="Bound">i</a> <a id="19738" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="19740" href="Data.Fin.Properties.html#19669" class="Bound">j</a> <a id="19742" class="Symbol">→</a> <a id="19744" href="Data.Fin.Base.html#3535" class="Function">lower₁</a> <a id="19751" href="Data.Fin.Properties.html#19669" class="Bound">j</a> <a id="19753" href="Data.Fin.Properties.html#19709" class="Bound">n≢j</a> <a id="19757" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="19759" href="Data.Fin.Properties.html#19657" class="Bound">i</a>
<a id="19761" href="Data.Fin.Properties.html#19635" class="Function">inject₁≡⇒lower₁≡</a> <a id="19778" href="Data.Fin.Properties.html#19778" class="Bound">n≢j</a> <a id="19782" href="Data.Fin.Properties.html#19782" class="Bound">i≡j</a> <a id="19786" class="Symbol">=</a> <a id="19788" href="Data.Fin.Properties.html#16117" class="Function">inject₁-injective</a> <a id="19806" class="Symbol">(</a><a id="19807" href="Relation.Binary.PropositionalEquality.Core.html#2144" class="Function">trans</a> <a id="19813" class="Symbol">(</a><a id="19814" href="Data.Fin.Properties.html#18660" class="Function">inject₁-lower₁</a> <a id="19829" class="Symbol">_</a> <a id="19831" href="Data.Fin.Properties.html#19778" class="Bound">n≢j</a><a id="19834" class="Symbol">)</a> <a id="19836" class="Symbol">(</a><a id="19837" href="Relation.Binary.PropositionalEquality.Core.html#2099" class="Function">sym</a> <a id="19841" href="Data.Fin.Properties.html#19782" class="Bound">i≡j</a><a id="19844" class="Symbol">))</a>

<a id="19848" class="Comment">------------------------------------------------------------------------</a>
<a id="19921" class="Comment">-- lower</a>
<a id="19930" class="Comment">------------------------------------------------------------------------</a>

<a id="lower-injective"></a><a id="20004" href="Data.Fin.Properties.html#20004" class="Function">lower-injective</a> <a id="20020" class="Symbol">:</a> <a id="20022" class="Symbol">∀</a> <a id="20024" class="Symbol">(</a><a id="20025" href="Data.Fin.Properties.html#20025" class="Bound">i</a> <a id="20027" href="Data.Fin.Properties.html#20027" class="Bound">j</a> <a id="20029" class="Symbol">:</a> <a id="20031" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="20035" href="Data.Fin.Properties.html#2999" class="Generalizable">m</a><a id="20036" class="Symbol">)</a>
                  <a id="20056" class="Symbol">.{</a><a id="20058" href="Data.Fin.Properties.html#20058" class="Bound">i&lt;n</a> <a id="20062" class="Symbol">:</a> <a id="20064" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="20068" href="Data.Fin.Properties.html#20025" class="Bound">i</a> <a id="20070" href="Data.Nat.Base.html#1800" class="Function Operator">ℕ.&lt;</a> <a id="20074" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a><a id="20075" class="Symbol">}</a> <a id="20077" class="Symbol">.{</a><a id="20079" href="Data.Fin.Properties.html#20079" class="Bound">j&lt;n</a> <a id="20083" class="Symbol">:</a> <a id="20085" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="20089" href="Data.Fin.Properties.html#20027" class="Bound">j</a> <a id="20091" href="Data.Nat.Base.html#1800" class="Function Operator">ℕ.&lt;</a> <a id="20095" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a><a id="20096" class="Symbol">}</a>  <a id="20099" class="Symbol">→</a>
                  <a id="20119" href="Data.Fin.Base.html#3715" class="Function">lower</a> <a id="20125" href="Data.Fin.Properties.html#20025" class="Bound">i</a> <a id="20127" href="Data.Fin.Properties.html#20058" class="Bound">i&lt;n</a> <a id="20131" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="20133" href="Data.Fin.Base.html#3715" class="Function">lower</a> <a id="20139" href="Data.Fin.Properties.html#20027" class="Bound">j</a> <a id="20141" href="Data.Fin.Properties.html#20079" class="Bound">j&lt;n</a> <a id="20145" class="Symbol">→</a> <a id="20147" href="Data.Fin.Properties.html#20025" class="Bound">i</a> <a id="20149" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="20151" href="Data.Fin.Properties.html#20027" class="Bound">j</a>
<a id="20153" href="Data.Fin.Properties.html#20004" class="Function">lower-injective</a> <a id="20169" class="Symbol">{</a><a id="20170" class="Argument">n</a> <a id="20172" class="Symbol">=</a> <a id="20174" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="20178" href="Data.Fin.Properties.html#20178" class="Bound">n</a><a id="20179" class="Symbol">}</a> <a id="20181" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a>    <a id="20189" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a>    <a id="20197" href="Data.Fin.Properties.html#20197" class="Bound">eq</a> <a id="20200" class="Symbol">=</a> <a id="20202" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="20207" href="Data.Fin.Properties.html#20004" class="Function">lower-injective</a> <a id="20223" class="Symbol">{</a><a id="20224" class="Argument">n</a> <a id="20226" class="Symbol">=</a> <a id="20228" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="20232" href="Data.Fin.Properties.html#20232" class="Bound">n</a><a id="20233" class="Symbol">}</a> <a id="20235" class="Symbol">(</a><a id="20236" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="20240" href="Data.Fin.Properties.html#20240" class="Bound">i</a><a id="20241" class="Symbol">)</a> <a id="20243" class="Symbol">(</a><a id="20244" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="20248" href="Data.Fin.Properties.html#20248" class="Bound">j</a><a id="20249" class="Symbol">)</a> <a id="20251" href="Data.Fin.Properties.html#20251" class="Bound">eq</a> <a id="20254" class="Symbol">=</a>
  <a id="20258" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="20263" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="20267" class="Symbol">(</a><a id="20268" href="Data.Fin.Properties.html#20004" class="Function">lower-injective</a> <a id="20284" href="Data.Fin.Properties.html#20240" class="Bound">i</a> <a id="20286" href="Data.Fin.Properties.html#20248" class="Bound">j</a> <a id="20288" class="Symbol">(</a><a id="20289" href="Data.Fin.Properties.html#3879" class="Function">suc-injective</a> <a id="20303" href="Data.Fin.Properties.html#20251" class="Bound">eq</a><a id="20305" class="Symbol">))</a>

<a id="20309" class="Comment">------------------------------------------------------------------------</a>
<a id="20382" class="Comment">-- inject≤</a>
<a id="20393" class="Comment">------------------------------------------------------------------------</a>

<a id="toℕ-inject≤"></a><a id="20467" href="Data.Fin.Properties.html#20467" class="Function">toℕ-inject≤</a> <a id="20479" class="Symbol">:</a> <a id="20481" class="Symbol">∀</a> <a id="20483" href="Data.Fin.Properties.html#20483" class="Bound">i</a> <a id="20485" class="Symbol">.(</a><a id="20487" href="Data.Fin.Properties.html#20487" class="Bound">m≤n</a> <a id="20491" class="Symbol">:</a> <a id="20493" href="Data.Fin.Properties.html#2999" class="Generalizable">m</a> <a id="20495" href="Data.Nat.Base.html#1690" class="Datatype Operator">ℕ.≤</a> <a id="20499" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a><a id="20500" class="Symbol">)</a> <a id="20502" class="Symbol">→</a> <a id="20504" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="20508" class="Symbol">(</a><a id="20509" href="Data.Fin.Base.html#3370" class="Function">inject≤</a> <a id="20517" href="Data.Fin.Properties.html#20483" class="Bound">i</a> <a id="20519" href="Data.Fin.Properties.html#20487" class="Bound">m≤n</a><a id="20522" class="Symbol">)</a> <a id="20524" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="20526" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="20530" href="Data.Fin.Properties.html#20483" class="Bound">i</a>
<a id="20532" href="Data.Fin.Properties.html#20467" class="Function">toℕ-inject≤</a> <a id="20544" class="Symbol">{_}</a> <a id="20548" class="Symbol">{</a><a id="20549" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="20553" href="Data.Fin.Properties.html#20553" class="Bound">n</a><a id="20554" class="Symbol">}</a> <a id="20556" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a>    <a id="20564" class="Symbol">_</a> <a id="20566" class="Symbol">=</a> <a id="20568" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="20573" href="Data.Fin.Properties.html#20467" class="Function">toℕ-inject≤</a> <a id="20585" class="Symbol">{_}</a> <a id="20589" class="Symbol">{</a><a id="20590" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="20594" href="Data.Fin.Properties.html#20594" class="Bound">n</a><a id="20595" class="Symbol">}</a> <a id="20597" class="Symbol">(</a><a id="20598" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="20602" href="Data.Fin.Properties.html#20602" class="Bound">i</a><a id="20603" class="Symbol">)</a> <a id="20605" class="Symbol">_</a> <a id="20607" class="Symbol">=</a> <a id="20609" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="20614" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="20618" class="Symbol">(</a><a id="20619" href="Data.Fin.Properties.html#20467" class="Function">toℕ-inject≤</a> <a id="20631" href="Data.Fin.Properties.html#20602" class="Bound">i</a> <a id="20633" class="Symbol">_)</a>

<a id="inject≤-refl"></a><a id="20637" href="Data.Fin.Properties.html#20637" class="Function">inject≤-refl</a> <a id="20650" class="Symbol">:</a> <a id="20652" class="Symbol">∀</a> <a id="20654" href="Data.Fin.Properties.html#20654" class="Bound">i</a> <a id="20656" class="Symbol">.(</a><a id="20658" href="Data.Fin.Properties.html#20658" class="Bound">n≤n</a> <a id="20662" class="Symbol">:</a> <a id="20664" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a> <a id="20666" href="Data.Nat.Base.html#1690" class="Datatype Operator">ℕ.≤</a> <a id="20670" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a><a id="20671" class="Symbol">)</a> <a id="20673" class="Symbol">→</a> <a id="20675" href="Data.Fin.Base.html#3370" class="Function">inject≤</a> <a id="20683" href="Data.Fin.Properties.html#20654" class="Bound">i</a> <a id="20685" href="Data.Fin.Properties.html#20658" class="Bound">n≤n</a> <a id="20689" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="20691" href="Data.Fin.Properties.html#20654" class="Bound">i</a>
<a id="20693" href="Data.Fin.Properties.html#20637" class="Function">inject≤-refl</a> <a id="20706" class="Symbol">{</a><a id="20707" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="20711" href="Data.Fin.Properties.html#20711" class="Bound">n</a><a id="20712" class="Symbol">}</a> <a id="20714" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a>    <a id="20722" class="Symbol">_</a>   <a id="20726" class="Symbol">=</a> <a id="20728" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="20733" href="Data.Fin.Properties.html#20637" class="Function">inject≤-refl</a> <a id="20746" class="Symbol">{</a><a id="20747" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="20751" href="Data.Fin.Properties.html#20751" class="Bound">n</a><a id="20752" class="Symbol">}</a> <a id="20754" class="Symbol">(</a><a id="20755" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="20759" href="Data.Fin.Properties.html#20759" class="Bound">i</a><a id="20760" class="Symbol">)</a> <a id="20762" class="Symbol">_</a> <a id="20764" class="Symbol">=</a> <a id="20766" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="20771" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="20775" class="Symbol">(</a><a id="20776" href="Data.Fin.Properties.html#20637" class="Function">inject≤-refl</a> <a id="20789" href="Data.Fin.Properties.html#20759" class="Bound">i</a> <a id="20791" class="Symbol">_)</a>

<a id="inject≤-idempotent"></a><a id="20795" href="Data.Fin.Properties.html#20795" class="Function">inject≤-idempotent</a> <a id="20814" class="Symbol">:</a> <a id="20816" class="Symbol">∀</a> <a id="20818" class="Symbol">(</a><a id="20819" href="Data.Fin.Properties.html#20819" class="Bound">i</a> <a id="20821" class="Symbol">:</a> <a id="20823" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="20827" href="Data.Fin.Properties.html#2999" class="Generalizable">m</a><a id="20828" class="Symbol">)</a>
                     <a id="20851" class="Symbol">.(</a><a id="20853" href="Data.Fin.Properties.html#20853" class="Bound">m≤n</a> <a id="20857" class="Symbol">:</a> <a id="20859" href="Data.Fin.Properties.html#2999" class="Generalizable">m</a> <a id="20861" href="Data.Nat.Base.html#1690" class="Datatype Operator">ℕ.≤</a> <a id="20865" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a><a id="20866" class="Symbol">)</a> <a id="20868" class="Symbol">.(</a><a id="20870" href="Data.Fin.Properties.html#20870" class="Bound">n≤o</a> <a id="20874" class="Symbol">:</a> <a id="20876" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a> <a id="20878" href="Data.Nat.Base.html#1690" class="Datatype Operator">ℕ.≤</a> <a id="20882" href="Data.Fin.Properties.html#3003" class="Generalizable">o</a><a id="20883" class="Symbol">)</a> <a id="20885" class="Symbol">.(</a><a id="20887" href="Data.Fin.Properties.html#20887" class="Bound">m≤o</a> <a id="20891" class="Symbol">:</a> <a id="20893" href="Data.Fin.Properties.html#2999" class="Generalizable">m</a> <a id="20895" href="Data.Nat.Base.html#1690" class="Datatype Operator">ℕ.≤</a> <a id="20899" href="Data.Fin.Properties.html#3003" class="Generalizable">o</a><a id="20900" class="Symbol">)</a> <a id="20902" class="Symbol">→</a>
                     <a id="20925" href="Data.Fin.Base.html#3370" class="Function">inject≤</a> <a id="20933" class="Symbol">(</a><a id="20934" href="Data.Fin.Base.html#3370" class="Function">inject≤</a> <a id="20942" href="Data.Fin.Properties.html#20819" class="Bound">i</a> <a id="20944" href="Data.Fin.Properties.html#20853" class="Bound">m≤n</a><a id="20947" class="Symbol">)</a> <a id="20949" href="Data.Fin.Properties.html#20870" class="Bound">n≤o</a> <a id="20953" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="20955" href="Data.Fin.Base.html#3370" class="Function">inject≤</a> <a id="20963" href="Data.Fin.Properties.html#20819" class="Bound">i</a> <a id="20965" href="Data.Fin.Properties.html#20887" class="Bound">m≤o</a>
<a id="20969" href="Data.Fin.Properties.html#20795" class="Function">inject≤-idempotent</a> <a id="20988" class="Symbol">{_}</a> <a id="20992" class="Symbol">{</a><a id="20993" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="20997" href="Data.Fin.Properties.html#20997" class="Bound">n</a><a id="20998" class="Symbol">}</a> <a id="21000" class="Symbol">{</a><a id="21001" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="21005" href="Data.Fin.Properties.html#21005" class="Bound">o</a><a id="21006" class="Symbol">}</a> <a id="21008" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a>    <a id="21016" class="Symbol">_</a> <a id="21018" class="Symbol">_</a> <a id="21020" class="Symbol">_</a> <a id="21022" class="Symbol">=</a> <a id="21024" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="21029" href="Data.Fin.Properties.html#20795" class="Function">inject≤-idempotent</a> <a id="21048" class="Symbol">{_}</a> <a id="21052" class="Symbol">{</a><a id="21053" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="21057" href="Data.Fin.Properties.html#21057" class="Bound">n</a><a id="21058" class="Symbol">}</a> <a id="21060" class="Symbol">{</a><a id="21061" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="21065" href="Data.Fin.Properties.html#21065" class="Bound">o</a><a id="21066" class="Symbol">}</a> <a id="21068" class="Symbol">(</a><a id="21069" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="21073" href="Data.Fin.Properties.html#21073" class="Bound">i</a><a id="21074" class="Symbol">)</a> <a id="21076" class="Symbol">_</a> <a id="21078" class="Symbol">_</a> <a id="21080" class="Symbol">_</a> <a id="21082" class="Symbol">=</a>
  <a id="21086" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="21091" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="21095" class="Symbol">(</a><a id="21096" href="Data.Fin.Properties.html#20795" class="Function">inject≤-idempotent</a> <a id="21115" href="Data.Fin.Properties.html#21073" class="Bound">i</a> <a id="21117" class="Symbol">_</a> <a id="21119" class="Symbol">_</a> <a id="21121" class="Symbol">_)</a>

<a id="inject≤-trans"></a><a id="21125" href="Data.Fin.Properties.html#21125" class="Function">inject≤-trans</a> <a id="21139" class="Symbol">:</a> <a id="21141" class="Symbol">∀</a> <a id="21143" class="Symbol">(</a><a id="21144" href="Data.Fin.Properties.html#21144" class="Bound">i</a> <a id="21146" class="Symbol">:</a> <a id="21148" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="21152" href="Data.Fin.Properties.html#2999" class="Generalizable">m</a><a id="21153" class="Symbol">)</a> <a id="21155" class="Symbol">.(</a><a id="21157" href="Data.Fin.Properties.html#21157" class="Bound">m≤n</a> <a id="21161" class="Symbol">:</a> <a id="21163" href="Data.Fin.Properties.html#2999" class="Generalizable">m</a> <a id="21165" href="Data.Nat.Base.html#1690" class="Datatype Operator">ℕ.≤</a> <a id="21169" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a><a id="21170" class="Symbol">)</a> <a id="21172" class="Symbol">.(</a><a id="21174" href="Data.Fin.Properties.html#21174" class="Bound">n≤o</a> <a id="21178" class="Symbol">:</a> <a id="21180" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a> <a id="21182" href="Data.Nat.Base.html#1690" class="Datatype Operator">ℕ.≤</a> <a id="21186" href="Data.Fin.Properties.html#3003" class="Generalizable">o</a><a id="21187" class="Symbol">)</a> <a id="21189" class="Symbol">→</a>
                <a id="21207" href="Data.Fin.Base.html#3370" class="Function">inject≤</a> <a id="21215" class="Symbol">(</a><a id="21216" href="Data.Fin.Base.html#3370" class="Function">inject≤</a> <a id="21224" href="Data.Fin.Properties.html#21144" class="Bound">i</a> <a id="21226" href="Data.Fin.Properties.html#21157" class="Bound">m≤n</a><a id="21229" class="Symbol">)</a> <a id="21231" href="Data.Fin.Properties.html#21174" class="Bound">n≤o</a> <a id="21235" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="21237" href="Data.Fin.Base.html#3370" class="Function">inject≤</a> <a id="21245" href="Data.Fin.Properties.html#21144" class="Bound">i</a> <a id="21247" class="Symbol">(</a><a id="21248" href="Data.Nat.Properties.html#6407" class="Function">ℕ.≤-trans</a> <a id="21258" href="Data.Fin.Properties.html#21157" class="Bound">m≤n</a> <a id="21262" href="Data.Fin.Properties.html#21174" class="Bound">n≤o</a><a id="21265" class="Symbol">)</a>
<a id="21267" href="Data.Fin.Properties.html#21125" class="Function">inject≤-trans</a> <a id="21281" href="Data.Fin.Properties.html#21281" class="Bound">i</a> <a id="21283" class="Symbol">_</a> <a id="21285" class="Symbol">_</a> <a id="21287" class="Symbol">=</a> <a id="21289" href="Data.Fin.Properties.html#20795" class="Function">inject≤-idempotent</a> <a id="21308" href="Data.Fin.Properties.html#21281" class="Bound">i</a> <a id="21310" class="Symbol">_</a> <a id="21312" class="Symbol">_</a> <a id="21314" class="Symbol">_</a>

<a id="inject≤-injective"></a><a id="21317" href="Data.Fin.Properties.html#21317" class="Function">inject≤-injective</a> <a id="21335" class="Symbol">:</a> <a id="21337" class="Symbol">∀</a> <a id="21339" class="Symbol">.(</a><a id="21341" href="Data.Fin.Properties.html#21341" class="Bound">m≤n</a> <a id="21345" href="Data.Fin.Properties.html#21345" class="Bound">m≤n′</a> <a id="21350" class="Symbol">:</a> <a id="21352" href="Data.Fin.Properties.html#2999" class="Generalizable">m</a> <a id="21354" href="Data.Nat.Base.html#1690" class="Datatype Operator">ℕ.≤</a> <a id="21358" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a><a id="21359" class="Symbol">)</a> <a id="21361" href="Data.Fin.Properties.html#21361" class="Bound">i</a> <a id="21363" href="Data.Fin.Properties.html#21363" class="Bound">j</a> <a id="21365" class="Symbol">→</a>
                    <a id="21387" href="Data.Fin.Base.html#3370" class="Function">inject≤</a> <a id="21395" href="Data.Fin.Properties.html#21361" class="Bound">i</a> <a id="21397" href="Data.Fin.Properties.html#21341" class="Bound">m≤n</a> <a id="21401" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="21403" href="Data.Fin.Base.html#3370" class="Function">inject≤</a> <a id="21411" href="Data.Fin.Properties.html#21363" class="Bound">j</a> <a id="21413" href="Data.Fin.Properties.html#21345" class="Bound">m≤n′</a> <a id="21418" class="Symbol">→</a> <a id="21420" href="Data.Fin.Properties.html#21361" class="Bound">i</a> <a id="21422" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="21424" href="Data.Fin.Properties.html#21363" class="Bound">j</a>
<a id="21426" href="Data.Fin.Properties.html#21317" class="Function">inject≤-injective</a> <a id="21444" class="Symbol">{</a><a id="21445" class="Argument">n</a> <a id="21447" class="Symbol">=</a> <a id="21449" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="21453" class="Symbol">_}</a> <a id="21456" class="Symbol">_</a> <a id="21458" class="Symbol">_</a> <a id="21460" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a>    <a id="21468" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a>    <a id="21476" href="Data.Fin.Properties.html#21476" class="Bound">eq</a> <a id="21479" class="Symbol">=</a> <a id="21481" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="21486" href="Data.Fin.Properties.html#21317" class="Function">inject≤-injective</a> <a id="21504" class="Symbol">{</a><a id="21505" class="Argument">n</a> <a id="21507" class="Symbol">=</a> <a id="21509" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="21513" class="Symbol">_}</a> <a id="21516" class="Symbol">_</a> <a id="21518" class="Symbol">_</a> <a id="21520" class="Symbol">(</a><a id="21521" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="21525" href="Data.Fin.Properties.html#21525" class="Bound">i</a><a id="21526" class="Symbol">)</a> <a id="21528" class="Symbol">(</a><a id="21529" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="21533" href="Data.Fin.Properties.html#21533" class="Bound">j</a><a id="21534" class="Symbol">)</a> <a id="21536" href="Data.Fin.Properties.html#21536" class="Bound">eq</a> <a id="21539" class="Symbol">=</a>
  <a id="21543" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="21548" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="21552" class="Symbol">(</a><a id="21553" href="Data.Fin.Properties.html#21317" class="Function">inject≤-injective</a> <a id="21571" class="Symbol">_</a> <a id="21573" class="Symbol">_</a> <a id="21575" href="Data.Fin.Properties.html#21525" class="Bound">i</a> <a id="21577" href="Data.Fin.Properties.html#21533" class="Bound">j</a> <a id="21579" class="Symbol">(</a><a id="21580" href="Data.Fin.Properties.html#3879" class="Function">suc-injective</a> <a id="21594" href="Data.Fin.Properties.html#21536" class="Bound">eq</a><a id="21596" class="Symbol">))</a>

<a id="inject≤-irrelevant"></a><a id="21600" href="Data.Fin.Properties.html#21600" class="Function">inject≤-irrelevant</a> <a id="21619" class="Symbol">:</a> <a id="21621" class="Symbol">∀</a> <a id="21623" class="Symbol">.(</a><a id="21625" href="Data.Fin.Properties.html#21625" class="Bound">m≤n</a> <a id="21629" href="Data.Fin.Properties.html#21629" class="Bound">m≤n′</a> <a id="21634" class="Symbol">:</a> <a id="21636" href="Data.Fin.Properties.html#2999" class="Generalizable">m</a> <a id="21638" href="Data.Nat.Base.html#1690" class="Datatype Operator">ℕ.≤</a> <a id="21642" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a><a id="21643" class="Symbol">)</a> <a id="21645" href="Data.Fin.Properties.html#21645" class="Bound">i</a> <a id="21647" class="Symbol">→</a>
                    <a id="21669" href="Data.Fin.Base.html#3370" class="Function">inject≤</a> <a id="21677" href="Data.Fin.Properties.html#21645" class="Bound">i</a> <a id="21679" href="Data.Fin.Properties.html#21625" class="Bound">m≤n</a> <a id="21683" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="21685" href="Data.Fin.Base.html#3370" class="Function">inject≤</a> <a id="21693" href="Data.Fin.Properties.html#21645" class="Bound">i</a> <a id="21695" href="Data.Fin.Properties.html#21629" class="Bound">m≤n′</a>
<a id="21700" href="Data.Fin.Properties.html#21600" class="Function">inject≤-irrelevant</a> <a id="21719" class="Symbol">_</a> <a id="21721" class="Symbol">_</a> <a id="21723" href="Data.Fin.Properties.html#21723" class="Bound">i</a> <a id="21725" class="Symbol">=</a> <a id="21727" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="21733" class="Comment">------------------------------------------------------------------------</a>
<a id="21806" class="Comment">-- pred</a>
<a id="21814" class="Comment">------------------------------------------------------------------------</a>

<a id="pred&lt;"></a><a id="21888" href="Data.Fin.Properties.html#21888" class="Function">pred&lt;</a> <a id="21894" class="Symbol">:</a> <a id="21896" class="Symbol">∀</a> <a id="21898" class="Symbol">(</a><a id="21899" href="Data.Fin.Properties.html#21899" class="Bound">i</a> <a id="21901" class="Symbol">:</a> <a id="21903" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="21907" class="Symbol">(</a><a id="21908" class="InductiveConstructor">suc</a> <a id="21912" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a><a id="21913" class="Symbol">))</a> <a id="21916" class="Symbol">→</a> <a id="21918" href="Data.Fin.Properties.html#21899" class="Bound">i</a> <a id="21920" href="Relation.Binary.PropositionalEquality.Core.html#1064" class="Function Operator">≢</a> <a id="21922" class="InductiveConstructor">zero</a> <a id="21927" class="Symbol">→</a> <a id="21929" href="Data.Fin.Base.html#6778" class="Function">pred</a> <a id="21934" href="Data.Fin.Properties.html#21899" class="Bound">i</a> <a id="21936" href="Data.Fin.Base.html#8072" class="Function Operator">&lt;</a> <a id="21938" href="Data.Fin.Properties.html#21899" class="Bound">i</a>
<a id="21940" href="Data.Fin.Properties.html#21888" class="Function">pred&lt;</a> <a id="21946" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a>    <a id="21954" href="Data.Fin.Properties.html#21954" class="Bound">i≢0</a> <a id="21958" class="Symbol">=</a> <a id="21960" href="Relation.Binary.PropositionalEquality.Core.html#2837" class="Function">¬[x≢x]</a> <a id="21967" href="Data.Fin.Properties.html#21954" class="Bound">i≢0</a>
<a id="21971" href="Data.Fin.Properties.html#21888" class="Function">pred&lt;</a> <a id="21977" class="Symbol">(</a><a id="21978" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="21982" href="Data.Fin.Properties.html#21982" class="Bound">i</a><a id="21983" class="Symbol">)</a> <a id="21985" class="Symbol">_</a>   <a id="21989" class="Symbol">=</a> <a id="21991" href="Data.Fin.Properties.html#16728" class="Function">≤̄⇒inject₁&lt;</a> <a id="22003" href="Data.Nat.Properties.html#6224" class="Function">ℕ.≤-refl</a>

<a id="22013" class="Comment">------------------------------------------------------------------------</a>
<a id="22086" class="Comment">-- splitAt</a>
<a id="22097" class="Comment">------------------------------------------------------------------------</a>

<a id="22171" class="Comment">-- Fin (m + n) ↔ Fin m ⊎ Fin n</a>

<a id="splitAt-↑ˡ"></a><a id="22203" href="Data.Fin.Properties.html#22203" class="Function">splitAt-↑ˡ</a> <a id="22214" class="Symbol">:</a> <a id="22216" class="Symbol">∀</a> <a id="22218" href="Data.Fin.Properties.html#22218" class="Bound">m</a> <a id="22220" href="Data.Fin.Properties.html#22220" class="Bound">i</a> <a id="22222" href="Data.Fin.Properties.html#22222" class="Bound">n</a> <a id="22224" class="Symbol">→</a> <a id="22226" href="Data.Fin.Base.html#4153" class="Function">splitAt</a> <a id="22234" href="Data.Fin.Properties.html#22218" class="Bound">m</a> <a id="22236" class="Symbol">(</a><a id="22237" href="Data.Fin.Properties.html#22220" class="Bound">i</a> <a id="22239" href="Data.Fin.Base.html#2559" class="Function Operator">↑ˡ</a> <a id="22242" href="Data.Fin.Properties.html#22222" class="Bound">n</a><a id="22243" class="Symbol">)</a> <a id="22245" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="22247" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="22252" href="Data.Fin.Properties.html#22220" class="Bound">i</a>
<a id="22254" href="Data.Fin.Properties.html#22203" class="Function">splitAt-↑ˡ</a> <a id="22265" class="Symbol">(</a><a id="22266" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="22270" href="Data.Fin.Properties.html#22270" class="Bound">m</a><a id="22271" class="Symbol">)</a> <a id="22273" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a>    <a id="22281" href="Data.Fin.Properties.html#22281" class="Bound">n</a> <a id="22283" class="Symbol">=</a> <a id="22285" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="22290" href="Data.Fin.Properties.html#22203" class="Function">splitAt-↑ˡ</a> <a id="22301" class="Symbol">(</a><a id="22302" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="22306" href="Data.Fin.Properties.html#22306" class="Bound">m</a><a id="22307" class="Symbol">)</a> <a id="22309" class="Symbol">(</a><a id="22310" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="22314" href="Data.Fin.Properties.html#22314" class="Bound">i</a><a id="22315" class="Symbol">)</a> <a id="22317" href="Data.Fin.Properties.html#22317" class="Bound">n</a> <a id="22319" class="Keyword">rewrite</a> <a id="22327" href="Data.Fin.Properties.html#22203" class="Function">splitAt-↑ˡ</a> <a id="22338" href="Data.Fin.Properties.html#22306" class="Bound">m</a> <a id="22340" href="Data.Fin.Properties.html#22314" class="Bound">i</a> <a id="22342" href="Data.Fin.Properties.html#22317" class="Bound">n</a> <a id="22344" class="Symbol">=</a> <a id="22346" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="splitAt⁻¹-↑ˡ"></a><a id="22352" href="Data.Fin.Properties.html#22352" class="Function">splitAt⁻¹-↑ˡ</a> <a id="22365" class="Symbol">:</a> <a id="22367" class="Symbol">∀</a> <a id="22369" class="Symbol">{</a><a id="22370" href="Data.Fin.Properties.html#22370" class="Bound">m</a><a id="22371" class="Symbol">}</a> <a id="22373" class="Symbol">{</a><a id="22374" href="Data.Fin.Properties.html#22374" class="Bound">n</a><a id="22375" class="Symbol">}</a> <a id="22377" class="Symbol">{</a><a id="22378" href="Data.Fin.Properties.html#22378" class="Bound">i</a><a id="22379" class="Symbol">}</a> <a id="22381" class="Symbol">{</a><a id="22382" href="Data.Fin.Properties.html#22382" class="Bound">j</a><a id="22383" class="Symbol">}</a> <a id="22385" class="Symbol">→</a> <a id="22387" href="Data.Fin.Base.html#4153" class="Function">splitAt</a> <a id="22395" href="Data.Fin.Properties.html#22370" class="Bound">m</a> <a id="22397" class="Symbol">{</a><a id="22398" href="Data.Fin.Properties.html#22374" class="Bound">n</a><a id="22399" class="Symbol">}</a> <a id="22401" href="Data.Fin.Properties.html#22378" class="Bound">i</a> <a id="22403" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="22405" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="22410" href="Data.Fin.Properties.html#22382" class="Bound">j</a> <a id="22412" class="Symbol">→</a> <a id="22414" href="Data.Fin.Properties.html#22382" class="Bound">j</a> <a id="22416" href="Data.Fin.Base.html#2559" class="Function Operator">↑ˡ</a> <a id="22419" href="Data.Fin.Properties.html#22374" class="Bound">n</a> <a id="22421" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="22423" href="Data.Fin.Properties.html#22378" class="Bound">i</a>
<a id="22425" href="Data.Fin.Properties.html#22352" class="Function">splitAt⁻¹-↑ˡ</a> <a id="22438" class="Symbol">{</a><a id="22439" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="22443" href="Data.Fin.Properties.html#22443" class="Bound">m</a><a id="22444" class="Symbol">}</a> <a id="22446" class="Symbol">{</a><a id="22447" href="Data.Fin.Properties.html#22447" class="Bound">n</a><a id="22448" class="Symbol">}</a> <a id="22450" class="Symbol">{</a><a id="22451" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a><a id="22453" class="Symbol">}</a> <a id="22455" class="Symbol">{</a><a id="22456" class="DottedPattern Symbol">.</a><a id="22457" href="Data.Fin.Patterns.html#422" class="DottedPattern InductiveConstructor">0F</a><a id="22459" class="Symbol">}</a> <a id="22461" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="22466" class="Symbol">=</a> <a id="22468" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="22473" href="Data.Fin.Properties.html#22352" class="Function">splitAt⁻¹-↑ˡ</a> <a id="22486" class="Symbol">{</a><a id="22487" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="22491" href="Data.Fin.Properties.html#22491" class="Bound">m</a><a id="22492" class="Symbol">}</a> <a id="22494" class="Symbol">{</a><a id="22495" href="Data.Fin.Properties.html#22495" class="Bound">n</a><a id="22496" class="Symbol">}</a> <a id="22498" class="Symbol">{</a><a id="22499" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="22503" href="Data.Fin.Properties.html#22503" class="Bound">i</a><a id="22504" class="Symbol">}</a> <a id="22506" class="Symbol">{</a><a id="22507" href="Data.Fin.Properties.html#22507" class="Bound">j</a><a id="22508" class="Symbol">}</a> <a id="22510" href="Data.Fin.Properties.html#22510" class="Bound">eq</a>
  <a id="22515" class="Keyword">with</a> <a id="22520" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="22525" href="Data.Fin.Properties.html#22525" class="Bound">k</a> ← <a id="22529" href="Data.Fin.Base.html#4153" class="Function">splitAt</a> <a id="22537" href="Data.Fin.Properties.html#22491" class="Bound">m</a> <a id="22539" href="Data.Fin.Properties.html#22503" class="Bound">i</a> <a id="22541" class="Keyword">in</a> <a id="22544" class="Argument">splitAt[m][i]≡inj₁[j]</a>
  <a id="22568" class="Keyword">with</a> <a id="22573" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> ← <a id="22580" href="Data.Fin.Properties.html#22510" class="Bound">eq</a>
  <a id="22585" class="Symbol">=</a> <a id="22587" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="22592" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="22596" class="Symbol">(</a><a id="22597" href="Data.Fin.Properties.html#22352" class="Function">splitAt⁻¹-↑ˡ</a> <a id="22610" class="Symbol">{</a><a id="22611" class="Argument">i</a> <a id="22613" class="Symbol">=</a> <a id="22615" href="Data.Fin.Properties.html#22503" class="Bound">i</a><a id="22616" class="Symbol">}</a> <a id="22618" class="Symbol">{</a><a id="22619" class="Argument">j</a> <a id="22621" class="Symbol">=</a> <a id="22623" href="Data.Fin.Properties.html#22525" class="Bound">k</a><a id="22624" class="Symbol">}</a> <a id="22626" href="Data.Fin.Properties.html#22544" class="Bound">splitAt[m][i]≡inj₁[j]</a><a id="22647" class="Symbol">)</a>

<a id="splitAt-↑ʳ"></a><a id="22650" href="Data.Fin.Properties.html#22650" class="Function">splitAt-↑ʳ</a> <a id="22661" class="Symbol">:</a> <a id="22663" class="Symbol">∀</a> <a id="22665" href="Data.Fin.Properties.html#22665" class="Bound">m</a> <a id="22667" href="Data.Fin.Properties.html#22667" class="Bound">n</a> <a id="22669" href="Data.Fin.Properties.html#22669" class="Bound">i</a> <a id="22671" class="Symbol">→</a> <a id="22673" href="Data.Fin.Base.html#4153" class="Function">splitAt</a> <a id="22681" href="Data.Fin.Properties.html#22665" class="Bound">m</a> <a id="22683" class="Symbol">(</a><a id="22684" href="Data.Fin.Properties.html#22665" class="Bound">m</a> <a id="22686" href="Data.Fin.Base.html#2726" class="Function Operator">↑ʳ</a> <a id="22689" href="Data.Fin.Properties.html#22669" class="Bound">i</a><a id="22690" class="Symbol">)</a> <a id="22692" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="22694" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="22699" class="Symbol">{</a><a id="22700" class="Argument">B</a> <a id="22702" class="Symbol">=</a> <a id="22704" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="22708" href="Data.Fin.Properties.html#22667" class="Bound">n</a><a id="22709" class="Symbol">}</a> <a id="22711" href="Data.Fin.Properties.html#22669" class="Bound">i</a>
<a id="22713" href="Data.Fin.Properties.html#22650" class="Function">splitAt-↑ʳ</a> <a id="22724" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="22732" href="Data.Fin.Properties.html#22732" class="Bound">n</a> <a id="22734" href="Data.Fin.Properties.html#22734" class="Bound">i</a> <a id="22736" class="Symbol">=</a> <a id="22738" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="22743" href="Data.Fin.Properties.html#22650" class="Function">splitAt-↑ʳ</a> <a id="22754" class="Symbol">(</a><a id="22755" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="22759" href="Data.Fin.Properties.html#22759" class="Bound">m</a><a id="22760" class="Symbol">)</a> <a id="22762" href="Data.Fin.Properties.html#22762" class="Bound">n</a> <a id="22764" href="Data.Fin.Properties.html#22764" class="Bound">i</a> <a id="22766" class="Keyword">rewrite</a> <a id="22774" href="Data.Fin.Properties.html#22650" class="Function">splitAt-↑ʳ</a> <a id="22785" href="Data.Fin.Properties.html#22759" class="Bound">m</a> <a id="22787" href="Data.Fin.Properties.html#22762" class="Bound">n</a> <a id="22789" href="Data.Fin.Properties.html#22764" class="Bound">i</a> <a id="22791" class="Symbol">=</a> <a id="22793" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="splitAt⁻¹-↑ʳ"></a><a id="22799" href="Data.Fin.Properties.html#22799" class="Function">splitAt⁻¹-↑ʳ</a> <a id="22812" class="Symbol">:</a> <a id="22814" class="Symbol">∀</a> <a id="22816" class="Symbol">{</a><a id="22817" href="Data.Fin.Properties.html#22817" class="Bound">m</a><a id="22818" class="Symbol">}</a> <a id="22820" class="Symbol">{</a><a id="22821" href="Data.Fin.Properties.html#22821" class="Bound">n</a><a id="22822" class="Symbol">}</a> <a id="22824" class="Symbol">{</a><a id="22825" href="Data.Fin.Properties.html#22825" class="Bound">i</a><a id="22826" class="Symbol">}</a> <a id="22828" class="Symbol">{</a><a id="22829" href="Data.Fin.Properties.html#22829" class="Bound">j</a><a id="22830" class="Symbol">}</a> <a id="22832" class="Symbol">→</a> <a id="22834" href="Data.Fin.Base.html#4153" class="Function">splitAt</a> <a id="22842" href="Data.Fin.Properties.html#22817" class="Bound">m</a> <a id="22844" class="Symbol">{</a><a id="22845" href="Data.Fin.Properties.html#22821" class="Bound">n</a><a id="22846" class="Symbol">}</a> <a id="22848" href="Data.Fin.Properties.html#22825" class="Bound">i</a> <a id="22850" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="22852" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="22857" href="Data.Fin.Properties.html#22829" class="Bound">j</a> <a id="22859" class="Symbol">→</a> <a id="22861" href="Data.Fin.Properties.html#22817" class="Bound">m</a> <a id="22863" href="Data.Fin.Base.html#2726" class="Function Operator">↑ʳ</a> <a id="22866" href="Data.Fin.Properties.html#22829" class="Bound">j</a> <a id="22868" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="22870" href="Data.Fin.Properties.html#22825" class="Bound">i</a>
<a id="22872" href="Data.Fin.Properties.html#22799" class="Function">splitAt⁻¹-↑ʳ</a> <a id="22885" class="Symbol">{</a><a id="22886" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="22890" class="Symbol">}</a>  <a id="22893" class="Symbol">{</a><a id="22894" href="Data.Fin.Properties.html#22894" class="Bound">n</a><a id="22895" class="Symbol">}</a> <a id="22897" class="Symbol">{</a><a id="22898" href="Data.Fin.Properties.html#22898" class="Bound">i</a><a id="22899" class="Symbol">}</a> <a id="22901" class="Symbol">{</a><a id="22902" href="Data.Fin.Properties.html#22902" class="Bound">j</a><a id="22903" class="Symbol">}</a> <a id="22905" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="22910" class="Symbol">=</a> <a id="22912" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="22917" href="Data.Fin.Properties.html#22799" class="Function">splitAt⁻¹-↑ʳ</a> <a id="22930" class="Symbol">{</a><a id="22931" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="22935" href="Data.Fin.Properties.html#22935" class="Bound">m</a><a id="22936" class="Symbol">}</a> <a id="22938" class="Symbol">{</a><a id="22939" href="Data.Fin.Properties.html#22939" class="Bound">n</a><a id="22940" class="Symbol">}</a> <a id="22942" class="Symbol">{</a><a id="22943" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="22947" href="Data.Fin.Properties.html#22947" class="Bound">i</a><a id="22948" class="Symbol">}</a> <a id="22950" class="Symbol">{</a><a id="22951" href="Data.Fin.Properties.html#22951" class="Bound">j</a><a id="22952" class="Symbol">}</a> <a id="22954" href="Data.Fin.Properties.html#22954" class="Bound">eq</a>
  <a id="22959" class="Keyword">with</a> <a id="22964" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="22969" href="Data.Fin.Properties.html#22969" class="Bound">k</a> ← <a id="22973" href="Data.Fin.Base.html#4153" class="Function">splitAt</a> <a id="22981" href="Data.Fin.Properties.html#22935" class="Bound">m</a> <a id="22983" href="Data.Fin.Properties.html#22947" class="Bound">i</a> <a id="22985" class="Keyword">in</a> <a id="22988" class="Argument">splitAt[m][i]≡inj₂[k]</a>
  <a id="23012" class="Keyword">with</a> <a id="23017" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> ← <a id="23024" href="Data.Fin.Properties.html#22954" class="Bound">eq</a>
  <a id="23029" class="Symbol">=</a> <a id="23031" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="23036" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="23040" class="Symbol">(</a><a id="23041" href="Data.Fin.Properties.html#22799" class="Function">splitAt⁻¹-↑ʳ</a> <a id="23054" class="Symbol">{</a><a id="23055" class="Argument">i</a> <a id="23057" class="Symbol">=</a> <a id="23059" href="Data.Fin.Properties.html#22947" class="Bound">i</a><a id="23060" class="Symbol">}</a> <a id="23062" class="Symbol">{</a><a id="23063" class="Argument">j</a> <a id="23065" class="Symbol">=</a> <a id="23067" href="Data.Fin.Properties.html#22969" class="Bound">k</a><a id="23068" class="Symbol">}</a> <a id="23070" href="Data.Fin.Properties.html#22988" class="Bound">splitAt[m][i]≡inj₂[k]</a><a id="23091" class="Symbol">)</a>

<a id="splitAt-join"></a><a id="23094" href="Data.Fin.Properties.html#23094" class="Function">splitAt-join</a> <a id="23107" class="Symbol">:</a> <a id="23109" class="Symbol">∀</a> <a id="23111" href="Data.Fin.Properties.html#23111" class="Bound">m</a> <a id="23113" href="Data.Fin.Properties.html#23113" class="Bound">n</a> <a id="23115" href="Data.Fin.Properties.html#23115" class="Bound">i</a> <a id="23117" class="Symbol">→</a> <a id="23119" href="Data.Fin.Base.html#4153" class="Function">splitAt</a> <a id="23127" href="Data.Fin.Properties.html#23111" class="Bound">m</a> <a id="23129" class="Symbol">(</a><a id="23130" href="Data.Fin.Base.html#4355" class="Function">join</a> <a id="23135" href="Data.Fin.Properties.html#23111" class="Bound">m</a> <a id="23137" href="Data.Fin.Properties.html#23113" class="Bound">n</a> <a id="23139" href="Data.Fin.Properties.html#23115" class="Bound">i</a><a id="23140" class="Symbol">)</a> <a id="23142" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="23144" href="Data.Fin.Properties.html#23115" class="Bound">i</a>
<a id="23146" href="Data.Fin.Properties.html#23094" class="Function">splitAt-join</a> <a id="23159" href="Data.Fin.Properties.html#23159" class="Bound">m</a> <a id="23161" href="Data.Fin.Properties.html#23161" class="Bound">n</a> <a id="23163" class="Symbol">(</a><a id="23164" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="23169" href="Data.Fin.Properties.html#23169" class="Bound">x</a><a id="23170" class="Symbol">)</a> <a id="23172" class="Symbol">=</a> <a id="23174" href="Data.Fin.Properties.html#22203" class="Function">splitAt-↑ˡ</a> <a id="23185" href="Data.Fin.Properties.html#23159" class="Bound">m</a> <a id="23187" href="Data.Fin.Properties.html#23169" class="Bound">x</a> <a id="23189" href="Data.Fin.Properties.html#23161" class="Bound">n</a>
<a id="23191" href="Data.Fin.Properties.html#23094" class="Function">splitAt-join</a> <a id="23204" href="Data.Fin.Properties.html#23204" class="Bound">m</a> <a id="23206" href="Data.Fin.Properties.html#23206" class="Bound">n</a> <a id="23208" class="Symbol">(</a><a id="23209" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="23214" href="Data.Fin.Properties.html#23214" class="Bound">y</a><a id="23215" class="Symbol">)</a> <a id="23217" class="Symbol">=</a> <a id="23219" href="Data.Fin.Properties.html#22650" class="Function">splitAt-↑ʳ</a> <a id="23230" href="Data.Fin.Properties.html#23204" class="Bound">m</a> <a id="23232" href="Data.Fin.Properties.html#23206" class="Bound">n</a> <a id="23234" href="Data.Fin.Properties.html#23214" class="Bound">y</a>

<a id="join-splitAt"></a><a id="23237" href="Data.Fin.Properties.html#23237" class="Function">join-splitAt</a> <a id="23250" class="Symbol">:</a> <a id="23252" class="Symbol">∀</a> <a id="23254" href="Data.Fin.Properties.html#23254" class="Bound">m</a> <a id="23256" href="Data.Fin.Properties.html#23256" class="Bound">n</a> <a id="23258" href="Data.Fin.Properties.html#23258" class="Bound">i</a> <a id="23260" class="Symbol">→</a> <a id="23262" href="Data.Fin.Base.html#4355" class="Function">join</a> <a id="23267" href="Data.Fin.Properties.html#23254" class="Bound">m</a> <a id="23269" href="Data.Fin.Properties.html#23256" class="Bound">n</a> <a id="23271" class="Symbol">(</a><a id="23272" href="Data.Fin.Base.html#4153" class="Function">splitAt</a> <a id="23280" href="Data.Fin.Properties.html#23254" class="Bound">m</a> <a id="23282" href="Data.Fin.Properties.html#23258" class="Bound">i</a><a id="23283" class="Symbol">)</a> <a id="23285" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="23287" href="Data.Fin.Properties.html#23258" class="Bound">i</a>
<a id="23289" href="Data.Fin.Properties.html#23237" class="Function">join-splitAt</a> <a id="23302" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="23310" href="Data.Fin.Properties.html#23310" class="Bound">n</a> <a id="23312" href="Data.Fin.Properties.html#23312" class="Bound">i</a>       <a id="23320" class="Symbol">=</a> <a id="23322" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="23327" href="Data.Fin.Properties.html#23237" class="Function">join-splitAt</a> <a id="23340" class="Symbol">(</a><a id="23341" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="23345" href="Data.Fin.Properties.html#23345" class="Bound">m</a><a id="23346" class="Symbol">)</a> <a id="23348" href="Data.Fin.Properties.html#23348" class="Bound">n</a> <a id="23350" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a>    <a id="23358" class="Symbol">=</a> <a id="23360" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="23365" href="Data.Fin.Properties.html#23237" class="Function">join-splitAt</a> <a id="23378" class="Symbol">(</a><a id="23379" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="23383" href="Data.Fin.Properties.html#23383" class="Bound">m</a><a id="23384" class="Symbol">)</a> <a id="23386" href="Data.Fin.Properties.html#23386" class="Bound">n</a> <a id="23388" class="Symbol">(</a><a id="23389" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="23393" href="Data.Fin.Properties.html#23393" class="Bound">i</a><a id="23394" class="Symbol">)</a> <a id="23396" class="Symbol">=</a> <a id="23398" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="23406" href="Data.Sum.Base.html#980" class="Function Operator">[</a> <a id="23408" href="Data.Fin.Base.html#2559" class="Function Operator">_↑ˡ</a> <a id="23412" href="Data.Fin.Properties.html#23386" class="Bound">n</a> <a id="23414" href="Data.Sum.Base.html#980" class="Function Operator">,</a> <a id="23416" class="Symbol">(</a><a id="23417" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="23421" href="Data.Fin.Properties.html#23383" class="Bound">m</a><a id="23422" class="Symbol">)</a> <a id="23424" href="Data.Fin.Base.html#2726" class="Function Operator">↑ʳ_</a> <a id="23428" href="Data.Sum.Base.html#980" class="Function Operator">]′</a> <a id="23431" class="Symbol">(</a><a id="23432" href="Data.Fin.Base.html#4153" class="Function">splitAt</a> <a id="23440" class="Symbol">(</a><a id="23441" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="23445" href="Data.Fin.Properties.html#23383" class="Bound">m</a><a id="23446" class="Symbol">)</a> <a id="23448" class="Symbol">(</a><a id="23449" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="23453" href="Data.Fin.Properties.html#23393" class="Bound">i</a><a id="23454" class="Symbol">))</a> <a id="23457" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="23460" href="Data.Sum.Properties.html#1812" class="Function">[,]-map</a> <a id="23468" class="Symbol">(</a><a id="23469" href="Data.Fin.Base.html#4153" class="Function">splitAt</a> <a id="23477" href="Data.Fin.Properties.html#23383" class="Bound">m</a> <a id="23479" href="Data.Fin.Properties.html#23393" class="Bound">i</a><a id="23480" class="Symbol">)</a> <a id="23482" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="23486" href="Data.Sum.Base.html#980" class="Function Operator">[</a> <a id="23488" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="23492" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="23494" class="Symbol">(</a><a id="23495" href="Data.Fin.Base.html#2559" class="Function Operator">_↑ˡ</a> <a id="23499" href="Data.Fin.Properties.html#23386" class="Bound">n</a><a id="23500" class="Symbol">)</a> <a id="23502" href="Data.Sum.Base.html#980" class="Function Operator">,</a> <a id="23504" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="23508" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="23510" class="Symbol">(</a><a id="23511" href="Data.Fin.Properties.html#23383" class="Bound">m</a> <a id="23513" href="Data.Fin.Base.html#2726" class="Function Operator">↑ʳ_</a><a id="23516" class="Symbol">)</a> <a id="23518" href="Data.Sum.Base.html#980" class="Function Operator">]′</a> <a id="23521" class="Symbol">(</a><a id="23522" href="Data.Fin.Base.html#4153" class="Function">splitAt</a> <a id="23530" href="Data.Fin.Properties.html#23383" class="Bound">m</a> <a id="23532" href="Data.Fin.Properties.html#23393" class="Bound">i</a><a id="23533" class="Symbol">)</a>   <a id="23537" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="23540" href="Data.Sum.Properties.html#1655" class="Function">[,]-∘</a> <a id="23546" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="23550" class="Symbol">(</a><a id="23551" href="Data.Fin.Base.html#4153" class="Function">splitAt</a> <a id="23559" href="Data.Fin.Properties.html#23383" class="Bound">m</a> <a id="23561" href="Data.Fin.Properties.html#23393" class="Bound">i</a><a id="23562" class="Symbol">)</a> <a id="23564" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="23568" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="23572" class="Symbol">(</a><a id="23573" href="Data.Sum.Base.html#980" class="Function Operator">[</a> <a id="23575" href="Data.Fin.Base.html#2559" class="Function Operator">_↑ˡ</a> <a id="23579" href="Data.Fin.Properties.html#23386" class="Bound">n</a> <a id="23581" href="Data.Sum.Base.html#980" class="Function Operator">,</a> <a id="23583" href="Data.Fin.Properties.html#23383" class="Bound">m</a> <a id="23585" href="Data.Fin.Base.html#2726" class="Function Operator">↑ʳ_</a> <a id="23589" href="Data.Sum.Base.html#980" class="Function Operator">]′</a> <a id="23592" class="Symbol">(</a><a id="23593" href="Data.Fin.Base.html#4153" class="Function">splitAt</a> <a id="23601" href="Data.Fin.Properties.html#23383" class="Bound">m</a> <a id="23603" href="Data.Fin.Properties.html#23393" class="Bound">i</a><a id="23604" class="Symbol">))</a>             <a id="23619" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="23622" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="23627" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="23631" class="Symbol">(</a><a id="23632" href="Data.Fin.Properties.html#23237" class="Function">join-splitAt</a> <a id="23645" href="Data.Fin.Properties.html#23383" class="Bound">m</a> <a id="23647" href="Data.Fin.Properties.html#23386" class="Bound">n</a> <a id="23649" href="Data.Fin.Properties.html#23393" class="Bound">i</a><a id="23650" class="Symbol">)</a> <a id="23652" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="23656" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="23660" href="Data.Fin.Properties.html#23393" class="Bound">i</a>                                                         <a id="23718" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="23722" class="Keyword">where</a> <a id="23728" class="Keyword">open</a> <a id="23733" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a>

<a id="23746" class="Comment">-- splitAt &quot;m&quot; &quot;i&quot; ≡ inj₁ &quot;i&quot; if i &lt; m</a>

<a id="splitAt-&lt;"></a><a id="23786" href="Data.Fin.Properties.html#23786" class="Function">splitAt-&lt;</a> <a id="23796" class="Symbol">:</a> <a id="23798" class="Symbol">∀</a> <a id="23800" href="Data.Fin.Properties.html#23800" class="Bound">m</a> <a id="23802" class="Symbol">{</a><a id="23803" href="Data.Fin.Properties.html#23803" class="Bound">n</a><a id="23804" class="Symbol">}</a> <a id="23806" class="Symbol">(</a><a id="23807" href="Data.Fin.Properties.html#23807" class="Bound">i</a> <a id="23809" class="Symbol">:</a> <a id="23811" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="23815" class="Symbol">(</a><a id="23816" href="Data.Fin.Properties.html#23800" class="Bound">m</a> <a id="23818" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="23822" href="Data.Fin.Properties.html#23803" class="Bound">n</a><a id="23823" class="Symbol">))</a> <a id="23826" class="Symbol">.(</a><a id="23828" href="Data.Fin.Properties.html#23828" class="Bound">i&lt;m</a> <a id="23832" class="Symbol">:</a> <a id="23834" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="23838" href="Data.Fin.Properties.html#23807" class="Bound">i</a> <a id="23840" href="Data.Nat.Base.html#1800" class="Function Operator">ℕ.&lt;</a> <a id="23844" href="Data.Fin.Properties.html#23800" class="Bound">m</a><a id="23845" class="Symbol">)</a> <a id="23847" class="Symbol">→</a>
            <a id="23861" href="Data.Fin.Base.html#4153" class="Function">splitAt</a> <a id="23869" href="Data.Fin.Properties.html#23800" class="Bound">m</a> <a id="23871" href="Data.Fin.Properties.html#23807" class="Bound">i</a> <a id="23873" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="23875" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="23880" class="Symbol">(</a><a id="23881" href="Data.Fin.Base.html#2157" class="Function">fromℕ&lt;</a> <a id="23888" href="Data.Fin.Properties.html#23828" class="Bound">i&lt;m</a><a id="23891" class="Symbol">)</a>
<a id="23893" href="Data.Fin.Properties.html#23786" class="Function">splitAt-&lt;</a> <a id="23903" class="Symbol">(</a><a id="23904" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="23908" href="Data.Fin.Properties.html#23908" class="Bound">m</a><a id="23909" class="Symbol">)</a> <a id="23911" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a>    <a id="23919" class="Symbol">_</a>   <a id="23923" class="Symbol">=</a> <a id="23925" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="23930" href="Data.Fin.Properties.html#23786" class="Function">splitAt-&lt;</a> <a id="23940" class="Symbol">(</a><a id="23941" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="23945" href="Data.Fin.Properties.html#23945" class="Bound">m</a><a id="23946" class="Symbol">)</a> <a id="23948" class="Symbol">(</a><a id="23949" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="23953" href="Data.Fin.Properties.html#23953" class="Bound">i</a><a id="23954" class="Symbol">)</a> <a id="23956" href="Data.Fin.Properties.html#23956" class="Bound">i&lt;m</a> <a id="23960" class="Symbol">=</a> <a id="23962" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="23967" class="Symbol">(</a><a id="23968" href="Data.Sum.Base.html#1253" class="Function">Sum.map</a> <a id="23976" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="23980" href="Function.Base.html#704" class="Function">id</a><a id="23982" class="Symbol">)</a> <a id="23984" class="Symbol">(</a><a id="23985" href="Data.Fin.Properties.html#23786" class="Function">splitAt-&lt;</a> <a id="23995" href="Data.Fin.Properties.html#23945" class="Bound">m</a> <a id="23997" href="Data.Fin.Properties.html#23953" class="Bound">i</a> <a id="23999" class="Symbol">(</a><a id="24000" href="Data.Nat.Base.html#2084" class="Function">ℕ.s&lt;s⁻¹</a> <a id="24008" href="Data.Fin.Properties.html#23956" class="Bound">i&lt;m</a><a id="24011" class="Symbol">))</a>

<a id="24015" class="Comment">-- splitAt &quot;m&quot; &quot;i&quot; ≡ inj₂ &quot;i - m&quot; if i ≥ m</a>

<a id="splitAt-≥"></a><a id="24059" href="Data.Fin.Properties.html#24059" class="Function">splitAt-≥</a> <a id="24069" class="Symbol">:</a> <a id="24071" class="Symbol">∀</a> <a id="24073" href="Data.Fin.Properties.html#24073" class="Bound">m</a> <a id="24075" class="Symbol">{</a><a id="24076" href="Data.Fin.Properties.html#24076" class="Bound">n</a><a id="24077" class="Symbol">}</a> <a id="24079" class="Symbol">(</a><a id="24080" href="Data.Fin.Properties.html#24080" class="Bound">i</a> <a id="24082" class="Symbol">:</a> <a id="24084" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="24088" class="Symbol">(</a><a id="24089" href="Data.Fin.Properties.html#24073" class="Bound">m</a> <a id="24091" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="24095" href="Data.Fin.Properties.html#24076" class="Bound">n</a><a id="24096" class="Symbol">))</a> <a id="24099" class="Symbol">.(</a><a id="24101" href="Data.Fin.Properties.html#24101" class="Bound">i≥m</a> <a id="24105" class="Symbol">:</a> <a id="24107" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="24111" href="Data.Fin.Properties.html#24080" class="Bound">i</a> <a id="24113" href="Data.Nat.Base.html#2258" class="Function Operator">ℕ.≥</a> <a id="24117" href="Data.Fin.Properties.html#24073" class="Bound">m</a><a id="24118" class="Symbol">)</a> <a id="24120" class="Symbol">→</a>
            <a id="24134" href="Data.Fin.Base.html#4153" class="Function">splitAt</a> <a id="24142" href="Data.Fin.Properties.html#24073" class="Bound">m</a> <a id="24144" href="Data.Fin.Properties.html#24080" class="Bound">i</a> <a id="24146" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="24148" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="24153" class="Symbol">(</a><a id="24154" href="Data.Fin.Base.html#2841" class="Function">reduce≥</a> <a id="24162" href="Data.Fin.Properties.html#24080" class="Bound">i</a> <a id="24164" href="Data.Fin.Properties.html#24101" class="Bound">i≥m</a><a id="24167" class="Symbol">)</a>
<a id="24169" href="Data.Fin.Properties.html#24059" class="Function">splitAt-≥</a> <a id="24179" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="24187" href="Data.Fin.Properties.html#24187" class="Bound">i</a>       <a id="24195" class="Symbol">_</a>   <a id="24199" class="Symbol">=</a> <a id="24201" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="24206" href="Data.Fin.Properties.html#24059" class="Function">splitAt-≥</a> <a id="24216" class="Symbol">(</a><a id="24217" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="24221" href="Data.Fin.Properties.html#24221" class="Bound">m</a><a id="24222" class="Symbol">)</a> <a id="24224" class="Symbol">(</a><a id="24225" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="24229" href="Data.Fin.Properties.html#24229" class="Bound">i</a><a id="24230" class="Symbol">)</a> <a id="24232" href="Data.Fin.Properties.html#24232" class="Bound">i≥m</a> <a id="24236" class="Symbol">=</a> <a id="24238" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="24243" class="Symbol">(</a><a id="24244" href="Data.Sum.Base.html#1253" class="Function">Sum.map</a> <a id="24252" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="24256" href="Function.Base.html#704" class="Function">id</a><a id="24258" class="Symbol">)</a> <a id="24260" class="Symbol">(</a><a id="24261" href="Data.Fin.Properties.html#24059" class="Function">splitAt-≥</a> <a id="24271" href="Data.Fin.Properties.html#24221" class="Bound">m</a> <a id="24273" href="Data.Fin.Properties.html#24229" class="Bound">i</a> <a id="24275" class="Symbol">(</a><a id="24276" href="Data.Nat.Base.html#2021" class="Function">ℕ.s≤s⁻¹</a> <a id="24284" href="Data.Fin.Properties.html#24232" class="Bound">i≥m</a><a id="24287" class="Symbol">))</a>

<a id="24291" class="Comment">------------------------------------------------------------------------</a>
<a id="24364" class="Comment">-- Bundles</a>

<a id="+↔⊎"></a><a id="24376" href="Data.Fin.Properties.html#24376" class="Function">+↔⊎</a> <a id="24380" class="Symbol">:</a> <a id="24382" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="24386" class="Symbol">(</a><a id="24387" href="Data.Fin.Properties.html#2999" class="Generalizable">m</a> <a id="24389" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="24393" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a><a id="24394" class="Symbol">)</a> <a id="24396" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="24398" class="Symbol">(</a><a id="24399" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="24403" href="Data.Fin.Properties.html#2999" class="Generalizable">m</a> <a id="24405" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="24407" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="24411" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a><a id="24412" class="Symbol">)</a>
<a id="24414" href="Data.Fin.Properties.html#24376" class="Function">+↔⊎</a> <a id="24418" class="Symbol">{</a><a id="24419" href="Data.Fin.Properties.html#24419" class="Bound">m</a><a id="24420" class="Symbol">}</a> <a id="24422" class="Symbol">{</a><a id="24423" href="Data.Fin.Properties.html#24423" class="Bound">n</a><a id="24424" class="Symbol">}</a> <a id="24426" class="Symbol">=</a> <a id="24428" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="24434" class="Symbol">(</a><a id="24435" href="Data.Fin.Base.html#4153" class="Function">splitAt</a> <a id="24443" href="Data.Fin.Properties.html#24419" class="Bound">m</a> <a id="24445" class="Symbol">{</a><a id="24446" href="Data.Fin.Properties.html#24423" class="Bound">n</a><a id="24447" class="Symbol">})</a> <a id="24450" class="Symbol">(</a><a id="24451" href="Data.Fin.Base.html#4355" class="Function">join</a> <a id="24456" href="Data.Fin.Properties.html#24419" class="Bound">m</a> <a id="24458" href="Data.Fin.Properties.html#24423" class="Bound">n</a><a id="24459" class="Symbol">)</a> <a id="24461" class="Symbol">(</a><a id="24462" href="Data.Fin.Properties.html#23094" class="Function">splitAt-join</a> <a id="24475" href="Data.Fin.Properties.html#24419" class="Bound">m</a> <a id="24477" href="Data.Fin.Properties.html#24423" class="Bound">n</a><a id="24478" class="Symbol">)</a> <a id="24480" class="Symbol">(</a><a id="24481" href="Data.Fin.Properties.html#23237" class="Function">join-splitAt</a> <a id="24494" href="Data.Fin.Properties.html#24419" class="Bound">m</a> <a id="24496" href="Data.Fin.Properties.html#24423" class="Bound">n</a><a id="24497" class="Symbol">)</a>

<a id="24500" class="Comment">------------------------------------------------------------------------</a>
<a id="24573" class="Comment">-- remQuot</a>
<a id="24584" class="Comment">------------------------------------------------------------------------</a>

<a id="24658" class="Comment">-- Fin (m * n) ↔ Fin m × Fin n</a>

<a id="remQuot-combine"></a><a id="24690" href="Data.Fin.Properties.html#24690" class="Function">remQuot-combine</a> <a id="24706" class="Symbol">:</a> <a id="24708" class="Symbol">∀</a> <a id="24710" class="Symbol">{</a><a id="24711" href="Data.Fin.Properties.html#24711" class="Bound">n</a> <a id="24713" href="Data.Fin.Properties.html#24713" class="Bound">k</a><a id="24714" class="Symbol">}</a> <a id="24716" class="Symbol">(</a><a id="24717" href="Data.Fin.Properties.html#24717" class="Bound">i</a> <a id="24719" class="Symbol">:</a> <a id="24721" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="24725" href="Data.Fin.Properties.html#24711" class="Bound">n</a><a id="24726" class="Symbol">)</a> <a id="24728" href="Data.Fin.Properties.html#24728" class="Bound">j</a> <a id="24730" class="Symbol">→</a> <a id="24732" href="Data.Fin.Base.html#4733" class="Function">remQuot</a> <a id="24740" href="Data.Fin.Properties.html#24713" class="Bound">k</a> <a id="24742" class="Symbol">(</a><a id="24743" href="Data.Fin.Base.html#4991" class="Function">combine</a> <a id="24751" href="Data.Fin.Properties.html#24717" class="Bound">i</a> <a id="24753" href="Data.Fin.Properties.html#24728" class="Bound">j</a><a id="24754" class="Symbol">)</a> <a id="24756" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="24758" class="Symbol">(</a><a id="24759" href="Data.Fin.Properties.html#24717" class="Bound">i</a> <a id="24761" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="24763" href="Data.Fin.Properties.html#24728" class="Bound">j</a><a id="24764" class="Symbol">)</a>
<a id="24766" href="Data.Fin.Properties.html#24690" class="Function">remQuot-combine</a> <a id="24782" class="Symbol">{</a><a id="24783" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="24787" href="Data.Fin.Properties.html#24787" class="Bound">n</a><a id="24788" class="Symbol">}</a> <a id="24790" class="Symbol">{</a><a id="24791" href="Data.Fin.Properties.html#24791" class="Bound">k</a><a id="24792" class="Symbol">}</a> <a id="24794" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a>    <a id="24802" href="Data.Fin.Properties.html#24802" class="Bound">j</a> <a id="24804" class="Keyword">rewrite</a> <a id="24812" href="Data.Fin.Properties.html#22203" class="Function">splitAt-↑ˡ</a> <a id="24823" href="Data.Fin.Properties.html#24791" class="Bound">k</a> <a id="24825" href="Data.Fin.Properties.html#24802" class="Bound">j</a> <a id="24827" class="Symbol">(</a><a id="24828" href="Data.Fin.Properties.html#24787" class="Bound">n</a> <a id="24830" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="24834" href="Data.Fin.Properties.html#24791" class="Bound">k</a><a id="24835" class="Symbol">)</a> <a id="24837" class="Symbol">=</a> <a id="24839" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="24844" href="Data.Fin.Properties.html#24690" class="Function">remQuot-combine</a> <a id="24860" class="Symbol">{</a><a id="24861" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="24865" href="Data.Fin.Properties.html#24865" class="Bound">n</a><a id="24866" class="Symbol">}</a> <a id="24868" class="Symbol">{</a><a id="24869" href="Data.Fin.Properties.html#24869" class="Bound">k</a><a id="24870" class="Symbol">}</a> <a id="24872" class="Symbol">(</a><a id="24873" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="24877" href="Data.Fin.Properties.html#24877" class="Bound">i</a><a id="24878" class="Symbol">)</a> <a id="24880" href="Data.Fin.Properties.html#24880" class="Bound">j</a> <a id="24882" class="Keyword">rewrite</a> <a id="24890" href="Data.Fin.Properties.html#22650" class="Function">splitAt-↑ʳ</a> <a id="24901" href="Data.Fin.Properties.html#24869" class="Bound">k</a>   <a id="24905" class="Symbol">(</a><a id="24906" href="Data.Fin.Properties.html#24865" class="Bound">n</a> <a id="24908" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="24912" href="Data.Fin.Properties.html#24869" class="Bound">k</a><a id="24913" class="Symbol">)</a> <a id="24915" class="Symbol">(</a><a id="24916" href="Data.Fin.Base.html#4991" class="Function">combine</a> <a id="24924" href="Data.Fin.Properties.html#24877" class="Bound">i</a> <a id="24926" href="Data.Fin.Properties.html#24880" class="Bound">j</a><a id="24927" class="Symbol">)</a> <a id="24929" class="Symbol">=</a>
  <a id="24933" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="24938" class="Symbol">(</a><a id="24939" href="Data.Product.Base.html#2446" class="Function">Product.map₁</a> <a id="24952" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a><a id="24955" class="Symbol">)</a> <a id="24957" class="Symbol">(</a><a id="24958" href="Data.Fin.Properties.html#24690" class="Function">remQuot-combine</a> <a id="24974" href="Data.Fin.Properties.html#24877" class="Bound">i</a> <a id="24976" href="Data.Fin.Properties.html#24880" class="Bound">j</a><a id="24977" class="Symbol">)</a>

<a id="combine-remQuot"></a><a id="24980" href="Data.Fin.Properties.html#24980" class="Function">combine-remQuot</a> <a id="24996" class="Symbol">:</a> <a id="24998" class="Symbol">∀</a> <a id="25000" class="Symbol">{</a><a id="25001" href="Data.Fin.Properties.html#25001" class="Bound">n</a><a id="25002" class="Symbol">}</a> <a id="25004" href="Data.Fin.Properties.html#25004" class="Bound">k</a> <a id="25006" class="Symbol">(</a><a id="25007" href="Data.Fin.Properties.html#25007" class="Bound">i</a> <a id="25009" class="Symbol">:</a> <a id="25011" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="25015" class="Symbol">(</a><a id="25016" href="Data.Fin.Properties.html#25001" class="Bound">n</a> <a id="25018" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="25022" href="Data.Fin.Properties.html#25004" class="Bound">k</a><a id="25023" class="Symbol">))</a> <a id="25026" class="Symbol">→</a> <a id="25028" href="Data.Product.Base.html#3243" class="Function">uncurry</a> <a id="25036" href="Data.Fin.Base.html#4991" class="Function">combine</a> <a id="25044" class="Symbol">(</a><a id="25045" href="Data.Fin.Base.html#4733" class="Function">remQuot</a> <a id="25053" class="Symbol">{</a><a id="25054" href="Data.Fin.Properties.html#25001" class="Bound">n</a><a id="25055" class="Symbol">}</a> <a id="25057" href="Data.Fin.Properties.html#25004" class="Bound">k</a> <a id="25059" href="Data.Fin.Properties.html#25007" class="Bound">i</a><a id="25060" class="Symbol">)</a> <a id="25062" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="25064" href="Data.Fin.Properties.html#25007" class="Bound">i</a>
<a id="25066" href="Data.Fin.Properties.html#24980" class="Function">combine-remQuot</a> <a id="25082" class="Symbol">{</a><a id="25083" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="25087" href="Data.Fin.Properties.html#25087" class="Bound">n</a><a id="25088" class="Symbol">}</a> <a id="25090" href="Data.Fin.Properties.html#25090" class="Bound">k</a> <a id="25092" href="Data.Fin.Properties.html#25092" class="Bound">i</a> <a id="25094" class="Keyword">with</a> <a id="25099" href="Data.Fin.Base.html#4153" class="Function">splitAt</a> <a id="25107" href="Data.Fin.Properties.html#25090" class="Bound">k</a> <a id="25109" href="Data.Fin.Properties.html#25092" class="Bound">i</a> <a id="25111" class="Keyword">in</a> <a id="25114" class="Argument">eq</a>
<a id="25117" class="Symbol">...</a> <a id="25121" class="Symbol">|</a> <a id="25123" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="25128" href="Data.Fin.Properties.html#25128" class="Bound">j</a> <a id="25130" class="Symbol">=</a> <a id="25132" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="25140" href="Data.Fin.Base.html#4355" class="Function">join</a> <a id="25145" class="Bound">k</a> <a id="25147" class="Symbol">(</a><a id="25148" class="Bound">n</a> <a id="25150" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="25154" class="Bound">k</a><a id="25155" class="Symbol">)</a> <a id="25157" class="Symbol">(</a><a id="25158" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="25163" href="Data.Fin.Properties.html#25128" class="Bound">j</a><a id="25164" class="Symbol">)</a>      <a id="25171" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="25174" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="25179" class="Symbol">(</a><a id="25180" href="Data.Fin.Base.html#4355" class="Function">join</a> <a id="25185" class="Bound">k</a> <a id="25187" class="Symbol">(</a><a id="25188" class="Bound">n</a> <a id="25190" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="25194" class="Bound">k</a><a id="25195" class="Symbol">))</a> <a id="25198" href="Data.Fin.Properties.html#25114" class="Bound">eq</a> <a id="25201" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="25205" href="Data.Fin.Base.html#4355" class="Function">join</a> <a id="25210" class="Bound">k</a> <a id="25212" class="Symbol">(</a><a id="25213" class="Bound">n</a> <a id="25215" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="25219" class="Bound">k</a><a id="25220" class="Symbol">)</a> <a id="25222" class="Symbol">(</a><a id="25223" href="Data.Fin.Base.html#4153" class="Function">splitAt</a> <a id="25231" class="Bound">k</a> <a id="25233" class="Bound">i</a><a id="25234" class="Symbol">)</a> <a id="25236" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="25239" href="Data.Fin.Properties.html#23237" class="Function">join-splitAt</a> <a id="25252" class="Bound">k</a> <a id="25254" class="Symbol">(</a><a id="25255" class="Bound">n</a> <a id="25257" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="25261" class="Bound">k</a><a id="25262" class="Symbol">)</a> <a id="25264" class="Bound">i</a> <a id="25266" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="25270" class="Bound">i</a>                              <a id="25301" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="25305" class="Keyword">where</a> <a id="25311" class="Keyword">open</a> <a id="25316" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a>
<a id="25328" class="Symbol">...</a> <a id="25332" class="Symbol">|</a> <a id="25334" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="25339" href="Data.Fin.Properties.html#25339" class="Bound">j</a> <a id="25341" class="Symbol">=</a> <a id="25343" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="25351" class="Bound">k</a> <a id="25353" href="Data.Fin.Base.html#2726" class="Function Operator">↑ʳ</a> <a id="25356" class="Symbol">(</a><a id="25357" href="Data.Product.Base.html#3243" class="Function">uncurry</a> <a id="25365" href="Data.Fin.Base.html#4991" class="Function">combine</a> <a id="25373" class="Symbol">(</a><a id="25374" href="Data.Fin.Base.html#4733" class="Function">remQuot</a> <a id="25382" class="Symbol">{</a><a id="25383" class="Bound">n</a><a id="25384" class="Symbol">}</a> <a id="25386" class="Bound">k</a> <a id="25388" href="Data.Fin.Properties.html#25339" class="Bound">j</a><a id="25389" class="Symbol">))</a> <a id="25392" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="25395" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="25400" class="Symbol">(</a><a id="25401" class="Bound">k</a> <a id="25403" href="Data.Fin.Base.html#2726" class="Function Operator">↑ʳ_</a><a id="25406" class="Symbol">)</a> <a id="25408" class="Symbol">(</a><a id="25409" href="Data.Fin.Properties.html#24980" class="Function">combine-remQuot</a> <a id="25425" class="Symbol">{</a><a id="25426" class="Bound">n</a><a id="25427" class="Symbol">}</a> <a id="25429" class="Bound">k</a> <a id="25431" href="Data.Fin.Properties.html#25339" class="Bound">j</a><a id="25432" class="Symbol">)</a> <a id="25434" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="25438" href="Data.Fin.Base.html#4355" class="Function">join</a> <a id="25443" class="Bound">k</a> <a id="25445" class="Symbol">(</a><a id="25446" class="Bound">n</a> <a id="25448" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="25452" class="Bound">k</a><a id="25453" class="Symbol">)</a> <a id="25455" class="Symbol">(</a><a id="25456" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="25461" href="Data.Fin.Properties.html#25339" class="Bound">j</a><a id="25462" class="Symbol">)</a>                <a id="25479" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="25482" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="25487" class="Symbol">(</a><a id="25488" href="Data.Fin.Base.html#4355" class="Function">join</a> <a id="25493" class="Bound">k</a> <a id="25495" class="Symbol">(</a><a id="25496" class="Bound">n</a> <a id="25498" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="25502" class="Bound">k</a><a id="25503" class="Symbol">))</a> <a id="25506" href="Data.Fin.Properties.html#25114" class="Bound">eq</a> <a id="25509" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="25513" href="Data.Fin.Base.html#4355" class="Function">join</a> <a id="25518" class="Bound">k</a> <a id="25520" class="Symbol">(</a><a id="25521" class="Bound">n</a> <a id="25523" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="25527" class="Bound">k</a><a id="25528" class="Symbol">)</a> <a id="25530" class="Symbol">(</a><a id="25531" href="Data.Fin.Base.html#4153" class="Function">splitAt</a> <a id="25539" class="Bound">k</a> <a id="25541" class="Bound">i</a><a id="25542" class="Symbol">)</a>           <a id="25554" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="25557" href="Data.Fin.Properties.html#23237" class="Function">join-splitAt</a> <a id="25570" class="Bound">k</a> <a id="25572" class="Symbol">(</a><a id="25573" class="Bound">n</a> <a id="25575" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="25579" class="Bound">k</a><a id="25580" class="Symbol">)</a> <a id="25582" class="Bound">i</a> <a id="25584" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="25588" class="Bound">i</a>                                        <a id="25629" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="25633" class="Keyword">where</a> <a id="25639" class="Keyword">open</a> <a id="25644" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a>

<a id="toℕ-combine"></a><a id="25657" href="Data.Fin.Properties.html#25657" class="Function">toℕ-combine</a> <a id="25669" class="Symbol">:</a> <a id="25671" class="Symbol">∀</a> <a id="25673" class="Symbol">(</a><a id="25674" href="Data.Fin.Properties.html#25674" class="Bound">i</a> <a id="25676" class="Symbol">:</a> <a id="25678" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="25682" href="Data.Fin.Properties.html#2999" class="Generalizable">m</a><a id="25683" class="Symbol">)</a> <a id="25685" class="Symbol">(</a><a id="25686" href="Data.Fin.Properties.html#25686" class="Bound">j</a> <a id="25688" class="Symbol">:</a> <a id="25690" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="25694" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a><a id="25695" class="Symbol">)</a> <a id="25697" class="Symbol">→</a> <a id="25699" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="25703" class="Symbol">(</a><a id="25704" href="Data.Fin.Base.html#4991" class="Function">combine</a> <a id="25712" href="Data.Fin.Properties.html#25674" class="Bound">i</a> <a id="25714" href="Data.Fin.Properties.html#25686" class="Bound">j</a><a id="25715" class="Symbol">)</a> <a id="25717" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="25719" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a> <a id="25721" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="25725" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="25729" href="Data.Fin.Properties.html#25674" class="Bound">i</a> <a id="25731" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="25735" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="25739" href="Data.Fin.Properties.html#25686" class="Bound">j</a>
<a id="25741" href="Data.Fin.Properties.html#25657" class="Function">toℕ-combine</a> <a id="25753" class="Symbol">{</a><a id="25754" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="25758" href="Data.Fin.Properties.html#25758" class="Bound">m</a><a id="25759" class="Symbol">}</a> <a id="25761" class="Symbol">{</a><a id="25762" href="Data.Fin.Properties.html#25762" class="Bound">n</a><a id="25763" class="Symbol">}</a> <a id="25765" href="Data.Fin.Properties.html#25765" class="Bound">i</a><a id="25766" class="Symbol">@</a><a id="25767" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a> <a id="25770" href="Data.Fin.Properties.html#25770" class="Bound">j</a> <a id="25772" class="Symbol">=</a> <a id="25774" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="25782" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="25786" class="Symbol">(</a><a id="25787" href="Data.Fin.Base.html#4991" class="Function">combine</a> <a id="25795" href="Data.Fin.Properties.html#25765" class="Bound">i</a> <a id="25797" href="Data.Fin.Properties.html#25770" class="Bound">j</a><a id="25798" class="Symbol">)</a>          <a id="25809" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="25815" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="25819" class="Symbol">(</a><a id="25820" href="Data.Fin.Properties.html#25770" class="Bound">j</a> <a id="25822" href="Data.Fin.Base.html#2559" class="Function Operator">↑ˡ</a> <a id="25825" class="Symbol">(</a><a id="25826" href="Data.Fin.Properties.html#25758" class="Bound">m</a> <a id="25828" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="25832" href="Data.Fin.Properties.html#25762" class="Bound">n</a><a id="25833" class="Symbol">))</a>       <a id="25842" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="25845" href="Data.Fin.Properties.html#5651" class="Function">toℕ-↑ˡ</a> <a id="25852" href="Data.Fin.Properties.html#25770" class="Bound">j</a> <a id="25854" class="Symbol">(</a><a id="25855" href="Data.Fin.Properties.html#25758" class="Bound">m</a> <a id="25857" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="25861" href="Data.Fin.Properties.html#25762" class="Bound">n</a><a id="25862" class="Symbol">)</a> <a id="25864" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="25868" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="25872" href="Data.Fin.Properties.html#25770" class="Bound">j</a>                      <a id="25895" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="25901" class="Number">0</a> <a id="25903" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="25907" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="25911" href="Data.Fin.Properties.html#25770" class="Bound">j</a>                <a id="25928" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="25931" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="25936" class="Symbol">(</a><a id="25937" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ._+</a> <a id="25942" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="25946" href="Data.Fin.Properties.html#25770" class="Bound">j</a><a id="25947" class="Symbol">)</a> <a id="25949" class="Symbol">(</a><a id="25950" href="Data.Nat.Properties.html#22544" class="Function">ℕ.*-zeroʳ</a> <a id="25960" href="Data.Fin.Properties.html#25762" class="Bound">n</a><a id="25961" class="Symbol">)</a> <a id="25963" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="25967" href="Data.Fin.Properties.html#25762" class="Bound">n</a> <a id="25969" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="25973" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="25977" href="Data.Fin.Properties.html#25765" class="Bound">i</a> <a id="25979" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="25983" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="25987" href="Data.Fin.Properties.html#25770" class="Bound">j</a>      <a id="25994" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="25998" class="Keyword">where</a> <a id="26004" class="Keyword">open</a> <a id="26009" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a>
<a id="26021" href="Data.Fin.Properties.html#25657" class="Function">toℕ-combine</a> <a id="26033" class="Symbol">{</a><a id="26034" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="26038" href="Data.Fin.Properties.html#26038" class="Bound">m</a><a id="26039" class="Symbol">}</a> <a id="26041" class="Symbol">{</a><a id="26042" href="Data.Fin.Properties.html#26042" class="Bound">n</a><a id="26043" class="Symbol">}</a> <a id="26045" class="Symbol">(</a><a id="26046" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="26050" href="Data.Fin.Properties.html#26050" class="Bound">i</a><a id="26051" class="Symbol">)</a> <a id="26053" href="Data.Fin.Properties.html#26053" class="Bound">j</a> <a id="26055" class="Symbol">=</a> <a id="26057" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="26065" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="26069" class="Symbol">(</a><a id="26070" href="Data.Fin.Base.html#4991" class="Function">combine</a> <a id="26078" class="Symbol">(</a><a id="26079" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="26083" href="Data.Fin.Properties.html#26050" class="Bound">i</a><a id="26084" class="Symbol">)</a> <a id="26086" href="Data.Fin.Properties.html#26053" class="Bound">j</a><a id="26087" class="Symbol">)</a>            <a id="26100" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="26106" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="26110" class="Symbol">(</a><a id="26111" href="Data.Fin.Properties.html#26042" class="Bound">n</a> <a id="26113" href="Data.Fin.Base.html#2726" class="Function Operator">↑ʳ</a> <a id="26116" href="Data.Fin.Base.html#4991" class="Function">combine</a> <a id="26124" href="Data.Fin.Properties.html#26050" class="Bound">i</a> <a id="26126" href="Data.Fin.Properties.html#26053" class="Bound">j</a><a id="26127" class="Symbol">)</a>             <a id="26141" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="26144" href="Data.Fin.Properties.html#6141" class="Function">toℕ-↑ʳ</a> <a id="26151" href="Data.Fin.Properties.html#26042" class="Bound">n</a> <a id="26153" class="Symbol">(</a><a id="26154" href="Data.Fin.Base.html#4991" class="Function">combine</a> <a id="26162" href="Data.Fin.Properties.html#26050" class="Bound">i</a> <a id="26164" href="Data.Fin.Properties.html#26053" class="Bound">j</a><a id="26165" class="Symbol">)</a> <a id="26167" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="26171" href="Data.Fin.Properties.html#26042" class="Bound">n</a> <a id="26173" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="26177" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="26181" class="Symbol">(</a><a id="26182" href="Data.Fin.Base.html#4991" class="Function">combine</a> <a id="26190" href="Data.Fin.Properties.html#26050" class="Bound">i</a> <a id="26192" href="Data.Fin.Properties.html#26053" class="Bound">j</a><a id="26193" class="Symbol">)</a>            <a id="26206" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="26209" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="26214" class="Symbol">(</a><a id="26215" href="Data.Fin.Properties.html#26042" class="Bound">n</a> <a id="26217" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+_</a><a id="26221" class="Symbol">)</a> <a id="26223" class="Symbol">(</a><a id="26224" href="Data.Fin.Properties.html#25657" class="Function">toℕ-combine</a> <a id="26236" href="Data.Fin.Properties.html#26050" class="Bound">i</a> <a id="26238" href="Data.Fin.Properties.html#26053" class="Bound">j</a><a id="26239" class="Symbol">)</a> <a id="26241" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="26245" href="Data.Fin.Properties.html#26042" class="Bound">n</a> <a id="26247" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="26251" class="Symbol">(</a><a id="26252" href="Data.Fin.Properties.html#26042" class="Bound">n</a> <a id="26254" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="26258" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="26262" href="Data.Fin.Properties.html#26050" class="Bound">i</a> <a id="26264" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="26268" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="26272" href="Data.Fin.Properties.html#26053" class="Bound">j</a><a id="26273" class="Symbol">)</a>     <a id="26279" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="26282" href="Data.Nat.Properties.html#15638" class="Function">ℕ.+-assoc</a> <a id="26292" href="Data.Fin.Properties.html#26042" class="Bound">n</a> <a id="26294" class="Symbol">_</a> <a id="26296" class="Symbol">(</a><a id="26297" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="26301" href="Data.Fin.Properties.html#26053" class="Bound">j</a><a id="26302" class="Symbol">)</a> <a id="26304" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="26308" href="Data.Fin.Properties.html#26042" class="Bound">n</a> <a id="26310" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="26314" href="Data.Fin.Properties.html#26042" class="Bound">n</a> <a id="26316" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="26320" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="26324" href="Data.Fin.Properties.html#26050" class="Bound">i</a> <a id="26326" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="26330" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="26334" href="Data.Fin.Properties.html#26053" class="Bound">j</a>       <a id="26342" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="26345" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="26350" class="Symbol">(λ</a> <a id="26353" href="Data.Fin.Properties.html#26353" class="Bound">z</a> <a id="26355" class="Symbol">→</a> <a id="26357" href="Data.Fin.Properties.html#26353" class="Bound">z</a> <a id="26359" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="26363" href="Data.Fin.Properties.html#26042" class="Bound">n</a> <a id="26365" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="26369" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="26373" href="Data.Fin.Properties.html#26050" class="Bound">i</a> <a id="26375" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="26379" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="26383" href="Data.Fin.Properties.html#26053" class="Bound">j</a><a id="26384" class="Symbol">)</a> <a id="26386" class="Symbol">(</a><a id="26387" href="Data.Nat.Properties.html#22324" class="Function">ℕ.*-identityʳ</a> <a id="26401" href="Data.Fin.Properties.html#26042" class="Bound">n</a><a id="26402" class="Symbol">)</a> <a id="26404" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="26408" href="Data.Fin.Properties.html#26042" class="Bound">n</a> <a id="26410" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="26414" class="Number">1</a> <a id="26416" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="26420" href="Data.Fin.Properties.html#26042" class="Bound">n</a> <a id="26422" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="26426" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="26430" href="Data.Fin.Properties.html#26050" class="Bound">i</a> <a id="26432" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="26436" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="26440" href="Data.Fin.Properties.html#26053" class="Bound">j</a> <a id="26442" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="26445" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="26450" class="Symbol">(</a><a id="26451" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ._+</a> <a id="26456" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="26460" href="Data.Fin.Properties.html#26053" class="Bound">j</a><a id="26461" class="Symbol">)</a> <a id="26463" class="Symbol">(</a><a id="26464" href="Data.Nat.Properties.html#23184" class="Function">ℕ.*-distribˡ-+</a> <a id="26479" href="Data.Fin.Properties.html#26042" class="Bound">n</a> <a id="26481" class="Number">1</a> <a id="26483" class="Symbol">(</a><a id="26484" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="26488" href="Data.Fin.Properties.html#26050" class="Bound">i</a><a id="26489" class="Symbol">)</a> <a id="26491" class="Symbol">)</a> <a id="26493" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="26497" href="Data.Fin.Properties.html#26042" class="Bound">n</a> <a id="26499" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="26503" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="26507" class="Symbol">(</a><a id="26508" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="26512" href="Data.Fin.Properties.html#26050" class="Bound">i</a><a id="26513" class="Symbol">)</a> <a id="26515" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="26519" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="26523" href="Data.Fin.Properties.html#26053" class="Bound">j</a>       <a id="26531" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="26535" class="Keyword">where</a> <a id="26541" class="Keyword">open</a> <a id="26546" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a>

<a id="combine-monoˡ-&lt;"></a><a id="26559" href="Data.Fin.Properties.html#26559" class="Function">combine-monoˡ-&lt;</a> <a id="26575" class="Symbol">:</a> <a id="26577" class="Symbol">∀</a> <a id="26579" class="Symbol">{</a><a id="26580" href="Data.Fin.Properties.html#26580" class="Bound">i</a> <a id="26582" href="Data.Fin.Properties.html#26582" class="Bound">j</a> <a id="26584" class="Symbol">:</a> <a id="26586" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="26590" href="Data.Fin.Properties.html#2999" class="Generalizable">m</a><a id="26591" class="Symbol">}</a> <a id="26593" class="Symbol">(</a><a id="26594" href="Data.Fin.Properties.html#26594" class="Bound">k</a> <a id="26596" href="Data.Fin.Properties.html#26596" class="Bound">l</a> <a id="26598" class="Symbol">:</a> <a id="26600" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="26604" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a><a id="26605" class="Symbol">)</a> <a id="26607" class="Symbol">→</a>
                  <a id="26627" href="Data.Fin.Properties.html#26580" class="Bound">i</a> <a id="26629" href="Data.Fin.Base.html#8072" class="Function Operator">&lt;</a> <a id="26631" href="Data.Fin.Properties.html#26582" class="Bound">j</a> <a id="26633" class="Symbol">→</a> <a id="26635" href="Data.Fin.Base.html#4991" class="Function">combine</a> <a id="26643" href="Data.Fin.Properties.html#26580" class="Bound">i</a> <a id="26645" href="Data.Fin.Properties.html#26594" class="Bound">k</a> <a id="26647" href="Data.Fin.Base.html#8072" class="Function Operator">&lt;</a> <a id="26649" href="Data.Fin.Base.html#4991" class="Function">combine</a> <a id="26657" href="Data.Fin.Properties.html#26582" class="Bound">j</a> <a id="26659" href="Data.Fin.Properties.html#26596" class="Bound">l</a>
<a id="26661" href="Data.Fin.Properties.html#26559" class="Function">combine-monoˡ-&lt;</a> <a id="26677" class="Symbol">{</a><a id="26678" href="Data.Fin.Properties.html#26678" class="Bound">m</a><a id="26679" class="Symbol">}</a> <a id="26681" class="Symbol">{</a><a id="26682" href="Data.Fin.Properties.html#26682" class="Bound">n</a><a id="26683" class="Symbol">}</a> <a id="26685" class="Symbol">{</a><a id="26686" href="Data.Fin.Properties.html#26686" class="Bound">i</a><a id="26687" class="Symbol">}</a> <a id="26689" class="Symbol">{</a><a id="26690" href="Data.Fin.Properties.html#26690" class="Bound">j</a><a id="26691" class="Symbol">}</a> <a id="26693" href="Data.Fin.Properties.html#26693" class="Bound">k</a> <a id="26695" href="Data.Fin.Properties.html#26695" class="Bound">l</a> <a id="26697" href="Data.Fin.Properties.html#26697" class="Bound">i&lt;j</a> <a id="26701" class="Symbol">=</a> <a id="26703" href="Relation.Binary.Reasoning.Syntax.html#3008" class="Function Operator">begin-strict</a>
  <a id="26718" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="26722" class="Symbol">(</a><a id="26723" href="Data.Fin.Base.html#4991" class="Function">combine</a> <a id="26731" href="Data.Fin.Properties.html#26686" class="Bound">i</a> <a id="26733" href="Data.Fin.Properties.html#26693" class="Bound">k</a><a id="26734" class="Symbol">)</a>      <a id="26741" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="26744" href="Data.Fin.Properties.html#25657" class="Function">toℕ-combine</a> <a id="26756" href="Data.Fin.Properties.html#26686" class="Bound">i</a> <a id="26758" href="Data.Fin.Properties.html#26693" class="Bound">k</a> <a id="26760" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="26764" href="Data.Fin.Properties.html#26682" class="Bound">n</a> <a id="26766" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="26770" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="26774" href="Data.Fin.Properties.html#26686" class="Bound">i</a> <a id="26776" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="26780" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="26784" href="Data.Fin.Properties.html#26693" class="Bound">k</a>  <a id="26787" href="Relation.Binary.Reasoning.Syntax.html#5689" class="Function">&lt;⟨</a> <a id="26790" href="Data.Nat.Properties.html#20735" class="Function">ℕ.+-monoʳ-&lt;</a> <a id="26802" class="Symbol">(</a><a id="26803" href="Data.Fin.Properties.html#26682" class="Bound">n</a> <a id="26805" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="26809" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="26813" href="Data.Fin.Properties.html#26686" class="Bound">i</a><a id="26814" class="Symbol">)</a> <a id="26816" class="Symbol">(</a><a id="26817" href="Data.Fin.Properties.html#6604" class="Function">toℕ&lt;n</a> <a id="26823" href="Data.Fin.Properties.html#26693" class="Bound">k</a><a id="26824" class="Symbol">)</a> <a id="26826" href="Relation.Binary.Reasoning.Syntax.html#5689" class="Function">⟩</a>
  <a id="26830" href="Data.Fin.Properties.html#26682" class="Bound">n</a> <a id="26832" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="26836" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="26840" href="Data.Fin.Properties.html#26686" class="Bound">i</a> <a id="26842" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="26846" href="Data.Fin.Properties.html#26682" class="Bound">n</a>      <a id="26853" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="26856" href="Data.Nat.Properties.html#15971" class="Function">ℕ.+-comm</a> <a id="26865" class="Symbol">_</a> <a id="26867" href="Data.Fin.Properties.html#26682" class="Bound">n</a> <a id="26869" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="26873" href="Data.Fin.Properties.html#26682" class="Bound">n</a> <a id="26875" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="26879" href="Data.Fin.Properties.html#26682" class="Bound">n</a> <a id="26881" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="26885" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="26889" href="Data.Fin.Properties.html#26686" class="Bound">i</a>      <a id="26896" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="26899" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="26904" class="Symbol">(</a><a id="26905" href="Data.Fin.Properties.html#26682" class="Bound">n</a> <a id="26907" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+_</a><a id="26911" class="Symbol">)</a> <a id="26913" class="Symbol">(</a><a id="26914" href="Data.Nat.Properties.html#22670" class="Function">ℕ.*-comm</a> <a id="26923" href="Data.Fin.Properties.html#26682" class="Bound">n</a> <a id="26925" class="Symbol">_)</a> <a id="26928" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="26932" href="Data.Fin.Properties.html#26682" class="Bound">n</a> <a id="26934" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="26938" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="26942" href="Data.Fin.Properties.html#26686" class="Bound">i</a> <a id="26944" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="26948" href="Data.Fin.Properties.html#26682" class="Bound">n</a>      <a id="26955" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="26958" href="Data.Nat.Properties.html#22670" class="Function">ℕ.*-comm</a> <a id="26967" class="Symbol">(</a><a id="26968" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="26972" class="Symbol">(</a><a id="26973" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="26977" href="Data.Fin.Properties.html#26686" class="Bound">i</a><a id="26978" class="Symbol">))</a> <a id="26981" href="Data.Fin.Properties.html#26682" class="Bound">n</a> <a id="26983" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="26987" href="Data.Fin.Properties.html#26682" class="Bound">n</a> <a id="26989" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="26993" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="26997" class="Symbol">(</a><a id="26998" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="27002" href="Data.Fin.Properties.html#26686" class="Bound">i</a><a id="27003" class="Symbol">)</a>      <a id="27010" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="27013" href="Data.Nat.Properties.html#28286" class="Function">ℕ.*-monoʳ-≤</a> <a id="27025" href="Data.Fin.Properties.html#26682" class="Bound">n</a> <a id="27027" class="Symbol">(</a><a id="27028" href="Data.Fin.Properties.html#7228" class="Function">toℕ-mono-&lt;</a> <a id="27039" href="Data.Fin.Properties.html#26697" class="Bound">i&lt;j</a><a id="27042" class="Symbol">)</a> <a id="27044" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
  <a id="27048" href="Data.Fin.Properties.html#26682" class="Bound">n</a> <a id="27050" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="27054" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="27058" href="Data.Fin.Properties.html#26690" class="Bound">j</a>            <a id="27071" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="27074" href="Data.Nat.Properties.html#19507" class="Function">ℕ.m≤m+n</a> <a id="27082" class="Symbol">(</a><a id="27083" href="Data.Fin.Properties.html#26682" class="Bound">n</a> <a id="27085" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="27089" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="27093" href="Data.Fin.Properties.html#26690" class="Bound">j</a><a id="27094" class="Symbol">)</a> <a id="27096" class="Symbol">(</a><a id="27097" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="27101" href="Data.Fin.Properties.html#26695" class="Bound">l</a><a id="27102" class="Symbol">)</a> <a id="27104" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
  <a id="27108" href="Data.Fin.Properties.html#26682" class="Bound">n</a> <a id="27110" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="27114" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="27118" href="Data.Fin.Properties.html#26690" class="Bound">j</a> <a id="27120" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="27124" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="27128" href="Data.Fin.Properties.html#26695" class="Bound">l</a>  <a id="27131" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="27134" href="Data.Fin.Properties.html#25657" class="Function">toℕ-combine</a> <a id="27146" href="Data.Fin.Properties.html#26690" class="Bound">j</a> <a id="27148" href="Data.Fin.Properties.html#26695" class="Bound">l</a> <a id="27150" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="27154" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="27158" class="Symbol">(</a><a id="27159" href="Data.Fin.Base.html#4991" class="Function">combine</a> <a id="27167" href="Data.Fin.Properties.html#26690" class="Bound">j</a> <a id="27169" href="Data.Fin.Properties.html#26695" class="Bound">l</a><a id="27170" class="Symbol">)</a>      <a id="27177" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="27181" class="Keyword">where</a> <a id="27187" class="Keyword">open</a> <a id="27192" href="Data.Nat.Properties.html#15021" class="Module">ℕ.≤-Reasoning</a>

<a id="combine-injectiveˡ"></a><a id="27207" href="Data.Fin.Properties.html#27207" class="Function">combine-injectiveˡ</a> <a id="27226" class="Symbol">:</a> <a id="27228" class="Symbol">∀</a> <a id="27230" class="Symbol">(</a><a id="27231" href="Data.Fin.Properties.html#27231" class="Bound">i</a> <a id="27233" class="Symbol">:</a> <a id="27235" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="27239" href="Data.Fin.Properties.html#2999" class="Generalizable">m</a><a id="27240" class="Symbol">)</a> <a id="27242" class="Symbol">(</a><a id="27243" href="Data.Fin.Properties.html#27243" class="Bound">j</a> <a id="27245" class="Symbol">:</a> <a id="27247" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="27251" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a><a id="27252" class="Symbol">)</a> <a id="27254" class="Symbol">(</a><a id="27255" href="Data.Fin.Properties.html#27255" class="Bound">k</a> <a id="27257" class="Symbol">:</a> <a id="27259" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="27263" href="Data.Fin.Properties.html#2999" class="Generalizable">m</a><a id="27264" class="Symbol">)</a> <a id="27266" class="Symbol">(</a><a id="27267" href="Data.Fin.Properties.html#27267" class="Bound">l</a> <a id="27269" class="Symbol">:</a> <a id="27271" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="27275" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a><a id="27276" class="Symbol">)</a> <a id="27278" class="Symbol">→</a>
                     <a id="27301" href="Data.Fin.Base.html#4991" class="Function">combine</a> <a id="27309" href="Data.Fin.Properties.html#27231" class="Bound">i</a> <a id="27311" href="Data.Fin.Properties.html#27243" class="Bound">j</a> <a id="27313" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="27315" href="Data.Fin.Base.html#4991" class="Function">combine</a> <a id="27323" href="Data.Fin.Properties.html#27255" class="Bound">k</a> <a id="27325" href="Data.Fin.Properties.html#27267" class="Bound">l</a> <a id="27327" class="Symbol">→</a> <a id="27329" href="Data.Fin.Properties.html#27231" class="Bound">i</a> <a id="27331" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="27333" href="Data.Fin.Properties.html#27255" class="Bound">k</a>
<a id="27335" href="Data.Fin.Properties.html#27207" class="Function">combine-injectiveˡ</a> <a id="27354" href="Data.Fin.Properties.html#27354" class="Bound">i</a> <a id="27356" href="Data.Fin.Properties.html#27356" class="Bound">j</a> <a id="27358" href="Data.Fin.Properties.html#27358" class="Bound">k</a> <a id="27360" href="Data.Fin.Properties.html#27360" class="Bound">l</a> <a id="27362" href="Data.Fin.Properties.html#27362" class="Bound">cᵢⱼ≡cₖₗ</a> <a id="27370" class="Keyword">with</a> <a id="27375" href="Data.Fin.Properties.html#13386" class="Function">&lt;-cmp</a> <a id="27381" href="Data.Fin.Properties.html#27354" class="Bound">i</a> <a id="27383" href="Data.Fin.Properties.html#27358" class="Bound">k</a>
<a id="27385" class="Symbol">...</a> <a id="27389" class="Symbol">|</a> <a id="27391" href="Relation.Binary.Definitions.html#3031" class="InductiveConstructor">tri&lt;</a> <a id="27396" href="Data.Fin.Properties.html#27396" class="Bound">i&lt;k</a> <a id="27400" class="Symbol">_</a> <a id="27402" class="Symbol">_</a> <a id="27404" class="Symbol">=</a> <a id="27406" href="Relation.Nullary.Negation.Core.html#1860" class="Function">contradiction</a> <a id="27420" class="Bound">cᵢⱼ≡cₖₗ</a> <a id="27428" class="Symbol">(</a><a id="27429" href="Data.Fin.Properties.html#15114" class="Function">&lt;⇒≢</a> <a id="27433" class="Symbol">(</a><a id="27434" href="Data.Fin.Properties.html#26559" class="Function">combine-monoˡ-&lt;</a> <a id="27450" class="Bound">j</a> <a id="27452" class="Bound">l</a> <a id="27454" href="Data.Fin.Properties.html#27396" class="Bound">i&lt;k</a><a id="27457" class="Symbol">))</a>
<a id="27460" class="Symbol">...</a> <a id="27464" class="Symbol">|</a> <a id="27466" href="Relation.Binary.Definitions.html#3085" class="InductiveConstructor">tri≈</a> <a id="27471" class="Symbol">_</a> <a id="27473" href="Data.Fin.Properties.html#27473" class="Bound">i≡k</a> <a id="27477" class="Symbol">_</a> <a id="27479" class="Symbol">=</a> <a id="27481" href="Data.Fin.Properties.html#27473" class="Bound">i≡k</a>
<a id="27485" class="Symbol">...</a> <a id="27489" class="Symbol">|</a> <a id="27491" href="Relation.Binary.Definitions.html#3139" class="InductiveConstructor">tri&gt;</a> <a id="27496" class="Symbol">_</a> <a id="27498" class="Symbol">_</a> <a id="27500" href="Data.Fin.Properties.html#27500" class="Bound">i&gt;k</a> <a id="27504" class="Symbol">=</a> <a id="27506" href="Relation.Nullary.Negation.Core.html#1860" class="Function">contradiction</a> <a id="27520" class="Symbol">(</a><a id="27521" href="Relation.Binary.PropositionalEquality.Core.html#2099" class="Function">sym</a> <a id="27525" class="Bound">cᵢⱼ≡cₖₗ</a><a id="27532" class="Symbol">)</a> <a id="27534" class="Symbol">(</a><a id="27535" href="Data.Fin.Properties.html#15114" class="Function">&lt;⇒≢</a> <a id="27539" class="Symbol">(</a><a id="27540" href="Data.Fin.Properties.html#26559" class="Function">combine-monoˡ-&lt;</a> <a id="27556" class="Bound">l</a> <a id="27558" class="Bound">j</a> <a id="27560" href="Data.Fin.Properties.html#27500" class="Bound">i&gt;k</a><a id="27563" class="Symbol">))</a>

<a id="combine-injectiveʳ"></a><a id="27567" href="Data.Fin.Properties.html#27567" class="Function">combine-injectiveʳ</a> <a id="27586" class="Symbol">:</a> <a id="27588" class="Symbol">∀</a> <a id="27590" class="Symbol">(</a><a id="27591" href="Data.Fin.Properties.html#27591" class="Bound">i</a> <a id="27593" class="Symbol">:</a> <a id="27595" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="27599" href="Data.Fin.Properties.html#2999" class="Generalizable">m</a><a id="27600" class="Symbol">)</a> <a id="27602" class="Symbol">(</a><a id="27603" href="Data.Fin.Properties.html#27603" class="Bound">j</a> <a id="27605" class="Symbol">:</a> <a id="27607" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="27611" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a><a id="27612" class="Symbol">)</a> <a id="27614" class="Symbol">(</a><a id="27615" href="Data.Fin.Properties.html#27615" class="Bound">k</a> <a id="27617" class="Symbol">:</a> <a id="27619" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="27623" href="Data.Fin.Properties.html#2999" class="Generalizable">m</a><a id="27624" class="Symbol">)</a> <a id="27626" class="Symbol">(</a><a id="27627" href="Data.Fin.Properties.html#27627" class="Bound">l</a> <a id="27629" class="Symbol">:</a> <a id="27631" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="27635" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a><a id="27636" class="Symbol">)</a> <a id="27638" class="Symbol">→</a>
                     <a id="27661" href="Data.Fin.Base.html#4991" class="Function">combine</a> <a id="27669" href="Data.Fin.Properties.html#27591" class="Bound">i</a> <a id="27671" href="Data.Fin.Properties.html#27603" class="Bound">j</a> <a id="27673" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="27675" href="Data.Fin.Base.html#4991" class="Function">combine</a> <a id="27683" href="Data.Fin.Properties.html#27615" class="Bound">k</a> <a id="27685" href="Data.Fin.Properties.html#27627" class="Bound">l</a> <a id="27687" class="Symbol">→</a> <a id="27689" href="Data.Fin.Properties.html#27603" class="Bound">j</a> <a id="27691" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="27693" href="Data.Fin.Properties.html#27627" class="Bound">l</a>
<a id="27695" href="Data.Fin.Properties.html#27567" class="Function">combine-injectiveʳ</a> <a id="27714" class="Symbol">{</a><a id="27715" href="Data.Fin.Properties.html#27715" class="Bound">m</a><a id="27716" class="Symbol">}</a> <a id="27718" class="Symbol">{</a><a id="27719" href="Data.Fin.Properties.html#27719" class="Bound">n</a><a id="27720" class="Symbol">}</a> <a id="27722" href="Data.Fin.Properties.html#27722" class="Bound">i</a> <a id="27724" href="Data.Fin.Properties.html#27724" class="Bound">j</a> <a id="27726" href="Data.Fin.Properties.html#27726" class="Bound">k</a> <a id="27728" href="Data.Fin.Properties.html#27728" class="Bound">l</a> <a id="27730" href="Data.Fin.Properties.html#27730" class="Bound">cᵢⱼ≡cₖₗ</a>
  <a id="27740" class="Keyword">with</a> <a id="27745" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> ← <a id="27752" href="Data.Fin.Properties.html#27207" class="Function">combine-injectiveˡ</a> <a id="27771" href="Data.Fin.Properties.html#27722" class="Bound">i</a> <a id="27773" href="Data.Fin.Properties.html#27724" class="Bound">j</a> <a id="27775" href="Data.Fin.Properties.html#27726" class="Bound">k</a> <a id="27777" href="Data.Fin.Properties.html#27728" class="Bound">l</a> <a id="27779" href="Data.Fin.Properties.html#27730" class="Bound">cᵢⱼ≡cₖₗ</a>
  <a id="27789" class="Symbol">=</a> <a id="27791" href="Data.Fin.Properties.html#5105" class="Function">toℕ-injective</a> <a id="27805" class="Symbol">(</a><a id="27806" href="Data.Nat.Properties.html#16180" class="Function">ℕ.+-cancelˡ-≡</a> <a id="27820" class="Symbol">(</a><a id="27821" href="Data.Fin.Properties.html#27719" class="Bound">n</a> <a id="27823" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="27827" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="27831" href="Data.Fin.Properties.html#27722" class="Bound">i</a><a id="27832" class="Symbol">)</a> <a id="27834" class="Symbol">_</a> <a id="27836" class="Symbol">_</a> <a id="27838" class="Symbol">(</a><a id="27839" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="27847" href="Data.Fin.Properties.html#27719" class="Bound">n</a> <a id="27849" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="27853" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="27857" href="Data.Fin.Properties.html#27722" class="Bound">i</a> <a id="27859" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="27863" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="27867" href="Data.Fin.Properties.html#27724" class="Bound">j</a> <a id="27869" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="27872" href="Data.Fin.Properties.html#25657" class="Function">toℕ-combine</a> <a id="27884" href="Data.Fin.Properties.html#27722" class="Bound">i</a> <a id="27886" href="Data.Fin.Properties.html#27724" class="Bound">j</a> <a id="27888" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="27892" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="27896" class="Symbol">(</a><a id="27897" href="Data.Fin.Base.html#4991" class="Function">combine</a> <a id="27905" href="Data.Fin.Properties.html#27722" class="Bound">i</a> <a id="27907" href="Data.Fin.Properties.html#27724" class="Bound">j</a><a id="27908" class="Symbol">)</a>     <a id="27914" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="27917" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="27922" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="27926" href="Data.Fin.Properties.html#27730" class="Bound">cᵢⱼ≡cₖₗ</a> <a id="27934" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="27938" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="27942" class="Symbol">(</a><a id="27943" href="Data.Fin.Base.html#4991" class="Function">combine</a> <a id="27951" href="Data.Fin.Properties.html#27722" class="Bound">i</a> <a id="27953" href="Data.Fin.Properties.html#27728" class="Bound">l</a><a id="27954" class="Symbol">)</a>     <a id="27960" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="27963" href="Data.Fin.Properties.html#25657" class="Function">toℕ-combine</a> <a id="27975" href="Data.Fin.Properties.html#27722" class="Bound">i</a> <a id="27977" href="Data.Fin.Properties.html#27728" class="Bound">l</a> <a id="27979" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="27983" href="Data.Fin.Properties.html#27719" class="Bound">n</a> <a id="27985" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="27989" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="27993" href="Data.Fin.Properties.html#27722" class="Bound">i</a> <a id="27995" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="27999" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="28003" href="Data.Fin.Properties.html#27728" class="Bound">l</a> <a id="28005" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a><a id="28006" class="Symbol">))</a>
  <a id="28011" class="Keyword">where</a> <a id="28017" class="Keyword">open</a> <a id="28022" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a>

<a id="combine-injective"></a><a id="28035" href="Data.Fin.Properties.html#28035" class="Function">combine-injective</a> <a id="28053" class="Symbol">:</a> <a id="28055" class="Symbol">∀</a> <a id="28057" class="Symbol">(</a><a id="28058" href="Data.Fin.Properties.html#28058" class="Bound">i</a> <a id="28060" class="Symbol">:</a> <a id="28062" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="28066" href="Data.Fin.Properties.html#2999" class="Generalizable">m</a><a id="28067" class="Symbol">)</a> <a id="28069" class="Symbol">(</a><a id="28070" href="Data.Fin.Properties.html#28070" class="Bound">j</a> <a id="28072" class="Symbol">:</a> <a id="28074" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="28078" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a><a id="28079" class="Symbol">)</a> <a id="28081" class="Symbol">(</a><a id="28082" href="Data.Fin.Properties.html#28082" class="Bound">k</a> <a id="28084" class="Symbol">:</a> <a id="28086" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="28090" href="Data.Fin.Properties.html#2999" class="Generalizable">m</a><a id="28091" class="Symbol">)</a> <a id="28093" class="Symbol">(</a><a id="28094" href="Data.Fin.Properties.html#28094" class="Bound">l</a> <a id="28096" class="Symbol">:</a> <a id="28098" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="28102" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a><a id="28103" class="Symbol">)</a> <a id="28105" class="Symbol">→</a>
                    <a id="28127" href="Data.Fin.Base.html#4991" class="Function">combine</a> <a id="28135" href="Data.Fin.Properties.html#28058" class="Bound">i</a> <a id="28137" href="Data.Fin.Properties.html#28070" class="Bound">j</a> <a id="28139" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="28141" href="Data.Fin.Base.html#4991" class="Function">combine</a> <a id="28149" href="Data.Fin.Properties.html#28082" class="Bound">k</a> <a id="28151" href="Data.Fin.Properties.html#28094" class="Bound">l</a> <a id="28153" class="Symbol">→</a> <a id="28155" href="Data.Fin.Properties.html#28058" class="Bound">i</a> <a id="28157" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="28159" href="Data.Fin.Properties.html#28082" class="Bound">k</a> <a id="28161" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="28163" href="Data.Fin.Properties.html#28070" class="Bound">j</a> <a id="28165" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="28167" href="Data.Fin.Properties.html#28094" class="Bound">l</a>
<a id="28169" href="Data.Fin.Properties.html#28035" class="Function">combine-injective</a> <a id="28187" href="Data.Fin.Properties.html#28187" class="Bound">i</a> <a id="28189" href="Data.Fin.Properties.html#28189" class="Bound">j</a> <a id="28191" href="Data.Fin.Properties.html#28191" class="Bound">k</a> <a id="28193" href="Data.Fin.Properties.html#28193" class="Bound">l</a> <a id="28195" href="Data.Fin.Properties.html#28195" class="Bound">cᵢⱼ≡cₖₗ</a> <a id="28203" class="Symbol">=</a>
  <a id="28207" href="Data.Fin.Properties.html#27207" class="Function">combine-injectiveˡ</a> <a id="28226" href="Data.Fin.Properties.html#28187" class="Bound">i</a> <a id="28228" href="Data.Fin.Properties.html#28189" class="Bound">j</a> <a id="28230" href="Data.Fin.Properties.html#28191" class="Bound">k</a> <a id="28232" href="Data.Fin.Properties.html#28193" class="Bound">l</a> <a id="28234" href="Data.Fin.Properties.html#28195" class="Bound">cᵢⱼ≡cₖₗ</a> <a id="28242" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
  <a id="28246" href="Data.Fin.Properties.html#27567" class="Function">combine-injectiveʳ</a> <a id="28265" href="Data.Fin.Properties.html#28187" class="Bound">i</a> <a id="28267" href="Data.Fin.Properties.html#28189" class="Bound">j</a> <a id="28269" href="Data.Fin.Properties.html#28191" class="Bound">k</a> <a id="28271" href="Data.Fin.Properties.html#28193" class="Bound">l</a> <a id="28273" href="Data.Fin.Properties.html#28195" class="Bound">cᵢⱼ≡cₖₗ</a>

<a id="combine-surjective"></a><a id="28282" href="Data.Fin.Properties.html#28282" class="Function">combine-surjective</a> <a id="28301" class="Symbol">:</a> <a id="28303" class="Symbol">∀</a> <a id="28305" class="Symbol">(</a><a id="28306" href="Data.Fin.Properties.html#28306" class="Bound">i</a> <a id="28308" class="Symbol">:</a> <a id="28310" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="28314" class="Symbol">(</a><a id="28315" href="Data.Fin.Properties.html#2999" class="Generalizable">m</a> <a id="28317" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="28321" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a><a id="28322" class="Symbol">))</a> <a id="28325" class="Symbol">→</a> <a id="28327" href="Data.Product.Base.html#907" class="Function">∃₂</a> <a id="28330" class="Symbol">λ</a> <a id="28332" href="Data.Fin.Properties.html#28332" class="Bound">j</a> <a id="28334" href="Data.Fin.Properties.html#28334" class="Bound">k</a> <a id="28336" class="Symbol">→</a> <a id="28338" href="Data.Fin.Base.html#4991" class="Function">combine</a> <a id="28346" href="Data.Fin.Properties.html#28332" class="Bound">j</a> <a id="28348" href="Data.Fin.Properties.html#28334" class="Bound">k</a> <a id="28350" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="28352" href="Data.Fin.Properties.html#28306" class="Bound">i</a>
<a id="28354" href="Data.Fin.Properties.html#28282" class="Function">combine-surjective</a> <a id="28373" class="Symbol">{</a><a id="28374" href="Data.Fin.Properties.html#28374" class="Bound">m</a><a id="28375" class="Symbol">}</a> <a id="28377" class="Symbol">{</a><a id="28378" href="Data.Fin.Properties.html#28378" class="Bound">n</a><a id="28379" class="Symbol">}</a> <a id="28381" href="Data.Fin.Properties.html#28381" class="Bound">i</a> <a id="28383" class="Keyword">with</a> <a id="28388" href="Data.Fin.Properties.html#28388" class="Bound">j</a> <a id="28390" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="28392" href="Data.Fin.Properties.html#28392" class="Bound">k</a> ← <a id="28396" href="Data.Fin.Base.html#4733" class="Function">remQuot</a> <a id="28404" class="Symbol">{</a><a id="28405" href="Data.Fin.Properties.html#28374" class="Bound">m</a><a id="28406" class="Symbol">}</a> <a id="28408" href="Data.Fin.Properties.html#28378" class="Bound">n</a> <a id="28410" href="Data.Fin.Properties.html#28381" class="Bound">i</a> <a id="28412" class="Keyword">in</a> <a id="28415" class="Argument">eq</a>
  <a id="28420" class="Symbol">=</a> <a id="28422" href="Data.Fin.Properties.html#28388" class="Bound">j</a> <a id="28424" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="28426" href="Data.Fin.Properties.html#28392" class="Bound">k</a> <a id="28428" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="28430" class="Symbol">(</a><a id="28431" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="28439" href="Data.Fin.Base.html#4991" class="Function">combine</a> <a id="28447" href="Data.Fin.Properties.html#28388" class="Bound">j</a> <a id="28449" href="Data.Fin.Properties.html#28392" class="Bound">k</a>                       <a id="28473" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="28476" href="Data.Product.Base.html#3243" class="Function">uncurry</a> <a id="28484" class="Symbol">(</a><a id="28485" href="Relation.Binary.PropositionalEquality.Core.html#1782" class="Function">cong₂</a> <a id="28491" href="Data.Fin.Base.html#4991" class="Function">combine</a><a id="28498" class="Symbol">)</a> <a id="28500" class="Symbol">(</a><a id="28501" href="Data.Product.Properties.html#1960" class="Function">,-injective</a> <a id="28513" href="Data.Fin.Properties.html#28415" class="Bound">eq</a><a id="28515" class="Symbol">)</a> <a id="28517" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="28521" href="Data.Product.Base.html#3243" class="Function">uncurry</a> <a id="28529" href="Data.Fin.Base.html#4991" class="Function">combine</a> <a id="28537" class="Symbol">(</a><a id="28538" href="Data.Fin.Base.html#4733" class="Function">remQuot</a> <a id="28546" class="Symbol">{</a><a id="28547" href="Data.Fin.Properties.html#28374" class="Bound">m</a><a id="28548" class="Symbol">}</a> <a id="28550" href="Data.Fin.Properties.html#28378" class="Bound">n</a> <a id="28552" href="Data.Fin.Properties.html#28381" class="Bound">i</a><a id="28553" class="Symbol">)</a> <a id="28555" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="28558" href="Data.Fin.Properties.html#24980" class="Function">combine-remQuot</a> <a id="28574" class="Symbol">{</a><a id="28575" href="Data.Fin.Properties.html#28374" class="Bound">m</a><a id="28576" class="Symbol">}</a> <a id="28578" href="Data.Fin.Properties.html#28378" class="Bound">n</a> <a id="28580" href="Data.Fin.Properties.html#28381" class="Bound">i</a> <a id="28582" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="28586" href="Data.Fin.Properties.html#28381" class="Bound">i</a>                                 <a id="28620" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a><a id="28621" class="Symbol">)</a>
  <a id="28625" class="Keyword">where</a> <a id="28631" class="Keyword">open</a> <a id="28636" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a>

<a id="28649" class="Comment">------------------------------------------------------------------------</a>
<a id="28722" class="Comment">-- Bundles</a>

<a id="*↔×"></a><a id="28734" href="Data.Fin.Properties.html#28734" class="Function">*↔×</a> <a id="28738" class="Symbol">:</a> <a id="28740" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="28744" class="Symbol">(</a><a id="28745" href="Data.Fin.Properties.html#2999" class="Generalizable">m</a> <a id="28747" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="28751" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a><a id="28752" class="Symbol">)</a> <a id="28754" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="28756" class="Symbol">(</a><a id="28757" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="28761" href="Data.Fin.Properties.html#2999" class="Generalizable">m</a> <a id="28763" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="28765" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="28769" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a><a id="28770" class="Symbol">)</a>
<a id="28772" href="Data.Fin.Properties.html#28734" class="Function">*↔×</a> <a id="28776" class="Symbol">{</a><a id="28777" href="Data.Fin.Properties.html#28777" class="Bound">m</a><a id="28778" class="Symbol">}</a> <a id="28780" class="Symbol">{</a><a id="28781" href="Data.Fin.Properties.html#28781" class="Bound">n</a><a id="28782" class="Symbol">}</a> <a id="28784" class="Symbol">=</a> <a id="28786" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="28792" class="Symbol">(</a><a id="28793" href="Data.Fin.Base.html#4733" class="Function">remQuot</a> <a id="28801" class="Symbol">{</a><a id="28802" href="Data.Fin.Properties.html#28777" class="Bound">m</a><a id="28803" class="Symbol">}</a> <a id="28805" href="Data.Fin.Properties.html#28781" class="Bound">n</a><a id="28806" class="Symbol">)</a> <a id="28808" class="Symbol">(</a><a id="28809" href="Data.Product.Base.html#3243" class="Function">uncurry</a> <a id="28817" href="Data.Fin.Base.html#4991" class="Function">combine</a><a id="28824" class="Symbol">)</a>
  <a id="28828" class="Symbol">(</a><a id="28829" href="Data.Product.Base.html#3243" class="Function">uncurry</a> <a id="28837" href="Data.Fin.Properties.html#24690" class="Function">remQuot-combine</a><a id="28852" class="Symbol">)</a>
  <a id="28856" class="Symbol">(</a><a id="28857" href="Data.Fin.Properties.html#24980" class="Function">combine-remQuot</a> <a id="28873" class="Symbol">{</a><a id="28874" href="Data.Fin.Properties.html#28777" class="Bound">m</a><a id="28875" class="Symbol">}</a> <a id="28877" href="Data.Fin.Properties.html#28781" class="Bound">n</a><a id="28878" class="Symbol">)</a>

<a id="28881" class="Comment">------------------------------------------------------------------------</a>
<a id="28954" class="Comment">-- fin→fun</a>
<a id="28965" class="Comment">------------------------------------------------------------------------</a>

<a id="funToFin-finToFin"></a><a id="29039" href="Data.Fin.Properties.html#29039" class="Function">funToFin-finToFin</a> <a id="29057" class="Symbol">:</a> <a id="29059" href="Data.Fin.Base.html#5378" class="Function">funToFin</a> <a id="29068" class="Symbol">{</a><a id="29069" href="Data.Fin.Properties.html#2999" class="Generalizable">m</a><a id="29070" class="Symbol">}</a> <a id="29072" class="Symbol">{</a><a id="29073" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a><a id="29074" class="Symbol">}</a> <a id="29076" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="29078" href="Data.Fin.Base.html#5179" class="Function">finToFun</a> <a id="29087" href="Relation.Binary.PropositionalEquality.Core.html#1218" class="Function Operator">≗</a> <a id="29089" href="Function.Base.html#704" class="Function">id</a>
<a id="29092" href="Data.Fin.Properties.html#29039" class="Function">funToFin-finToFin</a> <a id="29110" class="Symbol">{</a><a id="29111" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="29115" class="Symbol">}</a>  <a id="29118" class="Symbol">{</a><a id="29119" href="Data.Fin.Properties.html#29119" class="Bound">n</a><a id="29120" class="Symbol">}</a> <a id="29122" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a> <a id="29127" class="Symbol">=</a> <a id="29129" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="29134" href="Data.Fin.Properties.html#29039" class="Function">funToFin-finToFin</a> <a id="29152" class="Symbol">{</a><a id="29153" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="29157" href="Data.Fin.Properties.html#29157" class="Bound">m</a><a id="29158" class="Symbol">}</a> <a id="29160" class="Symbol">{</a><a id="29161" href="Data.Fin.Properties.html#29161" class="Bound">n</a><a id="29162" class="Symbol">}</a> <a id="29164" href="Data.Fin.Properties.html#29164" class="Bound">k</a>    <a id="29169" class="Symbol">=</a>
  <a id="29173" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="29183" href="Data.Fin.Base.html#4991" class="Function">combine</a> <a id="29191" class="Symbol">(</a><a id="29192" href="Data.Fin.Base.html#5179" class="Function">finToFun</a> <a id="29201" class="Symbol">{</a><a id="29202" href="Data.Fin.Properties.html#29161" class="Bound">n</a><a id="29203" class="Symbol">}</a> <a id="29205" class="Symbol">{</a><a id="29206" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="29210" href="Data.Fin.Properties.html#29157" class="Bound">m</a><a id="29211" class="Symbol">}</a> <a id="29213" href="Data.Fin.Properties.html#29164" class="Bound">k</a> <a id="29215" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a><a id="29219" class="Symbol">)</a> <a id="29221" class="Symbol">(</a><a id="29222" href="Data.Fin.Base.html#5378" class="Function">funToFin</a> <a id="29231" class="Symbol">(</a><a id="29232" href="Data.Fin.Base.html#5179" class="Function">finToFun</a> <a id="29241" class="Symbol">{</a><a id="29242" href="Data.Fin.Properties.html#29161" class="Bound">n</a><a id="29243" class="Symbol">}</a> <a id="29245" class="Symbol">{</a><a id="29246" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="29250" href="Data.Fin.Properties.html#29157" class="Bound">m</a><a id="29251" class="Symbol">}</a> <a id="29253" href="Data.Fin.Properties.html#29164" class="Bound">k</a> <a id="29255" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="29257" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a><a id="29260" class="Symbol">))</a>
  <a id="29265" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
    <a id="29273" href="Data.Fin.Base.html#4991" class="Function">combine</a> <a id="29281" class="Symbol">(</a><a id="29282" href="Data.Fin.Base.html#4817" class="Function">quotient</a> <a id="29291" class="Symbol">{</a><a id="29292" href="Data.Fin.Properties.html#29161" class="Bound">n</a><a id="29293" class="Symbol">}</a> <a id="29295" class="Symbol">(</a><a id="29296" href="Data.Fin.Properties.html#29161" class="Bound">n</a> <a id="29298" href="Data.Nat.Base.html#6548" class="Function Operator">^</a> <a id="29300" href="Data.Fin.Properties.html#29157" class="Bound">m</a><a id="29301" class="Symbol">)</a> <a id="29303" href="Data.Fin.Properties.html#29164" class="Bound">k</a><a id="29304" class="Symbol">)</a>
      <a id="29312" class="Symbol">(</a><a id="29313" href="Data.Fin.Base.html#5378" class="Function">funToFin</a> <a id="29322" class="Symbol">(</a><a id="29323" href="Data.Fin.Base.html#5179" class="Function">finToFun</a> <a id="29332" class="Symbol">{</a><a id="29333" href="Data.Fin.Properties.html#29161" class="Bound">n</a><a id="29334" class="Symbol">}</a> <a id="29336" class="Symbol">{</a><a id="29337" href="Data.Fin.Properties.html#29157" class="Bound">m</a><a id="29338" class="Symbol">}</a> <a id="29340" class="Symbol">(</a><a id="29341" href="Data.Fin.Base.html#4888" class="Function">remainder</a> <a id="29351" class="Symbol">{</a><a id="29352" href="Data.Fin.Properties.html#29161" class="Bound">n</a><a id="29353" class="Symbol">}</a> <a id="29355" class="Symbol">(</a><a id="29356" href="Data.Fin.Properties.html#29161" class="Bound">n</a> <a id="29358" href="Data.Nat.Base.html#6548" class="Function Operator">^</a> <a id="29360" href="Data.Fin.Properties.html#29157" class="Bound">m</a><a id="29361" class="Symbol">)</a> <a id="29363" href="Data.Fin.Properties.html#29164" class="Bound">k</a><a id="29364" class="Symbol">)))</a>
  <a id="29370" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="29373" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="29378" class="Symbol">(</a><a id="29379" href="Data.Fin.Base.html#4991" class="Function">combine</a> <a id="29387" class="Symbol">(</a><a id="29388" href="Data.Fin.Base.html#4817" class="Function">quotient</a> <a id="29397" class="Symbol">{</a><a id="29398" href="Data.Fin.Properties.html#29161" class="Bound">n</a><a id="29399" class="Symbol">}</a> <a id="29401" class="Symbol">(</a><a id="29402" href="Data.Fin.Properties.html#29161" class="Bound">n</a> <a id="29404" href="Data.Nat.Base.html#6548" class="Function Operator">^</a> <a id="29406" href="Data.Fin.Properties.html#29157" class="Bound">m</a><a id="29407" class="Symbol">)</a> <a id="29409" href="Data.Fin.Properties.html#29164" class="Bound">k</a><a id="29410" class="Symbol">))</a>
       <a id="29420" class="Symbol">(</a><a id="29421" href="Data.Fin.Properties.html#29039" class="Function">funToFin-finToFin</a> <a id="29439" class="Symbol">{</a><a id="29440" href="Data.Fin.Properties.html#29157" class="Bound">m</a><a id="29441" class="Symbol">}</a> <a id="29443" class="Symbol">(</a><a id="29444" href="Data.Fin.Base.html#4888" class="Function">remainder</a> <a id="29454" class="Symbol">{</a><a id="29455" href="Data.Fin.Properties.html#29161" class="Bound">n</a><a id="29456" class="Symbol">}</a> <a id="29458" class="Symbol">(</a><a id="29459" href="Data.Fin.Properties.html#29161" class="Bound">n</a> <a id="29461" href="Data.Nat.Base.html#6548" class="Function Operator">^</a> <a id="29463" href="Data.Fin.Properties.html#29157" class="Bound">m</a><a id="29464" class="Symbol">)</a> <a id="29466" href="Data.Fin.Properties.html#29164" class="Bound">k</a><a id="29467" class="Symbol">))</a> <a id="29470" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="29476" href="Data.Fin.Base.html#4991" class="Function">combine</a> <a id="29484" class="Symbol">(</a><a id="29485" href="Data.Fin.Base.html#4817" class="Function">quotient</a> <a id="29494" class="Symbol">{</a><a id="29495" href="Data.Fin.Properties.html#29161" class="Bound">n</a><a id="29496" class="Symbol">}</a> <a id="29498" class="Symbol">(</a><a id="29499" href="Data.Fin.Properties.html#29161" class="Bound">n</a> <a id="29501" href="Data.Nat.Base.html#6548" class="Function Operator">^</a> <a id="29503" href="Data.Fin.Properties.html#29157" class="Bound">m</a><a id="29504" class="Symbol">)</a> <a id="29506" href="Data.Fin.Properties.html#29164" class="Bound">k</a><a id="29507" class="Symbol">)</a> <a id="29509" class="Symbol">(</a><a id="29510" href="Data.Fin.Base.html#4888" class="Function">remainder</a> <a id="29520" class="Symbol">{</a><a id="29521" href="Data.Fin.Properties.html#29161" class="Bound">n</a><a id="29522" class="Symbol">}</a> <a id="29524" class="Symbol">(</a><a id="29525" href="Data.Fin.Properties.html#29161" class="Bound">n</a> <a id="29527" href="Data.Nat.Base.html#6548" class="Function Operator">^</a> <a id="29529" href="Data.Fin.Properties.html#29157" class="Bound">m</a><a id="29530" class="Symbol">)</a> <a id="29532" href="Data.Fin.Properties.html#29164" class="Bound">k</a><a id="29533" class="Symbol">)</a>
  <a id="29537" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
    <a id="29545" href="Data.Product.Base.html#3243" class="Function">uncurry</a> <a id="29553" href="Data.Fin.Base.html#4991" class="Function">combine</a> <a id="29561" class="Symbol">(</a><a id="29562" href="Data.Fin.Base.html#4733" class="Function">remQuot</a> <a id="29570" class="Symbol">{</a><a id="29571" href="Data.Fin.Properties.html#29161" class="Bound">n</a><a id="29572" class="Symbol">}</a> <a id="29574" class="Symbol">(</a><a id="29575" href="Data.Fin.Properties.html#29161" class="Bound">n</a> <a id="29577" href="Data.Nat.Base.html#6548" class="Function Operator">^</a> <a id="29579" href="Data.Fin.Properties.html#29157" class="Bound">m</a><a id="29580" class="Symbol">)</a> <a id="29582" href="Data.Fin.Properties.html#29164" class="Bound">k</a><a id="29583" class="Symbol">)</a>
  <a id="29587" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="29590" href="Data.Fin.Properties.html#24980" class="Function">combine-remQuot</a> <a id="29606" class="Symbol">{</a><a id="29607" class="Argument">n</a> <a id="29609" class="Symbol">=</a> <a id="29611" href="Data.Fin.Properties.html#29161" class="Bound">n</a><a id="29612" class="Symbol">}</a> <a id="29614" class="Symbol">(</a><a id="29615" href="Data.Fin.Properties.html#29161" class="Bound">n</a> <a id="29617" href="Data.Nat.Base.html#6548" class="Function Operator">^</a> <a id="29619" href="Data.Fin.Properties.html#29157" class="Bound">m</a><a id="29620" class="Symbol">)</a> <a id="29622" href="Data.Fin.Properties.html#29164" class="Bound">k</a> <a id="29624" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="29630" href="Data.Fin.Properties.html#29164" class="Bound">k</a>
  <a id="29634" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a> <a id="29636" class="Keyword">where</a> <a id="29642" class="Keyword">open</a> <a id="29647" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a>

<a id="finToFun-funToFin"></a><a id="29660" href="Data.Fin.Properties.html#29660" class="Function">finToFun-funToFin</a> <a id="29678" class="Symbol">:</a> <a id="29680" class="Symbol">(</a><a id="29681" href="Data.Fin.Properties.html#29681" class="Bound">f</a> <a id="29683" class="Symbol">:</a> <a id="29685" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="29689" href="Data.Fin.Properties.html#2999" class="Generalizable">m</a> <a id="29691" class="Symbol">→</a> <a id="29693" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="29697" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a><a id="29698" class="Symbol">)</a> <a id="29700" class="Symbol">→</a> <a id="29702" href="Data.Fin.Base.html#5179" class="Function">finToFun</a> <a id="29711" class="Symbol">(</a><a id="29712" href="Data.Fin.Base.html#5378" class="Function">funToFin</a> <a id="29721" href="Data.Fin.Properties.html#29681" class="Bound">f</a><a id="29722" class="Symbol">)</a> <a id="29724" href="Relation.Binary.PropositionalEquality.Core.html#1218" class="Function Operator">≗</a> <a id="29726" href="Data.Fin.Properties.html#29681" class="Bound">f</a>
<a id="29728" href="Data.Fin.Properties.html#29660" class="Function">finToFun-funToFin</a> <a id="29746" class="Symbol">{</a><a id="29747" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="29751" href="Data.Fin.Properties.html#29751" class="Bound">m</a><a id="29752" class="Symbol">}</a> <a id="29754" class="Symbol">{</a><a id="29755" href="Data.Fin.Properties.html#29755" class="Bound">n</a><a id="29756" class="Symbol">}</a> <a id="29758" href="Data.Fin.Properties.html#29758" class="Bound">f</a>  <a id="29761" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a>   <a id="29768" class="Symbol">=</a>
  <a id="29772" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="29782" href="Data.Fin.Base.html#4817" class="Function">quotient</a> <a id="29791" class="Symbol">(</a><a id="29792" href="Data.Fin.Properties.html#29755" class="Bound">n</a> <a id="29794" href="Data.Nat.Base.html#6548" class="Function Operator">^</a> <a id="29796" href="Data.Fin.Properties.html#29751" class="Bound">m</a><a id="29797" class="Symbol">)</a> <a id="29799" class="Symbol">(</a><a id="29800" href="Data.Fin.Base.html#4991" class="Function">combine</a> <a id="29808" class="Symbol">(</a><a id="29809" href="Data.Fin.Properties.html#29758" class="Bound">f</a> <a id="29811" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a><a id="29815" class="Symbol">)</a> <a id="29817" class="Symbol">(</a><a id="29818" href="Data.Fin.Base.html#5378" class="Function">funToFin</a> <a id="29827" class="Symbol">(</a><a id="29828" href="Data.Fin.Properties.html#29758" class="Bound">f</a> <a id="29830" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="29832" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a><a id="29835" class="Symbol">)))</a>
  <a id="29841" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="29844" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="29849" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="29855" class="Symbol">(</a><a id="29856" href="Data.Fin.Properties.html#24690" class="Function">remQuot-combine</a> <a id="29872" class="Symbol">_</a> <a id="29874" class="Symbol">_)</a> <a id="29877" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="29883" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="29889" class="Symbol">(</a><a id="29890" href="Data.Fin.Properties.html#29758" class="Bound">f</a> <a id="29892" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a> <a id="29897" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="29899" href="Data.Fin.Base.html#5378" class="Function">funToFin</a> <a id="29908" class="Symbol">(</a><a id="29909" href="Data.Fin.Properties.html#29758" class="Bound">f</a> <a id="29911" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="29913" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a><a id="29916" class="Symbol">))</a>
  <a id="29921" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
    <a id="29929" href="Data.Fin.Properties.html#29758" class="Bound">f</a> <a id="29931" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a>
  <a id="29938" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a> <a id="29940" class="Keyword">where</a> <a id="29946" class="Keyword">open</a> <a id="29951" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a>
<a id="29963" href="Data.Fin.Properties.html#29660" class="Function">finToFun-funToFin</a> <a id="29981" class="Symbol">{</a><a id="29982" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="29986" href="Data.Fin.Properties.html#29986" class="Bound">m</a><a id="29987" class="Symbol">}</a> <a id="29989" class="Symbol">{</a><a id="29990" href="Data.Fin.Properties.html#29990" class="Bound">n</a><a id="29991" class="Symbol">}</a> <a id="29993" href="Data.Fin.Properties.html#29993" class="Bound">f</a> <a id="29995" class="Symbol">(</a><a id="29996" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="30000" href="Data.Fin.Properties.html#30000" class="Bound">i</a><a id="30001" class="Symbol">)</a> <a id="30003" class="Symbol">=</a>
  <a id="30007" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="30017" href="Data.Fin.Base.html#5179" class="Function">finToFun</a> <a id="30026" class="Symbol">(</a><a id="30027" href="Data.Fin.Base.html#4888" class="Function">remainder</a> <a id="30037" class="Symbol">{</a><a id="30038" href="Data.Fin.Properties.html#29990" class="Bound">n</a><a id="30039" class="Symbol">}</a> <a id="30041" class="Symbol">(</a><a id="30042" href="Data.Fin.Properties.html#29990" class="Bound">n</a> <a id="30044" href="Data.Nat.Base.html#6548" class="Function Operator">^</a> <a id="30046" href="Data.Fin.Properties.html#29986" class="Bound">m</a><a id="30047" class="Symbol">)</a> <a id="30049" class="Symbol">(</a><a id="30050" href="Data.Fin.Base.html#4991" class="Function">combine</a> <a id="30058" class="Symbol">(</a><a id="30059" href="Data.Fin.Properties.html#29993" class="Bound">f</a> <a id="30061" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a><a id="30065" class="Symbol">)</a> <a id="30067" class="Symbol">(</a><a id="30068" href="Data.Fin.Base.html#5378" class="Function">funToFin</a> <a id="30077" class="Symbol">(</a><a id="30078" href="Data.Fin.Properties.html#29993" class="Bound">f</a> <a id="30080" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="30082" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a><a id="30085" class="Symbol">))))</a> <a id="30090" href="Data.Fin.Properties.html#30000" class="Bound">i</a>
  <a id="30094" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="30097" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="30102" class="Symbol">(λ</a> <a id="30105" href="Data.Fin.Properties.html#30105" class="Bound">rq</a> <a id="30108" class="Symbol">→</a> <a id="30110" href="Data.Fin.Base.html#5179" class="Function">finToFun</a> <a id="30119" class="Symbol">(</a><a id="30120" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="30126" href="Data.Fin.Properties.html#30105" class="Bound">rq</a><a id="30128" class="Symbol">)</a> <a id="30130" href="Data.Fin.Properties.html#30000" class="Bound">i</a><a id="30131" class="Symbol">)</a> <a id="30133" class="Symbol">(</a><a id="30134" href="Data.Fin.Properties.html#24690" class="Function">remQuot-combine</a> <a id="30150" class="Symbol">{</a><a id="30151" href="Data.Fin.Properties.html#29990" class="Bound">n</a><a id="30152" class="Symbol">}</a> <a id="30154" class="Symbol">_</a> <a id="30156" class="Symbol">_)</a> <a id="30159" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="30165" href="Data.Fin.Base.html#5179" class="Function">finToFun</a> <a id="30174" class="Symbol">(</a><a id="30175" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="30181" class="Symbol">(</a><a id="30182" href="Data.Fin.Properties.html#29993" class="Bound">f</a> <a id="30184" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a> <a id="30189" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="30191" href="Data.Fin.Base.html#5378" class="Function">funToFin</a> <a id="30200" class="Symbol">(</a><a id="30201" href="Data.Fin.Properties.html#29993" class="Bound">f</a> <a id="30203" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="30205" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a><a id="30208" class="Symbol">)))</a> <a id="30212" href="Data.Fin.Properties.html#30000" class="Bound">i</a>
  <a id="30216" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
    <a id="30224" href="Data.Fin.Base.html#5179" class="Function">finToFun</a> <a id="30233" class="Symbol">(</a><a id="30234" href="Data.Fin.Base.html#5378" class="Function">funToFin</a> <a id="30243" class="Symbol">(</a><a id="30244" href="Data.Fin.Properties.html#29993" class="Bound">f</a> <a id="30246" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="30248" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a><a id="30251" class="Symbol">))</a> <a id="30254" href="Data.Fin.Properties.html#30000" class="Bound">i</a>
  <a id="30258" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="30261" href="Data.Fin.Properties.html#29660" class="Function">finToFun-funToFin</a> <a id="30279" class="Symbol">(</a><a id="30280" href="Data.Fin.Properties.html#29993" class="Bound">f</a> <a id="30282" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="30284" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a><a id="30287" class="Symbol">)</a> <a id="30289" href="Data.Fin.Properties.html#30000" class="Bound">i</a> <a id="30291" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="30297" class="Symbol">(</a><a id="30298" href="Data.Fin.Properties.html#29993" class="Bound">f</a> <a id="30300" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="30302" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a><a id="30305" class="Symbol">)</a> <a id="30307" href="Data.Fin.Properties.html#30000" class="Bound">i</a>
  <a id="30311" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
    <a id="30319" href="Data.Fin.Properties.html#29993" class="Bound">f</a> <a id="30321" class="Symbol">(</a><a id="30322" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="30326" href="Data.Fin.Properties.html#30000" class="Bound">i</a><a id="30327" class="Symbol">)</a>
  <a id="30331" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a> <a id="30333" class="Keyword">where</a> <a id="30339" class="Keyword">open</a> <a id="30344" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a>

<a id="30357" class="Comment">------------------------------------------------------------------------</a>
<a id="30430" class="Comment">-- Bundles</a>

<a id="^↔→"></a><a id="30442" href="Data.Fin.Properties.html#30442" class="Function">^↔→</a> <a id="30446" class="Symbol">:</a> <a id="30448" href="Axiom.Extensionality.Propositional.html#741" class="Function">Extensionality</a> <a id="30463" class="Symbol">_</a> <a id="30465" class="Symbol">_</a> <a id="30467" class="Symbol">→</a> <a id="30469" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="30473" class="Symbol">(</a><a id="30474" href="Data.Fin.Properties.html#2999" class="Generalizable">m</a> <a id="30476" href="Data.Nat.Base.html#6548" class="Function Operator">^</a> <a id="30478" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a><a id="30479" class="Symbol">)</a> <a id="30481" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="30483" class="Symbol">(</a><a id="30484" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="30488" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a> <a id="30490" class="Symbol">→</a> <a id="30492" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="30496" href="Data.Fin.Properties.html#2999" class="Generalizable">m</a><a id="30497" class="Symbol">)</a>
<a id="30499" href="Data.Fin.Properties.html#30442" class="Function">^↔→</a> <a id="30503" class="Symbol">{</a><a id="30504" href="Data.Fin.Properties.html#30504" class="Bound">m</a><a id="30505" class="Symbol">}</a> <a id="30507" class="Symbol">{</a><a id="30508" href="Data.Fin.Properties.html#30508" class="Bound">n</a><a id="30509" class="Symbol">}</a> <a id="30511" href="Data.Fin.Properties.html#30511" class="Bound">ext</a> <a id="30515" class="Symbol">=</a> <a id="30517" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="30523" href="Data.Fin.Base.html#5179" class="Function">finToFun</a> <a id="30532" href="Data.Fin.Base.html#5378" class="Function">funToFin</a>
  <a id="30543" class="Symbol">(</a><a id="30544" href="Data.Fin.Properties.html#30511" class="Bound">ext</a> <a id="30548" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="30550" href="Data.Fin.Properties.html#29660" class="Function">finToFun-funToFin</a><a id="30567" class="Symbol">)</a>
  <a id="30571" class="Symbol">(</a><a id="30572" href="Data.Fin.Properties.html#29039" class="Function">funToFin-finToFin</a> <a id="30590" class="Symbol">{</a><a id="30591" href="Data.Fin.Properties.html#30508" class="Bound">n</a><a id="30592" class="Symbol">}</a> <a id="30594" class="Symbol">{</a><a id="30595" href="Data.Fin.Properties.html#30504" class="Bound">m</a><a id="30596" class="Symbol">})</a>

<a id="30600" class="Comment">------------------------------------------------------------------------</a>
<a id="30673" class="Comment">-- lift</a>
<a id="30681" class="Comment">------------------------------------------------------------------------</a>

<a id="lift-injective"></a><a id="30755" href="Data.Fin.Properties.html#30755" class="Function">lift-injective</a> <a id="30770" class="Symbol">:</a> <a id="30772" class="Symbol">∀</a> <a id="30774" class="Symbol">(</a><a id="30775" href="Data.Fin.Properties.html#30775" class="Bound">f</a> <a id="30777" class="Symbol">:</a> <a id="30779" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="30783" href="Data.Fin.Properties.html#2999" class="Generalizable">m</a> <a id="30785" class="Symbol">→</a> <a id="30787" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="30791" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a><a id="30792" class="Symbol">)</a> <a id="30794" class="Symbol">→</a> <a id="30796" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="30806" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="30810" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="30814" href="Data.Fin.Properties.html#30775" class="Bound">f</a> <a id="30816" class="Symbol">→</a>
                 <a id="30835" class="Symbol">∀</a> <a id="30837" href="Data.Fin.Properties.html#30837" class="Bound">k</a> <a id="30839" class="Symbol">→</a> <a id="30841" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="30851" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="30855" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="30859" class="Symbol">(</a><a id="30860" href="Data.Fin.Base.html#6049" class="Function">lift</a> <a id="30865" href="Data.Fin.Properties.html#30837" class="Bound">k</a> <a id="30867" href="Data.Fin.Properties.html#30775" class="Bound">f</a><a id="30868" class="Symbol">)</a>
<a id="30870" href="Data.Fin.Properties.html#30755" class="Function">lift-injective</a> <a id="30885" href="Data.Fin.Properties.html#30885" class="Bound">f</a> <a id="30887" href="Data.Fin.Properties.html#30887" class="Bound">inj</a> <a id="30891" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="30899" class="Symbol">{_}</a>     <a id="30907" class="Symbol">{_}</a>     <a id="30915" href="Data.Fin.Properties.html#30915" class="Bound">eq</a> <a id="30918" class="Symbol">=</a> <a id="30920" href="Data.Fin.Properties.html#30887" class="Bound">inj</a> <a id="30924" href="Data.Fin.Properties.html#30915" class="Bound">eq</a>
<a id="30927" href="Data.Fin.Properties.html#30755" class="Function">lift-injective</a> <a id="30942" href="Data.Fin.Properties.html#30942" class="Bound">f</a> <a id="30944" href="Data.Fin.Properties.html#30944" class="Bound">inj</a> <a id="30948" class="Symbol">(</a><a id="30949" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="30953" href="Data.Fin.Properties.html#30953" class="Bound">k</a><a id="30954" class="Symbol">)</a> <a id="30956" class="Symbol">{</a><a id="30957" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a><a id="30961" class="Symbol">}</a>  <a id="30964" class="Symbol">{</a><a id="30965" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a><a id="30969" class="Symbol">}</a>  <a id="30972" href="Data.Fin.Properties.html#30972" class="Bound">eq</a> <a id="30975" class="Symbol">=</a> <a id="30977" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="30982" href="Data.Fin.Properties.html#30755" class="Function">lift-injective</a> <a id="30997" href="Data.Fin.Properties.html#30997" class="Bound">f</a> <a id="30999" href="Data.Fin.Properties.html#30999" class="Bound">inj</a> <a id="31003" class="Symbol">(</a><a id="31004" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="31008" href="Data.Fin.Properties.html#31008" class="Bound">k</a><a id="31009" class="Symbol">)</a> <a id="31011" class="Symbol">{</a><a id="31012" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="31016" class="Symbol">_}</a> <a id="31019" class="Symbol">{</a><a id="31020" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="31024" class="Symbol">_}</a> <a id="31027" href="Data.Fin.Properties.html#31027" class="Bound">eq</a> <a id="31030" class="Symbol">=</a>
  <a id="31034" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="31039" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="31043" class="Symbol">(</a><a id="31044" href="Data.Fin.Properties.html#30755" class="Function">lift-injective</a> <a id="31059" href="Data.Fin.Properties.html#30997" class="Bound">f</a> <a id="31061" href="Data.Fin.Properties.html#30999" class="Bound">inj</a> <a id="31065" href="Data.Fin.Properties.html#31008" class="Bound">k</a> <a id="31067" class="Symbol">(</a><a id="31068" href="Data.Fin.Properties.html#3879" class="Function">suc-injective</a> <a id="31082" href="Data.Fin.Properties.html#31027" class="Bound">eq</a><a id="31084" class="Symbol">))</a>

<a id="31088" class="Comment">------------------------------------------------------------------------</a>
<a id="31161" class="Comment">-- pred</a>
<a id="31169" class="Comment">------------------------------------------------------------------------</a>

<a id="&lt;⇒≤pred"></a><a id="31243" href="Data.Fin.Properties.html#31243" class="Function">&lt;⇒≤pred</a> <a id="31251" class="Symbol">:</a> <a id="31253" href="Data.Fin.Properties.html#3013" class="Generalizable">i</a> <a id="31255" href="Data.Fin.Base.html#8072" class="Function Operator">&lt;</a> <a id="31257" href="Data.Fin.Properties.html#3015" class="Generalizable">j</a> <a id="31259" class="Symbol">→</a> <a id="31261" href="Data.Fin.Properties.html#3013" class="Generalizable">i</a> <a id="31263" href="Data.Fin.Base.html#7986" class="Function Operator">≤</a> <a id="31265" href="Data.Fin.Base.html#6778" class="Function">pred</a> <a id="31270" href="Data.Fin.Properties.html#3015" class="Generalizable">j</a>
<a id="31272" href="Data.Fin.Properties.html#31243" class="Function">&lt;⇒≤pred</a> <a id="31280" class="Symbol">{</a><a id="31281" class="Argument">i</a> <a id="31283" class="Symbol">=</a> <a id="31285" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a><a id="31289" class="Symbol">}</a>  <a id="31292" class="Symbol">{</a><a id="31293" class="Argument">j</a> <a id="31295" class="Symbol">=</a> <a id="31297" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="31301" href="Data.Fin.Properties.html#31301" class="Bound">j</a><a id="31302" class="Symbol">}</a> <a id="31304" href="Data.Nat.Base.html#1872" class="InductiveConstructor">z&lt;s</a>       <a id="31314" class="Symbol">=</a> <a id="31316" href="Data.Nat.Base.html#1713" class="InductiveConstructor">z≤n</a>
<a id="31320" href="Data.Fin.Properties.html#31243" class="Function">&lt;⇒≤pred</a> <a id="31328" class="Symbol">{</a><a id="31329" class="Argument">i</a> <a id="31331" class="Symbol">=</a> <a id="31333" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="31337" href="Data.Fin.Properties.html#31337" class="Bound">i</a><a id="31338" class="Symbol">}</a> <a id="31340" class="Symbol">{</a><a id="31341" class="Argument">j</a> <a id="31343" class="Symbol">=</a> <a id="31345" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="31349" href="Data.Fin.Properties.html#31349" class="Bound">j</a><a id="31350" class="Symbol">}</a> <a id="31352" class="Symbol">(</a><a id="31353" href="Data.Nat.Base.html#1912" class="InductiveConstructor">s&lt;s</a> <a id="31357" href="Data.Fin.Properties.html#31357" class="Bound">i&lt;j</a><a id="31360" class="Symbol">)</a> <a id="31362" class="Keyword">rewrite</a> <a id="31370" href="Data.Fin.Properties.html#16312" class="Function">toℕ-inject₁</a> <a id="31382" href="Data.Fin.Properties.html#31349" class="Bound">j</a> <a id="31384" class="Symbol">=</a> <a id="31386" href="Data.Fin.Properties.html#31357" class="Bound">i&lt;j</a>

<a id="31391" class="Comment">------------------------------------------------------------------------</a>
<a id="31464" class="Comment">-- _ℕ-_</a>
<a id="31472" class="Comment">------------------------------------------------------------------------</a>

<a id="toℕ‿ℕ-"></a><a id="31546" href="Data.Fin.Properties.html#31546" class="Function">toℕ‿ℕ-</a> <a id="31553" class="Symbol">:</a> <a id="31555" class="Symbol">∀</a> <a id="31557" href="Data.Fin.Properties.html#31557" class="Bound">n</a> <a id="31559" href="Data.Fin.Properties.html#31559" class="Bound">i</a> <a id="31561" class="Symbol">→</a> <a id="31563" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="31567" class="Symbol">(</a><a id="31568" href="Data.Fin.Properties.html#31557" class="Bound">n</a> <a id="31570" href="Data.Fin.Base.html#6522" class="Function Operator">ℕ-</a> <a id="31573" href="Data.Fin.Properties.html#31559" class="Bound">i</a><a id="31574" class="Symbol">)</a> <a id="31576" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="31578" href="Data.Fin.Properties.html#31557" class="Bound">n</a> <a id="31580" href="Data.Nat.Base.html#4443" class="Primitive Operator">∸</a> <a id="31582" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="31586" href="Data.Fin.Properties.html#31559" class="Bound">i</a>
<a id="31588" href="Data.Fin.Properties.html#31546" class="Function">toℕ‿ℕ-</a> <a id="31595" href="Data.Fin.Properties.html#31595" class="Bound">n</a>       <a id="31603" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a>     <a id="31612" class="Symbol">=</a> <a id="31614" href="Data.Fin.Properties.html#7628" class="Function">toℕ-fromℕ</a> <a id="31624" href="Data.Fin.Properties.html#31595" class="Bound">n</a>
<a id="31626" href="Data.Fin.Properties.html#31546" class="Function">toℕ‿ℕ-</a> <a id="31633" class="Symbol">(</a><a id="31634" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="31638" href="Data.Fin.Properties.html#31638" class="Bound">n</a><a id="31639" class="Symbol">)</a> <a id="31641" class="Symbol">(</a><a id="31642" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="31646" href="Data.Fin.Properties.html#31646" class="Bound">i</a><a id="31647" class="Symbol">)</a>  <a id="31650" class="Symbol">=</a> <a id="31652" href="Data.Fin.Properties.html#31546" class="Function">toℕ‿ℕ-</a> <a id="31659" href="Data.Fin.Properties.html#31638" class="Bound">n</a> <a id="31661" href="Data.Fin.Properties.html#31646" class="Bound">i</a>

<a id="31664" class="Comment">------------------------------------------------------------------------</a>
<a id="31737" class="Comment">-- _ℕ-ℕ_</a>
<a id="31746" class="Comment">------------------------------------------------------------------------</a>

<a id="ℕ-ℕ≡toℕ‿ℕ-"></a><a id="31820" href="Data.Fin.Properties.html#31820" class="Function">ℕ-ℕ≡toℕ‿ℕ-</a> <a id="31831" class="Symbol">:</a> <a id="31833" class="Symbol">∀</a> <a id="31835" href="Data.Fin.Properties.html#31835" class="Bound">n</a> <a id="31837" href="Data.Fin.Properties.html#31837" class="Bound">i</a> <a id="31839" class="Symbol">→</a> <a id="31841" href="Data.Fin.Properties.html#31835" class="Bound">n</a> <a id="31843" href="Data.Fin.Base.html#6670" class="Function Operator">ℕ-ℕ</a> <a id="31847" href="Data.Fin.Properties.html#31837" class="Bound">i</a> <a id="31849" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="31851" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="31855" class="Symbol">(</a><a id="31856" href="Data.Fin.Properties.html#31835" class="Bound">n</a> <a id="31858" href="Data.Fin.Base.html#6522" class="Function Operator">ℕ-</a> <a id="31861" href="Data.Fin.Properties.html#31837" class="Bound">i</a><a id="31862" class="Symbol">)</a>
<a id="31864" href="Data.Fin.Properties.html#31820" class="Function">ℕ-ℕ≡toℕ‿ℕ-</a> <a id="31875" href="Data.Fin.Properties.html#31875" class="Bound">n</a>       <a id="31883" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a>    <a id="31891" class="Symbol">=</a> <a id="31893" href="Relation.Binary.PropositionalEquality.Core.html#2099" class="Function">sym</a> <a id="31897" class="Symbol">(</a><a id="31898" href="Data.Fin.Properties.html#7628" class="Function">toℕ-fromℕ</a> <a id="31908" href="Data.Fin.Properties.html#31875" class="Bound">n</a><a id="31909" class="Symbol">)</a>
<a id="31911" href="Data.Fin.Properties.html#31820" class="Function">ℕ-ℕ≡toℕ‿ℕ-</a> <a id="31922" class="Symbol">(</a><a id="31923" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="31927" href="Data.Fin.Properties.html#31927" class="Bound">n</a><a id="31928" class="Symbol">)</a> <a id="31930" class="Symbol">(</a><a id="31931" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="31935" href="Data.Fin.Properties.html#31935" class="Bound">i</a><a id="31936" class="Symbol">)</a> <a id="31938" class="Symbol">=</a> <a id="31940" href="Data.Fin.Properties.html#31820" class="Function">ℕ-ℕ≡toℕ‿ℕ-</a> <a id="31951" href="Data.Fin.Properties.html#31927" class="Bound">n</a> <a id="31953" href="Data.Fin.Properties.html#31935" class="Bound">i</a>

<a id="nℕ-ℕi≤n"></a><a id="31956" href="Data.Fin.Properties.html#31956" class="Function">nℕ-ℕi≤n</a> <a id="31964" class="Symbol">:</a> <a id="31966" class="Symbol">∀</a> <a id="31968" href="Data.Fin.Properties.html#31968" class="Bound">n</a> <a id="31970" href="Data.Fin.Properties.html#31970" class="Bound">i</a> <a id="31972" class="Symbol">→</a> <a id="31974" href="Data.Fin.Properties.html#31968" class="Bound">n</a> <a id="31976" href="Data.Fin.Base.html#6670" class="Function Operator">ℕ-ℕ</a> <a id="31980" href="Data.Fin.Properties.html#31970" class="Bound">i</a> <a id="31982" href="Data.Nat.Base.html#1690" class="Datatype Operator">ℕ.≤</a> <a id="31986" href="Data.Fin.Properties.html#31968" class="Bound">n</a>
<a id="31988" href="Data.Fin.Properties.html#31956" class="Function">nℕ-ℕi≤n</a> <a id="31996" href="Data.Fin.Properties.html#31996" class="Bound">n</a>       <a id="32004" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a>     <a id="32013" class="Symbol">=</a> <a id="32015" href="Data.Nat.Properties.html#6224" class="Function">ℕ.≤-refl</a>
<a id="32024" href="Data.Fin.Properties.html#31956" class="Function">nℕ-ℕi≤n</a> <a id="32032" class="Symbol">(</a><a id="32033" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="32037" href="Data.Fin.Properties.html#32037" class="Bound">n</a><a id="32038" class="Symbol">)</a> <a id="32040" class="Symbol">(</a><a id="32041" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="32045" href="Data.Fin.Properties.html#32045" class="Bound">i</a><a id="32046" class="Symbol">)</a>  <a id="32049" class="Symbol">=</a> <a id="32051" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="32059" href="Data.Fin.Properties.html#32037" class="Bound">n</a> <a id="32061" href="Data.Fin.Base.html#6670" class="Function Operator">ℕ-ℕ</a> <a id="32065" href="Data.Fin.Properties.html#32045" class="Bound">i</a>  <a id="32068" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="32071" href="Data.Fin.Properties.html#31956" class="Function">nℕ-ℕi≤n</a> <a id="32079" href="Data.Fin.Properties.html#32037" class="Bound">n</a> <a id="32081" href="Data.Fin.Properties.html#32045" class="Bound">i</a> <a id="32083" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
  <a id="32087" href="Data.Fin.Properties.html#32037" class="Bound">n</a>        <a id="32096" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="32099" href="Data.Nat.Properties.html#9117" class="Function">ℕ.n≤1+n</a> <a id="32107" href="Data.Fin.Properties.html#32037" class="Bound">n</a> <a id="32109" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
  <a id="32113" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="32117" href="Data.Fin.Properties.html#32037" class="Bound">n</a>    <a id="32122" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="32126" class="Keyword">where</a> <a id="32132" class="Keyword">open</a> <a id="32137" href="Data.Nat.Properties.html#15021" class="Module">ℕ.≤-Reasoning</a>

<a id="32152" class="Comment">------------------------------------------------------------------------</a>
<a id="32225" class="Comment">-- punchIn</a>
<a id="32236" class="Comment">------------------------------------------------------------------------</a>

<a id="punchIn-injective"></a><a id="32310" href="Data.Fin.Properties.html#32310" class="Function">punchIn-injective</a> <a id="32328" class="Symbol">:</a> <a id="32330" class="Symbol">∀</a> <a id="32332" href="Data.Fin.Properties.html#32332" class="Bound">i</a> <a id="32334" class="Symbol">(</a><a id="32335" href="Data.Fin.Properties.html#32335" class="Bound">j</a> <a id="32337" href="Data.Fin.Properties.html#32337" class="Bound">k</a> <a id="32339" class="Symbol">:</a> <a id="32341" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="32345" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a><a id="32346" class="Symbol">)</a> <a id="32348" class="Symbol">→</a>
                    <a id="32370" href="Data.Fin.Base.html#7486" class="Function">punchIn</a> <a id="32378" href="Data.Fin.Properties.html#32332" class="Bound">i</a> <a id="32380" href="Data.Fin.Properties.html#32335" class="Bound">j</a> <a id="32382" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="32384" href="Data.Fin.Base.html#7486" class="Function">punchIn</a> <a id="32392" href="Data.Fin.Properties.html#32332" class="Bound">i</a> <a id="32394" href="Data.Fin.Properties.html#32337" class="Bound">k</a> <a id="32396" class="Symbol">→</a> <a id="32398" href="Data.Fin.Properties.html#32335" class="Bound">j</a> <a id="32400" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="32402" href="Data.Fin.Properties.html#32337" class="Bound">k</a>
<a id="32404" href="Data.Fin.Properties.html#32310" class="Function">punchIn-injective</a> <a id="32422" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a>    <a id="32430" class="Symbol">_</a>       <a id="32438" class="Symbol">_</a>       <a id="32446" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>      <a id="32456" class="Symbol">=</a> <a id="32458" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="32463" href="Data.Fin.Properties.html#32310" class="Function">punchIn-injective</a> <a id="32481" class="Symbol">(</a><a id="32482" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="32486" href="Data.Fin.Properties.html#32486" class="Bound">i</a><a id="32487" class="Symbol">)</a> <a id="32489" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a>    <a id="32497" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a>    <a id="32505" class="Symbol">_</a>         <a id="32515" class="Symbol">=</a> <a id="32517" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="32522" href="Data.Fin.Properties.html#32310" class="Function">punchIn-injective</a> <a id="32540" class="Symbol">(</a><a id="32541" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="32545" href="Data.Fin.Properties.html#32545" class="Bound">i</a><a id="32546" class="Symbol">)</a> <a id="32548" class="Symbol">(</a><a id="32549" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="32553" href="Data.Fin.Properties.html#32553" class="Bound">j</a><a id="32554" class="Symbol">)</a> <a id="32556" class="Symbol">(</a><a id="32557" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="32561" href="Data.Fin.Properties.html#32561" class="Bound">k</a><a id="32562" class="Symbol">)</a> <a id="32564" href="Data.Fin.Properties.html#32564" class="Bound">↑j+1≡↑k+1</a> <a id="32574" class="Symbol">=</a>
  <a id="32578" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="32583" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="32587" class="Symbol">(</a><a id="32588" href="Data.Fin.Properties.html#32310" class="Function">punchIn-injective</a> <a id="32606" href="Data.Fin.Properties.html#32545" class="Bound">i</a> <a id="32608" href="Data.Fin.Properties.html#32553" class="Bound">j</a> <a id="32610" href="Data.Fin.Properties.html#32561" class="Bound">k</a> <a id="32612" class="Symbol">(</a><a id="32613" href="Data.Fin.Properties.html#3879" class="Function">suc-injective</a> <a id="32627" href="Data.Fin.Properties.html#32564" class="Bound">↑j+1≡↑k+1</a><a id="32636" class="Symbol">))</a>

<a id="punchInᵢ≢i"></a><a id="32640" href="Data.Fin.Properties.html#32640" class="Function">punchInᵢ≢i</a> <a id="32651" class="Symbol">:</a> <a id="32653" class="Symbol">∀</a> <a id="32655" href="Data.Fin.Properties.html#32655" class="Bound">i</a> <a id="32657" class="Symbol">(</a><a id="32658" href="Data.Fin.Properties.html#32658" class="Bound">j</a> <a id="32660" class="Symbol">:</a> <a id="32662" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="32666" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a><a id="32667" class="Symbol">)</a> <a id="32669" class="Symbol">→</a> <a id="32671" href="Data.Fin.Base.html#7486" class="Function">punchIn</a> <a id="32679" href="Data.Fin.Properties.html#32655" class="Bound">i</a> <a id="32681" href="Data.Fin.Properties.html#32658" class="Bound">j</a> <a id="32683" href="Relation.Binary.PropositionalEquality.Core.html#1064" class="Function Operator">≢</a> <a id="32685" href="Data.Fin.Properties.html#32655" class="Bound">i</a>
<a id="32687" href="Data.Fin.Properties.html#32640" class="Function">punchInᵢ≢i</a> <a id="32698" class="Symbol">(</a><a id="32699" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="32703" href="Data.Fin.Properties.html#32703" class="Bound">i</a><a id="32704" class="Symbol">)</a> <a id="32706" class="Symbol">(</a><a id="32707" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="32711" href="Data.Fin.Properties.html#32711" class="Bound">j</a><a id="32712" class="Symbol">)</a> <a id="32714" class="Symbol">=</a> <a id="32716" href="Data.Fin.Properties.html#32640" class="Function">punchInᵢ≢i</a> <a id="32727" href="Data.Fin.Properties.html#32703" class="Bound">i</a> <a id="32729" href="Data.Fin.Properties.html#32711" class="Bound">j</a> <a id="32731" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="32733" href="Data.Fin.Properties.html#3879" class="Function">suc-injective</a>

<a id="punchIn-mono-≤"></a><a id="32748" href="Data.Fin.Properties.html#32748" class="Function">punchIn-mono-≤</a> <a id="32763" class="Symbol">:</a> <a id="32765" class="Symbol">∀</a> <a id="32767" href="Data.Fin.Properties.html#32767" class="Bound">i</a> <a id="32769" class="Symbol">(</a><a id="32770" href="Data.Fin.Properties.html#32770" class="Bound">j</a> <a id="32772" href="Data.Fin.Properties.html#32772" class="Bound">k</a> <a id="32774" class="Symbol">:</a> <a id="32776" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="32780" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a><a id="32781" class="Symbol">)</a> <a id="32783" class="Symbol">→</a> <a id="32785" href="Data.Fin.Properties.html#32770" class="Bound">j</a> <a id="32787" href="Data.Fin.Base.html#7986" class="Function Operator">≤</a> <a id="32789" href="Data.Fin.Properties.html#32772" class="Bound">k</a> <a id="32791" class="Symbol">→</a> <a id="32793" href="Data.Fin.Base.html#7486" class="Function">punchIn</a> <a id="32801" href="Data.Fin.Properties.html#32767" class="Bound">i</a> <a id="32803" href="Data.Fin.Properties.html#32770" class="Bound">j</a> <a id="32805" href="Data.Fin.Base.html#7986" class="Function Operator">≤</a> <a id="32807" href="Data.Fin.Base.html#7486" class="Function">punchIn</a> <a id="32815" href="Data.Fin.Properties.html#32767" class="Bound">i</a> <a id="32817" href="Data.Fin.Properties.html#32772" class="Bound">k</a>
<a id="32819" href="Data.Fin.Properties.html#32748" class="Function">punchIn-mono-≤</a> <a id="32834" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a>    <a id="32842" class="Symbol">_</a>        <a id="32851" class="Symbol">_</a>      <a id="32858" href="Data.Fin.Properties.html#32858" class="Bound">j≤k</a>       <a id="32868" class="Symbol">=</a> <a id="32870" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="32874" href="Data.Fin.Properties.html#32858" class="Bound">j≤k</a>
<a id="32878" href="Data.Fin.Properties.html#32748" class="Function">punchIn-mono-≤</a> <a id="32893" class="Symbol">(</a><a id="32894" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="32898" class="Symbol">_)</a> <a id="32901" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a>    <a id="32909" class="Symbol">_</a>       <a id="32917" href="Data.Nat.Base.html#1713" class="InductiveConstructor">z≤n</a>       <a id="32927" class="Symbol">=</a> <a id="32929" href="Data.Nat.Base.html#1713" class="InductiveConstructor">z≤n</a>
<a id="32933" href="Data.Fin.Properties.html#32748" class="Function">punchIn-mono-≤</a> <a id="32948" class="Symbol">(</a><a id="32949" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="32953" href="Data.Fin.Properties.html#32953" class="Bound">i</a><a id="32954" class="Symbol">)</a> <a id="32956" class="Symbol">(</a><a id="32957" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="32961" href="Data.Fin.Properties.html#32961" class="Bound">j</a><a id="32962" class="Symbol">)</a> <a id="32964" class="Symbol">(</a><a id="32965" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="32969" href="Data.Fin.Properties.html#32969" class="Bound">k</a><a id="32970" class="Symbol">)</a> <a id="32972" class="Symbol">(</a><a id="32973" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="32977" href="Data.Fin.Properties.html#32977" class="Bound">j≤k</a><a id="32980" class="Symbol">)</a> <a id="32982" class="Symbol">=</a> <a id="32984" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="32988" class="Symbol">(</a><a id="32989" href="Data.Fin.Properties.html#32748" class="Function">punchIn-mono-≤</a> <a id="33004" href="Data.Fin.Properties.html#32953" class="Bound">i</a> <a id="33006" href="Data.Fin.Properties.html#32961" class="Bound">j</a> <a id="33008" href="Data.Fin.Properties.html#32969" class="Bound">k</a> <a id="33010" href="Data.Fin.Properties.html#32977" class="Bound">j≤k</a><a id="33013" class="Symbol">)</a>

<a id="punchIn-cancel-≤"></a><a id="33016" href="Data.Fin.Properties.html#33016" class="Function">punchIn-cancel-≤</a> <a id="33033" class="Symbol">:</a> <a id="33035" class="Symbol">∀</a> <a id="33037" href="Data.Fin.Properties.html#33037" class="Bound">i</a> <a id="33039" class="Symbol">(</a><a id="33040" href="Data.Fin.Properties.html#33040" class="Bound">j</a> <a id="33042" href="Data.Fin.Properties.html#33042" class="Bound">k</a> <a id="33044" class="Symbol">:</a> <a id="33046" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="33050" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a><a id="33051" class="Symbol">)</a> <a id="33053" class="Symbol">→</a> <a id="33055" href="Data.Fin.Base.html#7486" class="Function">punchIn</a> <a id="33063" href="Data.Fin.Properties.html#33037" class="Bound">i</a> <a id="33065" href="Data.Fin.Properties.html#33040" class="Bound">j</a> <a id="33067" href="Data.Fin.Base.html#7986" class="Function Operator">≤</a> <a id="33069" href="Data.Fin.Base.html#7486" class="Function">punchIn</a> <a id="33077" href="Data.Fin.Properties.html#33037" class="Bound">i</a> <a id="33079" href="Data.Fin.Properties.html#33042" class="Bound">k</a> <a id="33081" class="Symbol">→</a> <a id="33083" href="Data.Fin.Properties.html#33040" class="Bound">j</a> <a id="33085" href="Data.Fin.Base.html#7986" class="Function Operator">≤</a> <a id="33087" href="Data.Fin.Properties.html#33042" class="Bound">k</a>
<a id="33089" href="Data.Fin.Properties.html#33016" class="Function">punchIn-cancel-≤</a> <a id="33106" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a>    <a id="33114" class="Symbol">_</a>       <a id="33122" class="Symbol">_</a>       <a id="33130" class="Symbol">(</a><a id="33131" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="33135" href="Data.Fin.Properties.html#33135" class="Bound">j≤k</a><a id="33138" class="Symbol">)</a>   <a id="33142" class="Symbol">=</a> <a id="33144" href="Data.Fin.Properties.html#33135" class="Bound">j≤k</a>
<a id="33148" href="Data.Fin.Properties.html#33016" class="Function">punchIn-cancel-≤</a> <a id="33165" class="Symbol">(</a><a id="33166" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="33170" class="Symbol">_)</a> <a id="33173" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a>    <a id="33181" class="Symbol">_</a>       <a id="33189" href="Data.Nat.Base.html#1713" class="InductiveConstructor">z≤n</a>         <a id="33201" class="Symbol">=</a> <a id="33203" href="Data.Nat.Base.html#1713" class="InductiveConstructor">z≤n</a>
<a id="33207" href="Data.Fin.Properties.html#33016" class="Function">punchIn-cancel-≤</a> <a id="33224" class="Symbol">(</a><a id="33225" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="33229" href="Data.Fin.Properties.html#33229" class="Bound">i</a><a id="33230" class="Symbol">)</a> <a id="33232" class="Symbol">(</a><a id="33233" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="33237" href="Data.Fin.Properties.html#33237" class="Bound">j</a><a id="33238" class="Symbol">)</a> <a id="33240" class="Symbol">(</a><a id="33241" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="33245" href="Data.Fin.Properties.html#33245" class="Bound">k</a><a id="33246" class="Symbol">)</a> <a id="33248" class="Symbol">(</a><a id="33249" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="33253" href="Data.Fin.Properties.html#33253" class="Bound">↑j≤↑k</a><a id="33258" class="Symbol">)</a> <a id="33260" class="Symbol">=</a> <a id="33262" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="33266" class="Symbol">(</a><a id="33267" href="Data.Fin.Properties.html#33016" class="Function">punchIn-cancel-≤</a> <a id="33284" href="Data.Fin.Properties.html#33229" class="Bound">i</a> <a id="33286" href="Data.Fin.Properties.html#33237" class="Bound">j</a> <a id="33288" href="Data.Fin.Properties.html#33245" class="Bound">k</a> <a id="33290" href="Data.Fin.Properties.html#33253" class="Bound">↑j≤↑k</a><a id="33295" class="Symbol">)</a>

<a id="33298" class="Comment">------------------------------------------------------------------------</a>
<a id="33371" class="Comment">-- punchOut</a>
<a id="33383" class="Comment">------------------------------------------------------------------------</a>

<a id="33457" class="Comment">-- A version of &#39;cong&#39; for &#39;punchOut&#39; in which the inequality argument</a>
<a id="33528" class="Comment">-- can be changed out arbitrarily (reflecting the proof-irrelevance of</a>
<a id="33599" class="Comment">-- that argument).</a>

<a id="punchOut-cong"></a><a id="33619" href="Data.Fin.Properties.html#33619" class="Function">punchOut-cong</a> <a id="33633" class="Symbol">:</a> <a id="33635" class="Symbol">∀</a> <a id="33637" class="Symbol">(</a><a id="33638" href="Data.Fin.Properties.html#33638" class="Bound">i</a> <a id="33640" class="Symbol">:</a> <a id="33642" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="33646" class="Symbol">(</a><a id="33647" class="InductiveConstructor">suc</a> <a id="33651" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a><a id="33652" class="Symbol">))</a> <a id="33655" class="Symbol">{</a><a id="33656" href="Data.Fin.Properties.html#33656" class="Bound">j</a> <a id="33658" href="Data.Fin.Properties.html#33658" class="Bound">k</a><a id="33659" class="Symbol">}</a> <a id="33661" class="Symbol">{</a><a id="33662" href="Data.Fin.Properties.html#33662" class="Bound">i≢j</a> <a id="33666" class="Symbol">:</a> <a id="33668" href="Data.Fin.Properties.html#33638" class="Bound">i</a> <a id="33670" href="Relation.Binary.PropositionalEquality.Core.html#1064" class="Function Operator">≢</a> <a id="33672" href="Data.Fin.Properties.html#33656" class="Bound">j</a><a id="33673" class="Symbol">}</a> <a id="33675" class="Symbol">{</a><a id="33676" href="Data.Fin.Properties.html#33676" class="Bound">i≢k</a> <a id="33680" class="Symbol">:</a> <a id="33682" href="Data.Fin.Properties.html#33638" class="Bound">i</a> <a id="33684" href="Relation.Binary.PropositionalEquality.Core.html#1064" class="Function Operator">≢</a> <a id="33686" href="Data.Fin.Properties.html#33658" class="Bound">k</a><a id="33687" class="Symbol">}</a> <a id="33689" class="Symbol">→</a>
                <a id="33707" href="Data.Fin.Properties.html#33656" class="Bound">j</a> <a id="33709" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="33711" href="Data.Fin.Properties.html#33658" class="Bound">k</a> <a id="33713" class="Symbol">→</a> <a id="33715" href="Data.Fin.Base.html#7177" class="Function">punchOut</a> <a id="33724" href="Data.Fin.Properties.html#33662" class="Bound">i≢j</a> <a id="33728" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="33730" href="Data.Fin.Base.html#7177" class="Function">punchOut</a> <a id="33739" href="Data.Fin.Properties.html#33676" class="Bound">i≢k</a>
<a id="33743" href="Data.Fin.Properties.html#33619" class="Function">punchOut-cong</a> <a id="33757" class="Symbol">{_}</a>     <a id="33765" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a>    <a id="33773" class="Symbol">{</a><a id="33774" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a><a id="33778" class="Symbol">}</a>         <a id="33788" class="Symbol">{</a><a id="33789" class="Argument">i≢j</a> <a id="33793" class="Symbol">=</a> <a id="33795" href="Data.Fin.Properties.html#33795" class="Bound">0≢0</a><a id="33798" class="Symbol">}</a> <a id="33800" class="Symbol">=</a> <a id="33802" href="Relation.Binary.PropositionalEquality.Core.html#2837" class="Function">¬[x≢x]</a> <a id="33809" href="Data.Fin.Properties.html#33795" class="Bound">0≢0</a>
<a id="33813" href="Data.Fin.Properties.html#33619" class="Function">punchOut-cong</a> <a id="33827" class="Symbol">{_}</a>     <a id="33835" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a>    <a id="33843" class="Symbol">{</a><a id="33844" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="33848" href="Data.Fin.Properties.html#33848" class="Bound">j</a><a id="33849" class="Symbol">}</a> <a id="33851" class="Symbol">{</a><a id="33852" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a><a id="33856" class="Symbol">}</a> <a id="33858" class="Symbol">{</a><a id="33859" class="Argument">i≢k</a> <a id="33863" class="Symbol">=</a> <a id="33865" href="Data.Fin.Properties.html#33865" class="Bound">0≢0</a><a id="33868" class="Symbol">}</a> <a id="33870" class="Symbol">=</a> <a id="33872" href="Relation.Binary.PropositionalEquality.Core.html#2837" class="Function">¬[x≢x]</a> <a id="33879" href="Data.Fin.Properties.html#33865" class="Bound">0≢0</a>
<a id="33883" href="Data.Fin.Properties.html#33619" class="Function">punchOut-cong</a> <a id="33897" class="Symbol">{_}</a>     <a id="33905" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a>    <a id="33913" class="Symbol">{</a><a id="33914" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="33918" href="Data.Fin.Properties.html#33918" class="Bound">j</a><a id="33919" class="Symbol">}</a> <a id="33921" class="Symbol">{</a><a id="33922" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="33926" href="Data.Fin.Properties.html#33926" class="Bound">k</a><a id="33927" class="Symbol">}</a>            <a id="33940" class="Symbol">=</a> <a id="33942" href="Data.Fin.Properties.html#3879" class="Function">suc-injective</a>
<a id="33956" href="Data.Fin.Properties.html#33619" class="Function">punchOut-cong</a> <a id="33970" class="Symbol">{</a><a id="33971" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="33975" href="Data.Fin.Properties.html#33975" class="Bound">n</a><a id="33976" class="Symbol">}</a> <a id="33978" class="Symbol">(</a><a id="33979" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="33983" href="Data.Fin.Properties.html#33983" class="Bound">i</a><a id="33984" class="Symbol">)</a> <a id="33986" class="Symbol">{</a><a id="33987" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a><a id="33991" class="Symbol">}</a>  <a id="33994" class="Symbol">{</a><a id="33995" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a><a id="33999" class="Symbol">}</a>   <a id="34003" class="Symbol">_</a> <a id="34005" class="Symbol">=</a> <a id="34007" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="34012" href="Data.Fin.Properties.html#33619" class="Function">punchOut-cong</a> <a id="34026" class="Symbol">{</a><a id="34027" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="34031" href="Data.Fin.Properties.html#34031" class="Bound">n</a><a id="34032" class="Symbol">}</a> <a id="34034" class="Symbol">(</a><a id="34035" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="34039" href="Data.Fin.Properties.html#34039" class="Bound">i</a><a id="34040" class="Symbol">)</a> <a id="34042" class="Symbol">{</a><a id="34043" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="34047" href="Data.Fin.Properties.html#34047" class="Bound">j</a><a id="34048" class="Symbol">}</a> <a id="34050" class="Symbol">{</a><a id="34051" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="34055" href="Data.Fin.Properties.html#34055" class="Bound">k</a><a id="34056" class="Symbol">}</a>    <a id="34061" class="Symbol">=</a> <a id="34063" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="34068" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="34072" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="34074" href="Data.Fin.Properties.html#33619" class="Function">punchOut-cong</a> <a id="34088" href="Data.Fin.Properties.html#34039" class="Bound">i</a> <a id="34090" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="34092" href="Data.Fin.Properties.html#3879" class="Function">suc-injective</a>

<a id="34107" class="Comment">-- An alternative to &#39;punchOut-cong&#39; in the which the new inequality</a>
<a id="34176" class="Comment">-- argument is specific. Useful for enabling the omission of that</a>
<a id="34242" class="Comment">-- argument during equational reasoning.</a>

<a id="punchOut-cong′"></a><a id="34284" href="Data.Fin.Properties.html#34284" class="Function">punchOut-cong′</a> <a id="34299" class="Symbol">:</a> <a id="34301" class="Symbol">∀</a> <a id="34303" class="Symbol">(</a><a id="34304" href="Data.Fin.Properties.html#34304" class="Bound">i</a> <a id="34306" class="Symbol">:</a> <a id="34308" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="34312" class="Symbol">(</a><a id="34313" class="InductiveConstructor">suc</a> <a id="34317" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a><a id="34318" class="Symbol">))</a> <a id="34321" class="Symbol">{</a><a id="34322" href="Data.Fin.Properties.html#34322" class="Bound">j</a> <a id="34324" href="Data.Fin.Properties.html#34324" class="Bound">k</a><a id="34325" class="Symbol">}</a> <a id="34327" class="Symbol">{</a><a id="34328" href="Data.Fin.Properties.html#34328" class="Bound">p</a> <a id="34330" class="Symbol">:</a> <a id="34332" href="Data.Fin.Properties.html#34304" class="Bound">i</a> <a id="34334" href="Relation.Binary.PropositionalEquality.Core.html#1064" class="Function Operator">≢</a> <a id="34336" href="Data.Fin.Properties.html#34322" class="Bound">j</a><a id="34337" class="Symbol">}</a> <a id="34339" class="Symbol">(</a><a id="34340" href="Data.Fin.Properties.html#34340" class="Bound">q</a> <a id="34342" class="Symbol">:</a> <a id="34344" href="Data.Fin.Properties.html#34322" class="Bound">j</a> <a id="34346" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="34348" href="Data.Fin.Properties.html#34324" class="Bound">k</a><a id="34349" class="Symbol">)</a> <a id="34351" class="Symbol">→</a>
                 <a id="34370" href="Data.Fin.Base.html#7177" class="Function">punchOut</a> <a id="34379" href="Data.Fin.Properties.html#34328" class="Bound">p</a> <a id="34381" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="34383" href="Data.Fin.Base.html#7177" class="Function">punchOut</a> <a id="34392" class="Symbol">(</a><a id="34393" href="Data.Fin.Properties.html#34328" class="Bound">p</a> <a id="34395" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="34397" href="Relation.Binary.PropositionalEquality.Core.html#2099" class="Function">sym</a> <a id="34401" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="34403" href="Relation.Binary.PropositionalEquality.Core.html#2144" class="Function">trans</a> <a id="34409" href="Data.Fin.Properties.html#34340" class="Bound">q</a> <a id="34411" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="34413" href="Relation.Binary.PropositionalEquality.Core.html#2099" class="Function">sym</a><a id="34416" class="Symbol">)</a>
<a id="34418" href="Data.Fin.Properties.html#34284" class="Function">punchOut-cong′</a> <a id="34433" href="Data.Fin.Properties.html#34433" class="Bound">i</a> <a id="34435" href="Data.Fin.Properties.html#34435" class="Bound">q</a> <a id="34437" class="Symbol">=</a> <a id="34439" href="Data.Fin.Properties.html#33619" class="Function">punchOut-cong</a> <a id="34453" href="Data.Fin.Properties.html#34433" class="Bound">i</a> <a id="34455" href="Data.Fin.Properties.html#34435" class="Bound">q</a>

<a id="punchOut-injective"></a><a id="34458" href="Data.Fin.Properties.html#34458" class="Function">punchOut-injective</a> <a id="34477" class="Symbol">:</a> <a id="34479" class="Symbol">∀</a> <a id="34481" class="Symbol">{</a><a id="34482" href="Data.Fin.Properties.html#34482" class="Bound">i</a> <a id="34484" href="Data.Fin.Properties.html#34484" class="Bound">j</a> <a id="34486" href="Data.Fin.Properties.html#34486" class="Bound">k</a> <a id="34488" class="Symbol">:</a> <a id="34490" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="34494" class="Symbol">(</a><a id="34495" class="InductiveConstructor">suc</a> <a id="34499" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a><a id="34500" class="Symbol">)}</a>
                     <a id="34524" class="Symbol">(</a><a id="34525" href="Data.Fin.Properties.html#34525" class="Bound">i≢j</a> <a id="34529" class="Symbol">:</a> <a id="34531" href="Data.Fin.Properties.html#34482" class="Bound">i</a> <a id="34533" href="Relation.Binary.PropositionalEquality.Core.html#1064" class="Function Operator">≢</a> <a id="34535" href="Data.Fin.Properties.html#34484" class="Bound">j</a><a id="34536" class="Symbol">)</a> <a id="34538" class="Symbol">(</a><a id="34539" href="Data.Fin.Properties.html#34539" class="Bound">i≢k</a> <a id="34543" class="Symbol">:</a> <a id="34545" href="Data.Fin.Properties.html#34482" class="Bound">i</a> <a id="34547" href="Relation.Binary.PropositionalEquality.Core.html#1064" class="Function Operator">≢</a> <a id="34549" href="Data.Fin.Properties.html#34486" class="Bound">k</a><a id="34550" class="Symbol">)</a> <a id="34552" class="Symbol">→</a>
                     <a id="34575" href="Data.Fin.Base.html#7177" class="Function">punchOut</a> <a id="34584" href="Data.Fin.Properties.html#34525" class="Bound">i≢j</a> <a id="34588" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="34590" href="Data.Fin.Base.html#7177" class="Function">punchOut</a> <a id="34599" href="Data.Fin.Properties.html#34539" class="Bound">i≢k</a> <a id="34603" class="Symbol">→</a> <a id="34605" href="Data.Fin.Properties.html#34484" class="Bound">j</a> <a id="34607" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="34609" href="Data.Fin.Properties.html#34486" class="Bound">k</a>
<a id="34611" href="Data.Fin.Properties.html#34458" class="Function">punchOut-injective</a> <a id="34630" class="Symbol">{_}</a>     <a id="34638" class="Symbol">{</a><a id="34639" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a><a id="34643" class="Symbol">}</a>   <a id="34647" class="Symbol">{</a><a id="34648" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a><a id="34652" class="Symbol">}</a>  <a id="34655" class="Symbol">{_}</a>     <a id="34663" href="Data.Fin.Properties.html#34663" class="Bound">0≢0</a> <a id="34667" class="Symbol">_</a>   <a id="34671" class="Symbol">_</a>     <a id="34677" class="Symbol">=</a> <a id="34679" href="Relation.Binary.PropositionalEquality.Core.html#2837" class="Function">¬[x≢x]</a> <a id="34686" href="Data.Fin.Properties.html#34663" class="Bound">0≢0</a>
<a id="34690" href="Data.Fin.Properties.html#34458" class="CatchallClause Function">punchOut-injective</a><a id="34708" class="CatchallClause"> </a><a id="34709" class="CatchallClause Symbol">{_}</a><a id="34712" class="CatchallClause">     </a><a id="34717" class="CatchallClause Symbol">{</a><a id="34718" href="Data.Fin.Base.html#1149" class="CatchallClause InductiveConstructor">zero</a><a id="34722" class="CatchallClause Symbol">}</a><a id="34723" class="CatchallClause">   </a><a id="34726" class="CatchallClause Symbol">{_}</a><a id="34729" class="CatchallClause">     </a><a id="34734" class="CatchallClause Symbol">{</a><a id="34735" href="Data.Fin.Base.html#1149" class="CatchallClause InductiveConstructor">zero</a><a id="34739" class="CatchallClause Symbol">}</a><a id="34740" class="CatchallClause">  </a><a id="34742" class="CatchallClause Symbol">_</a><a id="34743" class="CatchallClause">   </a><a id="34746" href="Data.Fin.Properties.html#34746" class="CatchallClause Bound">0≢0</a><a id="34749" class="CatchallClause"> </a><a id="34750" class="CatchallClause Symbol">_</a>     <a id="34756" class="Symbol">=</a> <a id="34758" href="Relation.Binary.PropositionalEquality.Core.html#2837" class="Function">¬[x≢x]</a> <a id="34765" href="Data.Fin.Properties.html#34746" class="Bound">0≢0</a>
<a id="34769" href="Data.Fin.Properties.html#34458" class="Function">punchOut-injective</a> <a id="34788" class="Symbol">{_}</a>     <a id="34796" class="Symbol">{</a><a id="34797" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a><a id="34801" class="Symbol">}</a>   <a id="34805" class="Symbol">{</a><a id="34806" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="34810" href="Data.Fin.Properties.html#34810" class="Bound">j</a><a id="34811" class="Symbol">}</a> <a id="34813" class="Symbol">{</a><a id="34814" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="34818" href="Data.Fin.Properties.html#34818" class="Bound">k</a><a id="34819" class="Symbol">}</a> <a id="34821" class="Symbol">_</a>   <a id="34825" class="Symbol">_</a>   <a id="34829" href="Data.Fin.Properties.html#34829" class="Bound">pⱼ≡pₖ</a> <a id="34835" class="Symbol">=</a> <a id="34837" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="34842" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="34846" href="Data.Fin.Properties.html#34829" class="Bound">pⱼ≡pₖ</a>
<a id="34852" href="Data.Fin.Properties.html#34458" class="Function">punchOut-injective</a> <a id="34871" class="Symbol">{</a><a id="34872" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="34876" href="Data.Fin.Properties.html#34876" class="Bound">n</a><a id="34877" class="Symbol">}</a> <a id="34879" class="Symbol">{</a><a id="34880" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="34884" href="Data.Fin.Properties.html#34884" class="Bound">i</a><a id="34885" class="Symbol">}</a>  <a id="34888" class="Symbol">{</a><a id="34889" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a><a id="34893" class="Symbol">}</a>  <a id="34896" class="Symbol">{</a><a id="34897" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a><a id="34901" class="Symbol">}</a>  <a id="34904" class="Symbol">_</a>   <a id="34908" class="Symbol">_</a>    <a id="34913" class="Symbol">_</a>    <a id="34918" class="Symbol">=</a> <a id="34920" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="34925" href="Data.Fin.Properties.html#34458" class="Function">punchOut-injective</a> <a id="34944" class="Symbol">{</a><a id="34945" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="34949" href="Data.Fin.Properties.html#34949" class="Bound">n</a><a id="34950" class="Symbol">}</a> <a id="34952" class="Symbol">{</a><a id="34953" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="34957" href="Data.Fin.Properties.html#34957" class="Bound">i</a><a id="34958" class="Symbol">}</a>  <a id="34961" class="Symbol">{</a><a id="34962" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="34966" href="Data.Fin.Properties.html#34966" class="Bound">j</a><a id="34967" class="Symbol">}</a> <a id="34969" class="Symbol">{</a><a id="34970" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="34974" href="Data.Fin.Properties.html#34974" class="Bound">k</a><a id="34975" class="Symbol">}</a> <a id="34977" href="Data.Fin.Properties.html#34977" class="Bound">i≢j</a> <a id="34981" href="Data.Fin.Properties.html#34981" class="Bound">i≢k</a> <a id="34985" href="Data.Fin.Properties.html#34985" class="Bound">pⱼ≡pₖ</a> <a id="34991" class="Symbol">=</a>
  <a id="34995" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="35000" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="35004" class="Symbol">(</a><a id="35005" href="Data.Fin.Properties.html#34458" class="Function">punchOut-injective</a> <a id="35024" class="Symbol">(</a><a id="35025" href="Data.Fin.Properties.html#34977" class="Bound">i≢j</a> <a id="35029" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="35031" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="35036" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a><a id="35039" class="Symbol">)</a> <a id="35041" class="Symbol">(</a><a id="35042" href="Data.Fin.Properties.html#34981" class="Bound">i≢k</a> <a id="35046" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="35048" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="35053" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a><a id="35056" class="Symbol">)</a> <a id="35058" class="Symbol">(</a><a id="35059" href="Data.Fin.Properties.html#3879" class="Function">suc-injective</a> <a id="35073" href="Data.Fin.Properties.html#34985" class="Bound">pⱼ≡pₖ</a><a id="35078" class="Symbol">))</a>

<a id="punchOut-mono-≤"></a><a id="35082" href="Data.Fin.Properties.html#35082" class="Function">punchOut-mono-≤</a> <a id="35098" class="Symbol">:</a> <a id="35100" class="Symbol">∀</a> <a id="35102" class="Symbol">{</a><a id="35103" href="Data.Fin.Properties.html#35103" class="Bound">i</a> <a id="35105" href="Data.Fin.Properties.html#35105" class="Bound">j</a> <a id="35107" href="Data.Fin.Properties.html#35107" class="Bound">k</a> <a id="35109" class="Symbol">:</a> <a id="35111" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="35115" class="Symbol">(</a><a id="35116" class="InductiveConstructor">suc</a> <a id="35120" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a><a id="35121" class="Symbol">)}</a> <a id="35124" class="Symbol">(</a><a id="35125" href="Data.Fin.Properties.html#35125" class="Bound">i≢j</a> <a id="35129" class="Symbol">:</a> <a id="35131" href="Data.Fin.Properties.html#35103" class="Bound">i</a> <a id="35133" href="Relation.Binary.PropositionalEquality.Core.html#1064" class="Function Operator">≢</a> <a id="35135" href="Data.Fin.Properties.html#35105" class="Bound">j</a><a id="35136" class="Symbol">)</a> <a id="35138" class="Symbol">(</a><a id="35139" href="Data.Fin.Properties.html#35139" class="Bound">i≢k</a> <a id="35143" class="Symbol">:</a> <a id="35145" href="Data.Fin.Properties.html#35103" class="Bound">i</a> <a id="35147" href="Relation.Binary.PropositionalEquality.Core.html#1064" class="Function Operator">≢</a> <a id="35149" href="Data.Fin.Properties.html#35107" class="Bound">k</a><a id="35150" class="Symbol">)</a> <a id="35152" class="Symbol">→</a>
                  <a id="35172" href="Data.Fin.Properties.html#35105" class="Bound">j</a> <a id="35174" href="Data.Fin.Base.html#7986" class="Function Operator">≤</a> <a id="35176" href="Data.Fin.Properties.html#35107" class="Bound">k</a> <a id="35178" class="Symbol">→</a> <a id="35180" href="Data.Fin.Base.html#7177" class="Function">punchOut</a> <a id="35189" href="Data.Fin.Properties.html#35125" class="Bound">i≢j</a> <a id="35193" href="Data.Fin.Base.html#7986" class="Function Operator">≤</a> <a id="35195" href="Data.Fin.Base.html#7177" class="Function">punchOut</a> <a id="35204" href="Data.Fin.Properties.html#35139" class="Bound">i≢k</a>
<a id="35208" href="Data.Fin.Properties.html#35082" class="Function">punchOut-mono-≤</a> <a id="35224" class="Symbol">{_</a>    <a id="35230" class="Symbol">}</a> <a id="35232" class="Symbol">{</a><a id="35233" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a> <a id="35238" class="Symbol">}</a> <a id="35240" class="Symbol">{</a><a id="35241" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a> <a id="35246" class="Symbol">}</a> <a id="35248" class="Symbol">{_</a>    <a id="35254" class="Symbol">}</a> <a id="35256" href="Data.Fin.Properties.html#35256" class="Bound">0≢0</a> <a id="35260" class="Symbol">_</a>   <a id="35264" href="Data.Nat.Base.html#1713" class="InductiveConstructor">z≤n</a>       <a id="35274" class="Symbol">=</a> <a id="35276" href="Relation.Binary.PropositionalEquality.Core.html#2837" class="Function">¬[x≢x]</a> <a id="35283" href="Data.Fin.Properties.html#35256" class="Bound">0≢0</a>
<a id="35287" href="Data.Fin.Properties.html#35082" class="Function">punchOut-mono-≤</a> <a id="35303" class="Symbol">{_</a>    <a id="35309" class="Symbol">}</a> <a id="35311" class="Symbol">{</a><a id="35312" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a> <a id="35317" class="Symbol">}</a> <a id="35319" class="Symbol">{</a><a id="35320" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="35324" class="Symbol">_}</a> <a id="35327" class="Symbol">{</a><a id="35328" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="35332" class="Symbol">_}</a> <a id="35335" class="Symbol">_</a>   <a id="35339" class="Symbol">_</a>   <a id="35343" class="Symbol">(</a><a id="35344" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="35348" href="Data.Fin.Properties.html#35348" class="Bound">j≤k</a><a id="35351" class="Symbol">)</a> <a id="35353" class="Symbol">=</a> <a id="35355" href="Data.Fin.Properties.html#35348" class="Bound">j≤k</a>
<a id="35359" href="Data.Fin.Properties.html#35082" class="Function">punchOut-mono-≤</a> <a id="35375" class="Symbol">{</a><a id="35376" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="35380" class="Symbol">_}</a> <a id="35383" class="Symbol">{</a><a id="35384" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="35388" class="Symbol">_}</a> <a id="35391" class="Symbol">{</a><a id="35392" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a> <a id="35397" class="Symbol">}</a> <a id="35399" class="Symbol">{_</a>    <a id="35405" class="Symbol">}</a> <a id="35407" class="Symbol">_</a>   <a id="35411" class="Symbol">_</a>   <a id="35415" href="Data.Nat.Base.html#1713" class="InductiveConstructor">z≤n</a>       <a id="35425" class="Symbol">=</a> <a id="35427" href="Data.Nat.Base.html#1713" class="InductiveConstructor">z≤n</a>
<a id="35431" href="Data.Fin.Properties.html#35082" class="Function">punchOut-mono-≤</a> <a id="35447" class="Symbol">{</a><a id="35448" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="35452" class="Symbol">_}</a> <a id="35455" class="Symbol">{</a><a id="35456" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="35460" class="Symbol">_}</a> <a id="35463" class="Symbol">{</a><a id="35464" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="35468" class="Symbol">_}</a> <a id="35471" class="Symbol">{</a><a id="35472" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="35476" class="Symbol">_}</a> <a id="35479" href="Data.Fin.Properties.html#35479" class="Bound">i≢j</a> <a id="35483" href="Data.Fin.Properties.html#35483" class="Bound">i≢k</a> <a id="35487" class="Symbol">(</a><a id="35488" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="35492" href="Data.Fin.Properties.html#35492" class="Bound">j≤k</a><a id="35495" class="Symbol">)</a> <a id="35497" class="Symbol">=</a> <a id="35499" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="35503" class="Symbol">(</a><a id="35504" href="Data.Fin.Properties.html#35082" class="Function">punchOut-mono-≤</a> <a id="35520" class="Symbol">(</a><a id="35521" href="Data.Fin.Properties.html#35479" class="Bound">i≢j</a> <a id="35525" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="35527" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="35532" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a><a id="35535" class="Symbol">)</a> <a id="35537" class="Symbol">(</a><a id="35538" href="Data.Fin.Properties.html#35483" class="Bound">i≢k</a> <a id="35542" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="35544" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="35549" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a><a id="35552" class="Symbol">)</a> <a id="35554" href="Data.Fin.Properties.html#35492" class="Bound">j≤k</a><a id="35557" class="Symbol">)</a>

<a id="punchOut-cancel-≤"></a><a id="35560" href="Data.Fin.Properties.html#35560" class="Function">punchOut-cancel-≤</a> <a id="35578" class="Symbol">:</a> <a id="35580" class="Symbol">∀</a> <a id="35582" class="Symbol">{</a><a id="35583" href="Data.Fin.Properties.html#35583" class="Bound">i</a> <a id="35585" href="Data.Fin.Properties.html#35585" class="Bound">j</a> <a id="35587" href="Data.Fin.Properties.html#35587" class="Bound">k</a> <a id="35589" class="Symbol">:</a> <a id="35591" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="35595" class="Symbol">(</a><a id="35596" class="InductiveConstructor">suc</a> <a id="35600" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a><a id="35601" class="Symbol">)}</a> <a id="35604" class="Symbol">(</a><a id="35605" href="Data.Fin.Properties.html#35605" class="Bound">i≢j</a> <a id="35609" class="Symbol">:</a> <a id="35611" href="Data.Fin.Properties.html#35583" class="Bound">i</a> <a id="35613" href="Relation.Binary.PropositionalEquality.Core.html#1064" class="Function Operator">≢</a> <a id="35615" href="Data.Fin.Properties.html#35585" class="Bound">j</a><a id="35616" class="Symbol">)</a> <a id="35618" class="Symbol">(</a><a id="35619" href="Data.Fin.Properties.html#35619" class="Bound">i≢k</a> <a id="35623" class="Symbol">:</a> <a id="35625" href="Data.Fin.Properties.html#35583" class="Bound">i</a> <a id="35627" href="Relation.Binary.PropositionalEquality.Core.html#1064" class="Function Operator">≢</a> <a id="35629" href="Data.Fin.Properties.html#35587" class="Bound">k</a><a id="35630" class="Symbol">)</a> <a id="35632" class="Symbol">→</a>
                    <a id="35654" href="Data.Fin.Base.html#7177" class="Function">punchOut</a> <a id="35663" href="Data.Fin.Properties.html#35605" class="Bound">i≢j</a> <a id="35667" href="Data.Fin.Base.html#7986" class="Function Operator">≤</a> <a id="35669" href="Data.Fin.Base.html#7177" class="Function">punchOut</a> <a id="35678" href="Data.Fin.Properties.html#35619" class="Bound">i≢k</a> <a id="35682" class="Symbol">→</a> <a id="35684" href="Data.Fin.Properties.html#35585" class="Bound">j</a> <a id="35686" href="Data.Fin.Base.html#7986" class="Function Operator">≤</a> <a id="35688" href="Data.Fin.Properties.html#35587" class="Bound">k</a>
<a id="35690" href="Data.Fin.Properties.html#35560" class="Function">punchOut-cancel-≤</a> <a id="35708" class="Symbol">{_</a>    <a id="35714" class="Symbol">}</a> <a id="35716" class="Symbol">{</a><a id="35717" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a> <a id="35722" class="Symbol">}</a> <a id="35724" class="Symbol">{</a><a id="35725" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a> <a id="35730" class="Symbol">}</a> <a id="35732" class="Symbol">{_</a>    <a id="35738" class="Symbol">}</a> <a id="35740" href="Data.Fin.Properties.html#35740" class="Bound">0≢0</a> <a id="35744" class="Symbol">_</a>   <a id="35748" class="Symbol">_</a>           <a id="35760" class="Symbol">=</a> <a id="35762" href="Relation.Binary.PropositionalEquality.Core.html#2837" class="Function">¬[x≢x]</a> <a id="35769" href="Data.Fin.Properties.html#35740" class="Bound">0≢0</a>
<a id="35773" href="Data.Fin.Properties.html#35560" class="Function">punchOut-cancel-≤</a> <a id="35791" class="Symbol">{_</a>    <a id="35797" class="Symbol">}</a> <a id="35799" class="Symbol">{</a><a id="35800" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a> <a id="35805" class="Symbol">}</a> <a id="35807" class="Symbol">{</a><a id="35808" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="35812" class="Symbol">_}</a> <a id="35815" class="Symbol">{</a><a id="35816" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a> <a id="35821" class="Symbol">}</a> <a id="35823" class="Symbol">_</a>   <a id="35827" href="Data.Fin.Properties.html#35827" class="Bound">0≢0</a> <a id="35831" class="Symbol">_</a>           <a id="35843" class="Symbol">=</a> <a id="35845" href="Relation.Binary.PropositionalEquality.Core.html#2837" class="Function">¬[x≢x]</a> <a id="35852" href="Data.Fin.Properties.html#35827" class="Bound">0≢0</a>
<a id="35856" href="Data.Fin.Properties.html#35560" class="Function">punchOut-cancel-≤</a> <a id="35874" class="Symbol">{</a><a id="35875" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="35879" class="Symbol">_}</a> <a id="35882" class="Symbol">{</a><a id="35883" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a> <a id="35888" class="Symbol">}</a> <a id="35890" class="Symbol">{</a><a id="35891" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="35895" class="Symbol">_}</a> <a id="35898" class="Symbol">{</a><a id="35899" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="35903" class="Symbol">_}</a> <a id="35906" class="Symbol">_</a>   <a id="35910" class="Symbol">_</a>   <a id="35914" href="Data.Fin.Properties.html#35914" class="Bound">pⱼ≤pₖ</a>       <a id="35926" class="Symbol">=</a> <a id="35928" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="35932" href="Data.Fin.Properties.html#35914" class="Bound">pⱼ≤pₖ</a>
<a id="35938" href="Data.Fin.Properties.html#35560" class="Function">punchOut-cancel-≤</a> <a id="35956" class="Symbol">{_</a>    <a id="35962" class="Symbol">}</a> <a id="35964" class="Symbol">{</a><a id="35965" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="35969" class="Symbol">_}</a> <a id="35972" class="Symbol">{</a><a id="35973" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a> <a id="35978" class="Symbol">}</a> <a id="35980" class="Symbol">{_</a>    <a id="35986" class="Symbol">}</a> <a id="35988" class="Symbol">_</a>   <a id="35992" class="Symbol">_</a>   <a id="35996" class="Symbol">_</a>           <a id="36008" class="Symbol">=</a> <a id="36010" href="Data.Nat.Base.html#1713" class="InductiveConstructor">z≤n</a>
<a id="36014" href="Data.Fin.Properties.html#35560" class="Function">punchOut-cancel-≤</a> <a id="36032" class="Symbol">{</a><a id="36033" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="36037" class="Symbol">_}</a> <a id="36040" class="Symbol">{</a><a id="36041" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="36045" class="Symbol">_}</a> <a id="36048" class="Symbol">{</a><a id="36049" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="36053" class="Symbol">_}</a> <a id="36056" class="Symbol">{</a><a id="36057" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a> <a id="36062" class="Symbol">}</a> <a id="36064" class="Symbol">_</a>   <a id="36068" class="Symbol">_</a>   <a id="36072" class="Symbol">()</a>
<a id="36075" href="Data.Fin.Properties.html#35560" class="Function">punchOut-cancel-≤</a> <a id="36093" class="Symbol">{</a><a id="36094" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="36098" class="Symbol">_}</a> <a id="36101" class="Symbol">{</a><a id="36102" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="36106" class="Symbol">_}</a> <a id="36109" class="Symbol">{</a><a id="36110" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="36114" class="Symbol">_}</a> <a id="36117" class="Symbol">{</a><a id="36118" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="36122" class="Symbol">_}</a> <a id="36125" href="Data.Fin.Properties.html#36125" class="Bound">i≢j</a> <a id="36129" href="Data.Fin.Properties.html#36129" class="Bound">i≢k</a> <a id="36133" class="Symbol">(</a><a id="36134" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="36138" href="Data.Fin.Properties.html#36138" class="Bound">pⱼ≤pₖ</a><a id="36143" class="Symbol">)</a> <a id="36145" class="Symbol">=</a> <a id="36147" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="36151" class="Symbol">(</a><a id="36152" href="Data.Fin.Properties.html#35560" class="Function">punchOut-cancel-≤</a> <a id="36170" class="Symbol">(</a><a id="36171" href="Data.Fin.Properties.html#36125" class="Bound">i≢j</a> <a id="36175" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="36177" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="36182" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a><a id="36185" class="Symbol">)</a> <a id="36187" class="Symbol">(</a><a id="36188" href="Data.Fin.Properties.html#36129" class="Bound">i≢k</a> <a id="36192" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="36194" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="36199" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a><a id="36202" class="Symbol">)</a> <a id="36204" href="Data.Fin.Properties.html#36138" class="Bound">pⱼ≤pₖ</a><a id="36209" class="Symbol">)</a>

<a id="punchIn-punchOut"></a><a id="36212" href="Data.Fin.Properties.html#36212" class="Function">punchIn-punchOut</a> <a id="36229" class="Symbol">:</a> <a id="36231" class="Symbol">∀</a> <a id="36233" class="Symbol">{</a><a id="36234" href="Data.Fin.Properties.html#36234" class="Bound">i</a> <a id="36236" href="Data.Fin.Properties.html#36236" class="Bound">j</a> <a id="36238" class="Symbol">:</a> <a id="36240" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="36244" class="Symbol">(</a><a id="36245" class="InductiveConstructor">suc</a> <a id="36249" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a><a id="36250" class="Symbol">)}</a> <a id="36253" class="Symbol">(</a><a id="36254" href="Data.Fin.Properties.html#36254" class="Bound">i≢j</a> <a id="36258" class="Symbol">:</a> <a id="36260" href="Data.Fin.Properties.html#36234" class="Bound">i</a> <a id="36262" href="Relation.Binary.PropositionalEquality.Core.html#1064" class="Function Operator">≢</a> <a id="36264" href="Data.Fin.Properties.html#36236" class="Bound">j</a><a id="36265" class="Symbol">)</a> <a id="36267" class="Symbol">→</a>
                   <a id="36288" href="Data.Fin.Base.html#7486" class="Function">punchIn</a> <a id="36296" href="Data.Fin.Properties.html#36234" class="Bound">i</a> <a id="36298" class="Symbol">(</a><a id="36299" href="Data.Fin.Base.html#7177" class="Function">punchOut</a> <a id="36308" href="Data.Fin.Properties.html#36254" class="Bound">i≢j</a><a id="36311" class="Symbol">)</a> <a id="36313" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="36315" href="Data.Fin.Properties.html#36236" class="Bound">j</a>
<a id="36317" href="Data.Fin.Properties.html#36212" class="Function">punchIn-punchOut</a> <a id="36334" class="Symbol">{_}</a>     <a id="36342" class="Symbol">{</a><a id="36343" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a><a id="36347" class="Symbol">}</a>   <a id="36351" class="Symbol">{</a><a id="36352" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a><a id="36356" class="Symbol">}</a>  <a id="36359" href="Data.Fin.Properties.html#36359" class="Bound">0≢0</a> <a id="36363" class="Symbol">=</a> <a id="36365" href="Relation.Binary.PropositionalEquality.Core.html#2837" class="Function">¬[x≢x]</a> <a id="36372" href="Data.Fin.Properties.html#36359" class="Bound">0≢0</a>
<a id="36376" href="Data.Fin.Properties.html#36212" class="Function">punchIn-punchOut</a> <a id="36393" class="Symbol">{_}</a>     <a id="36401" class="Symbol">{</a><a id="36402" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a><a id="36406" class="Symbol">}</a>   <a id="36410" class="Symbol">{</a><a id="36411" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="36415" href="Data.Fin.Properties.html#36415" class="Bound">j</a><a id="36416" class="Symbol">}</a> <a id="36418" class="Symbol">_</a>   <a id="36422" class="Symbol">=</a> <a id="36424" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="36429" href="Data.Fin.Properties.html#36212" class="Function">punchIn-punchOut</a> <a id="36446" class="Symbol">{</a><a id="36447" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="36451" href="Data.Fin.Properties.html#36451" class="Bound">m</a><a id="36452" class="Symbol">}</a> <a id="36454" class="Symbol">{</a><a id="36455" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="36459" href="Data.Fin.Properties.html#36459" class="Bound">i</a><a id="36460" class="Symbol">}</a>  <a id="36463" class="Symbol">{</a><a id="36464" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a><a id="36468" class="Symbol">}</a>  <a id="36471" href="Data.Fin.Properties.html#36471" class="Bound">i≢j</a> <a id="36475" class="Symbol">=</a> <a id="36477" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="36482" href="Data.Fin.Properties.html#36212" class="Function">punchIn-punchOut</a> <a id="36499" class="Symbol">{</a><a id="36500" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="36504" href="Data.Fin.Properties.html#36504" class="Bound">m</a><a id="36505" class="Symbol">}</a> <a id="36507" class="Symbol">{</a><a id="36508" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="36512" href="Data.Fin.Properties.html#36512" class="Bound">i</a><a id="36513" class="Symbol">}</a>  <a id="36516" class="Symbol">{</a><a id="36517" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="36521" href="Data.Fin.Properties.html#36521" class="Bound">j</a><a id="36522" class="Symbol">}</a> <a id="36524" href="Data.Fin.Properties.html#36524" class="Bound">i≢j</a> <a id="36528" class="Symbol">=</a>
  <a id="36532" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="36537" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="36541" class="Symbol">(</a><a id="36542" href="Data.Fin.Properties.html#36212" class="Function">punchIn-punchOut</a> <a id="36559" class="Symbol">(</a><a id="36560" href="Data.Fin.Properties.html#36524" class="Bound">i≢j</a> <a id="36564" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="36566" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="36571" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a><a id="36574" class="Symbol">))</a>

<a id="punchOut-punchIn"></a><a id="36578" href="Data.Fin.Properties.html#36578" class="Function">punchOut-punchIn</a> <a id="36595" class="Symbol">:</a> <a id="36597" class="Symbol">∀</a> <a id="36599" href="Data.Fin.Properties.html#36599" class="Bound">i</a> <a id="36601" class="Symbol">{</a><a id="36602" href="Data.Fin.Properties.html#36602" class="Bound">j</a> <a id="36604" class="Symbol">:</a> <a id="36606" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="36610" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a><a id="36611" class="Symbol">}</a> <a id="36613" class="Symbol">→</a> <a id="36615" href="Data.Fin.Base.html#7177" class="Function">punchOut</a> <a id="36624" class="Symbol">{</a><a id="36625" class="Argument">i</a> <a id="36627" class="Symbol">=</a> <a id="36629" href="Data.Fin.Properties.html#36599" class="Bound">i</a><a id="36630" class="Symbol">}</a> <a id="36632" class="Symbol">{</a><a id="36633" class="Argument">j</a> <a id="36635" class="Symbol">=</a> <a id="36637" href="Data.Fin.Base.html#7486" class="Function">punchIn</a> <a id="36645" href="Data.Fin.Properties.html#36599" class="Bound">i</a> <a id="36647" href="Data.Fin.Properties.html#36602" class="Bound">j</a><a id="36648" class="Symbol">}</a> <a id="36650" class="Symbol">(</a><a id="36651" href="Data.Fin.Properties.html#32640" class="Function">punchInᵢ≢i</a> <a id="36662" href="Data.Fin.Properties.html#36599" class="Bound">i</a> <a id="36664" href="Data.Fin.Properties.html#36602" class="Bound">j</a> <a id="36666" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="36668" href="Relation.Binary.PropositionalEquality.Core.html#2099" class="Function">sym</a><a id="36671" class="Symbol">)</a> <a id="36673" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="36675" href="Data.Fin.Properties.html#36602" class="Bound">j</a>
<a id="36677" href="Data.Fin.Properties.html#36578" class="Function">punchOut-punchIn</a> <a id="36694" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a>    <a id="36702" class="Symbol">{</a><a id="36703" href="Data.Fin.Properties.html#36703" class="Bound">j</a><a id="36704" class="Symbol">}</a>     <a id="36710" class="Symbol">=</a> <a id="36712" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="36717" href="Data.Fin.Properties.html#36578" class="Function">punchOut-punchIn</a> <a id="36734" class="Symbol">(</a><a id="36735" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="36739" href="Data.Fin.Properties.html#36739" class="Bound">i</a><a id="36740" class="Symbol">)</a> <a id="36742" class="Symbol">{</a><a id="36743" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a><a id="36747" class="Symbol">}</a>  <a id="36750" class="Symbol">=</a> <a id="36752" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="36757" href="Data.Fin.Properties.html#36578" class="Function">punchOut-punchIn</a> <a id="36774" class="Symbol">(</a><a id="36775" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="36779" href="Data.Fin.Properties.html#36779" class="Bound">i</a><a id="36780" class="Symbol">)</a> <a id="36782" class="Symbol">{</a><a id="36783" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="36787" href="Data.Fin.Properties.html#36787" class="Bound">j</a><a id="36788" class="Symbol">}</a> <a id="36790" class="Symbol">=</a> <a id="36792" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="36797" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="36801" class="Symbol">(</a><a id="36802" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="36810" href="Data.Fin.Base.html#7177" class="Function">punchOut</a> <a id="36819" class="Symbol">(</a><a id="36820" href="Data.Fin.Properties.html#32640" class="Function">punchInᵢ≢i</a> <a id="36831" href="Data.Fin.Properties.html#36779" class="Bound">i</a> <a id="36833" href="Data.Fin.Properties.html#36787" class="Bound">j</a> <a id="36835" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="36837" href="Data.Fin.Properties.html#3879" class="Function">suc-injective</a> <a id="36851" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="36853" href="Relation.Binary.PropositionalEquality.Core.html#2099" class="Function">sym</a> <a id="36857" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="36859" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="36864" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a><a id="36867" class="Symbol">)</a>  <a id="36870" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="36873" href="Data.Fin.Properties.html#33619" class="Function">punchOut-cong</a> <a id="36887" href="Data.Fin.Properties.html#36779" class="Bound">i</a> <a id="36889" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="36894" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="36898" href="Data.Fin.Base.html#7177" class="Function">punchOut</a> <a id="36907" class="Symbol">(</a><a id="36908" href="Data.Fin.Properties.html#32640" class="Function">punchInᵢ≢i</a> <a id="36919" href="Data.Fin.Properties.html#36779" class="Bound">i</a> <a id="36921" href="Data.Fin.Properties.html#36787" class="Bound">j</a> <a id="36923" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="36925" href="Relation.Binary.PropositionalEquality.Core.html#2099" class="Function">sym</a><a id="36928" class="Symbol">)</a>                             <a id="36958" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="36961" href="Data.Fin.Properties.html#36578" class="Function">punchOut-punchIn</a> <a id="36978" href="Data.Fin.Properties.html#36779" class="Bound">i</a> <a id="36980" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="36984" href="Data.Fin.Properties.html#36787" class="Bound">j</a>                                                           <a id="37044" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a><a id="37045" class="Symbol">)</a>
  <a id="37049" class="Keyword">where</a> <a id="37055" class="Keyword">open</a> <a id="37060" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a>


<a id="37074" class="Comment">------------------------------------------------------------------------</a>
<a id="37147" class="Comment">-- pinch</a>
<a id="37156" class="Comment">------------------------------------------------------------------------</a>

<a id="pinch-surjective"></a><a id="37230" href="Data.Fin.Properties.html#37230" class="Function">pinch-surjective</a> <a id="37247" class="Symbol">:</a> <a id="37249" class="Symbol">∀</a> <a id="37251" class="Symbol">(</a><a id="37252" href="Data.Fin.Properties.html#37252" class="Bound">i</a> <a id="37254" class="Symbol">:</a> <a id="37256" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="37260" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a><a id="37261" class="Symbol">)</a> <a id="37263" class="Symbol">→</a> <a id="37265" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="37276" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="37280" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="37284" class="Symbol">(</a><a id="37285" href="Data.Fin.Base.html#7704" class="Function">pinch</a> <a id="37291" href="Data.Fin.Properties.html#37252" class="Bound">i</a><a id="37292" class="Symbol">)</a>
<a id="37294" href="Data.Fin.Properties.html#37230" class="Function">pinch-surjective</a> <a id="37311" class="Symbol">_</a>       <a id="37319" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a>    <a id="37327" class="Symbol">=</a> <a id="37329" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a> <a id="37334" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="37336" class="Symbol">λ</a> <a id="37338" class="Symbol">{</a> <a id="37340" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="37345" class="Symbol">→</a> <a id="37347" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="37352" class="Symbol">}</a>
<a id="37354" href="Data.Fin.Properties.html#37230" class="Function">pinch-surjective</a> <a id="37371" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a>    <a id="37379" class="Symbol">(</a><a id="37380" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="37384" href="Data.Fin.Properties.html#37384" class="Bound">j</a><a id="37385" class="Symbol">)</a> <a id="37387" class="Symbol">=</a> <a id="37389" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="37393" class="Symbol">(</a><a id="37394" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="37398" href="Data.Fin.Properties.html#37384" class="Bound">j</a><a id="37399" class="Symbol">)</a> <a id="37401" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="37403" class="Symbol">λ</a> <a id="37405" class="Symbol">{</a> <a id="37407" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="37412" class="Symbol">→</a> <a id="37414" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="37419" class="Symbol">}</a>
<a id="37421" href="Data.Fin.Properties.html#37230" class="Function">pinch-surjective</a> <a id="37438" class="Symbol">(</a><a id="37439" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="37443" href="Data.Fin.Properties.html#37443" class="Bound">i</a><a id="37444" class="Symbol">)</a> <a id="37446" class="Symbol">(</a><a id="37447" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="37451" href="Data.Fin.Properties.html#37451" class="Bound">j</a><a id="37452" class="Symbol">)</a> <a id="37454" class="Symbol">=</a> <a id="37456" href="Data.Product.Base.html#2307" class="Function">map</a> <a id="37460" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="37464" class="Symbol">(λ</a> <a id="37467" class="Symbol">{</a><a id="37468" href="Data.Fin.Properties.html#37468" class="Bound">f</a> <a id="37470" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="37475" class="Symbol">→</a> <a id="37477" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="37482" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="37486" class="Symbol">(</a><a id="37487" href="Data.Fin.Properties.html#37468" class="Bound">f</a> <a id="37489" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="37493" class="Symbol">)})</a> <a id="37497" class="Symbol">(</a><a id="37498" href="Data.Fin.Properties.html#37230" class="Function">pinch-surjective</a> <a id="37515" href="Data.Fin.Properties.html#37443" class="Bound">i</a> <a id="37517" href="Data.Fin.Properties.html#37451" class="Bound">j</a><a id="37518" class="Symbol">)</a>

<a id="pinch-mono-≤"></a><a id="37521" href="Data.Fin.Properties.html#37521" class="Function">pinch-mono-≤</a> <a id="37534" class="Symbol">:</a> <a id="37536" class="Symbol">∀</a> <a id="37538" class="Symbol">(</a><a id="37539" href="Data.Fin.Properties.html#37539" class="Bound">i</a> <a id="37541" class="Symbol">:</a> <a id="37543" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="37547" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a><a id="37548" class="Symbol">)</a> <a id="37550" class="Symbol">→</a> <a id="37552" href="Relation.Binary.Definitions.html#4009" class="Function">Monotonic₁</a> <a id="37563" href="Data.Fin.Base.html#7986" class="Function Operator">_≤_</a> <a id="37567" href="Data.Fin.Base.html#7986" class="Function Operator">_≤_</a> <a id="37571" class="Symbol">(</a><a id="37572" href="Data.Fin.Base.html#7704" class="Function">pinch</a> <a id="37578" href="Data.Fin.Properties.html#37539" class="Bound">i</a><a id="37579" class="Symbol">)</a>
<a id="37581" href="Data.Fin.Properties.html#37521" class="Function">pinch-mono-≤</a> <a id="37594" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a>      <a id="37602" class="Symbol">{</a><a id="37603" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a><a id="37605" class="Symbol">}</a>    <a id="37610" class="Symbol">{</a><a id="37611" href="Data.Fin.Properties.html#37611" class="Bound">k</a><a id="37612" class="Symbol">}</a>     <a id="37618" href="Data.Fin.Properties.html#37618" class="Bound">0≤n</a> <a id="37622" class="Symbol">=</a> <a id="37624" href="Data.Nat.Base.html#1713" class="InductiveConstructor">z≤n</a>
<a id="37628" href="Data.Fin.Properties.html#37521" class="Function">pinch-mono-≤</a> <a id="37641" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a>      <a id="37649" class="Symbol">{</a><a id="37650" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="37654" href="Data.Fin.Properties.html#37654" class="Bound">j</a><a id="37655" class="Symbol">}</a> <a id="37657" class="Symbol">{</a><a id="37658" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="37662" href="Data.Fin.Properties.html#37662" class="Bound">k</a><a id="37663" class="Symbol">}</a> <a id="37665" href="Data.Fin.Properties.html#37665" class="Bound">j≤k</a> <a id="37669" class="Symbol">=</a> <a id="37671" href="Data.Nat.Base.html#2021" class="Function">ℕ.s≤s⁻¹</a> <a id="37679" href="Data.Fin.Properties.html#37665" class="Bound">j≤k</a>
<a id="37683" href="Data.Fin.Properties.html#37521" class="Function">pinch-mono-≤</a> <a id="37696" class="Symbol">(</a><a id="37697" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="37701" href="Data.Fin.Properties.html#37701" class="Bound">i</a><a id="37702" class="Symbol">)</a> <a id="37704" class="Symbol">{</a><a id="37705" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a><a id="37707" class="Symbol">}</a>    <a id="37712" class="Symbol">{</a><a id="37713" href="Data.Fin.Properties.html#37713" class="Bound">k</a><a id="37714" class="Symbol">}</a>     <a id="37720" href="Data.Fin.Properties.html#37720" class="Bound">0≤n</a> <a id="37724" class="Symbol">=</a> <a id="37726" href="Data.Nat.Base.html#1713" class="InductiveConstructor">z≤n</a>
<a id="37730" href="Data.Fin.Properties.html#37521" class="Function">pinch-mono-≤</a> <a id="37743" class="Symbol">(</a><a id="37744" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="37748" href="Data.Fin.Properties.html#37748" class="Bound">i</a><a id="37749" class="Symbol">)</a> <a id="37751" class="Symbol">{</a><a id="37752" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="37756" href="Data.Fin.Properties.html#37756" class="Bound">j</a><a id="37757" class="Symbol">}</a> <a id="37759" class="Symbol">{</a><a id="37760" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="37764" href="Data.Fin.Properties.html#37764" class="Bound">k</a><a id="37765" class="Symbol">}</a> <a id="37767" href="Data.Fin.Properties.html#37767" class="Bound">j≤k</a> <a id="37771" class="Symbol">=</a> <a id="37773" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="37777" class="Symbol">(</a><a id="37778" href="Data.Fin.Properties.html#37521" class="Function">pinch-mono-≤</a> <a id="37791" href="Data.Fin.Properties.html#37748" class="Bound">i</a> <a id="37793" class="Symbol">(</a><a id="37794" href="Data.Nat.Base.html#2021" class="Function">ℕ.s≤s⁻¹</a> <a id="37802" href="Data.Fin.Properties.html#37767" class="Bound">j≤k</a><a id="37805" class="Symbol">))</a>

<a id="pinch-injective"></a><a id="37809" href="Data.Fin.Properties.html#37809" class="Function">pinch-injective</a> <a id="37825" class="Symbol">:</a> <a id="37827" class="Symbol">∀</a> <a id="37829" class="Symbol">{</a><a id="37830" href="Data.Fin.Properties.html#37830" class="Bound">i</a> <a id="37832" class="Symbol">:</a> <a id="37834" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="37838" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a><a id="37839" class="Symbol">}</a> <a id="37841" class="Symbol">{</a><a id="37842" href="Data.Fin.Properties.html#37842" class="Bound">j</a> <a id="37844" href="Data.Fin.Properties.html#37844" class="Bound">k</a> <a id="37846" class="Symbol">:</a> <a id="37848" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="37852" class="Symbol">(</a><a id="37853" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="37859" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a><a id="37860" class="Symbol">)}</a> <a id="37863" class="Symbol">→</a>
                  <a id="37883" class="InductiveConstructor">suc</a> <a id="37887" href="Data.Fin.Properties.html#37830" class="Bound">i</a> <a id="37889" href="Relation.Binary.PropositionalEquality.Core.html#1064" class="Function Operator">≢</a> <a id="37891" href="Data.Fin.Properties.html#37842" class="Bound">j</a> <a id="37893" class="Symbol">→</a> <a id="37895" class="InductiveConstructor">suc</a> <a id="37899" href="Data.Fin.Properties.html#37830" class="Bound">i</a> <a id="37901" href="Relation.Binary.PropositionalEquality.Core.html#1064" class="Function Operator">≢</a> <a id="37903" href="Data.Fin.Properties.html#37844" class="Bound">k</a> <a id="37905" class="Symbol">→</a> <a id="37907" href="Data.Fin.Base.html#7704" class="Function">pinch</a> <a id="37913" href="Data.Fin.Properties.html#37830" class="Bound">i</a> <a id="37915" href="Data.Fin.Properties.html#37842" class="Bound">j</a> <a id="37917" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="37919" href="Data.Fin.Base.html#7704" class="Function">pinch</a> <a id="37925" href="Data.Fin.Properties.html#37830" class="Bound">i</a> <a id="37927" href="Data.Fin.Properties.html#37844" class="Bound">k</a> <a id="37929" class="Symbol">→</a> <a id="37931" href="Data.Fin.Properties.html#37842" class="Bound">j</a> <a id="37933" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="37935" href="Data.Fin.Properties.html#37844" class="Bound">k</a>
<a id="37937" href="Data.Fin.Properties.html#37809" class="Function">pinch-injective</a> <a id="37953" class="Symbol">{</a><a id="37954" class="Argument">i</a> <a id="37956" class="Symbol">=</a> <a id="37958" href="Data.Fin.Properties.html#37958" class="Bound">i</a><a id="37959" class="Symbol">}</a>     <a id="37965" class="Symbol">{</a><a id="37966" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a><a id="37970" class="Symbol">}</a>  <a id="37973" class="Symbol">{</a><a id="37974" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a><a id="37978" class="Symbol">}</a>  <a id="37981" class="Symbol">_</a>     <a id="37987" class="Symbol">_</a>     <a id="37993" class="Symbol">_</a>  <a id="37996" class="Symbol">=</a> <a id="37998" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="38003" href="Data.Fin.Properties.html#37809" class="Function">pinch-injective</a> <a id="38019" class="Symbol">{</a><a id="38020" class="Argument">i</a> <a id="38022" class="Symbol">=</a> <a id="38024" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a><a id="38028" class="Symbol">}</a>  <a id="38031" class="Symbol">{</a><a id="38032" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a><a id="38036" class="Symbol">}</a>  <a id="38039" class="Symbol">{</a><a id="38040" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="38044" href="Data.Fin.Properties.html#38044" class="Bound">k</a><a id="38045" class="Symbol">}</a> <a id="38047" class="Symbol">_</a>     <a id="38053" href="Data.Fin.Properties.html#38053" class="Bound">1+i≢k</a> <a id="38059" href="Data.Fin.Properties.html#38059" class="Bound">eq</a> <a id="38062" class="Symbol">=</a>
  <a id="38066" href="Relation.Nullary.Negation.Core.html#1860" class="Function">contradiction</a> <a id="38080" class="Symbol">(</a><a id="38081" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="38086" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="38090" href="Data.Fin.Properties.html#38059" class="Bound">eq</a><a id="38092" class="Symbol">)</a> <a id="38094" href="Data.Fin.Properties.html#38053" class="Bound">1+i≢k</a>
<a id="38100" href="Data.Fin.Properties.html#37809" class="Function">pinch-injective</a> <a id="38116" class="Symbol">{</a><a id="38117" class="Argument">i</a> <a id="38119" class="Symbol">=</a> <a id="38121" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a><a id="38125" class="Symbol">}</a>  <a id="38128" class="Symbol">{</a><a id="38129" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="38133" href="Data.Fin.Properties.html#38133" class="Bound">j</a><a id="38134" class="Symbol">}</a> <a id="38136" class="Symbol">{</a><a id="38137" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a><a id="38141" class="Symbol">}</a>  <a id="38144" href="Data.Fin.Properties.html#38144" class="Bound">1+i≢j</a> <a id="38150" class="Symbol">_</a>     <a id="38156" href="Data.Fin.Properties.html#38156" class="Bound">eq</a> <a id="38159" class="Symbol">=</a>
  <a id="38163" href="Relation.Nullary.Negation.Core.html#1860" class="Function">contradiction</a> <a id="38177" class="Symbol">(</a><a id="38178" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="38183" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="38187" class="Symbol">(</a><a id="38188" href="Relation.Binary.PropositionalEquality.Core.html#2099" class="Function">sym</a> <a id="38192" href="Data.Fin.Properties.html#38156" class="Bound">eq</a><a id="38194" class="Symbol">))</a> <a id="38197" href="Data.Fin.Properties.html#38144" class="Bound">1+i≢j</a>
<a id="38203" href="Data.Fin.Properties.html#37809" class="Function">pinch-injective</a> <a id="38219" class="Symbol">{</a><a id="38220" class="Argument">i</a> <a id="38222" class="Symbol">=</a> <a id="38224" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a><a id="38228" class="Symbol">}</a>  <a id="38231" class="Symbol">{</a><a id="38232" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="38236" href="Data.Fin.Properties.html#38236" class="Bound">j</a><a id="38237" class="Symbol">}</a> <a id="38239" class="Symbol">{</a><a id="38240" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="38244" href="Data.Fin.Properties.html#38244" class="Bound">k</a><a id="38245" class="Symbol">}</a> <a id="38247" class="Symbol">_</a>     <a id="38253" class="Symbol">_</a>     <a id="38259" href="Data.Fin.Properties.html#38259" class="Bound">eq</a> <a id="38262" class="Symbol">=</a>
  <a id="38266" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="38271" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="38275" href="Data.Fin.Properties.html#38259" class="Bound">eq</a>
<a id="38278" href="Data.Fin.Properties.html#37809" class="Function">pinch-injective</a> <a id="38294" class="Symbol">{</a><a id="38295" class="Argument">i</a> <a id="38297" class="Symbol">=</a> <a id="38299" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="38303" href="Data.Fin.Properties.html#38303" class="Bound">i</a><a id="38304" class="Symbol">}</a> <a id="38306" class="Symbol">{</a><a id="38307" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="38311" href="Data.Fin.Properties.html#38311" class="Bound">j</a><a id="38312" class="Symbol">}</a> <a id="38314" class="Symbol">{</a><a id="38315" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="38319" href="Data.Fin.Properties.html#38319" class="Bound">k</a><a id="38320" class="Symbol">}</a> <a id="38322" href="Data.Fin.Properties.html#38322" class="Bound">1+i≢j</a> <a id="38328" href="Data.Fin.Properties.html#38328" class="Bound">1+i≢k</a> <a id="38334" href="Data.Fin.Properties.html#38334" class="Bound">eq</a> <a id="38337" class="Symbol">=</a>
  <a id="38341" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="38346" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a>
    <a id="38354" class="Symbol">(</a><a id="38355" href="Data.Fin.Properties.html#37809" class="Function">pinch-injective</a> <a id="38371" class="Symbol">(</a><a id="38372" href="Data.Fin.Properties.html#38322" class="Bound">1+i≢j</a> <a id="38378" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="38380" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="38385" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a><a id="38388" class="Symbol">)</a> <a id="38390" class="Symbol">(</a><a id="38391" href="Data.Fin.Properties.html#38328" class="Bound">1+i≢k</a> <a id="38397" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="38399" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="38404" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a><a id="38407" class="Symbol">)</a>
      <a id="38415" class="Symbol">(</a><a id="38416" href="Data.Fin.Properties.html#3879" class="Function">suc-injective</a> <a id="38430" href="Data.Fin.Properties.html#38334" class="Bound">eq</a><a id="38432" class="Symbol">))</a>

<a id="38436" class="Comment">------------------------------------------------------------------------</a>
<a id="38509" class="Comment">-- Quantification</a>
<a id="38527" class="Comment">------------------------------------------------------------------------</a>

<a id="38601" class="Keyword">module</a> <a id="38608" href="Data.Fin.Properties.html#38608" class="Module">_</a> <a id="38610" class="Symbol">{</a><a id="38611" href="Data.Fin.Properties.html#38611" class="Bound">P</a> <a id="38613" class="Symbol">:</a> <a id="38615" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="38620" class="Symbol">(</a><a id="38621" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="38625" class="Symbol">(</a><a id="38626" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="38630" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a><a id="38631" class="Symbol">))</a> <a id="38634" href="Data.Fin.Properties.html#2969" class="Generalizable">p</a><a id="38635" class="Symbol">}</a> <a id="38637" class="Keyword">where</a>

  <a id="38646" href="Data.Fin.Properties.html#38646" class="Function">∀-cons</a> <a id="38653" class="Symbol">:</a> <a id="38655" href="Data.Fin.Properties.html#38611" class="Bound">P</a> <a id="38657" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a> <a id="38662" class="Symbol">→</a> <a id="38664" href="Relation.Unary.html#3655" class="Function">Π[</a> <a id="38667" href="Data.Fin.Properties.html#38611" class="Bound">P</a> <a id="38669" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="38671" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="38675" href="Relation.Unary.html#3655" class="Function">]</a> <a id="38677" class="Symbol">→</a> <a id="38679" href="Relation.Unary.html#3655" class="Function">Π[</a> <a id="38682" href="Data.Fin.Properties.html#38611" class="Bound">P</a> <a id="38684" href="Relation.Unary.html#3655" class="Function">]</a>
  <a id="38688" href="Data.Fin.Properties.html#38646" class="Function">∀-cons</a> <a id="38695" href="Data.Fin.Properties.html#38695" class="Bound">z</a> <a id="38697" href="Data.Fin.Properties.html#38697" class="Bound">s</a> <a id="38699" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a>    <a id="38707" class="Symbol">=</a> <a id="38709" href="Data.Fin.Properties.html#38695" class="Bound">z</a>
  <a id="38713" href="Data.Fin.Properties.html#38646" class="Function">∀-cons</a> <a id="38720" href="Data.Fin.Properties.html#38720" class="Bound">z</a> <a id="38722" href="Data.Fin.Properties.html#38722" class="Bound">s</a> <a id="38724" class="Symbol">(</a><a id="38725" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="38729" href="Data.Fin.Properties.html#38729" class="Bound">i</a><a id="38730" class="Symbol">)</a> <a id="38732" class="Symbol">=</a> <a id="38734" href="Data.Fin.Properties.html#38722" class="Bound">s</a> <a id="38736" href="Data.Fin.Properties.html#38729" class="Bound">i</a>

  <a id="38741" href="Data.Fin.Properties.html#38741" class="Function">∀-cons-⇔</a> <a id="38750" class="Symbol">:</a> <a id="38752" class="Symbol">(</a><a id="38753" href="Data.Fin.Properties.html#38611" class="Bound">P</a> <a id="38755" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a> <a id="38760" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="38762" href="Relation.Unary.html#3655" class="Function">Π[</a> <a id="38765" href="Data.Fin.Properties.html#38611" class="Bound">P</a> <a id="38767" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="38769" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="38773" href="Relation.Unary.html#3655" class="Function">]</a><a id="38774" class="Symbol">)</a> <a id="38776" href="Function.Bundles.html#12398" class="Function Operator">⇔</a> <a id="38778" href="Relation.Unary.html#3655" class="Function">Π[</a> <a id="38781" href="Data.Fin.Properties.html#38611" class="Bound">P</a> <a id="38783" href="Relation.Unary.html#3655" class="Function">]</a>
  <a id="38787" href="Data.Fin.Properties.html#38741" class="Function">∀-cons-⇔</a> <a id="38796" class="Symbol">=</a> <a id="38798" href="Function.Bundles.html#13497" class="Function">mk⇔</a> <a id="38802" class="Symbol">(</a><a id="38803" href="Data.Product.Base.html#3243" class="Function">uncurry</a> <a id="38811" href="Data.Fin.Properties.html#38646" class="Function">∀-cons</a><a id="38817" class="Symbol">)</a> <a id="38819" href="Data.Product.Base.html#2134" class="Function Operator">&lt;</a> <a id="38821" href="Function.Base.html#1993" class="Function Operator">_$</a> <a id="38824" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a> <a id="38829" href="Data.Product.Base.html#2134" class="Function Operator">,</a> <a id="38831" href="Function.Base.html#1134" class="Function Operator">_∘</a> <a id="38834" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="38838" href="Data.Product.Base.html#2134" class="Function Operator">&gt;</a>

  <a id="38843" href="Data.Fin.Properties.html#38843" class="Function">∃-here</a> <a id="38850" class="Symbol">:</a> <a id="38852" href="Data.Fin.Properties.html#38611" class="Bound">P</a> <a id="38854" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a> <a id="38859" class="Symbol">→</a> <a id="38861" href="Relation.Unary.html#3519" class="Function">∃⟨</a> <a id="38864" href="Data.Fin.Properties.html#38611" class="Bound">P</a> <a id="38866" href="Relation.Unary.html#3519" class="Function">⟩</a>
  <a id="38870" href="Data.Fin.Properties.html#38843" class="Function">∃-here</a> <a id="38877" class="Symbol">=</a> <a id="38879" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a> <a id="38884" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,_</a>

  <a id="38890" href="Data.Fin.Properties.html#38890" class="Function">∃-there</a> <a id="38898" class="Symbol">:</a> <a id="38900" href="Relation.Unary.html#3519" class="Function">∃⟨</a> <a id="38903" href="Data.Fin.Properties.html#38611" class="Bound">P</a> <a id="38905" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="38907" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="38911" href="Relation.Unary.html#3519" class="Function">⟩</a> <a id="38913" class="Symbol">→</a> <a id="38915" href="Relation.Unary.html#3519" class="Function">∃⟨</a> <a id="38918" href="Data.Fin.Properties.html#38611" class="Bound">P</a> <a id="38920" href="Relation.Unary.html#3519" class="Function">⟩</a>
  <a id="38924" href="Data.Fin.Properties.html#38890" class="Function">∃-there</a> <a id="38932" class="Symbol">=</a> <a id="38934" href="Data.Product.Base.html#2307" class="Function">map</a> <a id="38938" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="38942" href="Function.Base.html#704" class="Function">id</a>

  <a id="38948" href="Data.Fin.Properties.html#38948" class="Function">∃-toSum</a> <a id="38956" class="Symbol">:</a> <a id="38958" href="Relation.Unary.html#3519" class="Function">∃⟨</a> <a id="38961" href="Data.Fin.Properties.html#38611" class="Bound">P</a> <a id="38963" href="Relation.Unary.html#3519" class="Function">⟩</a> <a id="38965" class="Symbol">→</a> <a id="38967" href="Data.Fin.Properties.html#38611" class="Bound">P</a> <a id="38969" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a> <a id="38974" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="38976" href="Relation.Unary.html#3519" class="Function">∃⟨</a> <a id="38979" href="Data.Fin.Properties.html#38611" class="Bound">P</a> <a id="38981" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="38983" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="38987" href="Relation.Unary.html#3519" class="Function">⟩</a>
  <a id="38991" href="Data.Fin.Properties.html#38948" class="Function">∃-toSum</a> <a id="38999" class="Symbol">(</a> <a id="39001" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a> <a id="39006" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="39008" href="Data.Fin.Properties.html#39008" class="Bound">P₀</a> <a id="39011" class="Symbol">)</a> <a id="39013" class="Symbol">=</a> <a id="39015" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="39020" href="Data.Fin.Properties.html#39008" class="Bound">P₀</a>
  <a id="39025" href="Data.Fin.Properties.html#38948" class="Function">∃-toSum</a> <a id="39033" class="Symbol">(</a><a id="39034" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="39038" href="Data.Fin.Properties.html#39038" class="Bound">f</a> <a id="39040" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="39042" href="Data.Fin.Properties.html#39042" class="Bound">P₁₊</a><a id="39045" class="Symbol">)</a> <a id="39047" class="Symbol">=</a> <a id="39049" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="39054" class="Symbol">(</a><a id="39055" href="Data.Fin.Properties.html#39038" class="Bound">f</a> <a id="39057" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="39059" href="Data.Fin.Properties.html#39042" class="Bound">P₁₊</a><a id="39062" class="Symbol">)</a>

  <a id="39067" href="Data.Fin.Properties.html#39067" class="Function">⊎⇔∃</a> <a id="39071" class="Symbol">:</a> <a id="39073" class="Symbol">(</a><a id="39074" href="Data.Fin.Properties.html#38611" class="Bound">P</a> <a id="39076" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a> <a id="39081" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="39083" href="Relation.Unary.html#3519" class="Function">∃⟨</a> <a id="39086" href="Data.Fin.Properties.html#38611" class="Bound">P</a> <a id="39088" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="39090" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="39094" href="Relation.Unary.html#3519" class="Function">⟩</a><a id="39095" class="Symbol">)</a> <a id="39097" href="Function.Bundles.html#12398" class="Function Operator">⇔</a> <a id="39099" href="Relation.Unary.html#3519" class="Function">∃⟨</a> <a id="39102" href="Data.Fin.Properties.html#38611" class="Bound">P</a> <a id="39104" href="Relation.Unary.html#3519" class="Function">⟩</a>
  <a id="39108" href="Data.Fin.Properties.html#39067" class="Function">⊎⇔∃</a> <a id="39112" class="Symbol">=</a> <a id="39114" href="Function.Bundles.html#13497" class="Function">mk⇔</a> <a id="39118" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="39120" href="Data.Fin.Properties.html#38843" class="Function">∃-here</a> <a id="39127" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="39129" href="Data.Fin.Properties.html#38890" class="Function">∃-there</a> <a id="39137" href="Data.Sum.Base.html#811" class="Function Operator">]</a> <a id="39139" href="Data.Fin.Properties.html#38948" class="Function">∃-toSum</a>

<a id="any?"></a><a id="39148" href="Data.Fin.Properties.html#39148" class="Function">any?</a> <a id="39153" class="Symbol">:</a> <a id="39155" class="Symbol">∀</a> <a id="39157" class="Symbol">{</a><a id="39158" href="Data.Fin.Properties.html#39158" class="Bound">P</a> <a id="39160" class="Symbol">:</a> <a id="39162" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="39167" class="Symbol">(</a><a id="39168" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="39172" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a><a id="39173" class="Symbol">)</a> <a id="39175" href="Data.Fin.Properties.html#2969" class="Generalizable">p</a><a id="39176" class="Symbol">}</a> <a id="39178" class="Symbol">→</a> <a id="39180" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="39190" href="Data.Fin.Properties.html#39158" class="Bound">P</a> <a id="39192" class="Symbol">→</a> <a id="39194" href="Relation.Nullary.Decidable.Core.html#1972" class="Record">Dec</a> <a id="39198" class="Symbol">(</a><a id="39199" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="39201" href="Data.Fin.Properties.html#39158" class="Bound">P</a><a id="39202" class="Symbol">)</a>
<a id="39204" href="Data.Fin.Properties.html#39148" class="Function">any?</a> <a id="39209" class="Symbol">{</a><a id="39210" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="39214" class="Symbol">}</a>  <a id="39217" href="Data.Fin.Properties.html#39217" class="Bound">P?</a> <a id="39220" class="Symbol">=</a> <a id="39222" href="Relation.Nullary.Decidable.Core.html#2142" class="InductiveConstructor">no</a> <a id="39225" class="Symbol">λ{</a> <a id="39228" class="Symbol">(()</a> <a id="39232" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="39234" class="Symbol">_)</a> <a id="39237" class="Symbol">}</a>
<a id="39239" href="Data.Fin.Properties.html#39148" class="Function">any?</a> <a id="39244" class="Symbol">{</a><a id="39245" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="39249" class="Symbol">_}</a> <a id="39252" href="Data.Fin.Properties.html#39252" class="Bound">P?</a> <a id="39255" class="Symbol">=</a> <a id="39257" href="Relation.Nullary.Decidable.html#1250" class="Function">Dec.map</a> <a id="39265" href="Data.Fin.Properties.html#39067" class="Function">⊎⇔∃</a> <a id="39269" class="Symbol">(</a><a id="39270" href="Data.Fin.Properties.html#39252" class="Bound">P?</a> <a id="39273" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a> <a id="39278" href="Relation.Nullary.Decidable.Core.html#3598" class="Function Operator">⊎?</a> <a id="39281" href="Data.Fin.Properties.html#39148" class="Function">any?</a> <a id="39286" class="Symbol">(</a><a id="39287" href="Data.Fin.Properties.html#39252" class="Bound">P?</a> <a id="39290" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="39292" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a><a id="39295" class="Symbol">))</a>

<a id="all?"></a><a id="39299" href="Data.Fin.Properties.html#39299" class="Function">all?</a> <a id="39304" class="Symbol">:</a> <a id="39306" class="Symbol">∀</a> <a id="39308" class="Symbol">{</a><a id="39309" href="Data.Fin.Properties.html#39309" class="Bound">P</a> <a id="39311" class="Symbol">:</a> <a id="39313" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="39318" class="Symbol">(</a><a id="39319" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="39323" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a><a id="39324" class="Symbol">)</a> <a id="39326" href="Data.Fin.Properties.html#2969" class="Generalizable">p</a><a id="39327" class="Symbol">}</a> <a id="39329" class="Symbol">→</a> <a id="39331" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="39341" href="Data.Fin.Properties.html#39309" class="Bound">P</a> <a id="39343" class="Symbol">→</a> <a id="39345" href="Relation.Nullary.Decidable.Core.html#1972" class="Record">Dec</a> <a id="39349" class="Symbol">(∀</a> <a id="39352" href="Data.Fin.Properties.html#39352" class="Bound">i</a> <a id="39354" class="Symbol">→</a> <a id="39356" href="Data.Fin.Properties.html#39309" class="Bound">P</a> <a id="39358" href="Data.Fin.Properties.html#39352" class="Bound">i</a><a id="39359" class="Symbol">)</a>
<a id="39361" href="Data.Fin.Properties.html#39299" class="Function">all?</a> <a id="39366" class="Symbol">{</a><a id="39367" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="39371" class="Symbol">}</a>  <a id="39374" href="Data.Fin.Properties.html#39374" class="Bound">P?</a> <a id="39377" class="Symbol">=</a> <a id="39379" href="Relation.Nullary.Decidable.Core.html#2105" class="InductiveConstructor">yes</a> <a id="39383" class="Symbol">λ()</a>
<a id="39387" href="Data.Fin.Properties.html#39299" class="Function">all?</a> <a id="39392" class="Symbol">{</a><a id="39393" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="39397" class="Symbol">_}</a> <a id="39400" href="Data.Fin.Properties.html#39400" class="Bound">P?</a> <a id="39403" class="Symbol">=</a> <a id="39405" href="Relation.Nullary.Decidable.html#1250" class="Function">Dec.map</a> <a id="39413" href="Data.Fin.Properties.html#38741" class="Function">∀-cons-⇔</a> <a id="39422" class="Symbol">(</a><a id="39423" href="Data.Fin.Properties.html#39400" class="Bound">P?</a> <a id="39426" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a> <a id="39431" href="Relation.Nullary.Decidable.Core.html#3420" class="Function Operator">×?</a> <a id="39434" href="Data.Fin.Properties.html#39299" class="Function">all?</a> <a id="39439" class="Symbol">(</a><a id="39440" href="Data.Fin.Properties.html#39400" class="Bound">P?</a> <a id="39443" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="39445" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a><a id="39448" class="Symbol">))</a>

<a id="39452" class="Keyword">private</a>
  <a id="39462" class="Comment">-- A nice computational property of `all?`:</a>
  <a id="39508" class="Comment">-- The boolean component of the result is exactly the</a>
  <a id="39564" class="Comment">-- obvious fold of boolean tests (`foldr _∧_ true`).</a>
  <a id="note"></a><a id="39619" href="Data.Fin.Properties.html#39619" class="Function">note</a> <a id="39624" class="Symbol">:</a> <a id="39626" class="Symbol">∀</a> <a id="39628" class="Symbol">{</a><a id="39629" href="Data.Fin.Properties.html#39629" class="Bound">P</a> <a id="39631" class="Symbol">:</a> <a id="39633" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="39638" class="Symbol">(</a><a id="39639" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="39643" class="Number">3</a><a id="39644" class="Symbol">)</a> <a id="39646" href="Data.Fin.Properties.html#2969" class="Generalizable">p</a><a id="39647" class="Symbol">}</a> <a id="39649" class="Symbol">(</a><a id="39650" href="Data.Fin.Properties.html#39650" class="Bound">P?</a> <a id="39653" class="Symbol">:</a> <a id="39655" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="39665" href="Data.Fin.Properties.html#39629" class="Bound">P</a><a id="39666" class="Symbol">)</a> <a id="39668" class="Symbol">→</a>
         <a id="39679" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="39681" class="Symbol">λ</a> <a id="39683" href="Data.Fin.Properties.html#39683" class="Bound">z</a> <a id="39685" class="Symbol">→</a> <a id="39687" href="Relation.Nullary.Decidable.Core.html#2038" class="Field">Dec.does</a> <a id="39696" class="Symbol">(</a><a id="39697" href="Data.Fin.Properties.html#39299" class="Function">all?</a> <a id="39702" href="Data.Fin.Properties.html#39650" class="Bound">P?</a><a id="39704" class="Symbol">)</a> <a id="39706" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="39708" href="Data.Fin.Properties.html#39683" class="Bound">z</a>
  <a id="39712" href="Data.Fin.Properties.html#39619" class="Function">note</a> <a id="39717" href="Data.Fin.Properties.html#39717" class="Bound">P?</a> <a id="39720" class="Symbol">=</a> <a id="39722" href="Relation.Nullary.Decidable.Core.html#2038" class="Field">Dec.does</a> <a id="39731" class="Symbol">(</a><a id="39732" href="Data.Fin.Properties.html#39717" class="Bound">P?</a> <a id="39735" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a><a id="39737" class="Symbol">)</a> <a id="39739" href="Data.Bool.Base.html#1005" class="Function Operator">∧</a> <a id="39741" href="Relation.Nullary.Decidable.Core.html#2038" class="Field">Dec.does</a> <a id="39750" class="Symbol">(</a><a id="39751" href="Data.Fin.Properties.html#39717" class="Bound">P?</a> <a id="39754" href="Data.Fin.Patterns.html#440" class="InductiveConstructor">1F</a><a id="39756" class="Symbol">)</a> <a id="39758" href="Data.Bool.Base.html#1005" class="Function Operator">∧</a> <a id="39760" href="Relation.Nullary.Decidable.Core.html#2038" class="Field">Dec.does</a> <a id="39769" class="Symbol">(</a><a id="39770" href="Data.Fin.Properties.html#39717" class="Bound">P?</a> <a id="39773" href="Data.Fin.Patterns.html#460" class="InductiveConstructor">2F</a><a id="39775" class="Symbol">)</a> <a id="39777" href="Data.Bool.Base.html#1005" class="Function Operator">∧</a> <a id="39779" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
          <a id="39794" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="39796" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="39802" class="Comment">------------------------------------------------------------------------</a>
<a id="39875" class="Comment">-- A decidable predicate P over a finite set is either always false, or</a>
<a id="39947" class="Comment">-- else we can find the least value for which P is true (and vice versa).</a>

<a id="40022" class="Keyword">record</a> <a id="Least⟨_⟩"></a><a id="40029" href="Data.Fin.Properties.html#40029" class="Record Operator">Least⟨_⟩</a> <a id="40038" class="Symbol">(</a><a id="40039" href="Data.Fin.Properties.html#40039" class="Bound">P</a> <a id="40041" class="Symbol">:</a> <a id="40043" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="40048" class="Symbol">(</a><a id="40049" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="40053" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a><a id="40054" class="Symbol">)</a> <a id="40056" href="Data.Fin.Properties.html#2969" class="Generalizable">p</a><a id="40057" class="Symbol">)</a> <a id="40059" class="Symbol">:</a> <a id="40061" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="40065" href="Data.Fin.Properties.html#40056" class="Bound">p</a> <a id="40067" class="Keyword">where</a>
  <a id="40075" class="Keyword">constructor</a> <a id="least"></a><a id="40087" href="Data.Fin.Properties.html#40087" class="InductiveConstructor">least</a>
  <a id="40095" class="Keyword">field</a>
    <a id="Least⟨_⟩.witness"></a><a id="40105" href="Data.Fin.Properties.html#40105" class="Field">witness</a> <a id="40113" class="Symbol">:</a> <a id="40115" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="40119" href="Data.Fin.Properties.html#40053" class="Bound">n</a>
    <a id="Least⟨_⟩.example"></a><a id="40125" href="Data.Fin.Properties.html#40125" class="Field">example</a> <a id="40133" class="Symbol">:</a> <a id="40135" href="Data.Fin.Properties.html#40039" class="Bound">P</a> <a id="40137" href="Data.Fin.Properties.html#40105" class="Field">witness</a>
    <a id="Least⟨_⟩.minimal"></a><a id="40149" href="Data.Fin.Properties.html#40149" class="Field">minimal</a> <a id="40157" class="Symbol">:</a> <a id="40159" class="Symbol">∀</a> <a id="40161" class="Symbol">{</a><a id="40162" href="Data.Fin.Properties.html#40162" class="Bound">j</a><a id="40163" class="Symbol">}</a> <a id="40165" class="Symbol">→</a> <a id="40167" class="Symbol">.(</a><a id="40169" href="Data.Fin.Properties.html#40162" class="Bound">j</a> <a id="40171" href="Data.Fin.Base.html#8072" class="Function Operator">&lt;</a> <a id="40173" href="Data.Fin.Properties.html#40105" class="Field">witness</a><a id="40180" class="Symbol">)</a> <a id="40182" class="Symbol">→</a> <a id="40184" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬</a> <a id="40186" href="Data.Fin.Properties.html#40039" class="Bound">P</a> <a id="40188" href="Data.Fin.Properties.html#40162" class="Bound">j</a>

<a id="search-least⟨_⟩"></a><a id="40191" href="Data.Fin.Properties.html#40191" class="Function Operator">search-least⟨_⟩</a> <a id="40207" class="Symbol">:</a> <a id="40209" class="Symbol">∀</a> <a id="40211" class="Symbol">{</a><a id="40212" href="Data.Fin.Properties.html#40212" class="Bound">P</a> <a id="40214" class="Symbol">:</a> <a id="40216" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="40221" class="Symbol">(</a><a id="40222" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="40226" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a><a id="40227" class="Symbol">)</a> <a id="40229" href="Data.Fin.Properties.html#2969" class="Generalizable">p</a><a id="40230" class="Symbol">}</a> <a id="40232" class="Symbol">→</a> <a id="40234" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="40244" href="Data.Fin.Properties.html#40212" class="Bound">P</a> <a id="40246" class="Symbol">→</a> <a id="40248" href="Relation.Unary.html#3655" class="Function">Π[</a> <a id="40251" href="Relation.Unary.html#5000" class="Function">∁</a> <a id="40253" href="Data.Fin.Properties.html#40212" class="Bound">P</a> <a id="40255" href="Relation.Unary.html#3655" class="Function">]</a> <a id="40257" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="40259" href="Data.Fin.Properties.html#40029" class="Record Operator">Least⟨</a> <a id="40266" href="Data.Fin.Properties.html#40212" class="Bound">P</a> <a id="40268" href="Data.Fin.Properties.html#40029" class="Record Operator">⟩</a>
<a id="40270" href="Data.Fin.Properties.html#40191" class="Function Operator">search-least⟨_⟩</a> <a id="40286" class="Symbol">{</a><a id="40287" class="Argument">n</a> <a id="40289" class="Symbol">=</a> <a id="40291" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="40295" class="Symbol">}</a>  <a id="40298" class="Symbol">{</a><a id="40299" class="Argument">P</a> <a id="40301" class="Symbol">=</a> <a id="40303" class="Symbol">_}</a> <a id="40306" href="Data.Fin.Properties.html#40306" class="Bound">P?</a> <a id="40309" class="Symbol">=</a> <a id="40311" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="40316" class="Symbol">λ()</a>
<a id="40320" href="Data.Fin.Properties.html#40191" class="Function Operator">search-least⟨_⟩</a> <a id="40336" class="Symbol">{</a><a id="40337" class="Argument">n</a> <a id="40339" class="Symbol">=</a> <a id="40341" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="40345" class="Symbol">_}</a> <a id="40348" class="Symbol">{</a><a id="40349" class="Argument">P</a> <a id="40351" class="Symbol">=</a> <a id="40353" href="Data.Fin.Properties.html#40353" class="Bound">P</a><a id="40354" class="Symbol">}</a> <a id="40356" href="Data.Fin.Properties.html#40356" class="Bound">P?</a> <a id="40359" class="Keyword">with</a> <a id="40364" href="Data.Fin.Properties.html#40356" class="Bound">P?</a> <a id="40367" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a>
<a id="40372" class="Symbol">...</a> <a id="40376" class="Symbol">|</a> <a id="40378" href="Relation.Nullary.Decidable.Core.html#2105" class="InductiveConstructor">yes</a> <a id="40382" href="Data.Fin.Properties.html#40382" class="Bound">p₀</a> <a id="40385" class="Symbol">=</a> <a id="40387" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="40392" class="Symbol">(</a><a id="40393" href="Data.Fin.Properties.html#40087" class="InductiveConstructor">least</a> <a id="40399" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a> <a id="40404" href="Data.Fin.Properties.html#40382" class="Bound">p₀</a> <a id="40407" class="Symbol">λ())</a>
<a id="40412" class="Symbol">...</a> <a id="40416" class="Symbol">|</a> <a id="40418" href="Relation.Nullary.Decidable.Core.html#2142" class="InductiveConstructor">no</a> <a id="40421" href="Data.Fin.Properties.html#40421" class="Bound">¬p₀</a> <a id="40425" class="Symbol">=</a> <a id="40427" href="Data.Sum.Base.html#1253" class="Function">Sum.map</a> <a id="40435" class="Symbol">(</a><a id="40436" href="Data.Fin.Properties.html#38646" class="Function">∀-cons</a> <a id="40443" href="Data.Fin.Properties.html#40421" class="Bound">¬p₀</a><a id="40446" class="Symbol">)</a> <a id="40448" href="Data.Fin.Properties.html#40489" class="Function">lemma</a> <a id="40454" href="Data.Fin.Properties.html#40191" class="Function Operator">search-least⟨</a> <a id="40468" class="Bound">P?</a> <a id="40471" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="40473" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="40477" href="Data.Fin.Properties.html#40191" class="Function Operator">⟩</a>
  <a id="40481" class="Keyword">where</a>
  <a id="40489" href="Data.Fin.Properties.html#40489" class="Function">lemma</a> <a id="40495" class="Symbol">:</a> <a id="40497" href="Data.Fin.Properties.html#40029" class="Record Operator">Least⟨</a> <a id="40504" class="Bound">P</a> <a id="40506" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="40508" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="40512" href="Data.Fin.Properties.html#40029" class="Record Operator">⟩</a> <a id="40514" class="Symbol">→</a> <a id="40516" href="Data.Fin.Properties.html#40029" class="Record Operator">Least⟨</a> <a id="40523" class="Bound">P</a> <a id="40525" href="Data.Fin.Properties.html#40029" class="Record Operator">⟩</a>
  <a id="40529" href="Data.Fin.Properties.html#40489" class="Function">lemma</a> <a id="40535" class="Symbol">(</a><a id="40536" href="Data.Fin.Properties.html#40087" class="InductiveConstructor">least</a> <a id="40542" href="Data.Fin.Properties.html#40542" class="Bound">i</a> <a id="40544" href="Data.Fin.Properties.html#40544" class="Bound">pₛᵢ</a> <a id="40548" href="Data.Fin.Properties.html#40548" class="Bound">∀[j&lt;i]¬P</a><a id="40556" class="Symbol">)</a> <a id="40558" class="Symbol">=</a> <a id="40560" href="Data.Fin.Properties.html#40087" class="InductiveConstructor">least</a> <a id="40566" class="Symbol">(</a><a id="40567" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="40571" href="Data.Fin.Properties.html#40542" class="Bound">i</a><a id="40572" class="Symbol">)</a> <a id="40574" href="Data.Fin.Properties.html#40544" class="Bound">pₛᵢ</a> <a id="40578" class="Symbol">λ</a> <a id="40580" class="Keyword">where</a>
    <a id="40590" class="Symbol">{</a><a id="40591" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a><a id="40595" class="Symbol">}</a>  <a id="40598" class="Symbol">_</a>     <a id="40604" class="Symbol">→</a> <a id="40606" href="Data.Fin.Properties.html#40421" class="Bound">¬p₀</a>
    <a id="40614" class="Symbol">{</a><a id="40615" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="40619" class="Symbol">_}</a> <a id="40622" href="Data.Fin.Properties.html#40622" class="Bound">sj&lt;si</a> <a id="40628" class="Symbol">→</a> <a id="40630" href="Data.Fin.Properties.html#40548" class="Bound">∀[j&lt;i]¬P</a> <a id="40639" class="Symbol">(</a><a id="40640" href="Data.Nat.Base.html#2084" class="Function">ℕ.s&lt;s⁻¹</a> <a id="40648" href="Data.Fin.Properties.html#40622" class="Bound">sj&lt;si</a><a id="40653" class="Symbol">)</a>

<a id="search-least⟨¬_⟩"></a><a id="40656" href="Data.Fin.Properties.html#40656" class="Function Operator">search-least⟨¬_⟩</a> <a id="40673" class="Symbol">:</a> <a id="40675" class="Symbol">∀</a> <a id="40677" class="Symbol">{</a><a id="40678" href="Data.Fin.Properties.html#40678" class="Bound">P</a> <a id="40680" class="Symbol">:</a> <a id="40682" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="40687" class="Symbol">(</a><a id="40688" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="40692" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a><a id="40693" class="Symbol">)</a> <a id="40695" href="Data.Fin.Properties.html#2969" class="Generalizable">p</a><a id="40696" class="Symbol">}</a> <a id="40698" class="Symbol">→</a> <a id="40700" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="40710" href="Data.Fin.Properties.html#40678" class="Bound">P</a> <a id="40712" class="Symbol">→</a> <a id="40714" href="Relation.Unary.html#3655" class="Function">Π[</a> <a id="40717" href="Data.Fin.Properties.html#40678" class="Bound">P</a> <a id="40719" href="Relation.Unary.html#3655" class="Function">]</a> <a id="40721" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="40723" href="Data.Fin.Properties.html#40029" class="Record Operator">Least⟨</a> <a id="40730" href="Relation.Unary.html#5000" class="Function">∁</a> <a id="40732" href="Data.Fin.Properties.html#40678" class="Bound">P</a> <a id="40734" href="Data.Fin.Properties.html#40029" class="Record Operator">⟩</a>
<a id="40736" href="Data.Fin.Properties.html#40656" class="Function Operator">search-least⟨¬_⟩</a> <a id="40753" class="Symbol">{</a><a id="40754" class="Argument">P</a> <a id="40756" class="Symbol">=</a> <a id="40758" href="Data.Fin.Properties.html#40758" class="Bound">P</a><a id="40759" class="Symbol">}</a> <a id="40761" href="Data.Fin.Properties.html#40761" class="Bound">P?</a> <a id="40764" class="Symbol">=</a>
  <a id="40768" href="Data.Sum.Base.html#1331" class="Function">Sum.map₁</a> <a id="40777" class="Symbol">(λ</a> <a id="40780" href="Data.Fin.Properties.html#40780" class="Bound">∀[¬¬P]</a> <a id="40787" href="Data.Fin.Properties.html#40787" class="Bound">j</a> <a id="40789" class="Symbol">→</a> <a id="40791" href="Relation.Nullary.Decidable.Core.html#6636" class="Function">decidable-stable</a> <a id="40808" class="Symbol">(</a><a id="40809" href="Data.Fin.Properties.html#40761" class="Bound">P?</a> <a id="40812" href="Data.Fin.Properties.html#40787" class="Bound">j</a><a id="40813" class="Symbol">)</a> <a id="40815" class="Symbol">(</a><a id="40816" href="Data.Fin.Properties.html#40780" class="Bound">∀[¬¬P]</a> <a id="40823" href="Data.Fin.Properties.html#40787" class="Bound">j</a><a id="40824" class="Symbol">))</a> <a id="40827" href="Data.Fin.Properties.html#40191" class="Function Operator">search-least⟨</a> <a id="40841" href="Relation.Unary.Properties.html#8690" class="Function">∁?</a> <a id="40844" href="Data.Fin.Properties.html#40761" class="Bound">P?</a> <a id="40847" href="Data.Fin.Properties.html#40191" class="Function Operator">⟩</a>

<a id="40850" class="Comment">-- When P is a decidable predicate over a finite set the following</a>
<a id="40917" class="Comment">-- lemmas can be proved.</a>

<a id="¬∀⇒∃¬-smallest"></a><a id="40943" href="Data.Fin.Properties.html#40943" class="Function">¬∀⇒∃¬-smallest</a> <a id="40958" class="Symbol">:</a> <a id="40960" class="Symbol">∀</a> <a id="40962" href="Data.Fin.Properties.html#40962" class="Bound">n</a> <a id="40964" class="Symbol">{</a><a id="40965" href="Data.Fin.Properties.html#40965" class="Bound">p</a><a id="40966" class="Symbol">}</a> <a id="40968" class="Symbol">(</a><a id="40969" href="Data.Fin.Properties.html#40969" class="Bound">P</a> <a id="40971" class="Symbol">:</a> <a id="40973" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="40978" class="Symbol">(</a><a id="40979" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="40983" href="Data.Fin.Properties.html#40962" class="Bound">n</a><a id="40984" class="Symbol">)</a> <a id="40986" href="Data.Fin.Properties.html#40965" class="Bound">p</a><a id="40987" class="Symbol">)</a> <a id="40989" class="Symbol">→</a> <a id="40991" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="41001" href="Data.Fin.Properties.html#40969" class="Bound">P</a> <a id="41003" class="Symbol">→</a>
                 <a id="41022" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬</a> <a id="41024" class="Symbol">(∀</a> <a id="41027" href="Data.Fin.Properties.html#41027" class="Bound">i</a> <a id="41029" class="Symbol">→</a> <a id="41031" href="Data.Fin.Properties.html#40969" class="Bound">P</a> <a id="41033" href="Data.Fin.Properties.html#41027" class="Bound">i</a><a id="41034" class="Symbol">)</a> <a id="41036" class="Symbol">→</a> <a id="41038" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="41040" class="Symbol">λ</a> <a id="41042" href="Data.Fin.Properties.html#41042" class="Bound">i</a> <a id="41044" class="Symbol">→</a> <a id="41046" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬</a> <a id="41048" href="Data.Fin.Properties.html#40969" class="Bound">P</a> <a id="41050" href="Data.Fin.Properties.html#41042" class="Bound">i</a> <a id="41052" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="41054" class="Symbol">((</a><a id="41056" href="Data.Fin.Properties.html#41056" class="Bound">j</a> <a id="41058" class="Symbol">:</a> <a id="41060" href="Data.Fin.Base.html#1328" class="Function">Fin′</a> <a id="41065" href="Data.Fin.Properties.html#41042" class="Bound">i</a><a id="41066" class="Symbol">)</a> <a id="41068" class="Symbol">→</a> <a id="41070" href="Data.Fin.Properties.html#40969" class="Bound">P</a> <a id="41072" class="Symbol">(</a><a id="41073" href="Data.Fin.Base.html#3010" class="Function">inject</a> <a id="41080" href="Data.Fin.Properties.html#41056" class="Bound">j</a><a id="41081" class="Symbol">))</a>
<a id="41084" href="Data.Fin.Properties.html#40943" class="Function">¬∀⇒∃¬-smallest</a> <a id="41099" href="Data.Fin.Properties.html#41099" class="Bound">n</a> <a id="41101" href="Data.Fin.Properties.html#41101" class="Bound">P</a> <a id="41103" href="Data.Fin.Properties.html#41103" class="Bound">P?</a> <a id="41106" href="Data.Fin.Properties.html#41106" class="Bound">¬∀P</a> <a id="41110" class="Symbol">=</a> <a id="41112" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="41114" href="Relation.Nullary.Negation.Core.html#1940" class="Function">contradiction′</a> <a id="41129" href="Data.Fin.Properties.html#41106" class="Bound">¬∀P</a> <a id="41133" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="41135" href="Data.Fin.Properties.html#41175" class="Function">lemma</a> <a id="41141" href="Data.Sum.Base.html#811" class="Function Operator">]</a> <a id="41143" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="41145" href="Data.Fin.Properties.html#40656" class="Function Operator">search-least⟨¬</a> <a id="41160" href="Data.Fin.Properties.html#41103" class="Bound">P?</a> <a id="41163" href="Data.Fin.Properties.html#40656" class="Function Operator">⟩</a>
  <a id="41167" class="Keyword">where</a>
  <a id="41175" href="Data.Fin.Properties.html#41175" class="Function">lemma</a> <a id="41181" class="Symbol">:</a> <a id="41183" href="Data.Fin.Properties.html#40029" class="Record Operator">Least⟨</a> <a id="41190" href="Relation.Unary.html#5000" class="Function">∁</a> <a id="41192" href="Data.Fin.Properties.html#41101" class="Bound">P</a> <a id="41194" href="Data.Fin.Properties.html#40029" class="Record Operator">⟩</a> <a id="41196" class="Symbol">→</a> <a id="41198" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="41200" class="Symbol">λ</a> <a id="41202" href="Data.Fin.Properties.html#41202" class="Bound">i</a> <a id="41204" class="Symbol">→</a> <a id="41206" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬</a> <a id="41208" href="Data.Fin.Properties.html#41101" class="Bound">P</a> <a id="41210" href="Data.Fin.Properties.html#41202" class="Bound">i</a> <a id="41212" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="41214" class="Symbol">((</a><a id="41216" href="Data.Fin.Properties.html#41216" class="Bound">j</a> <a id="41218" class="Symbol">:</a> <a id="41220" href="Data.Fin.Base.html#1328" class="Function">Fin′</a> <a id="41225" href="Data.Fin.Properties.html#41202" class="Bound">i</a><a id="41226" class="Symbol">)</a> <a id="41228" class="Symbol">→</a> <a id="41230" href="Data.Fin.Properties.html#41101" class="Bound">P</a> <a id="41232" class="Symbol">(</a><a id="41233" href="Data.Fin.Base.html#3010" class="Function">inject</a> <a id="41240" href="Data.Fin.Properties.html#41216" class="Bound">j</a><a id="41241" class="Symbol">))</a>
  <a id="41246" href="Data.Fin.Properties.html#41175" class="Function">lemma</a> <a id="41252" class="Symbol">(</a><a id="41253" href="Data.Fin.Properties.html#40087" class="InductiveConstructor">least</a> <a id="41259" href="Data.Fin.Properties.html#41259" class="Bound">i</a> <a id="41261" href="Data.Fin.Properties.html#41261" class="Bound">¬pᵢ</a> <a id="41265" href="Data.Fin.Properties.html#41265" class="Bound">∀[j&lt;i]¬¬P</a><a id="41274" class="Symbol">)</a> <a id="41276" class="Symbol">=</a> <a id="41278" href="Data.Fin.Properties.html#41259" class="Bound">i</a> <a id="41280" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="41282" href="Data.Fin.Properties.html#41261" class="Bound">¬pᵢ</a> <a id="41286" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="41288" class="Symbol">λ</a> <a id="41290" href="Data.Fin.Properties.html#41290" class="Bound">j</a> <a id="41292" class="Symbol">→</a>
    <a id="41298" href="Relation.Nullary.Decidable.Core.html#6636" class="Function">decidable-stable</a> <a id="41315" class="Symbol">(</a><a id="41316" href="Data.Fin.Properties.html#41103" class="Bound">P?</a> <a id="41319" class="Symbol">(</a><a id="41320" href="Data.Fin.Base.html#3010" class="Function">inject</a> <a id="41327" href="Data.Fin.Properties.html#41290" class="Bound">j</a><a id="41328" class="Symbol">))</a> <a id="41331" class="Symbol">(</a><a id="41332" href="Data.Fin.Properties.html#41265" class="Bound">∀[j&lt;i]¬¬P</a> <a id="41342" class="Symbol">(</a><a id="41343" href="Data.Fin.Properties.html#15713" class="Function">inject-&lt;</a> <a id="41352" href="Data.Fin.Properties.html#41290" class="Bound">j</a><a id="41353" class="Symbol">))</a>

<a id="¬∀⇒∃¬"></a><a id="41357" href="Data.Fin.Properties.html#41357" class="Function">¬∀⇒∃¬</a> <a id="41363" class="Symbol">:</a> <a id="41365" class="Symbol">∀</a> <a id="41367" href="Data.Fin.Properties.html#41367" class="Bound">n</a> <a id="41369" class="Symbol">{</a><a id="41370" href="Data.Fin.Properties.html#41370" class="Bound">p</a><a id="41371" class="Symbol">}</a> <a id="41373" class="Symbol">(</a><a id="41374" href="Data.Fin.Properties.html#41374" class="Bound">P</a> <a id="41376" class="Symbol">:</a> <a id="41378" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="41383" class="Symbol">(</a><a id="41384" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="41388" href="Data.Fin.Properties.html#41367" class="Bound">n</a><a id="41389" class="Symbol">)</a> <a id="41391" href="Data.Fin.Properties.html#41370" class="Bound">p</a><a id="41392" class="Symbol">)</a> <a id="41394" class="Symbol">→</a> <a id="41396" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="41406" href="Data.Fin.Properties.html#41374" class="Bound">P</a> <a id="41408" class="Symbol">→</a>
          <a id="41420" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬</a> <a id="41422" class="Symbol">(∀</a> <a id="41425" href="Data.Fin.Properties.html#41425" class="Bound">i</a> <a id="41427" class="Symbol">→</a> <a id="41429" href="Data.Fin.Properties.html#41374" class="Bound">P</a> <a id="41431" href="Data.Fin.Properties.html#41425" class="Bound">i</a><a id="41432" class="Symbol">)</a> <a id="41434" class="Symbol">→</a> <a id="41436" class="Symbol">(</a><a id="41437" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="41439" class="Symbol">λ</a> <a id="41441" href="Data.Fin.Properties.html#41441" class="Bound">i</a> <a id="41443" class="Symbol">→</a> <a id="41445" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬</a> <a id="41447" href="Data.Fin.Properties.html#41374" class="Bound">P</a> <a id="41449" href="Data.Fin.Properties.html#41441" class="Bound">i</a><a id="41450" class="Symbol">)</a>
<a id="41452" href="Data.Fin.Properties.html#41357" class="Function">¬∀⇒∃¬</a> <a id="41458" href="Data.Fin.Properties.html#41458" class="Bound">n</a> <a id="41460" href="Data.Fin.Properties.html#41460" class="Bound">P</a> <a id="41462" href="Data.Fin.Properties.html#41462" class="Bound">P?</a> <a id="41465" href="Data.Fin.Properties.html#41465" class="Bound">¬∀P</a> <a id="41469" class="Symbol">=</a>
  <a id="41473" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="41475" href="Relation.Nullary.Negation.Core.html#1940" class="Function">contradiction′</a> <a id="41490" href="Data.Fin.Properties.html#41465" class="Bound">¬∀P</a> <a id="41494" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="41496" class="Symbol">(λ</a> <a id="41499" class="Symbol">(</a><a id="41500" href="Data.Fin.Properties.html#40087" class="InductiveConstructor">least</a> <a id="41506" href="Data.Fin.Properties.html#41506" class="Bound">i</a> <a id="41508" href="Data.Fin.Properties.html#41508" class="Bound">¬pᵢ</a> <a id="41512" class="Symbol">_)</a> <a id="41515" class="Symbol">→</a> <a id="41517" href="Data.Fin.Properties.html#41506" class="Bound">i</a> <a id="41519" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="41521" href="Data.Fin.Properties.html#41508" class="Bound">¬pᵢ</a><a id="41524" class="Symbol">)</a> <a id="41526" href="Data.Sum.Base.html#811" class="Function Operator">]</a> <a id="41528" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="41530" href="Data.Fin.Properties.html#40656" class="Function Operator">search-least⟨¬</a> <a id="41545" href="Data.Fin.Properties.html#41462" class="Bound">P?</a> <a id="41548" href="Data.Fin.Properties.html#40656" class="Function Operator">⟩</a>

<a id="41551" class="Comment">-- lifting Dec over Unary subset relation</a>

<a id="decFinSubset"></a><a id="41594" href="Data.Fin.Properties.html#41594" class="Function">decFinSubset</a> <a id="41607" class="Symbol">:</a> <a id="41609" class="Symbol">∀</a> <a id="41611" class="Symbol">{</a><a id="41612" href="Data.Fin.Properties.html#41612" class="Bound">P</a> <a id="41614" class="Symbol">:</a> <a id="41616" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="41621" class="Symbol">(</a><a id="41622" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="41626" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a><a id="41627" class="Symbol">)</a> <a id="41629" href="Data.Fin.Properties.html#2969" class="Generalizable">p</a><a id="41630" class="Symbol">}</a> <a id="41632" class="Symbol">{</a><a id="41633" href="Data.Fin.Properties.html#41633" class="Bound">Q</a> <a id="41635" class="Symbol">:</a> <a id="41637" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="41642" class="Symbol">(</a><a id="41643" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="41647" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a><a id="41648" class="Symbol">)</a> <a id="41650" href="Data.Fin.Properties.html#2971" class="Generalizable">q</a><a id="41651" class="Symbol">}</a> <a id="41653" class="Symbol">→</a>
               <a id="41670" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="41680" href="Data.Fin.Properties.html#41633" class="Bound">Q</a> <a id="41682" class="Symbol">→</a> <a id="41684" href="Data.Fin.Properties.html#41633" class="Bound">Q</a> <a id="41686" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="41688" href="Relation.Nullary.Decidable.Core.html#1972" class="Record">Dec</a> <a id="41692" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="41694" href="Data.Fin.Properties.html#41612" class="Bound">P</a> <a id="41696" class="Symbol">→</a> <a id="41698" href="Relation.Nullary.Decidable.Core.html#1972" class="Record">Dec</a> <a id="41702" class="Symbol">(</a><a id="41703" href="Data.Fin.Properties.html#41633" class="Bound">Q</a> <a id="41705" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="41707" href="Data.Fin.Properties.html#41612" class="Bound">P</a><a id="41708" class="Symbol">)</a>
<a id="41710" href="Data.Fin.Properties.html#41594" class="Function">decFinSubset</a> <a id="41723" class="Symbol">{</a><a id="41724" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="41728" class="Symbol">}</a>  <a id="41731" class="Symbol">{_}</a>     <a id="41739" class="Symbol">{_}</a>     <a id="41747" href="Data.Fin.Properties.html#41747" class="Bound">Q?</a> <a id="41750" href="Data.Fin.Properties.html#41750" class="Bound">P?</a> <a id="41753" class="Symbol">=</a> <a id="41755" href="Relation.Nullary.Decidable.Core.html#2105" class="InductiveConstructor">yes</a> <a id="41759" class="Symbol">λ{}</a>
<a id="41763" href="Data.Fin.Properties.html#41594" class="Function">decFinSubset</a> <a id="41776" class="Symbol">{</a><a id="41777" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="41781" class="Symbol">_}</a> <a id="41784" class="Symbol">{</a><a id="41785" class="Argument">P</a> <a id="41787" class="Symbol">=</a> <a id="41789" href="Data.Fin.Properties.html#41789" class="Bound">P</a><a id="41790" class="Symbol">}</a> <a id="41792" class="Symbol">{</a><a id="41793" class="Argument">Q</a> <a id="41795" class="Symbol">=</a> <a id="41797" href="Data.Fin.Properties.html#41797" class="Bound">Q</a><a id="41798" class="Symbol">}</a> <a id="41800" href="Data.Fin.Properties.html#41800" class="Bound">Q?</a> <a id="41803" href="Data.Fin.Properties.html#41803" class="Bound">P?</a> <a id="41806" class="Symbol">=</a> <a id="41808" href="Data.Fin.Properties.html#42099" class="Function">dec[Q⊆P]</a>
  <a id="41819" class="Keyword">module</a> <a id="DecFinSubset"></a><a id="41826" href="Data.Fin.Properties.html#41826" class="Module">DecFinSubset</a> <a id="41839" class="Keyword">where</a>
  <a id="DecFinSubset.Q⊆₀P"></a><a id="41847" href="Data.Fin.Properties.html#41847" class="Function">Q⊆₀P</a> <a id="41852" class="Symbol">=</a> <a id="41854" href="Data.Fin.Properties.html#41797" class="Bound">Q</a> <a id="41856" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a> <a id="41859" class="Symbol">→</a> <a id="41861" href="Data.Fin.Properties.html#41789" class="Bound">P</a> <a id="41863" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a>
  <a id="DecFinSubset.Q⊆ₛP"></a><a id="41868" href="Data.Fin.Properties.html#41868" class="Function">Q⊆ₛP</a> <a id="41873" class="Symbol">=</a> <a id="41875" href="Data.Fin.Properties.html#41797" class="Bound">Q</a> <a id="41877" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="41879" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="41883" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="41885" href="Data.Fin.Properties.html#41789" class="Bound">P</a> <a id="41887" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="41889" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a>

  <a id="DecFinSubset.cons"></a><a id="41896" href="Data.Fin.Properties.html#41896" class="Function">cons</a> <a id="41901" class="Symbol">:</a> <a id="41903" href="Data.Fin.Properties.html#41847" class="Function">Q⊆₀P</a> <a id="41908" class="Symbol">→</a> <a id="41910" href="Data.Fin.Properties.html#41868" class="Function">Q⊆ₛP</a> <a id="41915" class="Symbol">→</a> <a id="41917" href="Data.Fin.Properties.html#41797" class="Bound">Q</a> <a id="41919" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="41921" href="Data.Fin.Properties.html#41789" class="Bound">P</a>
  <a id="41925" href="Data.Fin.Properties.html#41896" class="Function">cons</a> <a id="41930" href="Data.Fin.Properties.html#41930" class="Bound">q₀⊆p₀</a> <a id="41936" href="Data.Fin.Properties.html#41936" class="Bound">qₛ⊆pₛ</a> <a id="41942" class="Symbol">=</a> <a id="41944" href="Data.Fin.Properties.html#38646" class="Function">∀-cons</a> <a id="41951" class="Symbol">{</a><a id="41952" class="Argument">P</a> <a id="41954" class="Symbol">=</a> <a id="41956" href="Data.Fin.Properties.html#41797" class="Bound">Q</a> <a id="41958" href="Relation.Unary.html#5060" class="Function Operator">U.⇒</a> <a id="41962" href="Data.Fin.Properties.html#41789" class="Bound">P</a><a id="41963" class="Symbol">}</a> <a id="41965" href="Data.Fin.Properties.html#41930" class="Bound">q₀⊆p₀</a> <a id="41971" class="Symbol">(</a><a id="41972" href="Function.Base.html#2780" class="Function">λ-</a> <a id="41975" href="Data.Fin.Properties.html#41936" class="Bound">qₛ⊆pₛ</a><a id="41980" class="Symbol">)</a> <a id="41982" href="Function.Base.html#2677" class="Function Operator">$-</a>

  <a id="DecFinSubset.ih"></a><a id="41988" href="Data.Fin.Properties.html#41988" class="Function">ih</a> <a id="41991" class="Symbol">:</a> <a id="41993" href="Relation.Nullary.Decidable.Core.html#1972" class="Record">Dec</a> <a id="41997" href="Data.Fin.Properties.html#41868" class="Function">Q⊆ₛP</a>
  <a id="42004" href="Data.Fin.Properties.html#41988" class="Function">ih</a> <a id="42007" class="Symbol">=</a> <a id="42009" href="Data.Fin.Properties.html#41594" class="Function">decFinSubset</a> <a id="42022" class="Symbol">(</a><a id="42023" href="Data.Fin.Properties.html#41800" class="Bound">Q?</a> <a id="42026" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="42028" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a><a id="42031" class="Symbol">)</a> <a id="42033" href="Data.Fin.Properties.html#41803" class="Bound">P?</a>

  <a id="DecFinSubset.Q⊆P⇒Q⊆ₛP"></a><a id="42039" href="Data.Fin.Properties.html#42039" class="Function">Q⊆P⇒Q⊆ₛP</a> <a id="42048" class="Symbol">:</a> <a id="42050" href="Data.Fin.Properties.html#41797" class="Bound">Q</a> <a id="42052" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="42054" href="Data.Fin.Properties.html#41789" class="Bound">P</a> <a id="42056" class="Symbol">→</a> <a id="42058" href="Data.Fin.Properties.html#41868" class="Function">Q⊆ₛP</a>
  <a id="42065" href="Data.Fin.Properties.html#42039" class="Function">Q⊆P⇒Q⊆ₛP</a> <a id="42074" href="Data.Fin.Properties.html#42074" class="Bound">q⊆p</a> <a id="42078" class="Symbol">{</a><a id="42079" href="Data.Fin.Properties.html#42079" class="Bound">x</a><a id="42080" class="Symbol">}</a> <a id="42082" class="Symbol">=</a> <a id="42084" href="Data.Fin.Properties.html#42074" class="Bound">q⊆p</a> <a id="42088" class="Symbol">{</a><a id="42089" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="42093" href="Data.Fin.Properties.html#42079" class="Bound">x</a><a id="42094" class="Symbol">}</a>

  <a id="DecFinSubset.dec[Q⊆P]"></a><a id="42099" href="Data.Fin.Properties.html#42099" class="Function">dec[Q⊆P]</a> <a id="42108" class="Symbol">:</a> <a id="42110" href="Relation.Nullary.Decidable.Core.html#1972" class="Record">Dec</a> <a id="42114" class="Symbol">(</a><a id="42115" href="Data.Fin.Properties.html#41797" class="Bound">Q</a> <a id="42117" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="42119" href="Data.Fin.Properties.html#41789" class="Bound">P</a><a id="42120" class="Symbol">)</a>
  <a id="42124" href="Data.Fin.Properties.html#42099" class="Function">dec[Q⊆P]</a> <a id="42133" class="Keyword">with</a> <a id="42138" href="Data.Fin.Properties.html#41800" class="Bound">Q?</a> <a id="42141" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a>
  <a id="42148" href="Data.Fin.Properties.html#42099" class="Function">...</a> <a id="42152" class="Symbol">|</a> <a id="42154" href="Relation.Nullary.Decidable.Core.html#2142" class="InductiveConstructor">no</a> <a id="42157" href="Data.Fin.Properties.html#42157" class="Bound">¬q₀</a> <a id="42161" class="Symbol">=</a> <a id="42163" href="Relation.Nullary.Decidable.Core.html#6261" class="Function">map′</a> <a id="42168" class="Symbol">(</a><a id="42169" href="Data.Fin.Properties.html#41896" class="Function">cons</a> <a id="42174" class="Symbol">(</a><a id="42175" href="Relation.Nullary.Negation.Core.html#1940" class="Function">contradiction′</a> <a id="42190" href="Data.Fin.Properties.html#42157" class="Bound">¬q₀</a><a id="42193" class="Symbol">))</a> <a id="42196" href="Data.Fin.Properties.html#42039" class="Function">Q⊆P⇒Q⊆ₛP</a> <a id="42205" href="Data.Fin.Properties.html#41988" class="Function">ih</a>
  <a id="42210" href="Data.Fin.Properties.html#42099" class="Function">...</a> <a id="42214" class="Symbol">|</a> <a id="42216" href="Relation.Nullary.Decidable.Core.html#2105" class="InductiveConstructor">yes</a> <a id="42220" href="Data.Fin.Properties.html#42220" class="Bound">q₀</a> <a id="42223" class="Symbol">=</a> <a id="42225" href="Relation.Nullary.Decidable.Core.html#6261" class="Function">map′</a> <a id="42230" class="Symbol">(</a><a id="42231" href="Data.Product.Base.html#3243" class="Function">uncurry</a> <a id="42239" class="Symbol">(</a><a id="42240" href="Data.Fin.Properties.html#41896" class="Function">cons</a> <a id="42245" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="42247" href="Function.Base.html#725" class="Function">const</a><a id="42252" class="Symbol">))</a> <a id="42255" href="Data.Product.Base.html#2134" class="Function Operator">&lt;</a> <a id="42257" href="Function.Base.html#1993" class="Function Operator">_$</a> <a id="42260" href="Data.Fin.Properties.html#42220" class="Bound">q₀</a> <a id="42263" href="Data.Product.Base.html#2134" class="Function Operator">,</a> <a id="42265" href="Data.Fin.Properties.html#42039" class="Function">Q⊆P⇒Q⊆ₛP</a> <a id="42274" href="Data.Product.Base.html#2134" class="Function Operator">&gt;</a> <a id="42276" class="Symbol">(</a><a id="42277" href="Data.Fin.Properties.html#41803" class="Bound">P?</a> <a id="42280" href="Data.Fin.Properties.html#42220" class="Bound">q₀</a> <a id="42283" href="Relation.Nullary.Decidable.Core.html#3420" class="Function Operator">×?</a> <a id="42286" href="Data.Fin.Properties.html#41988" class="Function">ih</a><a id="42288" class="Symbol">)</a>

<a id="42291" class="Comment">------------------------------------------------------------------------</a>
<a id="42364" class="Comment">-- Properties of functions to and from Fin</a>
<a id="42407" class="Comment">------------------------------------------------------------------------</a>

<a id="42481" class="Comment">-- The pigeonhole principle.</a>

<a id="pigeonhole"></a><a id="42511" href="Data.Fin.Properties.html#42511" class="Function">pigeonhole</a> <a id="42522" class="Symbol">:</a> <a id="42524" href="Data.Fin.Properties.html#2999" class="Generalizable">m</a> <a id="42526" href="Data.Nat.Base.html#1800" class="Function Operator">ℕ.&lt;</a> <a id="42530" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a> <a id="42532" class="Symbol">→</a> <a id="42534" class="Symbol">(</a><a id="42535" href="Data.Fin.Properties.html#42535" class="Bound">f</a> <a id="42537" class="Symbol">:</a> <a id="42539" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="42543" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a> <a id="42545" class="Symbol">→</a> <a id="42547" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="42551" href="Data.Fin.Properties.html#2999" class="Generalizable">m</a><a id="42552" class="Symbol">)</a> <a id="42554" class="Symbol">→</a> <a id="42556" href="Data.Product.Base.html#907" class="Function">∃₂</a> <a id="42559" class="Symbol">λ</a> <a id="42561" href="Data.Fin.Properties.html#42561" class="Bound">i</a> <a id="42563" href="Data.Fin.Properties.html#42563" class="Bound">j</a> <a id="42565" class="Symbol">→</a> <a id="42567" href="Data.Fin.Properties.html#42561" class="Bound">i</a> <a id="42569" href="Data.Fin.Base.html#8072" class="Function Operator">&lt;</a> <a id="42571" href="Data.Fin.Properties.html#42563" class="Bound">j</a> <a id="42573" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="42575" href="Data.Fin.Properties.html#42535" class="Bound">f</a> <a id="42577" href="Data.Fin.Properties.html#42561" class="Bound">i</a> <a id="42579" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="42581" href="Data.Fin.Properties.html#42535" class="Bound">f</a> <a id="42583" href="Data.Fin.Properties.html#42563" class="Bound">j</a>
<a id="42585" href="Data.Fin.Properties.html#42511" class="Function">pigeonhole</a> <a id="42596" href="Data.Nat.Base.html#1872" class="InductiveConstructor">z&lt;s</a>               <a id="42614" href="Data.Fin.Properties.html#42614" class="Bound">f</a> <a id="42616" class="Symbol">=</a> <a id="42618" href="Relation.Nullary.Negation.Core.html#1860" class="Function">contradiction</a> <a id="42632" class="Symbol">(</a><a id="42633" href="Data.Fin.Properties.html#42614" class="Bound">f</a> <a id="42635" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a><a id="42639" class="Symbol">)</a> <a id="42641" class="Symbol">λ()</a>
<a id="42645" href="Data.Fin.Properties.html#42511" class="Function">pigeonhole</a> <a id="42656" class="Symbol">(</a><a id="42657" href="Data.Nat.Base.html#1912" class="InductiveConstructor">s&lt;s</a> <a id="42661" href="Data.Fin.Properties.html#42661" class="Bound">m&lt;n</a><a id="42664" class="Symbol">@(</a><a id="42666" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="42670" class="Symbol">_))</a> <a id="42674" href="Data.Fin.Properties.html#42674" class="Bound">f</a> <a id="42676" class="Keyword">with</a> <a id="42681" href="Data.Fin.Properties.html#39148" class="Function">any?</a> <a id="42686" class="Symbol">(λ</a> <a id="42689" href="Data.Fin.Properties.html#42689" class="Bound">k</a> <a id="42691" class="Symbol">→</a> <a id="42693" href="Data.Fin.Properties.html#42674" class="Bound">f</a> <a id="42695" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a> <a id="42700" href="Data.Fin.Properties.html#3961" class="Function Operator">≟</a> <a id="42702" href="Data.Fin.Properties.html#42674" class="Bound">f</a> <a id="42704" class="Symbol">(</a><a id="42705" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="42709" href="Data.Fin.Properties.html#42689" class="Bound">k</a><a id="42710" class="Symbol">))</a>
<a id="42713" class="Symbol">...</a> <a id="42717" class="Symbol">|</a> <a id="42719" href="Relation.Nullary.Decidable.Core.html#2105" class="InductiveConstructor">yes</a> <a id="42723" class="Symbol">(</a><a id="42724" href="Data.Fin.Properties.html#42724" class="Bound">j</a> <a id="42726" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="42728" href="Data.Fin.Properties.html#42728" class="Bound">f₀≡fⱼ</a><a id="42733" class="Symbol">)</a> <a id="42735" class="Symbol">=</a> <a id="42737" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a> <a id="42742" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="42744" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="42748" href="Data.Fin.Properties.html#42724" class="Bound">j</a> <a id="42750" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="42752" href="Data.Nat.Base.html#1872" class="InductiveConstructor">z&lt;s</a> <a id="42756" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="42758" href="Data.Fin.Properties.html#42728" class="Bound">f₀≡fⱼ</a>
<a id="42764" class="Symbol">...</a> <a id="42768" class="Symbol">|</a> <a id="42770" href="Relation.Nullary.Decidable.Core.html#2142" class="InductiveConstructor">no</a>  <a id="42774" href="Data.Fin.Properties.html#42774" class="Bound">f₀≢fₖ</a> <a id="42780" class="Symbol">=</a>
  <a id="42784" class="Keyword">let</a> <a id="42788" href="Data.Fin.Properties.html#42788" class="Bound">i</a> <a id="42790" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="42792" href="Data.Fin.Properties.html#42792" class="Bound">j</a> <a id="42794" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="42796" href="Data.Fin.Properties.html#42796" class="Bound">i&lt;j</a> <a id="42800" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="42802" href="Data.Fin.Properties.html#42802" class="Bound">fᵢ≡fⱼ</a> <a id="42808" class="Symbol">=</a> <a id="42810" href="Data.Fin.Properties.html#42511" class="Function">pigeonhole</a> <a id="42821" class="Bound">m&lt;n</a> <a id="42825" class="Symbol">(λ</a> <a id="42828" href="Data.Fin.Properties.html#42828" class="Bound">j</a> <a id="42830" class="Symbol">→</a> <a id="42832" href="Data.Fin.Base.html#7177" class="Function">punchOut</a> <a id="42841" class="Symbol">(</a><a id="42842" href="Data.Fin.Properties.html#42774" class="Bound">f₀≢fₖ</a> <a id="42848" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="42850" class="Symbol">(</a><a id="42851" href="Data.Fin.Properties.html#42828" class="Bound">j</a> <a id="42853" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,_</a> <a id="42856" class="Symbol">)))</a>
  <a id="42862" class="Keyword">in</a> <a id="42865" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="42869" href="Data.Fin.Properties.html#42788" class="Bound">i</a> <a id="42871" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="42873" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="42877" href="Data.Fin.Properties.html#42792" class="Bound">j</a> <a id="42879" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="42881" href="Data.Nat.Base.html#1912" class="InductiveConstructor">s&lt;s</a> <a id="42885" href="Data.Fin.Properties.html#42796" class="Bound">i&lt;j</a> <a id="42889" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="42891" href="Data.Fin.Properties.html#34458" class="Function">punchOut-injective</a> <a id="42910" class="Symbol">(</a><a id="42911" href="Data.Fin.Properties.html#42774" class="Bound">f₀≢fₖ</a> <a id="42917" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="42919" class="Symbol">(</a><a id="42920" href="Data.Fin.Properties.html#42788" class="Bound">i</a> <a id="42922" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,_</a><a id="42924" class="Symbol">))</a> <a id="42927" class="Symbol">_</a> <a id="42929" href="Data.Fin.Properties.html#42802" class="Bound">fᵢ≡fⱼ</a>

<a id="&lt;⇒notInjective"></a><a id="42936" href="Data.Fin.Properties.html#42936" class="Function">&lt;⇒notInjective</a> <a id="42951" class="Symbol">:</a> <a id="42953" class="Symbol">∀</a> <a id="42955" class="Symbol">{</a><a id="42956" href="Data.Fin.Properties.html#42956" class="Bound">f</a> <a id="42958" class="Symbol">:</a> <a id="42960" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="42964" href="Data.Fin.Properties.html#2999" class="Generalizable">m</a> <a id="42966" class="Symbol">→</a> <a id="42968" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="42972" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a><a id="42973" class="Symbol">}</a> <a id="42975" class="Symbol">→</a> <a id="42977" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a> <a id="42979" href="Data.Nat.Base.html#1800" class="Function Operator">ℕ.&lt;</a> <a id="42983" href="Data.Fin.Properties.html#2999" class="Generalizable">m</a> <a id="42985" class="Symbol">→</a> <a id="42987" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬</a> <a id="42989" class="Symbol">(</a><a id="42990" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="43000" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="43004" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="43008" href="Data.Fin.Properties.html#42956" class="Bound">f</a><a id="43009" class="Symbol">)</a>
<a id="43011" href="Data.Fin.Properties.html#42936" class="Function">&lt;⇒notInjective</a> <a id="43026" class="Symbol">{</a><a id="43027" class="Argument">f</a> <a id="43029" class="Symbol">=</a> <a id="43031" href="Data.Fin.Properties.html#43031" class="Bound">f</a><a id="43032" class="Symbol">}</a> <a id="43034" href="Data.Fin.Properties.html#43034" class="Bound">n&lt;m</a> <a id="43038" href="Data.Fin.Properties.html#43038" class="Bound">inj</a> <a id="43042" class="Symbol">=</a>
  <a id="43046" class="Keyword">let</a> <a id="43050" href="Data.Fin.Properties.html#43050" class="Bound">i</a> <a id="43052" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="43054" href="Data.Fin.Properties.html#43054" class="Bound">j</a> <a id="43056" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="43058" href="Data.Fin.Properties.html#43058" class="Bound">i&lt;j</a> <a id="43062" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="43064" href="Data.Fin.Properties.html#43064" class="Bound">fᵢ≡fⱼ</a> <a id="43070" class="Symbol">=</a> <a id="43072" href="Data.Fin.Properties.html#42511" class="Function">pigeonhole</a> <a id="43083" href="Data.Fin.Properties.html#43034" class="Bound">n&lt;m</a> <a id="43087" href="Data.Fin.Properties.html#43031" class="Bound">f</a> <a id="43089" class="Keyword">in</a> <a id="43092" href="Data.Fin.Properties.html#13215" class="Function">&lt;-irrefl</a> <a id="43101" class="Symbol">(</a><a id="43102" href="Data.Fin.Properties.html#43038" class="Bound">inj</a> <a id="43106" href="Data.Fin.Properties.html#43064" class="Bound">fᵢ≡fⱼ</a><a id="43111" class="Symbol">)</a> <a id="43113" href="Data.Fin.Properties.html#43058" class="Bound">i&lt;j</a>

<a id="43118" class="Comment">-- specialised to m = suc n</a>

<a id="43147" class="Keyword">private</a>
  <a id="notInjective-Fin[1+n]→Fin[n]"></a><a id="43157" href="Data.Fin.Properties.html#43157" class="Function">notInjective-Fin[1+n]→Fin[n]</a> <a id="43186" class="Symbol">:</a> <a id="43188" class="Symbol">∀</a> <a id="43190" class="Symbol">{</a><a id="43191" href="Data.Fin.Properties.html#43191" class="Bound">f</a> <a id="43193" class="Symbol">:</a> <a id="43195" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="43199" class="Symbol">(</a><a id="43200" class="InductiveConstructor">suc</a> <a id="43204" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a><a id="43205" class="Symbol">)</a> <a id="43207" class="Symbol">→</a> <a id="43209" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="43213" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a><a id="43214" class="Symbol">}</a> <a id="43216" class="Symbol">→</a> <a id="43218" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬</a> <a id="43220" class="Symbol">(</a><a id="43221" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="43231" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="43235" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="43239" href="Data.Fin.Properties.html#43191" class="Bound">f</a><a id="43240" class="Symbol">)</a>
  <a id="43244" href="Data.Fin.Properties.html#43157" class="Function">notInjective-Fin[1+n]→Fin[n]</a> <a id="43273" class="Symbol">{</a><a id="43274" class="Argument">n</a> <a id="43276" class="Symbol">=</a> <a id="43278" href="Data.Fin.Properties.html#43278" class="Bound">n</a><a id="43279" class="Symbol">}</a> <a id="43281" class="Symbol">=</a> <a id="43283" href="Data.Fin.Properties.html#42936" class="Function">&lt;⇒notInjective</a> <a id="43298" class="Symbol">(</a><a id="43299" href="Data.Nat.Properties.html#13404" class="Function">ℕ.n&lt;1+n</a> <a id="43307" href="Data.Fin.Properties.html#43278" class="Bound">n</a><a id="43308" class="Symbol">)</a>

<a id="injective⇒≤"></a><a id="43311" href="Data.Fin.Properties.html#43311" class="Function">injective⇒≤</a> <a id="43323" class="Symbol">:</a> <a id="43325" class="Symbol">∀</a> <a id="43327" class="Symbol">{</a><a id="43328" href="Data.Fin.Properties.html#43328" class="Bound">f</a> <a id="43330" class="Symbol">:</a> <a id="43332" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="43336" href="Data.Fin.Properties.html#2999" class="Generalizable">m</a> <a id="43338" class="Symbol">→</a> <a id="43340" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="43344" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a><a id="43345" class="Symbol">}</a> <a id="43347" class="Symbol">→</a> <a id="43349" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="43359" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="43363" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="43367" href="Data.Fin.Properties.html#43328" class="Bound">f</a> <a id="43369" class="Symbol">→</a> <a id="43371" href="Data.Fin.Properties.html#2999" class="Generalizable">m</a> <a id="43373" href="Data.Nat.Base.html#1690" class="Datatype Operator">ℕ.≤</a> <a id="43377" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a>
<a id="43379" href="Data.Fin.Properties.html#43311" class="Function">injective⇒≤</a> <a id="43391" class="Symbol">=</a> <a id="43393" href="Data.Nat.Properties.html#10106" class="Function">ℕ.≮⇒≥</a> <a id="43399" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="43401" href="Function.Base.html#1657" class="Function">flip</a> <a id="43406" href="Data.Fin.Properties.html#42936" class="Function">&lt;⇒notInjective</a>

<a id="ℕ→Fin-notInjective"></a><a id="43422" href="Data.Fin.Properties.html#43422" class="Function">ℕ→Fin-notInjective</a> <a id="43441" class="Symbol">:</a> <a id="43443" class="Symbol">∀</a> <a id="43445" class="Symbol">(</a><a id="43446" href="Data.Fin.Properties.html#43446" class="Bound">f</a> <a id="43448" class="Symbol">:</a> <a id="43450" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="43452" class="Symbol">→</a> <a id="43454" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="43458" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a><a id="43459" class="Symbol">)</a> <a id="43461" class="Symbol">→</a> <a id="43463" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬</a> <a id="43465" class="Symbol">(</a><a id="43466" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="43476" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="43480" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="43484" href="Data.Fin.Properties.html#43446" class="Bound">f</a><a id="43485" class="Symbol">)</a>
<a id="43487" href="Data.Fin.Properties.html#43422" class="Function">ℕ→Fin-notInjective</a> <a id="43506" href="Data.Fin.Properties.html#43506" class="Bound">f</a> <a id="43508" class="Symbol">=</a>
  <a id="43512" href="Data.Fin.Properties.html#43157" class="Function">notInjective-Fin[1+n]→Fin[n]</a> <a id="43541" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="43543" href="Function.Construct.Composition.html#1294" class="Function">Comp.injective</a> <a id="43558" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="43562" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="43566" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="43570" href="Data.Fin.Properties.html#5105" class="Function">toℕ-injective</a>

<a id="43585" class="Comment">-- Cantor-Schröder-Bernstein for finite sets</a>

<a id="cantor-schröder-bernstein"></a><a id="43631" href="Data.Fin.Properties.html#43631" class="Function">cantor-schröder-bernstein</a> <a id="43657" class="Symbol">:</a> <a id="43659" class="Symbol">∀</a> <a id="43661" class="Symbol">{</a><a id="43662" href="Data.Fin.Properties.html#43662" class="Bound">f</a> <a id="43664" class="Symbol">:</a> <a id="43666" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="43670" href="Data.Fin.Properties.html#2999" class="Generalizable">m</a> <a id="43672" class="Symbol">→</a> <a id="43674" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="43678" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a><a id="43679" class="Symbol">}</a> <a id="43681" class="Symbol">{</a><a id="43682" href="Data.Fin.Properties.html#43682" class="Bound">g</a> <a id="43684" class="Symbol">:</a> <a id="43686" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="43690" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a> <a id="43692" class="Symbol">→</a> <a id="43694" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="43698" href="Data.Fin.Properties.html#2999" class="Generalizable">m</a><a id="43699" class="Symbol">}</a> <a id="43701" class="Symbol">→</a>
                            <a id="43731" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="43741" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="43745" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="43749" href="Data.Fin.Properties.html#43662" class="Bound">f</a> <a id="43751" class="Symbol">→</a> <a id="43753" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="43763" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="43767" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="43771" href="Data.Fin.Properties.html#43682" class="Bound">g</a> <a id="43773" class="Symbol">→</a>
                            <a id="43803" href="Data.Fin.Properties.html#2999" class="Generalizable">m</a> <a id="43805" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="43807" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a>
<a id="43809" href="Data.Fin.Properties.html#43631" class="Function">cantor-schröder-bernstein</a> <a id="43835" href="Data.Fin.Properties.html#43835" class="Bound">f-inj</a> <a id="43841" href="Data.Fin.Properties.html#43841" class="Bound">g-inj</a> <a id="43847" class="Symbol">=</a> <a id="43849" href="Data.Nat.Properties.html#6274" class="Function">ℕ.≤-antisym</a>
  <a id="43863" class="Symbol">(</a><a id="43864" href="Data.Fin.Properties.html#43311" class="Function">injective⇒≤</a> <a id="43876" href="Data.Fin.Properties.html#43835" class="Bound">f-inj</a><a id="43881" class="Symbol">)</a> <a id="43883" class="Symbol">(</a><a id="43884" href="Data.Fin.Properties.html#43311" class="Function">injective⇒≤</a> <a id="43896" href="Data.Fin.Properties.html#43841" class="Bound">g-inj</a><a id="43901" class="Symbol">)</a>

<a id="injective⇒existsPivot"></a><a id="43904" href="Data.Fin.Properties.html#43904" class="Function">injective⇒existsPivot</a> <a id="43926" class="Symbol">:</a> <a id="43928" class="Symbol">∀</a> <a id="43930" class="Symbol">{</a><a id="43931" href="Data.Fin.Properties.html#43931" class="Bound">f</a> <a id="43933" class="Symbol">:</a> <a id="43935" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="43939" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a> <a id="43941" class="Symbol">→</a> <a id="43943" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="43947" href="Data.Fin.Properties.html#2999" class="Generalizable">m</a><a id="43948" class="Symbol">}</a> <a id="43950" class="Symbol">→</a> <a id="43952" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="43962" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="43966" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="43970" href="Data.Fin.Properties.html#43931" class="Bound">f</a> <a id="43972" class="Symbol">→</a>
                        <a id="43998" class="Symbol">∀</a> <a id="44000" class="Symbol">(</a><a id="44001" href="Data.Fin.Properties.html#44001" class="Bound">i</a> <a id="44003" class="Symbol">:</a> <a id="44005" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="44009" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a><a id="44010" class="Symbol">)</a> <a id="44012" class="Symbol">→</a> <a id="44014" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="44016" class="Symbol">λ</a> <a id="44018" href="Data.Fin.Properties.html#44018" class="Bound">j</a> <a id="44020" class="Symbol">→</a> <a id="44022" href="Data.Fin.Properties.html#44018" class="Bound">j</a> <a id="44024" href="Data.Fin.Base.html#7986" class="Function Operator">≤</a> <a id="44026" href="Data.Fin.Properties.html#44001" class="Bound">i</a> <a id="44028" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="44030" href="Data.Fin.Properties.html#44001" class="Bound">i</a> <a id="44032" href="Data.Fin.Base.html#7986" class="Function Operator">≤</a> <a id="44034" href="Data.Fin.Properties.html#43931" class="Bound">f</a> <a id="44036" href="Data.Fin.Properties.html#44018" class="Bound">j</a>
<a id="44038" href="Data.Fin.Properties.html#43904" class="Function">injective⇒existsPivot</a> <a id="44060" class="Symbol">{</a><a id="44061" class="Argument">f</a> <a id="44063" class="Symbol">=</a> <a id="44065" href="Data.Fin.Properties.html#44065" class="Bound">f</a><a id="44066" class="Symbol">}</a> <a id="44068" href="Data.Fin.Properties.html#44068" class="Bound">f-injective</a> <a id="44080" href="Data.Fin.Properties.html#44080" class="Bound">i</a>
  <a id="44084" class="Keyword">with</a> <a id="44089" href="Data.Fin.Properties.html#39148" class="Function">any?</a> <a id="44094" class="Symbol">(λ</a> <a id="44097" href="Data.Fin.Properties.html#44097" class="Bound">j</a> <a id="44099" class="Symbol">→</a> <a id="44101" href="Data.Fin.Properties.html#44097" class="Bound">j</a> <a id="44103" href="Data.Fin.Properties.html#11691" class="Function Operator">≤?</a> <a id="44106" href="Data.Fin.Properties.html#44080" class="Bound">i</a> <a id="44108" href="Relation.Nullary.Decidable.Core.html#3420" class="Function Operator">×?</a> <a id="44111" href="Data.Fin.Properties.html#44080" class="Bound">i</a> <a id="44113" href="Data.Fin.Properties.html#11691" class="Function Operator">≤?</a> <a id="44116" href="Data.Fin.Properties.html#44065" class="Bound">f</a> <a id="44118" href="Data.Fin.Properties.html#44097" class="Bound">j</a><a id="44119" class="Symbol">)</a>
<a id="44121" class="Symbol">...</a> <a id="44125" class="Symbol">|</a> <a id="44127" href="Relation.Nullary.Decidable.Core.html#2105" class="InductiveConstructor">yes</a> <a id="44131" href="Data.Fin.Properties.html#44131" class="Bound">result</a> <a id="44138" class="Symbol">=</a> <a id="44140" href="Data.Fin.Properties.html#44131" class="Bound">result</a>
<a id="44147" class="Symbol">...</a> <a id="44151" class="Symbol">|</a> <a id="44153" href="Relation.Nullary.Decidable.Core.html#2142" class="InductiveConstructor">no</a> <a id="44156" href="Data.Fin.Properties.html#44156" class="Bound">¬result</a> <a id="44164" class="Symbol">=</a> <a id="44166" href="Relation.Nullary.Negation.Core.html#1940" class="Function">contradiction′</a> <a id="44181" href="Data.Fin.Properties.html#43157" class="Function">notInjective-Fin[1+n]→Fin[n]</a> <a id="44210" href="Data.Fin.Properties.html#44513" class="Function">f∘inject!-injective</a>
  <a id="44232" class="Keyword">where</a>
  <a id="44240" href="Data.Fin.Properties.html#44240" class="Function">fj&lt;i</a> <a id="44245" class="Symbol">:</a> <a id="44247" class="Symbol">(</a><a id="44248" href="Data.Fin.Properties.html#44248" class="Bound">j</a> <a id="44250" class="Symbol">:</a> <a id="44252" href="Data.Fin.Base.html#1328" class="Function">Fin′</a> <a id="44257" class="Symbol">(</a><a id="44258" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="44262" class="Bound">i</a><a id="44263" class="Symbol">))</a> <a id="44266" class="Symbol">→</a> <a id="44268" class="Bound">f</a> <a id="44270" class="Symbol">(</a><a id="44271" href="Data.Fin.Base.html#3129" class="Function">inject!</a> <a id="44279" href="Data.Fin.Properties.html#44248" class="Bound">j</a><a id="44280" class="Symbol">)</a> <a id="44282" href="Data.Fin.Base.html#8072" class="Function Operator">&lt;</a> <a id="44284" class="Bound">i</a>
  <a id="44288" href="Data.Fin.Properties.html#44240" class="Function">fj&lt;i</a> <a id="44293" href="Data.Fin.Properties.html#44293" class="Bound">j</a> <a id="44295" class="Keyword">with</a> <a id="44300" class="Bound">f</a> <a id="44302" class="Symbol">(</a><a id="44303" href="Data.Fin.Base.html#3129" class="Function">inject!</a> <a id="44311" href="Data.Fin.Properties.html#44293" class="Bound">j</a><a id="44312" class="Symbol">)</a> <a id="44314" href="Data.Fin.Properties.html#11751" class="Function Operator">&lt;?</a> <a id="44317" class="Bound">i</a>
  <a id="44321" class="Symbol">...</a> <a id="44325" class="Symbol">|</a> <a id="44327" href="Relation.Nullary.Decidable.Core.html#2105" class="InductiveConstructor">yes</a> <a id="44331" href="Data.Fin.Properties.html#44331" class="Bound">fj&lt;i</a> <a id="44336" class="Symbol">=</a> <a id="44338" href="Data.Fin.Properties.html#44331" class="Bound">fj&lt;i</a>
  <a id="44345" class="Symbol">...</a> <a id="44349" class="Symbol">|</a> <a id="44351" href="Relation.Nullary.Decidable.Core.html#2142" class="InductiveConstructor">no</a>  <a id="44355" href="Data.Fin.Properties.html#44355" class="Bound">fj≮i</a> <a id="44360" class="Symbol">=</a> <a id="44362" href="Relation.Nullary.Negation.Core.html#1860" class="Function">contradiction</a> <a id="44376" class="Symbol">(_</a>  <a id="44380" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="44382" href="Data.Nat.Base.html#2021" class="Function">ℕ.s≤s⁻¹</a> <a id="44390" class="Symbol">(</a><a id="44391" href="Data.Fin.Properties.html#17599" class="Function">inject!-&lt;</a> <a id="44401" class="Bound">j</a><a id="44402" class="Symbol">)</a> <a id="44404" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="44406" href="Data.Nat.Properties.html#10106" class="Function">ℕ.≮⇒≥</a> <a id="44412" href="Data.Fin.Properties.html#44355" class="Bound">fj≮i</a><a id="44416" class="Symbol">)</a> <a id="44418" href="Data.Fin.Properties.html#44156" class="Bound">¬result</a>

  <a id="44429" href="Data.Fin.Properties.html#44429" class="Function">f∘inject!</a> <a id="44439" class="Symbol">:</a> <a id="44441" href="Data.Fin.Base.html#1328" class="Function">Fin′</a> <a id="44446" class="Symbol">(</a><a id="44447" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="44451" class="Bound">i</a><a id="44452" class="Symbol">)</a> <a id="44454" class="Symbol">→</a> <a id="44456" href="Data.Fin.Base.html#1328" class="Function">Fin′</a> <a id="44461" class="Bound">i</a>
  <a id="44465" href="Data.Fin.Properties.html#44429" class="Function">f∘inject!</a> <a id="44475" href="Data.Fin.Properties.html#44475" class="Bound">j</a> <a id="44477" class="Symbol">=</a> <a id="44479" href="Data.Fin.Base.html#3715" class="Function">lower</a> <a id="44485" class="Symbol">(</a><a id="44486" class="Bound">f</a> <a id="44488" class="Symbol">(</a><a id="44489" href="Data.Fin.Base.html#3129" class="Function">inject!</a> <a id="44497" href="Data.Fin.Properties.html#44475" class="Bound">j</a><a id="44498" class="Symbol">))</a> <a id="44501" class="Symbol">(</a><a id="44502" href="Data.Fin.Properties.html#44240" class="Function">fj&lt;i</a> <a id="44507" href="Data.Fin.Properties.html#44475" class="Bound">j</a><a id="44508" class="Symbol">)</a>

  <a id="44513" href="Data.Fin.Properties.html#44513" class="Function">f∘inject!-injective</a> <a id="44533" class="Symbol">:</a> <a id="44535" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="44545" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="44549" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="44553" href="Data.Fin.Properties.html#44429" class="Function">f∘inject!</a>
  <a id="44565" href="Data.Fin.Properties.html#44513" class="Function">f∘inject!-injective</a> <a id="44585" class="Symbol">=</a> <a id="44587" href="Data.Fin.Properties.html#17337" class="Function">inject!-injective</a> <a id="44605" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="44607" class="Bound">f-injective</a> <a id="44619" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="44621" href="Data.Fin.Properties.html#20004" class="Function">lower-injective</a> <a id="44637" class="Symbol">_</a> <a id="44639" class="Symbol">_</a>

<a id="44642" class="Comment">------------------------------------------------------------------------</a>
<a id="44715" class="Comment">-- Effectful</a>
<a id="44728" class="Comment">------------------------------------------------------------------------</a>

<a id="44802" class="Keyword">module</a> <a id="44809" href="Data.Fin.Properties.html#44809" class="Module">_</a> <a id="44811" class="Symbol">{</a><a id="44812" href="Data.Fin.Properties.html#44812" class="Bound">f</a><a id="44813" class="Symbol">}</a> <a id="44815" class="Symbol">{</a><a id="44816" href="Data.Fin.Properties.html#44816" class="Bound">F</a> <a id="44818" class="Symbol">:</a> <a id="44820" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="44824" href="Data.Fin.Properties.html#44812" class="Bound">f</a> <a id="44826" class="Symbol">→</a> <a id="44828" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="44832" href="Data.Fin.Properties.html#44812" class="Bound">f</a><a id="44833" class="Symbol">}</a> <a id="44835" class="Symbol">(</a><a id="44836" href="Data.Fin.Properties.html#44836" class="Bound">RA</a> <a id="44839" class="Symbol">:</a> <a id="44841" href="Effect.Applicative.html#977" class="Record">RawApplicative</a> <a id="44856" href="Data.Fin.Properties.html#44816" class="Bound">F</a><a id="44857" class="Symbol">)</a> <a id="44859" class="Keyword">where</a>

  <a id="44868" class="Keyword">open</a> <a id="44873" href="Effect.Applicative.html#977" class="Module">RawApplicative</a> <a id="44888" href="Data.Fin.Properties.html#44836" class="Bound">RA</a>

  <a id="44894" href="Data.Fin.Properties.html#44894" class="Function">sequence</a> <a id="44903" class="Symbol">:</a> <a id="44905" class="Symbol">∀</a> <a id="44907" class="Symbol">{</a><a id="44908" href="Data.Fin.Properties.html#44908" class="Bound">n</a><a id="44909" class="Symbol">}</a> <a id="44911" class="Symbol">{</a><a id="44912" href="Data.Fin.Properties.html#44912" class="Bound">P</a> <a id="44914" class="Symbol">:</a> <a id="44916" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="44921" class="Symbol">(</a><a id="44922" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="44926" href="Data.Fin.Properties.html#44908" class="Bound">n</a><a id="44927" class="Symbol">)</a> <a id="44929" href="Data.Fin.Properties.html#44812" class="Bound">f</a><a id="44930" class="Symbol">}</a> <a id="44932" class="Symbol">→</a>
             <a id="44947" class="Symbol">(∀</a> <a id="44950" href="Data.Fin.Properties.html#44950" class="Bound">i</a> <a id="44952" class="Symbol">→</a> <a id="44954" href="Data.Fin.Properties.html#44816" class="Bound">F</a> <a id="44956" class="Symbol">(</a><a id="44957" href="Data.Fin.Properties.html#44912" class="Bound">P</a> <a id="44959" href="Data.Fin.Properties.html#44950" class="Bound">i</a><a id="44960" class="Symbol">))</a> <a id="44963" class="Symbol">→</a> <a id="44965" href="Data.Fin.Properties.html#44816" class="Bound">F</a> <a id="44967" class="Symbol">(∀</a> <a id="44970" href="Data.Fin.Properties.html#44970" class="Bound">i</a> <a id="44972" class="Symbol">→</a> <a id="44974" href="Data.Fin.Properties.html#44912" class="Bound">P</a> <a id="44976" href="Data.Fin.Properties.html#44970" class="Bound">i</a><a id="44977" class="Symbol">)</a>
  <a id="44981" href="Data.Fin.Properties.html#44894" class="Function">sequence</a> <a id="44990" class="Symbol">{</a><a id="44991" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="44995" class="Symbol">}</a>  <a id="44998" href="Data.Fin.Properties.html#44998" class="Bound">∀iPi</a> <a id="45003" class="Symbol">=</a> <a id="45005" href="Effect.Applicative.html#1145" class="Field">pure</a> <a id="45010" class="Symbol">λ()</a>
  <a id="45016" href="Data.Fin.Properties.html#44894" class="Function">sequence</a> <a id="45025" class="Symbol">{</a><a id="45026" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="45030" href="Data.Fin.Properties.html#45030" class="Bound">n</a><a id="45031" class="Symbol">}</a> <a id="45033" href="Data.Fin.Properties.html#45033" class="Bound">∀iPi</a> <a id="45038" class="Symbol">=</a> <a id="45040" href="Data.Fin.Properties.html#38646" class="Function">∀-cons</a> <a id="45047" href="Effect.Functor.html#710" class="Function Operator">&lt;$&gt;</a> <a id="45051" href="Data.Fin.Properties.html#45033" class="Bound">∀iPi</a> <a id="45056" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a> <a id="45061" href="Effect.Applicative.html#1164" class="Field Operator">&lt;*&gt;</a> <a id="45065" href="Data.Fin.Properties.html#44894" class="Function">sequence</a> <a id="45074" class="Symbol">(</a><a id="45075" href="Data.Fin.Properties.html#45033" class="Bound">∀iPi</a> <a id="45080" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="45082" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a><a id="45085" class="Symbol">)</a>

<a id="45088" class="Keyword">module</a> <a id="45095" href="Data.Fin.Properties.html#45095" class="Module">_</a> <a id="45097" class="Symbol">{</a><a id="45098" href="Data.Fin.Properties.html#45098" class="Bound">f</a><a id="45099" class="Symbol">}</a> <a id="45101" class="Symbol">{</a><a id="45102" href="Data.Fin.Properties.html#45102" class="Bound">F</a> <a id="45104" class="Symbol">:</a> <a id="45106" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="45110" href="Data.Fin.Properties.html#45098" class="Bound">f</a> <a id="45112" class="Symbol">→</a> <a id="45114" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="45118" href="Data.Fin.Properties.html#45098" class="Bound">f</a><a id="45119" class="Symbol">}</a> <a id="45121" class="Symbol">(</a><a id="45122" href="Data.Fin.Properties.html#45122" class="Bound">RF</a> <a id="45125" class="Symbol">:</a> <a id="45127" href="Effect.Functor.html#602" class="Record">RawFunctor</a> <a id="45138" href="Data.Fin.Properties.html#45102" class="Bound">F</a><a id="45139" class="Symbol">)</a> <a id="45141" class="Keyword">where</a>

  <a id="45150" class="Keyword">open</a> <a id="45155" href="Effect.Functor.html#602" class="Module">RawFunctor</a> <a id="45166" href="Data.Fin.Properties.html#45122" class="Bound">RF</a>

  <a id="45172" href="Data.Fin.Properties.html#45172" class="Function">sequence⁻¹</a> <a id="45183" class="Symbol">:</a> <a id="45185" class="Symbol">∀</a> <a id="45187" class="Symbol">{</a><a id="45188" href="Data.Fin.Properties.html#45188" class="Bound">A</a> <a id="45190" class="Symbol">:</a> <a id="45192" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="45196" href="Data.Fin.Properties.html#45098" class="Bound">f</a><a id="45197" class="Symbol">}</a> <a id="45199" class="Symbol">{</a><a id="45200" href="Data.Fin.Properties.html#45200" class="Bound">P</a> <a id="45202" class="Symbol">:</a> <a id="45204" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="45209" href="Data.Fin.Properties.html#45188" class="Bound">A</a> <a id="45211" href="Data.Fin.Properties.html#45098" class="Bound">f</a><a id="45212" class="Symbol">}</a> <a id="45214" class="Symbol">→</a>
               <a id="45231" href="Data.Fin.Properties.html#45102" class="Bound">F</a> <a id="45233" class="Symbol">(∀</a> <a id="45236" href="Data.Fin.Properties.html#45236" class="Bound">i</a> <a id="45238" class="Symbol">→</a> <a id="45240" href="Data.Fin.Properties.html#45200" class="Bound">P</a> <a id="45242" href="Data.Fin.Properties.html#45236" class="Bound">i</a><a id="45243" class="Symbol">)</a> <a id="45245" class="Symbol">→</a> <a id="45247" class="Symbol">(∀</a> <a id="45250" href="Data.Fin.Properties.html#45250" class="Bound">i</a> <a id="45252" class="Symbol">→</a> <a id="45254" href="Data.Fin.Properties.html#45102" class="Bound">F</a> <a id="45256" class="Symbol">(</a><a id="45257" href="Data.Fin.Properties.html#45200" class="Bound">P</a> <a id="45259" href="Data.Fin.Properties.html#45250" class="Bound">i</a><a id="45260" class="Symbol">))</a>
  <a id="45265" href="Data.Fin.Properties.html#45172" class="Function">sequence⁻¹</a> <a id="45276" href="Data.Fin.Properties.html#45276" class="Bound">F∀iPi</a> <a id="45282" href="Data.Fin.Properties.html#45282" class="Bound">i</a> <a id="45284" class="Symbol">=</a> <a id="45286" class="Symbol">(λ</a> <a id="45289" href="Data.Fin.Properties.html#45289" class="Bound">f</a> <a id="45291" class="Symbol">→</a> <a id="45293" href="Data.Fin.Properties.html#45289" class="Bound">f</a> <a id="45295" href="Data.Fin.Properties.html#45282" class="Bound">i</a><a id="45296" class="Symbol">)</a> <a id="45298" href="Effect.Functor.html#710" class="Field Operator">&lt;$&gt;</a> <a id="45302" href="Data.Fin.Properties.html#45276" class="Bound">F∀iPi</a>

<a id="45309" class="Comment">------------------------------------------------------------------------</a>
<a id="45382" class="Comment">-- If there is an injection from a type A to a finite set, then the type</a>
<a id="45455" class="Comment">-- has decidable equality.</a>

<a id="45483" class="Keyword">module</a> <a id="45490" href="Data.Fin.Properties.html#45490" class="Module">_</a> <a id="45492" class="Symbol">{</a><a id="45493" href="Data.Fin.Properties.html#45493" class="Bound">ℓ</a><a id="45494" class="Symbol">}</a> <a id="45496" class="Symbol">{</a><a id="45497" href="Data.Fin.Properties.html#45497" class="Bound">S</a> <a id="45499" class="Symbol">:</a> <a id="45501" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="45508" href="Data.Fin.Properties.html#2967" class="Generalizable">a</a> <a id="45510" href="Data.Fin.Properties.html#45493" class="Bound">ℓ</a><a id="45511" class="Symbol">}</a> <a id="45513" class="Symbol">(</a><a id="45514" href="Data.Fin.Properties.html#45514" class="Bound">inj</a> <a id="45518" class="Symbol">:</a> <a id="45520" href="Function.Bundles.html#2413" class="Record">Injection</a> <a id="45530" href="Data.Fin.Properties.html#45497" class="Bound">S</a> <a id="45532" class="Symbol">(</a><a id="45533" href="Data.Fin.Properties.html#4788" class="Function">≡-setoid</a> <a id="45542" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a><a id="45543" class="Symbol">))</a> <a id="45546" class="Keyword">where</a>
  <a id="45554" class="Keyword">open</a> <a id="45559" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="45566" href="Data.Fin.Properties.html#45497" class="Bound">S</a>

  <a id="45571" href="Data.Fin.Properties.html#45571" class="Function">inj⇒≟</a> <a id="45577" class="Symbol">:</a> <a id="45579" href="Relation.Binary.Definitions.html#6907" class="Function">B.Decidable</a> <a id="45591" href="Relation.Binary.Bundles.html#1324" class="Function Operator">_≈_</a>
  <a id="45597" href="Data.Fin.Properties.html#45571" class="Function">inj⇒≟</a> <a id="45603" class="Symbol">=</a> <a id="45605" href="Relation.Nullary.Decidable.html#1614" class="Function">Dec.via-injection</a> <a id="45623" href="Data.Fin.Properties.html#45514" class="Bound">inj</a> <a id="45627" href="Data.Fin.Properties.html#3961" class="Function Operator">_≟_</a>

  <a id="45634" href="Data.Fin.Properties.html#45634" class="Function">inj⇒decSetoid</a> <a id="45648" class="Symbol">:</a> <a id="45650" href="Relation.Binary.Bundles.html#1703" class="Record">DecSetoid</a> <a id="45660" href="Data.Fin.Properties.html#45508" class="Bound">a</a> <a id="45662" href="Data.Fin.Properties.html#45493" class="Bound">ℓ</a>
  <a id="45666" href="Data.Fin.Properties.html#45634" class="Function">inj⇒decSetoid</a> <a id="45680" class="Symbol">=</a> <a id="45682" class="Keyword">record</a>
    <a id="45693" class="Symbol">{</a> <a id="45695" href="Relation.Binary.Bundles.html#1835" class="Field">isDecEquivalence</a> <a id="45712" class="Symbol">=</a> <a id="45714" class="Keyword">record</a>
      <a id="45727" class="Symbol">{</a> <a id="45729" href="Relation.Binary.Structures.html#1960" class="Field">isEquivalence</a> <a id="45743" class="Symbol">=</a> <a id="45745" href="Relation.Binary.Bundles.html#1358" class="Function">isEquivalence</a>
      <a id="45765" class="Symbol">;</a> <a id="45767" href="Relation.Binary.Structures.html#1994" class="Field Operator">_≟_</a>           <a id="45781" class="Symbol">=</a> <a id="45783" href="Data.Fin.Properties.html#45571" class="Function">inj⇒≟</a>
      <a id="45795" class="Symbol">}</a>
    <a id="45801" class="Symbol">}</a>

<a id="45804" class="Comment">------------------------------------------------------------------------</a>
<a id="45877" class="Comment">-- Opposite</a>
<a id="45889" class="Comment">------------------------------------------------------------------------</a>

<a id="opposite-prop"></a><a id="45963" href="Data.Fin.Properties.html#45963" class="Function">opposite-prop</a> <a id="45977" class="Symbol">:</a> <a id="45979" class="Symbol">∀</a> <a id="45981" class="Symbol">(</a><a id="45982" href="Data.Fin.Properties.html#45982" class="Bound">i</a> <a id="45984" class="Symbol">:</a> <a id="45986" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="45990" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a><a id="45991" class="Symbol">)</a> <a id="45993" class="Symbol">→</a> <a id="45995" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="45999" class="Symbol">(</a><a id="46000" href="Data.Fin.Base.html#6901" class="Function">opposite</a> <a id="46009" href="Data.Fin.Properties.html#45982" class="Bound">i</a><a id="46010" class="Symbol">)</a> <a id="46012" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="46014" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a> <a id="46016" href="Data.Nat.Base.html#4443" class="Primitive Operator">∸</a> <a id="46018" class="InductiveConstructor">suc</a> <a id="46022" class="Symbol">(</a><a id="46023" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="46027" href="Data.Fin.Properties.html#45982" class="Bound">i</a><a id="46028" class="Symbol">)</a>
<a id="46030" href="Data.Fin.Properties.html#45963" class="Function">opposite-prop</a> <a id="46044" class="Symbol">{</a><a id="46045" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="46049" href="Data.Fin.Properties.html#46049" class="Bound">n</a><a id="46050" class="Symbol">}</a> <a id="46052" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a>    <a id="46060" class="Symbol">=</a> <a id="46062" href="Data.Fin.Properties.html#7628" class="Function">toℕ-fromℕ</a> <a id="46072" href="Data.Fin.Properties.html#46049" class="Bound">n</a>
<a id="46074" href="Data.Fin.Properties.html#45963" class="Function">opposite-prop</a> <a id="46088" class="Symbol">{</a><a id="46089" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="46093" href="Data.Fin.Properties.html#46093" class="Bound">n</a><a id="46094" class="Symbol">}</a> <a id="46096" class="Symbol">(</a><a id="46097" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="46101" href="Data.Fin.Properties.html#46101" class="Bound">i</a><a id="46102" class="Symbol">)</a> <a id="46104" class="Symbol">=</a> <a id="46106" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="46114" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="46118" class="Symbol">(</a><a id="46119" href="Data.Fin.Base.html#3282" class="Function">inject₁</a> <a id="46127" class="Symbol">(</a><a id="46128" href="Data.Fin.Base.html#6901" class="Function">opposite</a> <a id="46137" href="Data.Fin.Properties.html#46101" class="Bound">i</a><a id="46138" class="Symbol">))</a> <a id="46141" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="46144" href="Data.Fin.Properties.html#16312" class="Function">toℕ-inject₁</a> <a id="46156" class="Symbol">(</a><a id="46157" href="Data.Fin.Base.html#6901" class="Function">opposite</a> <a id="46166" href="Data.Fin.Properties.html#46101" class="Bound">i</a><a id="46167" class="Symbol">)</a> <a id="46169" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="46173" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="46177" class="Symbol">(</a><a id="46178" href="Data.Fin.Base.html#6901" class="Function">opposite</a> <a id="46187" href="Data.Fin.Properties.html#46101" class="Bound">i</a><a id="46188" class="Symbol">)</a>           <a id="46200" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="46203" href="Data.Fin.Properties.html#45963" class="Function">opposite-prop</a> <a id="46217" href="Data.Fin.Properties.html#46101" class="Bound">i</a> <a id="46219" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="46223" href="Data.Fin.Properties.html#46093" class="Bound">n</a> <a id="46225" href="Data.Nat.Base.html#4443" class="Primitive Operator">∸</a> <a id="46227" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="46231" class="Symbol">(</a><a id="46232" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="46236" href="Data.Fin.Properties.html#46101" class="Bound">i</a><a id="46237" class="Symbol">)</a>            <a id="46250" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="46254" class="Keyword">where</a> <a id="46260" class="Keyword">open</a> <a id="46265" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a>

<a id="opposite-involutive"></a><a id="46278" href="Data.Fin.Properties.html#46278" class="Function">opposite-involutive</a> <a id="46298" class="Symbol">:</a> <a id="46300" href="Algebra.Definitions.html#4450" class="Function">Involutive</a> <a id="46311" class="Symbol">{</a><a id="46312" class="Argument">A</a> <a id="46314" class="Symbol">=</a> <a id="46316" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="46320" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a><a id="46321" class="Symbol">}</a> <a id="46323" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="46327" href="Data.Fin.Base.html#6901" class="Function">opposite</a>
<a id="46336" href="Data.Fin.Properties.html#46278" class="Function">opposite-involutive</a> <a id="46356" class="Symbol">{</a><a id="46357" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="46361" href="Data.Fin.Properties.html#46361" class="Bound">n</a><a id="46362" class="Symbol">}</a> <a id="46364" href="Data.Fin.Properties.html#46364" class="Bound">i</a> <a id="46366" class="Symbol">=</a> <a id="46368" href="Data.Fin.Properties.html#5105" class="Function">toℕ-injective</a> <a id="46382" class="Symbol">(</a><a id="46383" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="46391" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="46395" class="Symbol">(</a><a id="46396" href="Data.Fin.Base.html#6901" class="Function">opposite</a> <a id="46405" class="Symbol">(</a><a id="46406" href="Data.Fin.Base.html#6901" class="Function">opposite</a> <a id="46415" href="Data.Fin.Properties.html#46364" class="Bound">i</a><a id="46416" class="Symbol">))</a> <a id="46419" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="46422" href="Data.Fin.Properties.html#45963" class="Function">opposite-prop</a> <a id="46436" class="Symbol">(</a><a id="46437" href="Data.Fin.Base.html#6901" class="Function">opposite</a> <a id="46446" href="Data.Fin.Properties.html#46364" class="Bound">i</a><a id="46447" class="Symbol">)</a> <a id="46449" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="46453" href="Data.Fin.Properties.html#46361" class="Bound">n</a> <a id="46455" href="Data.Nat.Base.html#4443" class="Primitive Operator">∸</a> <a id="46457" class="Symbol">(</a><a id="46458" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="46462" class="Symbol">(</a><a id="46463" href="Data.Fin.Base.html#6901" class="Function">opposite</a> <a id="46472" href="Data.Fin.Properties.html#46364" class="Bound">i</a><a id="46473" class="Symbol">))</a>      <a id="46481" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="46484" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="46489" class="Symbol">(</a><a id="46490" href="Data.Fin.Properties.html#46361" class="Bound">n</a> <a id="46492" href="Data.Nat.Base.html#4443" class="Primitive Operator">∸_</a><a id="46494" class="Symbol">)</a> <a id="46496" class="Symbol">(</a><a id="46497" href="Data.Fin.Properties.html#45963" class="Function">opposite-prop</a> <a id="46511" href="Data.Fin.Properties.html#46364" class="Bound">i</a><a id="46512" class="Symbol">)</a> <a id="46514" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="46518" href="Data.Fin.Properties.html#46361" class="Bound">n</a> <a id="46520" href="Data.Nat.Base.html#4443" class="Primitive Operator">∸</a> <a id="46522" class="Symbol">(</a><a id="46523" href="Data.Fin.Properties.html#46361" class="Bound">n</a> <a id="46525" href="Data.Nat.Base.html#4443" class="Primitive Operator">∸</a> <a id="46527" class="Symbol">(</a><a id="46528" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="46532" href="Data.Fin.Properties.html#46364" class="Bound">i</a><a id="46533" class="Symbol">))</a>           <a id="46546" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="46549" href="Data.Nat.Properties.html#53508" class="Function">ℕ.m∸[m∸n]≡n</a> <a id="46561" class="Symbol">(</a><a id="46562" href="Data.Fin.Properties.html#6715" class="Function">toℕ≤pred[n]</a> <a id="46574" href="Data.Fin.Properties.html#46364" class="Bound">i</a><a id="46575" class="Symbol">)</a> <a id="46577" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="46581" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="46585" href="Data.Fin.Properties.html#46364" class="Bound">i</a>                       <a id="46609" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a><a id="46610" class="Symbol">)</a>
  <a id="46614" class="Keyword">where</a> <a id="46620" class="Keyword">open</a> <a id="46625" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a>

<a id="opposite-suc"></a><a id="46638" href="Data.Fin.Properties.html#46638" class="Function">opposite-suc</a> <a id="46651" class="Symbol">:</a> <a id="46653" class="Symbol">∀</a> <a id="46655" class="Symbol">(</a><a id="46656" href="Data.Fin.Properties.html#46656" class="Bound">i</a> <a id="46658" class="Symbol">:</a> <a id="46660" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="46664" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a><a id="46665" class="Symbol">)</a> <a id="46667" class="Symbol">→</a> <a id="46669" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="46673" class="Symbol">(</a><a id="46674" href="Data.Fin.Base.html#6901" class="Function">opposite</a> <a id="46683" class="Symbol">(</a><a id="46684" class="InductiveConstructor">suc</a> <a id="46688" href="Data.Fin.Properties.html#46656" class="Bound">i</a><a id="46689" class="Symbol">))</a> <a id="46692" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="46694" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="46698" class="Symbol">(</a><a id="46699" href="Data.Fin.Base.html#6901" class="Function">opposite</a> <a id="46708" href="Data.Fin.Properties.html#46656" class="Bound">i</a><a id="46709" class="Symbol">)</a>
<a id="46711" href="Data.Fin.Properties.html#46638" class="Function">opposite-suc</a> <a id="46724" class="Symbol">{</a><a id="46725" href="Data.Fin.Properties.html#46725" class="Bound">n</a><a id="46726" class="Symbol">}</a> <a id="46728" href="Data.Fin.Properties.html#46728" class="Bound">i</a> <a id="46730" class="Symbol">=</a> <a id="46732" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="46740" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="46744" class="Symbol">(</a><a id="46745" href="Data.Fin.Base.html#6901" class="Function">opposite</a> <a id="46754" class="Symbol">(</a><a id="46755" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="46759" href="Data.Fin.Properties.html#46728" class="Bound">i</a><a id="46760" class="Symbol">))</a>     <a id="46767" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="46770" href="Data.Fin.Properties.html#45963" class="Function">opposite-prop</a> <a id="46784" class="Symbol">(</a><a id="46785" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="46789" href="Data.Fin.Properties.html#46728" class="Bound">i</a><a id="46790" class="Symbol">)</a> <a id="46792" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="46796" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="46800" href="Data.Fin.Properties.html#46725" class="Bound">n</a> <a id="46802" href="Data.Nat.Base.html#4443" class="Primitive Operator">∸</a> <a id="46804" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="46808" class="Symbol">(</a><a id="46809" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="46813" class="Symbol">(</a><a id="46814" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="46818" href="Data.Fin.Properties.html#46728" class="Bound">i</a><a id="46819" class="Symbol">))</a>  <a id="46823" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="46829" href="Data.Fin.Properties.html#46725" class="Bound">n</a> <a id="46831" href="Data.Nat.Base.html#4443" class="Primitive Operator">∸</a> <a id="46833" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="46837" class="Symbol">(</a><a id="46838" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="46842" href="Data.Fin.Properties.html#46728" class="Bound">i</a><a id="46843" class="Symbol">)</a>            <a id="46856" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="46862" href="Data.Fin.Properties.html#46725" class="Bound">n</a> <a id="46864" href="Data.Nat.Base.html#4443" class="Primitive Operator">∸</a> <a id="46866" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="46870" class="Symbol">(</a><a id="46871" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="46875" href="Data.Fin.Properties.html#46728" class="Bound">i</a><a id="46876" class="Symbol">)</a>            <a id="46889" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="46892" href="Data.Fin.Properties.html#45963" class="Function">opposite-prop</a> <a id="46906" href="Data.Fin.Properties.html#46728" class="Bound">i</a> <a id="46908" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="46912" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="46916" class="Symbol">(</a><a id="46917" href="Data.Fin.Base.html#6901" class="Function">opposite</a> <a id="46926" href="Data.Fin.Properties.html#46728" class="Bound">i</a><a id="46927" class="Symbol">)</a>           <a id="46939" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="46943" class="Keyword">where</a> <a id="46949" class="Keyword">open</a> <a id="46954" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a>


<a id="46968" class="Comment">------------------------------------------------------------------------</a>
<a id="47041" class="Comment">-- DEPRECATED NAMES</a>
<a id="47061" class="Comment">------------------------------------------------------------------------</a>
<a id="47134" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="47205" class="Comment">-- not guaranteed.</a>

<a id="47225" class="Comment">-- Version 1.5</a>

<a id="inject+-raise-splitAt"></a><a id="47241" href="Data.Fin.Properties.html#47241" class="Function">inject+-raise-splitAt</a> <a id="47263" class="Symbol">=</a> <a id="47265" href="Data.Fin.Properties.html#23237" class="Function">join-splitAt</a>
<a id="47278" class="Symbol">{-#</a> <a id="47282" class="Keyword">WARNING_ON_USAGE</a> <a id="47299" class="Pragma">inject+-raise-splitAt</a>
<a id="47321" class="String">&quot;Warning: inject+-raise-splitAt was deprecated in v1.5.
Please use join-splitAt instead.&quot;</a>
<a id="47411" class="Symbol">#-}</a>

<a id="47416" class="Comment">-- Version 2.0</a>

<a id="toℕ-raise"></a><a id="47432" href="Data.Fin.Properties.html#47432" class="Function">toℕ-raise</a> <a id="47442" class="Symbol">=</a> <a id="47444" href="Data.Fin.Properties.html#6141" class="Function">toℕ-↑ʳ</a>
<a id="47451" class="Symbol">{-#</a> <a id="47455" class="Keyword">WARNING_ON_USAGE</a> <a id="47472" class="Pragma">toℕ-raise</a>
<a id="47482" class="String">&quot;Warning: toℕ-raise was deprecated in v2.0.
Please use toℕ-↑ʳ instead.&quot;</a>
<a id="47554" class="Symbol">#-}</a>
<a id="toℕ-inject+"></a><a id="47558" href="Data.Fin.Properties.html#47558" class="Function">toℕ-inject+</a> <a id="47570" class="Symbol">:</a> <a id="47572" class="Symbol">∀</a> <a id="47574" class="Symbol">{</a><a id="47575" href="Data.Fin.Properties.html#47575" class="Bound">m</a><a id="47576" class="Symbol">}</a> <a id="47578" href="Data.Fin.Properties.html#47578" class="Bound">n</a> <a id="47580" class="Symbol">(</a><a id="47581" href="Data.Fin.Properties.html#47581" class="Bound">i</a> <a id="47583" class="Symbol">:</a> <a id="47585" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="47589" href="Data.Fin.Properties.html#47575" class="Bound">m</a><a id="47590" class="Symbol">)</a> <a id="47592" class="Symbol">→</a> <a id="47594" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="47598" href="Data.Fin.Properties.html#47581" class="Bound">i</a> <a id="47600" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="47602" href="Data.Fin.Base.html#1235" class="Function">toℕ</a> <a id="47606" class="Symbol">(</a><a id="47607" href="Data.Fin.Properties.html#47581" class="Bound">i</a> <a id="47609" href="Data.Fin.Base.html#2559" class="Function Operator">↑ˡ</a> <a id="47612" href="Data.Fin.Properties.html#47578" class="Bound">n</a><a id="47613" class="Symbol">)</a>
<a id="47615" href="Data.Fin.Properties.html#47558" class="Function">toℕ-inject+</a> <a id="47627" href="Data.Fin.Properties.html#47627" class="Bound">n</a> <a id="47629" href="Data.Fin.Properties.html#47629" class="Bound">i</a> <a id="47631" class="Symbol">=</a> <a id="47633" href="Relation.Binary.PropositionalEquality.Core.html#2099" class="Function">sym</a> <a id="47637" class="Symbol">(</a><a id="47638" href="Data.Fin.Properties.html#5651" class="Function">toℕ-↑ˡ</a> <a id="47645" href="Data.Fin.Properties.html#47629" class="Bound">i</a> <a id="47647" href="Data.Fin.Properties.html#47627" class="Bound">n</a><a id="47648" class="Symbol">)</a>
<a id="47650" class="Symbol">{-#</a> <a id="47654" class="Keyword">WARNING_ON_USAGE</a> <a id="47671" class="Pragma">toℕ-inject+</a>
<a id="47683" class="String">&quot;Warning: toℕ-inject+ was deprecated in v2.0.
Please use toℕ-↑ˡ instead.
NB argument order has been flipped:
the left-hand argument is the Fin m
the right-hand is the Nat index increment.&quot;</a>
<a id="47872" class="Symbol">#-}</a>
<a id="splitAt-inject+"></a><a id="47876" href="Data.Fin.Properties.html#47876" class="Function">splitAt-inject+</a> <a id="47892" class="Symbol">:</a> <a id="47894" class="Symbol">∀</a> <a id="47896" href="Data.Fin.Properties.html#47896" class="Bound">m</a> <a id="47898" href="Data.Fin.Properties.html#47898" class="Bound">n</a> <a id="47900" href="Data.Fin.Properties.html#47900" class="Bound">i</a> <a id="47902" class="Symbol">→</a> <a id="47904" href="Data.Fin.Base.html#4153" class="Function">splitAt</a> <a id="47912" href="Data.Fin.Properties.html#47896" class="Bound">m</a> <a id="47914" class="Symbol">(</a><a id="47915" href="Data.Fin.Properties.html#47900" class="Bound">i</a> <a id="47917" href="Data.Fin.Base.html#2559" class="Function Operator">↑ˡ</a> <a id="47920" href="Data.Fin.Properties.html#47898" class="Bound">n</a><a id="47921" class="Symbol">)</a> <a id="47923" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="47925" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="47930" href="Data.Fin.Properties.html#47900" class="Bound">i</a>
<a id="47932" href="Data.Fin.Properties.html#47876" class="Function">splitAt-inject+</a> <a id="47948" href="Data.Fin.Properties.html#47948" class="Bound">m</a> <a id="47950" href="Data.Fin.Properties.html#47950" class="Bound">n</a> <a id="47952" href="Data.Fin.Properties.html#47952" class="Bound">i</a> <a id="47954" class="Symbol">=</a> <a id="47956" href="Data.Fin.Properties.html#22203" class="Function">splitAt-↑ˡ</a> <a id="47967" href="Data.Fin.Properties.html#47948" class="Bound">m</a> <a id="47969" href="Data.Fin.Properties.html#47952" class="Bound">i</a> <a id="47971" href="Data.Fin.Properties.html#47950" class="Bound">n</a>
<a id="47973" class="Symbol">{-#</a> <a id="47977" class="Keyword">WARNING_ON_USAGE</a> <a id="47994" class="Pragma">splitAt-inject+</a>
<a id="48010" class="String">&quot;Warning: splitAt-inject+ was deprecated in v2.0.
Please use splitAt-↑ˡ instead.
NB argument order has been flipped.&quot;</a>
<a id="48128" class="Symbol">#-}</a>
<a id="splitAt-raise"></a><a id="48132" href="Data.Fin.Properties.html#48132" class="Function">splitAt-raise</a> <a id="48146" class="Symbol">:</a> <a id="48148" class="Symbol">∀</a> <a id="48150" href="Data.Fin.Properties.html#48150" class="Bound">m</a> <a id="48152" href="Data.Fin.Properties.html#48152" class="Bound">n</a> <a id="48154" href="Data.Fin.Properties.html#48154" class="Bound">i</a> <a id="48156" class="Symbol">→</a> <a id="48158" href="Data.Fin.Base.html#4153" class="Function">splitAt</a> <a id="48166" href="Data.Fin.Properties.html#48150" class="Bound">m</a> <a id="48168" class="Symbol">(</a><a id="48169" href="Data.Fin.Properties.html#48150" class="Bound">m</a> <a id="48171" href="Data.Fin.Base.html#2726" class="Function Operator">↑ʳ</a> <a id="48174" href="Data.Fin.Properties.html#48154" class="Bound">i</a><a id="48175" class="Symbol">)</a> <a id="48177" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="48179" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="48184" class="Symbol">{</a><a id="48185" class="Argument">B</a> <a id="48187" class="Symbol">=</a> <a id="48189" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="48193" href="Data.Fin.Properties.html#48152" class="Bound">n</a><a id="48194" class="Symbol">}</a> <a id="48196" href="Data.Fin.Properties.html#48154" class="Bound">i</a>
<a id="48198" href="Data.Fin.Properties.html#48132" class="Function">splitAt-raise</a> <a id="48212" class="Symbol">=</a> <a id="48214" href="Data.Fin.Properties.html#22650" class="Function">splitAt-↑ʳ</a>
<a id="48225" class="Symbol">{-#</a> <a id="48229" class="Keyword">WARNING_ON_USAGE</a> <a id="48246" class="Pragma">splitAt-raise</a>
<a id="48260" class="String">&quot;Warning: splitAt-raise was deprecated in v2.0.
Please use splitAt-↑ʳ instead.&quot;</a>
<a id="48340" class="Symbol">#-}</a>
<a id="Fin0↔⊥"></a><a id="48344" href="Data.Fin.Properties.html#48344" class="Function">Fin0↔⊥</a> <a id="48351" class="Symbol">:</a> <a id="48353" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="48357" class="Number">0</a> <a id="48359" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="48361" href="Data.Empty.html#914" class="Function">⊥</a>
<a id="48363" href="Data.Fin.Properties.html#48344" class="Function">Fin0↔⊥</a> <a id="48370" class="Symbol">=</a> <a id="48372" href="Data.Fin.Properties.html#3359" class="Function">0↔⊥</a>
<a id="48376" class="Symbol">{-#</a> <a id="48380" class="Keyword">WARNING_ON_USAGE</a> <a id="48397" class="Pragma">Fin0↔⊥</a>
<a id="48404" class="String">&quot;Warning: Fin0↔⊥ was deprecated in v2.0.
Please use 0↔⊥ instead.&quot;</a>
<a id="48470" class="Symbol">#-}</a>
<a id="eq?"></a><a id="48474" href="Data.Fin.Properties.html#48474" class="Function">eq?</a> <a id="48478" class="Symbol">:</a> <a id="48480" href="Data.Fin.Properties.html#2985" class="Generalizable">A</a> <a id="48482" href="Function.Bundles.html#12178" class="Function Operator">↣</a> <a id="48484" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="48488" href="Data.Fin.Properties.html#3001" class="Generalizable">n</a> <a id="48490" class="Symbol">→</a> <a id="48492" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="48510" href="Data.Fin.Properties.html#2985" class="Generalizable">A</a>
<a id="48512" href="Data.Fin.Properties.html#48474" class="Function">eq?</a> <a id="48516" class="Symbol">=</a> <a id="48518" href="Data.Fin.Properties.html#45571" class="Function">inj⇒≟</a>
<a id="48524" class="Symbol">{-#</a> <a id="48528" class="Keyword">WARNING_ON_USAGE</a> <a id="48545" class="Pragma">eq?</a>
<a id="48549" class="String">&quot;Warning: eq? was deprecated in v2.0.
Please use inj⇒≟ instead.&quot;</a>
<a id="48614" class="Symbol">#-}</a>

<a id="48619" class="Keyword">private</a>

  <a id="z≺s"></a><a id="48630" href="Data.Fin.Properties.html#48630" class="Function">z≺s</a> <a id="48634" class="Symbol">:</a> <a id="48636" class="Symbol">∀</a> <a id="48638" class="Symbol">{</a><a id="48639" href="Data.Fin.Properties.html#48639" class="Bound">n</a><a id="48640" class="Symbol">}</a> <a id="48642" class="Symbol">→</a> <a id="48644" class="InductiveConstructor">zero</a> <a id="48649" href="Data.Fin.Base.html#9683" class="Datatype Operator">≺</a> <a id="48651" class="InductiveConstructor">suc</a> <a id="48655" href="Data.Fin.Properties.html#48639" class="Bound">n</a>
  <a id="48659" href="Data.Fin.Properties.html#48630" class="Function">z≺s</a> <a id="48663" class="Symbol">=</a> <a id="48665" class="Symbol">_</a> <a id="48667" href="Data.Fin.Base.html#9709" class="InductiveConstructor Operator">≻toℕ</a> <a id="48672" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a>

  <a id="s≺s"></a><a id="48680" href="Data.Fin.Properties.html#48680" class="Function">s≺s</a> <a id="48684" class="Symbol">:</a> <a id="48686" class="Symbol">∀</a> <a id="48688" class="Symbol">{</a><a id="48689" href="Data.Fin.Properties.html#48689" class="Bound">m</a> <a id="48691" href="Data.Fin.Properties.html#48691" class="Bound">n</a><a id="48692" class="Symbol">}</a> <a id="48694" class="Symbol">→</a> <a id="48696" href="Data.Fin.Properties.html#48689" class="Bound">m</a> <a id="48698" href="Data.Fin.Base.html#9683" class="Datatype Operator">≺</a> <a id="48700" href="Data.Fin.Properties.html#48691" class="Bound">n</a> <a id="48702" class="Symbol">→</a> <a id="48704" class="InductiveConstructor">suc</a> <a id="48708" href="Data.Fin.Properties.html#48689" class="Bound">m</a> <a id="48710" href="Data.Fin.Base.html#9683" class="Datatype Operator">≺</a> <a id="48712" class="InductiveConstructor">suc</a> <a id="48716" href="Data.Fin.Properties.html#48691" class="Bound">n</a>
  <a id="48720" href="Data.Fin.Properties.html#48680" class="Function">s≺s</a> <a id="48724" class="Symbol">(</a><a id="48725" href="Data.Fin.Properties.html#48725" class="Bound">n</a> <a id="48727" href="Data.Fin.Base.html#9709" class="InductiveConstructor Operator">≻toℕ</a> <a id="48732" href="Data.Fin.Properties.html#48732" class="Bound">i</a><a id="48733" class="Symbol">)</a> <a id="48735" class="Symbol">=</a> <a id="48737" class="Symbol">(</a><a id="48738" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="48742" href="Data.Fin.Properties.html#48725" class="Bound">n</a><a id="48743" class="Symbol">)</a> <a id="48745" href="Data.Fin.Base.html#9709" class="InductiveConstructor Operator">≻toℕ</a> <a id="48750" class="Symbol">(</a><a id="48751" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="48755" href="Data.Fin.Properties.html#48732" class="Bound">i</a><a id="48756" class="Symbol">)</a>

  <a id="&lt;⇒≺"></a><a id="48761" href="Data.Fin.Properties.html#48761" class="Function">&lt;⇒≺</a> <a id="48765" class="Symbol">:</a> <a id="48767" href="Data.Nat.Base.html#1800" class="Function Operator">ℕ._&lt;_</a> <a id="48773" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="48775" href="Data.Fin.Base.html#9683" class="Datatype Operator">_≺_</a>
  <a id="48781" href="Data.Fin.Properties.html#48761" class="Function">&lt;⇒≺</a> <a id="48785" class="Symbol">{</a><a id="48786" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="48790" class="Symbol">}</a>  <a id="48793" href="Data.Nat.Base.html#1872" class="InductiveConstructor">z&lt;s</a>      <a id="48802" class="Symbol">=</a> <a id="48804" href="Data.Fin.Properties.html#48630" class="Function">z≺s</a>
  <a id="48810" href="Data.Fin.Properties.html#48761" class="Function">&lt;⇒≺</a> <a id="48814" class="Symbol">{</a><a id="48815" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="48819" href="Data.Fin.Properties.html#48819" class="Bound">m</a><a id="48820" class="Symbol">}</a> <a id="48822" class="Symbol">(</a><a id="48823" href="Data.Nat.Base.html#1912" class="InductiveConstructor">s&lt;s</a> <a id="48827" href="Data.Fin.Properties.html#48827" class="Bound">lt</a><a id="48829" class="Symbol">)</a> <a id="48831" class="Symbol">=</a> <a id="48833" href="Data.Fin.Properties.html#48680" class="Function">s≺s</a> <a id="48837" class="Symbol">(</a><a id="48838" href="Data.Fin.Properties.html#48761" class="Function">&lt;⇒≺</a> <a id="48842" href="Data.Fin.Properties.html#48827" class="Bound">lt</a><a id="48844" class="Symbol">)</a>

  <a id="≺⇒&lt;"></a><a id="48849" href="Data.Fin.Properties.html#48849" class="Function">≺⇒&lt;</a> <a id="48853" class="Symbol">:</a> <a id="48855" href="Data.Fin.Base.html#9683" class="Datatype Operator">_≺_</a> <a id="48859" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="48861" href="Data.Nat.Base.html#1800" class="Function Operator">ℕ._&lt;_</a>
  <a id="48869" href="Data.Fin.Properties.html#48849" class="Function">≺⇒&lt;</a> <a id="48873" class="Symbol">(</a><a id="48874" href="Data.Fin.Properties.html#48874" class="Bound">n</a> <a id="48876" href="Data.Fin.Base.html#9709" class="InductiveConstructor Operator">≻toℕ</a> <a id="48881" href="Data.Fin.Properties.html#48881" class="Bound">i</a><a id="48882" class="Symbol">)</a> <a id="48884" class="Symbol">=</a> <a id="48886" href="Data.Fin.Properties.html#6604" class="Function">toℕ&lt;n</a> <a id="48892" href="Data.Fin.Properties.html#48881" class="Bound">i</a>

<a id="≺⇒&lt;′"></a><a id="48895" href="Data.Fin.Properties.html#48895" class="Function">≺⇒&lt;′</a> <a id="48900" class="Symbol">:</a> <a id="48902" href="Data.Fin.Base.html#9683" class="Datatype Operator">_≺_</a> <a id="48906" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="48908" href="Data.Nat.Base.html#7851" class="Function Operator">ℕ._&lt;′_</a>
<a id="48915" href="Data.Fin.Properties.html#48895" class="Function">≺⇒&lt;′</a> <a id="48920" href="Data.Fin.Properties.html#48920" class="Bound">lt</a> <a id="48923" class="Symbol">=</a> <a id="48925" href="Data.Nat.Properties.html#67229" class="Function">ℕ.&lt;⇒&lt;′</a> <a id="48932" class="Symbol">(</a><a id="48933" href="Data.Fin.Properties.html#48849" class="Function">≺⇒&lt;</a> <a id="48937" href="Data.Fin.Properties.html#48920" class="Bound">lt</a><a id="48939" class="Symbol">)</a>
<a id="48941" class="Symbol">{-#</a> <a id="48945" class="Keyword">WARNING_ON_USAGE</a> <a id="48962" class="Pragma">≺⇒&lt;′</a>
<a id="48967" class="String">&quot;Warning: ≺⇒&lt;′ was deprecated in v2.0.
Please use &lt;⇒&lt;′ instead.&quot;</a>
<a id="49032" class="Symbol">#-}</a>

<a id="&lt;′⇒≺"></a><a id="49037" href="Data.Fin.Properties.html#49037" class="Function">&lt;′⇒≺</a> <a id="49042" class="Symbol">:</a> <a id="49044" href="Data.Nat.Base.html#7851" class="Function Operator">ℕ._&lt;′_</a> <a id="49051" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="49053" href="Data.Fin.Base.html#9683" class="Datatype Operator">_≺_</a>
<a id="49057" href="Data.Fin.Properties.html#49037" class="Function">&lt;′⇒≺</a> <a id="49062" href="Data.Fin.Properties.html#49062" class="Bound">lt</a> <a id="49065" class="Symbol">=</a> <a id="49067" href="Data.Fin.Properties.html#48761" class="Function">&lt;⇒≺</a> <a id="49071" class="Symbol">(</a><a id="49072" href="Data.Nat.Properties.html#67323" class="Function">ℕ.&lt;′⇒&lt;</a> <a id="49079" href="Data.Fin.Properties.html#49062" class="Bound">lt</a><a id="49081" class="Symbol">)</a>
<a id="49083" class="Symbol">{-#</a> <a id="49087" class="Keyword">WARNING_ON_USAGE</a> <a id="49104" class="Pragma">&lt;′⇒≺</a>
<a id="49109" class="String">&quot;Warning: &lt;′⇒≺ was deprecated in v2.0.
Please use &lt;′⇒&lt; instead.&quot;</a>
<a id="49174" class="Symbol">#-}</a>

<a id="49179" class="Comment">-- Version 2.4</a>

<a id="¬∀⟶∃¬-smallest"></a><a id="49195" href="Data.Fin.Properties.html#49195" class="Function">¬∀⟶∃¬-smallest</a> <a id="49210" class="Symbol">=</a> <a id="49212" href="Data.Fin.Properties.html#40943" class="Function">¬∀⇒∃¬-smallest</a>
<a id="49227" class="Symbol">{-#</a> <a id="49231" class="Keyword">WARNING_ON_USAGE</a> <a id="49248" class="Pragma">¬∀⟶∃¬-smallest</a>
<a id="49263" class="String">&quot;Warning: ¬∀⟶∃¬-smallest was deprecated in v2.4.
Please use ¬∀⇒∃¬-smallest instead.&quot;</a>
<a id="49348" class="Symbol">#-}</a>
<a id="¬∀⟶∃¬"></a><a id="49352" href="Data.Fin.Properties.html#49352" class="Function">¬∀⟶∃¬</a> <a id="49358" class="Symbol">=</a> <a id="49360" href="Data.Fin.Properties.html#41357" class="Function">¬∀⇒∃¬</a>
<a id="49366" class="Symbol">{-#</a> <a id="49370" class="Keyword">WARNING_ON_USAGE</a> <a id="49387" class="Pragma">¬∀⟶∃¬</a>
<a id="49393" class="String">&quot;Warning: ¬∀⟶∃¬ was deprecated in v2.4.
Please use ¬∀⇒∃¬ instead.&quot;</a>
<a id="49460" class="Symbol">#-}</a>
</pre></body></html>

==> anc/html/Data.Fin.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Fin</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Finite sets</a>
<a id="121" class="Comment">------------------------------------------------------------------------</a>

<a id="195" class="Symbol">{-#</a> <a id="199" class="Keyword">OPTIONS</a> <a id="207" class="Pragma">--cubical-compatible</a> <a id="228" class="Pragma">--safe</a> <a id="235" class="Symbol">#-}</a>

<a id="240" class="Keyword">module</a> <a id="247" href="Data.Fin.html" class="Module">Data.Fin</a> <a id="256" class="Keyword">where</a>

<a id="263" class="Keyword">open</a> <a id="268" class="Keyword">import</a> <a id="275" href="Relation.Nullary.Decidable.Core.html" class="Module">Relation.Nullary.Decidable.Core</a>
<a id="307" class="Keyword">import</a> <a id="314" href="Data.Nat.Properties.html" class="Module">Data.Nat.Properties</a> <a id="334" class="Symbol">as</a> <a id="337" class="Module">ℕ</a>

<a id="340" class="Comment">------------------------------------------------------------------------</a>
<a id="413" class="Comment">-- Publicly re-export the contents of the base module</a>

<a id="468" class="Keyword">open</a> <a id="473" class="Keyword">import</a> <a id="480" href="Data.Fin.Base.html" class="Module">Data.Fin.Base</a> <a id="494" class="Keyword">public</a>

<a id="502" class="Comment">------------------------------------------------------------------------</a>
<a id="575" class="Comment">-- Publicly re-export queries</a>

<a id="606" class="Keyword">open</a> <a id="611" class="Keyword">import</a> <a id="618" href="Data.Fin.Properties.html" class="Module">Data.Fin.Properties</a> <a id="638" class="Keyword">public</a>
  <a id="647" class="Keyword">using</a> <a id="653" class="Symbol">(</a><a id="654" href="Data.Fin.Properties.html#3961" class="Function Operator">_≟_</a><a id="657" class="Symbol">;</a> <a id="659" href="Data.Fin.Properties.html#11691" class="Function Operator">_≤?_</a><a id="663" class="Symbol">;</a> <a id="665" href="Data.Fin.Properties.html#11751" class="Function Operator">_&lt;?_</a><a id="669" class="Symbol">)</a>

<a id="672" class="Comment">-- # m = &quot;m&quot;.</a>

<a id="687" class="Keyword">infix</a> <a id="693" class="Number">10</a> <a id="696" href="Data.Fin.html#700" class="Function Operator">#_</a>

<a id="#_"></a><a id="700" href="Data.Fin.html#700" class="Function Operator">#_</a> <a id="703" class="Symbol">:</a> <a id="705" class="Symbol">∀</a> <a id="707" href="Data.Fin.html#707" class="Bound">m</a> <a id="709" class="Symbol">{</a><a id="710" href="Data.Fin.html#710" class="Bound">n</a><a id="711" class="Symbol">}</a> <a id="713" class="Symbol">{</a><a id="714" href="Data.Fin.html#714" class="Bound">m&lt;n</a> <a id="718" class="Symbol">:</a> <a id="720" href="Relation.Nullary.Decidable.Core.html#4828" class="Function">True</a> <a id="725" class="Symbol">(</a><a id="726" href="Data.Fin.html#707" class="Bound">m</a> <a id="728" href="Data.Nat.Properties.html#11982" class="Function Operator">ℕ.&lt;?</a> <a id="733" href="Data.Fin.html#710" class="Bound">n</a><a id="734" class="Symbol">)}</a> <a id="737" class="Symbol">→</a> <a id="739" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="743" href="Data.Fin.html#710" class="Bound">n</a>
<a id="745" href="Data.Fin.html#700" class="Function Operator">#_</a> <a id="748" class="Symbol">_</a> <a id="750" class="Symbol">{</a><a id="751" class="Argument">m&lt;n</a> <a id="755" class="Symbol">=</a> <a id="757" href="Data.Fin.html#757" class="Bound">m&lt;n</a><a id="760" class="Symbol">}</a> <a id="762" class="Symbol">=</a> <a id="764" href="Data.Fin.Base.html#2157" class="Function">fromℕ&lt;</a> <a id="771" class="Symbol">(</a><a id="772" href="Relation.Nullary.Decidable.Core.html#5118" class="Function">toWitness</a> <a id="782" href="Data.Fin.html#757" class="Bound">m&lt;n</a><a id="785" class="Symbol">)</a>
</pre></body></html>

==> anc/html/Data.Irrelevant.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Irrelevant</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Wrapper for the proof irrelevance modality</a>
<a id="152" class="Comment">--</a>
<a id="155" class="Comment">-- This allows us to store proof irrelevant witnesses in a record and</a>
<a id="225" class="Comment">-- use projections to manipulate them without having to turn on the</a>
<a id="293" class="Comment">-- unsafe option --irrelevant-projections.</a>
<a id="336" class="Comment">-- Cf. Data.Refinement for a use case</a>
<a id="374" class="Comment">------------------------------------------------------------------------</a>

<a id="448" class="Symbol">{-#</a> <a id="452" class="Keyword">OPTIONS</a> <a id="460" class="Pragma">--cubical-compatible</a> <a id="481" class="Pragma">--safe</a> <a id="488" class="Symbol">#-}</a>

<a id="493" class="Keyword">module</a> <a id="500" href="Data.Irrelevant.html" class="Module">Data.Irrelevant</a> <a id="516" class="Keyword">where</a>

<a id="523" class="Keyword">open</a> <a id="528" class="Keyword">import</a> <a id="535" href="Level.html" class="Module">Level</a> <a id="541" class="Keyword">using</a> <a id="547" class="Symbol">(</a><a id="548" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="553" class="Symbol">)</a>
<a id="555" class="Keyword">open</a> <a id="560" class="Keyword">import</a> <a id="567" href="Relation.Nullary.Recomputable.Core.html" class="Module">Relation.Nullary.Recomputable.Core</a> <a id="602" class="Keyword">using</a> <a id="608" class="Symbol">(</a><a id="609" href="Relation.Nullary.Recomputable.Core.html#985" class="Function">Recomputable</a><a id="621" class="Symbol">)</a>

<a id="624" class="Keyword">private</a>
  <a id="634" class="Keyword">variable</a>
    <a id="647" href="Data.Irrelevant.html#647" class="Generalizable">a</a> <a id="649" href="Data.Irrelevant.html#649" class="Generalizable">b</a> <a id="651" href="Data.Irrelevant.html#651" class="Generalizable">c</a> <a id="653" class="Symbol">:</a> <a id="655" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="665" href="Data.Irrelevant.html#665" class="Generalizable">A</a> <a id="667" class="Symbol">:</a> <a id="669" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="673" href="Data.Irrelevant.html#647" class="Generalizable">a</a>
    <a id="679" href="Data.Irrelevant.html#679" class="Generalizable">B</a> <a id="681" class="Symbol">:</a> <a id="683" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="687" href="Data.Irrelevant.html#649" class="Generalizable">b</a>
    <a id="693" href="Data.Irrelevant.html#693" class="Generalizable">C</a> <a id="695" class="Symbol">:</a> <a id="697" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="701" href="Data.Irrelevant.html#651" class="Generalizable">c</a>

<a id="704" class="Comment">------------------------------------------------------------------------</a>
<a id="777" class="Comment">-- Type</a>

<a id="786" class="Keyword">record</a> <a id="Irrelevant"></a><a id="793" href="Data.Irrelevant.html#793" class="Record">Irrelevant</a> <a id="804" class="Symbol">(</a><a id="805" href="Data.Irrelevant.html#805" class="Bound">A</a> <a id="807" class="Symbol">:</a> <a id="809" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="813" href="Data.Irrelevant.html#647" class="Generalizable">a</a><a id="814" class="Symbol">)</a> <a id="816" class="Symbol">:</a> <a id="818" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="822" href="Data.Irrelevant.html#813" class="Bound">a</a> <a id="824" class="Keyword">where</a>
  <a id="832" class="Keyword">constructor</a> <a id="[_]"></a><a id="844" href="Data.Irrelevant.html#844" class="InductiveConstructor Operator">[_]</a>
  <a id="850" class="Keyword">field</a> <a id="856" class="Symbol">.</a><a id="Irrelevant.irrelevant"></a><a id="857" href="Data.Irrelevant.html#857" class="Field">irrelevant</a> <a id="868" class="Symbol">:</a> <a id="870" href="Data.Irrelevant.html#805" class="Bound">A</a>
<a id="872" class="Keyword">open</a> <a id="877" href="Data.Irrelevant.html#793" class="Module">Irrelevant</a> <a id="888" class="Keyword">public</a>

<a id="896" class="Comment">------------------------------------------------------------------------</a>
<a id="969" class="Comment">-- Relationship with the . modality: wrapped/unwrapped abstraction</a>

<a id="λ∙⁻"></a><a id="1037" href="Data.Irrelevant.html#1037" class="Function">λ∙⁻</a> <a id="1041" class="Symbol">:</a> <a id="1043" class="Symbol">(.</a><a id="1045" href="Data.Irrelevant.html#665" class="Generalizable">A</a> <a id="1047" class="Symbol">→</a> <a id="1049" href="Data.Irrelevant.html#679" class="Generalizable">B</a><a id="1050" class="Symbol">)</a> <a id="1052" class="Symbol">→</a> <a id="1054" href="Data.Irrelevant.html#793" class="Record">Irrelevant</a> <a id="1065" href="Data.Irrelevant.html#665" class="Generalizable">A</a> <a id="1067" class="Symbol">→</a> <a id="1069" href="Data.Irrelevant.html#679" class="Generalizable">B</a>
<a id="1071" href="Data.Irrelevant.html#1037" class="Function">λ∙⁻</a> <a id="1075" href="Data.Irrelevant.html#1075" class="Bound">f</a> <a id="1077" href="Data.Irrelevant.html#844" class="InductiveConstructor Operator">[</a> <a id="1079" href="Data.Irrelevant.html#1079" class="Bound">a</a> <a id="1081" href="Data.Irrelevant.html#844" class="InductiveConstructor Operator">]</a> <a id="1083" class="Symbol">=</a> <a id="1085" href="Data.Irrelevant.html#1075" class="Bound">f</a> <a id="1087" href="Data.Irrelevant.html#1079" class="Bound">a</a>
<a id="1089" class="Symbol">{-#</a> <a id="1093" class="Keyword">INLINE</a> <a id="1100" href="Data.Irrelevant.html#1037" class="Function">λ∙⁻</a> <a id="1104" class="Symbol">#-}</a>

<a id="λ∙⁺"></a><a id="1109" href="Data.Irrelevant.html#1109" class="Function">λ∙⁺</a> <a id="1113" class="Symbol">:</a> <a id="1115" class="Symbol">(</a><a id="1116" href="Data.Irrelevant.html#793" class="Record">Irrelevant</a> <a id="1127" href="Data.Irrelevant.html#665" class="Generalizable">A</a> <a id="1129" class="Symbol">→</a> <a id="1131" href="Data.Irrelevant.html#679" class="Generalizable">B</a><a id="1132" class="Symbol">)</a> <a id="1134" class="Symbol">→</a> <a id="1136" class="Symbol">.</a><a id="1137" href="Data.Irrelevant.html#665" class="Generalizable">A</a> <a id="1139" class="Symbol">→</a> <a id="1141" href="Data.Irrelevant.html#679" class="Generalizable">B</a>
<a id="1143" href="Data.Irrelevant.html#1109" class="Function">λ∙⁺</a> <a id="1147" href="Data.Irrelevant.html#1147" class="Bound">f</a> <a id="1149" href="Data.Irrelevant.html#1149" class="Bound">a</a> <a id="1151" class="Symbol">=</a> <a id="1153" href="Data.Irrelevant.html#1147" class="Bound">f</a> <a id="1155" href="Data.Irrelevant.html#844" class="InductiveConstructor Operator">[</a> <a id="1157" href="Data.Irrelevant.html#1149" class="Bound">a</a> <a id="1159" href="Data.Irrelevant.html#844" class="InductiveConstructor Operator">]</a>
<a id="1161" class="Symbol">{-#</a> <a id="1165" class="Keyword">INLINE</a> <a id="1172" href="Data.Irrelevant.html#1109" class="Function">λ∙⁺</a> <a id="1176" class="Symbol">#-}</a>

<a id="1181" class="Comment">-- Irrelevant types are Recomputable</a>

<a id="recompute"></a><a id="1219" href="Data.Irrelevant.html#1219" class="Function">recompute</a> <a id="1229" class="Symbol">:</a> <a id="1231" href="Relation.Nullary.Recomputable.Core.html#985" class="Function">Recomputable</a> <a id="1244" class="Symbol">(</a><a id="1245" href="Data.Irrelevant.html#793" class="Record">Irrelevant</a> <a id="1256" href="Data.Irrelevant.html#665" class="Generalizable">A</a><a id="1257" class="Symbol">)</a>
<a id="1259" href="Data.Irrelevant.html#857" class="Field">irrelevant</a> <a id="1270" class="Symbol">(</a><a id="1271" href="Data.Irrelevant.html#1219" class="Function">recompute</a> <a id="1281" href="Data.Irrelevant.html#844" class="InductiveConstructor Operator">[</a> <a id="1283" href="Data.Irrelevant.html#1283" class="Bound">a</a> <a id="1285" href="Data.Irrelevant.html#844" class="InductiveConstructor Operator">]</a><a id="1286" class="Symbol">)</a> <a id="1288" class="Symbol">=</a> <a id="1290" href="Data.Irrelevant.html#1283" class="Bound">a</a>

<a id="1293" class="Comment">------------------------------------------------------------------------</a>
<a id="1366" class="Comment">-- Algebraic structure: Functor, Appplicative and Monad</a>

<a id="map"></a><a id="1423" href="Data.Irrelevant.html#1423" class="Function">map</a> <a id="1427" class="Symbol">:</a> <a id="1429" class="Symbol">(</a><a id="1430" href="Data.Irrelevant.html#665" class="Generalizable">A</a> <a id="1432" class="Symbol">→</a> <a id="1434" href="Data.Irrelevant.html#679" class="Generalizable">B</a><a id="1435" class="Symbol">)</a> <a id="1437" class="Symbol">→</a> <a id="1439" href="Data.Irrelevant.html#793" class="Record">Irrelevant</a> <a id="1450" href="Data.Irrelevant.html#665" class="Generalizable">A</a> <a id="1452" class="Symbol">→</a> <a id="1454" href="Data.Irrelevant.html#793" class="Record">Irrelevant</a> <a id="1465" href="Data.Irrelevant.html#679" class="Generalizable">B</a>
<a id="1467" href="Data.Irrelevant.html#1423" class="Function">map</a> <a id="1471" href="Data.Irrelevant.html#1471" class="Bound">f</a> <a id="1473" href="Data.Irrelevant.html#844" class="InductiveConstructor Operator">[</a> <a id="1475" href="Data.Irrelevant.html#1475" class="Bound">a</a> <a id="1477" href="Data.Irrelevant.html#844" class="InductiveConstructor Operator">]</a> <a id="1479" class="Symbol">=</a> <a id="1481" href="Data.Irrelevant.html#844" class="InductiveConstructor Operator">[</a> <a id="1483" href="Data.Irrelevant.html#1471" class="Bound">f</a> <a id="1485" href="Data.Irrelevant.html#1475" class="Bound">a</a> <a id="1487" href="Data.Irrelevant.html#844" class="InductiveConstructor Operator">]</a>

<a id="pure"></a><a id="1490" href="Data.Irrelevant.html#1490" class="Function">pure</a> <a id="1495" class="Symbol">:</a> <a id="1497" href="Data.Irrelevant.html#665" class="Generalizable">A</a> <a id="1499" class="Symbol">→</a> <a id="1501" href="Data.Irrelevant.html#793" class="Record">Irrelevant</a> <a id="1512" href="Data.Irrelevant.html#665" class="Generalizable">A</a>
<a id="1514" href="Data.Irrelevant.html#1490" class="Function">pure</a> <a id="1519" href="Data.Irrelevant.html#1519" class="Bound">x</a> <a id="1521" class="Symbol">=</a> <a id="1523" href="Data.Irrelevant.html#844" class="InductiveConstructor Operator">[</a> <a id="1525" href="Data.Irrelevant.html#1519" class="Bound">x</a> <a id="1527" href="Data.Irrelevant.html#844" class="InductiveConstructor Operator">]</a>

<a id="1530" class="Keyword">infixl</a> <a id="1537" class="Number">4</a> <a id="1539" href="Data.Irrelevant.html#1545" class="Function Operator">_&lt;*&gt;_</a>
<a id="_&lt;*&gt;_"></a><a id="1545" href="Data.Irrelevant.html#1545" class="Function Operator">_&lt;*&gt;_</a> <a id="1551" class="Symbol">:</a> <a id="1553" href="Data.Irrelevant.html#793" class="Record">Irrelevant</a> <a id="1564" class="Symbol">(</a><a id="1565" href="Data.Irrelevant.html#665" class="Generalizable">A</a> <a id="1567" class="Symbol">→</a> <a id="1569" href="Data.Irrelevant.html#679" class="Generalizable">B</a><a id="1570" class="Symbol">)</a> <a id="1572" class="Symbol">→</a> <a id="1574" href="Data.Irrelevant.html#793" class="Record">Irrelevant</a> <a id="1585" href="Data.Irrelevant.html#665" class="Generalizable">A</a> <a id="1587" class="Symbol">→</a> <a id="1589" href="Data.Irrelevant.html#793" class="Record">Irrelevant</a> <a id="1600" href="Data.Irrelevant.html#679" class="Generalizable">B</a>
<a id="1602" href="Data.Irrelevant.html#844" class="InductiveConstructor Operator">[</a> <a id="1604" href="Data.Irrelevant.html#1604" class="Bound">f</a> <a id="1606" href="Data.Irrelevant.html#844" class="InductiveConstructor Operator">]</a> <a id="1608" href="Data.Irrelevant.html#1545" class="Function Operator">&lt;*&gt;</a> <a id="1612" href="Data.Irrelevant.html#844" class="InductiveConstructor Operator">[</a> <a id="1614" href="Data.Irrelevant.html#1614" class="Bound">a</a> <a id="1616" href="Data.Irrelevant.html#844" class="InductiveConstructor Operator">]</a> <a id="1618" class="Symbol">=</a> <a id="1620" href="Data.Irrelevant.html#844" class="InductiveConstructor Operator">[</a> <a id="1622" href="Data.Irrelevant.html#1604" class="Bound">f</a> <a id="1624" href="Data.Irrelevant.html#1614" class="Bound">a</a> <a id="1626" href="Data.Irrelevant.html#844" class="InductiveConstructor Operator">]</a>

<a id="1629" class="Keyword">infixl</a> <a id="1636" class="Number">1</a> <a id="1638" href="Data.Irrelevant.html#1644" class="Function Operator">_&gt;&gt;=_</a>
<a id="_&gt;&gt;=_"></a><a id="1644" href="Data.Irrelevant.html#1644" class="Function Operator">_&gt;&gt;=_</a> <a id="1650" class="Symbol">:</a> <a id="1652" href="Data.Irrelevant.html#793" class="Record">Irrelevant</a> <a id="1663" href="Data.Irrelevant.html#665" class="Generalizable">A</a> <a id="1665" class="Symbol">→</a> <a id="1667" class="Symbol">(</a><a id="1668" href="Data.Irrelevant.html#665" class="Generalizable">A</a> <a id="1670" class="Symbol">→</a> <a id="1672" href="Data.Irrelevant.html#793" class="Record">Irrelevant</a> <a id="1683" href="Data.Irrelevant.html#679" class="Generalizable">B</a><a id="1684" class="Symbol">)</a> <a id="1686" class="Symbol">→</a> <a id="1688" href="Data.Irrelevant.html#793" class="Record">Irrelevant</a> <a id="1699" href="Data.Irrelevant.html#679" class="Generalizable">B</a>
<a id="1701" href="Data.Irrelevant.html#844" class="InductiveConstructor Operator">[</a> <a id="1703" href="Data.Irrelevant.html#1703" class="Bound">a</a> <a id="1705" href="Data.Irrelevant.html#844" class="InductiveConstructor Operator">]</a> <a id="1707" href="Data.Irrelevant.html#1644" class="Function Operator">&gt;&gt;=</a> <a id="1711" href="Data.Irrelevant.html#1711" class="Bound">f</a> <a id="1713" class="Symbol">=</a> <a id="1715" href="Data.Irrelevant.html#1219" class="Function">recompute</a> <a id="1725" class="Symbol">(</a><a id="1726" href="Data.Irrelevant.html#1711" class="Bound">f</a> <a id="1728" href="Data.Irrelevant.html#1703" class="Bound">a</a><a id="1729" class="Symbol">)</a>

<a id="1732" class="Comment">------------------------------------------------------------------------</a>
<a id="1805" class="Comment">-- Other functions</a>

<a id="zipWith"></a><a id="1825" href="Data.Irrelevant.html#1825" class="Function">zipWith</a> <a id="1833" class="Symbol">:</a> <a id="1835" class="Symbol">(</a><a id="1836" href="Data.Irrelevant.html#665" class="Generalizable">A</a> <a id="1838" class="Symbol">→</a> <a id="1840" href="Data.Irrelevant.html#679" class="Generalizable">B</a> <a id="1842" class="Symbol">→</a> <a id="1844" href="Data.Irrelevant.html#693" class="Generalizable">C</a><a id="1845" class="Symbol">)</a> <a id="1847" class="Symbol">→</a> <a id="1849" href="Data.Irrelevant.html#793" class="Record">Irrelevant</a> <a id="1860" href="Data.Irrelevant.html#665" class="Generalizable">A</a> <a id="1862" class="Symbol">→</a> <a id="1864" href="Data.Irrelevant.html#793" class="Record">Irrelevant</a> <a id="1875" href="Data.Irrelevant.html#679" class="Generalizable">B</a> <a id="1877" class="Symbol">→</a> <a id="1879" href="Data.Irrelevant.html#793" class="Record">Irrelevant</a> <a id="1890" href="Data.Irrelevant.html#693" class="Generalizable">C</a>
<a id="1892" href="Data.Irrelevant.html#1825" class="Function">zipWith</a> <a id="1900" href="Data.Irrelevant.html#1900" class="Bound">f</a> <a id="1902" href="Data.Irrelevant.html#1902" class="Bound">a</a> <a id="1904" href="Data.Irrelevant.html#1904" class="Bound">b</a> <a id="1906" class="Symbol">=</a> <a id="1908" class="Symbol">⦇</a> <a id="1910" href="Data.Irrelevant.html#1900" class="Bound">f</a> <a id="1912" href="Data.Irrelevant.html#1902" class="Bound">a</a> <a id="1914" href="Data.Irrelevant.html#1904" class="Bound">b</a> <a id="1916" class="Symbol">⦈</a>
</pre></body></html>

==> anc/html/Data.List.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.List.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Lists, basic types and operations</a>
<a id="143" class="Comment">------------------------------------------------------------------------</a>

<a id="217" class="Comment">-- See README.Data.List for examples of how to use and reason about</a>
<a id="285" class="Comment">-- lists.</a>

<a id="296" class="Symbol">{-#</a> <a id="300" class="Keyword">OPTIONS</a> <a id="308" class="Pragma">--cubical-compatible</a> <a id="329" class="Pragma">--safe</a> <a id="336" class="Symbol">#-}</a>

<a id="341" class="Keyword">module</a> <a id="348" href="Data.List.Base.html" class="Module">Data.List.Base</a> <a id="363" class="Keyword">where</a>

<a id="370" class="Keyword">open</a> <a id="375" class="Keyword">import</a> <a id="382" href="Algebra.Bundles.Raw.html" class="Module">Algebra.Bundles.Raw</a> <a id="402" class="Keyword">using</a> <a id="408" class="Symbol">(</a><a id="409" href="Algebra.Bundles.Raw.html#1205" class="Record">RawMagma</a><a id="417" class="Symbol">;</a> <a id="419" href="Algebra.Bundles.Raw.html#1721" class="Record">RawMonoid</a><a id="428" class="Symbol">)</a>
<a id="430" class="Keyword">open</a> <a id="435" class="Keyword">import</a> <a id="442" href="Data.Bool.Base.html" class="Module">Data.Bool.Base</a> <a id="457" class="Symbol">as</a> <a id="460" class="Module">Bool</a>
  <a id="467" class="Keyword">using</a> <a id="473" class="Symbol">(</a><a id="474" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="478" class="Symbol">;</a> <a id="480" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="485" class="Symbol">;</a> <a id="487" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="491" class="Symbol">;</a> <a id="493" href="Data.Bool.Base.html#951" class="Function">not</a><a id="496" class="Symbol">;</a> <a id="498" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a><a id="501" class="Symbol">;</a> <a id="503" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a><a id="506" class="Symbol">;</a> <a id="508" href="Data.Bool.Base.html#1515" class="Function Operator">if_then_else_</a><a id="521" class="Symbol">)</a>
<a id="523" class="Keyword">open</a> <a id="528" class="Keyword">import</a> <a id="535" href="Data.Fin.Base.html" class="Module">Data.Fin.Base</a> <a id="549" class="Keyword">using</a> <a id="555" class="Symbol">(</a><a id="556" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a><a id="559" class="Symbol">;</a> <a id="561" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a><a id="565" class="Symbol">;</a> <a id="567" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a><a id="570" class="Symbol">)</a>
<a id="572" class="Keyword">open</a> <a id="577" class="Keyword">import</a> <a id="584" href="Data.Maybe.Base.html" class="Module">Data.Maybe.Base</a> <a id="600" class="Symbol">as</a> <a id="603" class="Module">Maybe</a> <a id="609" class="Keyword">using</a> <a id="615" class="Symbol">(</a><a id="616" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a><a id="621" class="Symbol">;</a> <a id="623" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a><a id="630" class="Symbol">;</a> <a id="632" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a><a id="636" class="Symbol">;</a> <a id="638" href="Data.Maybe.Base.html#1468" class="Function">maybe′</a><a id="644" class="Symbol">)</a>
<a id="646" class="Keyword">open</a> <a id="651" class="Keyword">import</a> <a id="658" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a> <a id="672" class="Symbol">as</a> <a id="675" class="Module">ℕ</a> <a id="677" class="Keyword">using</a> <a id="683" class="Symbol">(</a><a id="684" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="685" class="Symbol">;</a> <a id="687" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="691" class="Symbol">;</a> <a id="693" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="696" class="Symbol">)</a>
<a id="698" class="Keyword">open</a> <a id="703" class="Keyword">import</a> <a id="710" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="728" class="Symbol">as</a> <a id="731" class="Module">Product</a> <a id="739" class="Keyword">using</a> <a id="745" class="Symbol">(</a><a id="746" href="Data.Product.Base.html#1752" class="Function Operator">_×_</a><a id="749" class="Symbol">;</a> <a id="751" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="754" class="Symbol">;</a> <a id="756" href="Data.Product.Base.html#2446" class="Function">map₁</a><a id="760" class="Symbol">;</a> <a id="762" href="Data.Product.Base.html#4762" class="Function">map₂′</a><a id="767" class="Symbol">)</a>
<a id="769" class="Keyword">open</a> <a id="774" class="Keyword">import</a> <a id="781" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="795" class="Symbol">as</a> <a id="798" class="Module">Sum</a> <a id="802" class="Keyword">using</a> <a id="808" class="Symbol">(</a><a id="809" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a><a id="812" class="Symbol">;</a> <a id="814" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="818" class="Symbol">;</a> <a id="820" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="824" class="Symbol">)</a>
<a id="826" class="Keyword">open</a> <a id="831" class="Keyword">import</a> <a id="838" href="Data.These.Base.html" class="Module">Data.These.Base</a> <a id="854" class="Symbol">as</a> <a id="857" class="Module">These</a> <a id="863" class="Keyword">using</a> <a id="869" class="Symbol">(</a><a id="870" href="Data.These.Base.html#573" class="Datatype">These</a><a id="875" class="Symbol">;</a> <a id="877" href="Data.These.Base.html#631" class="InductiveConstructor">this</a><a id="881" class="Symbol">;</a> <a id="883" href="Data.These.Base.html#659" class="InductiveConstructor">that</a><a id="887" class="Symbol">;</a> <a id="889" href="Data.These.Base.html#687" class="InductiveConstructor">these</a><a id="894" class="Symbol">)</a>
<a id="896" class="Keyword">open</a> <a id="901" class="Keyword">import</a> <a id="908" href="Function.Base.html" class="Module">Function.Base</a>
  <a id="924" class="Keyword">using</a> <a id="930" class="Symbol">(</a><a id="931" href="Function.Base.html#704" class="Function">id</a><a id="933" class="Symbol">;</a> <a id="935" href="Function.Base.html#1134" class="Function Operator">_∘_</a> <a id="939" class="Symbol">;</a> <a id="941" href="Function.Base.html#3754" class="Function Operator">_∘′_</a><a id="945" class="Symbol">;</a> <a id="947" href="Function.Base.html#1322" class="Function Operator">_∘₂_</a><a id="951" class="Symbol">;</a> <a id="953" href="Function.Base.html#1993" class="Function Operator">_$_</a><a id="956" class="Symbol">;</a> <a id="958" href="Function.Base.html#725" class="Function">const</a><a id="963" class="Symbol">;</a> <a id="965" href="Function.Base.html#1657" class="Function">flip</a><a id="969" class="Symbol">)</a>
<a id="971" class="Keyword">open</a> <a id="976" class="Keyword">import</a> <a id="983" href="Level.html" class="Module">Level</a> <a id="989" class="Keyword">using</a> <a id="995" class="Symbol">(</a><a id="996" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1001" class="Symbol">)</a>
<a id="1003" class="Keyword">open</a> <a id="1008" class="Keyword">import</a> <a id="1015" href="Relation.Unary.html" class="Module">Relation.Unary</a> <a id="1030" class="Keyword">using</a> <a id="1036" class="Symbol">(</a><a id="1037" href="Relation.Unary.html#1178" class="Function">Pred</a><a id="1041" class="Symbol">;</a> <a id="1043" href="Relation.Unary.html#4543" class="Function">Decidable</a><a id="1052" class="Symbol">)</a>
<a id="1054" class="Keyword">open</a> <a id="1059" class="Keyword">import</a> <a id="1066" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="1087" class="Keyword">using</a> <a id="1093" class="Symbol">(</a><a id="1094" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="1097" class="Symbol">)</a>
<a id="1099" class="Keyword">import</a> <a id="1106" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="1134" class="Symbol">as</a> <a id="1137" class="Module">B</a>
<a id="1139" class="Keyword">open</a> <a id="1144" class="Keyword">import</a> <a id="1151" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="1194" class="Keyword">using</a> <a id="1200" class="Symbol">(</a><a id="1201" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="1204" class="Symbol">)</a>
<a id="1206" class="Keyword">open</a> <a id="1211" class="Keyword">import</a> <a id="1218" href="Relation.Nullary.Decidable.Core.html" class="Module">Relation.Nullary.Decidable.Core</a> <a id="1250" class="Keyword">using</a> <a id="1256" class="Symbol">(</a><a id="1257" href="Relation.Nullary.Decidable.Core.html#3222" class="Function">T?</a><a id="1259" class="Symbol">;</a> <a id="1261" href="Relation.Nullary.Decidable.Core.html#2038" class="Field">does</a><a id="1265" class="Symbol">;</a> <a id="1267" href="Relation.Nullary.Decidable.Core.html#3274" class="Function">¬?</a><a id="1269" class="Symbol">)</a>

<a id="1272" class="Keyword">private</a>
  <a id="1282" class="Keyword">variable</a>
    <a id="1295" href="Data.List.Base.html#1295" class="Generalizable">a</a> <a id="1297" href="Data.List.Base.html#1297" class="Generalizable">b</a> <a id="1299" href="Data.List.Base.html#1299" class="Generalizable">c</a> <a id="1301" href="Data.List.Base.html#1301" class="Generalizable">p</a> <a id="1303" href="Data.List.Base.html#1303" class="Generalizable">ℓ</a> <a id="1305" class="Symbol">:</a> <a id="1307" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="1317" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="1319" class="Symbol">:</a> <a id="1321" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1325" href="Data.List.Base.html#1295" class="Generalizable">a</a>
    <a id="1331" href="Data.List.Base.html#1331" class="Generalizable">B</a> <a id="1333" class="Symbol">:</a> <a id="1335" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1339" href="Data.List.Base.html#1297" class="Generalizable">b</a>
    <a id="1345" href="Data.List.Base.html#1345" class="Generalizable">C</a> <a id="1347" class="Symbol">:</a> <a id="1349" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1353" href="Data.List.Base.html#1299" class="Generalizable">c</a>

<a id="1356" class="Comment">------------------------------------------------------------------------</a>
<a id="1429" class="Comment">-- Types</a>

<a id="1439" class="Keyword">open</a> <a id="1444" class="Keyword">import</a> <a id="1451" href="Agda.Builtin.List.html" class="Module">Agda.Builtin.List</a> <a id="1469" class="Keyword">public</a>
  <a id="1478" class="Keyword">using</a> <a id="1484" class="Symbol">(</a><a id="1485" href="Agda.Builtin.List.html#147" class="Datatype">List</a><a id="1489" class="Symbol">;</a> <a id="1491" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="1493" class="Symbol">;</a> <a id="1495" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a><a id="1498" class="Symbol">)</a>

<a id="1501" class="Comment">------------------------------------------------------------------------</a>
<a id="1574" class="Comment">-- Operations for transforming lists</a>

<a id="map"></a><a id="1612" href="Data.List.Base.html#1612" class="Function">map</a> <a id="1616" class="Symbol">:</a> <a id="1618" class="Symbol">(</a><a id="1619" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="1621" class="Symbol">→</a> <a id="1623" href="Data.List.Base.html#1331" class="Generalizable">B</a><a id="1624" class="Symbol">)</a> <a id="1626" class="Symbol">→</a> <a id="1628" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1633" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="1635" class="Symbol">→</a> <a id="1637" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1642" href="Data.List.Base.html#1331" class="Generalizable">B</a>
<a id="1644" href="Data.List.Base.html#1612" class="Function">map</a> <a id="1648" href="Data.List.Base.html#1648" class="Bound">f</a> <a id="1650" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="1659" class="Symbol">=</a> <a id="1661" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="1664" href="Data.List.Base.html#1612" class="Function">map</a> <a id="1668" href="Data.List.Base.html#1668" class="Bound">f</a> <a id="1670" class="Symbol">(</a><a id="1671" href="Data.List.Base.html#1671" class="Bound">x</a> <a id="1673" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1675" href="Data.List.Base.html#1675" class="Bound">xs</a><a id="1677" class="Symbol">)</a> <a id="1679" class="Symbol">=</a> <a id="1681" href="Data.List.Base.html#1668" class="Bound">f</a> <a id="1683" href="Data.List.Base.html#1671" class="Bound">x</a> <a id="1685" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1687" href="Data.List.Base.html#1612" class="Function">map</a> <a id="1691" href="Data.List.Base.html#1668" class="Bound">f</a> <a id="1693" href="Data.List.Base.html#1675" class="Bound">xs</a>

<a id="1697" class="Keyword">infixr</a> <a id="1704" class="Number">5</a> <a id="1706" href="Data.List.Base.html#1712" class="Function Operator">_++_</a>

<a id="_++_"></a><a id="1712" href="Data.List.Base.html#1712" class="Function Operator">_++_</a> <a id="1717" class="Symbol">:</a> <a id="1719" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1724" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="1726" class="Symbol">→</a> <a id="1728" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1733" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="1735" class="Symbol">→</a> <a id="1737" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1742" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="1744" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="1753" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="1756" href="Data.List.Base.html#1756" class="Bound">ys</a> <a id="1759" class="Symbol">=</a> <a id="1761" href="Data.List.Base.html#1756" class="Bound">ys</a>
<a id="1764" class="Symbol">(</a><a id="1765" href="Data.List.Base.html#1765" class="Bound">x</a> <a id="1767" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1769" href="Data.List.Base.html#1769" class="Bound">xs</a><a id="1771" class="Symbol">)</a> <a id="1773" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="1776" href="Data.List.Base.html#1776" class="Bound">ys</a> <a id="1779" class="Symbol">=</a> <a id="1781" href="Data.List.Base.html#1765" class="Bound">x</a> <a id="1783" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1785" class="Symbol">(</a><a id="1786" href="Data.List.Base.html#1769" class="Bound">xs</a> <a id="1789" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="1792" href="Data.List.Base.html#1776" class="Bound">ys</a><a id="1794" class="Symbol">)</a>

<a id="intersperse"></a><a id="1797" href="Data.List.Base.html#1797" class="Function">intersperse</a> <a id="1809" class="Symbol">:</a> <a id="1811" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="1813" class="Symbol">→</a> <a id="1815" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1820" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="1822" class="Symbol">→</a> <a id="1824" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1829" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="1831" href="Data.List.Base.html#1797" class="Function">intersperse</a> <a id="1843" href="Data.List.Base.html#1843" class="Bound">x</a> <a id="1845" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="1854" class="Symbol">=</a> <a id="1856" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="1859" href="Data.List.Base.html#1797" class="Function">intersperse</a> <a id="1871" href="Data.List.Base.html#1871" class="Bound">x</a> <a id="1873" class="Symbol">(</a><a id="1874" href="Data.List.Base.html#1874" class="Bound">y</a> <a id="1876" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1878" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="1880" class="Symbol">)</a> <a id="1882" class="Symbol">=</a> <a id="1884" href="Data.List.Base.html#1874" class="Bound">y</a> <a id="1886" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1888" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="1891" href="Data.List.Base.html#1797" class="CatchallClause Function">intersperse</a><a id="1902" class="CatchallClause"> </a><a id="1903" href="Data.List.Base.html#1903" class="CatchallClause Bound">x</a><a id="1904" class="CatchallClause"> </a><a id="1905" class="CatchallClause Symbol">(</a><a id="1906" href="Data.List.Base.html#1906" class="CatchallClause Bound">y</a><a id="1907" class="CatchallClause"> </a><a id="1908" href="Agda.Builtin.List.html#199" class="CatchallClause InductiveConstructor Operator">∷</a><a id="1909" class="CatchallClause"> </a><a id="1910" href="Data.List.Base.html#1910" class="CatchallClause Bound">ys</a><a id="1912" class="CatchallClause Symbol">)</a> <a id="1914" class="Symbol">=</a> <a id="1916" href="Data.List.Base.html#1906" class="Bound">y</a> <a id="1918" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1920" href="Data.List.Base.html#1903" class="Bound">x</a> <a id="1922" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1924" href="Data.List.Base.html#1797" class="Function">intersperse</a> <a id="1936" href="Data.List.Base.html#1903" class="Bound">x</a> <a id="1938" href="Data.List.Base.html#1910" class="Bound">ys</a>

<a id="intercalate"></a><a id="1942" href="Data.List.Base.html#1942" class="Function">intercalate</a> <a id="1954" class="Symbol">:</a> <a id="1956" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1961" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="1963" class="Symbol">→</a> <a id="1965" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1970" class="Symbol">(</a><a id="1971" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1976" href="Data.List.Base.html#1317" class="Generalizable">A</a><a id="1977" class="Symbol">)</a> <a id="1979" class="Symbol">→</a> <a id="1981" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1986" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="1988" href="Data.List.Base.html#1942" class="Function">intercalate</a> <a id="2000" href="Data.List.Base.html#2000" class="Bound">xs</a> <a id="2003" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>         <a id="2014" class="Symbol">=</a> <a id="2016" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="2019" href="Data.List.Base.html#1942" class="Function">intercalate</a> <a id="2031" href="Data.List.Base.html#2031" class="Bound">xs</a> <a id="2034" class="Symbol">(</a><a id="2035" href="Data.List.Base.html#2035" class="Bound">ys</a> <a id="2038" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2040" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="2042" class="Symbol">)</a>  <a id="2045" class="Symbol">=</a> <a id="2047" href="Data.List.Base.html#2035" class="Bound">ys</a>
<a id="2050" href="Data.List.Base.html#1942" class="CatchallClause Function">intercalate</a><a id="2061" class="CatchallClause"> </a><a id="2062" href="Data.List.Base.html#2062" class="CatchallClause Bound">xs</a><a id="2064" class="CatchallClause"> </a><a id="2065" class="CatchallClause Symbol">(</a><a id="2066" href="Data.List.Base.html#2066" class="CatchallClause Bound">ys</a><a id="2068" class="CatchallClause"> </a><a id="2069" href="Agda.Builtin.List.html#199" class="CatchallClause InductiveConstructor Operator">∷</a><a id="2070" class="CatchallClause"> </a><a id="2071" href="Data.List.Base.html#2071" class="CatchallClause Bound">yss</a><a id="2074" class="CatchallClause Symbol">)</a> <a id="2076" class="Symbol">=</a> <a id="2078" href="Data.List.Base.html#2066" class="Bound">ys</a> <a id="2081" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="2084" href="Data.List.Base.html#2062" class="Bound">xs</a> <a id="2087" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="2090" href="Data.List.Base.html#1942" class="Function">intercalate</a> <a id="2102" href="Data.List.Base.html#2062" class="Bound">xs</a> <a id="2105" href="Data.List.Base.html#2071" class="Bound">yss</a>

<a id="cartesianProductWith"></a><a id="2110" href="Data.List.Base.html#2110" class="Function">cartesianProductWith</a> <a id="2131" class="Symbol">:</a> <a id="2133" class="Symbol">(</a><a id="2134" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="2136" class="Symbol">→</a> <a id="2138" href="Data.List.Base.html#1331" class="Generalizable">B</a> <a id="2140" class="Symbol">→</a> <a id="2142" href="Data.List.Base.html#1345" class="Generalizable">C</a><a id="2143" class="Symbol">)</a> <a id="2145" class="Symbol">→</a> <a id="2147" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2152" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="2154" class="Symbol">→</a> <a id="2156" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2161" href="Data.List.Base.html#1331" class="Generalizable">B</a> <a id="2163" class="Symbol">→</a> <a id="2165" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2170" href="Data.List.Base.html#1345" class="Generalizable">C</a>
<a id="2172" href="Data.List.Base.html#2110" class="Function">cartesianProductWith</a> <a id="2193" href="Data.List.Base.html#2193" class="Bound">f</a> <a id="2195" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="2204" class="Symbol">_</a>  <a id="2207" class="Symbol">=</a> <a id="2209" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="2212" href="Data.List.Base.html#2110" class="Function">cartesianProductWith</a> <a id="2233" href="Data.List.Base.html#2233" class="Bound">f</a> <a id="2235" class="Symbol">(</a><a id="2236" href="Data.List.Base.html#2236" class="Bound">x</a> <a id="2238" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2240" href="Data.List.Base.html#2240" class="Bound">xs</a><a id="2242" class="Symbol">)</a> <a id="2244" href="Data.List.Base.html#2244" class="Bound">ys</a> <a id="2247" class="Symbol">=</a> <a id="2249" href="Data.List.Base.html#1612" class="Function">map</a> <a id="2253" class="Symbol">(</a><a id="2254" href="Data.List.Base.html#2233" class="Bound">f</a> <a id="2256" href="Data.List.Base.html#2236" class="Bound">x</a><a id="2257" class="Symbol">)</a> <a id="2259" href="Data.List.Base.html#2244" class="Bound">ys</a> <a id="2262" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="2265" href="Data.List.Base.html#2110" class="Function">cartesianProductWith</a> <a id="2286" href="Data.List.Base.html#2233" class="Bound">f</a> <a id="2288" href="Data.List.Base.html#2240" class="Bound">xs</a> <a id="2291" href="Data.List.Base.html#2244" class="Bound">ys</a>

<a id="cartesianProduct"></a><a id="2295" href="Data.List.Base.html#2295" class="Function">cartesianProduct</a> <a id="2312" class="Symbol">:</a> <a id="2314" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2319" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="2321" class="Symbol">→</a> <a id="2323" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2328" href="Data.List.Base.html#1331" class="Generalizable">B</a> <a id="2330" class="Symbol">→</a> <a id="2332" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2337" class="Symbol">(</a><a id="2338" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="2340" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="2342" href="Data.List.Base.html#1331" class="Generalizable">B</a><a id="2343" class="Symbol">)</a>
<a id="2345" href="Data.List.Base.html#2295" class="Function">cartesianProduct</a> <a id="2362" class="Symbol">=</a> <a id="2364" href="Data.List.Base.html#2110" class="Function">cartesianProductWith</a> <a id="2385" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a>

<a id="2390" class="Comment">------------------------------------------------------------------------</a>
<a id="2463" class="Comment">-- Aligning and zipping</a>

<a id="alignWith"></a><a id="2488" href="Data.List.Base.html#2488" class="Function">alignWith</a> <a id="2498" class="Symbol">:</a> <a id="2500" class="Symbol">(</a><a id="2501" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="2507" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="2509" href="Data.List.Base.html#1331" class="Generalizable">B</a> <a id="2511" class="Symbol">→</a> <a id="2513" href="Data.List.Base.html#1345" class="Generalizable">C</a><a id="2514" class="Symbol">)</a> <a id="2516" class="Symbol">→</a> <a id="2518" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2523" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="2525" class="Symbol">→</a> <a id="2527" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2532" href="Data.List.Base.html#1331" class="Generalizable">B</a> <a id="2534" class="Symbol">→</a> <a id="2536" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2541" href="Data.List.Base.html#1345" class="Generalizable">C</a>
<a id="2543" href="Data.List.Base.html#2488" class="Function">alignWith</a> <a id="2553" href="Data.List.Base.html#2553" class="Bound">f</a> <a id="2555" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="2564" href="Data.List.Base.html#2564" class="Bound">bs</a>       <a id="2573" class="Symbol">=</a> <a id="2575" href="Data.List.Base.html#1612" class="Function">map</a> <a id="2579" class="Symbol">(</a><a id="2580" href="Data.List.Base.html#2553" class="Bound">f</a> <a id="2582" href="Function.Base.html#3754" class="Function Operator">∘′</a> <a id="2585" href="Data.These.Base.html#659" class="InductiveConstructor">that</a><a id="2589" class="Symbol">)</a> <a id="2591" href="Data.List.Base.html#2564" class="Bound">bs</a>
<a id="2594" href="Data.List.Base.html#2488" class="CatchallClause Function">alignWith</a><a id="2603" class="CatchallClause"> </a><a id="2604" href="Data.List.Base.html#2604" class="CatchallClause Bound">f</a><a id="2605" class="CatchallClause"> </a><a id="2606" href="Data.List.Base.html#2606" class="CatchallClause Bound">as</a><a id="2608" class="CatchallClause">       </a><a id="2615" href="Agda.Builtin.List.html#184" class="CatchallClause InductiveConstructor">[]</a>       <a id="2624" class="Symbol">=</a> <a id="2626" href="Data.List.Base.html#1612" class="Function">map</a> <a id="2630" class="Symbol">(</a><a id="2631" href="Data.List.Base.html#2604" class="Bound">f</a> <a id="2633" href="Function.Base.html#3754" class="Function Operator">∘′</a> <a id="2636" href="Data.These.Base.html#631" class="InductiveConstructor">this</a><a id="2640" class="Symbol">)</a> <a id="2642" href="Data.List.Base.html#2606" class="Bound">as</a>
<a id="2645" href="Data.List.Base.html#2488" class="Function">alignWith</a> <a id="2655" href="Data.List.Base.html#2655" class="Bound">f</a> <a id="2657" class="Symbol">(</a><a id="2658" href="Data.List.Base.html#2658" class="Bound">a</a> <a id="2660" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2662" href="Data.List.Base.html#2662" class="Bound">as</a><a id="2664" class="Symbol">)</a> <a id="2666" class="Symbol">(</a><a id="2667" href="Data.List.Base.html#2667" class="Bound">b</a> <a id="2669" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2671" href="Data.List.Base.html#2671" class="Bound">bs</a><a id="2673" class="Symbol">)</a> <a id="2675" class="Symbol">=</a> <a id="2677" href="Data.List.Base.html#2655" class="Bound">f</a> <a id="2679" class="Symbol">(</a><a id="2680" href="Data.These.Base.html#687" class="InductiveConstructor">these</a> <a id="2686" href="Data.List.Base.html#2658" class="Bound">a</a> <a id="2688" href="Data.List.Base.html#2667" class="Bound">b</a><a id="2689" class="Symbol">)</a> <a id="2691" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2693" href="Data.List.Base.html#2488" class="Function">alignWith</a> <a id="2703" href="Data.List.Base.html#2655" class="Bound">f</a> <a id="2705" href="Data.List.Base.html#2662" class="Bound">as</a> <a id="2708" href="Data.List.Base.html#2671" class="Bound">bs</a>

<a id="zipWith"></a><a id="2712" href="Data.List.Base.html#2712" class="Function">zipWith</a> <a id="2720" class="Symbol">:</a> <a id="2722" class="Symbol">(</a><a id="2723" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="2725" class="Symbol">→</a> <a id="2727" href="Data.List.Base.html#1331" class="Generalizable">B</a> <a id="2729" class="Symbol">→</a> <a id="2731" href="Data.List.Base.html#1345" class="Generalizable">C</a><a id="2732" class="Symbol">)</a> <a id="2734" class="Symbol">→</a> <a id="2736" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2741" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="2743" class="Symbol">→</a> <a id="2745" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2750" href="Data.List.Base.html#1331" class="Generalizable">B</a> <a id="2752" class="Symbol">→</a> <a id="2754" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2759" href="Data.List.Base.html#1345" class="Generalizable">C</a>
<a id="2761" href="Data.List.Base.html#2712" class="Function">zipWith</a> <a id="2769" href="Data.List.Base.html#2769" class="Bound">f</a> <a id="2771" class="Symbol">(</a><a id="2772" href="Data.List.Base.html#2772" class="Bound">x</a> <a id="2774" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2776" href="Data.List.Base.html#2776" class="Bound">xs</a><a id="2778" class="Symbol">)</a> <a id="2780" class="Symbol">(</a><a id="2781" href="Data.List.Base.html#2781" class="Bound">y</a> <a id="2783" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2785" href="Data.List.Base.html#2785" class="Bound">ys</a><a id="2787" class="Symbol">)</a> <a id="2789" class="Symbol">=</a> <a id="2791" href="Data.List.Base.html#2769" class="Bound">f</a> <a id="2793" href="Data.List.Base.html#2772" class="Bound">x</a> <a id="2795" href="Data.List.Base.html#2781" class="Bound">y</a> <a id="2797" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2799" href="Data.List.Base.html#2712" class="Function">zipWith</a> <a id="2807" href="Data.List.Base.html#2769" class="Bound">f</a> <a id="2809" href="Data.List.Base.html#2776" class="Bound">xs</a> <a id="2812" href="Data.List.Base.html#2785" class="Bound">ys</a>
<a id="2815" href="Data.List.Base.html#2712" class="CatchallClause Function">zipWith</a><a id="2822" class="CatchallClause"> </a><a id="2823" href="Data.List.Base.html#2823" class="CatchallClause Bound">f</a><a id="2824" class="CatchallClause"> </a><a id="2825" class="CatchallClause Symbol">_</a><a id="2826" class="CatchallClause">        </a><a id="2834" class="CatchallClause Symbol">_</a>        <a id="2843" class="Symbol">=</a> <a id="2845" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>

<a id="unalignWith"></a><a id="2849" href="Data.List.Base.html#2849" class="Function">unalignWith</a> <a id="2861" class="Symbol">:</a> <a id="2863" class="Symbol">(</a><a id="2864" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="2866" class="Symbol">→</a> <a id="2868" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="2874" href="Data.List.Base.html#1331" class="Generalizable">B</a> <a id="2876" href="Data.List.Base.html#1345" class="Generalizable">C</a><a id="2877" class="Symbol">)</a> <a id="2879" class="Symbol">→</a> <a id="2881" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2886" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="2888" class="Symbol">→</a> <a id="2890" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2895" href="Data.List.Base.html#1331" class="Generalizable">B</a> <a id="2897" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="2899" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2904" href="Data.List.Base.html#1345" class="Generalizable">C</a>
<a id="2906" href="Data.List.Base.html#2849" class="Function">unalignWith</a> <a id="2918" href="Data.List.Base.html#2918" class="Bound">f</a> <a id="2920" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="2929" class="Symbol">=</a> <a id="2931" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="2934" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2936" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="2939" href="Data.List.Base.html#2849" class="Function">unalignWith</a> <a id="2951" href="Data.List.Base.html#2951" class="Bound">f</a> <a id="2953" class="Symbol">(</a><a id="2954" href="Data.List.Base.html#2954" class="Bound">a</a> <a id="2956" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2958" href="Data.List.Base.html#2958" class="Bound">as</a><a id="2960" class="Symbol">)</a> <a id="2962" class="Keyword">with</a> <a id="2967" href="Data.List.Base.html#2951" class="Bound">f</a> <a id="2969" href="Data.List.Base.html#2954" class="Bound">a</a>
<a id="2971" class="Symbol">...</a> <a id="2975" class="Symbol">|</a> <a id="2977" href="Data.These.Base.html#631" class="InductiveConstructor">this</a> <a id="2982" href="Data.List.Base.html#2982" class="Bound">b</a>    <a id="2987" class="Symbol">=</a> <a id="2989" href="Data.Product.Base.html#2446" class="Function">Product.map₁</a> <a id="3002" class="Symbol">(</a><a id="3003" href="Data.List.Base.html#2982" class="Bound">b</a> <a id="3005" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="3007" class="Symbol">)</a> <a id="3009" class="Symbol">(</a><a id="3010" href="Data.List.Base.html#2849" class="Function">unalignWith</a> <a id="3022" class="Bound">f</a> <a id="3024" class="Bound">as</a><a id="3026" class="Symbol">)</a>
<a id="3028" class="Symbol">...</a> <a id="3032" class="Symbol">|</a> <a id="3034" href="Data.These.Base.html#659" class="InductiveConstructor">that</a> <a id="3039" href="Data.List.Base.html#3039" class="Bound">c</a>    <a id="3044" class="Symbol">=</a> <a id="3046" href="Data.Product.Base.html#2496" class="Function">Product.map₂</a> <a id="3059" class="Symbol">(</a><a id="3060" href="Data.List.Base.html#3039" class="Bound">c</a> <a id="3062" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="3064" class="Symbol">)</a> <a id="3066" class="Symbol">(</a><a id="3067" href="Data.List.Base.html#2849" class="Function">unalignWith</a> <a id="3079" class="Bound">f</a> <a id="3081" class="Bound">as</a><a id="3083" class="Symbol">)</a>
<a id="3085" class="Symbol">...</a> <a id="3089" class="Symbol">|</a> <a id="3091" href="Data.These.Base.html#687" class="InductiveConstructor">these</a> <a id="3097" href="Data.List.Base.html#3097" class="Bound">b</a> <a id="3099" href="Data.List.Base.html#3099" class="Bound">c</a> <a id="3101" class="Symbol">=</a> <a id="3103" href="Data.Product.Base.html#2307" class="Function">Product.map</a> <a id="3115" class="Symbol">(</a><a id="3116" href="Data.List.Base.html#3097" class="Bound">b</a> <a id="3118" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="3120" class="Symbol">)</a> <a id="3122" class="Symbol">(</a><a id="3123" href="Data.List.Base.html#3099" class="Bound">c</a> <a id="3125" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="3127" class="Symbol">)</a> <a id="3129" class="Symbol">(</a><a id="3130" href="Data.List.Base.html#2849" class="Function">unalignWith</a> <a id="3142" class="Bound">f</a> <a id="3144" class="Bound">as</a><a id="3146" class="Symbol">)</a>

<a id="unzipWith"></a><a id="3149" href="Data.List.Base.html#3149" class="Function">unzipWith</a> <a id="3159" class="Symbol">:</a> <a id="3161" class="Symbol">(</a><a id="3162" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="3164" class="Symbol">→</a> <a id="3166" href="Data.List.Base.html#1331" class="Generalizable">B</a> <a id="3168" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="3170" href="Data.List.Base.html#1345" class="Generalizable">C</a><a id="3171" class="Symbol">)</a> <a id="3173" class="Symbol">→</a> <a id="3175" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3180" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="3182" class="Symbol">→</a> <a id="3184" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3189" href="Data.List.Base.html#1331" class="Generalizable">B</a> <a id="3191" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="3193" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3198" href="Data.List.Base.html#1345" class="Generalizable">C</a>
<a id="3200" href="Data.List.Base.html#3149" class="Function">unzipWith</a> <a id="3210" href="Data.List.Base.html#3210" class="Bound">f</a> <a id="3212" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>         <a id="3223" class="Symbol">=</a> <a id="3225" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="3228" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3230" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="3233" href="Data.List.Base.html#3149" class="Function">unzipWith</a> <a id="3243" href="Data.List.Base.html#3243" class="Bound">f</a> <a id="3245" class="Symbol">(</a><a id="3246" href="Data.List.Base.html#3246" class="Bound">xy</a> <a id="3249" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3251" href="Data.List.Base.html#3251" class="Bound">xys</a><a id="3254" class="Symbol">)</a> <a id="3256" class="Symbol">=</a> <a id="3258" href="Data.Product.Base.html#2881" class="Function">Product.zip</a> <a id="3270" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a> <a id="3274" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a> <a id="3278" class="Symbol">(</a><a id="3279" href="Data.List.Base.html#3243" class="Bound">f</a> <a id="3281" href="Data.List.Base.html#3246" class="Bound">xy</a><a id="3283" class="Symbol">)</a> <a id="3285" class="Symbol">(</a><a id="3286" href="Data.List.Base.html#3149" class="Function">unzipWith</a> <a id="3296" href="Data.List.Base.html#3243" class="Bound">f</a> <a id="3298" href="Data.List.Base.html#3251" class="Bound">xys</a><a id="3301" class="Symbol">)</a>

<a id="partitionSumsWith"></a><a id="3304" href="Data.List.Base.html#3304" class="Function">partitionSumsWith</a> <a id="3322" class="Symbol">:</a> <a id="3324" class="Symbol">(</a><a id="3325" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="3327" class="Symbol">→</a> <a id="3329" href="Data.List.Base.html#1331" class="Generalizable">B</a> <a id="3331" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="3333" href="Data.List.Base.html#1345" class="Generalizable">C</a><a id="3334" class="Symbol">)</a> <a id="3336" class="Symbol">→</a> <a id="3338" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3343" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="3345" class="Symbol">→</a> <a id="3347" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3352" href="Data.List.Base.html#1331" class="Generalizable">B</a> <a id="3354" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="3356" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3361" href="Data.List.Base.html#1345" class="Generalizable">C</a>
<a id="3363" href="Data.List.Base.html#3304" class="Function">partitionSumsWith</a> <a id="3381" href="Data.List.Base.html#3381" class="Bound">f</a> <a id="3383" class="Symbol">=</a> <a id="3385" href="Data.List.Base.html#2849" class="Function">unalignWith</a> <a id="3397" class="Symbol">(</a><a id="3398" href="Data.These.Base.html#816" class="Function">These.fromSum</a> <a id="3412" href="Function.Base.html#3754" class="Function Operator">∘′</a> <a id="3415" href="Data.List.Base.html#3381" class="Bound">f</a><a id="3416" class="Symbol">)</a>

<a id="align"></a><a id="3419" href="Data.List.Base.html#3419" class="Function">align</a> <a id="3425" class="Symbol">:</a> <a id="3427" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3432" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="3434" class="Symbol">→</a> <a id="3436" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3441" href="Data.List.Base.html#1331" class="Generalizable">B</a> <a id="3443" class="Symbol">→</a> <a id="3445" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3450" class="Symbol">(</a><a id="3451" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="3457" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="3459" href="Data.List.Base.html#1331" class="Generalizable">B</a><a id="3460" class="Symbol">)</a>
<a id="3462" href="Data.List.Base.html#3419" class="Function">align</a> <a id="3468" class="Symbol">=</a> <a id="3470" href="Data.List.Base.html#2488" class="Function">alignWith</a> <a id="3480" href="Function.Base.html#704" class="Function">id</a>

<a id="zip"></a><a id="3484" href="Data.List.Base.html#3484" class="Function">zip</a> <a id="3488" class="Symbol">:</a> <a id="3490" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3495" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="3497" class="Symbol">→</a> <a id="3499" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3504" href="Data.List.Base.html#1331" class="Generalizable">B</a> <a id="3506" class="Symbol">→</a> <a id="3508" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3513" class="Symbol">(</a><a id="3514" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="3516" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="3518" href="Data.List.Base.html#1331" class="Generalizable">B</a><a id="3519" class="Symbol">)</a>
<a id="3521" href="Data.List.Base.html#3484" class="Function">zip</a> <a id="3525" class="Symbol">=</a> <a id="3527" href="Data.List.Base.html#2712" class="Function">zipWith</a> <a id="3535" class="Symbol">(</a><a id="3536" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="3539" class="Symbol">)</a>

<a id="unalign"></a><a id="3542" href="Data.List.Base.html#3542" class="Function">unalign</a> <a id="3550" class="Symbol">:</a> <a id="3552" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3557" class="Symbol">(</a><a id="3558" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="3564" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="3566" href="Data.List.Base.html#1331" class="Generalizable">B</a><a id="3567" class="Symbol">)</a> <a id="3569" class="Symbol">→</a> <a id="3571" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3576" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="3578" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="3580" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3585" href="Data.List.Base.html#1331" class="Generalizable">B</a>
<a id="3587" href="Data.List.Base.html#3542" class="Function">unalign</a> <a id="3595" class="Symbol">=</a> <a id="3597" href="Data.List.Base.html#2849" class="Function">unalignWith</a> <a id="3609" href="Function.Base.html#704" class="Function">id</a>

<a id="unzip"></a><a id="3613" href="Data.List.Base.html#3613" class="Function">unzip</a> <a id="3619" class="Symbol">:</a> <a id="3621" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3626" class="Symbol">(</a><a id="3627" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="3629" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="3631" href="Data.List.Base.html#1331" class="Generalizable">B</a><a id="3632" class="Symbol">)</a> <a id="3634" class="Symbol">→</a> <a id="3636" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3641" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="3643" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="3645" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3650" href="Data.List.Base.html#1331" class="Generalizable">B</a>
<a id="3652" href="Data.List.Base.html#3613" class="Function">unzip</a> <a id="3658" class="Symbol">=</a> <a id="3660" href="Data.List.Base.html#3149" class="Function">unzipWith</a> <a id="3670" href="Function.Base.html#704" class="Function">id</a>

<a id="partitionSums"></a><a id="3674" href="Data.List.Base.html#3674" class="Function">partitionSums</a> <a id="3688" class="Symbol">:</a> <a id="3690" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3695" class="Symbol">(</a><a id="3696" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="3698" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="3700" href="Data.List.Base.html#1331" class="Generalizable">B</a><a id="3701" class="Symbol">)</a> <a id="3703" class="Symbol">→</a> <a id="3705" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3710" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="3712" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="3714" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3719" href="Data.List.Base.html#1331" class="Generalizable">B</a>
<a id="3721" href="Data.List.Base.html#3674" class="Function">partitionSums</a> <a id="3735" class="Symbol">=</a> <a id="3737" href="Data.List.Base.html#3304" class="Function">partitionSumsWith</a> <a id="3755" href="Function.Base.html#704" class="Function">id</a>

<a id="merge"></a><a id="3759" href="Data.List.Base.html#3759" class="Function">merge</a> <a id="3765" class="Symbol">:</a> <a id="3767" class="Symbol">{</a><a id="3768" href="Data.List.Base.html#3768" class="Bound">R</a> <a id="3770" class="Symbol">:</a> <a id="3772" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3776" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="3778" href="Data.List.Base.html#1303" class="Generalizable">ℓ</a><a id="3779" class="Symbol">}</a> <a id="3781" class="Symbol">→</a> <a id="3783" href="Relation.Binary.Definitions.html#6907" class="Function">B.Decidable</a> <a id="3795" href="Data.List.Base.html#3768" class="Bound">R</a> <a id="3797" class="Symbol">→</a> <a id="3799" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3804" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="3806" class="Symbol">→</a> <a id="3808" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3813" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="3815" class="Symbol">→</a> <a id="3817" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3822" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="3824" href="Data.List.Base.html#3759" class="Function">merge</a> <a id="3830" href="Data.List.Base.html#3830" class="Bound">R?</a> <a id="3833" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>           <a id="3846" href="Data.List.Base.html#3846" class="Bound">ys</a>           <a id="3859" class="Symbol">=</a> <a id="3861" href="Data.List.Base.html#3846" class="Bound">ys</a>
<a id="3864" href="Data.List.Base.html#3759" class="CatchallClause Function">merge</a><a id="3869" class="CatchallClause"> </a><a id="3870" href="Data.List.Base.html#3870" class="CatchallClause Bound">R?</a><a id="3872" class="CatchallClause"> </a><a id="3873" href="Data.List.Base.html#3873" class="CatchallClause Bound">xs</a><a id="3875" class="CatchallClause">           </a><a id="3886" href="Agda.Builtin.List.html#184" class="CatchallClause InductiveConstructor">[]</a>           <a id="3899" class="Symbol">=</a> <a id="3901" href="Data.List.Base.html#3873" class="Bound">xs</a>
<a id="3904" href="Data.List.Base.html#3759" class="Function">merge</a> <a id="3910" href="Data.List.Base.html#3910" class="Bound">R?</a> <a id="3913" href="Data.List.Base.html#3913" class="Bound">x∷xs</a><a id="3917" class="Symbol">@(</a><a id="3919" href="Data.List.Base.html#3919" class="Bound">x</a> <a id="3921" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3923" href="Data.List.Base.html#3923" class="Bound">xs</a><a id="3925" class="Symbol">)</a> <a id="3927" href="Data.List.Base.html#3927" class="Bound">y∷ys</a><a id="3931" class="Symbol">@(</a><a id="3933" href="Data.List.Base.html#3933" class="Bound">y</a> <a id="3935" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3937" href="Data.List.Base.html#3937" class="Bound">ys</a><a id="3939" class="Symbol">)</a> <a id="3941" class="Symbol">=</a> <a id="3943" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="3946" href="Relation.Nullary.Decidable.Core.html#2038" class="Field">does</a> <a id="3951" class="Symbol">(</a><a id="3952" href="Data.List.Base.html#3910" class="Bound">R?</a> <a id="3955" href="Data.List.Base.html#3919" class="Bound">x</a> <a id="3957" href="Data.List.Base.html#3933" class="Bound">y</a><a id="3958" class="Symbol">)</a>
  <a id="3962" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="3967" href="Data.List.Base.html#3919" class="Bound">x</a> <a id="3969" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3971" href="Data.List.Base.html#3759" class="Function">merge</a> <a id="3977" href="Data.List.Base.html#3910" class="Bound">R?</a> <a id="3980" href="Data.List.Base.html#3923" class="Bound">xs</a>   <a id="3985" href="Data.List.Base.html#3927" class="Bound">y∷ys</a>
  <a id="3992" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="3997" href="Data.List.Base.html#3933" class="Bound">y</a> <a id="3999" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="4001" href="Data.List.Base.html#3759" class="Function">merge</a> <a id="4007" href="Data.List.Base.html#3910" class="Bound">R?</a> <a id="4010" href="Data.List.Base.html#3913" class="Bound">x∷xs</a> <a id="4015" href="Data.List.Base.html#3937" class="Bound">ys</a>

<a id="4019" class="Comment">------------------------------------------------------------------------</a>
<a id="4092" class="Comment">-- Operations for reducing lists</a>

<a id="foldr"></a><a id="4126" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="4132" class="Symbol">:</a> <a id="4134" class="Symbol">(</a><a id="4135" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="4137" class="Symbol">→</a> <a id="4139" href="Data.List.Base.html#1331" class="Generalizable">B</a> <a id="4141" class="Symbol">→</a> <a id="4143" href="Data.List.Base.html#1331" class="Generalizable">B</a><a id="4144" class="Symbol">)</a> <a id="4146" class="Symbol">→</a> <a id="4148" href="Data.List.Base.html#1331" class="Generalizable">B</a> <a id="4150" class="Symbol">→</a> <a id="4152" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4157" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="4159" class="Symbol">→</a> <a id="4161" href="Data.List.Base.html#1331" class="Generalizable">B</a>
<a id="4163" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="4169" href="Data.List.Base.html#4169" class="Bound">c</a> <a id="4171" href="Data.List.Base.html#4171" class="Bound">n</a> <a id="4173" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="4182" class="Symbol">=</a> <a id="4184" href="Data.List.Base.html#4171" class="Bound">n</a>
<a id="4186" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="4192" href="Data.List.Base.html#4192" class="Bound">c</a> <a id="4194" href="Data.List.Base.html#4194" class="Bound">n</a> <a id="4196" class="Symbol">(</a><a id="4197" href="Data.List.Base.html#4197" class="Bound">x</a> <a id="4199" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="4201" href="Data.List.Base.html#4201" class="Bound">xs</a><a id="4203" class="Symbol">)</a> <a id="4205" class="Symbol">=</a> <a id="4207" href="Data.List.Base.html#4192" class="Bound">c</a> <a id="4209" href="Data.List.Base.html#4197" class="Bound">x</a> <a id="4211" class="Symbol">(</a><a id="4212" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="4218" href="Data.List.Base.html#4192" class="Bound">c</a> <a id="4220" href="Data.List.Base.html#4194" class="Bound">n</a> <a id="4222" href="Data.List.Base.html#4201" class="Bound">xs</a><a id="4224" class="Symbol">)</a>

<a id="foldl"></a><a id="4227" href="Data.List.Base.html#4227" class="Function">foldl</a> <a id="4233" class="Symbol">:</a> <a id="4235" class="Symbol">(</a><a id="4236" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="4238" class="Symbol">→</a> <a id="4240" href="Data.List.Base.html#1331" class="Generalizable">B</a> <a id="4242" class="Symbol">→</a> <a id="4244" href="Data.List.Base.html#1317" class="Generalizable">A</a><a id="4245" class="Symbol">)</a> <a id="4247" class="Symbol">→</a> <a id="4249" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="4251" class="Symbol">→</a> <a id="4253" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4258" href="Data.List.Base.html#1331" class="Generalizable">B</a> <a id="4260" class="Symbol">→</a> <a id="4262" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="4264" href="Data.List.Base.html#4227" class="Function">foldl</a> <a id="4270" href="Data.List.Base.html#4270" class="Bound">c</a> <a id="4272" href="Data.List.Base.html#4272" class="Bound">n</a> <a id="4274" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="4283" class="Symbol">=</a> <a id="4285" href="Data.List.Base.html#4272" class="Bound">n</a>
<a id="4287" href="Data.List.Base.html#4227" class="Function">foldl</a> <a id="4293" href="Data.List.Base.html#4293" class="Bound">c</a> <a id="4295" href="Data.List.Base.html#4295" class="Bound">n</a> <a id="4297" class="Symbol">(</a><a id="4298" href="Data.List.Base.html#4298" class="Bound">x</a> <a id="4300" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="4302" href="Data.List.Base.html#4302" class="Bound">xs</a><a id="4304" class="Symbol">)</a> <a id="4306" class="Symbol">=</a> <a id="4308" href="Data.List.Base.html#4227" class="Function">foldl</a> <a id="4314" href="Data.List.Base.html#4293" class="Bound">c</a> <a id="4316" class="Symbol">(</a><a id="4317" href="Data.List.Base.html#4293" class="Bound">c</a> <a id="4319" href="Data.List.Base.html#4295" class="Bound">n</a> <a id="4321" href="Data.List.Base.html#4298" class="Bound">x</a><a id="4322" class="Symbol">)</a> <a id="4324" href="Data.List.Base.html#4302" class="Bound">xs</a>

<a id="concat"></a><a id="4328" href="Data.List.Base.html#4328" class="Function">concat</a> <a id="4335" class="Symbol">:</a> <a id="4337" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4342" class="Symbol">(</a><a id="4343" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4348" href="Data.List.Base.html#1317" class="Generalizable">A</a><a id="4349" class="Symbol">)</a> <a id="4351" class="Symbol">→</a> <a id="4353" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4358" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="4360" href="Data.List.Base.html#4328" class="Function">concat</a> <a id="4367" class="Symbol">=</a> <a id="4369" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="4375" href="Data.List.Base.html#1712" class="Function Operator">_++_</a> <a id="4380" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>

<a id="concatMap"></a><a id="4384" href="Data.List.Base.html#4384" class="Function">concatMap</a> <a id="4394" class="Symbol">:</a> <a id="4396" class="Symbol">(</a><a id="4397" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="4399" class="Symbol">→</a> <a id="4401" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4406" href="Data.List.Base.html#1331" class="Generalizable">B</a><a id="4407" class="Symbol">)</a> <a id="4409" class="Symbol">→</a> <a id="4411" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4416" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="4418" class="Symbol">→</a> <a id="4420" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4425" href="Data.List.Base.html#1331" class="Generalizable">B</a>
<a id="4427" href="Data.List.Base.html#4384" class="Function">concatMap</a> <a id="4437" href="Data.List.Base.html#4437" class="Bound">f</a> <a id="4439" class="Symbol">=</a> <a id="4441" href="Data.List.Base.html#4328" class="Function">concat</a> <a id="4448" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="4450" href="Data.List.Base.html#1612" class="Function">map</a> <a id="4454" href="Data.List.Base.html#4437" class="Bound">f</a>

<a id="ap"></a><a id="4457" href="Data.List.Base.html#4457" class="Function">ap</a> <a id="4460" class="Symbol">:</a> <a id="4462" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4467" class="Symbol">(</a><a id="4468" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="4470" class="Symbol">→</a> <a id="4472" href="Data.List.Base.html#1331" class="Generalizable">B</a><a id="4473" class="Symbol">)</a> <a id="4475" class="Symbol">→</a> <a id="4477" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4482" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="4484" class="Symbol">→</a> <a id="4486" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4491" href="Data.List.Base.html#1331" class="Generalizable">B</a>
<a id="4493" href="Data.List.Base.html#4457" class="Function">ap</a> <a id="4496" href="Data.List.Base.html#4496" class="Bound">fs</a> <a id="4499" href="Data.List.Base.html#4499" class="Bound">as</a> <a id="4502" class="Symbol">=</a> <a id="4504" href="Data.List.Base.html#4384" class="Function">concatMap</a> <a id="4514" class="Symbol">(</a><a id="4515" href="Function.Base.html#1657" class="Function">flip</a> <a id="4520" href="Data.List.Base.html#1612" class="Function">map</a> <a id="4524" href="Data.List.Base.html#4499" class="Bound">as</a><a id="4526" class="Symbol">)</a> <a id="4528" href="Data.List.Base.html#4496" class="Bound">fs</a>

<a id="catMaybes"></a><a id="4532" href="Data.List.Base.html#4532" class="Function">catMaybes</a> <a id="4542" class="Symbol">:</a> <a id="4544" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4549" class="Symbol">(</a><a id="4550" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="4556" href="Data.List.Base.html#1317" class="Generalizable">A</a><a id="4557" class="Symbol">)</a> <a id="4559" class="Symbol">→</a> <a id="4561" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4566" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="4568" href="Data.List.Base.html#4532" class="Function">catMaybes</a> <a id="4578" class="Symbol">=</a> <a id="4580" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="4586" class="Symbol">(</a><a id="4587" href="Data.Maybe.Base.html#1468" class="Function">maybe′</a> <a id="4594" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a> <a id="4598" href="Function.Base.html#704" class="Function">id</a><a id="4600" class="Symbol">)</a> <a id="4602" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>

<a id="mapMaybe"></a><a id="4606" href="Data.List.Base.html#4606" class="Function">mapMaybe</a> <a id="4615" class="Symbol">:</a> <a id="4617" class="Symbol">(</a><a id="4618" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="4620" class="Symbol">→</a> <a id="4622" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="4628" href="Data.List.Base.html#1331" class="Generalizable">B</a><a id="4629" class="Symbol">)</a> <a id="4631" class="Symbol">→</a> <a id="4633" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4638" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="4640" class="Symbol">→</a> <a id="4642" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4647" href="Data.List.Base.html#1331" class="Generalizable">B</a>
<a id="4649" href="Data.List.Base.html#4606" class="Function">mapMaybe</a> <a id="4658" href="Data.List.Base.html#4658" class="Bound">p</a> <a id="4660" class="Symbol">=</a> <a id="4662" href="Data.List.Base.html#4532" class="Function">catMaybes</a> <a id="4672" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="4674" href="Data.List.Base.html#1612" class="Function">map</a> <a id="4678" href="Data.List.Base.html#4658" class="Bound">p</a>

<a id="null"></a><a id="4681" href="Data.List.Base.html#4681" class="Function">null</a> <a id="4686" class="Symbol">:</a> <a id="4688" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4693" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="4695" class="Symbol">→</a> <a id="4697" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="4702" href="Data.List.Base.html#4681" class="Function">null</a> <a id="4707" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="4716" class="Symbol">=</a> <a id="4718" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
<a id="4723" href="Data.List.Base.html#4681" class="Function">null</a> <a id="4728" class="Symbol">(</a><a id="4729" href="Data.List.Base.html#4729" class="Bound">x</a> <a id="4731" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="4733" href="Data.List.Base.html#4733" class="Bound">xs</a><a id="4735" class="Symbol">)</a> <a id="4737" class="Symbol">=</a> <a id="4739" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>

<a id="length"></a><a id="4746" href="Data.List.Base.html#4746" class="Function">length</a> <a id="4753" class="Symbol">:</a> <a id="4755" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4760" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="4762" class="Symbol">→</a> <a id="4764" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
<a id="4766" href="Data.List.Base.html#4746" class="Function">length</a> <a id="4773" class="Symbol">=</a> <a id="4775" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="4781" class="Symbol">(</a><a id="4782" href="Function.Base.html#725" class="Function">const</a> <a id="4788" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="4791" class="Symbol">)</a> <a id="4793" class="Number">0</a>

<a id="4796" class="Comment">------------------------------------------------------------------------</a>
<a id="4869" class="Comment">-- Operations for constructing lists</a>

<a id="[_]"></a><a id="4907" href="Data.List.Base.html#4907" class="Function Operator">[_]</a> <a id="4911" class="Symbol">:</a> <a id="4913" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="4915" class="Symbol">→</a> <a id="4917" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4922" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="4924" href="Data.List.Base.html#4907" class="Function Operator">[</a> <a id="4926" href="Data.List.Base.html#4926" class="Bound">x</a> <a id="4928" href="Data.List.Base.html#4907" class="Function Operator">]</a> <a id="4930" class="Symbol">=</a> <a id="4932" href="Data.List.Base.html#4926" class="Bound">x</a> <a id="4934" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="4936" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>

<a id="fromMaybe"></a><a id="4940" href="Data.List.Base.html#4940" class="Function">fromMaybe</a> <a id="4950" class="Symbol">:</a> <a id="4952" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="4958" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="4960" class="Symbol">→</a> <a id="4962" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4967" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="4969" href="Data.List.Base.html#4940" class="Function">fromMaybe</a> <a id="4979" class="Symbol">(</a><a id="4980" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="4985" href="Data.List.Base.html#4985" class="Bound">x</a><a id="4986" class="Symbol">)</a> <a id="4988" class="Symbol">=</a> <a id="4990" href="Data.List.Base.html#4907" class="Function Operator">[</a> <a id="4992" href="Data.List.Base.html#4985" class="Bound">x</a> <a id="4994" href="Data.List.Base.html#4907" class="Function Operator">]</a>
<a id="4996" href="Data.List.Base.html#4940" class="Function">fromMaybe</a> <a id="5006" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>  <a id="5015" class="Symbol">=</a> <a id="5017" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>

<a id="replicate"></a><a id="5021" href="Data.List.Base.html#5021" class="Function">replicate</a> <a id="5031" class="Symbol">:</a> <a id="5033" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="5035" class="Symbol">→</a> <a id="5037" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="5039" class="Symbol">→</a> <a id="5041" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5046" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="5048" href="Data.List.Base.html#5021" class="Function">replicate</a> <a id="5058" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="5066" href="Data.List.Base.html#5066" class="Bound">x</a> <a id="5068" class="Symbol">=</a> <a id="5070" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="5073" href="Data.List.Base.html#5021" class="Function">replicate</a> <a id="5083" class="Symbol">(</a><a id="5084" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5088" href="Data.List.Base.html#5088" class="Bound">n</a><a id="5089" class="Symbol">)</a> <a id="5091" href="Data.List.Base.html#5091" class="Bound">x</a> <a id="5093" class="Symbol">=</a> <a id="5095" href="Data.List.Base.html#5091" class="Bound">x</a> <a id="5097" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5099" href="Data.List.Base.html#5021" class="Function">replicate</a> <a id="5109" href="Data.List.Base.html#5088" class="Bound">n</a> <a id="5111" href="Data.List.Base.html#5091" class="Bound">x</a>

<a id="iterate"></a><a id="5114" href="Data.List.Base.html#5114" class="Function">iterate</a> <a id="5122" class="Symbol">:</a> <a id="5124" class="Symbol">(</a><a id="5125" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="5127" class="Symbol">→</a> <a id="5129" href="Data.List.Base.html#1317" class="Generalizable">A</a><a id="5130" class="Symbol">)</a> <a id="5132" class="Symbol">→</a> <a id="5134" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="5136" class="Symbol">→</a> <a id="5138" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="5140" class="Symbol">→</a> <a id="5142" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5147" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="5149" href="Data.List.Base.html#5114" class="Function">iterate</a> <a id="5157" href="Data.List.Base.html#5157" class="Bound">f</a> <a id="5159" href="Data.List.Base.html#5159" class="Bound">e</a> <a id="5161" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="5169" class="Symbol">=</a> <a id="5171" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="5174" href="Data.List.Base.html#5114" class="Function">iterate</a> <a id="5182" href="Data.List.Base.html#5182" class="Bound">f</a> <a id="5184" href="Data.List.Base.html#5184" class="Bound">e</a> <a id="5186" class="Symbol">(</a><a id="5187" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5191" href="Data.List.Base.html#5191" class="Bound">n</a><a id="5192" class="Symbol">)</a> <a id="5194" class="Symbol">=</a> <a id="5196" href="Data.List.Base.html#5184" class="Bound">e</a> <a id="5198" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5200" href="Data.List.Base.html#5114" class="Function">iterate</a> <a id="5208" href="Data.List.Base.html#5182" class="Bound">f</a> <a id="5210" class="Symbol">(</a><a id="5211" href="Data.List.Base.html#5182" class="Bound">f</a> <a id="5213" href="Data.List.Base.html#5184" class="Bound">e</a><a id="5214" class="Symbol">)</a> <a id="5216" href="Data.List.Base.html#5191" class="Bound">n</a>

<a id="inits"></a><a id="5219" href="Data.List.Base.html#5219" class="Function">inits</a> <a id="5225" class="Symbol">:</a> <a id="5227" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5232" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="5234" class="Symbol">→</a> <a id="5236" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5241" class="Symbol">(</a><a id="5242" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5247" href="Data.List.Base.html#1317" class="Generalizable">A</a><a id="5248" class="Symbol">)</a>
<a id="5250" href="Data.List.Base.html#5219" class="Function">inits</a> <a id="5256" class="Symbol">{</a><a id="5257" class="Argument">A</a> <a id="5259" class="Symbol">=</a> <a id="5261" href="Data.List.Base.html#5261" class="Bound">A</a><a id="5262" class="Symbol">}</a> <a id="5264" class="Symbol">=</a> <a id="5266" class="Symbol">λ</a> <a id="5268" href="Data.List.Base.html#5268" class="Bound">xs</a> <a id="5271" class="Symbol">→</a> <a id="5273" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="5276" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5278" href="Data.List.Base.html#5311" class="Function">tail</a> <a id="5283" href="Data.List.Base.html#5268" class="Bound">xs</a>
  <a id="5288" class="Keyword">module</a> <a id="Inits"></a><a id="5295" href="Data.List.Base.html#5295" class="Module">Inits</a> <a id="5301" class="Keyword">where</a>
    <a id="Inits.tail"></a><a id="5311" href="Data.List.Base.html#5311" class="Function">tail</a> <a id="5316" class="Symbol">:</a> <a id="5318" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5323" href="Data.List.Base.html#5261" class="Bound">A</a> <a id="5325" class="Symbol">→</a> <a id="5327" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5332" class="Symbol">(</a><a id="5333" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5338" href="Data.List.Base.html#5261" class="Bound">A</a><a id="5339" class="Symbol">)</a>
    <a id="5345" href="Data.List.Base.html#5311" class="Function">tail</a> <a id="5350" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="5359" class="Symbol">=</a> <a id="5361" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
    <a id="5368" href="Data.List.Base.html#5311" class="Function">tail</a> <a id="5373" class="Symbol">(</a><a id="5374" href="Data.List.Base.html#5374" class="Bound">x</a> <a id="5376" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5378" href="Data.List.Base.html#5378" class="Bound">xs</a><a id="5380" class="Symbol">)</a> <a id="5382" class="Symbol">=</a> <a id="5384" href="Data.List.Base.html#4907" class="Function Operator">[</a> <a id="5386" href="Data.List.Base.html#5374" class="Bound">x</a> <a id="5388" href="Data.List.Base.html#4907" class="Function Operator">]</a> <a id="5390" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5392" href="Data.List.Base.html#1612" class="Function">map</a> <a id="5396" class="Symbol">(</a><a id="5397" href="Data.List.Base.html#5374" class="Bound">x</a> <a id="5399" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="5401" class="Symbol">)</a> <a id="5403" class="Symbol">(</a><a id="5404" href="Data.List.Base.html#5311" class="Function">tail</a> <a id="5409" href="Data.List.Base.html#5378" class="Bound">xs</a><a id="5411" class="Symbol">)</a>

<a id="tails"></a><a id="5414" href="Data.List.Base.html#5414" class="Function">tails</a> <a id="5420" class="Symbol">:</a> <a id="5422" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5427" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="5429" class="Symbol">→</a> <a id="5431" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5436" class="Symbol">(</a><a id="5437" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5442" href="Data.List.Base.html#1317" class="Generalizable">A</a><a id="5443" class="Symbol">)</a>
<a id="5445" href="Data.List.Base.html#5414" class="Function">tails</a> <a id="5451" class="Symbol">{</a><a id="5452" class="Argument">A</a> <a id="5454" class="Symbol">=</a> <a id="5456" href="Data.List.Base.html#5456" class="Bound">A</a><a id="5457" class="Symbol">}</a> <a id="5459" class="Symbol">=</a> <a id="5461" class="Symbol">λ</a> <a id="5463" href="Data.List.Base.html#5463" class="Bound">xs</a> <a id="5466" class="Symbol">→</a> <a id="5468" href="Data.List.Base.html#5463" class="Bound">xs</a> <a id="5471" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5473" href="Data.List.Base.html#5506" class="Function">tail</a> <a id="5478" href="Data.List.Base.html#5463" class="Bound">xs</a>
  <a id="5483" class="Keyword">module</a> <a id="Tails"></a><a id="5490" href="Data.List.Base.html#5490" class="Module">Tails</a> <a id="5496" class="Keyword">where</a>
    <a id="Tails.tail"></a><a id="5506" href="Data.List.Base.html#5506" class="Function">tail</a> <a id="5511" class="Symbol">:</a> <a id="5513" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5518" href="Data.List.Base.html#5456" class="Bound">A</a> <a id="5520" class="Symbol">→</a> <a id="5522" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5527" class="Symbol">(</a><a id="5528" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5533" href="Data.List.Base.html#5456" class="Bound">A</a><a id="5534" class="Symbol">)</a>
    <a id="5540" href="Data.List.Base.html#5506" class="Function">tail</a> <a id="5545" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="5554" class="Symbol">=</a> <a id="5556" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
    <a id="5563" href="Data.List.Base.html#5506" class="Function">tail</a> <a id="5568" class="Symbol">(_</a> <a id="5571" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5573" href="Data.List.Base.html#5573" class="Bound">xs</a><a id="5575" class="Symbol">)</a> <a id="5577" class="Symbol">=</a> <a id="5579" href="Data.List.Base.html#5573" class="Bound">xs</a> <a id="5582" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5584" href="Data.List.Base.html#5506" class="Function">tail</a> <a id="5589" href="Data.List.Base.html#5573" class="Bound">xs</a>

<a id="insertAt"></a><a id="5593" href="Data.List.Base.html#5593" class="Function">insertAt</a> <a id="5602" class="Symbol">:</a> <a id="5604" class="Symbol">(</a><a id="5605" href="Data.List.Base.html#5605" class="Bound">xs</a> <a id="5608" class="Symbol">:</a> <a id="5610" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5615" href="Data.List.Base.html#1317" class="Generalizable">A</a><a id="5616" class="Symbol">)</a> <a id="5618" class="Symbol">→</a> <a id="5620" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="5624" class="Symbol">(</a><a id="5625" class="InductiveConstructor">suc</a> <a id="5629" class="Symbol">(</a><a id="5630" href="Data.List.Base.html#4746" class="Function">length</a> <a id="5637" href="Data.List.Base.html#5605" class="Bound">xs</a><a id="5639" class="Symbol">))</a> <a id="5642" class="Symbol">→</a> <a id="5644" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="5646" class="Symbol">→</a> <a id="5648" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5653" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="5655" href="Data.List.Base.html#5593" class="Function">insertAt</a> <a id="5664" href="Data.List.Base.html#5664" class="Bound">xs</a>       <a id="5673" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a>    <a id="5681" href="Data.List.Base.html#5681" class="Bound">v</a> <a id="5683" class="Symbol">=</a> <a id="5685" href="Data.List.Base.html#5681" class="Bound">v</a> <a id="5687" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5689" href="Data.List.Base.html#5664" class="Bound">xs</a>
<a id="5692" href="Data.List.Base.html#5593" class="Function">insertAt</a> <a id="5701" class="Symbol">(</a><a id="5702" href="Data.List.Base.html#5702" class="Bound">x</a> <a id="5704" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5706" href="Data.List.Base.html#5706" class="Bound">xs</a><a id="5708" class="Symbol">)</a> <a id="5710" class="Symbol">(</a><a id="5711" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="5715" href="Data.List.Base.html#5715" class="Bound">i</a><a id="5716" class="Symbol">)</a> <a id="5718" href="Data.List.Base.html#5718" class="Bound">v</a> <a id="5720" class="Symbol">=</a> <a id="5722" href="Data.List.Base.html#5702" class="Bound">x</a> <a id="5724" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5726" href="Data.List.Base.html#5593" class="Function">insertAt</a> <a id="5735" href="Data.List.Base.html#5706" class="Bound">xs</a> <a id="5738" href="Data.List.Base.html#5715" class="Bound">i</a> <a id="5740" href="Data.List.Base.html#5718" class="Bound">v</a>

<a id="updateAt"></a><a id="5743" href="Data.List.Base.html#5743" class="Function">updateAt</a> <a id="5752" class="Symbol">:</a> <a id="5754" class="Symbol">(</a><a id="5755" href="Data.List.Base.html#5755" class="Bound">xs</a> <a id="5758" class="Symbol">:</a> <a id="5760" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5765" href="Data.List.Base.html#1317" class="Generalizable">A</a><a id="5766" class="Symbol">)</a> <a id="5768" class="Symbol">→</a> <a id="5770" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="5774" class="Symbol">(</a><a id="5775" href="Data.List.Base.html#4746" class="Function">length</a> <a id="5782" href="Data.List.Base.html#5755" class="Bound">xs</a><a id="5784" class="Symbol">)</a> <a id="5786" class="Symbol">→</a> <a id="5788" class="Symbol">(</a><a id="5789" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="5791" class="Symbol">→</a> <a id="5793" href="Data.List.Base.html#1317" class="Generalizable">A</a><a id="5794" class="Symbol">)</a> <a id="5796" class="Symbol">→</a> <a id="5798" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5803" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="5805" href="Data.List.Base.html#5743" class="Function">updateAt</a> <a id="5814" class="Symbol">(</a><a id="5815" href="Data.List.Base.html#5815" class="Bound">x</a> <a id="5817" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5819" href="Data.List.Base.html#5819" class="Bound">xs</a><a id="5821" class="Symbol">)</a> <a id="5823" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a>    <a id="5831" href="Data.List.Base.html#5831" class="Bound">f</a> <a id="5833" class="Symbol">=</a> <a id="5835" href="Data.List.Base.html#5831" class="Bound">f</a> <a id="5837" href="Data.List.Base.html#5815" class="Bound">x</a> <a id="5839" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5841" href="Data.List.Base.html#5819" class="Bound">xs</a>
<a id="5844" href="Data.List.Base.html#5743" class="Function">updateAt</a> <a id="5853" class="Symbol">(</a><a id="5854" href="Data.List.Base.html#5854" class="Bound">x</a> <a id="5856" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5858" href="Data.List.Base.html#5858" class="Bound">xs</a><a id="5860" class="Symbol">)</a> <a id="5862" class="Symbol">(</a><a id="5863" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="5867" href="Data.List.Base.html#5867" class="Bound">i</a><a id="5868" class="Symbol">)</a> <a id="5870" href="Data.List.Base.html#5870" class="Bound">f</a> <a id="5872" class="Symbol">=</a> <a id="5874" href="Data.List.Base.html#5854" class="Bound">x</a> <a id="5876" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5878" href="Data.List.Base.html#5743" class="Function">updateAt</a> <a id="5887" href="Data.List.Base.html#5858" class="Bound">xs</a> <a id="5890" href="Data.List.Base.html#5867" class="Bound">i</a> <a id="5892" href="Data.List.Base.html#5870" class="Bound">f</a>

<a id="5895" class="Comment">-- Tabulation</a>

<a id="applyUpTo"></a><a id="5910" href="Data.List.Base.html#5910" class="Function">applyUpTo</a> <a id="5920" class="Symbol">:</a> <a id="5922" class="Symbol">(</a><a id="5923" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="5925" class="Symbol">→</a> <a id="5927" href="Data.List.Base.html#1317" class="Generalizable">A</a><a id="5928" class="Symbol">)</a> <a id="5930" class="Symbol">→</a> <a id="5932" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="5934" class="Symbol">→</a> <a id="5936" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5941" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="5943" href="Data.List.Base.html#5910" class="Function">applyUpTo</a> <a id="5953" href="Data.List.Base.html#5953" class="Bound">f</a> <a id="5955" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="5963" class="Symbol">=</a> <a id="5965" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="5968" href="Data.List.Base.html#5910" class="Function">applyUpTo</a> <a id="5978" href="Data.List.Base.html#5978" class="Bound">f</a> <a id="5980" class="Symbol">(</a><a id="5981" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5985" href="Data.List.Base.html#5985" class="Bound">n</a><a id="5986" class="Symbol">)</a> <a id="5988" class="Symbol">=</a> <a id="5990" href="Data.List.Base.html#5978" class="Bound">f</a> <a id="5992" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="5997" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5999" href="Data.List.Base.html#5910" class="Function">applyUpTo</a> <a id="6009" class="Symbol">(</a><a id="6010" href="Data.List.Base.html#5978" class="Bound">f</a> <a id="6012" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="6014" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="6017" class="Symbol">)</a> <a id="6019" href="Data.List.Base.html#5985" class="Bound">n</a>

<a id="applyDownFrom"></a><a id="6022" href="Data.List.Base.html#6022" class="Function">applyDownFrom</a> <a id="6036" class="Symbol">:</a> <a id="6038" class="Symbol">(</a><a id="6039" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="6041" class="Symbol">→</a> <a id="6043" href="Data.List.Base.html#1317" class="Generalizable">A</a><a id="6044" class="Symbol">)</a> <a id="6046" class="Symbol">→</a> <a id="6048" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="6050" class="Symbol">→</a> <a id="6052" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="6057" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="6059" href="Data.List.Base.html#6022" class="Function">applyDownFrom</a> <a id="6073" href="Data.List.Base.html#6073" class="Bound">f</a> <a id="6075" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="6083" class="Symbol">=</a> <a id="6085" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="6088" href="Data.List.Base.html#6022" class="Function">applyDownFrom</a> <a id="6102" href="Data.List.Base.html#6102" class="Bound">f</a> <a id="6104" class="Symbol">(</a><a id="6105" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6109" href="Data.List.Base.html#6109" class="Bound">n</a><a id="6110" class="Symbol">)</a> <a id="6112" class="Symbol">=</a> <a id="6114" href="Data.List.Base.html#6102" class="Bound">f</a> <a id="6116" href="Data.List.Base.html#6109" class="Bound">n</a> <a id="6118" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6120" href="Data.List.Base.html#6022" class="Function">applyDownFrom</a> <a id="6134" href="Data.List.Base.html#6102" class="Bound">f</a> <a id="6136" href="Data.List.Base.html#6109" class="Bound">n</a>

<a id="tabulate"></a><a id="6139" href="Data.List.Base.html#6139" class="Function">tabulate</a> <a id="6148" class="Symbol">:</a> <a id="6150" class="Symbol">∀</a> <a id="6152" class="Symbol">{</a><a id="6153" href="Data.List.Base.html#6153" class="Bound">n</a><a id="6154" class="Symbol">}</a> <a id="6156" class="Symbol">(</a><a id="6157" href="Data.List.Base.html#6157" class="Bound">f</a> <a id="6159" class="Symbol">:</a> <a id="6161" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="6165" href="Data.List.Base.html#6153" class="Bound">n</a> <a id="6167" class="Symbol">→</a> <a id="6169" href="Data.List.Base.html#1317" class="Generalizable">A</a><a id="6170" class="Symbol">)</a> <a id="6172" class="Symbol">→</a> <a id="6174" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="6179" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="6181" href="Data.List.Base.html#6139" class="Function">tabulate</a> <a id="6190" class="Symbol">{</a><a id="6191" class="Argument">n</a> <a id="6193" class="Symbol">=</a> <a id="6195" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="6199" class="Symbol">}</a>  <a id="6202" href="Data.List.Base.html#6202" class="Bound">f</a> <a id="6204" class="Symbol">=</a> <a id="6206" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="6209" href="Data.List.Base.html#6139" class="Function">tabulate</a> <a id="6218" class="Symbol">{</a><a id="6219" class="Argument">n</a> <a id="6221" class="Symbol">=</a> <a id="6223" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6227" href="Data.List.Base.html#6227" class="Bound">n</a><a id="6228" class="Symbol">}</a> <a id="6230" href="Data.List.Base.html#6230" class="Bound">f</a> <a id="6232" class="Symbol">=</a> <a id="6234" href="Data.List.Base.html#6230" class="Bound">f</a> <a id="6236" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a> <a id="6241" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6243" href="Data.List.Base.html#6139" class="Function">tabulate</a> <a id="6252" class="Symbol">(</a><a id="6253" href="Data.List.Base.html#6230" class="Bound">f</a> <a id="6255" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="6257" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a><a id="6260" class="Symbol">)</a>

<a id="lookup"></a><a id="6263" href="Data.List.Base.html#6263" class="Function">lookup</a> <a id="6270" class="Symbol">:</a> <a id="6272" class="Symbol">∀</a> <a id="6274" class="Symbol">(</a><a id="6275" href="Data.List.Base.html#6275" class="Bound">xs</a> <a id="6278" class="Symbol">:</a> <a id="6280" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="6285" href="Data.List.Base.html#1317" class="Generalizable">A</a><a id="6286" class="Symbol">)</a> <a id="6288" class="Symbol">→</a> <a id="6290" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="6294" class="Symbol">(</a><a id="6295" href="Data.List.Base.html#4746" class="Function">length</a> <a id="6302" href="Data.List.Base.html#6275" class="Bound">xs</a><a id="6304" class="Symbol">)</a> <a id="6306" class="Symbol">→</a> <a id="6308" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="6310" href="Data.List.Base.html#6263" class="Function">lookup</a> <a id="6317" class="Symbol">(</a><a id="6318" href="Data.List.Base.html#6318" class="Bound">x</a> <a id="6320" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6322" href="Data.List.Base.html#6322" class="Bound">xs</a><a id="6324" class="Symbol">)</a> <a id="6326" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a>    <a id="6334" class="Symbol">=</a> <a id="6336" href="Data.List.Base.html#6318" class="Bound">x</a>
<a id="6338" href="Data.List.Base.html#6263" class="Function">lookup</a> <a id="6345" class="Symbol">(</a><a id="6346" href="Data.List.Base.html#6346" class="Bound">x</a> <a id="6348" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6350" href="Data.List.Base.html#6350" class="Bound">xs</a><a id="6352" class="Symbol">)</a> <a id="6354" class="Symbol">(</a><a id="6355" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="6359" href="Data.List.Base.html#6359" class="Bound">i</a><a id="6360" class="Symbol">)</a> <a id="6362" class="Symbol">=</a> <a id="6364" href="Data.List.Base.html#6263" class="Function">lookup</a> <a id="6371" href="Data.List.Base.html#6350" class="Bound">xs</a> <a id="6374" href="Data.List.Base.html#6359" class="Bound">i</a>

<a id="6377" class="Comment">-- Numerical</a>

<a id="upTo"></a><a id="6391" href="Data.List.Base.html#6391" class="Function">upTo</a> <a id="6396" class="Symbol">:</a> <a id="6398" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="6400" class="Symbol">→</a> <a id="6402" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="6407" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
<a id="6409" href="Data.List.Base.html#6391" class="Function">upTo</a> <a id="6414" class="Symbol">=</a> <a id="6416" href="Data.List.Base.html#5910" class="Function">applyUpTo</a> <a id="6426" href="Function.Base.html#704" class="Function">id</a>

<a id="downFrom"></a><a id="6430" href="Data.List.Base.html#6430" class="Function">downFrom</a> <a id="6439" class="Symbol">:</a> <a id="6441" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="6443" class="Symbol">→</a> <a id="6445" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="6450" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
<a id="6452" href="Data.List.Base.html#6430" class="Function">downFrom</a> <a id="6461" class="Symbol">=</a> <a id="6463" href="Data.List.Base.html#6022" class="Function">applyDownFrom</a> <a id="6477" href="Function.Base.html#704" class="Function">id</a>

<a id="allFin"></a><a id="6481" href="Data.List.Base.html#6481" class="Function">allFin</a> <a id="6488" class="Symbol">:</a> <a id="6490" class="Symbol">∀</a> <a id="6492" href="Data.List.Base.html#6492" class="Bound">n</a> <a id="6494" class="Symbol">→</a> <a id="6496" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="6501" class="Symbol">(</a><a id="6502" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="6506" href="Data.List.Base.html#6492" class="Bound">n</a><a id="6507" class="Symbol">)</a>
<a id="6509" href="Data.List.Base.html#6481" class="Function">allFin</a> <a id="6516" href="Data.List.Base.html#6516" class="Bound">n</a> <a id="6518" class="Symbol">=</a> <a id="6520" href="Data.List.Base.html#6139" class="Function">tabulate</a> <a id="6529" href="Function.Base.html#704" class="Function">id</a>

<a id="unfold"></a><a id="6533" href="Data.List.Base.html#6533" class="Function">unfold</a> <a id="6540" class="Symbol">:</a> <a id="6542" class="Symbol">∀</a> <a id="6544" class="Symbol">(</a><a id="6545" href="Data.List.Base.html#6545" class="Bound">P</a> <a id="6547" class="Symbol">:</a> <a id="6549" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="6551" class="Symbol">→</a> <a id="6553" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6557" href="Data.List.Base.html#1297" class="Generalizable">b</a><a id="6558" class="Symbol">)</a>
         <a id="6569" class="Symbol">(</a><a id="6570" href="Data.List.Base.html#6570" class="Bound">f</a> <a id="6572" class="Symbol">:</a> <a id="6574" class="Symbol">∀</a> <a id="6576" class="Symbol">{</a><a id="6577" href="Data.List.Base.html#6577" class="Bound">n</a><a id="6578" class="Symbol">}</a> <a id="6580" class="Symbol">→</a> <a id="6582" href="Data.List.Base.html#6545" class="Bound">P</a> <a id="6584" class="Symbol">(</a><a id="6585" class="InductiveConstructor">suc</a> <a id="6589" href="Data.List.Base.html#6577" class="Bound">n</a><a id="6590" class="Symbol">)</a> <a id="6592" class="Symbol">→</a> <a id="6594" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="6600" class="Symbol">(</a><a id="6601" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="6603" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="6605" href="Data.List.Base.html#6545" class="Bound">P</a> <a id="6607" href="Data.List.Base.html#6577" class="Bound">n</a><a id="6608" class="Symbol">))</a> <a id="6611" class="Symbol">→</a>
         <a id="6622" class="Symbol">∀</a> <a id="6624" class="Symbol">{</a><a id="6625" href="Data.List.Base.html#6625" class="Bound">n</a><a id="6626" class="Symbol">}</a> <a id="6628" class="Symbol">→</a> <a id="6630" href="Data.List.Base.html#6545" class="Bound">P</a> <a id="6632" href="Data.List.Base.html#6625" class="Bound">n</a> <a id="6634" class="Symbol">→</a> <a id="6636" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="6641" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="6643" href="Data.List.Base.html#6533" class="Function">unfold</a> <a id="6650" href="Data.List.Base.html#6650" class="Bound">P</a> <a id="6652" href="Data.List.Base.html#6652" class="Bound">f</a> <a id="6654" class="Symbol">{</a><a id="6655" class="Argument">n</a> <a id="6657" class="Symbol">=</a> <a id="6659" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="6663" class="Symbol">}</a>  <a id="6666" href="Data.List.Base.html#6666" class="Bound">s</a> <a id="6668" class="Symbol">=</a> <a id="6670" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="6673" href="Data.List.Base.html#6533" class="Function">unfold</a> <a id="6680" href="Data.List.Base.html#6680" class="Bound">P</a> <a id="6682" href="Data.List.Base.html#6682" class="Bound">f</a> <a id="6684" class="Symbol">{</a><a id="6685" class="Argument">n</a> <a id="6687" class="Symbol">=</a> <a id="6689" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6693" href="Data.List.Base.html#6693" class="Bound">n</a><a id="6694" class="Symbol">}</a> <a id="6696" href="Data.List.Base.html#6696" class="Bound">s</a> <a id="6698" class="Symbol">=</a> <a id="6700" href="Data.Maybe.Base.html#1468" class="Function">maybe′</a> <a id="6707" class="Symbol">(λ</a> <a id="6710" class="Symbol">(</a><a id="6711" href="Data.List.Base.html#6711" class="Bound">x</a> <a id="6713" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6715" href="Data.List.Base.html#6715" class="Bound">s′</a><a id="6717" class="Symbol">)</a> <a id="6719" class="Symbol">→</a> <a id="6721" href="Data.List.Base.html#6711" class="Bound">x</a> <a id="6723" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6725" href="Data.List.Base.html#6533" class="Function">unfold</a> <a id="6732" href="Data.List.Base.html#6680" class="Bound">P</a> <a id="6734" href="Data.List.Base.html#6682" class="Bound">f</a> <a id="6736" href="Data.List.Base.html#6715" class="Bound">s′</a><a id="6738" class="Symbol">)</a> <a id="6740" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="6743" class="Symbol">(</a><a id="6744" href="Data.List.Base.html#6682" class="Bound">f</a> <a id="6746" href="Data.List.Base.html#6696" class="Bound">s</a><a id="6747" class="Symbol">)</a>

<a id="6750" class="Comment">------------------------------------------------------------------------</a>
<a id="6823" class="Comment">-- Operations for reversing lists</a>

<a id="reverseAcc"></a><a id="6858" href="Data.List.Base.html#6858" class="Function">reverseAcc</a> <a id="6869" class="Symbol">:</a> <a id="6871" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="6876" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="6878" class="Symbol">→</a> <a id="6880" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="6885" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="6887" class="Symbol">→</a> <a id="6889" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="6894" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="6896" href="Data.List.Base.html#6858" class="Function">reverseAcc</a> <a id="6907" class="Symbol">=</a> <a id="6909" href="Data.List.Base.html#4227" class="Function">foldl</a> <a id="6915" class="Symbol">(</a><a id="6916" href="Function.Base.html#1657" class="Function">flip</a> <a id="6921" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a><a id="6924" class="Symbol">)</a>

<a id="reverse"></a><a id="6927" href="Data.List.Base.html#6927" class="Function">reverse</a> <a id="6935" class="Symbol">:</a> <a id="6937" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="6942" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="6944" class="Symbol">→</a> <a id="6946" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="6951" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="6953" href="Data.List.Base.html#6927" class="Function">reverse</a> <a id="6961" class="Symbol">=</a> <a id="6963" href="Data.List.Base.html#6858" class="Function">reverseAcc</a> <a id="6974" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>

<a id="6978" class="Comment">-- &quot;Reverse append&quot; xs ʳ++ ys = reverse xs ++ ys</a>

<a id="7028" class="Keyword">infixr</a> <a id="7035" class="Number">5</a> <a id="7037" href="Data.List.Base.html#7044" class="Function Operator">_ʳ++_</a>

<a id="_ʳ++_"></a><a id="7044" href="Data.List.Base.html#7044" class="Function Operator">_ʳ++_</a> <a id="7050" class="Symbol">:</a> <a id="7052" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="7057" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="7059" class="Symbol">→</a> <a id="7061" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="7066" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="7068" class="Symbol">→</a> <a id="7070" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="7075" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="7077" href="Data.List.Base.html#7044" class="Function Operator">_ʳ++_</a> <a id="7083" class="Symbol">=</a> <a id="7085" href="Function.Base.html#1657" class="Function">flip</a> <a id="7090" href="Data.List.Base.html#6858" class="Function">reverseAcc</a>

<a id="7102" class="Comment">-- Snoc: Cons, but from the right.</a>

<a id="7138" class="Keyword">infixl</a> <a id="7145" class="Number">6</a> <a id="7147" href="Data.List.Base.html#7153" class="Function Operator">_∷ʳ_</a>

<a id="_∷ʳ_"></a><a id="7153" href="Data.List.Base.html#7153" class="Function Operator">_∷ʳ_</a> <a id="7158" class="Symbol">:</a> <a id="7160" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="7165" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="7167" class="Symbol">→</a> <a id="7169" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="7171" class="Symbol">→</a> <a id="7173" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="7178" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="7180" href="Data.List.Base.html#7180" class="Bound">xs</a> <a id="7183" href="Data.List.Base.html#7153" class="Function Operator">∷ʳ</a> <a id="7186" href="Data.List.Base.html#7186" class="Bound">x</a> <a id="7188" class="Symbol">=</a> <a id="7190" href="Data.List.Base.html#7180" class="Bound">xs</a> <a id="7193" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="7196" href="Data.List.Base.html#4907" class="Function Operator">[</a> <a id="7198" href="Data.List.Base.html#7186" class="Bound">x</a> <a id="7200" href="Data.List.Base.html#4907" class="Function Operator">]</a>



<a id="7205" class="Comment">-- Backwards initialisation</a>

<a id="7234" class="Keyword">infixl</a> <a id="7241" class="Number">5</a> <a id="7243" href="Data.List.Base.html#7323" class="InductiveConstructor Operator">_∷ʳ′_</a>

<a id="7250" class="Keyword">data</a> <a id="InitLast"></a><a id="7255" href="Data.List.Base.html#7255" class="Datatype">InitLast</a> <a id="7264" class="Symbol">{</a><a id="7265" href="Data.List.Base.html#7265" class="Bound">A</a> <a id="7267" class="Symbol">:</a> <a id="7269" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7273" href="Data.List.Base.html#1295" class="Generalizable">a</a><a id="7274" class="Symbol">}</a> <a id="7276" class="Symbol">:</a> <a id="7278" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="7283" href="Data.List.Base.html#7265" class="Bound">A</a> <a id="7285" class="Symbol">→</a> <a id="7287" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7291" href="Data.List.Base.html#7273" class="Bound">a</a> <a id="7293" class="Keyword">where</a>
  <a id="InitLast.[]"></a><a id="7301" href="Data.List.Base.html#7301" class="InductiveConstructor">[]</a>    <a id="7307" class="Symbol">:</a> <a id="7309" href="Data.List.Base.html#7255" class="Datatype">InitLast</a> <a id="7318" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
  <a id="InitLast._∷ʳ′_"></a><a id="7323" href="Data.List.Base.html#7323" class="InductiveConstructor Operator">_∷ʳ′_</a> <a id="7329" class="Symbol">:</a> <a id="7331" class="Symbol">(</a><a id="7332" href="Data.List.Base.html#7332" class="Bound">xs</a> <a id="7335" class="Symbol">:</a> <a id="7337" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="7342" href="Data.List.Base.html#7265" class="Bound">A</a><a id="7343" class="Symbol">)</a> <a id="7345" class="Symbol">(</a><a id="7346" href="Data.List.Base.html#7346" class="Bound">x</a> <a id="7348" class="Symbol">:</a> <a id="7350" href="Data.List.Base.html#7265" class="Bound">A</a><a id="7351" class="Symbol">)</a> <a id="7353" class="Symbol">→</a> <a id="7355" href="Data.List.Base.html#7255" class="Datatype">InitLast</a> <a id="7364" class="Symbol">(</a><a id="7365" href="Data.List.Base.html#7332" class="Bound">xs</a> <a id="7368" href="Data.List.Base.html#7153" class="Function Operator">∷ʳ</a> <a id="7371" href="Data.List.Base.html#7346" class="Bound">x</a><a id="7372" class="Symbol">)</a>

<a id="initLast"></a><a id="7375" href="Data.List.Base.html#7375" class="Function">initLast</a> <a id="7384" class="Symbol">:</a> <a id="7386" class="Symbol">(</a><a id="7387" href="Data.List.Base.html#7387" class="Bound">xs</a> <a id="7390" class="Symbol">:</a> <a id="7392" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="7397" href="Data.List.Base.html#1317" class="Generalizable">A</a><a id="7398" class="Symbol">)</a> <a id="7400" class="Symbol">→</a> <a id="7402" href="Data.List.Base.html#7255" class="Datatype">InitLast</a> <a id="7411" href="Data.List.Base.html#7387" class="Bound">xs</a>
<a id="7414" href="Data.List.Base.html#7375" class="Function">initLast</a> <a id="7423" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>               <a id="7440" class="Symbol">=</a> <a id="7442" href="Data.List.Base.html#7301" class="InductiveConstructor">[]</a>
<a id="7445" href="Data.List.Base.html#7375" class="Function">initLast</a> <a id="7454" class="Symbol">(</a><a id="7455" href="Data.List.Base.html#7455" class="Bound">x</a> <a id="7457" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="7459" href="Data.List.Base.html#7459" class="Bound">xs</a><a id="7461" class="Symbol">)</a>         <a id="7471" class="Keyword">with</a> <a id="7476" href="Data.List.Base.html#7375" class="Function">initLast</a> <a id="7485" href="Data.List.Base.html#7459" class="Bound">xs</a>
<a id="7488" class="Symbol">...</a> <a id="7492" class="Symbol">|</a> <a id="7494" href="Data.List.Base.html#7301" class="InductiveConstructor">[]</a>       <a id="7503" class="Symbol">=</a> <a id="7505" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="7508" href="Data.List.Base.html#7323" class="InductiveConstructor Operator">∷ʳ′</a> <a id="7512" class="Bound">x</a>
<a id="7514" class="Symbol">...</a> <a id="7518" class="Symbol">|</a> <a id="7520" href="Data.List.Base.html#7520" class="Bound">ys</a> <a id="7523" href="Data.List.Base.html#7323" class="InductiveConstructor Operator">∷ʳ′</a> <a id="7527" href="Data.List.Base.html#7527" class="Bound">y</a> <a id="7529" class="Symbol">=</a> <a id="7531" class="Symbol">(</a><a id="7532" class="Bound">x</a> <a id="7534" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="7536" href="Data.List.Base.html#7520" class="Bound">ys</a><a id="7538" class="Symbol">)</a> <a id="7540" href="Data.List.Base.html#7323" class="InductiveConstructor Operator">∷ʳ′</a> <a id="7544" href="Data.List.Base.html#7527" class="Bound">y</a>

<a id="7547" class="Comment">-- uncons, but from the right</a>
<a id="unsnoc"></a><a id="7577" href="Data.List.Base.html#7577" class="Function">unsnoc</a> <a id="7584" class="Symbol">:</a> <a id="7586" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="7591" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="7593" class="Symbol">→</a> <a id="7595" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="7601" class="Symbol">(</a><a id="7602" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="7607" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="7609" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="7611" href="Data.List.Base.html#1317" class="Generalizable">A</a><a id="7612" class="Symbol">)</a>
<a id="7614" href="Data.List.Base.html#7577" class="Function">unsnoc</a> <a id="7621" href="Data.List.Base.html#7621" class="Bound">as</a> <a id="7624" class="Keyword">with</a> <a id="7629" href="Data.List.Base.html#7375" class="Function">initLast</a> <a id="7638" href="Data.List.Base.html#7621" class="Bound">as</a>
<a id="7641" class="Symbol">...</a> <a id="7645" class="Symbol">|</a> <a id="7647" href="Data.List.Base.html#7301" class="InductiveConstructor">[]</a>       <a id="7656" class="Symbol">=</a> <a id="7658" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>
<a id="7666" class="Symbol">...</a> <a id="7670" class="Symbol">|</a> <a id="7672" href="Data.List.Base.html#7672" class="Bound">xs</a> <a id="7675" href="Data.List.Base.html#7323" class="InductiveConstructor Operator">∷ʳ′</a> <a id="7679" href="Data.List.Base.html#7679" class="Bound">x</a> <a id="7681" class="Symbol">=</a> <a id="7683" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="7688" class="Symbol">(</a><a id="7689" href="Data.List.Base.html#7672" class="Bound">xs</a> <a id="7692" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7694" href="Data.List.Base.html#7679" class="Bound">x</a><a id="7695" class="Symbol">)</a>

<a id="7698" class="Comment">------------------------------------------------------------------------</a>
<a id="7771" class="Comment">-- Operations for deconstructing lists</a>

<a id="7811" class="Comment">-- Note that although the following three combinators can be useful for</a>
<a id="7883" class="Comment">-- programming, when proving it is often a better idea to manually</a>
<a id="7950" class="Comment">-- destruct a list argument as each branch of the pattern-matching will</a>
<a id="8022" class="Comment">-- have a refined type.</a>

<a id="uncons"></a><a id="8047" href="Data.List.Base.html#8047" class="Function">uncons</a> <a id="8054" class="Symbol">:</a> <a id="8056" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="8061" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="8063" class="Symbol">→</a> <a id="8065" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="8071" class="Symbol">(</a><a id="8072" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="8074" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="8076" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="8081" href="Data.List.Base.html#1317" class="Generalizable">A</a><a id="8082" class="Symbol">)</a>
<a id="8084" href="Data.List.Base.html#8047" class="Function">uncons</a> <a id="8091" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="8100" class="Symbol">=</a> <a id="8102" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>
<a id="8110" href="Data.List.Base.html#8047" class="Function">uncons</a> <a id="8117" class="Symbol">(</a><a id="8118" href="Data.List.Base.html#8118" class="Bound">x</a> <a id="8120" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8122" href="Data.List.Base.html#8122" class="Bound">xs</a><a id="8124" class="Symbol">)</a> <a id="8126" class="Symbol">=</a> <a id="8128" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="8133" class="Symbol">(</a><a id="8134" href="Data.List.Base.html#8118" class="Bound">x</a> <a id="8136" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8138" href="Data.List.Base.html#8122" class="Bound">xs</a><a id="8140" class="Symbol">)</a>

<a id="head"></a><a id="8143" href="Data.List.Base.html#8143" class="Function">head</a> <a id="8148" class="Symbol">:</a> <a id="8150" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="8155" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="8157" class="Symbol">→</a> <a id="8159" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="8165" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="8167" href="Data.List.Base.html#8143" class="Function">head</a> <a id="8172" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>      <a id="8180" class="Symbol">=</a> <a id="8182" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>
<a id="8190" href="Data.List.Base.html#8143" class="Function">head</a> <a id="8195" class="Symbol">(</a><a id="8196" href="Data.List.Base.html#8196" class="Bound">x</a> <a id="8198" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8200" class="Symbol">_)</a> <a id="8203" class="Symbol">=</a> <a id="8205" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="8210" href="Data.List.Base.html#8196" class="Bound">x</a>

<a id="tail"></a><a id="8213" href="Data.List.Base.html#8213" class="Function">tail</a> <a id="8218" class="Symbol">:</a> <a id="8220" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="8225" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="8227" class="Symbol">→</a> <a id="8229" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="8235" class="Symbol">(</a><a id="8236" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="8241" href="Data.List.Base.html#1317" class="Generalizable">A</a><a id="8242" class="Symbol">)</a>
<a id="8244" href="Data.List.Base.html#8213" class="Function">tail</a> <a id="8249" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="8258" class="Symbol">=</a> <a id="8260" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>
<a id="8268" href="Data.List.Base.html#8213" class="Function">tail</a> <a id="8273" class="Symbol">(_</a> <a id="8276" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8278" href="Data.List.Base.html#8278" class="Bound">xs</a><a id="8280" class="Symbol">)</a> <a id="8282" class="Symbol">=</a> <a id="8284" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="8289" href="Data.List.Base.html#8278" class="Bound">xs</a>

<a id="last"></a><a id="8293" href="Data.List.Base.html#8293" class="Function">last</a> <a id="8298" class="Symbol">:</a> <a id="8300" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="8305" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="8307" class="Symbol">→</a> <a id="8309" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="8315" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="8317" href="Data.List.Base.html#8293" class="Function">last</a> <a id="8322" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="8331" class="Symbol">=</a> <a id="8333" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>
<a id="8341" href="Data.List.Base.html#8293" class="Function">last</a> <a id="8346" class="Symbol">(</a><a id="8347" href="Data.List.Base.html#8347" class="Bound">x</a> <a id="8349" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8351" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="8353" class="Symbol">)</a> <a id="8355" class="Symbol">=</a> <a id="8357" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="8362" href="Data.List.Base.html#8347" class="Bound">x</a>
<a id="8364" href="Data.List.Base.html#8293" class="CatchallClause Function">last</a><a id="8368" class="CatchallClause"> </a><a id="8369" class="CatchallClause Symbol">(_</a><a id="8371" class="CatchallClause"> </a><a id="8372" href="Agda.Builtin.List.html#199" class="CatchallClause InductiveConstructor Operator">∷</a><a id="8373" class="CatchallClause"> </a><a id="8374" href="Data.List.Base.html#8374" class="CatchallClause Bound">xs</a><a id="8376" class="CatchallClause Symbol">)</a> <a id="8378" class="Symbol">=</a> <a id="8380" href="Data.List.Base.html#8293" class="Function">last</a> <a id="8385" href="Data.List.Base.html#8374" class="Bound">xs</a>

<a id="take"></a><a id="8389" href="Data.List.Base.html#8389" class="Function">take</a> <a id="8394" class="Symbol">:</a> <a id="8396" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="8398" class="Symbol">→</a> <a id="8400" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="8405" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="8407" class="Symbol">→</a> <a id="8409" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="8414" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="8416" href="Data.List.Base.html#8389" class="Function">take</a> <a id="8421" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="8429" href="Data.List.Base.html#8429" class="Bound">xs</a>       <a id="8438" class="Symbol">=</a> <a id="8440" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="8443" href="Data.List.Base.html#8389" class="Function">take</a> <a id="8448" class="Symbol">(</a><a id="8449" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8453" href="Data.List.Base.html#8453" class="Bound">n</a><a id="8454" class="Symbol">)</a> <a id="8456" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="8465" class="Symbol">=</a> <a id="8467" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="8470" href="Data.List.Base.html#8389" class="Function">take</a> <a id="8475" class="Symbol">(</a><a id="8476" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8480" href="Data.List.Base.html#8480" class="Bound">n</a><a id="8481" class="Symbol">)</a> <a id="8483" class="Symbol">(</a><a id="8484" href="Data.List.Base.html#8484" class="Bound">x</a> <a id="8486" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8488" href="Data.List.Base.html#8488" class="Bound">xs</a><a id="8490" class="Symbol">)</a> <a id="8492" class="Symbol">=</a> <a id="8494" href="Data.List.Base.html#8484" class="Bound">x</a> <a id="8496" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8498" href="Data.List.Base.html#8389" class="Function">take</a> <a id="8503" href="Data.List.Base.html#8480" class="Bound">n</a> <a id="8505" href="Data.List.Base.html#8488" class="Bound">xs</a>

<a id="drop"></a><a id="8509" href="Data.List.Base.html#8509" class="Function">drop</a> <a id="8514" class="Symbol">:</a> <a id="8516" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="8518" class="Symbol">→</a> <a id="8520" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="8525" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="8527" class="Symbol">→</a> <a id="8529" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="8534" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="8536" href="Data.List.Base.html#8509" class="Function">drop</a> <a id="8541" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="8549" href="Data.List.Base.html#8549" class="Bound">xs</a>       <a id="8558" class="Symbol">=</a> <a id="8560" href="Data.List.Base.html#8549" class="Bound">xs</a>
<a id="8563" href="Data.List.Base.html#8509" class="Function">drop</a> <a id="8568" class="Symbol">(</a><a id="8569" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8573" href="Data.List.Base.html#8573" class="Bound">n</a><a id="8574" class="Symbol">)</a> <a id="8576" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="8585" class="Symbol">=</a> <a id="8587" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="8590" href="Data.List.Base.html#8509" class="Function">drop</a> <a id="8595" class="Symbol">(</a><a id="8596" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8600" href="Data.List.Base.html#8600" class="Bound">n</a><a id="8601" class="Symbol">)</a> <a id="8603" class="Symbol">(</a><a id="8604" href="Data.List.Base.html#8604" class="Bound">x</a> <a id="8606" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8608" href="Data.List.Base.html#8608" class="Bound">xs</a><a id="8610" class="Symbol">)</a> <a id="8612" class="Symbol">=</a> <a id="8614" href="Data.List.Base.html#8509" class="Function">drop</a> <a id="8619" href="Data.List.Base.html#8600" class="Bound">n</a> <a id="8621" href="Data.List.Base.html#8608" class="Bound">xs</a>

<a id="splitAt"></a><a id="8625" href="Data.List.Base.html#8625" class="Function">splitAt</a> <a id="8633" class="Symbol">:</a> <a id="8635" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="8637" class="Symbol">→</a> <a id="8639" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="8644" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="8646" class="Symbol">→</a> <a id="8648" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="8653" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="8655" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="8657" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="8662" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="8664" href="Data.List.Base.html#8625" class="Function">splitAt</a> <a id="8672" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="8680" href="Data.List.Base.html#8680" class="Bound">xs</a>       <a id="8689" class="Symbol">=</a> <a id="8691" class="Symbol">(</a><a id="8692" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="8695" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8697" href="Data.List.Base.html#8680" class="Bound">xs</a><a id="8699" class="Symbol">)</a>
<a id="8701" href="Data.List.Base.html#8625" class="Function">splitAt</a> <a id="8709" class="Symbol">(</a><a id="8710" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8714" href="Data.List.Base.html#8714" class="Bound">n</a><a id="8715" class="Symbol">)</a> <a id="8717" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="8726" class="Symbol">=</a> <a id="8728" class="Symbol">(</a><a id="8729" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="8732" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8734" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="8736" class="Symbol">)</a>
<a id="8738" href="Data.List.Base.html#8625" class="Function">splitAt</a> <a id="8746" class="Symbol">(</a><a id="8747" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8751" href="Data.List.Base.html#8751" class="Bound">n</a><a id="8752" class="Symbol">)</a> <a id="8754" class="Symbol">(</a><a id="8755" href="Data.List.Base.html#8755" class="Bound">x</a> <a id="8757" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8759" href="Data.List.Base.html#8759" class="Bound">xs</a><a id="8761" class="Symbol">)</a> <a id="8763" class="Symbol">=</a> <a id="8765" href="Data.Product.Base.html#2446" class="Function">Product.map₁</a> <a id="8778" class="Symbol">(</a><a id="8779" href="Data.List.Base.html#8755" class="Bound">x</a> <a id="8781" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="8783" class="Symbol">)</a> <a id="8785" class="Symbol">(</a><a id="8786" href="Data.List.Base.html#8625" class="Function">splitAt</a> <a id="8794" href="Data.List.Base.html#8751" class="Bound">n</a> <a id="8796" href="Data.List.Base.html#8759" class="Bound">xs</a><a id="8798" class="Symbol">)</a>

<a id="removeAt"></a><a id="8801" href="Data.List.Base.html#8801" class="Function">removeAt</a> <a id="8810" class="Symbol">:</a> <a id="8812" class="Symbol">(</a><a id="8813" href="Data.List.Base.html#8813" class="Bound">xs</a> <a id="8816" class="Symbol">:</a> <a id="8818" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="8823" href="Data.List.Base.html#1317" class="Generalizable">A</a><a id="8824" class="Symbol">)</a> <a id="8826" class="Symbol">→</a> <a id="8828" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="8832" class="Symbol">(</a><a id="8833" href="Data.List.Base.html#4746" class="Function">length</a> <a id="8840" href="Data.List.Base.html#8813" class="Bound">xs</a><a id="8842" class="Symbol">)</a> <a id="8844" class="Symbol">→</a> <a id="8846" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="8851" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="8853" href="Data.List.Base.html#8801" class="Function">removeAt</a> <a id="8862" class="Symbol">(</a><a id="8863" href="Data.List.Base.html#8863" class="Bound">x</a> <a id="8865" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8867" href="Data.List.Base.html#8867" class="Bound">xs</a><a id="8869" class="Symbol">)</a> <a id="8871" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a>     <a id="8880" class="Symbol">=</a> <a id="8882" href="Data.List.Base.html#8867" class="Bound">xs</a>
<a id="8885" href="Data.List.Base.html#8801" class="Function">removeAt</a> <a id="8894" class="Symbol">(</a><a id="8895" href="Data.List.Base.html#8895" class="Bound">x</a> <a id="8897" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8899" href="Data.List.Base.html#8899" class="Bound">xs</a><a id="8901" class="Symbol">)</a> <a id="8903" class="Symbol">(</a><a id="8904" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="8908" href="Data.List.Base.html#8908" class="Bound">i</a><a id="8909" class="Symbol">)</a>  <a id="8912" class="Symbol">=</a> <a id="8914" href="Data.List.Base.html#8895" class="Bound">x</a> <a id="8916" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8918" href="Data.List.Base.html#8801" class="Function">removeAt</a> <a id="8927" href="Data.List.Base.html#8899" class="Bound">xs</a> <a id="8930" href="Data.List.Base.html#8908" class="Bound">i</a>

<a id="8933" class="Comment">------------------------------------------------------------------------</a>
<a id="9006" class="Comment">-- Operations for filtering lists</a>

<a id="9041" class="Comment">-- The following are a variety of functions that can be used to</a>
<a id="9105" class="Comment">-- construct sublists using a predicate.</a>
<a id="9146" class="Comment">--</a>
<a id="9149" class="Comment">-- Each function has two forms. The first main variant uses a</a>
<a id="9211" class="Comment">-- proof-relevant decidable predicate, while the second variant uses</a>
<a id="9280" class="Comment">-- a irrelevant boolean predicate and are suffixed with a `ᵇ` character,</a>
<a id="9353" class="Comment">-- typed as \^b.</a>
<a id="9370" class="Comment">--</a>
<a id="9373" class="Comment">-- The decidable versions have several advantages: 1) easier to prove</a>
<a id="9443" class="Comment">-- properties, 2) better meta-variable inference and 3) most of the rest</a>
<a id="9516" class="Comment">-- of the library is set-up to work with decidable predicates. However,</a>
<a id="9588" class="Comment">-- in rare cases the boolean versions can be useful, mainly when one</a>
<a id="9657" class="Comment">-- wants to minimise dependencies.</a>
<a id="9692" class="Comment">--</a>
<a id="9695" class="Comment">-- In summary, in most cases you probably want to use the decidable</a>
<a id="9763" class="Comment">-- versions over the boolean versions, e.g. use `takeWhile (_≤? 10) xs`</a>
<a id="9835" class="Comment">-- rather than `takeWhileᵇ (_≤ᵇ 10) xs`.</a>

<a id="takeWhile"></a><a id="9877" href="Data.List.Base.html#9877" class="Function">takeWhile</a> <a id="9887" class="Symbol">:</a> <a id="9889" class="Symbol">∀</a> <a id="9891" class="Symbol">{</a><a id="9892" href="Data.List.Base.html#9892" class="Bound">P</a> <a id="9894" class="Symbol">:</a> <a id="9896" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="9901" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="9903" href="Data.List.Base.html#1301" class="Generalizable">p</a><a id="9904" class="Symbol">}</a> <a id="9906" class="Symbol">→</a> <a id="9908" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="9918" href="Data.List.Base.html#9892" class="Bound">P</a> <a id="9920" class="Symbol">→</a> <a id="9922" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="9927" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="9929" class="Symbol">→</a> <a id="9931" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="9936" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="9938" href="Data.List.Base.html#9877" class="Function">takeWhile</a> <a id="9948" href="Data.List.Base.html#9948" class="Bound">P?</a> <a id="9951" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="9960" class="Symbol">=</a> <a id="9962" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="9965" href="Data.List.Base.html#9877" class="Function">takeWhile</a> <a id="9975" href="Data.List.Base.html#9975" class="Bound">P?</a> <a id="9978" class="Symbol">(</a><a id="9979" href="Data.List.Base.html#9979" class="Bound">x</a> <a id="9981" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="9983" href="Data.List.Base.html#9983" class="Bound">xs</a><a id="9985" class="Symbol">)</a> <a id="9987" class="Keyword">with</a> <a id="9992" href="Relation.Nullary.Decidable.Core.html#2038" class="Field">does</a> <a id="9997" class="Symbol">(</a><a id="9998" href="Data.List.Base.html#9975" class="Bound">P?</a> <a id="10001" href="Data.List.Base.html#9979" class="Bound">x</a><a id="10002" class="Symbol">)</a>
<a id="10004" class="Symbol">...</a> <a id="10008" class="Symbol">|</a> <a id="10010" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="10016" class="Symbol">=</a> <a id="10018" class="Bound">x</a> <a id="10020" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="10022" href="Data.List.Base.html#9877" class="Function">takeWhile</a> <a id="10032" class="Bound">P?</a> <a id="10035" class="Bound">xs</a>
<a id="10038" class="Symbol">...</a> <a id="10042" class="Symbol">|</a> <a id="10044" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="10050" class="Symbol">=</a> <a id="10052" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>

<a id="takeWhileᵇ"></a><a id="10056" href="Data.List.Base.html#10056" class="Function">takeWhileᵇ</a> <a id="10067" class="Symbol">:</a> <a id="10069" class="Symbol">(</a><a id="10070" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="10072" class="Symbol">→</a> <a id="10074" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="10078" class="Symbol">)</a> <a id="10080" class="Symbol">→</a> <a id="10082" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="10087" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="10089" class="Symbol">→</a> <a id="10091" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="10096" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="10098" href="Data.List.Base.html#10056" class="Function">takeWhileᵇ</a> <a id="10109" href="Data.List.Base.html#10109" class="Bound">p</a> <a id="10111" class="Symbol">=</a> <a id="10113" href="Data.List.Base.html#9877" class="Function">takeWhile</a> <a id="10123" class="Symbol">(</a><a id="10124" href="Relation.Nullary.Decidable.Core.html#3222" class="Function">T?</a> <a id="10127" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="10129" href="Data.List.Base.html#10109" class="Bound">p</a><a id="10130" class="Symbol">)</a>

<a id="dropWhile"></a><a id="10133" href="Data.List.Base.html#10133" class="Function">dropWhile</a> <a id="10143" class="Symbol">:</a> <a id="10145" class="Symbol">∀</a> <a id="10147" class="Symbol">{</a><a id="10148" href="Data.List.Base.html#10148" class="Bound">P</a> <a id="10150" class="Symbol">:</a> <a id="10152" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="10157" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="10159" href="Data.List.Base.html#1301" class="Generalizable">p</a><a id="10160" class="Symbol">}</a> <a id="10162" class="Symbol">→</a> <a id="10164" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="10174" href="Data.List.Base.html#10148" class="Bound">P</a> <a id="10176" class="Symbol">→</a> <a id="10178" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="10183" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="10185" class="Symbol">→</a> <a id="10187" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="10192" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="10194" href="Data.List.Base.html#10133" class="Function">dropWhile</a> <a id="10204" href="Data.List.Base.html#10204" class="Bound">P?</a> <a id="10207" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="10216" class="Symbol">=</a> <a id="10218" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="10221" href="Data.List.Base.html#10133" class="Function">dropWhile</a> <a id="10231" href="Data.List.Base.html#10231" class="Bound">P?</a> <a id="10234" class="Symbol">(</a><a id="10235" href="Data.List.Base.html#10235" class="Bound">x</a> <a id="10237" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="10239" href="Data.List.Base.html#10239" class="Bound">xs</a><a id="10241" class="Symbol">)</a> <a id="10243" class="Keyword">with</a> <a id="10248" href="Relation.Nullary.Decidable.Core.html#2038" class="Field">does</a> <a id="10253" class="Symbol">(</a><a id="10254" href="Data.List.Base.html#10231" class="Bound">P?</a> <a id="10257" href="Data.List.Base.html#10235" class="Bound">x</a><a id="10258" class="Symbol">)</a>
<a id="10260" class="Symbol">...</a> <a id="10264" class="Symbol">|</a> <a id="10266" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="10272" class="Symbol">=</a> <a id="10274" href="Data.List.Base.html#10133" class="Function">dropWhile</a> <a id="10284" class="Bound">P?</a> <a id="10287" class="Bound">xs</a>
<a id="10290" class="Symbol">...</a> <a id="10294" class="Symbol">|</a> <a id="10296" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="10302" class="Symbol">=</a> <a id="10304" class="Bound">x</a> <a id="10306" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="10308" class="Bound">xs</a>

<a id="dropWhileᵇ"></a><a id="10312" href="Data.List.Base.html#10312" class="Function">dropWhileᵇ</a> <a id="10323" class="Symbol">:</a> <a id="10325" class="Symbol">(</a><a id="10326" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="10328" class="Symbol">→</a> <a id="10330" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="10334" class="Symbol">)</a> <a id="10336" class="Symbol">→</a> <a id="10338" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="10343" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="10345" class="Symbol">→</a> <a id="10347" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="10352" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="10354" href="Data.List.Base.html#10312" class="Function">dropWhileᵇ</a> <a id="10365" href="Data.List.Base.html#10365" class="Bound">p</a> <a id="10367" class="Symbol">=</a> <a id="10369" href="Data.List.Base.html#10133" class="Function">dropWhile</a> <a id="10379" class="Symbol">(</a><a id="10380" href="Relation.Nullary.Decidable.Core.html#3222" class="Function">T?</a> <a id="10383" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="10385" href="Data.List.Base.html#10365" class="Bound">p</a><a id="10386" class="Symbol">)</a>

<a id="filter"></a><a id="10389" href="Data.List.Base.html#10389" class="Function">filter</a> <a id="10396" class="Symbol">:</a> <a id="10398" class="Symbol">∀</a> <a id="10400" class="Symbol">{</a><a id="10401" href="Data.List.Base.html#10401" class="Bound">P</a> <a id="10403" class="Symbol">:</a> <a id="10405" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="10410" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="10412" href="Data.List.Base.html#1301" class="Generalizable">p</a><a id="10413" class="Symbol">}</a> <a id="10415" class="Symbol">→</a> <a id="10417" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="10427" href="Data.List.Base.html#10401" class="Bound">P</a> <a id="10429" class="Symbol">→</a> <a id="10431" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="10436" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="10438" class="Symbol">→</a> <a id="10440" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="10445" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="10447" href="Data.List.Base.html#10389" class="Function">filter</a> <a id="10454" href="Data.List.Base.html#10454" class="Bound">P?</a> <a id="10457" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="10460" class="Symbol">=</a> <a id="10462" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="10465" href="Data.List.Base.html#10389" class="Function">filter</a> <a id="10472" href="Data.List.Base.html#10472" class="Bound">P?</a> <a id="10475" class="Symbol">(</a><a id="10476" href="Data.List.Base.html#10476" class="Bound">x</a> <a id="10478" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="10480" href="Data.List.Base.html#10480" class="Bound">xs</a><a id="10482" class="Symbol">)</a> <a id="10484" class="Keyword">with</a> <a id="10489" href="Relation.Nullary.Decidable.Core.html#2038" class="Field">does</a> <a id="10494" class="Symbol">(</a><a id="10495" href="Data.List.Base.html#10472" class="Bound">P?</a> <a id="10498" href="Data.List.Base.html#10476" class="Bound">x</a><a id="10499" class="Symbol">)</a>
<a id="10501" class="Symbol">...</a> <a id="10505" class="Symbol">|</a> <a id="10507" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="10513" class="Symbol">=</a> <a id="10515" href="Data.List.Base.html#10389" class="Function">filter</a> <a id="10522" class="Bound">P?</a> <a id="10525" class="Bound">xs</a>
<a id="10528" class="Symbol">...</a> <a id="10532" class="Symbol">|</a> <a id="10534" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="10540" class="Symbol">=</a> <a id="10542" class="Bound">x</a> <a id="10544" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="10546" href="Data.List.Base.html#10389" class="Function">filter</a> <a id="10553" class="Bound">P?</a> <a id="10556" class="Bound">xs</a>

<a id="filterᵇ"></a><a id="10560" href="Data.List.Base.html#10560" class="Function">filterᵇ</a> <a id="10568" class="Symbol">:</a> <a id="10570" class="Symbol">(</a><a id="10571" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="10573" class="Symbol">→</a> <a id="10575" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="10579" class="Symbol">)</a> <a id="10581" class="Symbol">→</a> <a id="10583" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="10588" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="10590" class="Symbol">→</a> <a id="10592" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="10597" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="10599" href="Data.List.Base.html#10560" class="Function">filterᵇ</a> <a id="10607" href="Data.List.Base.html#10607" class="Bound">p</a> <a id="10609" class="Symbol">=</a> <a id="10611" href="Data.List.Base.html#10389" class="Function">filter</a> <a id="10618" class="Symbol">(</a><a id="10619" href="Relation.Nullary.Decidable.Core.html#3222" class="Function">T?</a> <a id="10622" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="10624" href="Data.List.Base.html#10607" class="Bound">p</a><a id="10625" class="Symbol">)</a>

<a id="partition"></a><a id="10628" href="Data.List.Base.html#10628" class="Function">partition</a> <a id="10638" class="Symbol">:</a> <a id="10640" class="Symbol">∀</a> <a id="10642" class="Symbol">{</a><a id="10643" href="Data.List.Base.html#10643" class="Bound">P</a> <a id="10645" class="Symbol">:</a> <a id="10647" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="10652" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="10654" href="Data.List.Base.html#1301" class="Generalizable">p</a><a id="10655" class="Symbol">}</a> <a id="10657" class="Symbol">→</a> <a id="10659" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="10669" href="Data.List.Base.html#10643" class="Bound">P</a> <a id="10671" class="Symbol">→</a> <a id="10673" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="10678" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="10680" class="Symbol">→</a> <a id="10682" class="Symbol">(</a><a id="10683" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="10688" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="10690" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="10692" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="10697" href="Data.List.Base.html#1317" class="Generalizable">A</a><a id="10698" class="Symbol">)</a>
<a id="10700" href="Data.List.Base.html#10628" class="Function">partition</a> <a id="10710" href="Data.List.Base.html#10710" class="Bound">P?</a> <a id="10713" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="10722" class="Symbol">=</a> <a id="10724" class="Symbol">(</a><a id="10725" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="10728" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10730" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="10732" class="Symbol">)</a>
<a id="10734" href="Data.List.Base.html#10628" class="Function">partition</a> <a id="10744" href="Data.List.Base.html#10744" class="Bound">P?</a> <a id="10747" class="Symbol">(</a><a id="10748" href="Data.List.Base.html#10748" class="Bound">x</a> <a id="10750" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="10752" href="Data.List.Base.html#10752" class="Bound">xs</a><a id="10754" class="Symbol">)</a> <a id="10756" class="Keyword">with</a> <a id="10761" href="Relation.Nullary.Decidable.Core.html#2038" class="Field">does</a> <a id="10766" class="Symbol">(</a><a id="10767" href="Data.List.Base.html#10744" class="Bound">P?</a> <a id="10770" href="Data.List.Base.html#10748" class="Bound">x</a><a id="10771" class="Symbol">)</a> <a id="10773" class="Symbol">|</a> <a id="10775" href="Data.List.Base.html#10628" class="Function">partition</a> <a id="10785" href="Data.List.Base.html#10744" class="Bound">P?</a> <a id="10788" href="Data.List.Base.html#10752" class="Bound">xs</a>
<a id="10791" class="Symbol">...</a> <a id="10795" class="Symbol">|</a> <a id="10797" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="10803" class="Symbol">|</a> <a id="10805" class="Symbol">(</a><a id="10806" href="Data.List.Base.html#10806" class="Bound">ys</a> <a id="10809" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10811" href="Data.List.Base.html#10811" class="Bound">zs</a><a id="10813" class="Symbol">)</a> <a id="10815" class="Symbol">=</a> <a id="10817" class="Symbol">(</a><a id="10818" class="Bound">x</a> <a id="10820" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="10822" href="Data.List.Base.html#10806" class="Bound">ys</a> <a id="10825" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10827" href="Data.List.Base.html#10811" class="Bound">zs</a><a id="10829" class="Symbol">)</a>
<a id="10831" class="Symbol">...</a> <a id="10835" class="Symbol">|</a> <a id="10837" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="10843" class="Symbol">|</a> <a id="10845" class="Symbol">(</a><a id="10846" href="Data.List.Base.html#10846" class="Bound">ys</a> <a id="10849" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10851" href="Data.List.Base.html#10851" class="Bound">zs</a><a id="10853" class="Symbol">)</a> <a id="10855" class="Symbol">=</a> <a id="10857" class="Symbol">(</a><a id="10858" href="Data.List.Base.html#10846" class="Bound">ys</a> <a id="10861" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10863" class="Bound">x</a> <a id="10865" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="10867" href="Data.List.Base.html#10851" class="Bound">zs</a><a id="10869" class="Symbol">)</a>

<a id="partitionᵇ"></a><a id="10872" href="Data.List.Base.html#10872" class="Function">partitionᵇ</a> <a id="10883" class="Symbol">:</a> <a id="10885" class="Symbol">(</a><a id="10886" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="10888" class="Symbol">→</a> <a id="10890" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="10894" class="Symbol">)</a> <a id="10896" class="Symbol">→</a> <a id="10898" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="10903" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="10905" class="Symbol">→</a> <a id="10907" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="10912" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="10914" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="10916" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="10921" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="10923" href="Data.List.Base.html#10872" class="Function">partitionᵇ</a> <a id="10934" href="Data.List.Base.html#10934" class="Bound">p</a> <a id="10936" class="Symbol">=</a> <a id="10938" href="Data.List.Base.html#10628" class="Function">partition</a> <a id="10948" class="Symbol">(</a><a id="10949" href="Relation.Nullary.Decidable.Core.html#3222" class="Function">T?</a> <a id="10952" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="10954" href="Data.List.Base.html#10934" class="Bound">p</a><a id="10955" class="Symbol">)</a>

<a id="span"></a><a id="10958" href="Data.List.Base.html#10958" class="Function">span</a> <a id="10963" class="Symbol">:</a> <a id="10965" class="Symbol">∀</a> <a id="10967" class="Symbol">{</a><a id="10968" href="Data.List.Base.html#10968" class="Bound">P</a> <a id="10970" class="Symbol">:</a> <a id="10972" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="10977" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="10979" href="Data.List.Base.html#1301" class="Generalizable">p</a><a id="10980" class="Symbol">}</a> <a id="10982" class="Symbol">→</a> <a id="10984" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="10994" href="Data.List.Base.html#10968" class="Bound">P</a> <a id="10996" class="Symbol">→</a> <a id="10998" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="11003" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="11005" class="Symbol">→</a> <a id="11007" class="Symbol">(</a><a id="11008" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="11013" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="11015" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="11017" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="11022" href="Data.List.Base.html#1317" class="Generalizable">A</a><a id="11023" class="Symbol">)</a>
<a id="11025" href="Data.List.Base.html#10958" class="Function">span</a> <a id="11030" href="Data.List.Base.html#11030" class="Bound">P?</a> <a id="11033" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="11042" class="Symbol">=</a> <a id="11044" class="Symbol">(</a><a id="11045" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="11048" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11050" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="11052" class="Symbol">)</a>
<a id="11054" href="Data.List.Base.html#10958" class="Function">span</a> <a id="11059" href="Data.List.Base.html#11059" class="Bound">P?</a> <a id="11062" href="Data.List.Base.html#11062" class="Bound">ys</a><a id="11064" class="Symbol">@(</a><a id="11066" href="Data.List.Base.html#11066" class="Bound">x</a> <a id="11068" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="11070" href="Data.List.Base.html#11070" class="Bound">xs</a><a id="11072" class="Symbol">)</a> <a id="11074" class="Keyword">with</a> <a id="11079" href="Relation.Nullary.Decidable.Core.html#2038" class="Field">does</a> <a id="11084" class="Symbol">(</a><a id="11085" href="Data.List.Base.html#11059" class="Bound">P?</a> <a id="11088" href="Data.List.Base.html#11066" class="Bound">x</a><a id="11089" class="Symbol">)</a>
<a id="11091" class="Symbol">...</a> <a id="11095" class="Symbol">|</a> <a id="11097" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="11103" class="Symbol">=</a> <a id="11105" href="Data.Product.Base.html#2307" class="Function">Product.map</a> <a id="11117" class="Symbol">(</a><a id="11118" class="Bound">x</a> <a id="11120" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="11122" class="Symbol">)</a> <a id="11124" href="Function.Base.html#704" class="Function">id</a> <a id="11127" class="Symbol">(</a><a id="11128" href="Data.List.Base.html#10958" class="Function">span</a> <a id="11133" class="Bound">P?</a> <a id="11136" class="Bound">xs</a><a id="11138" class="Symbol">)</a>
<a id="11140" class="Symbol">...</a> <a id="11144" class="Symbol">|</a> <a id="11146" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="11152" class="Symbol">=</a> <a id="11154" class="Symbol">(</a><a id="11155" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="11158" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11160" class="Bound">ys</a><a id="11162" class="Symbol">)</a>


<a id="spanᵇ"></a><a id="11166" href="Data.List.Base.html#11166" class="Function">spanᵇ</a> <a id="11172" class="Symbol">:</a> <a id="11174" class="Symbol">(</a><a id="11175" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="11177" class="Symbol">→</a> <a id="11179" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="11183" class="Symbol">)</a> <a id="11185" class="Symbol">→</a> <a id="11187" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="11192" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="11194" class="Symbol">→</a> <a id="11196" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="11201" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="11203" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="11205" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="11210" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="11212" href="Data.List.Base.html#11166" class="Function">spanᵇ</a> <a id="11218" href="Data.List.Base.html#11218" class="Bound">p</a> <a id="11220" class="Symbol">=</a> <a id="11222" href="Data.List.Base.html#10958" class="Function">span</a> <a id="11227" class="Symbol">(</a><a id="11228" href="Relation.Nullary.Decidable.Core.html#3222" class="Function">T?</a> <a id="11231" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="11233" href="Data.List.Base.html#11218" class="Bound">p</a><a id="11234" class="Symbol">)</a>

<a id="break"></a><a id="11237" href="Data.List.Base.html#11237" class="Function">break</a> <a id="11243" class="Symbol">:</a> <a id="11245" class="Symbol">∀</a> <a id="11247" class="Symbol">{</a><a id="11248" href="Data.List.Base.html#11248" class="Bound">P</a> <a id="11250" class="Symbol">:</a> <a id="11252" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="11257" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="11259" href="Data.List.Base.html#1301" class="Generalizable">p</a><a id="11260" class="Symbol">}</a> <a id="11262" class="Symbol">→</a> <a id="11264" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="11274" href="Data.List.Base.html#11248" class="Bound">P</a> <a id="11276" class="Symbol">→</a> <a id="11278" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="11283" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="11285" class="Symbol">→</a> <a id="11287" class="Symbol">(</a><a id="11288" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="11293" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="11295" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="11297" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="11302" href="Data.List.Base.html#1317" class="Generalizable">A</a><a id="11303" class="Symbol">)</a>
<a id="11305" href="Data.List.Base.html#11237" class="Function">break</a> <a id="11311" href="Data.List.Base.html#11311" class="Bound">P?</a> <a id="11314" class="Symbol">=</a> <a id="11316" href="Data.List.Base.html#10958" class="Function">span</a> <a id="11321" class="Symbol">(</a><a id="11322" href="Relation.Nullary.Decidable.Core.html#3274" class="Function">¬?</a> <a id="11325" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="11327" href="Data.List.Base.html#11311" class="Bound">P?</a><a id="11329" class="Symbol">)</a>

<a id="breakᵇ"></a><a id="11332" href="Data.List.Base.html#11332" class="Function">breakᵇ</a> <a id="11339" class="Symbol">:</a> <a id="11341" class="Symbol">(</a><a id="11342" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="11344" class="Symbol">→</a> <a id="11346" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="11350" class="Symbol">)</a> <a id="11352" class="Symbol">→</a> <a id="11354" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="11359" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="11361" class="Symbol">→</a> <a id="11363" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="11368" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="11370" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="11372" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="11377" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="11379" href="Data.List.Base.html#11332" class="Function">breakᵇ</a> <a id="11386" href="Data.List.Base.html#11386" class="Bound">p</a> <a id="11388" class="Symbol">=</a> <a id="11390" href="Data.List.Base.html#11237" class="Function">break</a> <a id="11396" class="Symbol">(</a><a id="11397" href="Relation.Nullary.Decidable.Core.html#3222" class="Function">T?</a> <a id="11400" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="11402" href="Data.List.Base.html#11386" class="Bound">p</a><a id="11403" class="Symbol">)</a>

<a id="11406" class="Comment">-- The predicate `P` represents the notion of newline character for the</a>
<a id="11478" class="Comment">-- type `A`. It is used to split the input list into a list of lines.</a>
<a id="11548" class="Comment">-- Some lines may be empty if the input contains at least two</a>
<a id="11610" class="Comment">-- consecutive newline characters.</a>
<a id="linesBy"></a><a id="11645" href="Data.List.Base.html#11645" class="Function">linesBy</a> <a id="11653" class="Symbol">:</a> <a id="11655" class="Symbol">∀</a> <a id="11657" class="Symbol">{</a><a id="11658" href="Data.List.Base.html#11658" class="Bound">P</a> <a id="11660" class="Symbol">:</a> <a id="11662" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="11667" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="11669" href="Data.List.Base.html#1301" class="Generalizable">p</a><a id="11670" class="Symbol">}</a> <a id="11672" class="Symbol">→</a> <a id="11674" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="11684" href="Data.List.Base.html#11658" class="Bound">P</a> <a id="11686" class="Symbol">→</a> <a id="11688" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="11693" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="11695" class="Symbol">→</a> <a id="11697" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="11702" class="Symbol">(</a><a id="11703" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="11708" href="Data.List.Base.html#1317" class="Generalizable">A</a><a id="11709" class="Symbol">)</a>
<a id="11711" href="Data.List.Base.html#11645" class="Function">linesBy</a> <a id="11719" class="Symbol">{</a><a id="11720" class="Argument">A</a> <a id="11722" class="Symbol">=</a> <a id="11724" href="Data.List.Base.html#11724" class="Bound">A</a><a id="11725" class="Symbol">}</a> <a id="11727" href="Data.List.Base.html#11727" class="Bound">P?</a> <a id="11730" class="Symbol">=</a> <a id="11732" href="Data.List.Base.html#11752" class="Function">go</a> <a id="11735" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a> <a id="11743" class="Keyword">where</a>

  <a id="11752" href="Data.List.Base.html#11752" class="Function">go</a> <a id="11755" class="Symbol">:</a> <a id="11757" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="11763" class="Symbol">(</a><a id="11764" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="11769" href="Data.List.Base.html#11724" class="Bound">A</a><a id="11770" class="Symbol">)</a> <a id="11772" class="Symbol">→</a> <a id="11774" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="11779" href="Data.List.Base.html#11724" class="Bound">A</a> <a id="11781" class="Symbol">→</a> <a id="11783" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="11788" class="Symbol">(</a><a id="11789" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="11794" href="Data.List.Base.html#11724" class="Bound">A</a><a id="11795" class="Symbol">)</a>
  <a id="11799" href="Data.List.Base.html#11752" class="Function">go</a> <a id="11802" href="Data.List.Base.html#11802" class="Bound">acc</a> <a id="11806" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="11815" class="Symbol">=</a> <a id="11817" href="Data.Maybe.Base.html#1468" class="Function">maybe′</a> <a id="11824" class="Symbol">(</a><a id="11825" href="Data.List.Base.html#4907" class="Function Operator">[_]</a> <a id="11829" href="Function.Base.html#3754" class="Function Operator">∘′</a> <a id="11832" href="Data.List.Base.html#6927" class="Function">reverse</a><a id="11839" class="Symbol">)</a> <a id="11841" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="11844" href="Data.List.Base.html#11802" class="Bound">acc</a>
  <a id="11850" href="Data.List.Base.html#11752" class="Function">go</a> <a id="11853" href="Data.List.Base.html#11853" class="Bound">acc</a> <a id="11857" class="Symbol">(</a><a id="11858" href="Data.List.Base.html#11858" class="Bound">c</a> <a id="11860" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="11862" href="Data.List.Base.html#11862" class="Bound">cs</a><a id="11864" class="Symbol">)</a> <a id="11866" class="Symbol">=</a> <a id="11868" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="11871" href="Relation.Nullary.Decidable.Core.html#2038" class="Field">does</a> <a id="11876" class="Symbol">(</a><a id="11877" href="Data.List.Base.html#11727" class="Bound">P?</a> <a id="11880" href="Data.List.Base.html#11858" class="Bound">c</a><a id="11881" class="Symbol">)</a>
    <a id="11887" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="11892" href="Data.List.Base.html#6927" class="Function">reverse</a> <a id="11900" href="Data.List.Base.html#11964" class="Function">acc′</a> <a id="11905" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="11907" href="Data.List.Base.html#11752" class="Function">go</a> <a id="11910" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a> <a id="11918" href="Data.List.Base.html#11862" class="Bound">cs</a>
    <a id="11925" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="11930" href="Data.List.Base.html#11752" class="Function">go</a> <a id="11933" class="Symbol">(</a><a id="11934" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="11939" class="Symbol">(</a><a id="11940" href="Data.List.Base.html#11858" class="Bound">c</a> <a id="11942" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="11944" href="Data.List.Base.html#11964" class="Function">acc′</a><a id="11948" class="Symbol">))</a> <a id="11951" href="Data.List.Base.html#11862" class="Bound">cs</a>
    <a id="11958" class="Keyword">where</a> <a id="11964" href="Data.List.Base.html#11964" class="Function">acc′</a> <a id="11969" class="Symbol">=</a> <a id="11971" href="Data.Maybe.Base.html#1546" class="Function">Maybe.fromMaybe</a> <a id="11987" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="11990" href="Data.List.Base.html#11853" class="Bound">acc</a>

<a id="linesByᵇ"></a><a id="11995" href="Data.List.Base.html#11995" class="Function">linesByᵇ</a> <a id="12004" class="Symbol">:</a> <a id="12006" class="Symbol">(</a><a id="12007" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="12009" class="Symbol">→</a> <a id="12011" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="12015" class="Symbol">)</a> <a id="12017" class="Symbol">→</a> <a id="12019" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="12024" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="12026" class="Symbol">→</a> <a id="12028" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="12033" class="Symbol">(</a><a id="12034" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="12039" href="Data.List.Base.html#1317" class="Generalizable">A</a><a id="12040" class="Symbol">)</a>
<a id="12042" href="Data.List.Base.html#11995" class="Function">linesByᵇ</a> <a id="12051" href="Data.List.Base.html#12051" class="Bound">p</a> <a id="12053" class="Symbol">=</a> <a id="12055" href="Data.List.Base.html#11645" class="Function">linesBy</a> <a id="12063" class="Symbol">(</a><a id="12064" href="Relation.Nullary.Decidable.Core.html#3222" class="Function">T?</a> <a id="12067" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="12069" href="Data.List.Base.html#12051" class="Bound">p</a><a id="12070" class="Symbol">)</a>

<a id="12073" class="Comment">-- The predicate `P` represents the notion of space character for the</a>
<a id="12143" class="Comment">-- type `A`. It is used to split the input list into a list of words.</a>
<a id="12213" class="Comment">-- All the words are non empty and the output does not contain any space</a>
<a id="12286" class="Comment">-- characters.</a>
<a id="wordsBy"></a><a id="12301" href="Data.List.Base.html#12301" class="Function">wordsBy</a> <a id="12309" class="Symbol">:</a> <a id="12311" class="Symbol">∀</a> <a id="12313" class="Symbol">{</a><a id="12314" href="Data.List.Base.html#12314" class="Bound">P</a> <a id="12316" class="Symbol">:</a> <a id="12318" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="12323" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="12325" href="Data.List.Base.html#1301" class="Generalizable">p</a><a id="12326" class="Symbol">}</a> <a id="12328" class="Symbol">→</a> <a id="12330" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="12340" href="Data.List.Base.html#12314" class="Bound">P</a> <a id="12342" class="Symbol">→</a> <a id="12344" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="12349" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="12351" class="Symbol">→</a> <a id="12353" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="12358" class="Symbol">(</a><a id="12359" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="12364" href="Data.List.Base.html#1317" class="Generalizable">A</a><a id="12365" class="Symbol">)</a>
<a id="12367" href="Data.List.Base.html#12301" class="Function">wordsBy</a> <a id="12375" class="Symbol">{</a><a id="12376" class="Argument">A</a> <a id="12378" class="Symbol">=</a> <a id="12380" href="Data.List.Base.html#12380" class="Bound">A</a><a id="12381" class="Symbol">}</a> <a id="12383" href="Data.List.Base.html#12383" class="Bound">P?</a> <a id="12386" class="Symbol">=</a> <a id="12388" href="Data.List.Base.html#12505" class="Function">go</a> <a id="12391" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="12394" class="Keyword">where</a>

  <a id="12403" href="Data.List.Base.html#12403" class="Function">cons</a> <a id="12408" class="Symbol">:</a> <a id="12410" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="12415" href="Data.List.Base.html#12380" class="Bound">A</a> <a id="12417" class="Symbol">→</a> <a id="12419" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="12424" class="Symbol">(</a><a id="12425" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="12430" href="Data.List.Base.html#12380" class="Bound">A</a><a id="12431" class="Symbol">)</a> <a id="12433" class="Symbol">→</a> <a id="12435" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="12440" class="Symbol">(</a><a id="12441" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="12446" href="Data.List.Base.html#12380" class="Bound">A</a><a id="12447" class="Symbol">)</a>
  <a id="12451" href="Data.List.Base.html#12403" class="Function">cons</a> <a id="12456" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="12459" href="Data.List.Base.html#12459" class="Bound">ass</a> <a id="12463" class="Symbol">=</a> <a id="12465" href="Data.List.Base.html#12459" class="Bound">ass</a>
  <a id="12471" href="Data.List.Base.html#12403" class="CatchallClause Function">cons</a><a id="12475" class="CatchallClause"> </a><a id="12476" href="Data.List.Base.html#12476" class="CatchallClause Bound">as</a><a id="12478" class="CatchallClause"> </a><a id="12479" href="Data.List.Base.html#12479" class="CatchallClause Bound">ass</a> <a id="12483" class="Symbol">=</a> <a id="12485" href="Data.List.Base.html#6927" class="Function">reverse</a> <a id="12493" href="Data.List.Base.html#12476" class="Bound">as</a> <a id="12496" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="12498" href="Data.List.Base.html#12479" class="Bound">ass</a>

  <a id="12505" href="Data.List.Base.html#12505" class="Function">go</a> <a id="12508" class="Symbol">:</a> <a id="12510" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="12515" href="Data.List.Base.html#12380" class="Bound">A</a> <a id="12517" class="Symbol">→</a> <a id="12519" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="12524" href="Data.List.Base.html#12380" class="Bound">A</a> <a id="12526" class="Symbol">→</a> <a id="12528" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="12533" class="Symbol">(</a><a id="12534" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="12539" href="Data.List.Base.html#12380" class="Bound">A</a><a id="12540" class="Symbol">)</a>
  <a id="12544" href="Data.List.Base.html#12505" class="Function">go</a> <a id="12547" href="Data.List.Base.html#12547" class="Bound">acc</a> <a id="12551" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="12560" class="Symbol">=</a> <a id="12562" href="Data.List.Base.html#12403" class="Function">cons</a> <a id="12567" href="Data.List.Base.html#12547" class="Bound">acc</a> <a id="12571" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
  <a id="12576" href="Data.List.Base.html#12505" class="Function">go</a> <a id="12579" href="Data.List.Base.html#12579" class="Bound">acc</a> <a id="12583" class="Symbol">(</a><a id="12584" href="Data.List.Base.html#12584" class="Bound">c</a> <a id="12586" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="12588" href="Data.List.Base.html#12588" class="Bound">cs</a><a id="12590" class="Symbol">)</a> <a id="12592" class="Symbol">=</a> <a id="12594" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="12597" href="Relation.Nullary.Decidable.Core.html#2038" class="Field">does</a> <a id="12602" class="Symbol">(</a><a id="12603" href="Data.List.Base.html#12383" class="Bound">P?</a> <a id="12606" href="Data.List.Base.html#12584" class="Bound">c</a><a id="12607" class="Symbol">)</a>
    <a id="12613" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="12618" href="Data.List.Base.html#12403" class="Function">cons</a> <a id="12623" href="Data.List.Base.html#12579" class="Bound">acc</a> <a id="12627" class="Symbol">(</a><a id="12628" href="Data.List.Base.html#12505" class="Function">go</a> <a id="12631" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="12634" href="Data.List.Base.html#12588" class="Bound">cs</a><a id="12636" class="Symbol">)</a>
    <a id="12642" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="12647" href="Data.List.Base.html#12505" class="Function">go</a> <a id="12650" class="Symbol">(</a><a id="12651" href="Data.List.Base.html#12584" class="Bound">c</a> <a id="12653" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="12655" href="Data.List.Base.html#12579" class="Bound">acc</a><a id="12658" class="Symbol">)</a> <a id="12660" href="Data.List.Base.html#12588" class="Bound">cs</a>

<a id="wordsByᵇ"></a><a id="12664" href="Data.List.Base.html#12664" class="Function">wordsByᵇ</a> <a id="12673" class="Symbol">:</a> <a id="12675" class="Symbol">(</a><a id="12676" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="12678" class="Symbol">→</a> <a id="12680" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="12684" class="Symbol">)</a> <a id="12686" class="Symbol">→</a> <a id="12688" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="12693" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="12695" class="Symbol">→</a> <a id="12697" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="12702" class="Symbol">(</a><a id="12703" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="12708" href="Data.List.Base.html#1317" class="Generalizable">A</a><a id="12709" class="Symbol">)</a>
<a id="12711" href="Data.List.Base.html#12664" class="Function">wordsByᵇ</a> <a id="12720" href="Data.List.Base.html#12720" class="Bound">p</a> <a id="12722" class="Symbol">=</a> <a id="12724" href="Data.List.Base.html#12301" class="Function">wordsBy</a> <a id="12732" class="Symbol">(</a><a id="12733" href="Relation.Nullary.Decidable.Core.html#3222" class="Function">T?</a> <a id="12736" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="12738" href="Data.List.Base.html#12720" class="Bound">p</a><a id="12739" class="Symbol">)</a>

<a id="derun"></a><a id="12742" href="Data.List.Base.html#12742" class="Function">derun</a> <a id="12748" class="Symbol">:</a> <a id="12750" class="Symbol">∀</a> <a id="12752" class="Symbol">{</a><a id="12753" href="Data.List.Base.html#12753" class="Bound">R</a> <a id="12755" class="Symbol">:</a> <a id="12757" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="12761" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="12763" href="Data.List.Base.html#1301" class="Generalizable">p</a><a id="12764" class="Symbol">}</a> <a id="12766" class="Symbol">→</a> <a id="12768" href="Relation.Binary.Definitions.html#6907" class="Function">B.Decidable</a> <a id="12780" href="Data.List.Base.html#12753" class="Bound">R</a> <a id="12782" class="Symbol">→</a> <a id="12784" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="12789" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="12791" class="Symbol">→</a> <a id="12793" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="12798" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="12800" href="Data.List.Base.html#12742" class="Function">derun</a> <a id="12806" href="Data.List.Base.html#12806" class="Bound">R?</a> <a id="12809" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="12812" class="Symbol">=</a> <a id="12814" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="12817" href="Data.List.Base.html#12742" class="Function">derun</a> <a id="12823" href="Data.List.Base.html#12823" class="Bound">R?</a> <a id="12826" class="Symbol">(</a><a id="12827" href="Data.List.Base.html#12827" class="Bound">x</a> <a id="12829" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="12831" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="12833" class="Symbol">)</a> <a id="12835" class="Symbol">=</a> <a id="12837" href="Data.List.Base.html#12827" class="Bound">x</a> <a id="12839" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="12841" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="12844" href="Data.List.Base.html#12742" class="Function">derun</a> <a id="12850" href="Data.List.Base.html#12850" class="Bound">R?</a> <a id="12853" class="Symbol">(</a><a id="12854" href="Data.List.Base.html#12854" class="Bound">x</a> <a id="12856" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="12858" href="Data.List.Base.html#12858" class="Bound">xs</a><a id="12860" class="Symbol">@(</a><a id="12862" href="Data.List.Base.html#12862" class="Bound">y</a> <a id="12864" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="12866" class="Symbol">_))</a> <a id="12870" class="Keyword">with</a> <a id="12875" href="Relation.Nullary.Decidable.Core.html#2038" class="Field">does</a> <a id="12880" class="Symbol">(</a><a id="12881" href="Data.List.Base.html#12850" class="Bound">R?</a> <a id="12884" href="Data.List.Base.html#12854" class="Bound">x</a> <a id="12886" href="Data.List.Base.html#12862" class="Bound">y</a><a id="12887" class="Symbol">)</a> <a id="12889" class="Symbol">|</a> <a id="12891" href="Data.List.Base.html#12742" class="Function">derun</a> <a id="12897" href="Data.List.Base.html#12850" class="Bound">R?</a> <a id="12900" href="Data.List.Base.html#12858" class="Bound">xs</a>
<a id="12903" class="Symbol">...</a> <a id="12907" class="Symbol">|</a> <a id="12909" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="12915" class="Symbol">|</a> <a id="12917" href="Data.List.Base.html#12917" class="Bound">ys</a> <a id="12920" class="Symbol">=</a> <a id="12922" href="Data.List.Base.html#12917" class="Bound">ys</a>
<a id="12925" class="Symbol">...</a> <a id="12929" class="Symbol">|</a> <a id="12931" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="12937" class="Symbol">|</a> <a id="12939" href="Data.List.Base.html#12939" class="Bound">ys</a> <a id="12942" class="Symbol">=</a> <a id="12944" class="Bound">x</a> <a id="12946" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="12948" href="Data.List.Base.html#12939" class="Bound">ys</a>

<a id="derunᵇ"></a><a id="12952" href="Data.List.Base.html#12952" class="Function">derunᵇ</a> <a id="12959" class="Symbol">:</a> <a id="12961" class="Symbol">(</a><a id="12962" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="12964" class="Symbol">→</a> <a id="12966" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="12968" class="Symbol">→</a> <a id="12970" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="12974" class="Symbol">)</a> <a id="12976" class="Symbol">→</a> <a id="12978" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="12983" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="12985" class="Symbol">→</a> <a id="12987" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="12992" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="12994" href="Data.List.Base.html#12952" class="Function">derunᵇ</a> <a id="13001" href="Data.List.Base.html#13001" class="Bound">r</a> <a id="13003" class="Symbol">=</a> <a id="13005" href="Data.List.Base.html#12742" class="Function">derun</a> <a id="13011" class="Symbol">(</a><a id="13012" href="Relation.Nullary.Decidable.Core.html#3222" class="Function">T?</a> <a id="13015" href="Function.Base.html#1322" class="Function Operator">∘₂</a> <a id="13018" href="Data.List.Base.html#13001" class="Bound">r</a><a id="13019" class="Symbol">)</a>

<a id="deduplicate"></a><a id="13022" href="Data.List.Base.html#13022" class="Function">deduplicate</a> <a id="13034" class="Symbol">:</a> <a id="13036" class="Symbol">∀</a> <a id="13038" class="Symbol">{</a><a id="13039" href="Data.List.Base.html#13039" class="Bound">R</a> <a id="13041" class="Symbol">:</a> <a id="13043" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="13047" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="13049" href="Data.List.Base.html#1301" class="Generalizable">p</a><a id="13050" class="Symbol">}</a> <a id="13052" class="Symbol">→</a> <a id="13054" href="Relation.Binary.Definitions.html#6907" class="Function">B.Decidable</a> <a id="13066" href="Data.List.Base.html#13039" class="Bound">R</a> <a id="13068" class="Symbol">→</a> <a id="13070" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="13075" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="13077" class="Symbol">→</a> <a id="13079" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="13084" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="13086" href="Data.List.Base.html#13022" class="Function">deduplicate</a> <a id="13098" href="Data.List.Base.html#13098" class="Bound">R?</a> <a id="13101" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="13104" class="Symbol">=</a> <a id="13106" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="13109" href="Data.List.Base.html#13022" class="Function">deduplicate</a> <a id="13121" href="Data.List.Base.html#13121" class="Bound">R?</a> <a id="13124" class="Symbol">(</a><a id="13125" href="Data.List.Base.html#13125" class="Bound">x</a> <a id="13127" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="13129" href="Data.List.Base.html#13129" class="Bound">xs</a><a id="13131" class="Symbol">)</a> <a id="13133" class="Symbol">=</a> <a id="13135" href="Data.List.Base.html#13125" class="Bound">x</a> <a id="13137" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="13139" href="Data.List.Base.html#10389" class="Function">filter</a> <a id="13146" class="Symbol">(</a><a id="13147" href="Relation.Nullary.Decidable.Core.html#3274" class="Function">¬?</a> <a id="13150" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="13152" href="Data.List.Base.html#13121" class="Bound">R?</a> <a id="13155" href="Data.List.Base.html#13125" class="Bound">x</a><a id="13156" class="Symbol">)</a> <a id="13158" class="Symbol">(</a><a id="13159" href="Data.List.Base.html#13022" class="Function">deduplicate</a> <a id="13171" href="Data.List.Base.html#13121" class="Bound">R?</a> <a id="13174" href="Data.List.Base.html#13129" class="Bound">xs</a><a id="13176" class="Symbol">)</a>

<a id="deduplicateᵇ"></a><a id="13179" href="Data.List.Base.html#13179" class="Function">deduplicateᵇ</a> <a id="13192" class="Symbol">:</a> <a id="13194" class="Symbol">(</a><a id="13195" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="13197" class="Symbol">→</a> <a id="13199" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="13201" class="Symbol">→</a> <a id="13203" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="13207" class="Symbol">)</a> <a id="13209" class="Symbol">→</a> <a id="13211" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="13216" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="13218" class="Symbol">→</a> <a id="13220" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="13225" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="13227" href="Data.List.Base.html#13179" class="Function">deduplicateᵇ</a> <a id="13240" href="Data.List.Base.html#13240" class="Bound">r</a> <a id="13242" class="Symbol">=</a> <a id="13244" href="Data.List.Base.html#13022" class="Function">deduplicate</a> <a id="13256" class="Symbol">(</a><a id="13257" href="Relation.Nullary.Decidable.Core.html#3222" class="Function">T?</a> <a id="13260" href="Function.Base.html#1322" class="Function Operator">∘₂</a> <a id="13263" href="Data.List.Base.html#13240" class="Bound">r</a><a id="13264" class="Symbol">)</a>

<a id="13267" class="Comment">-- Finds the first element satisfying the boolean predicate</a>
<a id="find"></a><a id="13327" href="Data.List.Base.html#13327" class="Function">find</a> <a id="13332" class="Symbol">:</a> <a id="13334" class="Symbol">∀</a> <a id="13336" class="Symbol">{</a><a id="13337" href="Data.List.Base.html#13337" class="Bound">P</a> <a id="13339" class="Symbol">:</a> <a id="13341" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="13346" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="13348" href="Data.List.Base.html#1301" class="Generalizable">p</a><a id="13349" class="Symbol">}</a> <a id="13351" class="Symbol">→</a> <a id="13353" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="13363" href="Data.List.Base.html#13337" class="Bound">P</a> <a id="13365" class="Symbol">→</a> <a id="13367" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="13372" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="13374" class="Symbol">→</a> <a id="13376" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="13382" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="13384" href="Data.List.Base.html#13327" class="Function">find</a> <a id="13389" href="Data.List.Base.html#13389" class="Bound">P?</a> <a id="13392" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="13401" class="Symbol">=</a> <a id="13403" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>
<a id="13411" href="Data.List.Base.html#13327" class="Function">find</a> <a id="13416" href="Data.List.Base.html#13416" class="Bound">P?</a> <a id="13419" class="Symbol">(</a><a id="13420" href="Data.List.Base.html#13420" class="Bound">x</a> <a id="13422" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="13424" href="Data.List.Base.html#13424" class="Bound">xs</a><a id="13426" class="Symbol">)</a> <a id="13428" class="Symbol">=</a> <a id="13430" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="13433" href="Relation.Nullary.Decidable.Core.html#2038" class="Field">does</a> <a id="13438" class="Symbol">(</a><a id="13439" href="Data.List.Base.html#13416" class="Bound">P?</a> <a id="13442" href="Data.List.Base.html#13420" class="Bound">x</a><a id="13443" class="Symbol">)</a> <a id="13445" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="13450" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="13455" href="Data.List.Base.html#13420" class="Bound">x</a> <a id="13457" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="13462" href="Data.List.Base.html#13327" class="Function">find</a> <a id="13467" href="Data.List.Base.html#13416" class="Bound">P?</a> <a id="13470" href="Data.List.Base.html#13424" class="Bound">xs</a>

<a id="findᵇ"></a><a id="13474" href="Data.List.Base.html#13474" class="Function">findᵇ</a> <a id="13480" class="Symbol">:</a> <a id="13482" class="Symbol">(</a><a id="13483" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="13485" class="Symbol">→</a> <a id="13487" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="13491" class="Symbol">)</a> <a id="13493" class="Symbol">→</a> <a id="13495" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="13500" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="13502" class="Symbol">→</a> <a id="13504" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="13510" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="13512" href="Data.List.Base.html#13474" class="Function">findᵇ</a> <a id="13518" href="Data.List.Base.html#13518" class="Bound">p</a> <a id="13520" class="Symbol">=</a> <a id="13522" href="Data.List.Base.html#13327" class="Function">find</a> <a id="13527" class="Symbol">(</a><a id="13528" href="Relation.Nullary.Decidable.Core.html#3222" class="Function">T?</a> <a id="13531" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="13533" href="Data.List.Base.html#13518" class="Bound">p</a><a id="13534" class="Symbol">)</a>

<a id="13537" class="Comment">-- Finds the index of the first element satisfying the boolean predicate</a>
<a id="findIndex"></a><a id="13610" href="Data.List.Base.html#13610" class="Function">findIndex</a> <a id="13620" class="Symbol">:</a> <a id="13622" class="Symbol">∀</a> <a id="13624" class="Symbol">{</a><a id="13625" href="Data.List.Base.html#13625" class="Bound">P</a> <a id="13627" class="Symbol">:</a> <a id="13629" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="13634" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="13636" href="Data.List.Base.html#1301" class="Generalizable">p</a><a id="13637" class="Symbol">}</a> <a id="13639" class="Symbol">→</a> <a id="13641" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="13651" href="Data.List.Base.html#13625" class="Bound">P</a> <a id="13653" class="Symbol">→</a> <a id="13655" class="Symbol">(</a><a id="13656" href="Data.List.Base.html#13656" class="Bound">xs</a> <a id="13659" class="Symbol">:</a> <a id="13661" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="13666" href="Data.List.Base.html#1317" class="Generalizable">A</a><a id="13667" class="Symbol">)</a> <a id="13669" class="Symbol">→</a> <a id="13671" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="13677" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="13679" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="13683" class="Symbol">(</a><a id="13684" href="Data.List.Base.html#4746" class="Function">length</a> <a id="13691" href="Data.List.Base.html#13656" class="Bound">xs</a><a id="13693" class="Symbol">)</a>
<a id="13695" href="Data.List.Base.html#13610" class="Function">findIndex</a> <a id="13705" href="Data.List.Base.html#13705" class="Bound">P?</a> <a id="13708" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="13711" class="Symbol">=</a> <a id="13713" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>
<a id="13721" href="Data.List.Base.html#13610" class="Function">findIndex</a> <a id="13731" href="Data.List.Base.html#13731" class="Bound">P?</a> <a id="13734" class="Symbol">(</a><a id="13735" href="Data.List.Base.html#13735" class="Bound">x</a> <a id="13737" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="13739" href="Data.List.Base.html#13739" class="Bound">xs</a><a id="13741" class="Symbol">)</a> <a id="13743" class="Symbol">=</a> <a id="13745" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="13748" href="Relation.Nullary.Decidable.Core.html#2038" class="Field">does</a> <a id="13753" class="Symbol">(</a><a id="13754" href="Data.List.Base.html#13731" class="Bound">P?</a> <a id="13757" href="Data.List.Base.html#13735" class="Bound">x</a><a id="13758" class="Symbol">)</a>
  <a id="13762" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="13767" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="13772" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a>
  <a id="13779" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="13784" href="Data.Maybe.Base.html#1934" class="Function">Maybe.map</a> <a id="13794" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="13798" class="Symbol">(</a><a id="13799" href="Data.List.Base.html#13610" class="Function">findIndex</a> <a id="13809" href="Data.List.Base.html#13731" class="Bound">P?</a> <a id="13812" href="Data.List.Base.html#13739" class="Bound">xs</a><a id="13814" class="Symbol">)</a>

<a id="findIndexᵇ"></a><a id="13817" href="Data.List.Base.html#13817" class="Function">findIndexᵇ</a> <a id="13828" class="Symbol">:</a> <a id="13830" class="Symbol">(</a><a id="13831" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="13833" class="Symbol">→</a> <a id="13835" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="13839" class="Symbol">)</a> <a id="13841" class="Symbol">→</a> <a id="13843" class="Symbol">(</a><a id="13844" href="Data.List.Base.html#13844" class="Bound">xs</a> <a id="13847" class="Symbol">:</a> <a id="13849" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="13854" href="Data.List.Base.html#1317" class="Generalizable">A</a><a id="13855" class="Symbol">)</a> <a id="13857" class="Symbol">→</a> <a id="13859" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="13865" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="13867" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="13871" class="Symbol">(</a><a id="13872" href="Data.List.Base.html#4746" class="Function">length</a> <a id="13879" href="Data.List.Base.html#13844" class="Bound">xs</a><a id="13881" class="Symbol">)</a>
<a id="13883" href="Data.List.Base.html#13817" class="Function">findIndexᵇ</a> <a id="13894" href="Data.List.Base.html#13894" class="Bound">p</a> <a id="13896" class="Symbol">=</a> <a id="13898" href="Data.List.Base.html#13610" class="Function">findIndex</a> <a id="13908" class="Symbol">(</a><a id="13909" href="Relation.Nullary.Decidable.Core.html#3222" class="Function">T?</a> <a id="13912" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="13914" href="Data.List.Base.html#13894" class="Bound">p</a><a id="13915" class="Symbol">)</a>

<a id="13918" class="Comment">-- Finds indices of all the elements satisfying the boolean predicate</a>
<a id="findIndices"></a><a id="13988" href="Data.List.Base.html#13988" class="Function">findIndices</a> <a id="14000" class="Symbol">:</a> <a id="14002" class="Symbol">∀</a> <a id="14004" class="Symbol">{</a><a id="14005" href="Data.List.Base.html#14005" class="Bound">P</a> <a id="14007" class="Symbol">:</a> <a id="14009" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="14014" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="14016" href="Data.List.Base.html#1301" class="Generalizable">p</a><a id="14017" class="Symbol">}</a> <a id="14019" class="Symbol">→</a> <a id="14021" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="14031" href="Data.List.Base.html#14005" class="Bound">P</a> <a id="14033" class="Symbol">→</a> <a id="14035" class="Symbol">(</a><a id="14036" href="Data.List.Base.html#14036" class="Bound">xs</a> <a id="14039" class="Symbol">:</a> <a id="14041" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="14046" href="Data.List.Base.html#1317" class="Generalizable">A</a><a id="14047" class="Symbol">)</a> <a id="14049" class="Symbol">→</a> <a id="14051" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="14056" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="14058" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="14062" class="Symbol">(</a><a id="14063" href="Data.List.Base.html#4746" class="Function">length</a> <a id="14070" href="Data.List.Base.html#14036" class="Bound">xs</a><a id="14072" class="Symbol">)</a>
<a id="14074" href="Data.List.Base.html#13988" class="Function">findIndices</a> <a id="14086" href="Data.List.Base.html#14086" class="Bound">P?</a> <a id="14089" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="14098" class="Symbol">=</a> <a id="14100" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="14103" href="Data.List.Base.html#13988" class="Function">findIndices</a> <a id="14115" href="Data.List.Base.html#14115" class="Bound">P?</a> <a id="14118" class="Symbol">(</a><a id="14119" href="Data.List.Base.html#14119" class="Bound">x</a> <a id="14121" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="14123" href="Data.List.Base.html#14123" class="Bound">xs</a><a id="14125" class="Symbol">)</a> <a id="14127" class="Symbol">=</a> <a id="14129" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="14132" href="Relation.Nullary.Decidable.Core.html#2038" class="Field">does</a> <a id="14137" class="Symbol">(</a><a id="14138" href="Data.List.Base.html#14115" class="Bound">P?</a> <a id="14141" href="Data.List.Base.html#14119" class="Bound">x</a><a id="14142" class="Symbol">)</a>
  <a id="14146" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="14151" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a> <a id="14156" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="14158" href="Data.List.Base.html#14191" class="Function">indices</a>
  <a id="14168" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="14173" href="Data.List.Base.html#14191" class="Function">indices</a>
    <a id="14185" class="Keyword">where</a> <a id="14191" href="Data.List.Base.html#14191" class="Function">indices</a> <a id="14199" class="Symbol">=</a> <a id="14201" href="Data.List.Base.html#1612" class="Function">map</a> <a id="14205" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="14209" class="Symbol">(</a><a id="14210" href="Data.List.Base.html#13988" class="Function">findIndices</a> <a id="14222" href="Data.List.Base.html#14115" class="Bound">P?</a> <a id="14225" href="Data.List.Base.html#14123" class="Bound">xs</a><a id="14227" class="Symbol">)</a>

<a id="findIndicesᵇ"></a><a id="14230" href="Data.List.Base.html#14230" class="Function">findIndicesᵇ</a> <a id="14243" class="Symbol">:</a> <a id="14245" class="Symbol">(</a><a id="14246" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="14248" class="Symbol">→</a> <a id="14250" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="14254" class="Symbol">)</a> <a id="14256" class="Symbol">→</a> <a id="14258" class="Symbol">(</a><a id="14259" href="Data.List.Base.html#14259" class="Bound">xs</a> <a id="14262" class="Symbol">:</a> <a id="14264" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="14269" href="Data.List.Base.html#1317" class="Generalizable">A</a><a id="14270" class="Symbol">)</a> <a id="14272" class="Symbol">→</a> <a id="14274" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="14279" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="14281" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="14285" class="Symbol">(</a><a id="14286" href="Data.List.Base.html#4746" class="Function">length</a> <a id="14293" href="Data.List.Base.html#14259" class="Bound">xs</a><a id="14295" class="Symbol">)</a>
<a id="14297" href="Data.List.Base.html#14230" class="Function">findIndicesᵇ</a> <a id="14310" href="Data.List.Base.html#14310" class="Bound">p</a> <a id="14312" class="Symbol">=</a> <a id="14314" href="Data.List.Base.html#13988" class="Function">findIndices</a> <a id="14326" class="Symbol">(</a><a id="14327" href="Relation.Nullary.Decidable.Core.html#3222" class="Function">T?</a> <a id="14330" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="14332" href="Data.List.Base.html#14310" class="Bound">p</a><a id="14333" class="Symbol">)</a>

<a id="14336" class="Comment">------------------------------------------------------------------------</a>
<a id="14409" class="Comment">-- Actions on single elements</a>

<a id="14440" class="Keyword">infixl</a> <a id="14447" class="Number">5</a> <a id="14449" href="Data.List.Base.html#14531" class="Function Operator">_[_]%=_</a> <a id="14457" href="Data.List.Base.html#14682" class="Function Operator">_[_]∷=_</a>

<a id="14466" class="Comment">-- xs [ i ]%= f  modifies the i-th element of xs according to f</a>

<a id="_[_]%=_"></a><a id="14531" href="Data.List.Base.html#14531" class="Function Operator">_[_]%=_</a> <a id="14539" class="Symbol">:</a> <a id="14541" class="Symbol">(</a><a id="14542" href="Data.List.Base.html#14542" class="Bound">xs</a> <a id="14545" class="Symbol">:</a> <a id="14547" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="14552" href="Data.List.Base.html#1317" class="Generalizable">A</a><a id="14553" class="Symbol">)</a> <a id="14555" class="Symbol">→</a> <a id="14557" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="14561" class="Symbol">(</a><a id="14562" href="Data.List.Base.html#4746" class="Function">length</a> <a id="14569" href="Data.List.Base.html#14542" class="Bound">xs</a><a id="14571" class="Symbol">)</a> <a id="14573" class="Symbol">→</a> <a id="14575" class="Symbol">(</a><a id="14576" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="14578" class="Symbol">→</a> <a id="14580" href="Data.List.Base.html#1317" class="Generalizable">A</a><a id="14581" class="Symbol">)</a> <a id="14583" class="Symbol">→</a> <a id="14585" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="14590" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="14592" href="Data.List.Base.html#14592" class="Bound">xs</a> <a id="14595" href="Data.List.Base.html#14531" class="Function Operator">[</a> <a id="14597" href="Data.List.Base.html#14597" class="Bound">i</a> <a id="14599" href="Data.List.Base.html#14531" class="Function Operator">]%=</a> <a id="14603" href="Data.List.Base.html#14603" class="Bound">f</a> <a id="14605" class="Symbol">=</a> <a id="14607" href="Data.List.Base.html#5743" class="Function">updateAt</a> <a id="14616" href="Data.List.Base.html#14592" class="Bound">xs</a> <a id="14619" href="Data.List.Base.html#14597" class="Bound">i</a> <a id="14621" href="Data.List.Base.html#14603" class="Bound">f</a>

<a id="14624" class="Comment">-- xs [ i ]≔ y  overwrites the i-th element of xs with y</a>

<a id="_[_]∷=_"></a><a id="14682" href="Data.List.Base.html#14682" class="Function Operator">_[_]∷=_</a> <a id="14690" class="Symbol">:</a> <a id="14692" class="Symbol">(</a><a id="14693" href="Data.List.Base.html#14693" class="Bound">xs</a> <a id="14696" class="Symbol">:</a> <a id="14698" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="14703" href="Data.List.Base.html#1317" class="Generalizable">A</a><a id="14704" class="Symbol">)</a> <a id="14706" class="Symbol">→</a> <a id="14708" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="14712" class="Symbol">(</a><a id="14713" href="Data.List.Base.html#4746" class="Function">length</a> <a id="14720" href="Data.List.Base.html#14693" class="Bound">xs</a><a id="14722" class="Symbol">)</a> <a id="14724" class="Symbol">→</a> <a id="14726" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="14728" class="Symbol">→</a> <a id="14730" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="14735" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="14737" href="Data.List.Base.html#14737" class="Bound">xs</a> <a id="14740" href="Data.List.Base.html#14682" class="Function Operator">[</a> <a id="14742" href="Data.List.Base.html#14742" class="Bound">k</a> <a id="14744" href="Data.List.Base.html#14682" class="Function Operator">]∷=</a> <a id="14748" href="Data.List.Base.html#14748" class="Bound">v</a> <a id="14750" class="Symbol">=</a> <a id="14752" href="Data.List.Base.html#14737" class="Bound">xs</a> <a id="14755" href="Data.List.Base.html#14531" class="Function Operator">[</a> <a id="14757" href="Data.List.Base.html#14742" class="Bound">k</a> <a id="14759" href="Data.List.Base.html#14531" class="Function Operator">]%=</a> <a id="14763" href="Function.Base.html#725" class="Function">const</a> <a id="14769" href="Data.List.Base.html#14748" class="Bound">v</a>

<a id="14772" class="Comment">------------------------------------------------------------------------</a>
<a id="14845" class="Comment">-- Conditional versions of cons and snoc</a>

<a id="14887" class="Keyword">infixr</a> <a id="14894" class="Number">5</a> <a id="14896" href="Data.List.Base.html#14901" class="Function Operator">_?∷_</a>
<a id="_?∷_"></a><a id="14901" href="Data.List.Base.html#14901" class="Function Operator">_?∷_</a> <a id="14906" class="Symbol">:</a> <a id="14908" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="14914" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="14916" class="Symbol">→</a> <a id="14918" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="14923" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="14925" class="Symbol">→</a> <a id="14927" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="14932" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="14934" href="Data.List.Base.html#14901" class="Function Operator">_?∷_</a> <a id="14939" class="Symbol">=</a> <a id="14941" href="Data.Maybe.Base.html#1468" class="Function">maybe′</a> <a id="14948" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a> <a id="14952" href="Function.Base.html#704" class="Function">id</a>

<a id="14956" class="Keyword">infixl</a> <a id="14963" class="Number">6</a> <a id="14965" href="Data.List.Base.html#14971" class="Function Operator">_∷ʳ?_</a>
<a id="_∷ʳ?_"></a><a id="14971" href="Data.List.Base.html#14971" class="Function Operator">_∷ʳ?_</a> <a id="14977" class="Symbol">:</a> <a id="14979" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="14984" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="14986" class="Symbol">→</a> <a id="14988" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="14994" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="14996" class="Symbol">→</a> <a id="14998" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="15003" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="15005" href="Data.List.Base.html#15005" class="Bound">xs</a> <a id="15008" href="Data.List.Base.html#14971" class="Function Operator">∷ʳ?</a> <a id="15012" href="Data.List.Base.html#15012" class="Bound">x</a> <a id="15014" class="Symbol">=</a> <a id="15016" href="Data.Maybe.Base.html#1468" class="Function">maybe′</a> <a id="15023" class="Symbol">(</a><a id="15024" href="Data.List.Base.html#15005" class="Bound">xs</a> <a id="15027" href="Data.List.Base.html#7153" class="Function Operator">∷ʳ_</a><a id="15030" class="Symbol">)</a> <a id="15032" href="Data.List.Base.html#15005" class="Bound">xs</a> <a id="15035" href="Data.List.Base.html#15012" class="Bound">x</a>

<a id="15038" class="Comment">------------------------------------------------------------------------</a>
<a id="15111" class="Comment">-- Raw algebraic bundles</a>

<a id="15137" class="Keyword">module</a> <a id="15144" href="Data.List.Base.html#15144" class="Module">_</a> <a id="15146" class="Symbol">(</a><a id="15147" href="Data.List.Base.html#15147" class="Bound">A</a> <a id="15149" class="Symbol">:</a> <a id="15151" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="15155" href="Data.List.Base.html#1295" class="Generalizable">a</a><a id="15156" class="Symbol">)</a> <a id="15158" class="Keyword">where</a>
  <a id="15166" href="Data.List.Base.html#15166" class="Function">++-rawMagma</a> <a id="15178" class="Symbol">:</a> <a id="15180" href="Algebra.Bundles.Raw.html#1205" class="Record">RawMagma</a> <a id="15189" href="Data.List.Base.html#15155" class="Bound">a</a> <a id="15191" class="Symbol">_</a>
  <a id="15195" href="Data.List.Base.html#15166" class="Function">++-rawMagma</a> <a id="15207" class="Symbol">=</a> <a id="15209" class="Keyword">record</a>
    <a id="15220" class="Symbol">{</a> <a id="15222" href="Algebra.Bundles.Raw.html#1286" class="Field">Carrier</a> <a id="15230" class="Symbol">=</a> <a id="15232" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="15237" href="Data.List.Base.html#15147" class="Bound">A</a>
    <a id="15243" class="Symbol">;</a> <a id="15245" href="Algebra.Bundles.Raw.html#1306" class="Field Operator">_≈_</a> <a id="15249" class="Symbol">=</a> <a id="15251" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
    <a id="15259" class="Symbol">;</a> <a id="15261" href="Algebra.Bundles.Raw.html#1334" class="Field Operator">_∙_</a> <a id="15265" class="Symbol">=</a> <a id="15267" href="Data.List.Base.html#1712" class="Function Operator">_++_</a>
    <a id="15276" class="Symbol">}</a>

  <a id="15281" href="Data.List.Base.html#15281" class="Function">++-[]-rawMonoid</a> <a id="15297" class="Symbol">:</a> <a id="15299" href="Algebra.Bundles.Raw.html#1721" class="Record">RawMonoid</a> <a id="15309" href="Data.List.Base.html#15155" class="Bound">a</a> <a id="15311" class="Symbol">_</a>
  <a id="15315" href="Data.List.Base.html#15281" class="Function">++-[]-rawMonoid</a> <a id="15331" class="Symbol">=</a> <a id="15333" class="Keyword">record</a>
    <a id="15344" class="Symbol">{</a> <a id="15346" href="Algebra.Bundles.Raw.html#1803" class="Field">Carrier</a> <a id="15354" class="Symbol">=</a> <a id="15356" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="15361" href="Data.List.Base.html#15147" class="Bound">A</a>
    <a id="15367" class="Symbol">;</a> <a id="15369" href="Algebra.Bundles.Raw.html#1823" class="Field Operator">_≈_</a> <a id="15373" class="Symbol">=</a> <a id="15375" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
    <a id="15383" class="Symbol">;</a> <a id="15385" href="Algebra.Bundles.Raw.html#1851" class="Field Operator">_∙_</a> <a id="15389" class="Symbol">=</a> <a id="15391" href="Data.List.Base.html#1712" class="Function Operator">_++_</a>
    <a id="15400" class="Symbol">;</a> <a id="15402" href="Algebra.Bundles.Raw.html#1877" class="Field">ε</a> <a id="15404" class="Symbol">=</a> <a id="15406" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
    <a id="15413" class="Symbol">}</a>

<a id="15416" class="Comment">------------------------------------------------------------------------</a>
<a id="15489" class="Comment">-- DEPRECATED</a>
<a id="15503" class="Comment">------------------------------------------------------------------------</a>
<a id="15576" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="15647" class="Comment">-- not guaranteed.</a>

<a id="15667" class="Comment">-- Version 1.4</a>

<a id="15683" class="Keyword">infixl</a> <a id="15690" class="Number">5</a> <a id="15692" href="Data.List.Base.html#15698" class="Function Operator">_∷ʳ&#39;_</a>
<a id="_∷ʳ&#39;_"></a><a id="15698" href="Data.List.Base.html#15698" class="Function Operator">_∷ʳ&#39;_</a> <a id="15704" class="Symbol">:</a> <a id="15706" class="Symbol">(</a><a id="15707" href="Data.List.Base.html#15707" class="Bound">xs</a> <a id="15710" class="Symbol">:</a> <a id="15712" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="15717" href="Data.List.Base.html#1317" class="Generalizable">A</a><a id="15718" class="Symbol">)</a> <a id="15720" class="Symbol">(</a><a id="15721" href="Data.List.Base.html#15721" class="Bound">x</a> <a id="15723" class="Symbol">:</a> <a id="15725" href="Data.List.Base.html#1317" class="Generalizable">A</a><a id="15726" class="Symbol">)</a> <a id="15728" class="Symbol">→</a> <a id="15730" href="Data.List.Base.html#7255" class="Datatype">InitLast</a> <a id="15739" class="Symbol">(</a><a id="15740" href="Data.List.Base.html#15707" class="Bound">xs</a> <a id="15743" href="Data.List.Base.html#7153" class="Function Operator">∷ʳ</a> <a id="15746" href="Data.List.Base.html#15721" class="Bound">x</a><a id="15747" class="Symbol">)</a>
<a id="15749" href="Data.List.Base.html#15698" class="Function Operator">_∷ʳ&#39;_</a> <a id="15755" class="Symbol">=</a> <a id="15757" href="Data.List.Base.html#7323" class="InductiveConstructor Operator">InitLast._∷ʳ′_</a>
<a id="15772" class="Symbol">{-#</a> <a id="15776" class="Keyword">WARNING_ON_USAGE</a> <a id="15793" class="Pragma">_∷ʳ&#39;_</a>
<a id="15799" class="String">&quot;Warning: _∷ʳ&#39;_ (ending in an apostrophe) was deprecated in v1.4.
Please use _∷ʳ′_ (ending in a prime) instead.&quot;</a>
<a id="15912" class="Symbol">#-}</a>

<a id="15917" class="Comment">-- Version 2.0</a>

<a id="15933" class="Keyword">infixl</a> <a id="15940" class="Number">5</a> <a id="15942" href="Data.List.Base.html#15946" class="Function Operator">_─_</a>
<a id="_─_"></a><a id="15946" href="Data.List.Base.html#15946" class="Function Operator">_─_</a> <a id="15950" class="Symbol">=</a> <a id="15952" href="Data.List.Base.html#8801" class="Function">removeAt</a>
<a id="15961" class="Symbol">{-#</a> <a id="15965" class="Keyword">WARNING_ON_USAGE</a> <a id="15982" class="Pragma">_─_</a>
<a id="15986" class="String">&quot;Warning: _─_ was deprecated in v2.0.
Please use removeAt instead.&quot;</a>
<a id="16054" class="Symbol">#-}</a>

<a id="16059" class="Comment">-- Version 2.1</a>

<a id="scanr"></a><a id="16075" href="Data.List.Base.html#16075" class="Function">scanr</a> <a id="16081" class="Symbol">:</a> <a id="16083" class="Symbol">(</a><a id="16084" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="16086" class="Symbol">→</a> <a id="16088" href="Data.List.Base.html#1331" class="Generalizable">B</a> <a id="16090" class="Symbol">→</a> <a id="16092" href="Data.List.Base.html#1331" class="Generalizable">B</a><a id="16093" class="Symbol">)</a> <a id="16095" class="Symbol">→</a> <a id="16097" href="Data.List.Base.html#1331" class="Generalizable">B</a> <a id="16099" class="Symbol">→</a> <a id="16101" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="16106" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="16108" class="Symbol">→</a> <a id="16110" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="16115" href="Data.List.Base.html#1331" class="Generalizable">B</a>
<a id="16117" href="Data.List.Base.html#16075" class="Function">scanr</a> <a id="16123" href="Data.List.Base.html#16123" class="Bound">f</a> <a id="16125" href="Data.List.Base.html#16125" class="Bound">e</a> <a id="16127" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="16136" class="Symbol">=</a> <a id="16138" href="Data.List.Base.html#16125" class="Bound">e</a> <a id="16140" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="16142" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="16145" href="Data.List.Base.html#16075" class="Function">scanr</a> <a id="16151" href="Data.List.Base.html#16151" class="Bound">f</a> <a id="16153" href="Data.List.Base.html#16153" class="Bound">e</a> <a id="16155" class="Symbol">(</a><a id="16156" href="Data.List.Base.html#16156" class="Bound">x</a> <a id="16158" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="16160" href="Data.List.Base.html#16160" class="Bound">xs</a><a id="16162" class="Symbol">)</a> <a id="16164" class="Keyword">with</a> <a id="16169" href="Data.List.Base.html#16075" class="Function">scanr</a> <a id="16175" href="Data.List.Base.html#16151" class="Bound">f</a> <a id="16177" href="Data.List.Base.html#16153" class="Bound">e</a> <a id="16179" href="Data.List.Base.html#16160" class="Bound">xs</a>
<a id="16182" class="Symbol">...</a> <a id="16186" class="Symbol">|</a> <a id="16188" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>         <a id="16199" class="Symbol">=</a> <a id="16201" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>                <a id="16219" class="Comment">-- dead branch</a>
<a id="16234" class="Symbol">...</a> <a id="16238" class="Symbol">|</a> <a id="16240" href="Data.List.Base.html#16240" class="Bound">ys</a><a id="16242" class="Symbol">@(</a><a id="16244" href="Data.List.Base.html#16244" class="Bound">y</a> <a id="16246" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="16248" class="Symbol">_)</a> <a id="16251" class="Symbol">=</a> <a id="16253" class="Bound">f</a> <a id="16255" class="Bound">x</a> <a id="16257" href="Data.List.Base.html#16244" class="Bound">y</a> <a id="16259" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="16261" href="Data.List.Base.html#16240" class="Bound">ys</a>
<a id="16264" class="Symbol">{-#</a> <a id="16268" class="Keyword">WARNING_ON_USAGE</a> <a id="16285" class="Pragma">scanr</a>
<a id="16291" class="String">&quot;Warning: scanr was deprecated in v2.1.
Please use Data.List.Scans.Base.scanr instead.&quot;</a>
<a id="16379" class="Symbol">#-}</a>

<a id="scanl"></a><a id="16384" href="Data.List.Base.html#16384" class="Function">scanl</a> <a id="16390" class="Symbol">:</a> <a id="16392" class="Symbol">(</a><a id="16393" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="16395" class="Symbol">→</a> <a id="16397" href="Data.List.Base.html#1331" class="Generalizable">B</a> <a id="16399" class="Symbol">→</a> <a id="16401" href="Data.List.Base.html#1317" class="Generalizable">A</a><a id="16402" class="Symbol">)</a> <a id="16404" class="Symbol">→</a> <a id="16406" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="16408" class="Symbol">→</a> <a id="16410" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="16415" href="Data.List.Base.html#1331" class="Generalizable">B</a> <a id="16417" class="Symbol">→</a> <a id="16419" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="16424" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="16426" href="Data.List.Base.html#16384" class="Function">scanl</a> <a id="16432" href="Data.List.Base.html#16432" class="Bound">f</a> <a id="16434" href="Data.List.Base.html#16434" class="Bound">e</a> <a id="16436" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="16445" class="Symbol">=</a> <a id="16447" href="Data.List.Base.html#16434" class="Bound">e</a> <a id="16449" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="16451" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="16454" href="Data.List.Base.html#16384" class="Function">scanl</a> <a id="16460" href="Data.List.Base.html#16460" class="Bound">f</a> <a id="16462" href="Data.List.Base.html#16462" class="Bound">e</a> <a id="16464" class="Symbol">(</a><a id="16465" href="Data.List.Base.html#16465" class="Bound">x</a> <a id="16467" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="16469" href="Data.List.Base.html#16469" class="Bound">xs</a><a id="16471" class="Symbol">)</a> <a id="16473" class="Symbol">=</a> <a id="16475" href="Data.List.Base.html#16462" class="Bound">e</a> <a id="16477" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="16479" href="Data.List.Base.html#16384" class="Function">scanl</a> <a id="16485" href="Data.List.Base.html#16460" class="Bound">f</a> <a id="16487" class="Symbol">(</a><a id="16488" href="Data.List.Base.html#16460" class="Bound">f</a> <a id="16490" href="Data.List.Base.html#16462" class="Bound">e</a> <a id="16492" href="Data.List.Base.html#16465" class="Bound">x</a><a id="16493" class="Symbol">)</a> <a id="16495" href="Data.List.Base.html#16469" class="Bound">xs</a>
<a id="16498" class="Symbol">{-#</a> <a id="16502" class="Keyword">WARNING_ON_USAGE</a> <a id="16519" class="Pragma">scanl</a>
<a id="16525" class="String">&quot;Warning: scanl was deprecated in v2.1.
Please use Data.List.Scans.Base.scanl instead.&quot;</a>
<a id="16613" class="Symbol">#-}</a>

<a id="16618" class="Comment">-- Version 2.3</a>

<a id="and"></a><a id="16634" href="Data.List.Base.html#16634" class="Function">and</a> <a id="16638" class="Symbol">:</a> <a id="16640" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="16645" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="16650" class="Symbol">→</a> <a id="16652" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="16657" href="Data.List.Base.html#16634" class="Function">and</a> <a id="16661" class="Symbol">=</a> <a id="16663" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="16669" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a> <a id="16673" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>

<a id="all"></a><a id="16679" href="Data.List.Base.html#16679" class="Function">all</a> <a id="16683" class="Symbol">:</a> <a id="16685" class="Symbol">(</a><a id="16686" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="16688" class="Symbol">→</a> <a id="16690" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="16694" class="Symbol">)</a> <a id="16696" class="Symbol">→</a> <a id="16698" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="16703" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="16705" class="Symbol">→</a> <a id="16707" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="16712" href="Data.List.Base.html#16679" class="Function">all</a> <a id="16716" href="Data.List.Base.html#16716" class="Bound">p</a> <a id="16718" class="Symbol">=</a> <a id="16720" href="Data.List.Base.html#16634" class="Function">and</a> <a id="16724" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="16726" href="Data.List.Base.html#1612" class="Function">map</a> <a id="16730" href="Data.List.Base.html#16716" class="Bound">p</a>
<a id="16732" class="Symbol">{-#</a> <a id="16736" class="Keyword">WARNING_ON_USAGE</a> <a id="16753" class="Pragma">and</a>
<a id="16757" class="String">&quot;Warning: and was deprecated in v2.3.
Please use Data.Bool.ListAction.and instead.&quot;</a>
<a id="16841" class="Symbol">#-}</a>
<a id="16845" class="Symbol">{-#</a> <a id="16849" class="Keyword">WARNING_ON_USAGE</a> <a id="16866" class="Pragma">all</a>
<a id="16870" class="String">&quot;Warning: all was deprecated in v2.3.
Please use Data.Bool.ListAction.all instead.&quot;</a>
<a id="16954" class="Symbol">#-}</a>

<a id="or"></a><a id="16959" href="Data.List.Base.html#16959" class="Function">or</a> <a id="16962" class="Symbol">:</a> <a id="16964" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="16969" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="16974" class="Symbol">→</a> <a id="16976" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="16981" href="Data.List.Base.html#16959" class="Function">or</a> <a id="16984" class="Symbol">=</a> <a id="16986" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="16992" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a> <a id="16996" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>

<a id="any"></a><a id="17003" href="Data.List.Base.html#17003" class="Function">any</a> <a id="17007" class="Symbol">:</a> <a id="17009" class="Symbol">(</a><a id="17010" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="17012" class="Symbol">→</a> <a id="17014" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="17018" class="Symbol">)</a> <a id="17020" class="Symbol">→</a> <a id="17022" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="17027" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="17029" class="Symbol">→</a> <a id="17031" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="17036" href="Data.List.Base.html#17003" class="Function">any</a> <a id="17040" href="Data.List.Base.html#17040" class="Bound">p</a> <a id="17042" class="Symbol">=</a> <a id="17044" href="Data.List.Base.html#16959" class="Function">or</a> <a id="17047" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="17049" href="Data.List.Base.html#1612" class="Function">map</a> <a id="17053" href="Data.List.Base.html#17040" class="Bound">p</a>
<a id="17055" class="Symbol">{-#</a> <a id="17059" class="Keyword">WARNING_ON_USAGE</a> <a id="17076" class="Pragma">or</a>
<a id="17079" class="String">&quot;Warning: or was deprecated in v2.3.
Please use Data.Bool.ListAction.or instead.&quot;</a>
<a id="17161" class="Symbol">#-}</a>
<a id="17165" class="Symbol">{-#</a> <a id="17169" class="Keyword">WARNING_ON_USAGE</a> <a id="17186" class="Pragma">any</a>
<a id="17190" class="String">&quot;Warning: any was deprecated in v2.3.
Please use Data.Bool.ListAction.any instead.&quot;</a>
<a id="17274" class="Symbol">#-}</a>

<a id="sum"></a><a id="17279" href="Data.List.Base.html#17279" class="Function">sum</a> <a id="17283" class="Symbol">:</a> <a id="17285" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="17290" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="17292" class="Symbol">→</a> <a id="17294" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
<a id="17296" href="Data.List.Base.html#17279" class="Function">sum</a> <a id="17300" class="Symbol">=</a> <a id="17302" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="17308" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ._+_</a> <a id="17314" class="Number">0</a>
<a id="17316" class="Symbol">{-#</a> <a id="17320" class="Keyword">WARNING_ON_USAGE</a> <a id="17337" class="Pragma">sum</a>
<a id="17341" class="String">&quot;Warning: sum was deprecated in v2.3.
Please use Data.Nat.ListAction.sum instead.&quot;</a>
<a id="17424" class="Symbol">#-}</a>

<a id="product"></a><a id="17429" href="Data.List.Base.html#17429" class="Function">product</a> <a id="17437" class="Symbol">:</a> <a id="17439" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="17444" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="17446" class="Symbol">→</a> <a id="17448" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
<a id="17450" href="Data.List.Base.html#17429" class="Function">product</a> <a id="17458" class="Symbol">=</a> <a id="17460" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="17466" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ._*_</a> <a id="17472" class="Number">1</a>
<a id="17474" class="Symbol">{-#</a> <a id="17478" class="Keyword">WARNING_ON_USAGE</a> <a id="17495" class="Pragma">product</a>
<a id="17503" class="String">&quot;Warning: product was deprecated in v2.3.
Please use Data.Nat.ListAction.product instead.&quot;</a>
<a id="17594" class="Symbol">#-}</a>
</pre></body></html>

==> anc/html/Data.Maybe.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Maybe.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- The Maybe type and some operations</a>
<a id="144" class="Comment">------------------------------------------------------------------------</a>

<a id="218" class="Comment">-- The definitions in this file are reexported by Data.Maybe.</a>

<a id="281" class="Symbol">{-#</a> <a id="285" class="Keyword">OPTIONS</a> <a id="293" class="Pragma">--cubical-compatible</a> <a id="314" class="Pragma">--safe</a> <a id="321" class="Symbol">#-}</a>

<a id="326" class="Keyword">module</a> <a id="333" href="Data.Maybe.Base.html" class="Module">Data.Maybe.Base</a> <a id="349" class="Keyword">where</a>

<a id="356" class="Keyword">open</a> <a id="361" class="Keyword">import</a> <a id="368" href="Level.html" class="Module">Level</a> <a id="374" class="Keyword">using</a> <a id="380" class="Symbol">(</a><a id="381" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="386" class="Symbol">;</a> <a id="388" href="Level.html#409" class="Record">Lift</a><a id="392" class="Symbol">)</a>
<a id="394" class="Keyword">open</a> <a id="399" class="Keyword">import</a> <a id="406" href="Data.Bool.Base.html" class="Module">Data.Bool.Base</a> <a id="421" class="Keyword">using</a> <a id="427" class="Symbol">(</a><a id="428" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="432" class="Symbol">;</a> <a id="434" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="438" class="Symbol">;</a> <a id="440" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="445" class="Symbol">;</a> <a id="447" href="Data.Bool.Base.html#951" class="Function">not</a><a id="450" class="Symbol">)</a>
<a id="452" class="Keyword">open</a> <a id="457" class="Keyword">import</a> <a id="464" href="Data.Unit.Base.html" class="Module">Data.Unit.Base</a> <a id="479" class="Keyword">using</a> <a id="485" class="Symbol">(</a><a id="486" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a><a id="487" class="Symbol">)</a>
<a id="489" class="Keyword">open</a> <a id="494" class="Keyword">import</a> <a id="501" href="Data.These.Base.html" class="Module">Data.These.Base</a> <a id="517" class="Keyword">using</a> <a id="523" class="Symbol">(</a><a id="524" href="Data.These.Base.html#573" class="Datatype">These</a><a id="529" class="Symbol">;</a> <a id="531" href="Data.These.Base.html#631" class="InductiveConstructor">this</a><a id="535" class="Symbol">;</a> <a id="537" href="Data.These.Base.html#659" class="InductiveConstructor">that</a><a id="541" class="Symbol">;</a> <a id="543" href="Data.These.Base.html#687" class="InductiveConstructor">these</a><a id="548" class="Symbol">)</a>
<a id="550" class="Keyword">open</a> <a id="555" class="Keyword">import</a> <a id="562" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="580" class="Symbol">as</a> <a id="583" class="Module">Prod</a> <a id="588" class="Keyword">using</a> <a id="594" class="Symbol">(</a><a id="595" href="Data.Product.Base.html#1752" class="Function Operator">_×_</a><a id="598" class="Symbol">;</a> <a id="600" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="603" class="Symbol">)</a>
<a id="605" class="Keyword">open</a> <a id="610" class="Keyword">import</a> <a id="617" href="Function.Base.html" class="Module">Function.Base</a> <a id="631" class="Keyword">using</a> <a id="637" class="Symbol">(</a><a id="638" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="641" class="Symbol">;</a> <a id="643" href="Function.Base.html#704" class="Function">id</a><a id="645" class="Symbol">;</a> <a id="647" href="Function.Base.html#725" class="Function">const</a><a id="652" class="Symbol">)</a>
<a id="654" class="Keyword">import</a> <a id="661" href="Relation.Nullary.Decidable.Core.html" class="Module">Relation.Nullary.Decidable.Core</a> <a id="693" class="Symbol">as</a> <a id="696" class="Module">Dec</a>

<a id="701" class="Keyword">private</a>
  <a id="711" class="Keyword">variable</a>
    <a id="724" href="Data.Maybe.Base.html#724" class="Generalizable">a</a> <a id="726" href="Data.Maybe.Base.html#726" class="Generalizable">b</a> <a id="728" href="Data.Maybe.Base.html#728" class="Generalizable">c</a> <a id="730" class="Symbol">:</a> <a id="732" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="742" href="Data.Maybe.Base.html#742" class="Generalizable">A</a> <a id="744" class="Symbol">:</a> <a id="746" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="750" href="Data.Maybe.Base.html#724" class="Generalizable">a</a>
    <a id="756" href="Data.Maybe.Base.html#756" class="Generalizable">B</a> <a id="758" class="Symbol">:</a> <a id="760" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="764" href="Data.Maybe.Base.html#726" class="Generalizable">b</a>
    <a id="770" href="Data.Maybe.Base.html#770" class="Generalizable">C</a> <a id="772" class="Symbol">:</a> <a id="774" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="778" href="Data.Maybe.Base.html#728" class="Generalizable">c</a>

<a id="781" class="Comment">------------------------------------------------------------------------</a>
<a id="854" class="Comment">-- Definition</a>

<a id="869" class="Keyword">open</a> <a id="874" class="Keyword">import</a> <a id="881" href="Agda.Builtin.Maybe.html" class="Module">Agda.Builtin.Maybe</a> <a id="900" class="Keyword">public</a>
  <a id="909" class="Keyword">using</a> <a id="915" class="Symbol">(</a><a id="916" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a><a id="921" class="Symbol">;</a> <a id="923" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a><a id="927" class="Symbol">;</a> <a id="929" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a><a id="936" class="Symbol">)</a>

<a id="939" class="Comment">------------------------------------------------------------------------</a>
<a id="1012" class="Comment">-- Some operations</a>

<a id="boolToMaybe"></a><a id="1032" href="Data.Maybe.Base.html#1032" class="Function">boolToMaybe</a> <a id="1044" class="Symbol">:</a> <a id="1046" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="1051" class="Symbol">→</a> <a id="1053" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="1059" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a>
<a id="1061" href="Data.Maybe.Base.html#1032" class="Function">boolToMaybe</a> <a id="1073" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="1079" class="Symbol">=</a> <a id="1081" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="1086" class="Symbol">_</a>
<a id="1088" href="Data.Maybe.Base.html#1032" class="Function">boolToMaybe</a> <a id="1100" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="1106" class="Symbol">=</a> <a id="1108" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>

<a id="is-just"></a><a id="1117" href="Data.Maybe.Base.html#1117" class="Function">is-just</a> <a id="1125" class="Symbol">:</a> <a id="1127" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="1133" href="Data.Maybe.Base.html#742" class="Generalizable">A</a> <a id="1135" class="Symbol">→</a> <a id="1137" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="1142" href="Data.Maybe.Base.html#1117" class="Function">is-just</a> <a id="1150" class="Symbol">(</a><a id="1151" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="1156" class="Symbol">_)</a> <a id="1159" class="Symbol">=</a> <a id="1161" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
<a id="1166" href="Data.Maybe.Base.html#1117" class="Function">is-just</a> <a id="1174" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>  <a id="1183" class="Symbol">=</a> <a id="1185" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>

<a id="is-nothing"></a><a id="1192" href="Data.Maybe.Base.html#1192" class="Function">is-nothing</a> <a id="1203" class="Symbol">:</a> <a id="1205" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="1211" href="Data.Maybe.Base.html#742" class="Generalizable">A</a> <a id="1213" class="Symbol">→</a> <a id="1215" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="1220" href="Data.Maybe.Base.html#1192" class="Function">is-nothing</a> <a id="1231" class="Symbol">=</a> <a id="1233" href="Data.Bool.Base.html#951" class="Function">not</a> <a id="1237" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1239" href="Data.Maybe.Base.html#1117" class="Function">is-just</a>

<a id="1248" class="Comment">-- A dependent eliminator.</a>

<a id="maybe"></a><a id="1276" href="Data.Maybe.Base.html#1276" class="Function">maybe</a> <a id="1282" class="Symbol">:</a> <a id="1284" class="Symbol">∀</a> <a id="1286" class="Symbol">{</a><a id="1287" href="Data.Maybe.Base.html#1287" class="Bound">A</a> <a id="1289" class="Symbol">:</a> <a id="1291" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1295" href="Data.Maybe.Base.html#724" class="Generalizable">a</a><a id="1296" class="Symbol">}</a> <a id="1298" class="Symbol">{</a><a id="1299" href="Data.Maybe.Base.html#1299" class="Bound">B</a> <a id="1301" class="Symbol">:</a> <a id="1303" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="1309" href="Data.Maybe.Base.html#1287" class="Bound">A</a> <a id="1311" class="Symbol">→</a> <a id="1313" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1317" href="Data.Maybe.Base.html#726" class="Generalizable">b</a><a id="1318" class="Symbol">}</a> <a id="1320" class="Symbol">→</a>
        <a id="1330" class="Symbol">((</a><a id="1332" href="Data.Maybe.Base.html#1332" class="Bound">x</a> <a id="1334" class="Symbol">:</a> <a id="1336" href="Data.Maybe.Base.html#1287" class="Bound">A</a><a id="1337" class="Symbol">)</a> <a id="1339" class="Symbol">→</a> <a id="1341" href="Data.Maybe.Base.html#1299" class="Bound">B</a> <a id="1343" class="Symbol">(</a><a id="1344" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="1349" href="Data.Maybe.Base.html#1332" class="Bound">x</a><a id="1350" class="Symbol">))</a> <a id="1353" class="Symbol">→</a> <a id="1355" href="Data.Maybe.Base.html#1299" class="Bound">B</a> <a id="1357" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a> <a id="1365" class="Symbol">→</a> <a id="1367" class="Symbol">(</a><a id="1368" href="Data.Maybe.Base.html#1368" class="Bound">x</a> <a id="1370" class="Symbol">:</a> <a id="1372" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="1378" href="Data.Maybe.Base.html#1287" class="Bound">A</a><a id="1379" class="Symbol">)</a> <a id="1381" class="Symbol">→</a> <a id="1383" href="Data.Maybe.Base.html#1299" class="Bound">B</a> <a id="1385" href="Data.Maybe.Base.html#1368" class="Bound">x</a>
<a id="1387" href="Data.Maybe.Base.html#1276" class="Function">maybe</a> <a id="1393" href="Data.Maybe.Base.html#1393" class="Bound">j</a> <a id="1395" href="Data.Maybe.Base.html#1395" class="Bound">n</a> <a id="1397" class="Symbol">(</a><a id="1398" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="1403" href="Data.Maybe.Base.html#1403" class="Bound">x</a><a id="1404" class="Symbol">)</a> <a id="1406" class="Symbol">=</a> <a id="1408" href="Data.Maybe.Base.html#1393" class="Bound">j</a> <a id="1410" href="Data.Maybe.Base.html#1403" class="Bound">x</a>
<a id="1412" href="Data.Maybe.Base.html#1276" class="Function">maybe</a> <a id="1418" href="Data.Maybe.Base.html#1418" class="Bound">j</a> <a id="1420" href="Data.Maybe.Base.html#1420" class="Bound">n</a> <a id="1422" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>  <a id="1431" class="Symbol">=</a> <a id="1433" href="Data.Maybe.Base.html#1420" class="Bound">n</a>

<a id="1436" class="Comment">-- A non-dependent eliminator.</a>

<a id="maybe′"></a><a id="1468" href="Data.Maybe.Base.html#1468" class="Function">maybe′</a> <a id="1475" class="Symbol">:</a> <a id="1477" class="Symbol">(</a><a id="1478" href="Data.Maybe.Base.html#742" class="Generalizable">A</a> <a id="1480" class="Symbol">→</a> <a id="1482" href="Data.Maybe.Base.html#756" class="Generalizable">B</a><a id="1483" class="Symbol">)</a> <a id="1485" class="Symbol">→</a> <a id="1487" href="Data.Maybe.Base.html#756" class="Generalizable">B</a> <a id="1489" class="Symbol">→</a> <a id="1491" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="1497" href="Data.Maybe.Base.html#742" class="Generalizable">A</a> <a id="1499" class="Symbol">→</a> <a id="1501" href="Data.Maybe.Base.html#756" class="Generalizable">B</a>
<a id="1503" href="Data.Maybe.Base.html#1468" class="Function">maybe′</a> <a id="1510" class="Symbol">=</a> <a id="1512" href="Data.Maybe.Base.html#1276" class="Function">maybe</a>

<a id="1519" class="Comment">-- A defaulting mechanism</a>

<a id="fromMaybe"></a><a id="1546" href="Data.Maybe.Base.html#1546" class="Function">fromMaybe</a> <a id="1556" class="Symbol">:</a> <a id="1558" href="Data.Maybe.Base.html#742" class="Generalizable">A</a> <a id="1560" class="Symbol">→</a> <a id="1562" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="1568" href="Data.Maybe.Base.html#742" class="Generalizable">A</a> <a id="1570" class="Symbol">→</a> <a id="1572" href="Data.Maybe.Base.html#742" class="Generalizable">A</a>
<a id="1574" href="Data.Maybe.Base.html#1546" class="Function">fromMaybe</a> <a id="1584" class="Symbol">=</a> <a id="1586" href="Data.Maybe.Base.html#1468" class="Function">maybe′</a> <a id="1593" href="Function.Base.html#704" class="Function">id</a>

<a id="1597" class="Comment">-- A safe variant of &quot;fromJust&quot;. If the value is nothing, then the</a>
<a id="1664" class="Comment">-- return type is the unit type.</a>

<a id="1698" class="Keyword">module</a> <a id="1705" href="Data.Maybe.Base.html#1705" class="Module">_</a> <a id="1707" class="Symbol">{</a><a id="1708" href="Data.Maybe.Base.html#1708" class="Bound">a</a><a id="1709" class="Symbol">}</a> <a id="1711" class="Symbol">{</a><a id="1712" href="Data.Maybe.Base.html#1712" class="Bound">A</a> <a id="1714" class="Symbol">:</a> <a id="1716" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1720" href="Data.Maybe.Base.html#1708" class="Bound">a</a><a id="1721" class="Symbol">}</a> <a id="1723" class="Keyword">where</a>

  <a id="1732" href="Data.Maybe.Base.html#1732" class="Function">From-just</a> <a id="1742" class="Symbol">:</a> <a id="1744" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="1750" href="Data.Maybe.Base.html#1712" class="Bound">A</a> <a id="1752" class="Symbol">→</a> <a id="1754" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1758" href="Data.Maybe.Base.html#1708" class="Bound">a</a>
  <a id="1762" href="Data.Maybe.Base.html#1732" class="Function">From-just</a> <a id="1772" class="Symbol">(</a><a id="1773" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="1778" class="Symbol">_)</a> <a id="1781" class="Symbol">=</a> <a id="1783" href="Data.Maybe.Base.html#1712" class="Bound">A</a>
  <a id="1787" href="Data.Maybe.Base.html#1732" class="Function">From-just</a> <a id="1797" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>  <a id="1806" class="Symbol">=</a> <a id="1808" href="Level.html#409" class="Record">Lift</a> <a id="1813" href="Data.Maybe.Base.html#1708" class="Bound">a</a> <a id="1815" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a>

  <a id="1820" href="Data.Maybe.Base.html#1820" class="Function">from-just</a> <a id="1830" class="Symbol">:</a> <a id="1832" class="Symbol">(</a><a id="1833" href="Data.Maybe.Base.html#1833" class="Bound">x</a> <a id="1835" class="Symbol">:</a> <a id="1837" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="1843" href="Data.Maybe.Base.html#1712" class="Bound">A</a><a id="1844" class="Symbol">)</a> <a id="1846" class="Symbol">→</a> <a id="1848" href="Data.Maybe.Base.html#1732" class="Function">From-just</a> <a id="1858" href="Data.Maybe.Base.html#1833" class="Bound">x</a>
  <a id="1862" href="Data.Maybe.Base.html#1820" class="Function">from-just</a> <a id="1872" class="Symbol">(</a><a id="1873" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="1878" href="Data.Maybe.Base.html#1878" class="Bound">x</a><a id="1879" class="Symbol">)</a> <a id="1881" class="Symbol">=</a> <a id="1883" href="Data.Maybe.Base.html#1878" class="Bound">x</a>
  <a id="1887" href="Data.Maybe.Base.html#1820" class="Function">from-just</a> <a id="1897" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>  <a id="1906" class="Symbol">=</a> <a id="1908" class="Symbol">_</a>

<a id="1911" class="Comment">-- Functoriality: map</a>

<a id="map"></a><a id="1934" href="Data.Maybe.Base.html#1934" class="Function">map</a> <a id="1938" class="Symbol">:</a> <a id="1940" class="Symbol">(</a><a id="1941" href="Data.Maybe.Base.html#742" class="Generalizable">A</a> <a id="1943" class="Symbol">→</a> <a id="1945" href="Data.Maybe.Base.html#756" class="Generalizable">B</a><a id="1946" class="Symbol">)</a> <a id="1948" class="Symbol">→</a> <a id="1950" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="1956" href="Data.Maybe.Base.html#742" class="Generalizable">A</a> <a id="1958" class="Symbol">→</a> <a id="1960" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="1966" href="Data.Maybe.Base.html#756" class="Generalizable">B</a>
<a id="1968" href="Data.Maybe.Base.html#1934" class="Function">map</a> <a id="1972" href="Data.Maybe.Base.html#1972" class="Bound">f</a> <a id="1974" class="Symbol">=</a> <a id="1976" href="Data.Maybe.Base.html#1276" class="Function">maybe</a> <a id="1982" class="Symbol">(</a><a id="1983" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="1988" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1990" href="Data.Maybe.Base.html#1972" class="Bound">f</a><a id="1991" class="Symbol">)</a> <a id="1993" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>

<a id="2002" class="Comment">-- Applicative: ap</a>

<a id="ap"></a><a id="2022" href="Data.Maybe.Base.html#2022" class="Function">ap</a> <a id="2025" class="Symbol">:</a> <a id="2027" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="2033" class="Symbol">(</a><a id="2034" href="Data.Maybe.Base.html#742" class="Generalizable">A</a> <a id="2036" class="Symbol">→</a> <a id="2038" href="Data.Maybe.Base.html#756" class="Generalizable">B</a><a id="2039" class="Symbol">)</a> <a id="2041" class="Symbol">→</a> <a id="2043" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="2049" href="Data.Maybe.Base.html#742" class="Generalizable">A</a> <a id="2051" class="Symbol">→</a> <a id="2053" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="2059" href="Data.Maybe.Base.html#756" class="Generalizable">B</a>
<a id="2061" href="Data.Maybe.Base.html#2022" class="Function">ap</a> <a id="2064" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>  <a id="2073" class="Symbol">=</a> <a id="2075" href="Function.Base.html#725" class="Function">const</a> <a id="2081" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>
<a id="2089" href="Data.Maybe.Base.html#2022" class="Function">ap</a> <a id="2092" class="Symbol">(</a><a id="2093" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="2098" href="Data.Maybe.Base.html#2098" class="Bound">f</a><a id="2099" class="Symbol">)</a> <a id="2101" class="Symbol">=</a> <a id="2103" href="Data.Maybe.Base.html#1934" class="Function">map</a> <a id="2107" href="Data.Maybe.Base.html#2098" class="Bound">f</a>

<a id="2110" class="Comment">-- Monad: bind</a>

<a id="2126" class="Keyword">infixl</a> <a id="2133" class="Number">1</a> <a id="2135" href="Data.Maybe.Base.html#2141" class="Function Operator">_&gt;&gt;=_</a>
<a id="_&gt;&gt;=_"></a><a id="2141" href="Data.Maybe.Base.html#2141" class="Function Operator">_&gt;&gt;=_</a> <a id="2147" class="Symbol">:</a> <a id="2149" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="2155" href="Data.Maybe.Base.html#742" class="Generalizable">A</a> <a id="2157" class="Symbol">→</a> <a id="2159" class="Symbol">(</a><a id="2160" href="Data.Maybe.Base.html#742" class="Generalizable">A</a> <a id="2162" class="Symbol">→</a> <a id="2164" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="2170" href="Data.Maybe.Base.html#756" class="Generalizable">B</a><a id="2171" class="Symbol">)</a> <a id="2173" class="Symbol">→</a> <a id="2175" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="2181" href="Data.Maybe.Base.html#756" class="Generalizable">B</a>
<a id="2183" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a> <a id="2191" href="Data.Maybe.Base.html#2141" class="Function Operator">&gt;&gt;=</a> <a id="2195" href="Data.Maybe.Base.html#2195" class="Bound">f</a> <a id="2197" class="Symbol">=</a> <a id="2199" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>
<a id="2207" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="2212" href="Data.Maybe.Base.html#2212" class="Bound">a</a>  <a id="2215" href="Data.Maybe.Base.html#2141" class="Function Operator">&gt;&gt;=</a> <a id="2219" href="Data.Maybe.Base.html#2219" class="Bound">f</a> <a id="2221" class="Symbol">=</a> <a id="2223" href="Data.Maybe.Base.html#2219" class="Bound">f</a> <a id="2225" href="Data.Maybe.Base.html#2212" class="Bound">a</a>

<a id="2228" class="Comment">-- Alternative: &lt;∣&gt;</a>

<a id="2249" class="Keyword">infixr</a> <a id="2256" class="Number">6</a> <a id="2258" href="Data.Maybe.Base.html#2264" class="Function Operator">_&lt;∣&gt;_</a>
<a id="_&lt;∣&gt;_"></a><a id="2264" href="Data.Maybe.Base.html#2264" class="Function Operator">_&lt;∣&gt;_</a> <a id="2270" class="Symbol">:</a> <a id="2272" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="2278" href="Data.Maybe.Base.html#742" class="Generalizable">A</a> <a id="2280" class="Symbol">→</a> <a id="2282" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="2288" href="Data.Maybe.Base.html#742" class="Generalizable">A</a> <a id="2290" class="Symbol">→</a> <a id="2292" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="2298" href="Data.Maybe.Base.html#742" class="Generalizable">A</a>
<a id="2300" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="2305" href="Data.Maybe.Base.html#2305" class="Bound">x</a>  <a id="2308" href="Data.Maybe.Base.html#2264" class="Function Operator">&lt;∣&gt;</a> <a id="2312" href="Data.Maybe.Base.html#2312" class="Bound">my</a> <a id="2315" class="Symbol">=</a> <a id="2317" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="2322" href="Data.Maybe.Base.html#2305" class="Bound">x</a>
<a id="2324" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a> <a id="2332" href="Data.Maybe.Base.html#2264" class="Function Operator">&lt;∣&gt;</a> <a id="2336" href="Data.Maybe.Base.html#2336" class="Bound">my</a> <a id="2339" class="Symbol">=</a> <a id="2341" href="Data.Maybe.Base.html#2336" class="Bound">my</a>

<a id="2345" class="Comment">-- Just when the boolean is true</a>

<a id="when"></a><a id="2379" href="Data.Maybe.Base.html#2379" class="Function">when</a> <a id="2384" class="Symbol">:</a> <a id="2386" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="2391" class="Symbol">→</a> <a id="2393" href="Data.Maybe.Base.html#742" class="Generalizable">A</a> <a id="2395" class="Symbol">→</a> <a id="2397" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="2403" href="Data.Maybe.Base.html#742" class="Generalizable">A</a>
<a id="2405" href="Data.Maybe.Base.html#2379" class="Function">when</a> <a id="2410" href="Data.Maybe.Base.html#2410" class="Bound">b</a> <a id="2412" href="Data.Maybe.Base.html#2412" class="Bound">c</a> <a id="2414" class="Symbol">=</a> <a id="2416" href="Data.Maybe.Base.html#1934" class="Function">map</a> <a id="2420" class="Symbol">(</a><a id="2421" href="Function.Base.html#725" class="Function">const</a> <a id="2427" href="Data.Maybe.Base.html#2412" class="Bound">c</a><a id="2428" class="Symbol">)</a> <a id="2430" class="Symbol">(</a><a id="2431" href="Data.Maybe.Base.html#1032" class="Function">boolToMaybe</a> <a id="2443" href="Data.Maybe.Base.html#2410" class="Bound">b</a><a id="2444" class="Symbol">)</a>

<a id="2447" class="Comment">------------------------------------------------------------------------</a>
<a id="2520" class="Comment">-- Aligning and zipping</a>

<a id="alignWith"></a><a id="2545" href="Data.Maybe.Base.html#2545" class="Function">alignWith</a> <a id="2555" class="Symbol">:</a> <a id="2557" class="Symbol">(</a><a id="2558" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="2564" href="Data.Maybe.Base.html#742" class="Generalizable">A</a> <a id="2566" href="Data.Maybe.Base.html#756" class="Generalizable">B</a> <a id="2568" class="Symbol">→</a> <a id="2570" href="Data.Maybe.Base.html#770" class="Generalizable">C</a><a id="2571" class="Symbol">)</a> <a id="2573" class="Symbol">→</a> <a id="2575" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="2581" href="Data.Maybe.Base.html#742" class="Generalizable">A</a> <a id="2583" class="Symbol">→</a> <a id="2585" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="2591" href="Data.Maybe.Base.html#756" class="Generalizable">B</a> <a id="2593" class="Symbol">→</a> <a id="2595" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="2601" href="Data.Maybe.Base.html#770" class="Generalizable">C</a>
<a id="2603" href="Data.Maybe.Base.html#2545" class="Function">alignWith</a> <a id="2613" href="Data.Maybe.Base.html#2613" class="Bound">f</a> <a id="2615" class="Symbol">(</a><a id="2616" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="2621" href="Data.Maybe.Base.html#2621" class="Bound">a</a><a id="2622" class="Symbol">)</a> <a id="2624" class="Symbol">(</a><a id="2625" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="2630" href="Data.Maybe.Base.html#2630" class="Bound">b</a><a id="2631" class="Symbol">)</a> <a id="2633" class="Symbol">=</a> <a id="2635" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="2640" class="Symbol">(</a><a id="2641" href="Data.Maybe.Base.html#2613" class="Bound">f</a> <a id="2643" class="Symbol">(</a><a id="2644" href="Data.These.Base.html#687" class="InductiveConstructor">these</a> <a id="2650" href="Data.Maybe.Base.html#2621" class="Bound">a</a> <a id="2652" href="Data.Maybe.Base.html#2630" class="Bound">b</a><a id="2653" class="Symbol">))</a>
<a id="2656" href="Data.Maybe.Base.html#2545" class="Function">alignWith</a> <a id="2666" href="Data.Maybe.Base.html#2666" class="Bound">f</a> <a id="2668" class="Symbol">(</a><a id="2669" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="2674" href="Data.Maybe.Base.html#2674" class="Bound">a</a><a id="2675" class="Symbol">)</a> <a id="2677" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>  <a id="2686" class="Symbol">=</a> <a id="2688" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="2693" class="Symbol">(</a><a id="2694" href="Data.Maybe.Base.html#2666" class="Bound">f</a> <a id="2696" class="Symbol">(</a><a id="2697" href="Data.These.Base.html#631" class="InductiveConstructor">this</a> <a id="2702" href="Data.Maybe.Base.html#2674" class="Bound">a</a><a id="2703" class="Symbol">))</a>
<a id="2706" href="Data.Maybe.Base.html#2545" class="Function">alignWith</a> <a id="2716" href="Data.Maybe.Base.html#2716" class="Bound">f</a> <a id="2718" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>  <a id="2727" class="Symbol">(</a><a id="2728" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="2733" href="Data.Maybe.Base.html#2733" class="Bound">b</a><a id="2734" class="Symbol">)</a> <a id="2736" class="Symbol">=</a> <a id="2738" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="2743" class="Symbol">(</a><a id="2744" href="Data.Maybe.Base.html#2716" class="Bound">f</a> <a id="2746" class="Symbol">(</a><a id="2747" href="Data.These.Base.html#659" class="InductiveConstructor">that</a> <a id="2752" href="Data.Maybe.Base.html#2733" class="Bound">b</a><a id="2753" class="Symbol">))</a>
<a id="2756" href="Data.Maybe.Base.html#2545" class="Function">alignWith</a> <a id="2766" href="Data.Maybe.Base.html#2766" class="Bound">f</a> <a id="2768" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>  <a id="2777" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>  <a id="2786" class="Symbol">=</a> <a id="2788" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>

<a id="zipWith"></a><a id="2797" href="Data.Maybe.Base.html#2797" class="Function">zipWith</a> <a id="2805" class="Symbol">:</a> <a id="2807" class="Symbol">(</a><a id="2808" href="Data.Maybe.Base.html#742" class="Generalizable">A</a> <a id="2810" class="Symbol">→</a> <a id="2812" href="Data.Maybe.Base.html#756" class="Generalizable">B</a> <a id="2814" class="Symbol">→</a> <a id="2816" href="Data.Maybe.Base.html#770" class="Generalizable">C</a><a id="2817" class="Symbol">)</a> <a id="2819" class="Symbol">→</a> <a id="2821" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="2827" href="Data.Maybe.Base.html#742" class="Generalizable">A</a> <a id="2829" class="Symbol">→</a> <a id="2831" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="2837" href="Data.Maybe.Base.html#756" class="Generalizable">B</a> <a id="2839" class="Symbol">→</a> <a id="2841" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="2847" href="Data.Maybe.Base.html#770" class="Generalizable">C</a>
<a id="2849" href="Data.Maybe.Base.html#2797" class="Function">zipWith</a> <a id="2857" href="Data.Maybe.Base.html#2857" class="Bound">f</a> <a id="2859" class="Symbol">(</a><a id="2860" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="2865" href="Data.Maybe.Base.html#2865" class="Bound">a</a><a id="2866" class="Symbol">)</a> <a id="2868" class="Symbol">(</a><a id="2869" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="2874" href="Data.Maybe.Base.html#2874" class="Bound">b</a><a id="2875" class="Symbol">)</a> <a id="2877" class="Symbol">=</a> <a id="2879" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="2884" class="Symbol">(</a><a id="2885" href="Data.Maybe.Base.html#2857" class="Bound">f</a> <a id="2887" href="Data.Maybe.Base.html#2865" class="Bound">a</a> <a id="2889" href="Data.Maybe.Base.html#2874" class="Bound">b</a><a id="2890" class="Symbol">)</a>
<a id="2892" href="Data.Maybe.Base.html#2797" class="CatchallClause Function">zipWith</a><a id="2899" class="CatchallClause"> </a><a id="2900" class="CatchallClause Symbol">_</a><a id="2901" class="CatchallClause"> </a><a id="2902" class="CatchallClause Symbol">_</a><a id="2903" class="CatchallClause">        </a><a id="2911" class="CatchallClause Symbol">_</a>        <a id="2920" class="Symbol">=</a> <a id="2922" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>

<a id="align"></a><a id="2931" href="Data.Maybe.Base.html#2931" class="Function">align</a> <a id="2937" class="Symbol">:</a> <a id="2939" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="2945" href="Data.Maybe.Base.html#742" class="Generalizable">A</a> <a id="2947" class="Symbol">→</a> <a id="2949" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="2955" href="Data.Maybe.Base.html#756" class="Generalizable">B</a> <a id="2957" class="Symbol">→</a> <a id="2959" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="2965" class="Symbol">(</a><a id="2966" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="2972" href="Data.Maybe.Base.html#742" class="Generalizable">A</a> <a id="2974" href="Data.Maybe.Base.html#756" class="Generalizable">B</a><a id="2975" class="Symbol">)</a>
<a id="2977" href="Data.Maybe.Base.html#2931" class="Function">align</a> <a id="2983" class="Symbol">=</a> <a id="2985" href="Data.Maybe.Base.html#2545" class="Function">alignWith</a> <a id="2995" href="Function.Base.html#704" class="Function">id</a>

<a id="zip"></a><a id="2999" href="Data.Maybe.Base.html#2999" class="Function">zip</a> <a id="3003" class="Symbol">:</a> <a id="3005" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="3011" href="Data.Maybe.Base.html#742" class="Generalizable">A</a> <a id="3013" class="Symbol">→</a> <a id="3015" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="3021" href="Data.Maybe.Base.html#756" class="Generalizable">B</a> <a id="3023" class="Symbol">→</a> <a id="3025" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="3031" class="Symbol">(</a><a id="3032" href="Data.Maybe.Base.html#742" class="Generalizable">A</a> <a id="3034" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="3036" href="Data.Maybe.Base.html#756" class="Generalizable">B</a><a id="3037" class="Symbol">)</a>
<a id="3039" href="Data.Maybe.Base.html#2999" class="Function">zip</a> <a id="3043" class="Symbol">=</a> <a id="3045" href="Data.Maybe.Base.html#2797" class="Function">zipWith</a> <a id="3053" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a>

<a id="3058" class="Comment">------------------------------------------------------------------------</a>
<a id="3131" class="Comment">-- Injections.</a>

<a id="thisM"></a><a id="3147" href="Data.Maybe.Base.html#3147" class="Function">thisM</a> <a id="3153" class="Symbol">:</a> <a id="3155" href="Data.Maybe.Base.html#742" class="Generalizable">A</a> <a id="3157" class="Symbol">→</a> <a id="3159" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="3165" href="Data.Maybe.Base.html#756" class="Generalizable">B</a> <a id="3167" class="Symbol">→</a> <a id="3169" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="3175" href="Data.Maybe.Base.html#742" class="Generalizable">A</a> <a id="3177" href="Data.Maybe.Base.html#756" class="Generalizable">B</a>
<a id="3179" href="Data.Maybe.Base.html#3147" class="Function">thisM</a> <a id="3185" href="Data.Maybe.Base.html#3185" class="Bound">a</a> <a id="3187" class="Symbol">=</a> <a id="3189" href="Data.Maybe.Base.html#1468" class="Function">maybe′</a> <a id="3196" class="Symbol">(</a><a id="3197" href="Data.These.Base.html#687" class="InductiveConstructor">these</a> <a id="3203" href="Data.Maybe.Base.html#3185" class="Bound">a</a><a id="3204" class="Symbol">)</a> <a id="3206" class="Symbol">(</a><a id="3207" href="Data.These.Base.html#631" class="InductiveConstructor">this</a> <a id="3212" href="Data.Maybe.Base.html#3185" class="Bound">a</a><a id="3213" class="Symbol">)</a>

<a id="thatM"></a><a id="3216" href="Data.Maybe.Base.html#3216" class="Function">thatM</a> <a id="3222" class="Symbol">:</a> <a id="3224" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="3230" href="Data.Maybe.Base.html#742" class="Generalizable">A</a> <a id="3232" class="Symbol">→</a> <a id="3234" href="Data.Maybe.Base.html#756" class="Generalizable">B</a> <a id="3236" class="Symbol">→</a> <a id="3238" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="3244" href="Data.Maybe.Base.html#742" class="Generalizable">A</a> <a id="3246" href="Data.Maybe.Base.html#756" class="Generalizable">B</a>
<a id="3248" href="Data.Maybe.Base.html#3216" class="Function">thatM</a> <a id="3254" class="Symbol">=</a> <a id="3256" href="Data.Maybe.Base.html#1468" class="Function">maybe′</a> <a id="3263" href="Data.These.Base.html#687" class="InductiveConstructor">these</a> <a id="3269" href="Data.These.Base.html#659" class="InductiveConstructor">that</a>

<a id="3275" class="Comment">------------------------------------------------------------------------</a>
<a id="3348" class="Comment">-- DEPRECATED NAMES</a>
<a id="3368" class="Comment">------------------------------------------------------------------------</a>
<a id="3441" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="3512" class="Comment">-- not guaranteed.</a>

<a id="3532" class="Comment">-- Version 2.1</a>
<a id="3547" class="Comment">-- decToMaybe</a>

<a id="3562" class="Keyword">open</a> <a id="3567" href="Relation.Nullary.Decidable.Core.html" class="Module">Dec</a> <a id="3571" class="Keyword">using</a> <a id="3577" class="Symbol">(</a><a id="3578" href="Relation.Nullary.Decidable.Core.html#7588" class="Function">decToMaybe</a><a id="3588" class="Symbol">)</a> <a id="3590" class="Keyword">public</a>
</pre></body></html>

==> anc/html/Data.Nat.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Nat.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Natural numbers, basic types and operations</a>
<a id="153" class="Comment">------------------------------------------------------------------------</a>

<a id="227" class="Comment">-- See README.Data.Nat for examples of how to use and reason about</a>
<a id="294" class="Comment">-- naturals.</a>

<a id="308" class="Symbol">{-#</a> <a id="312" class="Keyword">OPTIONS</a> <a id="320" class="Pragma">--cubical-compatible</a> <a id="341" class="Pragma">--safe</a> <a id="348" class="Symbol">#-}</a>

<a id="353" class="Keyword">module</a> <a id="360" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a> <a id="374" class="Keyword">where</a>

<a id="381" class="Keyword">open</a> <a id="386" class="Keyword">import</a> <a id="393" href="Algebra.Bundles.Raw.html" class="Module">Algebra.Bundles.Raw</a> <a id="413" class="Keyword">using</a> <a id="419" class="Symbol">(</a><a id="420" href="Algebra.Bundles.Raw.html#1205" class="Record">RawMagma</a><a id="428" class="Symbol">;</a> <a id="430" href="Algebra.Bundles.Raw.html#1721" class="Record">RawMonoid</a><a id="439" class="Symbol">;</a> <a id="441" href="Algebra.Bundles.Raw.html#2838" class="Record">RawNearSemiring</a><a id="456" class="Symbol">;</a> <a id="458" href="Algebra.Bundles.Raw.html#3550" class="Record">RawSemiring</a><a id="469" class="Symbol">)</a>
<a id="471" class="Keyword">open</a> <a id="476" class="Keyword">import</a> <a id="483" href="Algebra.Definitions.RawMagma.html" class="Module">Algebra.Definitions.RawMagma</a> <a id="512" class="Keyword">using</a> <a id="518" class="Symbol">(</a><a id="519" href="Algebra.Definitions.RawMagma.html#1378" class="Record Operator">_∣ˡ_</a><a id="523" class="Symbol">;</a> <a id="525" href="Algebra.Definitions.RawMagma.html#1427" class="InductiveConstructor Operator">_,_</a><a id="528" class="Symbol">)</a>
<a id="530" class="Keyword">open</a> <a id="535" class="Keyword">import</a> <a id="542" href="Data.Bool.Base.html" class="Module">Data.Bool.Base</a> <a id="557" class="Keyword">using</a> <a id="563" class="Symbol">(</a><a id="564" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="568" class="Symbol">;</a> <a id="570" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="574" class="Symbol">;</a> <a id="576" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="581" class="Symbol">;</a> <a id="583" href="Data.Bool.Base.html#1358" class="Function">T</a><a id="584" class="Symbol">;</a> <a id="586" href="Data.Bool.Base.html#951" class="Function">not</a><a id="589" class="Symbol">)</a>
<a id="591" class="Keyword">open</a> <a id="596" class="Keyword">import</a> <a id="603" href="Data.Parity.Base.html" class="Module">Data.Parity.Base</a> <a id="620" class="Keyword">using</a> <a id="626" class="Symbol">(</a><a id="627" href="Data.Parity.Base.html#604" class="Datatype">Parity</a><a id="633" class="Symbol">;</a> <a id="635" href="Data.Parity.Base.html#625" class="InductiveConstructor">0ℙ</a><a id="637" class="Symbol">;</a> <a id="639" href="Data.Parity.Base.html#639" class="InductiveConstructor">1ℙ</a><a id="641" class="Symbol">)</a>
<a id="643" class="Keyword">open</a> <a id="648" class="Keyword">import</a> <a id="655" href="Level.html" class="Module">Level</a> <a id="661" class="Keyword">using</a> <a id="667" class="Symbol">(</a><a id="668" href="Level.html#521" class="Function">0ℓ</a><a id="670" class="Symbol">)</a>
<a id="672" class="Keyword">open</a> <a id="677" class="Keyword">import</a> <a id="684" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="705" class="Keyword">using</a> <a id="711" class="Symbol">(</a><a id="712" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="715" class="Symbol">)</a>
<a id="717" class="Keyword">open</a> <a id="722" class="Keyword">import</a> <a id="729" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a>
  <a id="774" class="Keyword">using</a> <a id="780" class="Symbol">(</a><a id="781" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="784" class="Symbol">;</a> <a id="786" href="Relation.Binary.PropositionalEquality.Core.html#1064" class="Function Operator">_≢_</a><a id="789" class="Symbol">;</a> <a id="791" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="795" class="Symbol">;</a> <a id="797" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a><a id="801" class="Symbol">;</a> <a id="803" href="Relation.Binary.PropositionalEquality.Core.html#2837" class="Function">¬[x≢x]</a><a id="809" class="Symbol">)</a>
<a id="811" class="Keyword">open</a> <a id="816" class="Keyword">import</a> <a id="823" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a> <a id="854" class="Keyword">using</a> <a id="860" class="Symbol">(</a><a id="861" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬_</a><a id="863" class="Symbol">)</a>
<a id="865" class="Keyword">open</a> <a id="870" class="Keyword">import</a> <a id="877" href="Relation.Unary.html" class="Module">Relation.Unary</a> <a id="892" class="Keyword">using</a> <a id="898" class="Symbol">(</a><a id="899" href="Relation.Unary.html#1178" class="Function">Pred</a><a id="903" class="Symbol">)</a>

<a id="906" class="Comment">------------------------------------------------------------------------</a>
<a id="979" class="Comment">-- Types</a>

<a id="989" class="Keyword">open</a> <a id="994" class="Keyword">import</a> <a id="1001" href="Agda.Builtin.Nat.html" class="Module">Agda.Builtin.Nat</a> <a id="1018" class="Keyword">public</a>
  <a id="1027" class="Keyword">using</a> <a id="1033" class="Symbol">(</a><a id="1034" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="1038" class="Symbol">;</a> <a id="1040" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="1043" class="Symbol">)</a> <a id="1045" class="Keyword">renaming</a> <a id="1054" class="Symbol">(</a><a id="1055" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a> <a id="1059" class="Symbol">to</a> <a id="1062" class="Datatype">ℕ</a><a id="1063" class="Symbol">)</a>

<a id="1066" class="Comment">--smart constructor</a>
<a id="1086" class="Keyword">pattern</a> <a id="2+"></a><a id="1094" href="Data.Nat.Base.html#1094" class="InductiveConstructor">2+</a> <a id="1097" href="Data.Nat.Base.html#1110" class="Bound">n</a> <a id="1099" class="Symbol">=</a> <a id="1101" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1105" class="Symbol">(</a><a id="1106" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1110" href="Data.Nat.Base.html#1110" class="Bound">n</a><a id="1111" class="Symbol">)</a>

<a id="1114" class="Comment">------------------------------------------------------------------------</a>
<a id="1187" class="Comment">-- Boolean equality relation</a>

<a id="1217" class="Keyword">open</a> <a id="1222" class="Keyword">import</a> <a id="1229" href="Agda.Builtin.Nat.html" class="Module">Agda.Builtin.Nat</a> <a id="1246" class="Keyword">public</a>
  <a id="1255" class="Keyword">using</a> <a id="1261" class="Symbol">()</a> <a id="1264" class="Keyword">renaming</a> <a id="1273" class="Symbol">(</a><a id="1274" href="Agda.Builtin.Nat.html#631" class="Primitive Operator">_==_</a> <a id="1279" class="Symbol">to</a> <a id="1282" class="Primitive Operator">_≡ᵇ_</a><a id="1286" class="Symbol">)</a>

<a id="1289" class="Comment">------------------------------------------------------------------------</a>
<a id="1362" class="Comment">-- Boolean ordering relation</a>

<a id="1392" class="Keyword">open</a> <a id="1397" class="Keyword">import</a> <a id="1404" href="Agda.Builtin.Nat.html" class="Module">Agda.Builtin.Nat</a> <a id="1421" class="Keyword">public</a>
  <a id="1430" class="Keyword">using</a> <a id="1436" class="Symbol">()</a> <a id="1439" class="Keyword">renaming</a> <a id="1448" class="Symbol">(</a><a id="1449" href="Agda.Builtin.Nat.html#757" class="Primitive Operator">_&lt;_</a> <a id="1453" class="Symbol">to</a> <a id="1456" class="Primitive Operator">_&lt;ᵇ_</a><a id="1460" class="Symbol">)</a>

<a id="1463" class="Keyword">infix</a> <a id="1469" class="Number">4</a> <a id="1471" href="Data.Nat.Base.html#1476" class="Function Operator">_≤ᵇ_</a>
<a id="_≤ᵇ_"></a><a id="1476" href="Data.Nat.Base.html#1476" class="Function Operator">_≤ᵇ_</a> <a id="1481" class="Symbol">:</a> <a id="1483" class="Symbol">(</a><a id="1484" href="Data.Nat.Base.html#1484" class="Bound">m</a> <a id="1486" href="Data.Nat.Base.html#1486" class="Bound">n</a> <a id="1488" class="Symbol">:</a> <a id="1490" href="Data.Nat.Base.html#1062" class="Datatype">ℕ</a><a id="1491" class="Symbol">)</a> <a id="1493" class="Symbol">→</a> <a id="1495" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="1500" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>  <a id="1506" href="Data.Nat.Base.html#1476" class="Function Operator">≤ᵇ</a> <a id="1509" href="Data.Nat.Base.html#1509" class="Bound">n</a> <a id="1511" class="Symbol">=</a> <a id="1513" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
<a id="1518" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1522" href="Data.Nat.Base.html#1522" class="Bound">m</a> <a id="1524" href="Data.Nat.Base.html#1476" class="Function Operator">≤ᵇ</a> <a id="1527" href="Data.Nat.Base.html#1527" class="Bound">n</a> <a id="1529" class="Symbol">=</a> <a id="1531" href="Data.Nat.Base.html#1522" class="Bound">m</a> <a id="1533" href="Data.Nat.Base.html#1456" class="Primitive Operator">&lt;ᵇ</a> <a id="1536" href="Data.Nat.Base.html#1527" class="Bound">n</a>

<a id="1539" class="Comment">------------------------------------------------------------------------</a>
<a id="1612" class="Comment">-- Standard ordering relations</a>

<a id="1644" class="Keyword">infix</a> <a id="1650" class="Number">4</a> <a id="1652" href="Data.Nat.Base.html#1690" class="Datatype Operator">_≤_</a> <a id="1656" href="Data.Nat.Base.html#1800" class="Function Operator">_&lt;_</a> <a id="1660" href="Data.Nat.Base.html#2258" class="Function Operator">_≥_</a> <a id="1664" href="Data.Nat.Base.html#2288" class="Function Operator">_&gt;_</a> <a id="1668" href="Data.Nat.Base.html#2318" class="Function Operator">_≰_</a> <a id="1672" href="Data.Nat.Base.html#2350" class="Function Operator">_≮_</a> <a id="1676" href="Data.Nat.Base.html#2382" class="Function Operator">_≱_</a> <a id="1680" href="Data.Nat.Base.html#2414" class="Function Operator">_≯_</a>

<a id="1685" class="Keyword">data</a> <a id="_≤_"></a><a id="1690" href="Data.Nat.Base.html#1690" class="Datatype Operator">_≤_</a> <a id="1694" class="Symbol">:</a> <a id="1696" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1700" href="Data.Nat.Base.html#1062" class="Datatype">ℕ</a> <a id="1702" href="Level.html#521" class="Function">0ℓ</a> <a id="1705" class="Keyword">where</a>
  <a id="_≤_.z≤n"></a><a id="1713" href="Data.Nat.Base.html#1713" class="InductiveConstructor">z≤n</a> <a id="1717" class="Symbol">:</a> <a id="1719" class="Symbol">∀</a> <a id="1721" class="Symbol">{</a><a id="1722" href="Data.Nat.Base.html#1722" class="Bound">n</a><a id="1723" class="Symbol">}</a>                 <a id="1741" class="Symbol">→</a> <a id="1743" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>  <a id="1749" href="Data.Nat.Base.html#1690" class="Datatype Operator">≤</a> <a id="1751" href="Data.Nat.Base.html#1722" class="Bound">n</a>
  <a id="_≤_.s≤s"></a><a id="1755" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="1759" class="Symbol">:</a> <a id="1761" class="Symbol">∀</a> <a id="1763" class="Symbol">{</a><a id="1764" href="Data.Nat.Base.html#1764" class="Bound">m</a> <a id="1766" href="Data.Nat.Base.html#1766" class="Bound">n</a><a id="1767" class="Symbol">}</a> <a id="1769" class="Symbol">(</a><a id="1770" href="Data.Nat.Base.html#1770" class="Bound">m≤n</a> <a id="1774" class="Symbol">:</a> <a id="1776" href="Data.Nat.Base.html#1764" class="Bound">m</a> <a id="1778" href="Data.Nat.Base.html#1690" class="Datatype Operator">≤</a> <a id="1780" href="Data.Nat.Base.html#1766" class="Bound">n</a><a id="1781" class="Symbol">)</a> <a id="1783" class="Symbol">→</a> <a id="1785" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1789" href="Data.Nat.Base.html#1764" class="Bound">m</a> <a id="1791" href="Data.Nat.Base.html#1690" class="Datatype Operator">≤</a> <a id="1793" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1797" href="Data.Nat.Base.html#1766" class="Bound">n</a>

<a id="_&lt;_"></a><a id="1800" href="Data.Nat.Base.html#1800" class="Function Operator">_&lt;_</a> <a id="1804" class="Symbol">:</a> <a id="1806" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1810" href="Data.Nat.Base.html#1062" class="Datatype">ℕ</a> <a id="1812" href="Level.html#521" class="Function">0ℓ</a>
<a id="1815" href="Data.Nat.Base.html#1815" class="Bound">m</a> <a id="1817" href="Data.Nat.Base.html#1800" class="Function Operator">&lt;</a> <a id="1819" href="Data.Nat.Base.html#1819" class="Bound">n</a> <a id="1821" class="Symbol">=</a> <a id="1823" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1827" href="Data.Nat.Base.html#1815" class="Bound">m</a> <a id="1829" href="Data.Nat.Base.html#1690" class="Datatype Operator">≤</a> <a id="1831" href="Data.Nat.Base.html#1819" class="Bound">n</a>

<a id="1834" class="Comment">-- Smart constructors of _&lt;_</a>

<a id="1864" class="Keyword">pattern</a> <a id="z&lt;s"></a><a id="1872" href="Data.Nat.Base.html#1872" class="InductiveConstructor">z&lt;s</a>     <a id="1880" class="Symbol">{</a><a id="1881" href="Data.Nat.Base.html#1900" class="Bound">n</a><a id="1882" class="Symbol">}</a>     <a id="1888" class="Symbol">=</a> <a id="1890" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="1894" class="Symbol">(</a><a id="1895" href="Data.Nat.Base.html#1713" class="InductiveConstructor">z≤n</a> <a id="1899" class="Symbol">{</a><a id="1900" href="Data.Nat.Base.html#1900" class="Bound">n</a><a id="1901" class="Symbol">})</a>
<a id="1904" class="Keyword">pattern</a> <a id="s&lt;s"></a><a id="1912" href="Data.Nat.Base.html#1912" class="InductiveConstructor">s&lt;s</a> <a id="1916" class="Symbol">{</a><a id="1917" href="Data.Nat.Base.html#1935" class="Bound">m</a><a id="1918" class="Symbol">}</a> <a id="1920" class="Symbol">{</a><a id="1921" href="Data.Nat.Base.html#1939" class="Bound">n</a><a id="1922" class="Symbol">}</a> <a id="1924" href="Data.Nat.Base.html#1942" class="Bound">m&lt;n</a> <a id="1928" class="Symbol">=</a> <a id="1930" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="1934" class="Symbol">{</a><a id="1935" href="Data.Nat.Base.html#1935" class="Bound">m</a><a id="1936" class="Symbol">}</a> <a id="1938" class="Symbol">{</a><a id="1939" href="Data.Nat.Base.html#1939" class="Bound">n</a><a id="1940" class="Symbol">}</a> <a id="1942" href="Data.Nat.Base.html#1942" class="Bound">m&lt;n</a>
<a id="1946" class="Keyword">pattern</a> <a id="sz&lt;ss"></a><a id="1954" href="Data.Nat.Base.html#1954" class="InductiveConstructor">sz&lt;ss</a>   <a id="1962" class="Symbol">{</a><a id="1963" href="Data.Nat.Base.html#1982" class="Bound">n</a><a id="1964" class="Symbol">}</a>     <a id="1970" class="Symbol">=</a> <a id="1972" href="Data.Nat.Base.html#1912" class="InductiveConstructor">s&lt;s</a> <a id="1976" class="Symbol">(</a><a id="1977" href="Data.Nat.Base.html#1872" class="InductiveConstructor">z&lt;s</a> <a id="1981" class="Symbol">{</a><a id="1982" href="Data.Nat.Base.html#1982" class="Bound">n</a><a id="1983" class="Symbol">})</a>

<a id="1987" class="Comment">-- Smart destructors of _≤_, _&lt;_</a>

<a id="s≤s⁻¹"></a><a id="2021" href="Data.Nat.Base.html#2021" class="Function">s≤s⁻¹</a> <a id="2027" class="Symbol">:</a> <a id="2029" class="Symbol">∀</a> <a id="2031" class="Symbol">{</a><a id="2032" href="Data.Nat.Base.html#2032" class="Bound">m</a> <a id="2034" href="Data.Nat.Base.html#2034" class="Bound">n</a><a id="2035" class="Symbol">}</a> <a id="2037" class="Symbol">→</a> <a id="2039" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2043" href="Data.Nat.Base.html#2032" class="Bound">m</a> <a id="2045" href="Data.Nat.Base.html#1690" class="Datatype Operator">≤</a> <a id="2047" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2051" href="Data.Nat.Base.html#2034" class="Bound">n</a> <a id="2053" class="Symbol">→</a> <a id="2055" href="Data.Nat.Base.html#2032" class="Bound">m</a> <a id="2057" href="Data.Nat.Base.html#1690" class="Datatype Operator">≤</a> <a id="2059" href="Data.Nat.Base.html#2034" class="Bound">n</a>
<a id="2061" href="Data.Nat.Base.html#2021" class="Function">s≤s⁻¹</a> <a id="2067" class="Symbol">(</a><a id="2068" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="2072" href="Data.Nat.Base.html#2072" class="Bound">m≤n</a><a id="2075" class="Symbol">)</a> <a id="2077" class="Symbol">=</a> <a id="2079" href="Data.Nat.Base.html#2072" class="Bound">m≤n</a>

<a id="s&lt;s⁻¹"></a><a id="2084" href="Data.Nat.Base.html#2084" class="Function">s&lt;s⁻¹</a> <a id="2090" class="Symbol">:</a> <a id="2092" class="Symbol">∀</a> <a id="2094" class="Symbol">{</a><a id="2095" href="Data.Nat.Base.html#2095" class="Bound">m</a> <a id="2097" href="Data.Nat.Base.html#2097" class="Bound">n</a><a id="2098" class="Symbol">}</a> <a id="2100" class="Symbol">→</a> <a id="2102" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2106" href="Data.Nat.Base.html#2095" class="Bound">m</a> <a id="2108" href="Data.Nat.Base.html#1800" class="Function Operator">&lt;</a> <a id="2110" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2114" href="Data.Nat.Base.html#2097" class="Bound">n</a> <a id="2116" class="Symbol">→</a> <a id="2118" href="Data.Nat.Base.html#2095" class="Bound">m</a> <a id="2120" href="Data.Nat.Base.html#1800" class="Function Operator">&lt;</a> <a id="2122" href="Data.Nat.Base.html#2097" class="Bound">n</a>
<a id="2124" href="Data.Nat.Base.html#2084" class="Function">s&lt;s⁻¹</a> <a id="2130" class="Symbol">(</a><a id="2131" href="Data.Nat.Base.html#1912" class="InductiveConstructor">s&lt;s</a> <a id="2135" href="Data.Nat.Base.html#2135" class="Bound">m&lt;n</a><a id="2138" class="Symbol">)</a> <a id="2140" class="Symbol">=</a> <a id="2142" href="Data.Nat.Base.html#2135" class="Bound">m&lt;n</a>


<a id="2148" class="Comment">------------------------------------------------------------------------</a>
<a id="2221" class="Comment">-- Other derived ordering relations</a>

<a id="_≥_"></a><a id="2258" href="Data.Nat.Base.html#2258" class="Function Operator">_≥_</a> <a id="2262" class="Symbol">:</a> <a id="2264" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2268" href="Data.Nat.Base.html#1062" class="Datatype">ℕ</a> <a id="2270" href="Level.html#521" class="Function">0ℓ</a>
<a id="2273" href="Data.Nat.Base.html#2273" class="Bound">m</a> <a id="2275" href="Data.Nat.Base.html#2258" class="Function Operator">≥</a> <a id="2277" href="Data.Nat.Base.html#2277" class="Bound">n</a> <a id="2279" class="Symbol">=</a> <a id="2281" href="Data.Nat.Base.html#2277" class="Bound">n</a> <a id="2283" href="Data.Nat.Base.html#1690" class="Datatype Operator">≤</a> <a id="2285" href="Data.Nat.Base.html#2273" class="Bound">m</a>

<a id="_&gt;_"></a><a id="2288" href="Data.Nat.Base.html#2288" class="Function Operator">_&gt;_</a> <a id="2292" class="Symbol">:</a> <a id="2294" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2298" href="Data.Nat.Base.html#1062" class="Datatype">ℕ</a> <a id="2300" href="Level.html#521" class="Function">0ℓ</a>
<a id="2303" href="Data.Nat.Base.html#2303" class="Bound">m</a> <a id="2305" href="Data.Nat.Base.html#2288" class="Function Operator">&gt;</a> <a id="2307" href="Data.Nat.Base.html#2307" class="Bound">n</a> <a id="2309" class="Symbol">=</a> <a id="2311" href="Data.Nat.Base.html#2307" class="Bound">n</a> <a id="2313" href="Data.Nat.Base.html#1800" class="Function Operator">&lt;</a> <a id="2315" href="Data.Nat.Base.html#2303" class="Bound">m</a>

<a id="_≰_"></a><a id="2318" href="Data.Nat.Base.html#2318" class="Function Operator">_≰_</a> <a id="2322" class="Symbol">:</a> <a id="2324" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2328" href="Data.Nat.Base.html#1062" class="Datatype">ℕ</a> <a id="2330" href="Level.html#521" class="Function">0ℓ</a>
<a id="2333" href="Data.Nat.Base.html#2333" class="Bound">a</a> <a id="2335" href="Data.Nat.Base.html#2318" class="Function Operator">≰</a> <a id="2337" href="Data.Nat.Base.html#2337" class="Bound">b</a> <a id="2339" class="Symbol">=</a> <a id="2341" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬</a> <a id="2343" href="Data.Nat.Base.html#2333" class="Bound">a</a> <a id="2345" href="Data.Nat.Base.html#1690" class="Datatype Operator">≤</a> <a id="2347" href="Data.Nat.Base.html#2337" class="Bound">b</a>

<a id="_≮_"></a><a id="2350" href="Data.Nat.Base.html#2350" class="Function Operator">_≮_</a> <a id="2354" class="Symbol">:</a> <a id="2356" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2360" href="Data.Nat.Base.html#1062" class="Datatype">ℕ</a> <a id="2362" href="Level.html#521" class="Function">0ℓ</a>
<a id="2365" href="Data.Nat.Base.html#2365" class="Bound">a</a> <a id="2367" href="Data.Nat.Base.html#2350" class="Function Operator">≮</a> <a id="2369" href="Data.Nat.Base.html#2369" class="Bound">b</a> <a id="2371" class="Symbol">=</a> <a id="2373" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬</a> <a id="2375" href="Data.Nat.Base.html#2365" class="Bound">a</a> <a id="2377" href="Data.Nat.Base.html#1800" class="Function Operator">&lt;</a> <a id="2379" href="Data.Nat.Base.html#2369" class="Bound">b</a>

<a id="_≱_"></a><a id="2382" href="Data.Nat.Base.html#2382" class="Function Operator">_≱_</a> <a id="2386" class="Symbol">:</a> <a id="2388" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2392" href="Data.Nat.Base.html#1062" class="Datatype">ℕ</a> <a id="2394" href="Level.html#521" class="Function">0ℓ</a>
<a id="2397" href="Data.Nat.Base.html#2397" class="Bound">a</a> <a id="2399" href="Data.Nat.Base.html#2382" class="Function Operator">≱</a> <a id="2401" href="Data.Nat.Base.html#2401" class="Bound">b</a> <a id="2403" class="Symbol">=</a> <a id="2405" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬</a> <a id="2407" href="Data.Nat.Base.html#2397" class="Bound">a</a> <a id="2409" href="Data.Nat.Base.html#2258" class="Function Operator">≥</a> <a id="2411" href="Data.Nat.Base.html#2401" class="Bound">b</a>

<a id="_≯_"></a><a id="2414" href="Data.Nat.Base.html#2414" class="Function Operator">_≯_</a> <a id="2418" class="Symbol">:</a> <a id="2420" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2424" href="Data.Nat.Base.html#1062" class="Datatype">ℕ</a> <a id="2426" href="Level.html#521" class="Function">0ℓ</a>
<a id="2429" href="Data.Nat.Base.html#2429" class="Bound">a</a> <a id="2431" href="Data.Nat.Base.html#2414" class="Function Operator">≯</a> <a id="2433" href="Data.Nat.Base.html#2433" class="Bound">b</a> <a id="2435" class="Symbol">=</a> <a id="2437" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬</a> <a id="2439" href="Data.Nat.Base.html#2429" class="Bound">a</a> <a id="2441" href="Data.Nat.Base.html#2288" class="Function Operator">&gt;</a> <a id="2443" href="Data.Nat.Base.html#2433" class="Bound">b</a>

<a id="2446" class="Comment">------------------------------------------------------------------------</a>
<a id="2519" class="Comment">-- Simple predicates</a>

<a id="2541" class="Comment">-- Defining these predicates in terms of `T` and therefore ultimately</a>
<a id="2611" class="Comment">-- `⊤` and `⊥` allows Agda to automatically infer them for any natural</a>
<a id="2682" class="Comment">-- of the correct form. Consequently in many circumstances this</a>
<a id="2746" class="Comment">-- eliminates the need to explicitly pass a proof when the predicate</a>
<a id="2815" class="Comment">-- argument is either an implicit or an instance argument. See `_/_`</a>
<a id="2884" class="Comment">-- and `_%_` further down this file for examples.</a>
<a id="2934" class="Comment">--</a>
<a id="2937" class="Comment">-- Furthermore, defining these predicates as single-field records</a>
<a id="3003" class="Comment">-- (rather defining them directly as the type of their field) is</a>
<a id="3068" class="Comment">-- necessary as the current version of Agda is far better at</a>
<a id="3129" class="Comment">-- reconstructing meta-variable values for the record parameters.</a>

<a id="3196" class="Comment">-- A predicate saying that a number is not equal to 0.</a>

<a id="3252" class="Keyword">record</a> <a id="NonZero"></a><a id="3259" href="Data.Nat.Base.html#3259" class="Record">NonZero</a> <a id="3267" class="Symbol">(</a><a id="3268" href="Data.Nat.Base.html#3268" class="Bound">n</a> <a id="3270" class="Symbol">:</a> <a id="3272" href="Data.Nat.Base.html#1062" class="Datatype">ℕ</a><a id="3273" class="Symbol">)</a> <a id="3275" class="Symbol">:</a> <a id="3277" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3281" class="Keyword">where</a>
  <a id="3289" class="Keyword">field</a>
    <a id="NonZero.nonZero"></a><a id="3299" href="Data.Nat.Base.html#3299" class="Field">nonZero</a> <a id="3307" class="Symbol">:</a> <a id="3309" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="3311" class="Symbol">(</a><a id="3312" href="Data.Bool.Base.html#951" class="Function">not</a> <a id="3316" class="Symbol">(</a><a id="3317" href="Data.Nat.Base.html#3268" class="Bound">n</a> <a id="3319" href="Data.Nat.Base.html#1282" class="Primitive Operator">≡ᵇ</a> <a id="3322" class="Number">0</a><a id="3323" class="Symbol">))</a>

<a id="3327" class="Comment">-- Instances</a>

<a id="3341" class="Keyword">instance</a>
  <a id="nonZero"></a><a id="3352" href="Data.Nat.Base.html#3352" class="Function">nonZero</a> <a id="3360" class="Symbol">:</a> <a id="3362" class="Symbol">∀</a> <a id="3364" class="Symbol">{</a><a id="3365" href="Data.Nat.Base.html#3365" class="Bound">n</a><a id="3366" class="Symbol">}</a> <a id="3368" class="Symbol">→</a> <a id="3370" href="Data.Nat.Base.html#3259" class="Record">NonZero</a> <a id="3378" class="Symbol">(</a><a id="3379" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3383" href="Data.Nat.Base.html#3365" class="Bound">n</a><a id="3384" class="Symbol">)</a>
  <a id="3388" href="Data.Nat.Base.html#3352" class="Function">nonZero</a> <a id="3396" class="Symbol">=</a> <a id="3398" class="Symbol">_</a>

<a id="3401" class="Comment">-- Constructors</a>

<a id="≢-nonZero"></a><a id="3418" href="Data.Nat.Base.html#3418" class="Function">≢-nonZero</a> <a id="3428" class="Symbol">:</a> <a id="3430" class="Symbol">∀</a> <a id="3432" class="Symbol">{</a><a id="3433" href="Data.Nat.Base.html#3433" class="Bound">n</a><a id="3434" class="Symbol">}</a> <a id="3436" class="Symbol">→</a> <a id="3438" href="Data.Nat.Base.html#3433" class="Bound">n</a> <a id="3440" href="Relation.Binary.PropositionalEquality.Core.html#1064" class="Function Operator">≢</a> <a id="3442" class="Number">0</a> <a id="3444" class="Symbol">→</a> <a id="3446" href="Data.Nat.Base.html#3259" class="Record">NonZero</a> <a id="3454" href="Data.Nat.Base.html#3433" class="Bound">n</a>
<a id="3456" href="Data.Nat.Base.html#3418" class="Function">≢-nonZero</a> <a id="3466" class="Symbol">{</a><a id="3467" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="3471" class="Symbol">}</a>  <a id="3474" href="Data.Nat.Base.html#3474" class="Bound">0≢0</a> <a id="3478" class="Symbol">=</a> <a id="3480" href="Relation.Binary.PropositionalEquality.Core.html#2837" class="Function">¬[x≢x]</a> <a id="3487" href="Data.Nat.Base.html#3474" class="Bound">0≢0</a>
<a id="3491" href="Data.Nat.Base.html#3418" class="Function">≢-nonZero</a> <a id="3501" class="Symbol">{</a><a id="3502" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3506" href="Data.Nat.Base.html#3506" class="Bound">n</a><a id="3507" class="Symbol">}</a> <a id="3509" href="Data.Nat.Base.html#3509" class="Bound">n≢0</a> <a id="3513" class="Symbol">=</a> <a id="3515" class="Symbol">_</a>

<a id="&gt;-nonZero"></a><a id="3518" href="Data.Nat.Base.html#3518" class="Function">&gt;-nonZero</a> <a id="3528" class="Symbol">:</a> <a id="3530" class="Symbol">∀</a> <a id="3532" class="Symbol">{</a><a id="3533" href="Data.Nat.Base.html#3533" class="Bound">n</a><a id="3534" class="Symbol">}</a> <a id="3536" class="Symbol">→</a> <a id="3538" href="Data.Nat.Base.html#3533" class="Bound">n</a> <a id="3540" href="Data.Nat.Base.html#2288" class="Function Operator">&gt;</a> <a id="3542" class="Number">0</a> <a id="3544" class="Symbol">→</a> <a id="3546" href="Data.Nat.Base.html#3259" class="Record">NonZero</a> <a id="3554" href="Data.Nat.Base.html#3533" class="Bound">n</a>
<a id="3556" href="Data.Nat.Base.html#3518" class="Function">&gt;-nonZero</a> <a id="3566" href="Data.Nat.Base.html#1872" class="InductiveConstructor">z&lt;s</a> <a id="3570" class="Symbol">=</a> <a id="3572" class="Symbol">_</a>

<a id="3575" class="Comment">-- Destructors</a>

<a id="≢-nonZero⁻¹"></a><a id="3591" href="Data.Nat.Base.html#3591" class="Function">≢-nonZero⁻¹</a> <a id="3603" class="Symbol">:</a> <a id="3605" class="Symbol">∀</a> <a id="3607" href="Data.Nat.Base.html#3607" class="Bound">n</a> <a id="3609" class="Symbol">→</a> <a id="3611" class="Symbol">.{{</a><a id="3614" href="Data.Nat.Base.html#3259" class="Record">NonZero</a> <a id="3622" href="Data.Nat.Base.html#3607" class="Bound">n</a><a id="3623" class="Symbol">}}</a> <a id="3626" class="Symbol">→</a> <a id="3628" href="Data.Nat.Base.html#3607" class="Bound">n</a> <a id="3630" href="Relation.Binary.PropositionalEquality.Core.html#1064" class="Function Operator">≢</a> <a id="3632" class="Number">0</a>
<a id="3634" href="Data.Nat.Base.html#3591" class="Function">≢-nonZero⁻¹</a> <a id="3646" class="Symbol">(</a><a id="3647" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3651" href="Data.Nat.Base.html#3651" class="Bound">n</a><a id="3652" class="Symbol">)</a> <a id="3654" class="Symbol">()</a>

<a id="&gt;-nonZero⁻¹"></a><a id="3658" href="Data.Nat.Base.html#3658" class="Function">&gt;-nonZero⁻¹</a> <a id="3670" class="Symbol">:</a> <a id="3672" class="Symbol">∀</a> <a id="3674" href="Data.Nat.Base.html#3674" class="Bound">n</a> <a id="3676" class="Symbol">→</a> <a id="3678" class="Symbol">.{{</a><a id="3681" href="Data.Nat.Base.html#3259" class="Record">NonZero</a> <a id="3689" href="Data.Nat.Base.html#3674" class="Bound">n</a><a id="3690" class="Symbol">}}</a> <a id="3693" class="Symbol">→</a> <a id="3695" href="Data.Nat.Base.html#3674" class="Bound">n</a> <a id="3697" href="Data.Nat.Base.html#2288" class="Function Operator">&gt;</a> <a id="3699" class="Number">0</a>
<a id="3701" href="Data.Nat.Base.html#3658" class="Function">&gt;-nonZero⁻¹</a> <a id="3713" class="Symbol">(</a><a id="3714" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3718" href="Data.Nat.Base.html#3718" class="Bound">n</a><a id="3719" class="Symbol">)</a> <a id="3721" class="Symbol">=</a> <a id="3723" href="Data.Nat.Base.html#1872" class="InductiveConstructor">z&lt;s</a>

<a id="3728" class="Comment">-- The property of being a non-zero, non-unit</a>

<a id="3775" class="Keyword">record</a> <a id="NonTrivial"></a><a id="3782" href="Data.Nat.Base.html#3782" class="Record">NonTrivial</a> <a id="3793" class="Symbol">(</a><a id="3794" href="Data.Nat.Base.html#3794" class="Bound">n</a> <a id="3796" class="Symbol">:</a> <a id="3798" href="Data.Nat.Base.html#1062" class="Datatype">ℕ</a><a id="3799" class="Symbol">)</a> <a id="3801" class="Symbol">:</a> <a id="3803" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3807" class="Keyword">where</a>
  <a id="3815" class="Keyword">field</a>
    <a id="NonTrivial.nonTrivial"></a><a id="3825" href="Data.Nat.Base.html#3825" class="Field">nonTrivial</a> <a id="3836" class="Symbol">:</a> <a id="3838" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="3840" class="Symbol">(</a><a id="3841" class="Number">1</a> <a id="3843" href="Data.Nat.Base.html#1456" class="Primitive Operator">&lt;ᵇ</a> <a id="3846" href="Data.Nat.Base.html#3794" class="Bound">n</a><a id="3847" class="Symbol">)</a>

<a id="3850" class="Comment">-- Instances</a>

<a id="3864" class="Keyword">instance</a>
  <a id="nonTrivial"></a><a id="3875" href="Data.Nat.Base.html#3875" class="Function">nonTrivial</a> <a id="3886" class="Symbol">:</a> <a id="3888" class="Symbol">∀</a> <a id="3890" class="Symbol">{</a><a id="3891" href="Data.Nat.Base.html#3891" class="Bound">n</a><a id="3892" class="Symbol">}</a> <a id="3894" class="Symbol">→</a> <a id="3896" href="Data.Nat.Base.html#3782" class="Record">NonTrivial</a> <a id="3907" class="Symbol">(</a><a id="3908" href="Data.Nat.Base.html#1094" class="InductiveConstructor">2+</a> <a id="3911" href="Data.Nat.Base.html#3891" class="Bound">n</a><a id="3912" class="Symbol">)</a>
  <a id="3916" href="Data.Nat.Base.html#3875" class="Function">nonTrivial</a> <a id="3927" class="Symbol">=</a> <a id="3929" class="Symbol">_</a>

<a id="3932" class="Comment">-- Constructors</a>

<a id="n&gt;1⇒nonTrivial"></a><a id="3949" href="Data.Nat.Base.html#3949" class="Function">n&gt;1⇒nonTrivial</a> <a id="3964" class="Symbol">:</a> <a id="3966" class="Symbol">∀</a> <a id="3968" class="Symbol">{</a><a id="3969" href="Data.Nat.Base.html#3969" class="Bound">n</a><a id="3970" class="Symbol">}</a> <a id="3972" class="Symbol">→</a> <a id="3974" href="Data.Nat.Base.html#3969" class="Bound">n</a> <a id="3976" href="Data.Nat.Base.html#2288" class="Function Operator">&gt;</a> <a id="3978" class="Number">1</a> <a id="3980" class="Symbol">→</a> <a id="3982" href="Data.Nat.Base.html#3782" class="Record">NonTrivial</a> <a id="3993" href="Data.Nat.Base.html#3969" class="Bound">n</a>
<a id="3995" href="Data.Nat.Base.html#3949" class="Function">n&gt;1⇒nonTrivial</a> <a id="4010" href="Data.Nat.Base.html#1954" class="InductiveConstructor">sz&lt;ss</a> <a id="4016" class="Symbol">=</a> <a id="4018" class="Symbol">_</a>

<a id="4021" class="Comment">-- Destructors</a>

<a id="nonTrivial⇒nonZero"></a><a id="4037" href="Data.Nat.Base.html#4037" class="Function">nonTrivial⇒nonZero</a> <a id="4056" class="Symbol">:</a> <a id="4058" class="Symbol">∀</a> <a id="4060" href="Data.Nat.Base.html#4060" class="Bound">n</a> <a id="4062" class="Symbol">→</a> <a id="4064" class="Symbol">.{{</a><a id="4067" href="Data.Nat.Base.html#3782" class="Record">NonTrivial</a> <a id="4078" href="Data.Nat.Base.html#4060" class="Bound">n</a><a id="4079" class="Symbol">}}</a> <a id="4082" class="Symbol">→</a> <a id="4084" href="Data.Nat.Base.html#3259" class="Record">NonZero</a> <a id="4092" href="Data.Nat.Base.html#4060" class="Bound">n</a>
<a id="4094" href="Data.Nat.Base.html#4037" class="Function">nonTrivial⇒nonZero</a> <a id="4113" class="Symbol">(</a><a id="4114" href="Data.Nat.Base.html#1094" class="InductiveConstructor">2+</a> <a id="4117" class="Symbol">_)</a> <a id="4120" class="Symbol">=</a> <a id="4122" class="Symbol">_</a>

<a id="nonTrivial⇒n&gt;1"></a><a id="4125" href="Data.Nat.Base.html#4125" class="Function">nonTrivial⇒n&gt;1</a> <a id="4140" class="Symbol">:</a> <a id="4142" class="Symbol">∀</a> <a id="4144" href="Data.Nat.Base.html#4144" class="Bound">n</a> <a id="4146" class="Symbol">→</a> <a id="4148" class="Symbol">.{{</a><a id="4151" href="Data.Nat.Base.html#3782" class="Record">NonTrivial</a> <a id="4162" href="Data.Nat.Base.html#4144" class="Bound">n</a><a id="4163" class="Symbol">}}</a> <a id="4166" class="Symbol">→</a> <a id="4168" href="Data.Nat.Base.html#4144" class="Bound">n</a> <a id="4170" href="Data.Nat.Base.html#2288" class="Function Operator">&gt;</a> <a id="4172" class="Number">1</a>
<a id="4174" href="Data.Nat.Base.html#4125" class="Function">nonTrivial⇒n&gt;1</a> <a id="4189" class="Symbol">(</a><a id="4190" href="Data.Nat.Base.html#1094" class="InductiveConstructor">2+</a> <a id="4193" class="Symbol">_)</a> <a id="4196" class="Symbol">=</a> <a id="4198" href="Data.Nat.Base.html#1954" class="InductiveConstructor">sz&lt;ss</a>

<a id="nonTrivial⇒≢1"></a><a id="4205" href="Data.Nat.Base.html#4205" class="Function">nonTrivial⇒≢1</a> <a id="4219" class="Symbol">:</a> <a id="4221" class="Symbol">∀</a> <a id="4223" class="Symbol">{</a><a id="4224" href="Data.Nat.Base.html#4224" class="Bound">n</a><a id="4225" class="Symbol">}</a> <a id="4227" class="Symbol">→</a> <a id="4229" class="Symbol">.{{</a><a id="4232" href="Data.Nat.Base.html#3782" class="Record">NonTrivial</a> <a id="4243" href="Data.Nat.Base.html#4224" class="Bound">n</a><a id="4244" class="Symbol">}}</a> <a id="4247" class="Symbol">→</a> <a id="4249" href="Data.Nat.Base.html#4224" class="Bound">n</a> <a id="4251" href="Relation.Binary.PropositionalEquality.Core.html#1064" class="Function Operator">≢</a> <a id="4253" class="Number">1</a>
<a id="4255" href="Data.Nat.Base.html#4205" class="Function">nonTrivial⇒≢1</a> <a id="4269" class="Symbol">{{()}}</a> <a id="4276" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="4282" class="Comment">------------------------------------------------------------------------</a>
<a id="4355" class="Comment">-- Raw bundles</a>

<a id="4371" class="Keyword">open</a> <a id="4376" class="Keyword">import</a> <a id="4383" href="Agda.Builtin.Nat.html" class="Module">Agda.Builtin.Nat</a> <a id="4400" class="Keyword">public</a>
  <a id="4409" class="Keyword">using</a> <a id="4415" class="Symbol">(</a><a id="4416" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a><a id="4419" class="Symbol">;</a> <a id="4421" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a><a id="4424" class="Symbol">)</a> <a id="4426" class="Keyword">renaming</a> <a id="4435" class="Symbol">(</a><a id="4436" href="Agda.Builtin.Nat.html#426" class="Primitive Operator">_-_</a> <a id="4440" class="Symbol">to</a> <a id="4443" class="Primitive Operator">_∸_</a><a id="4446" class="Symbol">)</a>

<a id="+-rawMagma"></a><a id="4449" href="Data.Nat.Base.html#4449" class="Function">+-rawMagma</a> <a id="4460" class="Symbol">:</a> <a id="4462" href="Algebra.Bundles.Raw.html#1205" class="Record">RawMagma</a> <a id="4471" href="Level.html#521" class="Function">0ℓ</a> <a id="4474" href="Level.html#521" class="Function">0ℓ</a>
<a id="4477" href="Data.Nat.Base.html#4449" class="Function">+-rawMagma</a> <a id="4488" class="Symbol">=</a> <a id="4490" class="Keyword">record</a>
  <a id="4499" class="Symbol">{</a> <a id="4501" href="Algebra.Bundles.Raw.html#1306" class="Field Operator">_≈_</a> <a id="4505" class="Symbol">=</a> <a id="4507" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
  <a id="4513" class="Symbol">;</a> <a id="4515" href="Algebra.Bundles.Raw.html#1334" class="Field Operator">_∙_</a> <a id="4519" class="Symbol">=</a> <a id="4521" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>
  <a id="4527" class="Symbol">}</a>

<a id="+-0-rawMonoid"></a><a id="4530" href="Data.Nat.Base.html#4530" class="Function">+-0-rawMonoid</a> <a id="4544" class="Symbol">:</a> <a id="4546" href="Algebra.Bundles.Raw.html#1721" class="Record">RawMonoid</a> <a id="4556" href="Level.html#521" class="Function">0ℓ</a> <a id="4559" href="Level.html#521" class="Function">0ℓ</a>
<a id="4562" href="Data.Nat.Base.html#4530" class="Function">+-0-rawMonoid</a> <a id="4576" class="Symbol">=</a> <a id="4578" class="Keyword">record</a>
  <a id="4587" class="Symbol">{</a> <a id="4589" href="Algebra.Bundles.Raw.html#1823" class="Field Operator">_≈_</a> <a id="4593" class="Symbol">=</a> <a id="4595" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
  <a id="4601" class="Symbol">;</a> <a id="4603" href="Algebra.Bundles.Raw.html#1851" class="Field Operator">_∙_</a> <a id="4607" class="Symbol">=</a> <a id="4609" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>
  <a id="4615" class="Symbol">;</a> <a id="4617" href="Algebra.Bundles.Raw.html#1877" class="Field">ε</a>   <a id="4621" class="Symbol">=</a> <a id="4623" class="Number">0</a>
  <a id="4627" class="Symbol">}</a>

<a id="*-rawMagma"></a><a id="4630" href="Data.Nat.Base.html#4630" class="Function">*-rawMagma</a> <a id="4641" class="Symbol">:</a> <a id="4643" href="Algebra.Bundles.Raw.html#1205" class="Record">RawMagma</a> <a id="4652" href="Level.html#521" class="Function">0ℓ</a> <a id="4655" href="Level.html#521" class="Function">0ℓ</a>
<a id="4658" href="Data.Nat.Base.html#4630" class="Function">*-rawMagma</a> <a id="4669" class="Symbol">=</a> <a id="4671" class="Keyword">record</a>
  <a id="4680" class="Symbol">{</a> <a id="4682" href="Algebra.Bundles.Raw.html#1306" class="Field Operator">_≈_</a> <a id="4686" class="Symbol">=</a> <a id="4688" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
  <a id="4694" class="Symbol">;</a> <a id="4696" href="Algebra.Bundles.Raw.html#1334" class="Field Operator">_∙_</a> <a id="4700" class="Symbol">=</a> <a id="4702" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a>
  <a id="4708" class="Symbol">}</a>

<a id="*-1-rawMonoid"></a><a id="4711" href="Data.Nat.Base.html#4711" class="Function">*-1-rawMonoid</a> <a id="4725" class="Symbol">:</a> <a id="4727" href="Algebra.Bundles.Raw.html#1721" class="Record">RawMonoid</a> <a id="4737" href="Level.html#521" class="Function">0ℓ</a> <a id="4740" href="Level.html#521" class="Function">0ℓ</a>
<a id="4743" href="Data.Nat.Base.html#4711" class="Function">*-1-rawMonoid</a> <a id="4757" class="Symbol">=</a> <a id="4759" class="Keyword">record</a>
  <a id="4768" class="Symbol">{</a> <a id="4770" href="Algebra.Bundles.Raw.html#1823" class="Field Operator">_≈_</a> <a id="4774" class="Symbol">=</a> <a id="4776" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
  <a id="4782" class="Symbol">;</a> <a id="4784" href="Algebra.Bundles.Raw.html#1851" class="Field Operator">_∙_</a> <a id="4788" class="Symbol">=</a> <a id="4790" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a>
  <a id="4796" class="Symbol">;</a> <a id="4798" href="Algebra.Bundles.Raw.html#1877" class="Field">ε</a> <a id="4800" class="Symbol">=</a> <a id="4802" class="Number">1</a>
  <a id="4806" class="Symbol">}</a>

<a id="+-*-rawNearSemiring"></a><a id="4809" href="Data.Nat.Base.html#4809" class="Function">+-*-rawNearSemiring</a> <a id="4829" class="Symbol">:</a> <a id="4831" href="Algebra.Bundles.Raw.html#2838" class="Record">RawNearSemiring</a> <a id="4847" href="Level.html#521" class="Function">0ℓ</a> <a id="4850" href="Level.html#521" class="Function">0ℓ</a>
<a id="4853" href="Data.Nat.Base.html#4809" class="Function">+-*-rawNearSemiring</a> <a id="4873" class="Symbol">=</a> <a id="4875" class="Keyword">record</a>
  <a id="4884" class="Symbol">{</a> <a id="4886" href="Algebra.Bundles.Raw.html#2941" class="Field">Carrier</a> <a id="4894" class="Symbol">=</a> <a id="4896" class="Symbol">_</a>
  <a id="4900" class="Symbol">;</a> <a id="4902" href="Algebra.Bundles.Raw.html#2961" class="Field Operator">_≈_</a> <a id="4906" class="Symbol">=</a> <a id="4908" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
  <a id="4914" class="Symbol">;</a> <a id="4916" href="Algebra.Bundles.Raw.html#2989" class="Field Operator">_+_</a> <a id="4920" class="Symbol">=</a> <a id="4922" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>
  <a id="4928" class="Symbol">;</a> <a id="4930" href="Algebra.Bundles.Raw.html#3015" class="Field Operator">_*_</a> <a id="4934" class="Symbol">=</a> <a id="4936" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a>
  <a id="4942" class="Symbol">;</a> <a id="4944" href="Algebra.Bundles.Raw.html#3041" class="Field">0#</a> <a id="4947" class="Symbol">=</a> <a id="4949" class="Number">0</a>
  <a id="4953" class="Symbol">}</a>

<a id="+-*-rawSemiring"></a><a id="4956" href="Data.Nat.Base.html#4956" class="Function">+-*-rawSemiring</a> <a id="4972" class="Symbol">:</a> <a id="4974" href="Algebra.Bundles.Raw.html#3550" class="Record">RawSemiring</a> <a id="4986" href="Level.html#521" class="Function">0ℓ</a> <a id="4989" href="Level.html#521" class="Function">0ℓ</a>
<a id="4992" href="Data.Nat.Base.html#4956" class="Function">+-*-rawSemiring</a> <a id="5008" class="Symbol">=</a> <a id="5010" class="Keyword">record</a>
  <a id="5019" class="Symbol">{</a> <a id="5021" href="Algebra.Bundles.Raw.html#3649" class="Field">Carrier</a> <a id="5029" class="Symbol">=</a> <a id="5031" class="Symbol">_</a>
  <a id="5035" class="Symbol">;</a> <a id="5037" href="Algebra.Bundles.Raw.html#3669" class="Field Operator">_≈_</a> <a id="5041" class="Symbol">=</a> <a id="5043" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
  <a id="5049" class="Symbol">;</a> <a id="5051" href="Algebra.Bundles.Raw.html#3697" class="Field Operator">_+_</a> <a id="5055" class="Symbol">=</a> <a id="5057" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>
  <a id="5063" class="Symbol">;</a> <a id="5065" href="Algebra.Bundles.Raw.html#3723" class="Field Operator">_*_</a> <a id="5069" class="Symbol">=</a> <a id="5071" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a>
  <a id="5077" class="Symbol">;</a> <a id="5079" href="Algebra.Bundles.Raw.html#3749" class="Field">0#</a> <a id="5082" class="Symbol">=</a> <a id="5084" class="Number">0</a>
  <a id="5088" class="Symbol">;</a> <a id="5090" href="Algebra.Bundles.Raw.html#3771" class="Field">1#</a> <a id="5093" class="Symbol">=</a> <a id="5095" class="Number">1</a>
  <a id="5099" class="Symbol">}</a>

<a id="5102" class="Comment">------------------------------------------------------------------------</a>
<a id="5175" class="Comment">-- Arithmetic</a>

<a id="5190" class="Keyword">open</a> <a id="5195" class="Keyword">import</a> <a id="5202" href="Agda.Builtin.Nat.html" class="Module">Agda.Builtin.Nat</a>
  <a id="5221" class="Keyword">using</a> <a id="5227" class="Symbol">(</a><a id="5228" href="Agda.Builtin.Nat.html#1537" class="Primitive">div-helper</a><a id="5238" class="Symbol">;</a> <a id="5240" href="Agda.Builtin.Nat.html#3040" class="Primitive">mod-helper</a><a id="5250" class="Symbol">)</a>

<a id="pred"></a><a id="5253" href="Data.Nat.Base.html#5253" class="Function">pred</a> <a id="5258" class="Symbol">:</a> <a id="5260" href="Data.Nat.Base.html#1062" class="Datatype">ℕ</a> <a id="5262" class="Symbol">→</a> <a id="5264" href="Data.Nat.Base.html#1062" class="Datatype">ℕ</a>
<a id="5266" href="Data.Nat.Base.html#5253" class="Function">pred</a> <a id="5271" href="Data.Nat.Base.html#5271" class="Bound">n</a> <a id="5273" class="Symbol">=</a> <a id="5275" href="Data.Nat.Base.html#5271" class="Bound">n</a> <a id="5277" href="Data.Nat.Base.html#4443" class="Primitive Operator">∸</a> <a id="5279" class="Number">1</a>

<a id="5282" class="Keyword">infix</a>  <a id="5289" class="Number">8</a> <a id="5291" href="Data.Nat.Base.html#7372" class="Function Operator">_!</a>
<a id="5294" class="Keyword">infixl</a> <a id="5301" class="Number">7</a> <a id="5303" href="Data.Nat.Base.html#5832" class="Function Operator">_⊓_</a> <a id="5307" href="Data.Nat.Base.html#6122" class="Function Operator">_⊓′_</a> <a id="5312" href="Data.Nat.Base.html#7083" class="Function Operator">_/_</a> <a id="5316" href="Data.Nat.Base.html#7266" class="Function Operator">_%_</a>
<a id="5320" class="Keyword">infixl</a> <a id="5327" class="Number">6</a> <a id="5329" href="Data.Nat.Base.html#5398" class="Function Operator">_+⋎_</a> <a id="5334" href="Data.Nat.Base.html#5466" class="Function Operator">_⊔_</a> <a id="5338" href="Data.Nat.Base.html#5754" class="Function Operator">_⊔′_</a>

<a id="5344" class="Comment">-- Argument-swapping addition. Used by Data.Vec._⋎_.</a>

<a id="_+⋎_"></a><a id="5398" href="Data.Nat.Base.html#5398" class="Function Operator">_+⋎_</a> <a id="5403" class="Symbol">:</a> <a id="5405" href="Data.Nat.Base.html#1062" class="Datatype">ℕ</a> <a id="5407" class="Symbol">→</a> <a id="5409" href="Data.Nat.Base.html#1062" class="Datatype">ℕ</a> <a id="5411" class="Symbol">→</a> <a id="5413" href="Data.Nat.Base.html#1062" class="Datatype">ℕ</a>
<a id="5415" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>  <a id="5421" href="Data.Nat.Base.html#5398" class="Function Operator">+⋎</a> <a id="5424" href="Data.Nat.Base.html#5424" class="Bound">n</a> <a id="5426" class="Symbol">=</a> <a id="5428" href="Data.Nat.Base.html#5424" class="Bound">n</a>
<a id="5430" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5434" href="Data.Nat.Base.html#5434" class="Bound">m</a> <a id="5436" href="Data.Nat.Base.html#5398" class="Function Operator">+⋎</a> <a id="5439" href="Data.Nat.Base.html#5439" class="Bound">n</a> <a id="5441" class="Symbol">=</a> <a id="5443" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5447" class="Symbol">(</a><a id="5448" href="Data.Nat.Base.html#5439" class="Bound">n</a> <a id="5450" href="Data.Nat.Base.html#5398" class="Function Operator">+⋎</a> <a id="5453" href="Data.Nat.Base.html#5434" class="Bound">m</a><a id="5454" class="Symbol">)</a>

<a id="5457" class="Comment">-- Max.</a>

<a id="_⊔_"></a><a id="5466" href="Data.Nat.Base.html#5466" class="Function Operator">_⊔_</a> <a id="5470" class="Symbol">:</a> <a id="5472" href="Data.Nat.Base.html#1062" class="Datatype">ℕ</a> <a id="5474" class="Symbol">→</a> <a id="5476" href="Data.Nat.Base.html#1062" class="Datatype">ℕ</a> <a id="5478" class="Symbol">→</a> <a id="5480" href="Data.Nat.Base.html#1062" class="Datatype">ℕ</a>
<a id="5482" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>  <a id="5488" href="Data.Nat.Base.html#5466" class="Function Operator">⊔</a> <a id="5490" href="Data.Nat.Base.html#5490" class="Bound">n</a>     <a id="5496" class="Symbol">=</a> <a id="5498" href="Data.Nat.Base.html#5490" class="Bound">n</a>
<a id="5500" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5504" href="Data.Nat.Base.html#5504" class="Bound">m</a> <a id="5506" href="Data.Nat.Base.html#5466" class="Function Operator">⊔</a> <a id="5508" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>  <a id="5514" class="Symbol">=</a> <a id="5516" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5520" href="Data.Nat.Base.html#5504" class="Bound">m</a>
<a id="5522" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5526" href="Data.Nat.Base.html#5526" class="Bound">m</a> <a id="5528" href="Data.Nat.Base.html#5466" class="Function Operator">⊔</a> <a id="5530" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5534" href="Data.Nat.Base.html#5534" class="Bound">n</a> <a id="5536" class="Symbol">=</a> <a id="5538" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5542" class="Symbol">(</a><a id="5543" href="Data.Nat.Base.html#5526" class="Bound">m</a> <a id="5545" href="Data.Nat.Base.html#5466" class="Function Operator">⊔</a> <a id="5547" href="Data.Nat.Base.html#5534" class="Bound">n</a><a id="5548" class="Symbol">)</a>

<a id="5551" class="Comment">-- Max defined in terms of primitive operations.</a>
<a id="5600" class="Comment">-- This is much faster than `_⊔_` but harder to reason about. For proofs</a>
<a id="5673" class="Comment">-- involving this function, convert it to `_⊔_` with `Data.Nat.Properties.⊔≡⊔‵`.</a>
<a id="_⊔′_"></a><a id="5754" href="Data.Nat.Base.html#5754" class="Function Operator">_⊔′_</a> <a id="5759" class="Symbol">:</a> <a id="5761" href="Data.Nat.Base.html#1062" class="Datatype">ℕ</a> <a id="5763" class="Symbol">→</a> <a id="5765" href="Data.Nat.Base.html#1062" class="Datatype">ℕ</a> <a id="5767" class="Symbol">→</a> <a id="5769" href="Data.Nat.Base.html#1062" class="Datatype">ℕ</a>
<a id="5771" href="Data.Nat.Base.html#5771" class="Bound">m</a> <a id="5773" href="Data.Nat.Base.html#5754" class="Function Operator">⊔′</a> <a id="5776" href="Data.Nat.Base.html#5776" class="Bound">n</a> <a id="5778" class="Keyword">with</a> <a id="5783" href="Data.Nat.Base.html#5771" class="Bound">m</a> <a id="5785" href="Data.Nat.Base.html#1456" class="Primitive Operator">&lt;ᵇ</a> <a id="5788" href="Data.Nat.Base.html#5776" class="Bound">n</a>
<a id="5790" class="Symbol">...</a> <a id="5794" class="Symbol">|</a> <a id="5796" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="5802" class="Symbol">=</a> <a id="5804" class="Bound">m</a>
<a id="5806" class="Symbol">...</a> <a id="5810" class="Symbol">|</a> <a id="5812" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="5818" class="Symbol">=</a> <a id="5820" class="Bound">n</a>

<a id="5823" class="Comment">-- Min.</a>

<a id="_⊓_"></a><a id="5832" href="Data.Nat.Base.html#5832" class="Function Operator">_⊓_</a> <a id="5836" class="Symbol">:</a> <a id="5838" href="Data.Nat.Base.html#1062" class="Datatype">ℕ</a> <a id="5840" class="Symbol">→</a> <a id="5842" href="Data.Nat.Base.html#1062" class="Datatype">ℕ</a> <a id="5844" class="Symbol">→</a> <a id="5846" href="Data.Nat.Base.html#1062" class="Datatype">ℕ</a>
<a id="5848" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>  <a id="5854" href="Data.Nat.Base.html#5832" class="Function Operator">⊓</a> <a id="5856" href="Data.Nat.Base.html#5856" class="Bound">n</a>     <a id="5862" class="Symbol">=</a> <a id="5864" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>
<a id="5869" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5873" href="Data.Nat.Base.html#5873" class="Bound">m</a> <a id="5875" href="Data.Nat.Base.html#5832" class="Function Operator">⊓</a> <a id="5877" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>  <a id="5883" class="Symbol">=</a> <a id="5885" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>
<a id="5890" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5894" href="Data.Nat.Base.html#5894" class="Bound">m</a> <a id="5896" href="Data.Nat.Base.html#5832" class="Function Operator">⊓</a> <a id="5898" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5902" href="Data.Nat.Base.html#5902" class="Bound">n</a> <a id="5904" class="Symbol">=</a> <a id="5906" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5910" class="Symbol">(</a><a id="5911" href="Data.Nat.Base.html#5894" class="Bound">m</a> <a id="5913" href="Data.Nat.Base.html#5832" class="Function Operator">⊓</a> <a id="5915" href="Data.Nat.Base.html#5902" class="Bound">n</a><a id="5916" class="Symbol">)</a>

<a id="5919" class="Comment">-- Min defined in terms of primitive operations.</a>
<a id="5968" class="Comment">-- This is much faster than `_⊓_` but harder to reason about. For proofs</a>
<a id="6041" class="Comment">-- involving this function, convert it to `_⊓_` wtih `Data.Nat.properties.⊓≡⊓′`.</a>
<a id="_⊓′_"></a><a id="6122" href="Data.Nat.Base.html#6122" class="Function Operator">_⊓′_</a> <a id="6127" class="Symbol">:</a> <a id="6129" href="Data.Nat.Base.html#1062" class="Datatype">ℕ</a> <a id="6131" class="Symbol">→</a> <a id="6133" href="Data.Nat.Base.html#1062" class="Datatype">ℕ</a> <a id="6135" class="Symbol">→</a> <a id="6137" href="Data.Nat.Base.html#1062" class="Datatype">ℕ</a>
<a id="6139" href="Data.Nat.Base.html#6139" class="Bound">m</a> <a id="6141" href="Data.Nat.Base.html#6122" class="Function Operator">⊓′</a> <a id="6144" href="Data.Nat.Base.html#6144" class="Bound">n</a> <a id="6146" class="Keyword">with</a> <a id="6151" href="Data.Nat.Base.html#6139" class="Bound">m</a> <a id="6153" href="Data.Nat.Base.html#1456" class="Primitive Operator">&lt;ᵇ</a> <a id="6156" href="Data.Nat.Base.html#6144" class="Bound">n</a>
<a id="6158" class="Symbol">...</a> <a id="6162" class="Symbol">|</a> <a id="6164" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="6170" class="Symbol">=</a> <a id="6172" class="Bound">n</a>
<a id="6174" class="Symbol">...</a> <a id="6178" class="Symbol">|</a> <a id="6180" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="6186" class="Symbol">=</a> <a id="6188" class="Bound">m</a>

<a id="6191" class="Comment">-- Parity</a>

<a id="parity"></a><a id="6202" href="Data.Nat.Base.html#6202" class="Function">parity</a> <a id="6209" class="Symbol">:</a> <a id="6211" href="Data.Nat.Base.html#1062" class="Datatype">ℕ</a> <a id="6213" class="Symbol">→</a> <a id="6215" href="Data.Parity.Base.html#604" class="Datatype">Parity</a>
<a id="6222" href="Data.Nat.Base.html#6202" class="Function">parity</a> <a id="6229" class="Number">0</a>             <a id="6243" class="Symbol">=</a> <a id="6245" href="Data.Parity.Base.html#625" class="InductiveConstructor">0ℙ</a>
<a id="6248" href="Data.Nat.Base.html#6202" class="Function">parity</a> <a id="6255" class="Number">1</a>             <a id="6269" class="Symbol">=</a> <a id="6271" href="Data.Parity.Base.html#639" class="InductiveConstructor">1ℙ</a>
<a id="6274" href="Data.Nat.Base.html#6202" class="Function">parity</a> <a id="6281" class="Symbol">(</a><a id="6282" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6286" class="Symbol">(</a><a id="6287" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6291" href="Data.Nat.Base.html#6291" class="Bound">n</a><a id="6292" class="Symbol">))</a> <a id="6295" class="Symbol">=</a> <a id="6297" href="Data.Nat.Base.html#6202" class="Function">parity</a> <a id="6304" href="Data.Nat.Base.html#6291" class="Bound">n</a>

<a id="6307" class="Comment">-- Division by 2, rounded downwards.</a>

<a id="⌊_/2⌋"></a><a id="6345" href="Data.Nat.Base.html#6345" class="Function Operator">⌊_/2⌋</a> <a id="6351" class="Symbol">:</a> <a id="6353" href="Data.Nat.Base.html#1062" class="Datatype">ℕ</a> <a id="6355" class="Symbol">→</a> <a id="6357" href="Data.Nat.Base.html#1062" class="Datatype">ℕ</a>
<a id="6359" href="Data.Nat.Base.html#6345" class="Function Operator">⌊</a> <a id="6361" class="Number">0</a> <a id="6363" href="Data.Nat.Base.html#6345" class="Function Operator">/2⌋</a>           <a id="6377" class="Symbol">=</a> <a id="6379" class="Number">0</a>
<a id="6381" href="Data.Nat.Base.html#6345" class="Function Operator">⌊</a> <a id="6383" class="Number">1</a> <a id="6385" href="Data.Nat.Base.html#6345" class="Function Operator">/2⌋</a>           <a id="6399" class="Symbol">=</a> <a id="6401" class="Number">0</a>
<a id="6403" href="Data.Nat.Base.html#6345" class="Function Operator">⌊</a> <a id="6405" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6409" class="Symbol">(</a><a id="6410" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6414" href="Data.Nat.Base.html#6414" class="Bound">n</a><a id="6415" class="Symbol">)</a> <a id="6417" href="Data.Nat.Base.html#6345" class="Function Operator">/2⌋</a> <a id="6421" class="Symbol">=</a> <a id="6423" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6427" href="Data.Nat.Base.html#6345" class="Function Operator">⌊</a> <a id="6429" href="Data.Nat.Base.html#6414" class="Bound">n</a> <a id="6431" href="Data.Nat.Base.html#6345" class="Function Operator">/2⌋</a>

<a id="6436" class="Comment">-- Division by 2, rounded upwards.</a>

<a id="⌈_/2⌉"></a><a id="6472" href="Data.Nat.Base.html#6472" class="Function Operator">⌈_/2⌉</a> <a id="6478" class="Symbol">:</a> <a id="6480" href="Data.Nat.Base.html#1062" class="Datatype">ℕ</a> <a id="6482" class="Symbol">→</a> <a id="6484" href="Data.Nat.Base.html#1062" class="Datatype">ℕ</a>
<a id="6486" href="Data.Nat.Base.html#6472" class="Function Operator">⌈</a> <a id="6488" href="Data.Nat.Base.html#6488" class="Bound">n</a> <a id="6490" href="Data.Nat.Base.html#6472" class="Function Operator">/2⌉</a> <a id="6494" class="Symbol">=</a> <a id="6496" href="Data.Nat.Base.html#6345" class="Function Operator">⌊</a> <a id="6498" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6502" href="Data.Nat.Base.html#6488" class="Bound">n</a> <a id="6504" href="Data.Nat.Base.html#6345" class="Function Operator">/2⌋</a>

<a id="6509" class="Comment">-- Naïve exponentiation</a>

<a id="6534" class="Keyword">infixr</a> <a id="6541" class="Number">8</a> <a id="6543" href="Data.Nat.Base.html#6548" class="Function Operator">_^_</a>

<a id="_^_"></a><a id="6548" href="Data.Nat.Base.html#6548" class="Function Operator">_^_</a> <a id="6552" class="Symbol">:</a> <a id="6554" href="Data.Nat.Base.html#1062" class="Datatype">ℕ</a> <a id="6556" class="Symbol">→</a> <a id="6558" href="Data.Nat.Base.html#1062" class="Datatype">ℕ</a> <a id="6560" class="Symbol">→</a> <a id="6562" href="Data.Nat.Base.html#1062" class="Datatype">ℕ</a>
<a id="6564" href="Data.Nat.Base.html#6564" class="Bound">x</a> <a id="6566" href="Data.Nat.Base.html#6548" class="Function Operator">^</a> <a id="6568" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>  <a id="6574" class="Symbol">=</a> <a id="6576" class="Number">1</a>
<a id="6578" href="Data.Nat.Base.html#6578" class="Bound">x</a> <a id="6580" href="Data.Nat.Base.html#6548" class="Function Operator">^</a> <a id="6582" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6586" href="Data.Nat.Base.html#6586" class="Bound">n</a> <a id="6588" class="Symbol">=</a> <a id="6590" href="Data.Nat.Base.html#6578" class="Bound">x</a> <a id="6592" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6594" href="Data.Nat.Base.html#6578" class="Bound">x</a> <a id="6596" href="Data.Nat.Base.html#6548" class="Function Operator">^</a> <a id="6598" href="Data.Nat.Base.html#6586" class="Bound">n</a>

<a id="6601" class="Comment">-- Distance</a>

<a id="∣_-_∣"></a><a id="6614" href="Data.Nat.Base.html#6614" class="Function Operator">∣_-_∣</a> <a id="6620" class="Symbol">:</a> <a id="6622" href="Data.Nat.Base.html#1062" class="Datatype">ℕ</a> <a id="6624" class="Symbol">→</a> <a id="6626" href="Data.Nat.Base.html#1062" class="Datatype">ℕ</a> <a id="6628" class="Symbol">→</a> <a id="6630" href="Data.Nat.Base.html#1062" class="Datatype">ℕ</a>
<a id="6632" href="Data.Nat.Base.html#6614" class="Function Operator">∣</a> <a id="6634" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>  <a id="6640" href="Data.Nat.Base.html#6614" class="Function Operator">-</a> <a id="6642" href="Data.Nat.Base.html#6642" class="Bound">y</a>     <a id="6648" href="Data.Nat.Base.html#6614" class="Function Operator">∣</a> <a id="6650" class="Symbol">=</a> <a id="6652" href="Data.Nat.Base.html#6642" class="Bound">y</a>
<a id="6654" href="Data.Nat.Base.html#6614" class="CatchallClause Function Operator">∣</a><a id="6655" class="CatchallClause"> </a><a id="6656" href="Data.Nat.Base.html#6656" class="CatchallClause Bound">x</a><a id="6657" class="CatchallClause">     </a><a id="6662" href="Data.Nat.Base.html#6614" class="CatchallClause Function Operator">-</a><a id="6663" class="CatchallClause"> </a><a id="6664" href="Agda.Builtin.Nat.html#221" class="CatchallClause InductiveConstructor">zero</a><a id="6668" class="CatchallClause">  </a><a id="6670" href="Data.Nat.Base.html#6614" class="CatchallClause Function Operator">∣</a> <a id="6672" class="Symbol">=</a> <a id="6674" href="Data.Nat.Base.html#6656" class="Bound">x</a>
<a id="6676" href="Data.Nat.Base.html#6614" class="Function Operator">∣</a> <a id="6678" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6682" href="Data.Nat.Base.html#6682" class="Bound">x</a> <a id="6684" href="Data.Nat.Base.html#6614" class="Function Operator">-</a> <a id="6686" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6690" href="Data.Nat.Base.html#6690" class="Bound">y</a> <a id="6692" href="Data.Nat.Base.html#6614" class="Function Operator">∣</a> <a id="6694" class="Symbol">=</a> <a id="6696" href="Data.Nat.Base.html#6614" class="Function Operator">∣</a> <a id="6698" href="Data.Nat.Base.html#6682" class="Bound">x</a> <a id="6700" href="Data.Nat.Base.html#6614" class="Function Operator">-</a> <a id="6702" href="Data.Nat.Base.html#6690" class="Bound">y</a> <a id="6704" href="Data.Nat.Base.html#6614" class="Function Operator">∣</a>

<a id="6707" class="Comment">-- Distance in terms of primitive operations.</a>
<a id="6753" class="Comment">-- This is much faster than `∣_-_∣` but harder to reason about.</a>
<a id="6817" class="Comment">-- For proofs involving this function, convert it to `∣_-_∣` with</a>
<a id="6883" class="Comment">-- `Data.Nat.Properties.∣-∣≡∣-∣′`.</a>
<a id="∣_-_∣′"></a><a id="6918" href="Data.Nat.Base.html#6918" class="Function Operator">∣_-_∣′</a> <a id="6925" class="Symbol">:</a> <a id="6927" href="Data.Nat.Base.html#1062" class="Datatype">ℕ</a> <a id="6929" class="Symbol">→</a> <a id="6931" href="Data.Nat.Base.html#1062" class="Datatype">ℕ</a> <a id="6933" class="Symbol">→</a> <a id="6935" href="Data.Nat.Base.html#1062" class="Datatype">ℕ</a>
<a id="6937" href="Data.Nat.Base.html#6918" class="Function Operator">∣</a> <a id="6939" href="Data.Nat.Base.html#6939" class="Bound">x</a> <a id="6941" href="Data.Nat.Base.html#6918" class="Function Operator">-</a> <a id="6943" href="Data.Nat.Base.html#6943" class="Bound">y</a> <a id="6945" href="Data.Nat.Base.html#6918" class="Function Operator">∣′</a> <a id="6948" class="Keyword">with</a> <a id="6953" href="Data.Nat.Base.html#6939" class="Bound">x</a> <a id="6955" href="Data.Nat.Base.html#1456" class="Primitive Operator">&lt;ᵇ</a> <a id="6958" href="Data.Nat.Base.html#6943" class="Bound">y</a>
<a id="6960" class="Symbol">...</a> <a id="6964" class="Symbol">|</a> <a id="6966" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="6972" class="Symbol">=</a> <a id="6974" class="Bound">x</a> <a id="6976" href="Data.Nat.Base.html#4443" class="Primitive Operator">∸</a> <a id="6978" class="Bound">y</a>
<a id="6980" class="Symbol">...</a> <a id="6984" class="Symbol">|</a> <a id="6986" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="6992" class="Symbol">=</a> <a id="6994" class="Bound">y</a> <a id="6996" href="Data.Nat.Base.html#4443" class="Primitive Operator">∸</a> <a id="6998" class="Bound">x</a>

<a id="7001" class="Comment">-- Division</a>
<a id="7013" class="Comment">-- Note properties of these are in `Nat.DivMod` not `Nat.Properties`</a>

<a id="_/_"></a><a id="7083" href="Data.Nat.Base.html#7083" class="Function Operator">_/_</a> <a id="7087" class="Symbol">:</a> <a id="7089" class="Symbol">(</a><a id="7090" href="Data.Nat.Base.html#7090" class="Bound">dividend</a> <a id="7099" href="Data.Nat.Base.html#7099" class="Bound">divisor</a> <a id="7107" class="Symbol">:</a> <a id="7109" href="Data.Nat.Base.html#1062" class="Datatype">ℕ</a><a id="7110" class="Symbol">)</a> <a id="7112" class="Symbol">.{{</a><a id="7115" href="Data.Nat.Base.html#7115" class="Bound">_</a> <a id="7117" class="Symbol">:</a> <a id="7119" href="Data.Nat.Base.html#3259" class="Record">NonZero</a> <a id="7127" href="Data.Nat.Base.html#7099" class="Bound">divisor</a><a id="7134" class="Symbol">}}</a> <a id="7137" class="Symbol">→</a> <a id="7139" href="Data.Nat.Base.html#1062" class="Datatype">ℕ</a>
<a id="7141" href="Data.Nat.Base.html#7141" class="Bound">m</a> <a id="7143" href="Data.Nat.Base.html#7083" class="Function Operator">/</a> <a id="7145" class="Symbol">(</a><a id="7146" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7150" href="Data.Nat.Base.html#7150" class="Bound">n</a><a id="7151" class="Symbol">)</a> <a id="7153" class="Symbol">=</a> <a id="7155" href="Agda.Builtin.Nat.html#1537" class="Primitive">div-helper</a> <a id="7166" class="Number">0</a> <a id="7168" href="Data.Nat.Base.html#7150" class="Bound">n</a> <a id="7170" href="Data.Nat.Base.html#7141" class="Bound">m</a> <a id="7172" href="Data.Nat.Base.html#7150" class="Bound">n</a>

<a id="7175" class="Comment">-- Remainder/modulus</a>
<a id="7196" class="Comment">-- Note properties of these are in `Nat.DivMod` not `Nat.Properties`</a>

<a id="_%_"></a><a id="7266" href="Data.Nat.Base.html#7266" class="Function Operator">_%_</a> <a id="7270" class="Symbol">:</a> <a id="7272" class="Symbol">(</a><a id="7273" href="Data.Nat.Base.html#7273" class="Bound">dividend</a> <a id="7282" href="Data.Nat.Base.html#7282" class="Bound">divisor</a> <a id="7290" class="Symbol">:</a> <a id="7292" href="Data.Nat.Base.html#1062" class="Datatype">ℕ</a><a id="7293" class="Symbol">)</a> <a id="7295" class="Symbol">.{{</a><a id="7298" href="Data.Nat.Base.html#7298" class="Bound">_</a> <a id="7300" class="Symbol">:</a> <a id="7302" href="Data.Nat.Base.html#3259" class="Record">NonZero</a> <a id="7310" href="Data.Nat.Base.html#7282" class="Bound">divisor</a><a id="7317" class="Symbol">}}</a> <a id="7320" class="Symbol">→</a> <a id="7322" href="Data.Nat.Base.html#1062" class="Datatype">ℕ</a>
<a id="7324" href="Data.Nat.Base.html#7324" class="Bound">m</a> <a id="7326" href="Data.Nat.Base.html#7266" class="Function Operator">%</a> <a id="7328" class="Symbol">(</a><a id="7329" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7333" href="Data.Nat.Base.html#7333" class="Bound">n</a><a id="7334" class="Symbol">)</a> <a id="7336" class="Symbol">=</a> <a id="7338" href="Agda.Builtin.Nat.html#3040" class="Primitive">mod-helper</a> <a id="7349" class="Number">0</a> <a id="7351" href="Data.Nat.Base.html#7333" class="Bound">n</a> <a id="7353" href="Data.Nat.Base.html#7324" class="Bound">m</a> <a id="7355" href="Data.Nat.Base.html#7333" class="Bound">n</a>

<a id="7358" class="Comment">-- Factorial</a>

<a id="_!"></a><a id="7372" href="Data.Nat.Base.html#7372" class="Function Operator">_!</a> <a id="7375" class="Symbol">:</a> <a id="7377" href="Data.Nat.Base.html#1062" class="Datatype">ℕ</a> <a id="7379" class="Symbol">→</a> <a id="7381" href="Data.Nat.Base.html#1062" class="Datatype">ℕ</a>
<a id="7383" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>  <a id="7389" href="Data.Nat.Base.html#7372" class="Function Operator">!</a> <a id="7391" class="Symbol">=</a> <a id="7393" class="Number">1</a>
<a id="7395" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7399" href="Data.Nat.Base.html#7399" class="Bound">n</a> <a id="7401" href="Data.Nat.Base.html#7372" class="Function Operator">!</a> <a id="7403" class="Symbol">=</a> <a id="7405" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7409" href="Data.Nat.Base.html#7399" class="Bound">n</a> <a id="7411" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="7413" href="Data.Nat.Base.html#7399" class="Bound">n</a> <a id="7415" href="Data.Nat.Base.html#7372" class="Function Operator">!</a>

<a id="7418" class="Comment">------------------------------------------------------------------------</a>
<a id="7491" class="Comment">-- Extensionally equivalent alternative definitions of _≤_/_&lt;_ etc.</a>

<a id="7560" class="Comment">-- _≤′_: this definition is more suitable for well-founded induction</a>
<a id="7629" class="Comment">-- (see Data.Nat.Induction)</a>

<a id="7658" class="Keyword">infix</a> <a id="7664" class="Number">4</a> <a id="7666" href="Data.Nat.Base.html#7692" class="Datatype Operator">_≤′_</a> <a id="7671" href="Data.Nat.Base.html#7851" class="Function Operator">_&lt;′_</a> <a id="7676" href="Data.Nat.Base.html#7999" class="Function Operator">_≥′_</a> <a id="7681" href="Data.Nat.Base.html#8032" class="Function Operator">_&gt;′_</a>

<a id="7687" class="Keyword">data</a> <a id="_≤′_"></a><a id="7692" href="Data.Nat.Base.html#7692" class="Datatype Operator">_≤′_</a> <a id="7697" class="Symbol">(</a><a id="7698" href="Data.Nat.Base.html#7698" class="Bound">m</a> <a id="7700" class="Symbol">:</a> <a id="7702" href="Data.Nat.Base.html#1062" class="Datatype">ℕ</a><a id="7703" class="Symbol">)</a> <a id="7705" class="Symbol">:</a> <a id="7707" href="Data.Nat.Base.html#1062" class="Datatype">ℕ</a> <a id="7709" class="Symbol">→</a> <a id="7711" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7715" class="Keyword">where</a>
  <a id="_≤′_.≤′-reflexive"></a><a id="7723" href="Data.Nat.Base.html#7723" class="InductiveConstructor">≤′-reflexive</a> <a id="7736" class="Symbol">:</a> <a id="7738" class="Symbol">∀</a> <a id="7740" class="Symbol">{</a><a id="7741" href="Data.Nat.Base.html#7741" class="Bound">n</a><a id="7742" class="Symbol">}</a> <a id="7744" class="Symbol">→</a> <a id="7746" href="Data.Nat.Base.html#7698" class="Bound">m</a> <a id="7748" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7750" href="Data.Nat.Base.html#7741" class="Bound">n</a> <a id="7752" class="Symbol">→</a> <a id="7754" href="Data.Nat.Base.html#7698" class="Bound">m</a> <a id="7756" href="Data.Nat.Base.html#7692" class="Datatype Operator">≤′</a> <a id="7759" href="Data.Nat.Base.html#7741" class="Bound">n</a>
  <a id="_≤′_.≤′-step"></a><a id="7763" href="Data.Nat.Base.html#7763" class="InductiveConstructor">≤′-step</a> <a id="7771" class="Symbol">:</a> <a id="7773" class="Symbol">∀</a> <a id="7775" class="Symbol">{</a><a id="7776" href="Data.Nat.Base.html#7776" class="Bound">n</a><a id="7777" class="Symbol">}</a> <a id="7779" class="Symbol">→</a> <a id="7781" href="Data.Nat.Base.html#7698" class="Bound">m</a> <a id="7783" href="Data.Nat.Base.html#7692" class="Datatype Operator">≤′</a> <a id="7786" href="Data.Nat.Base.html#7776" class="Bound">n</a> <a id="7788" class="Symbol">→</a> <a id="7790" href="Data.Nat.Base.html#7698" class="Bound">m</a> <a id="7792" href="Data.Nat.Base.html#7692" class="Datatype Operator">≤′</a> <a id="7795" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7799" href="Data.Nat.Base.html#7776" class="Bound">n</a>

<a id="7802" class="Keyword">pattern</a> <a id="≤′-refl"></a><a id="7810" href="Data.Nat.Base.html#7810" class="InductiveConstructor">≤′-refl</a> <a id="7818" class="Symbol">{</a><a id="7819" href="Data.Nat.Base.html#7842" class="Bound">m</a><a id="7820" class="Symbol">}</a> <a id="7822" class="Symbol">=</a> <a id="7824" href="Data.Nat.Base.html#7723" class="InductiveConstructor">≤′-reflexive</a> <a id="7837" class="Symbol">{</a><a id="7838" class="Argument">n</a> <a id="7840" class="Symbol">=</a> <a id="7842" href="Data.Nat.Base.html#7842" class="Bound">m</a><a id="7843" class="Symbol">}</a> <a id="7845" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="_&lt;′_"></a><a id="7851" href="Data.Nat.Base.html#7851" class="Function Operator">_&lt;′_</a> <a id="7856" class="Symbol">:</a> <a id="7858" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="7862" href="Data.Nat.Base.html#1062" class="Datatype">ℕ</a> <a id="7864" href="Level.html#521" class="Function">0ℓ</a>
<a id="7867" href="Data.Nat.Base.html#7867" class="Bound">m</a> <a id="7869" href="Data.Nat.Base.html#7851" class="Function Operator">&lt;′</a> <a id="7872" href="Data.Nat.Base.html#7872" class="Bound">n</a> <a id="7874" class="Symbol">=</a> <a id="7876" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7880" href="Data.Nat.Base.html#7867" class="Bound">m</a> <a id="7882" href="Data.Nat.Base.html#7692" class="Datatype Operator">≤′</a> <a id="7885" href="Data.Nat.Base.html#7872" class="Bound">n</a>

<a id="7888" class="Comment">-- Smart constructors of _&lt;′_</a>

<a id="7919" class="Keyword">pattern</a> <a id="&lt;′-base"></a><a id="7927" href="Data.Nat.Base.html#7927" class="InductiveConstructor">&lt;′-base</a>          <a id="7944" class="Symbol">=</a> <a id="7946" href="Data.Nat.Base.html#7810" class="InductiveConstructor">≤′-refl</a>
<a id="7954" class="Keyword">pattern</a> <a id="&lt;′-step"></a><a id="7962" href="Data.Nat.Base.html#7962" class="InductiveConstructor">&lt;′-step</a> <a id="7970" class="Symbol">{</a><a id="7971" href="Data.Nat.Base.html#7990" class="Bound">n</a><a id="7972" class="Symbol">}</a> <a id="7974" href="Data.Nat.Base.html#7993" class="Bound">m&lt;′n</a> <a id="7979" class="Symbol">=</a> <a id="7981" href="Data.Nat.Base.html#7763" class="InductiveConstructor">≤′-step</a> <a id="7989" class="Symbol">{</a><a id="7990" href="Data.Nat.Base.html#7990" class="Bound">n</a><a id="7991" class="Symbol">}</a> <a id="7993" href="Data.Nat.Base.html#7993" class="Bound">m&lt;′n</a>

<a id="_≥′_"></a><a id="7999" href="Data.Nat.Base.html#7999" class="Function Operator">_≥′_</a> <a id="8004" class="Symbol">:</a> <a id="8006" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="8010" href="Data.Nat.Base.html#1062" class="Datatype">ℕ</a> <a id="8012" href="Level.html#521" class="Function">0ℓ</a>
<a id="8015" href="Data.Nat.Base.html#8015" class="Bound">m</a> <a id="8017" href="Data.Nat.Base.html#7999" class="Function Operator">≥′</a> <a id="8020" href="Data.Nat.Base.html#8020" class="Bound">n</a> <a id="8022" class="Symbol">=</a> <a id="8024" href="Data.Nat.Base.html#8020" class="Bound">n</a> <a id="8026" href="Data.Nat.Base.html#7692" class="Datatype Operator">≤′</a> <a id="8029" href="Data.Nat.Base.html#8015" class="Bound">m</a>

<a id="_&gt;′_"></a><a id="8032" href="Data.Nat.Base.html#8032" class="Function Operator">_&gt;′_</a> <a id="8037" class="Symbol">:</a> <a id="8039" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="8043" href="Data.Nat.Base.html#1062" class="Datatype">ℕ</a> <a id="8045" href="Level.html#521" class="Function">0ℓ</a>
<a id="8048" href="Data.Nat.Base.html#8048" class="Bound">m</a> <a id="8050" href="Data.Nat.Base.html#8032" class="Function Operator">&gt;′</a> <a id="8053" href="Data.Nat.Base.html#8053" class="Bound">n</a> <a id="8055" class="Symbol">=</a> <a id="8057" href="Data.Nat.Base.html#8053" class="Bound">n</a> <a id="8059" href="Data.Nat.Base.html#7851" class="Function Operator">&lt;′</a> <a id="8062" href="Data.Nat.Base.html#8048" class="Bound">m</a>

<a id="8065" class="Comment">-- _≤″_: this definition of _≤_ is used for proof-irrelevant ‵DivMod`</a>
<a id="8135" class="Comment">-- and is a specialised instance of a general algebraic construction</a>

<a id="8205" class="Keyword">infix</a> <a id="8211" class="Number">4</a> <a id="8213" href="Data.Nat.Base.html#8234" class="Function Operator">_≤″_</a> <a id="8218" href="Data.Nat.Base.html#8282" class="Function Operator">_&lt;″_</a> <a id="8223" href="Data.Nat.Base.html#8319" class="Function Operator">_≥″_</a> <a id="8228" href="Data.Nat.Base.html#8352" class="Function Operator">_&gt;″_</a>

<a id="_≤″_"></a><a id="8234" href="Data.Nat.Base.html#8234" class="Function Operator">_≤″_</a> <a id="8239" class="Symbol">:</a> <a id="8241" class="Symbol">(</a><a id="8242" href="Data.Nat.Base.html#8242" class="Bound">m</a> <a id="8244" href="Data.Nat.Base.html#8244" class="Bound">n</a> <a id="8246" class="Symbol">:</a> <a id="8248" href="Data.Nat.Base.html#1062" class="Datatype">ℕ</a><a id="8249" class="Symbol">)</a>  <a id="8252" class="Symbol">→</a> <a id="8254" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="8258" href="Data.Nat.Base.html#8234" class="Function Operator">_≤″_</a> <a id="8263" class="Symbol">=</a> <a id="8265" href="Algebra.Definitions.RawMagma.html#1378" class="Record Operator">_∣ˡ_</a> <a id="8270" href="Data.Nat.Base.html#4449" class="Function">+-rawMagma</a>

<a id="_&lt;″_"></a><a id="8282" href="Data.Nat.Base.html#8282" class="Function Operator">_&lt;″_</a> <a id="8287" class="Symbol">:</a> <a id="8289" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="8293" href="Data.Nat.Base.html#1062" class="Datatype">ℕ</a> <a id="8295" href="Level.html#521" class="Function">0ℓ</a>
<a id="8298" href="Data.Nat.Base.html#8298" class="Bound">m</a> <a id="8300" href="Data.Nat.Base.html#8282" class="Function Operator">&lt;″</a> <a id="8303" href="Data.Nat.Base.html#8303" class="Bound">n</a> <a id="8305" class="Symbol">=</a> <a id="8307" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8311" href="Data.Nat.Base.html#8298" class="Bound">m</a> <a id="8313" href="Data.Nat.Base.html#8234" class="Function Operator">≤″</a> <a id="8316" href="Data.Nat.Base.html#8303" class="Bound">n</a>

<a id="_≥″_"></a><a id="8319" href="Data.Nat.Base.html#8319" class="Function Operator">_≥″_</a> <a id="8324" class="Symbol">:</a> <a id="8326" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="8330" href="Data.Nat.Base.html#1062" class="Datatype">ℕ</a> <a id="8332" href="Level.html#521" class="Function">0ℓ</a>
<a id="8335" href="Data.Nat.Base.html#8335" class="Bound">m</a> <a id="8337" href="Data.Nat.Base.html#8319" class="Function Operator">≥″</a> <a id="8340" href="Data.Nat.Base.html#8340" class="Bound">n</a> <a id="8342" class="Symbol">=</a> <a id="8344" href="Data.Nat.Base.html#8340" class="Bound">n</a> <a id="8346" href="Data.Nat.Base.html#8234" class="Function Operator">≤″</a> <a id="8349" href="Data.Nat.Base.html#8335" class="Bound">m</a>

<a id="_&gt;″_"></a><a id="8352" href="Data.Nat.Base.html#8352" class="Function Operator">_&gt;″_</a> <a id="8357" class="Symbol">:</a> <a id="8359" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="8363" href="Data.Nat.Base.html#1062" class="Datatype">ℕ</a> <a id="8365" href="Level.html#521" class="Function">0ℓ</a>
<a id="8368" href="Data.Nat.Base.html#8368" class="Bound">m</a> <a id="8370" href="Data.Nat.Base.html#8352" class="Function Operator">&gt;″</a> <a id="8373" href="Data.Nat.Base.html#8373" class="Bound">n</a> <a id="8375" class="Symbol">=</a> <a id="8377" href="Data.Nat.Base.html#8373" class="Bound">n</a> <a id="8379" href="Data.Nat.Base.html#8282" class="Function Operator">&lt;″</a> <a id="8382" href="Data.Nat.Base.html#8368" class="Bound">m</a>

<a id="8385" class="Comment">-- Smart destructor of _&lt;″_</a>

<a id="s&lt;″s⁻¹"></a><a id="8414" href="Data.Nat.Base.html#8414" class="Function">s&lt;″s⁻¹</a> <a id="8421" class="Symbol">:</a> <a id="8423" class="Symbol">∀</a> <a id="8425" class="Symbol">{</a><a id="8426" href="Data.Nat.Base.html#8426" class="Bound">m</a> <a id="8428" href="Data.Nat.Base.html#8428" class="Bound">n</a><a id="8429" class="Symbol">}</a> <a id="8431" class="Symbol">→</a> <a id="8433" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8437" href="Data.Nat.Base.html#8426" class="Bound">m</a> <a id="8439" href="Data.Nat.Base.html#8282" class="Function Operator">&lt;″</a> <a id="8442" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8446" href="Data.Nat.Base.html#8428" class="Bound">n</a> <a id="8448" class="Symbol">→</a> <a id="8450" href="Data.Nat.Base.html#8426" class="Bound">m</a> <a id="8452" href="Data.Nat.Base.html#8282" class="Function Operator">&lt;″</a> <a id="8455" href="Data.Nat.Base.html#8428" class="Bound">n</a>
<a id="8457" href="Data.Nat.Base.html#8414" class="Function">s&lt;″s⁻¹</a> <a id="8464" class="Symbol">(</a><a id="8465" href="Data.Nat.Base.html#8465" class="Bound">k</a> <a id="8467" href="Algebra.Definitions.RawMagma.html#1427" class="InductiveConstructor Operator">,</a> <a id="8469" href="Data.Nat.Base.html#8469" class="Bound">eq</a><a id="8471" class="Symbol">)</a> <a id="8473" class="Symbol">=</a> <a id="8475" href="Data.Nat.Base.html#8465" class="Bound">k</a> <a id="8477" href="Algebra.Definitions.RawMagma.html#1427" class="InductiveConstructor Operator">,</a> <a id="8479" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="8484" href="Data.Nat.Base.html#5253" class="Function">pred</a> <a id="8489" href="Data.Nat.Base.html#8469" class="Bound">eq</a>

<a id="8493" class="Comment">-- _≤‴_: this definition is useful for induction with an upper bound.</a>

<a id="8564" class="Keyword">infix</a> <a id="8570" class="Number">4</a> <a id="8572" href="Data.Nat.Base.html#8598" class="Datatype Operator">_≤‴_</a> <a id="8577" href="Data.Nat.Base.html#8620" class="Function Operator">_&lt;‴_</a> <a id="8582" href="Data.Nat.Base.html#8780" class="Function Operator">_≥‴_</a> <a id="8587" href="Data.Nat.Base.html#8813" class="Function Operator">_&gt;‴_</a>

<a id="8593" class="Keyword">data</a> <a id="_≤‴_"></a><a id="8598" href="Data.Nat.Base.html#8598" class="Datatype Operator">_≤‴_</a> <a id="8603" class="Symbol">(</a><a id="8604" href="Data.Nat.Base.html#8604" class="Bound">m</a> <a id="8606" href="Data.Nat.Base.html#8606" class="Bound">n</a> <a id="8608" class="Symbol">:</a> <a id="8610" href="Data.Nat.Base.html#1062" class="Datatype">ℕ</a><a id="8611" class="Symbol">)</a> <a id="8613" class="Symbol">:</a> <a id="8615" href="Agda.Primitive.html#388" class="Primitive">Set</a>

<a id="_&lt;‴_"></a><a id="8620" href="Data.Nat.Base.html#8620" class="Function Operator">_&lt;‴_</a> <a id="8625" class="Symbol">:</a> <a id="8627" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="8631" href="Data.Nat.Base.html#1062" class="Datatype">ℕ</a> <a id="8633" href="Level.html#521" class="Function">0ℓ</a>
<a id="8636" href="Data.Nat.Base.html#8636" class="Bound">m</a> <a id="8638" href="Data.Nat.Base.html#8620" class="Function Operator">&lt;‴</a> <a id="8641" href="Data.Nat.Base.html#8641" class="Bound">n</a> <a id="8643" class="Symbol">=</a> <a id="8645" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8649" href="Data.Nat.Base.html#8636" class="Bound">m</a> <a id="8651" href="Data.Nat.Base.html#8598" class="Datatype Operator">≤‴</a> <a id="8654" href="Data.Nat.Base.html#8641" class="Bound">n</a>

<a id="8657" class="Keyword">data</a> <a id="8662" href="Data.Nat.Base.html#8598" class="Datatype Operator">_≤‴_</a> <a id="8667" href="Data.Nat.Base.html#8667" class="Bound">m</a> <a id="8669" href="Data.Nat.Base.html#8669" class="Bound">n</a> <a id="8671" class="Keyword">where</a>
  <a id="_≤‴_.≤‴-reflexive"></a><a id="8679" href="Data.Nat.Base.html#8679" class="InductiveConstructor">≤‴-reflexive</a> <a id="8692" class="Symbol">:</a> <a id="8694" href="Data.Nat.Base.html#8667" class="Bound">m</a> <a id="8696" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="8698" href="Data.Nat.Base.html#8669" class="Bound">n</a> <a id="8700" class="Symbol">→</a> <a id="8702" href="Data.Nat.Base.html#8667" class="Bound">m</a> <a id="8704" href="Data.Nat.Base.html#8598" class="Datatype Operator">≤‴</a> <a id="8707" href="Data.Nat.Base.html#8669" class="Bound">n</a>
  <a id="_≤‴_.≤‴-step"></a><a id="8711" href="Data.Nat.Base.html#8711" class="InductiveConstructor">≤‴-step</a>      <a id="8724" class="Symbol">:</a> <a id="8726" href="Data.Nat.Base.html#8667" class="Bound">m</a> <a id="8728" href="Data.Nat.Base.html#8620" class="Function Operator">&lt;‴</a> <a id="8731" href="Data.Nat.Base.html#8669" class="Bound">n</a> <a id="8733" class="Symbol">→</a> <a id="8735" href="Data.Nat.Base.html#8667" class="Bound">m</a> <a id="8737" href="Data.Nat.Base.html#8598" class="Datatype Operator">≤‴</a> <a id="8740" href="Data.Nat.Base.html#8669" class="Bound">n</a>

<a id="8743" class="Keyword">pattern</a> <a id="≤‴-refl"></a><a id="8751" href="Data.Nat.Base.html#8751" class="InductiveConstructor">≤‴-refl</a> <a id="8759" class="Symbol">=</a> <a id="8761" href="Data.Nat.Base.html#8679" class="InductiveConstructor">≤‴-reflexive</a> <a id="8774" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="_≥‴_"></a><a id="8780" href="Data.Nat.Base.html#8780" class="Function Operator">_≥‴_</a> <a id="8785" class="Symbol">:</a> <a id="8787" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="8791" href="Data.Nat.Base.html#1062" class="Datatype">ℕ</a> <a id="8793" href="Level.html#521" class="Function">0ℓ</a>
<a id="8796" href="Data.Nat.Base.html#8796" class="Bound">m</a> <a id="8798" href="Data.Nat.Base.html#8780" class="Function Operator">≥‴</a> <a id="8801" href="Data.Nat.Base.html#8801" class="Bound">n</a> <a id="8803" class="Symbol">=</a> <a id="8805" href="Data.Nat.Base.html#8801" class="Bound">n</a> <a id="8807" href="Data.Nat.Base.html#8598" class="Datatype Operator">≤‴</a> <a id="8810" href="Data.Nat.Base.html#8796" class="Bound">m</a>

<a id="_&gt;‴_"></a><a id="8813" href="Data.Nat.Base.html#8813" class="Function Operator">_&gt;‴_</a> <a id="8818" class="Symbol">:</a> <a id="8820" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="8824" href="Data.Nat.Base.html#1062" class="Datatype">ℕ</a> <a id="8826" href="Level.html#521" class="Function">0ℓ</a>
<a id="8829" href="Data.Nat.Base.html#8829" class="Bound">m</a> <a id="8831" href="Data.Nat.Base.html#8813" class="Function Operator">&gt;‴</a> <a id="8834" href="Data.Nat.Base.html#8834" class="Bound">n</a> <a id="8836" class="Symbol">=</a> <a id="8838" href="Data.Nat.Base.html#8834" class="Bound">n</a> <a id="8840" href="Data.Nat.Base.html#8620" class="Function Operator">&lt;‴</a> <a id="8843" href="Data.Nat.Base.html#8829" class="Bound">m</a>

<a id="8846" class="Comment">------------------------------------------------------------------------</a>
<a id="8919" class="Comment">-- A comparison view. Taken from &quot;View from the left&quot;</a>
<a id="8973" class="Comment">-- (McBride/McKinna); details may differ.</a>

<a id="9016" class="Keyword">data</a> <a id="Ordering"></a><a id="9021" href="Data.Nat.Base.html#9021" class="Datatype">Ordering</a> <a id="9030" class="Symbol">:</a> <a id="9032" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="9036" href="Data.Nat.Base.html#1062" class="Datatype">ℕ</a> <a id="9038" href="Level.html#521" class="Function">0ℓ</a> <a id="9041" class="Keyword">where</a>
  <a id="Ordering.less"></a><a id="9049" href="Data.Nat.Base.html#9049" class="InductiveConstructor">less</a>    <a id="9057" class="Symbol">:</a> <a id="9059" class="Symbol">∀</a> <a id="9061" href="Data.Nat.Base.html#9061" class="Bound">m</a> <a id="9063" href="Data.Nat.Base.html#9063" class="Bound">k</a> <a id="9065" class="Symbol">→</a> <a id="9067" href="Data.Nat.Base.html#9021" class="Datatype">Ordering</a> <a id="9076" href="Data.Nat.Base.html#9061" class="Bound">m</a> <a id="9078" class="Symbol">(</a><a id="9079" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9083" class="Symbol">(</a><a id="9084" href="Data.Nat.Base.html#9061" class="Bound">m</a> <a id="9086" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="9088" href="Data.Nat.Base.html#9063" class="Bound">k</a><a id="9089" class="Symbol">))</a>
  <a id="Ordering.equal"></a><a id="9094" href="Data.Nat.Base.html#9094" class="InductiveConstructor">equal</a>   <a id="9102" class="Symbol">:</a> <a id="9104" class="Symbol">∀</a> <a id="9106" href="Data.Nat.Base.html#9106" class="Bound">m</a>   <a id="9110" class="Symbol">→</a> <a id="9112" href="Data.Nat.Base.html#9021" class="Datatype">Ordering</a> <a id="9121" href="Data.Nat.Base.html#9106" class="Bound">m</a> <a id="9123" href="Data.Nat.Base.html#9106" class="Bound">m</a>
  <a id="Ordering.greater"></a><a id="9127" href="Data.Nat.Base.html#9127" class="InductiveConstructor">greater</a> <a id="9135" class="Symbol">:</a> <a id="9137" class="Symbol">∀</a> <a id="9139" href="Data.Nat.Base.html#9139" class="Bound">m</a> <a id="9141" href="Data.Nat.Base.html#9141" class="Bound">k</a> <a id="9143" class="Symbol">→</a> <a id="9145" href="Data.Nat.Base.html#9021" class="Datatype">Ordering</a> <a id="9154" class="Symbol">(</a><a id="9155" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9159" class="Symbol">(</a><a id="9160" href="Data.Nat.Base.html#9139" class="Bound">m</a> <a id="9162" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="9164" href="Data.Nat.Base.html#9141" class="Bound">k</a><a id="9165" class="Symbol">))</a> <a id="9168" href="Data.Nat.Base.html#9139" class="Bound">m</a>

<a id="compare"></a><a id="9171" href="Data.Nat.Base.html#9171" class="Function">compare</a> <a id="9179" class="Symbol">:</a> <a id="9181" class="Symbol">∀</a> <a id="9183" href="Data.Nat.Base.html#9183" class="Bound">m</a> <a id="9185" href="Data.Nat.Base.html#9185" class="Bound">n</a> <a id="9187" class="Symbol">→</a> <a id="9189" href="Data.Nat.Base.html#9021" class="Datatype">Ordering</a> <a id="9198" href="Data.Nat.Base.html#9183" class="Bound">m</a> <a id="9200" href="Data.Nat.Base.html#9185" class="Bound">n</a>
<a id="9202" href="Data.Nat.Base.html#9171" class="Function">compare</a> <a id="9210" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="9218" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="9226" class="Symbol">=</a> <a id="9228" href="Data.Nat.Base.html#9094" class="InductiveConstructor">equal</a>   <a id="9236" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>
<a id="9241" href="Data.Nat.Base.html#9171" class="Function">compare</a> <a id="9249" class="Symbol">(</a><a id="9250" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9254" href="Data.Nat.Base.html#9254" class="Bound">m</a><a id="9255" class="Symbol">)</a> <a id="9257" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="9265" class="Symbol">=</a> <a id="9267" href="Data.Nat.Base.html#9127" class="InductiveConstructor">greater</a> <a id="9275" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="9280" href="Data.Nat.Base.html#9254" class="Bound">m</a>
<a id="9282" href="Data.Nat.Base.html#9171" class="Function">compare</a> <a id="9290" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="9298" class="Symbol">(</a><a id="9299" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9303" href="Data.Nat.Base.html#9303" class="Bound">n</a><a id="9304" class="Symbol">)</a> <a id="9306" class="Symbol">=</a> <a id="9308" href="Data.Nat.Base.html#9049" class="InductiveConstructor">less</a>    <a id="9316" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="9321" href="Data.Nat.Base.html#9303" class="Bound">n</a>
<a id="9323" href="Data.Nat.Base.html#9171" class="Function">compare</a> <a id="9331" class="Symbol">(</a><a id="9332" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9336" href="Data.Nat.Base.html#9336" class="Bound">m</a><a id="9337" class="Symbol">)</a> <a id="9339" class="Symbol">(</a><a id="9340" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9344" href="Data.Nat.Base.html#9344" class="Bound">n</a><a id="9345" class="Symbol">)</a> <a id="9347" class="Keyword">with</a> <a id="9352" href="Data.Nat.Base.html#9171" class="Function">compare</a> <a id="9360" href="Data.Nat.Base.html#9336" class="Bound">m</a> <a id="9362" href="Data.Nat.Base.html#9344" class="Bound">n</a>
<a id="9364" class="Symbol">...</a> <a id="9368" class="Symbol">|</a> <a id="9370" href="Data.Nat.Base.html#9049" class="InductiveConstructor">less</a>    <a id="9378" href="Data.Nat.Base.html#9378" class="Bound">m</a> <a id="9380" href="Data.Nat.Base.html#9380" class="Bound">k</a> <a id="9382" class="Symbol">=</a> <a id="9384" href="Data.Nat.Base.html#9049" class="InductiveConstructor">less</a> <a id="9389" class="Symbol">(</a><a id="9390" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9394" href="Data.Nat.Base.html#9378" class="Bound">m</a><a id="9395" class="Symbol">)</a> <a id="9397" href="Data.Nat.Base.html#9380" class="Bound">k</a>
<a id="9399" class="Symbol">...</a> <a id="9403" class="Symbol">|</a> <a id="9405" href="Data.Nat.Base.html#9094" class="InductiveConstructor">equal</a>   <a id="9413" href="Data.Nat.Base.html#9413" class="Bound">m</a>   <a id="9417" class="Symbol">=</a> <a id="9419" href="Data.Nat.Base.html#9094" class="InductiveConstructor">equal</a> <a id="9425" class="Symbol">(</a><a id="9426" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9430" href="Data.Nat.Base.html#9413" class="Bound">m</a><a id="9431" class="Symbol">)</a>
<a id="9433" class="Symbol">...</a> <a id="9437" class="Symbol">|</a> <a id="9439" href="Data.Nat.Base.html#9127" class="InductiveConstructor">greater</a> <a id="9447" href="Data.Nat.Base.html#9447" class="Bound">n</a> <a id="9449" href="Data.Nat.Base.html#9449" class="Bound">k</a> <a id="9451" class="Symbol">=</a> <a id="9453" href="Data.Nat.Base.html#9127" class="InductiveConstructor">greater</a> <a id="9461" class="Symbol">(</a><a id="9462" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9466" href="Data.Nat.Base.html#9447" class="Bound">n</a><a id="9467" class="Symbol">)</a> <a id="9469" href="Data.Nat.Base.html#9449" class="Bound">k</a>


<a id="9473" class="Comment">------------------------------------------------------------------------</a>
<a id="9546" class="Comment">-- DEPRECATED NAMES</a>
<a id="9566" class="Comment">------------------------------------------------------------------------</a>
<a id="9639" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="9710" class="Comment">-- not guaranteed.</a>

<a id="9730" class="Comment">-- Version 2.1</a>

<a id="9746" class="Comment">-- Smart constructors of _≤″_ and _&lt;″_</a>
<a id="9785" class="Keyword">pattern</a> <a id="less-than-or-equal"></a><a id="9793" href="Data.Nat.Base.html#9793" class="InductiveConstructor">less-than-or-equal</a> <a id="9812" class="Symbol">{</a><a id="9813" href="Data.Nat.Base.html#9821" class="Bound">k</a><a id="9814" class="Symbol">}</a> <a id="9816" href="Data.Nat.Base.html#9825" class="Bound">eq</a> <a id="9819" class="Symbol">=</a> <a id="9821" href="Data.Nat.Base.html#9821" class="Bound">k</a> <a id="9823" class="InductiveConstructor Operator">,</a> <a id="9825" href="Data.Nat.Base.html#9825" class="Bound">eq</a>
<a id="9828" class="Symbol">{-#</a> <a id="9832" class="Keyword">WARNING_ON_USAGE</a> <a id="9849" class="Pragma">less-than-or-equal</a>
<a id="9868" class="String">&quot;Warning: less-than-or-equal was deprecated in v2.1. Please match directly on proofs of ≤″ using constructor Algebra.Definitions.RawMagma._∣ˡ_._,_ instead. &quot;</a>
<a id="10026" class="Symbol">#-}</a>
<a id="10030" class="Keyword">pattern</a> <a id="≤″-offset"></a><a id="10038" href="Data.Nat.Base.html#10038" class="InductiveConstructor">≤″-offset</a> <a id="10048" href="Data.Nat.Base.html#10052" class="Bound">k</a> <a id="10050" class="Symbol">=</a> <a id="10052" href="Data.Nat.Base.html#10052" class="Bound">k</a> <a id="10054" class="InductiveConstructor Operator">,</a> <a id="10056" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="10061" class="Symbol">{-#</a> <a id="10065" class="Keyword">WARNING_ON_USAGE</a> <a id="10082" class="Pragma">≤″-offset</a>
<a id="10092" class="String">&quot;Warning: ≤″-offset was deprecated in v2.1. Please match directly on proofs of ≤″ using pattern (_, refl) from Algebra.Definitions.RawMagma._∣ˡ_ instead. &quot;</a>
<a id="10248" class="Symbol">#-}</a>
<a id="10252" class="Keyword">pattern</a> <a id="&lt;″-offset"></a><a id="10260" href="Data.Nat.Base.html#10260" class="InductiveConstructor">&lt;″-offset</a> <a id="10270" href="Data.Nat.Base.html#10274" class="Bound">k</a> <a id="10272" class="Symbol">=</a> <a id="10274" href="Data.Nat.Base.html#10274" class="Bound">k</a> <a id="10276" class="InductiveConstructor Operator">,</a> <a id="10278" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="10283" class="Symbol">{-#</a> <a id="10287" class="Keyword">WARNING_ON_USAGE</a> <a id="10304" class="Pragma">&lt;″-offset</a>
<a id="10314" class="String">&quot;Warning: &lt;″-offset was deprecated in v2.1. Please match directly on proofs of ≤″ using pattern (_, refl) from Algebra.Definitions.RawMagma._∣ˡ_ instead. &quot;</a>
<a id="10470" class="Symbol">#-}</a>

<a id="10475" class="Comment">-- Smart destructor of _≤″_</a>

<a id="s≤″s⁻¹"></a><a id="10504" href="Data.Nat.Base.html#10504" class="Function">s≤″s⁻¹</a> <a id="10511" class="Symbol">:</a> <a id="10513" class="Symbol">∀</a> <a id="10515" class="Symbol">{</a><a id="10516" href="Data.Nat.Base.html#10516" class="Bound">m</a> <a id="10518" href="Data.Nat.Base.html#10518" class="Bound">n</a><a id="10519" class="Symbol">}</a> <a id="10521" class="Symbol">→</a> <a id="10523" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10527" href="Data.Nat.Base.html#10516" class="Bound">m</a> <a id="10529" href="Data.Nat.Base.html#8234" class="Function Operator">≤″</a> <a id="10532" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10536" href="Data.Nat.Base.html#10518" class="Bound">n</a> <a id="10538" class="Symbol">→</a> <a id="10540" href="Data.Nat.Base.html#10516" class="Bound">m</a> <a id="10542" href="Data.Nat.Base.html#8234" class="Function Operator">≤″</a> <a id="10545" href="Data.Nat.Base.html#10518" class="Bound">n</a>
<a id="10547" href="Data.Nat.Base.html#10504" class="Function">s≤″s⁻¹</a> <a id="10554" class="Symbol">(</a><a id="10555" href="Data.Nat.Base.html#10555" class="Bound">k</a> <a id="10557" href="Algebra.Definitions.RawMagma.html#1427" class="InductiveConstructor Operator">,</a> <a id="10559" href="Data.Nat.Base.html#10559" class="Bound">eq</a><a id="10561" class="Symbol">)</a> <a id="10563" class="Symbol">=</a> <a id="10565" href="Data.Nat.Base.html#10555" class="Bound">k</a> <a id="10567" href="Algebra.Definitions.RawMagma.html#1427" class="InductiveConstructor Operator">,</a> <a id="10569" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="10574" href="Data.Nat.Base.html#5253" class="Function">pred</a> <a id="10579" href="Data.Nat.Base.html#10559" class="Bound">eq</a>
<a id="10582" class="Symbol">{-#</a> <a id="10586" class="Keyword">WARNING_ON_USAGE</a> <a id="10603" class="Pragma">s≤″s⁻¹</a>
<a id="10610" class="String">&quot;Warning: s≤″s⁻¹ was deprecated in v2.1. Please match directly on proofs of ≤″ using constructor Algebra.Definitions.RawMagma._∣ˡ_._,_ instead. &quot;</a>
<a id="10756" class="Symbol">#-}</a>
</pre></body></html>

==> anc/html/Data.Nat.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Nat.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- A bunch of properties about natural number operations</a>
<a id="163" class="Comment">------------------------------------------------------------------------</a>

<a id="237" class="Comment">-- See README.Data.Nat for some examples showing how this module can be</a>
<a id="309" class="Comment">-- used.</a>

<a id="319" class="Symbol">{-#</a> <a id="323" class="Keyword">OPTIONS</a> <a id="331" class="Pragma">--cubical-compatible</a> <a id="352" class="Pragma">--safe</a> <a id="359" class="Symbol">#-}</a>

<a id="364" class="Keyword">module</a> <a id="371" href="Data.Nat.Properties.html" class="Module">Data.Nat.Properties</a> <a id="391" class="Keyword">where</a>

<a id="398" class="Keyword">open</a> <a id="403" class="Keyword">import</a> <a id="410" href="Axiom.UniquenessOfIdentityProofs.html" class="Module">Axiom.UniquenessOfIdentityProofs</a> <a id="443" class="Keyword">using</a> <a id="449" class="Symbol">(</a><a id="450" class="Keyword">module</a> <a id="457" href="Axiom.UniquenessOfIdentityProofs.html#2320" class="Module">Decidable⇒UIP</a><a id="470" class="Symbol">)</a>
<a id="472" class="Keyword">open</a> <a id="477" class="Keyword">import</a> <a id="484" href="Algebra.Bundles.html" class="Module">Algebra.Bundles</a>
  <a id="502" class="Keyword">using</a> <a id="508" class="Symbol">(</a><a id="509" href="Algebra.Bundles.html#1758" class="Record">Magma</a><a id="514" class="Symbol">;</a> <a id="516" href="Algebra.Bundles.html#4756" class="Record">Semigroup</a><a id="525" class="Symbol">;</a> <a id="527" href="Algebra.Bundles.html#5481" class="Record">CommutativeSemigroup</a><a id="547" class="Symbol">;</a> <a id="549" href="Algebra.Bundles.html#7886" class="Record">CommutativeMonoid</a><a id="566" class="Symbol">;</a> <a id="568" href="Algebra.Bundles.html#7315" class="Record">Monoid</a>
        <a id="583" class="Symbol">;</a> <a id="585" href="Algebra.Bundles.html#18455" class="Record">Semiring</a><a id="593" class="Symbol">;</a> <a id="595" href="Algebra.Bundles.html#19580" class="Record">CommutativeSemiring</a><a id="614" class="Symbol">;</a> <a id="616" href="Algebra.Bundles.html#15685" class="Record">CommutativeSemiringWithoutOne</a><a id="645" class="Symbol">)</a>
<a id="647" class="Keyword">open</a> <a id="652" class="Keyword">import</a> <a id="659" href="Algebra.Definitions.RawMagma.html" class="Module">Algebra.Definitions.RawMagma</a> <a id="688" class="Keyword">using</a> <a id="694" class="Symbol">(</a><a id="695" href="Algebra.Definitions.RawMagma.html#1427" class="InductiveConstructor Operator">_,_</a><a id="698" class="Symbol">)</a>
<a id="700" class="Keyword">open</a> <a id="705" class="Keyword">import</a> <a id="712" href="Algebra.Morphism.html" class="Module">Algebra.Morphism</a>
<a id="729" class="Keyword">open</a> <a id="734" class="Keyword">import</a> <a id="741" href="Algebra.Consequences.Propositional.html" class="Module">Algebra.Consequences.Propositional</a>
  <a id="778" class="Keyword">using</a> <a id="784" class="Symbol">(</a><a id="785" href="Algebra.Consequences.Setoid.html#4135" class="Function">comm∧cancelˡ⇒cancelʳ</a><a id="805" class="Symbol">;</a> <a id="807" href="Algebra.Consequences.Propositional.html#3570" class="Function">comm∧distrʳ⇒distrˡ</a><a id="825" class="Symbol">;</a> <a id="827" href="Algebra.Consequences.Propositional.html#3416" class="Function">comm∧distrˡ⇒distrʳ</a>
        <a id="854" class="Symbol">;</a> <a id="856" href="Algebra.Consequences.Propositional.html#3724" class="Function">comm⇒sym[distribˡ]</a><a id="874" class="Symbol">)</a>
<a id="876" class="Keyword">open</a> <a id="881" class="Keyword">import</a> <a id="888" href="Algebra.Construct.NaturalChoice.Base.html" class="Module">Algebra.Construct.NaturalChoice.Base</a>
  <a id="927" class="Keyword">using</a> <a id="933" class="Symbol">(</a><a id="934" href="Algebra.Construct.NaturalChoice.Base.html#1002" class="Record">MinOperator</a><a id="945" class="Symbol">;</a> <a id="947" href="Algebra.Construct.NaturalChoice.Base.html#1203" class="Record">MaxOperator</a><a id="958" class="Symbol">)</a>
<a id="960" class="Keyword">import</a> <a id="967" href="Algebra.Construct.NaturalChoice.MinMaxOp.html" class="Module">Algebra.Construct.NaturalChoice.MinMaxOp</a> <a id="1008" class="Symbol">as</a> <a id="1011" class="Module">MinMaxOp</a>
<a id="1020" class="Keyword">import</a> <a id="1027" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html" class="Module">Algebra.Lattice.Construct.NaturalChoice.MinMaxOp</a> <a id="1076" class="Symbol">as</a> <a id="1079" class="Module">LatticeMinMaxOp</a>
<a id="1095" class="Keyword">import</a> <a id="1102" href="Algebra.Properties.CommutativeSemigroup.html" class="Module">Algebra.Properties.CommutativeSemigroup</a> <a id="1142" class="Symbol">as</a> <a id="1145" class="Module">CommSemigroupProperties</a>
<a id="1169" class="Keyword">open</a> <a id="1174" class="Keyword">import</a> <a id="1181" href="Data.Bool.Base.html" class="Module">Data.Bool.Base</a> <a id="1196" class="Keyword">using</a> <a id="1202" class="Symbol">(</a><a id="1203" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="1207" class="Symbol">;</a> <a id="1209" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="1214" class="Symbol">;</a> <a id="1216" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="1220" class="Symbol">;</a> <a id="1222" href="Data.Bool.Base.html#1358" class="Function">T</a><a id="1223" class="Symbol">)</a>
<a id="1225" class="Keyword">open</a> <a id="1230" class="Keyword">import</a> <a id="1237" href="Data.Bool.Properties.html" class="Module">Data.Bool.Properties</a> <a id="1258" class="Keyword">using</a> <a id="1264" class="Symbol">(</a><a id="1265" href="Relation.Nullary.Decidable.Core.html#3222" class="Function">T?</a><a id="1267" class="Symbol">)</a>
<a id="1269" class="Keyword">open</a> <a id="1274" class="Keyword">import</a> <a id="1281" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a>
<a id="1295" class="Keyword">open</a> <a id="1300" class="Keyword">import</a> <a id="1307" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="1325" class="Keyword">using</a> <a id="1331" class="Symbol">(</a><a id="1332" href="Data.Product.Base.html#852" class="Function">∃</a><a id="1333" class="Symbol">;</a> <a id="1335" href="Data.Product.Base.html#1752" class="Function Operator">_×_</a><a id="1338" class="Symbol">;</a> <a id="1340" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="1343" class="Symbol">)</a>
<a id="1345" class="Keyword">open</a> <a id="1350" class="Keyword">import</a> <a id="1357" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="1371" class="Symbol">as</a> <a id="1374" class="Module">Sum</a> <a id="1378" class="Keyword">using</a> <a id="1384" class="Symbol">(</a><a id="1385" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="1389" class="Symbol">;</a> <a id="1391" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="1395" class="Symbol">;</a> <a id="1397" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a><a id="1400" class="Symbol">;</a> <a id="1402" href="Data.Sum.Base.html#980" class="Function Operator">[_,_]′</a><a id="1408" class="Symbol">)</a>
<a id="1410" class="Keyword">open</a> <a id="1415" class="Keyword">import</a> <a id="1422" href="Data.Unit.Base.html" class="Module">Data.Unit.Base</a> <a id="1437" class="Keyword">using</a> <a id="1443" class="Symbol">(</a><a id="1444" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a><a id="1446" class="Symbol">)</a>
<a id="1448" class="Keyword">open</a> <a id="1453" class="Keyword">import</a> <a id="1460" href="Function.Base.html" class="Module">Function.Base</a> <a id="1474" class="Keyword">using</a> <a id="1480" class="Symbol">(</a><a id="1481" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="1484" class="Symbol">;</a> <a id="1486" href="Function.Base.html#1657" class="Function">flip</a><a id="1490" class="Symbol">;</a> <a id="1492" href="Function.Base.html#1993" class="Function Operator">_$_</a><a id="1495" class="Symbol">;</a> <a id="1497" href="Function.Base.html#704" class="Function">id</a><a id="1499" class="Symbol">;</a> <a id="1501" href="Function.Base.html#3754" class="Function Operator">_∘′_</a><a id="1505" class="Symbol">;</a> <a id="1507" href="Function.Base.html#3967" class="Function Operator">_$′_</a><a id="1511" class="Symbol">)</a>
<a id="1513" class="Keyword">open</a> <a id="1518" class="Keyword">import</a> <a id="1525" href="Function.Bundles.html" class="Module">Function.Bundles</a> <a id="1542" class="Keyword">using</a> <a id="1548" class="Symbol">(</a><a id="1549" href="Function.Bundles.html#12178" class="Function Operator">_↣_</a><a id="1552" class="Symbol">)</a>
<a id="1554" class="Keyword">open</a> <a id="1559" class="Keyword">import</a> <a id="1566" href="Function.Metric.Nat.html" class="Module">Function.Metric.Nat</a>
  <a id="1588" class="Keyword">using</a> <a id="1594" class="Symbol">(</a><a id="1595" href="Function.Metric.Nat.Definitions.html#1343" class="Function">TriangleInequality</a><a id="1613" class="Symbol">;</a> <a id="1615" href="Function.Metric.Nat.Structures.html#881" class="Function">IsProtoMetric</a><a id="1628" class="Symbol">;</a> <a id="1630" href="Function.Metric.Nat.Structures.html#1124" class="Function">IsPreMetric</a><a id="1641" class="Symbol">;</a> <a id="1643" href="Function.Metric.Nat.Structures.html#1366" class="Function">IsQuasiSemiMetric</a>
        <a id="1669" class="Symbol">;</a> <a id="1671" href="Function.Metric.Nat.Structures.html#1626" class="Function">IsSemiMetric</a><a id="1683" class="Symbol">;</a> <a id="1685" href="Function.Metric.Nat.Structures.html#1861" class="Function">IsMetric</a><a id="1693" class="Symbol">;</a> <a id="1695" href="Function.Metric.Nat.Bundles.html#1509" class="Record">PreMetric</a><a id="1704" class="Symbol">;</a> <a id="1706" href="Function.Metric.Nat.Bundles.html#1944" class="Record">QuasiSemiMetric</a>
        <a id="1730" class="Symbol">;</a> <a id="1732" href="Function.Metric.Nat.Bundles.html#2471" class="Record">SemiMetric</a><a id="1742" class="Symbol">;</a> <a id="1744" href="Function.Metric.Nat.Bundles.html#3008" class="Record">Metric</a><a id="1750" class="Symbol">)</a>
<a id="1752" class="Keyword">open</a> <a id="1757" class="Keyword">import</a> <a id="1764" href="Level.html" class="Module">Level</a> <a id="1770" class="Keyword">using</a> <a id="1776" class="Symbol">(</a><a id="1777" href="Level.html#521" class="Function">0ℓ</a><a id="1779" class="Symbol">)</a>
<a id="1781" class="Keyword">open</a> <a id="1786" class="Keyword">import</a> <a id="1793" href="Relation.Unary.html" class="Module">Relation.Unary</a> <a id="1808" class="Symbol">as</a> <a id="1811" class="Module">U</a> <a id="1813" class="Keyword">using</a> <a id="1819" class="Symbol">(</a><a id="1820" href="Relation.Unary.html#1178" class="Function">Pred</a><a id="1824" class="Symbol">)</a>
<a id="1826" class="Keyword">open</a> <a id="1831" class="Keyword">import</a> <a id="1838" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a>
  <a id="1861" class="Keyword">using</a> <a id="1867" class="Symbol">(</a><a id="1868" href="Relation.Binary.Core.html#1268" class="Function Operator">_⇒_</a><a id="1871" class="Symbol">;</a> <a id="1873" href="Relation.Binary.Core.html#1577" class="Function Operator">_Preserves_⟶_</a><a id="1886" class="Symbol">;</a> <a id="1888" href="Relation.Binary.Core.html#1703" class="Function Operator">_Preserves₂_⟶_⟶_</a><a id="1904" class="Symbol">)</a>
<a id="1906" class="Keyword">open</a> <a id="1911" class="Keyword">import</a> <a id="1918" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a>
<a id="1942" class="Keyword">open</a> <a id="1947" class="Keyword">import</a> <a id="1954" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a>
<a id="1982" class="Keyword">open</a> <a id="1987" class="Keyword">import</a> <a id="1994" href="Relation.Binary.Consequences.html" class="Module">Relation.Binary.Consequences</a>
  <a id="2025" class="Keyword">using</a> <a id="2031" class="Symbol">(</a><a id="2032" href="Relation.Binary.Consequences.html#3836" class="Function">mono₂⇒monoˡ</a><a id="2043" class="Symbol">;</a> <a id="2045" href="Relation.Binary.Consequences.html#3986" class="Function">mono₂⇒monoʳ</a><a id="2056" class="Symbol">;</a> <a id="2058" href="Relation.Binary.Consequences.html#7922" class="Function">flip-Connex</a><a id="2069" class="Symbol">;</a> <a id="2071" href="Relation.Binary.Consequences.html#7186" class="Function">wlog</a><a id="2075" class="Symbol">)</a>
<a id="2077" class="Keyword">open</a> <a id="2082" class="Keyword">import</a> <a id="2089" href="Relation.Binary.PropositionalEquality.html" class="Module">Relation.Binary.PropositionalEquality</a>
<a id="2127" class="Keyword">open</a> <a id="2132" class="Keyword">import</a> <a id="2139" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a>
<a id="2166" class="Keyword">open</a> <a id="2171" class="Keyword">import</a> <a id="2178" href="Relation.Binary.Structures.Biased.html" class="Module">Relation.Binary.Structures.Biased</a>
<a id="2212" class="Keyword">open</a> <a id="2217" class="Keyword">import</a> <a id="2224" href="Relation.Nullary.Decidable.html" class="Module">Relation.Nullary.Decidable</a>
  <a id="2253" class="Keyword">using</a> <a id="2259" class="Symbol">(</a><a id="2260" href="Relation.Nullary.Decidable.Core.html#4828" class="Function">True</a><a id="2264" class="Symbol">;</a> <a id="2266" href="Relation.Nullary.Decidable.html#1614" class="Function">via-injection</a><a id="2279" class="Symbol">;</a> <a id="2281" href="Relation.Nullary.Decidable.Core.html#6261" class="Function">map′</a><a id="2285" class="Symbol">;</a> <a id="2287" href="Relation.Nullary.Decidable.Core.html#2686" class="Function">recompute</a><a id="2296" class="Symbol">;</a> <a id="2298" href="Relation.Nullary.Decidable.Core.html#2142" class="InductiveConstructor">no</a><a id="2300" class="Symbol">;</a> <a id="2302" href="Relation.Nullary.Decidable.Core.html#2105" class="InductiveConstructor">yes</a><a id="2305" class="Symbol">;</a> <a id="2307" href="Relation.Nullary.Decidable.Core.html#1972" class="Record">Dec</a><a id="2310" class="Symbol">;</a> <a id="2312" href="Relation.Nullary.Decidable.Core.html#2016" class="InductiveConstructor Operator">_because_</a><a id="2321" class="Symbol">)</a>
<a id="2323" class="Keyword">open</a> <a id="2328" class="Keyword">import</a> <a id="2335" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a> <a id="2366" class="Keyword">using</a> <a id="2372" class="Symbol">(</a><a id="2373" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬_</a><a id="2375" class="Symbol">;</a> <a id="2377" href="Relation.Nullary.Negation.Core.html#1860" class="Function">contradiction</a><a id="2390" class="Symbol">)</a>
<a id="2392" class="Keyword">open</a> <a id="2397" class="Keyword">import</a> <a id="2404" href="Relation.Nullary.Reflects.html" class="Module">Relation.Nullary.Reflects</a>
  <a id="2432" class="Keyword">using</a> <a id="2438" class="Symbol">(</a><a id="2439" href="Relation.Nullary.Reflects.html#3630" class="Function">fromEquivalence</a><a id="2454" class="Symbol">;</a> <a id="2456" href="Relation.Nullary.Reflects.html#1104" class="Datatype">Reflects</a><a id="2464" class="Symbol">;</a> <a id="2466" href="Relation.Nullary.Reflects.html#1748" class="Function">invert</a><a id="2472" class="Symbol">)</a>

<a id="2475" class="Keyword">open</a> <a id="2480" class="Keyword">import</a> <a id="2487" href="Algebra.Definitions.html" class="Module">Algebra.Definitions</a> <a id="2507" class="Symbol">{</a><a id="2508" class="Argument">A</a> <a id="2510" class="Symbol">=</a> <a id="2512" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="2513" class="Symbol">}</a> <a id="2515" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
  <a id="2521" class="Keyword">hiding</a> <a id="2528" class="Symbol">(</a><a id="2529" href="Algebra.Definitions.html#4511" class="Function">LeftCancellative</a><a id="2545" class="Symbol">;</a> <a id="2547" href="Algebra.Definitions.html#4604" class="Function">RightCancellative</a><a id="2564" class="Symbol">;</a> <a id="2566" href="Algebra.Definitions.html#4699" class="Function">Cancellative</a><a id="2578" class="Symbol">)</a>
<a id="2580" class="Keyword">open</a> <a id="2585" class="Keyword">import</a> <a id="2592" href="Algebra.Definitions.html" class="Module">Algebra.Definitions</a>
  <a id="2614" class="Keyword">using</a> <a id="2620" class="Symbol">(</a><a id="2621" href="Algebra.Definitions.html#4511" class="Function">LeftCancellative</a><a id="2637" class="Symbol">;</a> <a id="2639" href="Algebra.Definitions.html#4604" class="Function">RightCancellative</a><a id="2656" class="Symbol">;</a> <a id="2658" href="Algebra.Definitions.html#4699" class="Function">Cancellative</a><a id="2670" class="Symbol">)</a>
<a id="2672" class="Keyword">open</a> <a id="2677" class="Keyword">import</a> <a id="2684" href="Algebra.Structures.html" class="Module">Algebra.Structures</a> <a id="2703" class="Symbol">{</a><a id="2704" class="Argument">A</a> <a id="2706" class="Symbol">=</a> <a id="2708" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="2709" class="Symbol">}</a> <a id="2711" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>


<a id="2717" class="Keyword">private</a>
  <a id="2727" class="Keyword">variable</a>
    <a id="2740" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="2742" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="2744" href="Data.Nat.Properties.html#2744" class="Generalizable">o</a> <a id="2746" href="Data.Nat.Properties.html#2746" class="Generalizable">k</a> <a id="2748" class="Symbol">:</a> <a id="2750" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>


<a id="2754" class="Comment">------------------------------------------------------------------------</a>
<a id="2827" class="Comment">-- Properties of NonZero</a>
<a id="2852" class="Comment">------------------------------------------------------------------------</a>

<a id="nonZero?"></a><a id="2926" href="Data.Nat.Properties.html#2926" class="Function">nonZero?</a> <a id="2935" class="Symbol">:</a> <a id="2937" href="Relation.Unary.html#4543" class="Function">U.Decidable</a> <a id="2949" href="Data.Nat.Base.html#3259" class="Record">NonZero</a>
<a id="2957" href="Data.Nat.Properties.html#2926" class="Function">nonZero?</a> <a id="2966" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="2974" class="Symbol">=</a> <a id="2976" href="Relation.Nullary.Decidable.Core.html#2142" class="InductiveConstructor">no</a> <a id="2979" href="Data.Nat.Base.html#3299" class="Field">NonZero.nonZero</a>
<a id="2995" href="Data.Nat.Properties.html#2926" class="Function">nonZero?</a> <a id="3004" class="Symbol">(</a><a id="3005" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3009" href="Data.Nat.Properties.html#3009" class="Bound">n</a><a id="3010" class="Symbol">)</a> <a id="3012" class="Symbol">=</a> <a id="3014" href="Relation.Nullary.Decidable.Core.html#2105" class="InductiveConstructor">yes</a> <a id="3018" class="Symbol">_</a>

<a id="3021" class="Comment">------------------------------------------------------------------------</a>
<a id="3094" class="Comment">-- Properties of NonTrivial</a>
<a id="3122" class="Comment">------------------------------------------------------------------------</a>

<a id="nonTrivial?"></a><a id="3196" href="Data.Nat.Properties.html#3196" class="Function">nonTrivial?</a> <a id="3208" class="Symbol">:</a> <a id="3210" href="Relation.Unary.html#4543" class="Function">U.Decidable</a> <a id="3222" href="Data.Nat.Base.html#3782" class="Record">NonTrivial</a>
<a id="3233" href="Data.Nat.Properties.html#3196" class="Function">nonTrivial?</a> <a id="3245" class="Number">0</a>      <a id="3252" class="Symbol">=</a> <a id="3254" href="Relation.Nullary.Decidable.Core.html#2142" class="InductiveConstructor">no</a> <a id="3257" class="Symbol">λ()</a>
<a id="3261" href="Data.Nat.Properties.html#3196" class="Function">nonTrivial?</a> <a id="3273" class="Number">1</a>      <a id="3280" class="Symbol">=</a> <a id="3282" href="Relation.Nullary.Decidable.Core.html#2142" class="InductiveConstructor">no</a> <a id="3285" class="Symbol">λ()</a>
<a id="3289" href="Data.Nat.Properties.html#3196" class="Function">nonTrivial?</a> <a id="3301" class="Symbol">(</a><a id="3302" href="Data.Nat.Base.html#1094" class="InductiveConstructor">2+</a> <a id="3305" href="Data.Nat.Properties.html#3305" class="Bound">n</a><a id="3306" class="Symbol">)</a> <a id="3308" class="Symbol">=</a> <a id="3310" href="Relation.Nullary.Decidable.Core.html#2105" class="InductiveConstructor">yes</a> <a id="3314" class="Symbol">_</a>

<a id="3317" class="Comment">------------------------------------------------------------------------</a>
<a id="3390" class="Comment">-- Properties of _≡_</a>
<a id="3411" class="Comment">------------------------------------------------------------------------</a>

<a id="suc-injective"></a><a id="3485" href="Data.Nat.Properties.html#3485" class="Function">suc-injective</a> <a id="3499" class="Symbol">:</a> <a id="3501" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3505" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="3507" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3509" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3513" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="3515" class="Symbol">→</a> <a id="3517" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="3519" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3521" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="3523" href="Data.Nat.Properties.html#3485" class="Function">suc-injective</a> <a id="3537" class="Symbol">=</a> <a id="3539" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="3544" href="Data.Nat.Base.html#5253" class="Function">pred</a>

<a id="≡ᵇ⇒≡"></a><a id="3550" href="Data.Nat.Properties.html#3550" class="Function">≡ᵇ⇒≡</a> <a id="3555" class="Symbol">:</a> <a id="3557" class="Symbol">∀</a> <a id="3559" href="Data.Nat.Properties.html#3559" class="Bound">m</a> <a id="3561" href="Data.Nat.Properties.html#3561" class="Bound">n</a> <a id="3563" class="Symbol">→</a> <a id="3565" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="3567" class="Symbol">(</a><a id="3568" href="Data.Nat.Properties.html#3559" class="Bound">m</a> <a id="3570" href="Data.Nat.Base.html#1282" class="Primitive Operator">≡ᵇ</a> <a id="3573" href="Data.Nat.Properties.html#3561" class="Bound">n</a><a id="3574" class="Symbol">)</a> <a id="3576" class="Symbol">→</a> <a id="3578" href="Data.Nat.Properties.html#3559" class="Bound">m</a> <a id="3580" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3582" href="Data.Nat.Properties.html#3561" class="Bound">n</a>
<a id="3584" href="Data.Nat.Properties.html#3550" class="Function">≡ᵇ⇒≡</a> <a id="3589" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="3597" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="3605" class="Symbol">_</a>  <a id="3608" class="Symbol">=</a> <a id="3610" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="3615" href="Data.Nat.Properties.html#3550" class="Function">≡ᵇ⇒≡</a> <a id="3620" class="Symbol">(</a><a id="3621" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3625" href="Data.Nat.Properties.html#3625" class="Bound">m</a><a id="3626" class="Symbol">)</a> <a id="3628" class="Symbol">(</a><a id="3629" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3633" href="Data.Nat.Properties.html#3633" class="Bound">n</a><a id="3634" class="Symbol">)</a> <a id="3636" href="Data.Nat.Properties.html#3636" class="Bound">eq</a> <a id="3639" class="Symbol">=</a> <a id="3641" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="3646" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3650" class="Symbol">(</a><a id="3651" href="Data.Nat.Properties.html#3550" class="Function">≡ᵇ⇒≡</a> <a id="3656" href="Data.Nat.Properties.html#3625" class="Bound">m</a> <a id="3658" href="Data.Nat.Properties.html#3633" class="Bound">n</a> <a id="3660" href="Data.Nat.Properties.html#3636" class="Bound">eq</a><a id="3662" class="Symbol">)</a>

<a id="≡⇒≡ᵇ"></a><a id="3665" href="Data.Nat.Properties.html#3665" class="Function">≡⇒≡ᵇ</a> <a id="3670" class="Symbol">:</a> <a id="3672" class="Symbol">∀</a> <a id="3674" href="Data.Nat.Properties.html#3674" class="Bound">m</a> <a id="3676" href="Data.Nat.Properties.html#3676" class="Bound">n</a> <a id="3678" class="Symbol">→</a> <a id="3680" href="Data.Nat.Properties.html#3674" class="Bound">m</a> <a id="3682" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3684" href="Data.Nat.Properties.html#3676" class="Bound">n</a> <a id="3686" class="Symbol">→</a> <a id="3688" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="3690" class="Symbol">(</a><a id="3691" href="Data.Nat.Properties.html#3674" class="Bound">m</a> <a id="3693" href="Data.Nat.Base.html#1282" class="Primitive Operator">≡ᵇ</a> <a id="3696" href="Data.Nat.Properties.html#3676" class="Bound">n</a><a id="3697" class="Symbol">)</a>
<a id="3699" href="Data.Nat.Properties.html#3665" class="Function">≡⇒≡ᵇ</a> <a id="3704" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="3712" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="3720" href="Data.Nat.Properties.html#3720" class="Bound">eq</a> <a id="3723" class="Symbol">=</a> <a id="3725" class="Symbol">_</a>
<a id="3727" href="Data.Nat.Properties.html#3665" class="Function">≡⇒≡ᵇ</a> <a id="3732" class="Symbol">(</a><a id="3733" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3737" href="Data.Nat.Properties.html#3737" class="Bound">m</a><a id="3738" class="Symbol">)</a> <a id="3740" class="Symbol">(</a><a id="3741" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3745" href="Data.Nat.Properties.html#3745" class="Bound">n</a><a id="3746" class="Symbol">)</a> <a id="3748" href="Data.Nat.Properties.html#3748" class="Bound">eq</a> <a id="3751" class="Symbol">=</a> <a id="3753" href="Data.Nat.Properties.html#3665" class="Function">≡⇒≡ᵇ</a> <a id="3758" href="Data.Nat.Properties.html#3737" class="Bound">m</a> <a id="3760" href="Data.Nat.Properties.html#3745" class="Bound">n</a> <a id="3762" class="Symbol">(</a><a id="3763" href="Data.Nat.Properties.html#3485" class="Function">suc-injective</a> <a id="3777" href="Data.Nat.Properties.html#3748" class="Bound">eq</a><a id="3779" class="Symbol">)</a>

<a id="3782" class="Comment">-- NB: we use the builtin function `_≡ᵇ_` here so that the function</a>
<a id="3850" class="Comment">-- quickly decides whether to return `yes` or `no`. It still takes</a>
<a id="3917" class="Comment">-- a linear amount of time to generate the proof if it is inspected.</a>
<a id="3986" class="Comment">-- We expect the main benefit to be visible in compiled code as the</a>
<a id="4054" class="Comment">-- backend erases proofs.</a>

<a id="4081" class="Keyword">infix</a> <a id="4087" class="Number">4</a> <a id="4089" href="Data.Nat.Properties.html#4093" class="Function Operator">_≟_</a>
<a id="_≟_"></a><a id="4093" href="Data.Nat.Properties.html#4093" class="Function Operator">_≟_</a> <a id="4097" class="Symbol">:</a> <a id="4099" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="4117" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
<a id="4119" href="Data.Nat.Properties.html#4119" class="Bound">m</a> <a id="4121" href="Data.Nat.Properties.html#4093" class="Function Operator">≟</a> <a id="4123" href="Data.Nat.Properties.html#4123" class="Bound">n</a> <a id="4125" class="Symbol">=</a> <a id="4127" href="Relation.Nullary.Decidable.Core.html#6261" class="Function">map′</a> <a id="4132" class="Symbol">(</a><a id="4133" href="Data.Nat.Properties.html#3550" class="Function">≡ᵇ⇒≡</a> <a id="4138" href="Data.Nat.Properties.html#4119" class="Bound">m</a> <a id="4140" href="Data.Nat.Properties.html#4123" class="Bound">n</a><a id="4141" class="Symbol">)</a> <a id="4143" class="Symbol">(</a><a id="4144" href="Data.Nat.Properties.html#3665" class="Function">≡⇒≡ᵇ</a> <a id="4149" href="Data.Nat.Properties.html#4119" class="Bound">m</a> <a id="4151" href="Data.Nat.Properties.html#4123" class="Bound">n</a><a id="4152" class="Symbol">)</a> <a id="4154" class="Symbol">(</a><a id="4155" href="Relation.Nullary.Decidable.Core.html#3222" class="Function">T?</a> <a id="4158" class="Symbol">(</a><a id="4159" href="Data.Nat.Properties.html#4119" class="Bound">m</a> <a id="4161" href="Data.Nat.Base.html#1282" class="Primitive Operator">≡ᵇ</a> <a id="4164" href="Data.Nat.Properties.html#4123" class="Bound">n</a><a id="4165" class="Symbol">))</a>

<a id="≡-irrelevant"></a><a id="4169" href="Data.Nat.Properties.html#4169" class="Function">≡-irrelevant</a> <a id="4182" class="Symbol">:</a> <a id="4184" href="Relation.Binary.Definitions.html#6260" class="Function">Irrelevant</a> <a id="4195" class="Symbol">{</a><a id="4196" class="Argument">A</a> <a id="4198" class="Symbol">=</a> <a id="4200" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="4201" class="Symbol">}</a> <a id="4203" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="4207" href="Data.Nat.Properties.html#4169" class="Function">≡-irrelevant</a> <a id="4220" class="Symbol">=</a> <a id="4222" href="Axiom.UniquenessOfIdentityProofs.html#2598" class="Function">Decidable⇒UIP.≡-irrelevant</a> <a id="4249" href="Data.Nat.Properties.html#4093" class="Function Operator">_≟_</a>

<a id="≟-diag"></a><a id="4254" href="Data.Nat.Properties.html#4254" class="Function">≟-diag</a> <a id="4261" class="Symbol">:</a> <a id="4263" class="Symbol">(</a><a id="4264" href="Data.Nat.Properties.html#4264" class="Bound">eq</a> <a id="4267" class="Symbol">:</a> <a id="4269" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="4271" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4273" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a><a id="4274" class="Symbol">)</a> <a id="4276" class="Symbol">→</a> <a id="4278" class="Symbol">(</a><a id="4279" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="4281" href="Data.Nat.Properties.html#4093" class="Function Operator">≟</a> <a id="4283" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a><a id="4284" class="Symbol">)</a> <a id="4286" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4288" href="Relation.Nullary.Decidable.Core.html#2105" class="InductiveConstructor">yes</a> <a id="4292" href="Data.Nat.Properties.html#4264" class="Bound">eq</a>
<a id="4295" href="Data.Nat.Properties.html#4254" class="Function">≟-diag</a> <a id="4302" class="Symbol">=</a> <a id="4304" href="Relation.Binary.PropositionalEquality.html#3509" class="Function">≡-≟-identity</a> <a id="4317" href="Data.Nat.Properties.html#4093" class="Function Operator">_≟_</a>

<a id="≟-≡"></a><a id="4322" href="Data.Nat.Properties.html#4322" class="Function">≟-≡</a> <a id="4326" class="Symbol">:</a> <a id="4328" class="Symbol">(</a><a id="4329" href="Data.Nat.Properties.html#4329" class="Bound">m≢n</a> <a id="4333" class="Symbol">:</a> <a id="4335" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="4337" href="Relation.Binary.PropositionalEquality.Core.html#1064" class="Function Operator">≢</a> <a id="4339" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a><a id="4340" class="Symbol">)</a> <a id="4342" class="Symbol">→</a> <a id="4344" class="Symbol">(</a><a id="4345" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="4347" href="Data.Nat.Properties.html#4093" class="Function Operator">≟</a> <a id="4349" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a><a id="4350" class="Symbol">)</a> <a id="4352" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4354" href="Relation.Nullary.Decidable.Core.html#2142" class="InductiveConstructor">no</a> <a id="4357" href="Data.Nat.Properties.html#4329" class="Bound">m≢n</a>
<a id="4361" href="Data.Nat.Properties.html#4322" class="Function">≟-≡</a> <a id="4365" class="Symbol">=</a> <a id="4367" href="Relation.Binary.PropositionalEquality.html#3633" class="Function">≢-≟-identity</a> <a id="4380" href="Data.Nat.Properties.html#4093" class="Function Operator">_≟_</a>

<a id="≡-isDecEquivalence"></a><a id="4385" href="Data.Nat.Properties.html#4385" class="Function">≡-isDecEquivalence</a> <a id="4404" class="Symbol">:</a> <a id="4406" href="Relation.Binary.Structures.html#1897" class="Record">IsDecEquivalence</a> <a id="4423" class="Symbol">(</a><a id="4424" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="4428" class="Symbol">{</a><a id="4429" class="Argument">A</a> <a id="4431" class="Symbol">=</a> <a id="4433" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="4434" class="Symbol">})</a>
<a id="4437" href="Data.Nat.Properties.html#4385" class="Function">≡-isDecEquivalence</a> <a id="4456" class="Symbol">=</a> <a id="4458" class="Keyword">record</a>
  <a id="4467" class="Symbol">{</a> <a id="4469" href="Relation.Binary.Structures.html#1960" class="Field">isEquivalence</a> <a id="4483" class="Symbol">=</a> <a id="4485" href="Relation.Binary.PropositionalEquality.Properties.html#5530" class="Function">isEquivalence</a>
  <a id="4501" class="Symbol">;</a> <a id="4503" href="Relation.Binary.Structures.html#1994" class="Field Operator">_≟_</a>           <a id="4517" class="Symbol">=</a> <a id="4519" href="Data.Nat.Properties.html#4093" class="Function Operator">_≟_</a>
  <a id="4525" class="Symbol">}</a>

<a id="≡-decSetoid"></a><a id="4528" href="Data.Nat.Properties.html#4528" class="Function">≡-decSetoid</a> <a id="4540" class="Symbol">:</a> <a id="4542" href="Relation.Binary.Bundles.html#1703" class="Record">DecSetoid</a> <a id="4552" href="Level.html#521" class="Function">0ℓ</a> <a id="4555" href="Level.html#521" class="Function">0ℓ</a>
<a id="4558" href="Data.Nat.Properties.html#4528" class="Function">≡-decSetoid</a> <a id="4570" class="Symbol">=</a> <a id="4572" class="Keyword">record</a>
  <a id="4581" class="Symbol">{</a> <a id="4583" href="Relation.Binary.Bundles.html#1769" class="Field">Carrier</a>          <a id="4600" class="Symbol">=</a> <a id="4602" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
  <a id="4606" class="Symbol">;</a> <a id="4608" href="Relation.Binary.Bundles.html#1798" class="Field Operator">_≈_</a>              <a id="4625" class="Symbol">=</a> <a id="4627" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
  <a id="4633" class="Symbol">;</a> <a id="4635" href="Relation.Binary.Bundles.html#1835" class="Field">isDecEquivalence</a> <a id="4652" class="Symbol">=</a> <a id="4654" href="Data.Nat.Properties.html#4385" class="Function">≡-isDecEquivalence</a>
  <a id="4675" class="Symbol">}</a>

<a id="0≢1+n"></a><a id="4678" href="Data.Nat.Properties.html#4678" class="Function">0≢1+n</a> <a id="4684" class="Symbol">:</a> <a id="4686" class="Number">0</a> <a id="4688" href="Relation.Binary.PropositionalEquality.Core.html#1064" class="Function Operator">≢</a> <a id="4690" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4694" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="4696" href="Data.Nat.Properties.html#4678" class="Function">0≢1+n</a> <a id="4702" class="Symbol">()</a>

<a id="1+n≢0"></a><a id="4706" href="Data.Nat.Properties.html#4706" class="Function">1+n≢0</a> <a id="4712" class="Symbol">:</a> <a id="4714" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4718" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="4720" href="Relation.Binary.PropositionalEquality.Core.html#1064" class="Function Operator">≢</a> <a id="4722" class="Number">0</a>
<a id="4724" href="Data.Nat.Properties.html#4706" class="Function">1+n≢0</a> <a id="4730" class="Symbol">()</a>

<a id="1+n≢n"></a><a id="4734" href="Data.Nat.Properties.html#4734" class="Function">1+n≢n</a> <a id="4740" class="Symbol">:</a> <a id="4742" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4746" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="4748" href="Relation.Binary.PropositionalEquality.Core.html#1064" class="Function Operator">≢</a> <a id="4750" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="4752" href="Data.Nat.Properties.html#4734" class="Function">1+n≢n</a> <a id="4758" class="Symbol">{</a><a id="4759" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4763" href="Data.Nat.Properties.html#4763" class="Bound">n</a><a id="4764" class="Symbol">}</a> <a id="4766" class="Symbol">=</a> <a id="4768" href="Data.Nat.Properties.html#4734" class="Function">1+n≢n</a> <a id="4774" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="4776" href="Data.Nat.Properties.html#3485" class="Function">suc-injective</a>

<a id="4791" class="Comment">------------------------------------------------------------------------</a>
<a id="4864" class="Comment">-- Properties of _&lt;ᵇ_</a>
<a id="4886" class="Comment">------------------------------------------------------------------------</a>

<a id="&lt;ᵇ⇒&lt;"></a><a id="4960" href="Data.Nat.Properties.html#4960" class="Function">&lt;ᵇ⇒&lt;</a> <a id="4965" class="Symbol">:</a> <a id="4967" class="Symbol">∀</a> <a id="4969" href="Data.Nat.Properties.html#4969" class="Bound">m</a> <a id="4971" href="Data.Nat.Properties.html#4971" class="Bound">n</a> <a id="4973" class="Symbol">→</a> <a id="4975" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="4977" class="Symbol">(</a><a id="4978" href="Data.Nat.Properties.html#4969" class="Bound">m</a> <a id="4980" href="Data.Nat.Base.html#1456" class="Primitive Operator">&lt;ᵇ</a> <a id="4983" href="Data.Nat.Properties.html#4971" class="Bound">n</a><a id="4984" class="Symbol">)</a> <a id="4986" class="Symbol">→</a> <a id="4988" href="Data.Nat.Properties.html#4969" class="Bound">m</a> <a id="4990" href="Data.Nat.Base.html#1800" class="Function Operator">&lt;</a> <a id="4992" href="Data.Nat.Properties.html#4971" class="Bound">n</a>
<a id="4994" href="Data.Nat.Properties.html#4960" class="Function">&lt;ᵇ⇒&lt;</a> <a id="4999" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="5007" class="Symbol">(</a><a id="5008" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5012" href="Data.Nat.Properties.html#5012" class="Bound">n</a><a id="5013" class="Symbol">)</a> <a id="5015" href="Data.Nat.Properties.html#5015" class="Bound">m&lt;n</a> <a id="5019" class="Symbol">=</a> <a id="5021" href="Data.Nat.Base.html#1872" class="InductiveConstructor">z&lt;s</a>
<a id="5025" href="Data.Nat.Properties.html#4960" class="Function">&lt;ᵇ⇒&lt;</a> <a id="5030" class="Symbol">(</a><a id="5031" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5035" href="Data.Nat.Properties.html#5035" class="Bound">m</a><a id="5036" class="Symbol">)</a> <a id="5038" class="Symbol">(</a><a id="5039" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5043" href="Data.Nat.Properties.html#5043" class="Bound">n</a><a id="5044" class="Symbol">)</a> <a id="5046" href="Data.Nat.Properties.html#5046" class="Bound">m&lt;n</a> <a id="5050" class="Symbol">=</a> <a id="5052" href="Data.Nat.Base.html#1912" class="InductiveConstructor">s&lt;s</a> <a id="5056" class="Symbol">(</a><a id="5057" href="Data.Nat.Properties.html#4960" class="Function">&lt;ᵇ⇒&lt;</a> <a id="5062" href="Data.Nat.Properties.html#5035" class="Bound">m</a> <a id="5064" href="Data.Nat.Properties.html#5043" class="Bound">n</a> <a id="5066" href="Data.Nat.Properties.html#5046" class="Bound">m&lt;n</a><a id="5069" class="Symbol">)</a>

<a id="&lt;⇒&lt;ᵇ"></a><a id="5072" href="Data.Nat.Properties.html#5072" class="Function">&lt;⇒&lt;ᵇ</a> <a id="5077" class="Symbol">:</a> <a id="5079" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="5081" href="Data.Nat.Base.html#1800" class="Function Operator">&lt;</a> <a id="5083" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="5085" class="Symbol">→</a> <a id="5087" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="5089" class="Symbol">(</a><a id="5090" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="5092" href="Data.Nat.Base.html#1456" class="Primitive Operator">&lt;ᵇ</a> <a id="5095" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a><a id="5096" class="Symbol">)</a>
<a id="5098" href="Data.Nat.Properties.html#5072" class="Function">&lt;⇒&lt;ᵇ</a> <a id="5103" href="Data.Nat.Base.html#1872" class="InductiveConstructor">z&lt;s</a>               <a id="5121" class="Symbol">=</a> <a id="5123" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>
<a id="5126" href="Data.Nat.Properties.html#5072" class="Function">&lt;⇒&lt;ᵇ</a> <a id="5131" class="Symbol">(</a><a id="5132" href="Data.Nat.Base.html#1912" class="InductiveConstructor">s&lt;s</a> <a id="5136" href="Data.Nat.Properties.html#5136" class="Bound">m&lt;n</a><a id="5139" class="Symbol">@(</a><a id="5141" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="5145" class="Symbol">_))</a> <a id="5149" class="Symbol">=</a> <a id="5151" href="Data.Nat.Properties.html#5072" class="Function">&lt;⇒&lt;ᵇ</a> <a id="5156" href="Data.Nat.Properties.html#5136" class="Bound">m&lt;n</a>

<a id="&lt;ᵇ-reflects-&lt;"></a><a id="5161" href="Data.Nat.Properties.html#5161" class="Function">&lt;ᵇ-reflects-&lt;</a> <a id="5175" class="Symbol">:</a> <a id="5177" class="Symbol">∀</a> <a id="5179" href="Data.Nat.Properties.html#5179" class="Bound">m</a> <a id="5181" href="Data.Nat.Properties.html#5181" class="Bound">n</a> <a id="5183" class="Symbol">→</a> <a id="5185" href="Relation.Nullary.Reflects.html#1104" class="Datatype">Reflects</a> <a id="5194" class="Symbol">(</a><a id="5195" href="Data.Nat.Properties.html#5179" class="Bound">m</a> <a id="5197" href="Data.Nat.Base.html#1800" class="Function Operator">&lt;</a> <a id="5199" href="Data.Nat.Properties.html#5181" class="Bound">n</a><a id="5200" class="Symbol">)</a> <a id="5202" class="Symbol">(</a><a id="5203" href="Data.Nat.Properties.html#5179" class="Bound">m</a> <a id="5205" href="Data.Nat.Base.html#1456" class="Primitive Operator">&lt;ᵇ</a> <a id="5208" href="Data.Nat.Properties.html#5181" class="Bound">n</a><a id="5209" class="Symbol">)</a>
<a id="5211" href="Data.Nat.Properties.html#5161" class="Function">&lt;ᵇ-reflects-&lt;</a> <a id="5225" href="Data.Nat.Properties.html#5225" class="Bound">m</a> <a id="5227" href="Data.Nat.Properties.html#5227" class="Bound">n</a> <a id="5229" class="Symbol">=</a> <a id="5231" href="Relation.Nullary.Reflects.html#3630" class="Function">fromEquivalence</a> <a id="5247" class="Symbol">(</a><a id="5248" href="Data.Nat.Properties.html#4960" class="Function">&lt;ᵇ⇒&lt;</a> <a id="5253" href="Data.Nat.Properties.html#5225" class="Bound">m</a> <a id="5255" href="Data.Nat.Properties.html#5227" class="Bound">n</a><a id="5256" class="Symbol">)</a> <a id="5258" href="Data.Nat.Properties.html#5072" class="Function">&lt;⇒&lt;ᵇ</a>

<a id="5264" class="Comment">------------------------------------------------------------------------</a>
<a id="5337" class="Comment">-- Properties of _≤ᵇ_</a>
<a id="5359" class="Comment">------------------------------------------------------------------------</a>

<a id="≤ᵇ⇒≤"></a><a id="5433" href="Data.Nat.Properties.html#5433" class="Function">≤ᵇ⇒≤</a> <a id="5438" class="Symbol">:</a> <a id="5440" class="Symbol">∀</a> <a id="5442" href="Data.Nat.Properties.html#5442" class="Bound">m</a> <a id="5444" href="Data.Nat.Properties.html#5444" class="Bound">n</a> <a id="5446" class="Symbol">→</a> <a id="5448" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="5450" class="Symbol">(</a><a id="5451" href="Data.Nat.Properties.html#5442" class="Bound">m</a> <a id="5453" href="Data.Nat.Base.html#1476" class="Function Operator">≤ᵇ</a> <a id="5456" href="Data.Nat.Properties.html#5444" class="Bound">n</a><a id="5457" class="Symbol">)</a> <a id="5459" class="Symbol">→</a> <a id="5461" href="Data.Nat.Properties.html#5442" class="Bound">m</a> <a id="5463" href="Data.Nat.Base.html#1690" class="Datatype Operator">≤</a> <a id="5465" href="Data.Nat.Properties.html#5444" class="Bound">n</a>
<a id="5467" href="Data.Nat.Properties.html#5433" class="Function">≤ᵇ⇒≤</a> <a id="5472" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="5480" href="Data.Nat.Properties.html#5480" class="Bound">n</a> <a id="5482" href="Data.Nat.Properties.html#5482" class="Bound">m≤n</a> <a id="5486" class="Symbol">=</a> <a id="5488" href="Data.Nat.Base.html#1713" class="InductiveConstructor">z≤n</a>
<a id="5492" href="Data.Nat.Properties.html#5433" class="Function">≤ᵇ⇒≤</a> <a id="5497" class="Symbol">(</a><a id="5498" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5502" href="Data.Nat.Properties.html#5502" class="Bound">m</a><a id="5503" class="Symbol">)</a> <a id="5505" href="Data.Nat.Properties.html#5505" class="Bound">n</a> <a id="5507" href="Data.Nat.Properties.html#5507" class="Bound">m≤n</a> <a id="5511" class="Symbol">=</a> <a id="5513" href="Data.Nat.Properties.html#4960" class="Function">&lt;ᵇ⇒&lt;</a> <a id="5518" href="Data.Nat.Properties.html#5502" class="Bound">m</a> <a id="5520" href="Data.Nat.Properties.html#5505" class="Bound">n</a> <a id="5522" href="Data.Nat.Properties.html#5507" class="Bound">m≤n</a>

<a id="≤⇒≤ᵇ"></a><a id="5527" href="Data.Nat.Properties.html#5527" class="Function">≤⇒≤ᵇ</a> <a id="5532" class="Symbol">:</a> <a id="5534" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="5536" href="Data.Nat.Base.html#1690" class="Datatype Operator">≤</a> <a id="5538" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="5540" class="Symbol">→</a> <a id="5542" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="5544" class="Symbol">(</a><a id="5545" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="5547" href="Data.Nat.Base.html#1476" class="Function Operator">≤ᵇ</a> <a id="5550" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a><a id="5551" class="Symbol">)</a>
<a id="5553" href="Data.Nat.Properties.html#5527" class="Function">≤⇒≤ᵇ</a> <a id="5558" href="Data.Nat.Base.html#1713" class="InductiveConstructor">z≤n</a>         <a id="5570" class="Symbol">=</a> <a id="5572" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>
<a id="5575" href="Data.Nat.Properties.html#5527" class="Function">≤⇒≤ᵇ</a> <a id="5580" href="Data.Nat.Properties.html#5580" class="Bound">m≤n</a><a id="5583" class="Symbol">@(</a><a id="5585" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="5589" class="Symbol">_)</a> <a id="5592" class="Symbol">=</a> <a id="5594" href="Data.Nat.Properties.html#5072" class="Function">&lt;⇒&lt;ᵇ</a> <a id="5599" href="Data.Nat.Properties.html#5580" class="Bound">m≤n</a>

<a id="≤ᵇ-reflects-≤"></a><a id="5604" href="Data.Nat.Properties.html#5604" class="Function">≤ᵇ-reflects-≤</a> <a id="5618" class="Symbol">:</a> <a id="5620" class="Symbol">∀</a> <a id="5622" href="Data.Nat.Properties.html#5622" class="Bound">m</a> <a id="5624" href="Data.Nat.Properties.html#5624" class="Bound">n</a> <a id="5626" class="Symbol">→</a> <a id="5628" href="Relation.Nullary.Reflects.html#1104" class="Datatype">Reflects</a> <a id="5637" class="Symbol">(</a><a id="5638" href="Data.Nat.Properties.html#5622" class="Bound">m</a> <a id="5640" href="Data.Nat.Base.html#1690" class="Datatype Operator">≤</a> <a id="5642" href="Data.Nat.Properties.html#5624" class="Bound">n</a><a id="5643" class="Symbol">)</a> <a id="5645" class="Symbol">(</a><a id="5646" href="Data.Nat.Properties.html#5622" class="Bound">m</a> <a id="5648" href="Data.Nat.Base.html#1476" class="Function Operator">≤ᵇ</a> <a id="5651" href="Data.Nat.Properties.html#5624" class="Bound">n</a><a id="5652" class="Symbol">)</a>
<a id="5654" href="Data.Nat.Properties.html#5604" class="Function">≤ᵇ-reflects-≤</a> <a id="5668" href="Data.Nat.Properties.html#5668" class="Bound">m</a> <a id="5670" href="Data.Nat.Properties.html#5670" class="Bound">n</a> <a id="5672" class="Symbol">=</a> <a id="5674" href="Relation.Nullary.Reflects.html#3630" class="Function">fromEquivalence</a> <a id="5690" class="Symbol">(</a><a id="5691" href="Data.Nat.Properties.html#5433" class="Function">≤ᵇ⇒≤</a> <a id="5696" href="Data.Nat.Properties.html#5668" class="Bound">m</a> <a id="5698" href="Data.Nat.Properties.html#5670" class="Bound">n</a><a id="5699" class="Symbol">)</a> <a id="5701" href="Data.Nat.Properties.html#5527" class="Function">≤⇒≤ᵇ</a>

<a id="5707" class="Comment">------------------------------------------------------------------------</a>
<a id="5780" class="Comment">-- Properties of _≤_</a>
<a id="5801" class="Comment">------------------------------------------------------------------------</a>

<a id="≰⇒≥"></a><a id="5875" href="Data.Nat.Properties.html#5875" class="Function">≰⇒≥</a> <a id="5879" class="Symbol">:</a> <a id="5881" href="Data.Nat.Base.html#2318" class="Function Operator">_≰_</a> <a id="5885" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="5887" href="Data.Nat.Base.html#2258" class="Function Operator">_≥_</a>
<a id="5891" href="Data.Nat.Properties.html#5875" class="Function">≰⇒≥</a> <a id="5895" class="Symbol">{</a><a id="5896" href="Data.Nat.Properties.html#5896" class="Bound">m</a><a id="5897" class="Symbol">}</a> <a id="5899" class="Symbol">{</a><a id="5900" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="5904" class="Symbol">}</a> <a id="5906" href="Data.Nat.Properties.html#5906" class="Bound">m≰n</a> <a id="5910" class="Symbol">=</a> <a id="5912" href="Data.Nat.Base.html#1713" class="InductiveConstructor">z≤n</a>
<a id="5916" href="Data.Nat.Properties.html#5875" class="Function">≰⇒≥</a> <a id="5920" class="Symbol">{</a><a id="5921" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="5925" class="Symbol">}</a> <a id="5927" class="Symbol">{</a><a id="5928" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5932" href="Data.Nat.Properties.html#5932" class="Bound">n</a><a id="5933" class="Symbol">}</a> <a id="5935" href="Data.Nat.Properties.html#5935" class="Bound">m≰n</a> <a id="5939" class="Symbol">=</a> <a id="5941" href="Relation.Nullary.Negation.Core.html#1860" class="Function">contradiction</a> <a id="5955" href="Data.Nat.Base.html#1713" class="InductiveConstructor">z≤n</a> <a id="5959" href="Data.Nat.Properties.html#5935" class="Bound">m≰n</a>
<a id="5963" href="Data.Nat.Properties.html#5875" class="Function">≰⇒≥</a> <a id="5967" class="Symbol">{</a><a id="5968" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5972" href="Data.Nat.Properties.html#5972" class="Bound">m</a><a id="5973" class="Symbol">}</a> <a id="5975" class="Symbol">{</a><a id="5976" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5980" href="Data.Nat.Properties.html#5980" class="Bound">n</a><a id="5981" class="Symbol">}</a> <a id="5983" href="Data.Nat.Properties.html#5983" class="Bound">m≰n</a> <a id="5987" class="Symbol">=</a> <a id="5989" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="5993" class="Symbol">(</a><a id="5994" href="Data.Nat.Properties.html#5875" class="Function">≰⇒≥</a> <a id="5998" class="Symbol">(</a><a id="5999" href="Data.Nat.Properties.html#5983" class="Bound">m≰n</a> <a id="6003" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="6005" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a><a id="6008" class="Symbol">))</a>

<a id="6012" class="Comment">------------------------------------------------------------------------</a>
<a id="6085" class="Comment">-- Relational properties of _≤_</a>

<a id="≤-reflexive"></a><a id="6118" href="Data.Nat.Properties.html#6118" class="Function">≤-reflexive</a> <a id="6130" class="Symbol">:</a> <a id="6132" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="6136" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="6138" href="Data.Nat.Base.html#1690" class="Datatype Operator">_≤_</a>
<a id="6142" href="Data.Nat.Properties.html#6118" class="Function">≤-reflexive</a> <a id="6154" class="Symbol">{</a><a id="6155" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="6159" class="Symbol">}</a>  <a id="6162" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="6167" class="Symbol">=</a> <a id="6169" href="Data.Nat.Base.html#1713" class="InductiveConstructor">z≤n</a>
<a id="6173" href="Data.Nat.Properties.html#6118" class="Function">≤-reflexive</a> <a id="6185" class="Symbol">{</a><a id="6186" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6190" href="Data.Nat.Properties.html#6190" class="Bound">m</a><a id="6191" class="Symbol">}</a> <a id="6193" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="6198" class="Symbol">=</a> <a id="6200" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="6204" class="Symbol">(</a><a id="6205" href="Data.Nat.Properties.html#6118" class="Function">≤-reflexive</a> <a id="6217" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="6221" class="Symbol">)</a>

<a id="≤-refl"></a><a id="6224" href="Data.Nat.Properties.html#6224" class="Function">≤-refl</a> <a id="6231" class="Symbol">:</a> <a id="6233" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="6243" href="Data.Nat.Base.html#1690" class="Datatype Operator">_≤_</a>
<a id="6247" href="Data.Nat.Properties.html#6224" class="Function">≤-refl</a> <a id="6254" class="Symbol">=</a> <a id="6256" href="Data.Nat.Properties.html#6118" class="Function">≤-reflexive</a> <a id="6268" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="≤-antisym"></a><a id="6274" href="Data.Nat.Properties.html#6274" class="Function">≤-antisym</a> <a id="6284" class="Symbol">:</a> <a id="6286" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a> <a id="6300" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="6304" href="Data.Nat.Base.html#1690" class="Datatype Operator">_≤_</a>
<a id="6308" href="Data.Nat.Properties.html#6274" class="Function">≤-antisym</a> <a id="6318" href="Data.Nat.Base.html#1713" class="InductiveConstructor">z≤n</a>       <a id="6328" href="Data.Nat.Base.html#1713" class="InductiveConstructor">z≤n</a>       <a id="6338" class="Symbol">=</a> <a id="6340" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="6345" href="Data.Nat.Properties.html#6274" class="Function">≤-antisym</a> <a id="6355" class="Symbol">(</a><a id="6356" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="6360" href="Data.Nat.Properties.html#6360" class="Bound">m≤n</a><a id="6363" class="Symbol">)</a> <a id="6365" class="Symbol">(</a><a id="6366" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="6370" href="Data.Nat.Properties.html#6370" class="Bound">n≤m</a><a id="6373" class="Symbol">)</a> <a id="6375" class="Symbol">=</a> <a id="6377" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="6382" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6386" class="Symbol">(</a><a id="6387" href="Data.Nat.Properties.html#6274" class="Function">≤-antisym</a> <a id="6397" href="Data.Nat.Properties.html#6360" class="Bound">m≤n</a> <a id="6401" href="Data.Nat.Properties.html#6370" class="Bound">n≤m</a><a id="6404" class="Symbol">)</a>

<a id="≤-trans"></a><a id="6407" href="Data.Nat.Properties.html#6407" class="Function">≤-trans</a> <a id="6415" class="Symbol">:</a> <a id="6417" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="6428" href="Data.Nat.Base.html#1690" class="Datatype Operator">_≤_</a>
<a id="6432" href="Data.Nat.Properties.html#6407" class="Function">≤-trans</a> <a id="6440" href="Data.Nat.Base.html#1713" class="InductiveConstructor">z≤n</a>       <a id="6450" class="Symbol">_</a>         <a id="6460" class="Symbol">=</a> <a id="6462" href="Data.Nat.Base.html#1713" class="InductiveConstructor">z≤n</a>
<a id="6466" href="Data.Nat.Properties.html#6407" class="Function">≤-trans</a> <a id="6474" class="Symbol">(</a><a id="6475" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="6479" href="Data.Nat.Properties.html#6479" class="Bound">m≤n</a><a id="6482" class="Symbol">)</a> <a id="6484" class="Symbol">(</a><a id="6485" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="6489" href="Data.Nat.Properties.html#6489" class="Bound">n≤o</a><a id="6492" class="Symbol">)</a> <a id="6494" class="Symbol">=</a> <a id="6496" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="6500" class="Symbol">(</a><a id="6501" href="Data.Nat.Properties.html#6407" class="Function">≤-trans</a> <a id="6509" href="Data.Nat.Properties.html#6479" class="Bound">m≤n</a> <a id="6513" href="Data.Nat.Properties.html#6489" class="Bound">n≤o</a><a id="6516" class="Symbol">)</a>

<a id="≤-irrelevant"></a><a id="6519" href="Data.Nat.Properties.html#6519" class="Function">≤-irrelevant</a> <a id="6532" class="Symbol">:</a> <a id="6534" href="Relation.Binary.Definitions.html#6260" class="Function">Irrelevant</a> <a id="6545" href="Data.Nat.Base.html#1690" class="Datatype Operator">_≤_</a>
<a id="6549" href="Data.Nat.Properties.html#6519" class="Function">≤-irrelevant</a> <a id="6562" href="Data.Nat.Base.html#1713" class="InductiveConstructor">z≤n</a>        <a id="6573" href="Data.Nat.Base.html#1713" class="InductiveConstructor">z≤n</a>        <a id="6584" class="Symbol">=</a> <a id="6586" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="6591" href="Data.Nat.Properties.html#6519" class="Function">≤-irrelevant</a> <a id="6604" class="Symbol">(</a><a id="6605" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="6609" href="Data.Nat.Properties.html#6609" class="Bound">m≤n₁</a><a id="6613" class="Symbol">)</a> <a id="6615" class="Symbol">(</a><a id="6616" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="6620" href="Data.Nat.Properties.html#6620" class="Bound">m≤n₂</a><a id="6624" class="Symbol">)</a> <a id="6626" class="Symbol">=</a> <a id="6628" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="6633" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="6637" class="Symbol">(</a><a id="6638" href="Data.Nat.Properties.html#6519" class="Function">≤-irrelevant</a> <a id="6651" href="Data.Nat.Properties.html#6609" class="Bound">m≤n₁</a> <a id="6656" href="Data.Nat.Properties.html#6620" class="Bound">m≤n₂</a><a id="6660" class="Symbol">)</a>

<a id="6663" class="Comment">-- NB: we use the builtin function `_&lt;ᵇ_` here so that the function</a>
<a id="6731" class="Comment">-- quickly decides whether to return `yes` or `no`. It still takes</a>
<a id="6798" class="Comment">-- a linear amount of time to generate the proof if it is inspected.</a>
<a id="6867" class="Comment">-- We expect the main benefit to be visible in compiled code as the</a>
<a id="6935" class="Comment">-- backend erases proofs.</a>

<a id="6962" class="Keyword">infix</a> <a id="6968" class="Number">4</a> <a id="6970" href="Data.Nat.Properties.html#6981" class="Function Operator">_≤?_</a> <a id="6975" href="Data.Nat.Properties.html#7047" class="Function Operator">_≥?_</a>

<a id="_≤?_"></a><a id="6981" href="Data.Nat.Properties.html#6981" class="Function Operator">_≤?_</a> <a id="6986" class="Symbol">:</a> <a id="6988" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="6998" href="Data.Nat.Base.html#1690" class="Datatype Operator">_≤_</a>
<a id="7002" href="Data.Nat.Properties.html#7002" class="Bound">m</a> <a id="7004" href="Data.Nat.Properties.html#6981" class="Function Operator">≤?</a> <a id="7007" href="Data.Nat.Properties.html#7007" class="Bound">n</a> <a id="7009" class="Symbol">=</a> <a id="7011" href="Relation.Nullary.Decidable.Core.html#6261" class="Function">map′</a> <a id="7016" class="Symbol">(</a><a id="7017" href="Data.Nat.Properties.html#5433" class="Function">≤ᵇ⇒≤</a> <a id="7022" href="Data.Nat.Properties.html#7002" class="Bound">m</a> <a id="7024" href="Data.Nat.Properties.html#7007" class="Bound">n</a><a id="7025" class="Symbol">)</a> <a id="7027" href="Data.Nat.Properties.html#5527" class="Function">≤⇒≤ᵇ</a> <a id="7032" class="Symbol">(</a><a id="7033" href="Relation.Nullary.Decidable.Core.html#3222" class="Function">T?</a> <a id="7036" class="Symbol">(</a><a id="7037" href="Data.Nat.Properties.html#7002" class="Bound">m</a> <a id="7039" href="Data.Nat.Base.html#1476" class="Function Operator">≤ᵇ</a> <a id="7042" href="Data.Nat.Properties.html#7007" class="Bound">n</a><a id="7043" class="Symbol">))</a>

<a id="_≥?_"></a><a id="7047" href="Data.Nat.Properties.html#7047" class="Function Operator">_≥?_</a> <a id="7052" class="Symbol">:</a> <a id="7054" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="7064" href="Data.Nat.Base.html#2258" class="Function Operator">_≥_</a>
<a id="7068" href="Data.Nat.Properties.html#7047" class="Function Operator">_≥?_</a> <a id="7073" class="Symbol">=</a> <a id="7075" href="Function.Base.html#1657" class="Function">flip</a> <a id="7080" href="Data.Nat.Properties.html#6981" class="Function Operator">_≤?_</a>

<a id="≤-total"></a><a id="7086" href="Data.Nat.Properties.html#7086" class="Function">≤-total</a> <a id="7094" class="Symbol">:</a> <a id="7096" href="Relation.Binary.Definitions.html#2837" class="Function">Total</a> <a id="7102" href="Data.Nat.Base.html#1690" class="Datatype Operator">_≤_</a>
<a id="7106" href="Data.Nat.Properties.html#7086" class="Function">≤-total</a> <a id="7114" href="Data.Nat.Properties.html#7114" class="Bound">m</a> <a id="7116" href="Data.Nat.Properties.html#7116" class="Bound">n</a> <a id="7118" class="Keyword">with</a> <a id="7123" href="Data.Nat.Properties.html#7114" class="Bound">m</a> <a id="7125" href="Data.Nat.Properties.html#6981" class="Function Operator">≤?</a> <a id="7128" href="Data.Nat.Properties.html#7116" class="Bound">n</a>
<a id="7130" class="Symbol">...</a> <a id="7134" class="Symbol">|</a> <a id="7136" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="7141" href="Relation.Nullary.Decidable.Core.html#2016" class="InductiveConstructor Operator">because</a> <a id="7149" href="Data.Nat.Properties.html#7149" class="Bound">m≤n</a> <a id="7153" class="Symbol">=</a> <a id="7155" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="7160" class="Symbol">(</a><a id="7161" href="Relation.Nullary.Reflects.html#1748" class="Function">invert</a> <a id="7168" href="Data.Nat.Properties.html#7149" class="Bound">m≤n</a><a id="7171" class="Symbol">)</a>
<a id="7173" class="Symbol">...</a> <a id="7177" class="Symbol">|</a> <a id="7179" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="7185" href="Relation.Nullary.Decidable.Core.html#2016" class="InductiveConstructor Operator">because</a> <a id="7193" href="Data.Nat.Properties.html#7193" class="Bound">m≰n</a> <a id="7197" class="Symbol">=</a> <a id="7199" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="7204" class="Symbol">(</a><a id="7205" href="Data.Nat.Properties.html#5875" class="Function">≰⇒≥</a> <a id="7209" class="Symbol">(</a><a id="7210" href="Relation.Nullary.Reflects.html#1748" class="Function">invert</a> <a id="7217" href="Data.Nat.Properties.html#7193" class="Bound">m≰n</a><a id="7220" class="Symbol">))</a>

<a id="7224" class="Comment">------------------------------------------------------------------------</a>
<a id="7297" class="Comment">-- Structures</a>

<a id="≤-isPreorder"></a><a id="7312" href="Data.Nat.Properties.html#7312" class="Function">≤-isPreorder</a> <a id="7325" class="Symbol">:</a> <a id="7327" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a> <a id="7338" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="7342" href="Data.Nat.Base.html#1690" class="Datatype Operator">_≤_</a>
<a id="7346" href="Data.Nat.Properties.html#7312" class="Function">≤-isPreorder</a> <a id="7359" class="Symbol">=</a> <a id="7361" class="Keyword">record</a>
  <a id="7370" class="Symbol">{</a> <a id="7372" href="Relation.Binary.Structures.html#2301" class="Field">isEquivalence</a> <a id="7386" class="Symbol">=</a> <a id="7388" href="Relation.Binary.PropositionalEquality.Properties.html#5530" class="Function">isEquivalence</a>
  <a id="7404" class="Symbol">;</a> <a id="7406" href="Relation.Binary.Structures.html#2404" class="Field">reflexive</a>     <a id="7420" class="Symbol">=</a> <a id="7422" href="Data.Nat.Properties.html#6118" class="Function">≤-reflexive</a>
  <a id="7436" class="Symbol">;</a> <a id="7438" href="Relation.Binary.Structures.html#2434" class="Field">trans</a>         <a id="7452" class="Symbol">=</a> <a id="7454" href="Data.Nat.Properties.html#6407" class="Function">≤-trans</a>
  <a id="7464" class="Symbol">}</a>

<a id="≤-isTotalPreorder"></a><a id="7467" href="Data.Nat.Properties.html#7467" class="Function">≤-isTotalPreorder</a> <a id="7485" class="Symbol">:</a> <a id="7487" href="Relation.Binary.Structures.html#3231" class="Record">IsTotalPreorder</a> <a id="7503" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="7507" href="Data.Nat.Base.html#1690" class="Datatype Operator">_≤_</a>
<a id="7511" href="Data.Nat.Properties.html#7467" class="Function">≤-isTotalPreorder</a> <a id="7529" class="Symbol">=</a> <a id="7531" class="Keyword">record</a>
  <a id="7540" class="Symbol">{</a> <a id="7542" href="Relation.Binary.Structures.html#3301" class="Field">isPreorder</a> <a id="7553" class="Symbol">=</a> <a id="7555" href="Data.Nat.Properties.html#7312" class="Function">≤-isPreorder</a>
  <a id="7570" class="Symbol">;</a> <a id="7572" href="Relation.Binary.Structures.html#3333" class="Field">total</a>      <a id="7583" class="Symbol">=</a> <a id="7585" href="Data.Nat.Properties.html#7086" class="Function">≤-total</a>
  <a id="7595" class="Symbol">}</a>

<a id="≤-isPartialOrder"></a><a id="7598" href="Data.Nat.Properties.html#7598" class="Function">≤-isPartialOrder</a> <a id="7615" class="Symbol">:</a> <a id="7617" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a> <a id="7632" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="7636" href="Data.Nat.Base.html#1690" class="Datatype Operator">_≤_</a>
<a id="7640" href="Data.Nat.Properties.html#7598" class="Function">≤-isPartialOrder</a> <a id="7657" class="Symbol">=</a> <a id="7659" class="Keyword">record</a>
  <a id="7668" class="Symbol">{</a> <a id="7670" href="Relation.Binary.Structures.html#4078" class="Field">isPreorder</a> <a id="7681" class="Symbol">=</a> <a id="7683" href="Data.Nat.Properties.html#7312" class="Function">≤-isPreorder</a>
  <a id="7698" class="Symbol">;</a> <a id="7700" href="Relation.Binary.Structures.html#4110" class="Field">antisym</a>    <a id="7711" class="Symbol">=</a> <a id="7713" href="Data.Nat.Properties.html#6274" class="Function">≤-antisym</a>
  <a id="7725" class="Symbol">}</a>

<a id="≤-isTotalOrder"></a><a id="7728" href="Data.Nat.Properties.html#7728" class="Function">≤-isTotalOrder</a> <a id="7743" class="Symbol">:</a> <a id="7745" href="Relation.Binary.Structures.html#5977" class="Record">IsTotalOrder</a> <a id="7758" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="7762" href="Data.Nat.Base.html#1690" class="Datatype Operator">_≤_</a>
<a id="7766" href="Data.Nat.Properties.html#7728" class="Function">≤-isTotalOrder</a> <a id="7781" class="Symbol">=</a> <a id="7783" class="Keyword">record</a>
  <a id="7792" class="Symbol">{</a> <a id="7794" href="Relation.Binary.Structures.html#6044" class="Field">isPartialOrder</a> <a id="7809" class="Symbol">=</a> <a id="7811" href="Data.Nat.Properties.html#7598" class="Function">≤-isPartialOrder</a>
  <a id="7830" class="Symbol">;</a> <a id="7832" href="Relation.Binary.Structures.html#6084" class="Field">total</a>          <a id="7847" class="Symbol">=</a> <a id="7849" href="Data.Nat.Properties.html#7086" class="Function">≤-total</a>
  <a id="7859" class="Symbol">}</a>

<a id="≤-isDecTotalOrder"></a><a id="7862" href="Data.Nat.Properties.html#7862" class="Function">≤-isDecTotalOrder</a> <a id="7880" class="Symbol">:</a> <a id="7882" href="Relation.Binary.Structures.html#6294" class="Record">IsDecTotalOrder</a> <a id="7898" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="7902" href="Data.Nat.Base.html#1690" class="Datatype Operator">_≤_</a>
<a id="7906" href="Data.Nat.Properties.html#7862" class="Function">≤-isDecTotalOrder</a> <a id="7924" class="Symbol">=</a> <a id="7926" class="Keyword">record</a>
  <a id="7935" class="Symbol">{</a> <a id="7937" href="Relation.Binary.Structures.html#6383" class="Field">isTotalOrder</a> <a id="7950" class="Symbol">=</a> <a id="7952" href="Data.Nat.Properties.html#7728" class="Function">≤-isTotalOrder</a>
  <a id="7969" class="Symbol">;</a> <a id="7971" href="Relation.Binary.Structures.html#6419" class="Field Operator">_≟_</a>          <a id="7984" class="Symbol">=</a> <a id="7986" href="Data.Nat.Properties.html#4093" class="Function Operator">_≟_</a>
  <a id="7992" class="Symbol">;</a> <a id="7994" href="Relation.Binary.Structures.html#6452" class="Field Operator">_≤?_</a>         <a id="8007" class="Symbol">=</a> <a id="8009" href="Data.Nat.Properties.html#6981" class="Function Operator">_≤?_</a>
  <a id="8016" class="Symbol">}</a>

<a id="8019" class="Comment">------------------------------------------------------------------------</a>
<a id="8092" class="Comment">-- Bundles</a>

<a id="≤-preorder"></a><a id="8104" href="Data.Nat.Properties.html#8104" class="Function">≤-preorder</a> <a id="8115" class="Symbol">:</a> <a id="8117" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a> <a id="8126" href="Level.html#521" class="Function">0ℓ</a> <a id="8129" href="Level.html#521" class="Function">0ℓ</a> <a id="8132" href="Level.html#521" class="Function">0ℓ</a>
<a id="8135" href="Data.Nat.Properties.html#8104" class="Function">≤-preorder</a> <a id="8146" class="Symbol">=</a> <a id="8148" class="Keyword">record</a>
  <a id="8157" class="Symbol">{</a> <a id="8159" href="Relation.Binary.Bundles.html#2489" class="Field">isPreorder</a> <a id="8170" class="Symbol">=</a> <a id="8172" href="Data.Nat.Properties.html#7312" class="Function">≤-isPreorder</a>
  <a id="8187" class="Symbol">}</a>

<a id="≤-totalPreorder"></a><a id="8190" href="Data.Nat.Properties.html#8190" class="Function">≤-totalPreorder</a> <a id="8206" class="Symbol">:</a> <a id="8208" href="Relation.Binary.Bundles.html#3050" class="Record">TotalPreorder</a> <a id="8222" href="Level.html#521" class="Function">0ℓ</a> <a id="8225" href="Level.html#521" class="Function">0ℓ</a> <a id="8228" href="Level.html#521" class="Function">0ℓ</a>
<a id="8231" href="Data.Nat.Properties.html#8190" class="Function">≤-totalPreorder</a> <a id="8247" class="Symbol">=</a> <a id="8249" class="Keyword">record</a>
  <a id="8258" class="Symbol">{</a> <a id="8260" href="Relation.Binary.Bundles.html#3283" class="Field">isTotalPreorder</a> <a id="8276" class="Symbol">=</a> <a id="8278" href="Data.Nat.Properties.html#7467" class="Function">≤-isTotalPreorder</a>
  <a id="8298" class="Symbol">}</a>

<a id="≤-poset"></a><a id="8301" href="Data.Nat.Properties.html#8301" class="Function">≤-poset</a> <a id="8309" class="Symbol">:</a> <a id="8311" href="Relation.Binary.Bundles.html#4449" class="Record">Poset</a> <a id="8317" href="Level.html#521" class="Function">0ℓ</a> <a id="8320" href="Level.html#521" class="Function">0ℓ</a> <a id="8323" href="Level.html#521" class="Function">0ℓ</a>
<a id="8326" href="Data.Nat.Properties.html#8301" class="Function">≤-poset</a> <a id="8334" class="Symbol">=</a> <a id="8336" class="Keyword">record</a>
  <a id="8345" class="Symbol">{</a> <a id="8347" href="Relation.Binary.Bundles.html#4624" class="Field">isPartialOrder</a> <a id="8362" class="Symbol">=</a> <a id="8364" href="Data.Nat.Properties.html#7598" class="Function">≤-isPartialOrder</a>
  <a id="8383" class="Symbol">}</a>

<a id="≤-totalOrder"></a><a id="8386" href="Data.Nat.Properties.html#8386" class="Function">≤-totalOrder</a> <a id="8399" class="Symbol">:</a> <a id="8401" href="Relation.Binary.Bundles.html#7577" class="Record">TotalOrder</a> <a id="8412" href="Level.html#521" class="Function">0ℓ</a> <a id="8415" href="Level.html#521" class="Function">0ℓ</a> <a id="8418" href="Level.html#521" class="Function">0ℓ</a>
<a id="8421" href="Data.Nat.Properties.html#8386" class="Function">≤-totalOrder</a> <a id="8434" class="Symbol">=</a> <a id="8436" class="Keyword">record</a>
  <a id="8445" class="Symbol">{</a> <a id="8447" href="Relation.Binary.Bundles.html#7751" class="Field">isTotalOrder</a> <a id="8460" class="Symbol">=</a> <a id="8462" href="Data.Nat.Properties.html#7728" class="Function">≤-isTotalOrder</a>
  <a id="8479" class="Symbol">}</a>

<a id="≤-decTotalOrder"></a><a id="8482" href="Data.Nat.Properties.html#8482" class="Function">≤-decTotalOrder</a> <a id="8498" class="Symbol">:</a> <a id="8500" href="Relation.Binary.Bundles.html#8160" class="Record">DecTotalOrder</a> <a id="8514" href="Level.html#521" class="Function">0ℓ</a> <a id="8517" href="Level.html#521" class="Function">0ℓ</a> <a id="8520" href="Level.html#521" class="Function">0ℓ</a>
<a id="8523" href="Data.Nat.Properties.html#8482" class="Function">≤-decTotalOrder</a> <a id="8539" class="Symbol">=</a> <a id="8541" class="Keyword">record</a>
  <a id="8550" class="Symbol">{</a> <a id="8552" href="Relation.Binary.Bundles.html#8346" class="Field">isDecTotalOrder</a> <a id="8568" class="Symbol">=</a> <a id="8570" href="Data.Nat.Properties.html#7862" class="Function">≤-isDecTotalOrder</a>
  <a id="8590" class="Symbol">}</a>

<a id="8593" class="Comment">------------------------------------------------------------------------</a>
<a id="8666" class="Comment">-- Other properties of _≤_</a>

<a id="s≤s-injective"></a><a id="8694" href="Data.Nat.Properties.html#8694" class="Function">s≤s-injective</a> <a id="8708" class="Symbol">:</a> <a id="8710" class="Symbol">{</a><a id="8711" href="Data.Nat.Properties.html#8711" class="Bound">p</a> <a id="8713" href="Data.Nat.Properties.html#8713" class="Bound">q</a> <a id="8715" class="Symbol">:</a> <a id="8717" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="8719" href="Data.Nat.Base.html#1690" class="Datatype Operator">≤</a> <a id="8721" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a><a id="8722" class="Symbol">}</a> <a id="8724" class="Symbol">→</a> <a id="8726" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="8730" href="Data.Nat.Properties.html#8711" class="Bound">p</a> <a id="8732" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="8734" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="8738" href="Data.Nat.Properties.html#8713" class="Bound">q</a> <a id="8740" class="Symbol">→</a> <a id="8742" href="Data.Nat.Properties.html#8711" class="Bound">p</a> <a id="8744" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="8746" href="Data.Nat.Properties.html#8713" class="Bound">q</a>
<a id="8748" href="Data.Nat.Properties.html#8694" class="Function">s≤s-injective</a> <a id="8762" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="8767" class="Symbol">=</a> <a id="8769" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="suc[m]≤n⇒m≤pred[n]"></a><a id="8775" href="Data.Nat.Properties.html#8775" class="Function">suc[m]≤n⇒m≤pred[n]</a> <a id="8794" class="Symbol">:</a> <a id="8796" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8800" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="8802" href="Data.Nat.Base.html#1690" class="Datatype Operator">≤</a> <a id="8804" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="8806" class="Symbol">→</a> <a id="8808" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="8810" href="Data.Nat.Base.html#1690" class="Datatype Operator">≤</a> <a id="8812" href="Data.Nat.Base.html#5253" class="Function">pred</a> <a id="8817" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="8819" href="Data.Nat.Properties.html#8775" class="Function">suc[m]≤n⇒m≤pred[n]</a> <a id="8838" class="Symbol">{</a><a id="8839" class="Argument">n</a> <a id="8841" class="Symbol">=</a> <a id="8843" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8847" class="Symbol">_}</a> <a id="8850" class="Symbol">=</a> <a id="8852" href="Data.Nat.Base.html#2021" class="Function">s≤s⁻¹</a>

<a id="m≤pred[n]⇒suc[m]≤n"></a><a id="8859" href="Data.Nat.Properties.html#8859" class="Function">m≤pred[n]⇒suc[m]≤n</a> <a id="8878" class="Symbol">:</a> <a id="8880" class="Symbol">.{{</a><a id="8883" href="Data.Nat.Base.html#3259" class="Record">NonZero</a> <a id="8891" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a><a id="8892" class="Symbol">}}</a> <a id="8895" class="Symbol">→</a> <a id="8897" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="8899" href="Data.Nat.Base.html#1690" class="Datatype Operator">≤</a> <a id="8901" href="Data.Nat.Base.html#5253" class="Function">pred</a> <a id="8906" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="8908" class="Symbol">→</a> <a id="8910" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8914" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="8916" href="Data.Nat.Base.html#1690" class="Datatype Operator">≤</a> <a id="8918" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="8920" href="Data.Nat.Properties.html#8859" class="Function">m≤pred[n]⇒suc[m]≤n</a> <a id="8939" class="Symbol">{</a><a id="8940" class="Argument">n</a> <a id="8942" class="Symbol">=</a> <a id="8944" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8948" class="Symbol">_}</a> <a id="8951" class="Symbol">=</a> <a id="8953" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a>

<a id="≤-pred"></a><a id="8958" href="Data.Nat.Properties.html#8958" class="Function">≤-pred</a> <a id="8965" class="Symbol">:</a> <a id="8967" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8971" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="8973" href="Data.Nat.Base.html#1690" class="Datatype Operator">≤</a> <a id="8975" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8979" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="8981" class="Symbol">→</a> <a id="8983" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="8985" href="Data.Nat.Base.html#1690" class="Datatype Operator">≤</a> <a id="8987" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="8989" href="Data.Nat.Properties.html#8958" class="Function">≤-pred</a> <a id="8996" class="Symbol">=</a> <a id="8998" href="Data.Nat.Properties.html#8775" class="Function">suc[m]≤n⇒m≤pred[n]</a>

<a id="m≤n⇒m≤1+n"></a><a id="9018" href="Data.Nat.Properties.html#9018" class="Function">m≤n⇒m≤1+n</a> <a id="9028" class="Symbol">:</a> <a id="9030" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="9032" href="Data.Nat.Base.html#1690" class="Datatype Operator">≤</a> <a id="9034" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="9036" class="Symbol">→</a> <a id="9038" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="9040" href="Data.Nat.Base.html#1690" class="Datatype Operator">≤</a> <a id="9042" class="Number">1</a> <a id="9044" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="9046" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="9048" href="Data.Nat.Properties.html#9018" class="Function">m≤n⇒m≤1+n</a> <a id="9058" href="Data.Nat.Base.html#1713" class="InductiveConstructor">z≤n</a>       <a id="9068" class="Symbol">=</a> <a id="9070" href="Data.Nat.Base.html#1713" class="InductiveConstructor">z≤n</a>
<a id="9074" href="Data.Nat.Properties.html#9018" class="Function">m≤n⇒m≤1+n</a> <a id="9084" class="Symbol">(</a><a id="9085" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="9089" href="Data.Nat.Properties.html#9089" class="Bound">m≤n</a><a id="9092" class="Symbol">)</a> <a id="9094" class="Symbol">=</a> <a id="9096" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="9100" class="Symbol">(</a><a id="9101" href="Data.Nat.Properties.html#9018" class="Function">m≤n⇒m≤1+n</a> <a id="9111" href="Data.Nat.Properties.html#9089" class="Bound">m≤n</a><a id="9114" class="Symbol">)</a>

<a id="n≤1+n"></a><a id="9117" href="Data.Nat.Properties.html#9117" class="Function">n≤1+n</a> <a id="9123" class="Symbol">:</a> <a id="9125" class="Symbol">∀</a> <a id="9127" href="Data.Nat.Properties.html#9127" class="Bound">n</a> <a id="9129" class="Symbol">→</a> <a id="9131" href="Data.Nat.Properties.html#9127" class="Bound">n</a> <a id="9133" href="Data.Nat.Base.html#1690" class="Datatype Operator">≤</a> <a id="9135" class="Number">1</a> <a id="9137" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="9139" href="Data.Nat.Properties.html#9127" class="Bound">n</a>
<a id="9141" href="Data.Nat.Properties.html#9117" class="Function">n≤1+n</a> <a id="9147" class="Symbol">_</a> <a id="9149" class="Symbol">=</a> <a id="9151" href="Data.Nat.Properties.html#9018" class="Function">m≤n⇒m≤1+n</a> <a id="9161" href="Data.Nat.Properties.html#6224" class="Function">≤-refl</a>

<a id="1+n≰n"></a><a id="9169" href="Data.Nat.Properties.html#9169" class="Function">1+n≰n</a> <a id="9175" class="Symbol">:</a> <a id="9177" class="Number">1</a> <a id="9179" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="9181" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="9183" href="Data.Nat.Base.html#2318" class="Function Operator">≰</a> <a id="9185" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="9187" href="Data.Nat.Properties.html#9169" class="Function">1+n≰n</a> <a id="9193" class="Symbol">(</a><a id="9194" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="9198" href="Data.Nat.Properties.html#9198" class="Bound">1+n≤n</a><a id="9203" class="Symbol">)</a> <a id="9205" class="Symbol">=</a> <a id="9207" href="Data.Nat.Properties.html#9169" class="Function">1+n≰n</a> <a id="9213" href="Data.Nat.Properties.html#9198" class="Bound">1+n≤n</a>

<a id="n≤0⇒n≡0"></a><a id="9220" href="Data.Nat.Properties.html#9220" class="Function">n≤0⇒n≡0</a> <a id="9228" class="Symbol">:</a> <a id="9230" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="9232" href="Data.Nat.Base.html#1690" class="Datatype Operator">≤</a> <a id="9234" class="Number">0</a> <a id="9236" class="Symbol">→</a> <a id="9238" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="9240" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="9242" class="Number">0</a>
<a id="9244" href="Data.Nat.Properties.html#9220" class="Function">n≤0⇒n≡0</a> <a id="9252" href="Data.Nat.Base.html#1713" class="InductiveConstructor">z≤n</a> <a id="9256" class="Symbol">=</a> <a id="9258" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="n≤1⇒n≡0∨n≡1"></a><a id="9264" href="Data.Nat.Properties.html#9264" class="Function">n≤1⇒n≡0∨n≡1</a> <a id="9276" class="Symbol">:</a> <a id="9278" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="9280" href="Data.Nat.Base.html#1690" class="Datatype Operator">≤</a> <a id="9282" class="Number">1</a> <a id="9284" class="Symbol">→</a> <a id="9286" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="9288" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="9290" class="Number">0</a> <a id="9292" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="9294" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="9296" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="9298" class="Number">1</a>
<a id="9300" href="Data.Nat.Properties.html#9264" class="Function">n≤1⇒n≡0∨n≡1</a> <a id="9312" href="Data.Nat.Base.html#1713" class="InductiveConstructor">z≤n</a>       <a id="9322" class="Symbol">=</a> <a id="9324" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="9329" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="9334" href="Data.Nat.Properties.html#9264" class="Function">n≤1⇒n≡0∨n≡1</a> <a id="9346" class="Symbol">(</a><a id="9347" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="9351" href="Data.Nat.Base.html#1713" class="InductiveConstructor">z≤n</a><a id="9354" class="Symbol">)</a> <a id="9356" class="Symbol">=</a> <a id="9358" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="9363" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="9369" class="Comment">------------------------------------------------------------------------</a>
<a id="9442" class="Comment">-- Properties of _&lt;_</a>
<a id="9463" class="Comment">------------------------------------------------------------------------</a>

<a id="9537" class="Comment">-- Relationships between the various relations</a>

<a id="&lt;⇒≤"></a><a id="9585" href="Data.Nat.Properties.html#9585" class="Function">&lt;⇒≤</a> <a id="9589" class="Symbol">:</a> <a id="9591" href="Data.Nat.Base.html#1800" class="Function Operator">_&lt;_</a> <a id="9595" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="9597" href="Data.Nat.Base.html#1690" class="Datatype Operator">_≤_</a>
<a id="9601" href="Data.Nat.Properties.html#9585" class="Function">&lt;⇒≤</a> <a id="9605" href="Data.Nat.Base.html#1872" class="InductiveConstructor">z&lt;s</a>               <a id="9623" class="Symbol">=</a> <a id="9625" href="Data.Nat.Base.html#1713" class="InductiveConstructor">z≤n</a>
<a id="9629" href="Data.Nat.Properties.html#9585" class="Function">&lt;⇒≤</a> <a id="9633" class="Symbol">(</a><a id="9634" href="Data.Nat.Base.html#1912" class="InductiveConstructor">s&lt;s</a> <a id="9638" href="Data.Nat.Properties.html#9638" class="Bound">m&lt;n</a><a id="9641" class="Symbol">@(</a><a id="9643" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="9647" class="Symbol">_))</a> <a id="9651" class="Symbol">=</a> <a id="9653" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="9657" class="Symbol">(</a><a id="9658" href="Data.Nat.Properties.html#9585" class="Function">&lt;⇒≤</a> <a id="9662" href="Data.Nat.Properties.html#9638" class="Bound">m&lt;n</a><a id="9665" class="Symbol">)</a>

<a id="&lt;⇒≢"></a><a id="9668" href="Data.Nat.Properties.html#9668" class="Function">&lt;⇒≢</a> <a id="9672" class="Symbol">:</a> <a id="9674" href="Data.Nat.Base.html#1800" class="Function Operator">_&lt;_</a> <a id="9678" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="9680" href="Relation.Binary.PropositionalEquality.Core.html#1064" class="Function Operator">_≢_</a>
<a id="9684" href="Data.Nat.Properties.html#9668" class="Function">&lt;⇒≢</a> <a id="9688" href="Data.Nat.Properties.html#9688" class="Bound">m&lt;n</a> <a id="9692" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="9697" class="Symbol">=</a> <a id="9699" href="Data.Nat.Properties.html#9169" class="Function">1+n≰n</a> <a id="9705" href="Data.Nat.Properties.html#9688" class="Bound">m&lt;n</a>

<a id="&gt;⇒≢"></a><a id="9710" href="Data.Nat.Properties.html#9710" class="Function">&gt;⇒≢</a> <a id="9714" class="Symbol">:</a> <a id="9716" href="Data.Nat.Base.html#2288" class="Function Operator">_&gt;_</a> <a id="9720" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="9722" href="Relation.Binary.PropositionalEquality.Core.html#1064" class="Function Operator">_≢_</a>
<a id="9726" href="Data.Nat.Properties.html#9710" class="Function">&gt;⇒≢</a> <a id="9730" class="Symbol">=</a> <a id="9732" href="Relation.Binary.PropositionalEquality.Core.html#2716" class="Function">≢-sym</a> <a id="9738" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="9740" href="Data.Nat.Properties.html#9668" class="Function">&lt;⇒≢</a>

<a id="≤⇒≯"></a><a id="9745" href="Data.Nat.Properties.html#9745" class="Function">≤⇒≯</a> <a id="9749" class="Symbol">:</a> <a id="9751" href="Data.Nat.Base.html#1690" class="Datatype Operator">_≤_</a> <a id="9755" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="9757" href="Data.Nat.Base.html#2414" class="Function Operator">_≯_</a>
<a id="9761" href="Data.Nat.Properties.html#9745" class="Function">≤⇒≯</a> <a id="9765" class="Symbol">(</a><a id="9766" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="9770" href="Data.Nat.Properties.html#9770" class="Bound">m≤n</a><a id="9773" class="Symbol">)</a> <a id="9775" class="Symbol">(</a><a id="9776" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="9780" href="Data.Nat.Properties.html#9780" class="Bound">n≤m</a><a id="9783" class="Symbol">)</a> <a id="9785" class="Symbol">=</a> <a id="9787" href="Data.Nat.Properties.html#9745" class="Function">≤⇒≯</a> <a id="9791" href="Data.Nat.Properties.html#9770" class="Bound">m≤n</a> <a id="9795" href="Data.Nat.Properties.html#9780" class="Bound">n≤m</a>

<a id="&lt;⇒≱"></a><a id="9800" href="Data.Nat.Properties.html#9800" class="Function">&lt;⇒≱</a> <a id="9804" class="Symbol">:</a> <a id="9806" href="Data.Nat.Base.html#1800" class="Function Operator">_&lt;_</a> <a id="9810" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="9812" href="Data.Nat.Base.html#2382" class="Function Operator">_≱_</a>
<a id="9816" href="Data.Nat.Properties.html#9800" class="Function">&lt;⇒≱</a> <a id="9820" class="Symbol">(</a><a id="9821" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="9825" href="Data.Nat.Properties.html#9825" class="Bound">m+1≤n</a><a id="9830" class="Symbol">)</a> <a id="9832" class="Symbol">(</a><a id="9833" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="9837" href="Data.Nat.Properties.html#9837" class="Bound">n≤m</a><a id="9840" class="Symbol">)</a> <a id="9842" class="Symbol">=</a> <a id="9844" href="Data.Nat.Properties.html#9800" class="Function">&lt;⇒≱</a> <a id="9848" href="Data.Nat.Properties.html#9825" class="Bound">m+1≤n</a> <a id="9854" href="Data.Nat.Properties.html#9837" class="Bound">n≤m</a>

<a id="&lt;⇒≯"></a><a id="9859" href="Data.Nat.Properties.html#9859" class="Function">&lt;⇒≯</a> <a id="9863" class="Symbol">:</a> <a id="9865" href="Data.Nat.Base.html#1800" class="Function Operator">_&lt;_</a> <a id="9869" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="9871" href="Data.Nat.Base.html#2414" class="Function Operator">_≯_</a>
<a id="9875" href="Data.Nat.Properties.html#9859" class="Function">&lt;⇒≯</a> <a id="9879" class="Symbol">(</a><a id="9880" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="9884" href="Data.Nat.Properties.html#9884" class="Bound">m&lt;n</a><a id="9887" class="Symbol">)</a> <a id="9889" class="Symbol">(</a><a id="9890" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="9894" href="Data.Nat.Properties.html#9894" class="Bound">n&lt;m</a><a id="9897" class="Symbol">)</a> <a id="9899" class="Symbol">=</a> <a id="9901" href="Data.Nat.Properties.html#9859" class="Function">&lt;⇒≯</a> <a id="9905" href="Data.Nat.Properties.html#9884" class="Bound">m&lt;n</a> <a id="9909" href="Data.Nat.Properties.html#9894" class="Bound">n&lt;m</a>

<a id="≰⇒≮"></a><a id="9914" href="Data.Nat.Properties.html#9914" class="Function">≰⇒≮</a> <a id="9918" class="Symbol">:</a> <a id="9920" href="Data.Nat.Base.html#2318" class="Function Operator">_≰_</a> <a id="9924" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="9926" href="Data.Nat.Base.html#2350" class="Function Operator">_≮_</a>
<a id="9930" href="Data.Nat.Properties.html#9914" class="Function">≰⇒≮</a> <a id="9934" href="Data.Nat.Properties.html#9934" class="Bound">m≰n</a> <a id="9938" href="Data.Nat.Properties.html#9938" class="Bound">1+m≤n</a> <a id="9944" class="Symbol">=</a> <a id="9946" href="Data.Nat.Properties.html#9934" class="Bound">m≰n</a> <a id="9950" class="Symbol">(</a><a id="9951" href="Data.Nat.Properties.html#9585" class="Function">&lt;⇒≤</a> <a id="9955" href="Data.Nat.Properties.html#9938" class="Bound">1+m≤n</a><a id="9960" class="Symbol">)</a>

<a id="≰⇒&gt;"></a><a id="9963" href="Data.Nat.Properties.html#9963" class="Function">≰⇒&gt;</a> <a id="9967" class="Symbol">:</a> <a id="9969" href="Data.Nat.Base.html#2318" class="Function Operator">_≰_</a> <a id="9973" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="9975" href="Data.Nat.Base.html#2288" class="Function Operator">_&gt;_</a>
<a id="9979" href="Data.Nat.Properties.html#9963" class="Function">≰⇒&gt;</a> <a id="9983" class="Symbol">{</a><a id="9984" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="9988" class="Symbol">}</a>          <a id="9999" href="Data.Nat.Properties.html#9999" class="Bound">z≰n</a> <a id="10003" class="Symbol">=</a> <a id="10005" href="Relation.Nullary.Negation.Core.html#1860" class="Function">contradiction</a> <a id="10019" href="Data.Nat.Base.html#1713" class="InductiveConstructor">z≤n</a> <a id="10023" href="Data.Nat.Properties.html#9999" class="Bound">z≰n</a>
<a id="10027" href="Data.Nat.Properties.html#9963" class="Function">≰⇒&gt;</a> <a id="10031" class="Symbol">{</a><a id="10032" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10036" href="Data.Nat.Properties.html#10036" class="Bound">m</a><a id="10037" class="Symbol">}</a> <a id="10039" class="Symbol">{</a><a id="10040" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="10044" class="Symbol">}</a>  <a id="10047" class="Symbol">_</a>   <a id="10051" class="Symbol">=</a> <a id="10053" href="Data.Nat.Base.html#1872" class="InductiveConstructor">z&lt;s</a>
<a id="10057" href="Data.Nat.Properties.html#9963" class="Function">≰⇒&gt;</a> <a id="10061" class="Symbol">{</a><a id="10062" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10066" href="Data.Nat.Properties.html#10066" class="Bound">m</a><a id="10067" class="Symbol">}</a> <a id="10069" class="Symbol">{</a><a id="10070" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10074" href="Data.Nat.Properties.html#10074" class="Bound">n</a><a id="10075" class="Symbol">}</a> <a id="10077" href="Data.Nat.Properties.html#10077" class="Bound">m≰n</a> <a id="10081" class="Symbol">=</a> <a id="10083" href="Data.Nat.Base.html#1912" class="InductiveConstructor">s&lt;s</a> <a id="10087" class="Symbol">(</a><a id="10088" href="Data.Nat.Properties.html#9963" class="Function">≰⇒&gt;</a> <a id="10092" class="Symbol">(</a><a id="10093" href="Data.Nat.Properties.html#10077" class="Bound">m≰n</a> <a id="10097" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="10099" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a><a id="10102" class="Symbol">))</a>

<a id="≮⇒≥"></a><a id="10106" href="Data.Nat.Properties.html#10106" class="Function">≮⇒≥</a> <a id="10110" class="Symbol">:</a> <a id="10112" href="Data.Nat.Base.html#2350" class="Function Operator">_≮_</a> <a id="10116" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="10118" href="Data.Nat.Base.html#2258" class="Function Operator">_≥_</a>
<a id="10122" href="Data.Nat.Properties.html#10106" class="Function">≮⇒≥</a> <a id="10126" class="Symbol">{_}</a>     <a id="10134" class="Symbol">{</a><a id="10135" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="10139" class="Symbol">}</a>  <a id="10142" class="Symbol">_</a>       <a id="10150" class="Symbol">=</a> <a id="10152" href="Data.Nat.Base.html#1713" class="InductiveConstructor">z≤n</a>
<a id="10156" href="Data.Nat.Properties.html#10106" class="Function">≮⇒≥</a> <a id="10160" class="Symbol">{</a><a id="10161" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="10165" class="Symbol">}</a>  <a id="10168" class="Symbol">{</a><a id="10169" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10173" href="Data.Nat.Properties.html#10173" class="Bound">j</a><a id="10174" class="Symbol">}</a> <a id="10176" href="Data.Nat.Properties.html#10176" class="Bound">1≮j+1</a>   <a id="10184" class="Symbol">=</a> <a id="10186" href="Relation.Nullary.Negation.Core.html#1860" class="Function">contradiction</a> <a id="10200" href="Data.Nat.Base.html#1872" class="InductiveConstructor">z&lt;s</a> <a id="10204" href="Data.Nat.Properties.html#10176" class="Bound">1≮j+1</a>
<a id="10210" href="Data.Nat.Properties.html#10106" class="Function">≮⇒≥</a> <a id="10214" class="Symbol">{</a><a id="10215" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10219" href="Data.Nat.Properties.html#10219" class="Bound">i</a><a id="10220" class="Symbol">}</a> <a id="10222" class="Symbol">{</a><a id="10223" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10227" href="Data.Nat.Properties.html#10227" class="Bound">j</a><a id="10228" class="Symbol">}</a> <a id="10230" href="Data.Nat.Properties.html#10230" class="Bound">i+1≮j+1</a> <a id="10238" class="Symbol">=</a> <a id="10240" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="10244" class="Symbol">(</a><a id="10245" href="Data.Nat.Properties.html#10106" class="Function">≮⇒≥</a> <a id="10249" class="Symbol">(</a><a id="10250" href="Data.Nat.Properties.html#10230" class="Bound">i+1≮j+1</a> <a id="10258" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="10260" href="Data.Nat.Base.html#1912" class="InductiveConstructor">s&lt;s</a><a id="10263" class="Symbol">))</a>

<a id="≤∧≢⇒&lt;"></a><a id="10267" href="Data.Nat.Properties.html#10267" class="Function">≤∧≢⇒&lt;</a> <a id="10273" class="Symbol">:</a> <a id="10275" class="Symbol">∀</a> <a id="10277" class="Symbol">{</a><a id="10278" href="Data.Nat.Properties.html#10278" class="Bound">m</a> <a id="10280" href="Data.Nat.Properties.html#10280" class="Bound">n</a><a id="10281" class="Symbol">}</a> <a id="10283" class="Symbol">→</a> <a id="10285" href="Data.Nat.Properties.html#10278" class="Bound">m</a> <a id="10287" href="Data.Nat.Base.html#1690" class="Datatype Operator">≤</a> <a id="10289" href="Data.Nat.Properties.html#10280" class="Bound">n</a> <a id="10291" class="Symbol">→</a> <a id="10293" href="Data.Nat.Properties.html#10278" class="Bound">m</a> <a id="10295" href="Relation.Binary.PropositionalEquality.Core.html#1064" class="Function Operator">≢</a> <a id="10297" href="Data.Nat.Properties.html#10280" class="Bound">n</a> <a id="10299" class="Symbol">→</a> <a id="10301" href="Data.Nat.Properties.html#10278" class="Bound">m</a> <a id="10303" href="Data.Nat.Base.html#1800" class="Function Operator">&lt;</a> <a id="10305" href="Data.Nat.Properties.html#10280" class="Bound">n</a>
<a id="10307" href="Data.Nat.Properties.html#10267" class="Function">≤∧≢⇒&lt;</a> <a id="10313" class="Symbol">{_}</a> <a id="10317" class="Symbol">{</a><a id="10318" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="10322" class="Symbol">}</a>  <a id="10325" href="Data.Nat.Base.html#1713" class="InductiveConstructor">z≤n</a>       <a id="10335" href="Data.Nat.Properties.html#10335" class="Bound">m≢n</a>     <a id="10343" class="Symbol">=</a> <a id="10345" href="Relation.Binary.PropositionalEquality.Core.html#2837" class="Function">¬[x≢x]</a> <a id="10352" href="Data.Nat.Properties.html#10335" class="Bound">m≢n</a>
<a id="10356" href="Data.Nat.Properties.html#10267" class="Function">≤∧≢⇒&lt;</a> <a id="10362" class="Symbol">{_}</a> <a id="10366" class="Symbol">{</a><a id="10367" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10371" href="Data.Nat.Properties.html#10371" class="Bound">n</a><a id="10372" class="Symbol">}</a> <a id="10374" href="Data.Nat.Base.html#1713" class="InductiveConstructor">z≤n</a>       <a id="10384" href="Data.Nat.Properties.html#10384" class="Bound">m≢n</a>     <a id="10392" class="Symbol">=</a> <a id="10394" href="Data.Nat.Base.html#1872" class="InductiveConstructor">z&lt;s</a>
<a id="10398" href="Data.Nat.Properties.html#10267" class="Function">≤∧≢⇒&lt;</a> <a id="10404" class="Symbol">{_}</a> <a id="10408" class="Symbol">{</a><a id="10409" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10413" href="Data.Nat.Properties.html#10413" class="Bound">n</a><a id="10414" class="Symbol">}</a> <a id="10416" class="Symbol">(</a><a id="10417" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="10421" href="Data.Nat.Properties.html#10421" class="Bound">m≤n</a><a id="10424" class="Symbol">)</a> <a id="10426" href="Data.Nat.Properties.html#10426" class="Bound">1+m≢1+n</a> <a id="10434" class="Symbol">=</a>
  <a id="10438" href="Data.Nat.Base.html#1912" class="InductiveConstructor">s&lt;s</a> <a id="10442" class="Symbol">(</a><a id="10443" href="Data.Nat.Properties.html#10267" class="Function">≤∧≢⇒&lt;</a> <a id="10449" href="Data.Nat.Properties.html#10421" class="Bound">m≤n</a> <a id="10453" class="Symbol">(</a><a id="10454" href="Data.Nat.Properties.html#10426" class="Bound">1+m≢1+n</a> <a id="10462" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="10464" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="10469" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="10472" class="Symbol">))</a>

<a id="≤∧≮⇒≡"></a><a id="10476" href="Data.Nat.Properties.html#10476" class="Function">≤∧≮⇒≡</a> <a id="10482" class="Symbol">:</a> <a id="10484" class="Symbol">∀</a> <a id="10486" class="Symbol">{</a><a id="10487" href="Data.Nat.Properties.html#10487" class="Bound">m</a> <a id="10489" href="Data.Nat.Properties.html#10489" class="Bound">n</a><a id="10490" class="Symbol">}</a> <a id="10492" class="Symbol">→</a> <a id="10494" href="Data.Nat.Properties.html#10487" class="Bound">m</a> <a id="10496" href="Data.Nat.Base.html#1690" class="Datatype Operator">≤</a> <a id="10498" href="Data.Nat.Properties.html#10489" class="Bound">n</a> <a id="10500" class="Symbol">→</a> <a id="10502" href="Data.Nat.Properties.html#10487" class="Bound">m</a> <a id="10504" href="Data.Nat.Base.html#2350" class="Function Operator">≮</a> <a id="10506" href="Data.Nat.Properties.html#10489" class="Bound">n</a> <a id="10508" class="Symbol">→</a> <a id="10510" href="Data.Nat.Properties.html#10487" class="Bound">m</a> <a id="10512" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="10514" href="Data.Nat.Properties.html#10489" class="Bound">n</a>
<a id="10516" href="Data.Nat.Properties.html#10476" class="Function">≤∧≮⇒≡</a> <a id="10522" href="Data.Nat.Properties.html#10522" class="Bound">m≤n</a> <a id="10526" href="Data.Nat.Properties.html#10526" class="Bound">m≮n</a> <a id="10530" class="Symbol">=</a> <a id="10532" href="Data.Nat.Properties.html#6274" class="Function">≤-antisym</a> <a id="10542" href="Data.Nat.Properties.html#10522" class="Bound">m≤n</a> <a id="10546" class="Symbol">(</a><a id="10547" href="Data.Nat.Properties.html#10106" class="Function">≮⇒≥</a> <a id="10551" href="Data.Nat.Properties.html#10526" class="Bound">m≮n</a><a id="10554" class="Symbol">)</a>

<a id="≤-&lt;-connex"></a><a id="10557" href="Data.Nat.Properties.html#10557" class="Function">≤-&lt;-connex</a> <a id="10568" class="Symbol">:</a> <a id="10570" href="Relation.Binary.Definitions.html#2746" class="Function">Connex</a> <a id="10577" href="Data.Nat.Base.html#1690" class="Datatype Operator">_≤_</a> <a id="10581" href="Data.Nat.Base.html#1800" class="Function Operator">_&lt;_</a>
<a id="10585" href="Data.Nat.Properties.html#10557" class="Function">≤-&lt;-connex</a> <a id="10596" href="Data.Nat.Properties.html#10596" class="Bound">m</a> <a id="10598" href="Data.Nat.Properties.html#10598" class="Bound">n</a> <a id="10600" class="Keyword">with</a> <a id="10605" href="Data.Nat.Properties.html#10596" class="Bound">m</a> <a id="10607" href="Data.Nat.Properties.html#6981" class="Function Operator">≤?</a> <a id="10610" href="Data.Nat.Properties.html#10598" class="Bound">n</a>
<a id="10612" class="Symbol">...</a> <a id="10616" class="Symbol">|</a> <a id="10618" href="Relation.Nullary.Decidable.Core.html#2105" class="InductiveConstructor">yes</a> <a id="10622" href="Data.Nat.Properties.html#10622" class="Bound">m≤n</a> <a id="10626" class="Symbol">=</a> <a id="10628" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="10633" href="Data.Nat.Properties.html#10622" class="Bound">m≤n</a>
<a id="10637" class="Symbol">...</a> <a id="10641" class="Symbol">|</a> <a id="10643" href="Relation.Nullary.Decidable.Core.html#2142" class="InductiveConstructor">no</a> <a id="10646" href="Data.Nat.Properties.html#10646" class="Bound">¬m≤n</a> <a id="10651" class="Symbol">=</a> <a id="10653" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="10658" class="Symbol">(</a><a id="10659" href="Data.Nat.Properties.html#9963" class="Function">≰⇒&gt;</a> <a id="10663" href="Data.Nat.Properties.html#10646" class="Bound">¬m≤n</a><a id="10667" class="Symbol">)</a>

<a id="≥-&gt;-connex"></a><a id="10670" href="Data.Nat.Properties.html#10670" class="Function">≥-&gt;-connex</a> <a id="10681" class="Symbol">:</a> <a id="10683" href="Relation.Binary.Definitions.html#2746" class="Function">Connex</a> <a id="10690" href="Data.Nat.Base.html#2258" class="Function Operator">_≥_</a> <a id="10694" href="Data.Nat.Base.html#2288" class="Function Operator">_&gt;_</a>
<a id="10698" href="Data.Nat.Properties.html#10670" class="Function">≥-&gt;-connex</a> <a id="10709" class="Symbol">=</a> <a id="10711" href="Function.Base.html#1657" class="Function">flip</a> <a id="10716" href="Data.Nat.Properties.html#10557" class="Function">≤-&lt;-connex</a>

<a id="&lt;-≤-connex"></a><a id="10728" href="Data.Nat.Properties.html#10728" class="Function">&lt;-≤-connex</a> <a id="10739" class="Symbol">:</a> <a id="10741" href="Relation.Binary.Definitions.html#2746" class="Function">Connex</a> <a id="10748" href="Data.Nat.Base.html#1800" class="Function Operator">_&lt;_</a> <a id="10752" href="Data.Nat.Base.html#1690" class="Datatype Operator">_≤_</a>
<a id="10756" href="Data.Nat.Properties.html#10728" class="Function">&lt;-≤-connex</a> <a id="10767" class="Symbol">=</a> <a id="10769" href="Relation.Binary.Consequences.html#7922" class="Function">flip-Connex</a> <a id="10781" href="Data.Nat.Properties.html#10557" class="Function">≤-&lt;-connex</a>

<a id="&gt;-≥-connex"></a><a id="10793" href="Data.Nat.Properties.html#10793" class="Function">&gt;-≥-connex</a> <a id="10804" class="Symbol">:</a> <a id="10806" href="Relation.Binary.Definitions.html#2746" class="Function">Connex</a> <a id="10813" href="Data.Nat.Base.html#2288" class="Function Operator">_&gt;_</a> <a id="10817" href="Data.Nat.Base.html#2258" class="Function Operator">_≥_</a>
<a id="10821" href="Data.Nat.Properties.html#10793" class="Function">&gt;-≥-connex</a> <a id="10832" class="Symbol">=</a> <a id="10834" href="Relation.Binary.Consequences.html#7922" class="Function">flip-Connex</a> <a id="10846" href="Data.Nat.Properties.html#10670" class="Function">≥-&gt;-connex</a>

<a id="10858" class="Comment">------------------------------------------------------------------------</a>
<a id="10931" class="Comment">-- Relational properties of _&lt;_</a>

<a id="&lt;-irrefl"></a><a id="10964" href="Data.Nat.Properties.html#10964" class="Function">&lt;-irrefl</a> <a id="10973" class="Symbol">:</a> <a id="10975" href="Relation.Binary.Definitions.html#2405" class="Function">Irreflexive</a> <a id="10987" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="10991" href="Data.Nat.Base.html#1800" class="Function Operator">_&lt;_</a>
<a id="10995" href="Data.Nat.Properties.html#10964" class="Function">&lt;-irrefl</a> <a id="11004" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="11009" class="Symbol">(</a><a id="11010" href="Data.Nat.Base.html#1912" class="InductiveConstructor">s&lt;s</a> <a id="11014" href="Data.Nat.Properties.html#11014" class="Bound">n&lt;n</a><a id="11017" class="Symbol">)</a> <a id="11019" class="Symbol">=</a> <a id="11021" href="Data.Nat.Properties.html#10964" class="Function">&lt;-irrefl</a> <a id="11030" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="11035" href="Data.Nat.Properties.html#11014" class="Bound">n&lt;n</a>

<a id="&lt;-asym"></a><a id="11040" href="Data.Nat.Properties.html#11040" class="Function">&lt;-asym</a> <a id="11047" class="Symbol">:</a> <a id="11049" href="Relation.Binary.Definitions.html#2517" class="Function">Asymmetric</a> <a id="11060" href="Data.Nat.Base.html#1800" class="Function Operator">_&lt;_</a>
<a id="11064" href="Data.Nat.Properties.html#11040" class="Function">&lt;-asym</a> <a id="11071" class="Symbol">(</a><a id="11072" href="Data.Nat.Base.html#1912" class="InductiveConstructor">s&lt;s</a> <a id="11076" href="Data.Nat.Properties.html#11076" class="Bound">n&lt;m</a><a id="11079" class="Symbol">)</a> <a id="11081" class="Symbol">(</a><a id="11082" href="Data.Nat.Base.html#1912" class="InductiveConstructor">s&lt;s</a> <a id="11086" href="Data.Nat.Properties.html#11086" class="Bound">m&lt;n</a><a id="11089" class="Symbol">)</a> <a id="11091" class="Symbol">=</a> <a id="11093" href="Data.Nat.Properties.html#11040" class="Function">&lt;-asym</a> <a id="11100" href="Data.Nat.Properties.html#11076" class="Bound">n&lt;m</a> <a id="11104" href="Data.Nat.Properties.html#11086" class="Bound">m&lt;n</a>

<a id="&lt;-trans"></a><a id="11109" href="Data.Nat.Properties.html#11109" class="Function">&lt;-trans</a> <a id="11117" class="Symbol">:</a> <a id="11119" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="11130" href="Data.Nat.Base.html#1800" class="Function Operator">_&lt;_</a>
<a id="11134" href="Data.Nat.Properties.html#11109" class="Function">&lt;-trans</a> <a id="11142" class="Symbol">(</a><a id="11143" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="11147" href="Data.Nat.Properties.html#11147" class="Bound">i≤j</a><a id="11150" class="Symbol">)</a> <a id="11152" class="Symbol">(</a><a id="11153" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="11157" href="Data.Nat.Properties.html#11157" class="Bound">j&lt;k</a><a id="11160" class="Symbol">)</a> <a id="11162" class="Symbol">=</a> <a id="11164" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="11168" class="Symbol">(</a><a id="11169" href="Data.Nat.Properties.html#6407" class="Function">≤-trans</a> <a id="11177" href="Data.Nat.Properties.html#11147" class="Bound">i≤j</a> <a id="11181" class="Symbol">(</a><a id="11182" href="Data.Nat.Properties.html#6407" class="Function">≤-trans</a> <a id="11190" class="Symbol">(</a><a id="11191" href="Data.Nat.Properties.html#9117" class="Function">n≤1+n</a> <a id="11197" class="Symbol">_)</a> <a id="11200" href="Data.Nat.Properties.html#11157" class="Bound">j&lt;k</a><a id="11203" class="Symbol">))</a>

<a id="≤-&lt;-trans"></a><a id="11207" href="Data.Nat.Properties.html#11207" class="Function">≤-&lt;-trans</a> <a id="11217" class="Symbol">:</a> <a id="11219" href="Relation.Binary.Definitions.html#1778" class="Function">LeftTrans</a> <a id="11229" href="Data.Nat.Base.html#1690" class="Datatype Operator">_≤_</a> <a id="11233" href="Data.Nat.Base.html#1800" class="Function Operator">_&lt;_</a>
<a id="11237" href="Data.Nat.Properties.html#11207" class="Function">≤-&lt;-trans</a> <a id="11247" href="Data.Nat.Properties.html#11247" class="Bound">m≤n</a> <a id="11251" class="Symbol">(</a><a id="11252" href="Data.Nat.Base.html#1912" class="InductiveConstructor">s&lt;s</a> <a id="11256" href="Data.Nat.Properties.html#11256" class="Bound">n≤o</a><a id="11259" class="Symbol">)</a> <a id="11261" class="Symbol">=</a> <a id="11263" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="11267" class="Symbol">(</a><a id="11268" href="Data.Nat.Properties.html#6407" class="Function">≤-trans</a> <a id="11276" href="Data.Nat.Properties.html#11247" class="Bound">m≤n</a> <a id="11280" href="Data.Nat.Properties.html#11256" class="Bound">n≤o</a><a id="11283" class="Symbol">)</a>

<a id="&lt;-≤-trans"></a><a id="11286" href="Data.Nat.Properties.html#11286" class="Function">&lt;-≤-trans</a> <a id="11296" class="Symbol">:</a> <a id="11298" href="Relation.Binary.Definitions.html#1703" class="Function">RightTrans</a> <a id="11309" href="Data.Nat.Base.html#1800" class="Function Operator">_&lt;_</a> <a id="11313" href="Data.Nat.Base.html#1690" class="Datatype Operator">_≤_</a>
<a id="11317" href="Data.Nat.Properties.html#11286" class="Function">&lt;-≤-trans</a> <a id="11327" class="Symbol">(</a><a id="11328" href="Data.Nat.Base.html#1912" class="InductiveConstructor">s&lt;s</a> <a id="11332" href="Data.Nat.Properties.html#11332" class="Bound">m≤n</a><a id="11335" class="Symbol">)</a> <a id="11337" class="Symbol">(</a><a id="11338" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="11342" href="Data.Nat.Properties.html#11342" class="Bound">n≤o</a><a id="11345" class="Symbol">)</a> <a id="11347" class="Symbol">=</a> <a id="11349" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="11353" class="Symbol">(</a><a id="11354" href="Data.Nat.Properties.html#6407" class="Function">≤-trans</a> <a id="11362" href="Data.Nat.Properties.html#11332" class="Bound">m≤n</a> <a id="11366" href="Data.Nat.Properties.html#11342" class="Bound">n≤o</a><a id="11369" class="Symbol">)</a>

<a id="11372" class="Comment">-- NB: we use the builtin function `_&lt;ᵇ_` here so that the function</a>
<a id="11440" class="Comment">-- quickly decides which constructor to return. It still takes a</a>
<a id="11505" class="Comment">-- linear amount of time to generate the proof if it is inspected.</a>
<a id="11572" class="Comment">-- We expect the main benefit to be visible in compiled code as the</a>
<a id="11640" class="Comment">-- backend erases proofs.</a>

<a id="&lt;-cmp"></a><a id="11667" href="Data.Nat.Properties.html#11667" class="Function">&lt;-cmp</a> <a id="11673" class="Symbol">:</a> <a id="11675" href="Relation.Binary.Definitions.html#3208" class="Function">Trichotomous</a> <a id="11688" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="11692" href="Data.Nat.Base.html#1800" class="Function Operator">_&lt;_</a>
<a id="11696" href="Data.Nat.Properties.html#11667" class="Function">&lt;-cmp</a> <a id="11702" href="Data.Nat.Properties.html#11702" class="Bound">m</a> <a id="11704" href="Data.Nat.Properties.html#11704" class="Bound">n</a> <a id="11706" class="Keyword">with</a> <a id="11711" href="Data.Nat.Properties.html#11702" class="Bound">m</a> <a id="11713" href="Data.Nat.Properties.html#4093" class="Function Operator">≟</a> <a id="11715" href="Data.Nat.Properties.html#11704" class="Bound">n</a> <a id="11717" class="Symbol">|</a> <a id="11719" href="Relation.Nullary.Decidable.Core.html#3222" class="Function">T?</a> <a id="11722" class="Symbol">(</a><a id="11723" href="Data.Nat.Properties.html#11702" class="Bound">m</a> <a id="11725" href="Data.Nat.Base.html#1456" class="Primitive Operator">&lt;ᵇ</a> <a id="11728" href="Data.Nat.Properties.html#11704" class="Bound">n</a><a id="11729" class="Symbol">)</a>
<a id="11731" class="Symbol">...</a> <a id="11735" class="Symbol">|</a> <a id="11737" href="Relation.Nullary.Decidable.Core.html#2105" class="InductiveConstructor">yes</a> <a id="11741" href="Data.Nat.Properties.html#11741" class="Bound">m≡n</a> <a id="11745" class="Symbol">|</a> <a id="11747" class="Symbol">_</a>       <a id="11755" class="Symbol">=</a> <a id="11757" href="Relation.Binary.Definitions.html#3085" class="InductiveConstructor">tri≈</a> <a id="11762" class="Symbol">(</a><a id="11763" href="Data.Nat.Properties.html#10964" class="Function">&lt;-irrefl</a> <a id="11772" href="Data.Nat.Properties.html#11741" class="Bound">m≡n</a><a id="11775" class="Symbol">)</a> <a id="11777" href="Data.Nat.Properties.html#11741" class="Bound">m≡n</a> <a id="11781" class="Symbol">(</a><a id="11782" href="Data.Nat.Properties.html#10964" class="Function">&lt;-irrefl</a> <a id="11791" class="Symbol">(</a><a id="11792" href="Relation.Binary.PropositionalEquality.Core.html#2099" class="Function">sym</a> <a id="11796" href="Data.Nat.Properties.html#11741" class="Bound">m≡n</a><a id="11799" class="Symbol">))</a>
<a id="11802" class="Symbol">...</a> <a id="11806" class="Symbol">|</a> <a id="11808" href="Relation.Nullary.Decidable.Core.html#2142" class="InductiveConstructor">no</a>  <a id="11812" href="Data.Nat.Properties.html#11812" class="Bound">m≢n</a> <a id="11816" class="Symbol">|</a> <a id="11818" href="Relation.Nullary.Decidable.Core.html#2105" class="InductiveConstructor">yes</a> <a id="11822" href="Data.Nat.Properties.html#11822" class="Bound">m&lt;n</a> <a id="11826" class="Symbol">=</a> <a id="11828" href="Relation.Binary.Definitions.html#3031" class="InductiveConstructor">tri&lt;</a> <a id="11833" class="Symbol">(</a><a id="11834" href="Data.Nat.Properties.html#4960" class="Function">&lt;ᵇ⇒&lt;</a> <a id="11839" class="Bound">m</a> <a id="11841" class="Bound">n</a> <a id="11843" href="Data.Nat.Properties.html#11822" class="Bound">m&lt;n</a><a id="11846" class="Symbol">)</a> <a id="11848" href="Data.Nat.Properties.html#11812" class="Bound">m≢n</a> <a id="11852" class="Symbol">(</a><a id="11853" href="Data.Nat.Properties.html#9859" class="Function">&lt;⇒≯</a> <a id="11857" class="Symbol">(</a><a id="11858" href="Data.Nat.Properties.html#4960" class="Function">&lt;ᵇ⇒&lt;</a> <a id="11863" class="Bound">m</a> <a id="11865" class="Bound">n</a> <a id="11867" href="Data.Nat.Properties.html#11822" class="Bound">m&lt;n</a><a id="11870" class="Symbol">))</a>
<a id="11873" class="Symbol">...</a> <a id="11877" class="Symbol">|</a> <a id="11879" href="Relation.Nullary.Decidable.Core.html#2142" class="InductiveConstructor">no</a>  <a id="11883" href="Data.Nat.Properties.html#11883" class="Bound">m≢n</a> <a id="11887" class="Symbol">|</a> <a id="11889" href="Relation.Nullary.Decidable.Core.html#2142" class="InductiveConstructor">no</a>  <a id="11893" href="Data.Nat.Properties.html#11893" class="Bound">m≮n</a> <a id="11897" class="Symbol">=</a> <a id="11899" href="Relation.Binary.Definitions.html#3139" class="InductiveConstructor">tri&gt;</a> <a id="11904" class="Symbol">(</a><a id="11905" href="Data.Nat.Properties.html#11893" class="Bound">m≮n</a> <a id="11909" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="11911" href="Data.Nat.Properties.html#5072" class="Function">&lt;⇒&lt;ᵇ</a><a id="11915" class="Symbol">)</a>   <a id="11919" href="Data.Nat.Properties.html#11883" class="Bound">m≢n</a> <a id="11923" class="Symbol">(</a><a id="11924" href="Data.Nat.Properties.html#10267" class="Function">≤∧≢⇒&lt;</a> <a id="11930" class="Symbol">(</a><a id="11931" href="Data.Nat.Properties.html#10106" class="Function">≮⇒≥</a> <a id="11935" class="Symbol">(</a><a id="11936" href="Data.Nat.Properties.html#11893" class="Bound">m≮n</a> <a id="11940" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="11942" href="Data.Nat.Properties.html#5072" class="Function">&lt;⇒&lt;ᵇ</a><a id="11946" class="Symbol">))</a> <a id="11949" class="Symbol">(</a><a id="11950" href="Data.Nat.Properties.html#11883" class="Bound">m≢n</a> <a id="11954" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="11956" href="Relation.Binary.PropositionalEquality.Core.html#2099" class="Function">sym</a><a id="11959" class="Symbol">))</a>

<a id="11963" class="Keyword">infix</a> <a id="11969" class="Number">4</a> <a id="11971" href="Data.Nat.Properties.html#11982" class="Function Operator">_&lt;?_</a> <a id="11976" href="Data.Nat.Properties.html#12024" class="Function Operator">_&gt;?_</a>

<a id="_&lt;?_"></a><a id="11982" href="Data.Nat.Properties.html#11982" class="Function Operator">_&lt;?_</a> <a id="11987" class="Symbol">:</a> <a id="11989" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="11999" href="Data.Nat.Base.html#1800" class="Function Operator">_&lt;_</a>
<a id="12003" href="Data.Nat.Properties.html#12003" class="Bound">m</a> <a id="12005" href="Data.Nat.Properties.html#11982" class="Function Operator">&lt;?</a> <a id="12008" href="Data.Nat.Properties.html#12008" class="Bound">n</a> <a id="12010" class="Symbol">=</a> <a id="12012" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12016" href="Data.Nat.Properties.html#12003" class="Bound">m</a> <a id="12018" href="Data.Nat.Properties.html#6981" class="Function Operator">≤?</a> <a id="12021" href="Data.Nat.Properties.html#12008" class="Bound">n</a>

<a id="_&gt;?_"></a><a id="12024" href="Data.Nat.Properties.html#12024" class="Function Operator">_&gt;?_</a> <a id="12029" class="Symbol">:</a> <a id="12031" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="12041" href="Data.Nat.Base.html#2288" class="Function Operator">_&gt;_</a>
<a id="12045" href="Data.Nat.Properties.html#12024" class="Function Operator">_&gt;?_</a> <a id="12050" class="Symbol">=</a> <a id="12052" href="Function.Base.html#1657" class="Function">flip</a> <a id="12057" href="Data.Nat.Properties.html#11982" class="Function Operator">_&lt;?_</a>

<a id="&lt;-irrelevant"></a><a id="12063" href="Data.Nat.Properties.html#12063" class="Function">&lt;-irrelevant</a> <a id="12076" class="Symbol">:</a> <a id="12078" href="Relation.Binary.Definitions.html#6260" class="Function">Irrelevant</a> <a id="12089" href="Data.Nat.Base.html#1800" class="Function Operator">_&lt;_</a>
<a id="12093" href="Data.Nat.Properties.html#12063" class="Function">&lt;-irrelevant</a> <a id="12106" class="Symbol">=</a> <a id="12108" href="Data.Nat.Properties.html#6519" class="Function">≤-irrelevant</a>

<a id="&lt;-resp₂-≡"></a><a id="12122" href="Data.Nat.Properties.html#12122" class="Function">&lt;-resp₂-≡</a> <a id="12132" class="Symbol">:</a> <a id="12134" href="Data.Nat.Base.html#1800" class="Function Operator">_&lt;_</a> <a id="12138" href="Relation.Binary.Definitions.html#5761" class="Function Operator">Respects₂</a> <a id="12148" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="12152" href="Data.Nat.Properties.html#12122" class="Function">&lt;-resp₂-≡</a> <a id="12162" class="Symbol">=</a> <a id="12164" href="Relation.Binary.PropositionalEquality.Core.html#2195" class="Function">subst</a> <a id="12170" class="Symbol">(_</a> <a id="12173" href="Data.Nat.Base.html#1800" class="Function Operator">&lt;_</a><a id="12175" class="Symbol">)</a> <a id="12177" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12179" href="Relation.Binary.PropositionalEquality.Core.html#2195" class="Function">subst</a> <a id="12185" class="Symbol">(</a><a id="12186" href="Data.Nat.Base.html#1800" class="Function Operator">_&lt;</a> <a id="12189" class="Symbol">_)</a>

<a id="12193" class="Comment">------------------------------------------------------------------------</a>
<a id="12266" class="Comment">-- Bundles</a>

<a id="&lt;-isStrictPartialOrder"></a><a id="12278" href="Data.Nat.Properties.html#12278" class="Function">&lt;-isStrictPartialOrder</a> <a id="12301" class="Symbol">:</a> <a id="12303" href="Relation.Binary.Structures.html#4767" class="Record">IsStrictPartialOrder</a> <a id="12324" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="12328" href="Data.Nat.Base.html#1800" class="Function Operator">_&lt;_</a>
<a id="12332" href="Data.Nat.Properties.html#12278" class="Function">&lt;-isStrictPartialOrder</a> <a id="12355" class="Symbol">=</a> <a id="12357" class="Keyword">record</a>
  <a id="12366" class="Symbol">{</a> <a id="12368" href="Relation.Binary.Structures.html#4842" class="Field">isEquivalence</a> <a id="12382" class="Symbol">=</a> <a id="12384" href="Relation.Binary.PropositionalEquality.Properties.html#5530" class="Function">isEquivalence</a>
  <a id="12400" class="Symbol">;</a> <a id="12402" href="Relation.Binary.Structures.html#4876" class="Field">irrefl</a>        <a id="12416" class="Symbol">=</a> <a id="12418" href="Data.Nat.Properties.html#10964" class="Function">&lt;-irrefl</a>
  <a id="12429" class="Symbol">;</a> <a id="12431" href="Relation.Binary.Structures.html#4916" class="Field">trans</a>         <a id="12445" class="Symbol">=</a> <a id="12447" href="Data.Nat.Properties.html#11109" class="Function">&lt;-trans</a>
  <a id="12457" class="Symbol">;</a> <a id="12459" href="Relation.Binary.Structures.html#4951" class="Field">&lt;-resp-≈</a>      <a id="12473" class="Symbol">=</a> <a id="12475" href="Data.Nat.Properties.html#12122" class="Function">&lt;-resp₂-≡</a>
  <a id="12487" class="Symbol">}</a>

<a id="&lt;-isStrictTotalOrder"></a><a id="12490" href="Data.Nat.Properties.html#12490" class="Function">&lt;-isStrictTotalOrder</a> <a id="12511" class="Symbol">:</a> <a id="12513" href="Relation.Binary.Structures.html#7073" class="Record">IsStrictTotalOrder</a> <a id="12532" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="12536" href="Data.Nat.Base.html#1800" class="Function Operator">_&lt;_</a>
<a id="12540" href="Data.Nat.Properties.html#12490" class="Function">&lt;-isStrictTotalOrder</a> <a id="12561" class="Symbol">=</a> <a id="12563" href="Relation.Binary.Structures.Biased.html#1235" class="Function">isStrictTotalOrderᶜ</a> <a id="12583" class="Keyword">record</a>
  <a id="12592" class="Symbol">{</a> <a id="12594" href="Relation.Binary.Structures.Biased.html#1126" class="Field">isEquivalence</a> <a id="12608" class="Symbol">=</a> <a id="12610" href="Relation.Binary.PropositionalEquality.Properties.html#5530" class="Function">isEquivalence</a>
  <a id="12626" class="Symbol">;</a> <a id="12628" href="Relation.Binary.Structures.Biased.html#1160" class="Field">trans</a>         <a id="12642" class="Symbol">=</a> <a id="12644" href="Data.Nat.Properties.html#11109" class="Function">&lt;-trans</a>
  <a id="12654" class="Symbol">;</a> <a id="12656" href="Relation.Binary.Structures.Biased.html#1195" class="Field">compare</a>       <a id="12670" class="Symbol">=</a> <a id="12672" href="Data.Nat.Properties.html#11667" class="Function">&lt;-cmp</a>
  <a id="12680" class="Symbol">}</a>

<a id="&lt;-strictPartialOrder"></a><a id="12683" href="Data.Nat.Properties.html#12683" class="Function">&lt;-strictPartialOrder</a> <a id="12704" class="Symbol">:</a> <a id="12706" href="Relation.Binary.Bundles.html#5872" class="Record">StrictPartialOrder</a> <a id="12725" href="Level.html#521" class="Function">0ℓ</a> <a id="12728" href="Level.html#521" class="Function">0ℓ</a> <a id="12731" href="Level.html#521" class="Function">0ℓ</a>
<a id="12734" href="Data.Nat.Properties.html#12683" class="Function">&lt;-strictPartialOrder</a> <a id="12755" class="Symbol">=</a> <a id="12757" class="Keyword">record</a>
  <a id="12766" class="Symbol">{</a> <a id="12768" href="Relation.Binary.Bundles.html#6078" class="Field">isStrictPartialOrder</a> <a id="12789" class="Symbol">=</a> <a id="12791" href="Data.Nat.Properties.html#12278" class="Function">&lt;-isStrictPartialOrder</a>
  <a id="12816" class="Symbol">}</a>

<a id="&lt;-strictTotalOrder"></a><a id="12819" href="Data.Nat.Properties.html#12819" class="Function">&lt;-strictTotalOrder</a> <a id="12838" class="Symbol">:</a> <a id="12840" href="Relation.Binary.Bundles.html#9150" class="Record">StrictTotalOrder</a> <a id="12857" href="Level.html#521" class="Function">0ℓ</a> <a id="12860" href="Level.html#521" class="Function">0ℓ</a> <a id="12863" href="Level.html#521" class="Function">0ℓ</a>
<a id="12866" href="Data.Nat.Properties.html#12819" class="Function">&lt;-strictTotalOrder</a> <a id="12885" class="Symbol">=</a> <a id="12887" class="Keyword">record</a>
  <a id="12896" class="Symbol">{</a> <a id="12898" href="Relation.Binary.Bundles.html#9348" class="Field">isStrictTotalOrder</a> <a id="12917" class="Symbol">=</a> <a id="12919" href="Data.Nat.Properties.html#12490" class="Function">&lt;-isStrictTotalOrder</a>
  <a id="12942" class="Symbol">}</a>

<a id="12945" class="Comment">------------------------------------------------------------------------</a>
<a id="13018" class="Comment">-- Other properties of _&lt;_</a>

<a id="s&lt;s-injective"></a><a id="13046" href="Data.Nat.Properties.html#13046" class="Function">s&lt;s-injective</a> <a id="13060" class="Symbol">:</a> <a id="13062" class="Symbol">{</a><a id="13063" href="Data.Nat.Properties.html#13063" class="Bound">p</a> <a id="13065" href="Data.Nat.Properties.html#13065" class="Bound">q</a> <a id="13067" class="Symbol">:</a> <a id="13069" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="13071" href="Data.Nat.Base.html#1800" class="Function Operator">&lt;</a> <a id="13073" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a><a id="13074" class="Symbol">}</a> <a id="13076" class="Symbol">→</a> <a id="13078" href="Data.Nat.Base.html#1912" class="InductiveConstructor">s&lt;s</a> <a id="13082" href="Data.Nat.Properties.html#13063" class="Bound">p</a> <a id="13084" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="13086" href="Data.Nat.Base.html#1912" class="InductiveConstructor">s&lt;s</a> <a id="13090" href="Data.Nat.Properties.html#13065" class="Bound">q</a> <a id="13092" class="Symbol">→</a> <a id="13094" href="Data.Nat.Properties.html#13063" class="Bound">p</a> <a id="13096" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="13098" href="Data.Nat.Properties.html#13065" class="Bound">q</a>
<a id="13100" href="Data.Nat.Properties.html#13046" class="Function">s&lt;s-injective</a> <a id="13114" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="13119" class="Symbol">=</a> <a id="13121" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="&lt;-pred"></a><a id="13127" href="Data.Nat.Properties.html#13127" class="Function">&lt;-pred</a> <a id="13134" class="Symbol">:</a> <a id="13136" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13140" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="13142" href="Data.Nat.Base.html#1800" class="Function Operator">&lt;</a> <a id="13144" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13148" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="13150" class="Symbol">→</a> <a id="13152" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="13154" href="Data.Nat.Base.html#1800" class="Function Operator">&lt;</a> <a id="13156" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="13158" href="Data.Nat.Properties.html#13127" class="Function">&lt;-pred</a> <a id="13165" class="Symbol">=</a> <a id="13167" href="Data.Nat.Base.html#2084" class="Function">s&lt;s⁻¹</a>

<a id="m&lt;n⇒m&lt;1+n"></a><a id="13174" href="Data.Nat.Properties.html#13174" class="Function">m&lt;n⇒m&lt;1+n</a> <a id="13184" class="Symbol">:</a> <a id="13186" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="13188" href="Data.Nat.Base.html#1800" class="Function Operator">&lt;</a> <a id="13190" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="13192" class="Symbol">→</a> <a id="13194" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="13196" href="Data.Nat.Base.html#1800" class="Function Operator">&lt;</a> <a id="13198" class="Number">1</a> <a id="13200" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="13202" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="13204" href="Data.Nat.Properties.html#13174" class="Function">m&lt;n⇒m&lt;1+n</a> <a id="13214" href="Data.Nat.Base.html#1872" class="InductiveConstructor">z&lt;s</a>               <a id="13232" class="Symbol">=</a> <a id="13234" href="Data.Nat.Base.html#1872" class="InductiveConstructor">z&lt;s</a>
<a id="13238" href="Data.Nat.Properties.html#13174" class="Function">m&lt;n⇒m&lt;1+n</a> <a id="13248" class="Symbol">(</a><a id="13249" href="Data.Nat.Base.html#1912" class="InductiveConstructor">s&lt;s</a> <a id="13253" href="Data.Nat.Properties.html#13253" class="Bound">m&lt;n</a><a id="13256" class="Symbol">@(</a><a id="13258" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="13262" class="Symbol">_))</a> <a id="13266" class="Symbol">=</a> <a id="13268" href="Data.Nat.Base.html#1912" class="InductiveConstructor">s&lt;s</a> <a id="13272" class="Symbol">(</a><a id="13273" href="Data.Nat.Properties.html#13174" class="Function">m&lt;n⇒m&lt;1+n</a> <a id="13283" href="Data.Nat.Properties.html#13253" class="Bound">m&lt;n</a><a id="13286" class="Symbol">)</a>

<a id="n≮0"></a><a id="13289" href="Data.Nat.Properties.html#13289" class="Function">n≮0</a> <a id="13293" class="Symbol">:</a> <a id="13295" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="13297" href="Data.Nat.Base.html#2350" class="Function Operator">≮</a> <a id="13299" class="Number">0</a>
<a id="13301" href="Data.Nat.Properties.html#13289" class="Function">n≮0</a> <a id="13305" class="Symbol">()</a>

<a id="n≮n"></a><a id="13309" href="Data.Nat.Properties.html#13309" class="Function">n≮n</a> <a id="13313" class="Symbol">:</a> <a id="13315" class="Symbol">∀</a> <a id="13317" href="Data.Nat.Properties.html#13317" class="Bound">n</a> <a id="13319" class="Symbol">→</a> <a id="13321" href="Data.Nat.Properties.html#13317" class="Bound">n</a> <a id="13323" href="Data.Nat.Base.html#2350" class="Function Operator">≮</a> <a id="13325" href="Data.Nat.Properties.html#13317" class="Bound">n</a> <a id="13327" class="Comment">-- implicit?</a>
<a id="13340" href="Data.Nat.Properties.html#13309" class="Function">n≮n</a> <a id="13344" href="Data.Nat.Properties.html#13344" class="Bound">n</a> <a id="13346" class="Symbol">=</a> <a id="13348" href="Data.Nat.Properties.html#10964" class="Function">&lt;-irrefl</a> <a id="13357" class="Symbol">(</a><a id="13358" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="13363" class="Symbol">{</a><a id="13364" class="Argument">x</a> <a id="13366" class="Symbol">=</a> <a id="13368" href="Data.Nat.Properties.html#13344" class="Bound">n</a><a id="13369" class="Symbol">})</a>

<a id="0&lt;1+n"></a><a id="13373" href="Data.Nat.Properties.html#13373" class="Function">0&lt;1+n</a> <a id="13379" class="Symbol">:</a> <a id="13381" class="Number">0</a> <a id="13383" href="Data.Nat.Base.html#1800" class="Function Operator">&lt;</a> <a id="13385" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13389" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="13391" href="Data.Nat.Properties.html#13373" class="Function">0&lt;1+n</a> <a id="13397" class="Symbol">=</a> <a id="13399" href="Data.Nat.Base.html#1872" class="InductiveConstructor">z&lt;s</a>

<a id="n&lt;1+n"></a><a id="13404" href="Data.Nat.Properties.html#13404" class="Function">n&lt;1+n</a> <a id="13410" class="Symbol">:</a> <a id="13412" class="Symbol">∀</a> <a id="13414" href="Data.Nat.Properties.html#13414" class="Bound">n</a> <a id="13416" class="Symbol">→</a> <a id="13418" href="Data.Nat.Properties.html#13414" class="Bound">n</a> <a id="13420" href="Data.Nat.Base.html#1800" class="Function Operator">&lt;</a> <a id="13422" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13426" href="Data.Nat.Properties.html#13414" class="Bound">n</a>
<a id="13428" href="Data.Nat.Properties.html#13404" class="Function">n&lt;1+n</a> <a id="13434" href="Data.Nat.Properties.html#13434" class="Bound">n</a> <a id="13436" class="Symbol">=</a> <a id="13438" href="Data.Nat.Properties.html#6224" class="Function">≤-refl</a>

<a id="n&lt;1⇒n≡0"></a><a id="13446" href="Data.Nat.Properties.html#13446" class="Function">n&lt;1⇒n≡0</a> <a id="13454" class="Symbol">:</a> <a id="13456" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="13458" href="Data.Nat.Base.html#1800" class="Function Operator">&lt;</a> <a id="13460" class="Number">1</a> <a id="13462" class="Symbol">→</a> <a id="13464" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="13466" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="13468" class="Number">0</a>
<a id="13470" href="Data.Nat.Properties.html#13446" class="Function">n&lt;1⇒n≡0</a> <a id="13478" class="Symbol">(</a><a id="13479" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="13483" href="Data.Nat.Properties.html#13483" class="Bound">n≤0</a><a id="13486" class="Symbol">)</a> <a id="13488" class="Symbol">=</a> <a id="13490" href="Data.Nat.Properties.html#9220" class="Function">n≤0⇒n≡0</a> <a id="13498" href="Data.Nat.Properties.html#13483" class="Bound">n≤0</a>

<a id="n&gt;0⇒n≢0"></a><a id="13503" href="Data.Nat.Properties.html#13503" class="Function">n&gt;0⇒n≢0</a> <a id="13511" class="Symbol">:</a> <a id="13513" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="13515" href="Data.Nat.Base.html#2288" class="Function Operator">&gt;</a> <a id="13517" class="Number">0</a> <a id="13519" class="Symbol">→</a> <a id="13521" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="13523" href="Relation.Binary.PropositionalEquality.Core.html#1064" class="Function Operator">≢</a> <a id="13525" class="Number">0</a>
<a id="13527" href="Data.Nat.Properties.html#13503" class="Function">n&gt;0⇒n≢0</a> <a id="13535" class="Symbol">{</a><a id="13536" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13540" href="Data.Nat.Properties.html#13540" class="Bound">n</a><a id="13541" class="Symbol">}</a> <a id="13543" class="Symbol">_</a> <a id="13545" class="Symbol">()</a>

<a id="n≢0⇒n&gt;0"></a><a id="13549" href="Data.Nat.Properties.html#13549" class="Function">n≢0⇒n&gt;0</a> <a id="13557" class="Symbol">:</a> <a id="13559" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="13561" href="Relation.Binary.PropositionalEquality.Core.html#1064" class="Function Operator">≢</a> <a id="13563" class="Number">0</a> <a id="13565" class="Symbol">→</a> <a id="13567" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="13569" href="Data.Nat.Base.html#2288" class="Function Operator">&gt;</a> <a id="13571" class="Number">0</a>
<a id="13573" href="Data.Nat.Properties.html#13549" class="Function">n≢0⇒n&gt;0</a> <a id="13581" class="Symbol">{</a><a id="13582" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="13586" class="Symbol">}</a>  <a id="13589" href="Data.Nat.Properties.html#13589" class="Bound">0≢0</a> <a id="13593" class="Symbol">=</a>  <a id="13596" href="Relation.Binary.PropositionalEquality.Core.html#2837" class="Function">¬[x≢x]</a> <a id="13603" href="Data.Nat.Properties.html#13589" class="Bound">0≢0</a>
<a id="13607" href="Data.Nat.Properties.html#13549" class="Function">n≢0⇒n&gt;0</a> <a id="13615" class="Symbol">{</a><a id="13616" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13620" href="Data.Nat.Properties.html#13620" class="Bound">n</a><a id="13621" class="Symbol">}</a> <a id="13623" class="Symbol">_</a>   <a id="13627" class="Symbol">=</a>  <a id="13630" href="Data.Nat.Properties.html#13373" class="Function">0&lt;1+n</a>

<a id="m&lt;n⇒0&lt;n"></a><a id="13637" href="Data.Nat.Properties.html#13637" class="Function">m&lt;n⇒0&lt;n</a> <a id="13645" class="Symbol">:</a> <a id="13647" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="13649" href="Data.Nat.Base.html#1800" class="Function Operator">&lt;</a> <a id="13651" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="13653" class="Symbol">→</a> <a id="13655" class="Number">0</a> <a id="13657" href="Data.Nat.Base.html#1800" class="Function Operator">&lt;</a> <a id="13659" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="13661" href="Data.Nat.Properties.html#13637" class="Function">m&lt;n⇒0&lt;n</a> <a id="13669" class="Symbol">=</a> <a id="13671" href="Data.Nat.Properties.html#6407" class="Function">≤-trans</a> <a id="13679" href="Data.Nat.Properties.html#13373" class="Function">0&lt;1+n</a>

<a id="m&lt;n⇒n≢0"></a><a id="13686" href="Data.Nat.Properties.html#13686" class="Function">m&lt;n⇒n≢0</a> <a id="13694" class="Symbol">:</a> <a id="13696" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="13698" href="Data.Nat.Base.html#1800" class="Function Operator">&lt;</a> <a id="13700" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="13702" class="Symbol">→</a> <a id="13704" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="13706" href="Relation.Binary.PropositionalEquality.Core.html#1064" class="Function Operator">≢</a> <a id="13708" class="Number">0</a>
<a id="13710" href="Data.Nat.Properties.html#13686" class="Function">m&lt;n⇒n≢0</a> <a id="13718" class="Symbol">(</a><a id="13719" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="13723" href="Data.Nat.Properties.html#13723" class="Bound">m≤n</a><a id="13726" class="Symbol">)</a> <a id="13728" class="Symbol">()</a>

<a id="m&lt;n⇒m≤1+n"></a><a id="13732" href="Data.Nat.Properties.html#13732" class="Function">m&lt;n⇒m≤1+n</a> <a id="13742" class="Symbol">:</a> <a id="13744" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="13746" href="Data.Nat.Base.html#1800" class="Function Operator">&lt;</a> <a id="13748" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="13750" class="Symbol">→</a> <a id="13752" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="13754" href="Data.Nat.Base.html#1690" class="Datatype Operator">≤</a> <a id="13756" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13760" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="13762" href="Data.Nat.Properties.html#13732" class="Function">m&lt;n⇒m≤1+n</a> <a id="13772" class="Symbol">=</a> <a id="13774" href="Data.Nat.Properties.html#9018" class="Function">m≤n⇒m≤1+n</a> <a id="13784" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="13786" href="Data.Nat.Properties.html#9585" class="Function">&lt;⇒≤</a>

<a id="m&lt;1+n⇒m&lt;n∨m≡n"></a><a id="13791" href="Data.Nat.Properties.html#13791" class="Function">m&lt;1+n⇒m&lt;n∨m≡n</a> <a id="13805" class="Symbol">:</a>  <a id="13808" class="Symbol">∀</a> <a id="13810" class="Symbol">{</a><a id="13811" href="Data.Nat.Properties.html#13811" class="Bound">m</a> <a id="13813" href="Data.Nat.Properties.html#13813" class="Bound">n</a><a id="13814" class="Symbol">}</a> <a id="13816" class="Symbol">→</a> <a id="13818" href="Data.Nat.Properties.html#13811" class="Bound">m</a> <a id="13820" href="Data.Nat.Base.html#1800" class="Function Operator">&lt;</a> <a id="13822" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13826" href="Data.Nat.Properties.html#13813" class="Bound">n</a> <a id="13828" class="Symbol">→</a> <a id="13830" href="Data.Nat.Properties.html#13811" class="Bound">m</a> <a id="13832" href="Data.Nat.Base.html#1800" class="Function Operator">&lt;</a> <a id="13834" href="Data.Nat.Properties.html#13813" class="Bound">n</a> <a id="13836" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="13838" href="Data.Nat.Properties.html#13811" class="Bound">m</a> <a id="13840" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="13842" href="Data.Nat.Properties.html#13813" class="Bound">n</a>
<a id="13844" href="Data.Nat.Properties.html#13791" class="Function">m&lt;1+n⇒m&lt;n∨m≡n</a> <a id="13858" class="Symbol">{</a><a id="13859" class="Number">0</a><a id="13860" class="Symbol">}</a>     <a id="13866" class="Symbol">{</a><a id="13867" class="Number">0</a><a id="13868" class="Symbol">}</a>     <a id="13874" class="Symbol">_</a>           <a id="13886" class="Symbol">=</a> <a id="13888" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="13893" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="13898" href="Data.Nat.Properties.html#13791" class="Function">m&lt;1+n⇒m&lt;n∨m≡n</a> <a id="13912" class="Symbol">{</a><a id="13913" class="Number">0</a><a id="13914" class="Symbol">}</a>     <a id="13920" class="Symbol">{</a><a id="13921" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13925" href="Data.Nat.Properties.html#13925" class="Bound">n</a><a id="13926" class="Symbol">}</a> <a id="13928" class="Symbol">_</a>           <a id="13940" class="Symbol">=</a> <a id="13942" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="13947" href="Data.Nat.Properties.html#13373" class="Function">0&lt;1+n</a>
<a id="13953" href="Data.Nat.Properties.html#13791" class="Function">m&lt;1+n⇒m&lt;n∨m≡n</a> <a id="13967" class="Symbol">{</a><a id="13968" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13972" href="Data.Nat.Properties.html#13972" class="Bound">m</a><a id="13973" class="Symbol">}</a> <a id="13975" class="Symbol">{</a><a id="13976" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13980" href="Data.Nat.Properties.html#13980" class="Bound">n</a><a id="13981" class="Symbol">}</a> <a id="13983" class="Symbol">(</a><a id="13984" href="Data.Nat.Base.html#1912" class="InductiveConstructor">s&lt;s</a> <a id="13988" href="Data.Nat.Properties.html#13988" class="Bound">m&lt;1+n</a><a id="13993" class="Symbol">)</a> <a id="13995" class="Symbol">=</a> <a id="13997" href="Data.Sum.Base.html#1253" class="Function">Sum.map</a> <a id="14005" href="Data.Nat.Base.html#1912" class="InductiveConstructor">s&lt;s</a> <a id="14009" class="Symbol">(</a><a id="14010" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="14015" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="14018" class="Symbol">)</a> <a id="14020" class="Symbol">(</a><a id="14021" href="Data.Nat.Properties.html#13791" class="Function">m&lt;1+n⇒m&lt;n∨m≡n</a> <a id="14035" href="Data.Nat.Properties.html#13988" class="Bound">m&lt;1+n</a><a id="14040" class="Symbol">)</a>

<a id="m≤n⇒m&lt;n∨m≡n"></a><a id="14043" href="Data.Nat.Properties.html#14043" class="Function">m≤n⇒m&lt;n∨m≡n</a> <a id="14055" class="Symbol">:</a> <a id="14057" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="14059" href="Data.Nat.Base.html#1690" class="Datatype Operator">≤</a> <a id="14061" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="14063" class="Symbol">→</a> <a id="14065" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="14067" href="Data.Nat.Base.html#1800" class="Function Operator">&lt;</a> <a id="14069" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="14071" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="14073" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="14075" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="14077" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="14079" href="Data.Nat.Properties.html#14043" class="Function">m≤n⇒m&lt;n∨m≡n</a> <a id="14091" href="Data.Nat.Properties.html#14091" class="Bound">m≤n</a> <a id="14095" class="Symbol">=</a> <a id="14097" href="Data.Nat.Properties.html#13791" class="Function">m&lt;1+n⇒m&lt;n∨m≡n</a> <a id="14111" class="Symbol">(</a><a id="14112" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="14116" href="Data.Nat.Properties.html#14091" class="Bound">m≤n</a><a id="14119" class="Symbol">)</a>

<a id="m&lt;1+n⇒m≤n"></a><a id="14122" href="Data.Nat.Properties.html#14122" class="Function">m&lt;1+n⇒m≤n</a> <a id="14132" class="Symbol">:</a> <a id="14134" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="14136" href="Data.Nat.Base.html#1800" class="Function Operator">&lt;</a> <a id="14138" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="14142" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="14144" class="Symbol">→</a> <a id="14146" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="14148" href="Data.Nat.Base.html#1690" class="Datatype Operator">≤</a> <a id="14150" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="14152" href="Data.Nat.Properties.html#14122" class="Function">m&lt;1+n⇒m≤n</a> <a id="14162" class="Symbol">(</a><a id="14163" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="14167" href="Data.Nat.Properties.html#14167" class="Bound">m≤n</a><a id="14170" class="Symbol">)</a> <a id="14172" class="Symbol">=</a> <a id="14174" href="Data.Nat.Properties.html#14167" class="Bound">m≤n</a>

<a id="∀[m≤n⇒m≢o]⇒n&lt;o"></a><a id="14179" href="Data.Nat.Properties.html#14179" class="Function">∀[m≤n⇒m≢o]⇒n&lt;o</a> <a id="14194" class="Symbol">:</a> <a id="14196" class="Symbol">∀</a> <a id="14198" href="Data.Nat.Properties.html#14198" class="Bound">n</a> <a id="14200" href="Data.Nat.Properties.html#14200" class="Bound">o</a> <a id="14202" class="Symbol">→</a> <a id="14204" class="Symbol">(∀</a> <a id="14207" class="Symbol">{</a><a id="14208" href="Data.Nat.Properties.html#14208" class="Bound">m</a><a id="14209" class="Symbol">}</a> <a id="14211" class="Symbol">→</a> <a id="14213" href="Data.Nat.Properties.html#14208" class="Bound">m</a> <a id="14215" href="Data.Nat.Base.html#1690" class="Datatype Operator">≤</a> <a id="14217" href="Data.Nat.Properties.html#14198" class="Bound">n</a> <a id="14219" class="Symbol">→</a> <a id="14221" href="Data.Nat.Properties.html#14208" class="Bound">m</a> <a id="14223" href="Relation.Binary.PropositionalEquality.Core.html#1064" class="Function Operator">≢</a> <a id="14225" href="Data.Nat.Properties.html#14200" class="Bound">o</a><a id="14226" class="Symbol">)</a> <a id="14228" class="Symbol">→</a> <a id="14230" href="Data.Nat.Properties.html#14198" class="Bound">n</a> <a id="14232" href="Data.Nat.Base.html#1800" class="Function Operator">&lt;</a> <a id="14234" href="Data.Nat.Properties.html#14200" class="Bound">o</a>
<a id="14236" href="Data.Nat.Properties.html#14179" class="Function">∀[m≤n⇒m≢o]⇒n&lt;o</a> <a id="14251" class="Symbol">_</a>       <a id="14259" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="14267" href="Data.Nat.Properties.html#14267" class="Bound">m≤n⇒n≢0</a> <a id="14275" class="Symbol">=</a> <a id="14277" href="Relation.Binary.PropositionalEquality.Core.html#2837" class="Function">¬[x≢x]</a> <a id="14284" class="Symbol">(</a><a id="14285" href="Data.Nat.Properties.html#14267" class="Bound">m≤n⇒n≢0</a> <a id="14293" href="Data.Nat.Base.html#1713" class="InductiveConstructor">z≤n</a><a id="14296" class="Symbol">)</a>
<a id="14298" href="Data.Nat.Properties.html#14179" class="Function">∀[m≤n⇒m≢o]⇒n&lt;o</a> <a id="14313" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="14321" class="Symbol">(</a><a id="14322" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="14326" href="Data.Nat.Properties.html#14326" class="Bound">o</a><a id="14327" class="Symbol">)</a> <a id="14329" class="Symbol">_</a>       <a id="14337" class="Symbol">=</a> <a id="14339" href="Data.Nat.Properties.html#13373" class="Function">0&lt;1+n</a>
<a id="14345" href="Data.Nat.Properties.html#14179" class="Function">∀[m≤n⇒m≢o]⇒n&lt;o</a> <a id="14360" class="Symbol">(</a><a id="14361" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="14365" href="Data.Nat.Properties.html#14365" class="Bound">n</a><a id="14366" class="Symbol">)</a> <a id="14368" class="Symbol">(</a><a id="14369" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="14373" href="Data.Nat.Properties.html#14373" class="Bound">o</a><a id="14374" class="Symbol">)</a> <a id="14376" href="Data.Nat.Properties.html#14376" class="Bound">m≤n⇒n≢o</a> <a id="14384" class="Symbol">=</a> <a id="14386" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="14390" class="Symbol">(</a><a id="14391" href="Data.Nat.Properties.html#14179" class="Function">∀[m≤n⇒m≢o]⇒n&lt;o</a> <a id="14406" href="Data.Nat.Properties.html#14365" class="Bound">n</a> <a id="14408" href="Data.Nat.Properties.html#14373" class="Bound">o</a> <a id="14410" href="Data.Nat.Properties.html#14425" class="Function">rec</a><a id="14413" class="Symbol">)</a>
  <a id="14417" class="Keyword">where</a>
  <a id="14425" href="Data.Nat.Properties.html#14425" class="Function">rec</a> <a id="14429" class="Symbol">:</a> <a id="14431" class="Symbol">∀</a> <a id="14433" class="Symbol">{</a><a id="14434" href="Data.Nat.Properties.html#14434" class="Bound">m</a><a id="14435" class="Symbol">}</a> <a id="14437" class="Symbol">→</a> <a id="14439" href="Data.Nat.Properties.html#14434" class="Bound">m</a> <a id="14441" href="Data.Nat.Base.html#1690" class="Datatype Operator">≤</a> <a id="14443" href="Data.Nat.Properties.html#14365" class="Bound">n</a> <a id="14445" class="Symbol">→</a> <a id="14447" href="Data.Nat.Properties.html#14434" class="Bound">m</a> <a id="14449" href="Relation.Binary.PropositionalEquality.Core.html#1064" class="Function Operator">≢</a> <a id="14451" href="Data.Nat.Properties.html#14373" class="Bound">o</a>
  <a id="14455" href="Data.Nat.Properties.html#14425" class="Function">rec</a> <a id="14459" href="Data.Nat.Properties.html#14459" class="Bound">m≤n</a> <a id="14463" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="14468" class="Symbol">=</a> <a id="14470" href="Data.Nat.Properties.html#14376" class="Bound">m≤n⇒n≢o</a> <a id="14478" class="Symbol">(</a><a id="14479" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="14483" href="Data.Nat.Properties.html#14459" class="Bound">m≤n</a><a id="14486" class="Symbol">)</a> <a id="14488" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∀[m&lt;n⇒m≢o]⇒n≤o"></a><a id="14494" href="Data.Nat.Properties.html#14494" class="Function">∀[m&lt;n⇒m≢o]⇒n≤o</a> <a id="14509" class="Symbol">:</a> <a id="14511" class="Symbol">∀</a> <a id="14513" href="Data.Nat.Properties.html#14513" class="Bound">n</a> <a id="14515" href="Data.Nat.Properties.html#14515" class="Bound">o</a> <a id="14517" class="Symbol">→</a> <a id="14519" class="Symbol">(∀</a> <a id="14522" class="Symbol">{</a><a id="14523" href="Data.Nat.Properties.html#14523" class="Bound">m</a><a id="14524" class="Symbol">}</a> <a id="14526" class="Symbol">→</a> <a id="14528" href="Data.Nat.Properties.html#14523" class="Bound">m</a> <a id="14530" href="Data.Nat.Base.html#1800" class="Function Operator">&lt;</a> <a id="14532" href="Data.Nat.Properties.html#14513" class="Bound">n</a> <a id="14534" class="Symbol">→</a> <a id="14536" href="Data.Nat.Properties.html#14523" class="Bound">m</a> <a id="14538" href="Relation.Binary.PropositionalEquality.Core.html#1064" class="Function Operator">≢</a> <a id="14540" href="Data.Nat.Properties.html#14515" class="Bound">o</a><a id="14541" class="Symbol">)</a> <a id="14543" class="Symbol">→</a> <a id="14545" href="Data.Nat.Properties.html#14513" class="Bound">n</a> <a id="14547" href="Data.Nat.Base.html#1690" class="Datatype Operator">≤</a> <a id="14549" href="Data.Nat.Properties.html#14515" class="Bound">o</a>
<a id="14551" href="Data.Nat.Properties.html#14494" class="Function">∀[m&lt;n⇒m≢o]⇒n≤o</a> <a id="14566" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="14574" href="Data.Nat.Properties.html#14574" class="Bound">n</a>       <a id="14582" class="Symbol">_</a>       <a id="14590" class="Symbol">=</a> <a id="14592" href="Data.Nat.Base.html#1713" class="InductiveConstructor">z≤n</a>
<a id="14596" href="Data.Nat.Properties.html#14494" class="Function">∀[m&lt;n⇒m≢o]⇒n≤o</a> <a id="14611" class="Symbol">(</a><a id="14612" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="14616" href="Data.Nat.Properties.html#14616" class="Bound">n</a><a id="14617" class="Symbol">)</a> <a id="14619" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="14627" href="Data.Nat.Properties.html#14627" class="Bound">m&lt;n⇒m≢0</a> <a id="14635" class="Symbol">=</a> <a id="14637" href="Relation.Binary.PropositionalEquality.Core.html#2837" class="Function">¬[x≢x]</a> <a id="14644" class="Symbol">(</a><a id="14645" href="Data.Nat.Properties.html#14627" class="Bound">m&lt;n⇒m≢0</a> <a id="14653" href="Data.Nat.Properties.html#13373" class="Function">0&lt;1+n</a><a id="14658" class="Symbol">)</a>
<a id="14660" href="Data.Nat.Properties.html#14494" class="Function">∀[m&lt;n⇒m≢o]⇒n≤o</a> <a id="14675" class="Symbol">(</a><a id="14676" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="14680" href="Data.Nat.Properties.html#14680" class="Bound">n</a><a id="14681" class="Symbol">)</a> <a id="14683" class="Symbol">(</a><a id="14684" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="14688" href="Data.Nat.Properties.html#14688" class="Bound">o</a><a id="14689" class="Symbol">)</a> <a id="14691" href="Data.Nat.Properties.html#14691" class="Bound">m&lt;n⇒m≢o</a> <a id="14699" class="Symbol">=</a> <a id="14701" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="14705" class="Symbol">(</a><a id="14706" href="Data.Nat.Properties.html#14494" class="Function">∀[m&lt;n⇒m≢o]⇒n≤o</a> <a id="14721" href="Data.Nat.Properties.html#14680" class="Bound">n</a> <a id="14723" href="Data.Nat.Properties.html#14688" class="Bound">o</a> <a id="14725" href="Data.Nat.Properties.html#14740" class="Function">rec</a><a id="14728" class="Symbol">)</a>
  <a id="14732" class="Keyword">where</a>
  <a id="14740" href="Data.Nat.Properties.html#14740" class="Function">rec</a> <a id="14744" class="Symbol">:</a> <a id="14746" class="Symbol">∀</a> <a id="14748" class="Symbol">{</a><a id="14749" href="Data.Nat.Properties.html#14749" class="Bound">m</a><a id="14750" class="Symbol">}</a> <a id="14752" class="Symbol">→</a> <a id="14754" href="Data.Nat.Properties.html#14749" class="Bound">m</a> <a id="14756" href="Data.Nat.Base.html#1800" class="Function Operator">&lt;</a> <a id="14758" href="Data.Nat.Properties.html#14680" class="Bound">n</a> <a id="14760" class="Symbol">→</a> <a id="14762" href="Data.Nat.Properties.html#14749" class="Bound">m</a> <a id="14764" href="Relation.Binary.PropositionalEquality.Core.html#1064" class="Function Operator">≢</a> <a id="14766" href="Data.Nat.Properties.html#14688" class="Bound">o</a>
  <a id="14770" href="Data.Nat.Properties.html#14740" class="Function">rec</a> <a id="14774" href="Data.Nat.Properties.html#14774" class="Bound">o&lt;n</a> <a id="14778" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="14783" class="Symbol">=</a> <a id="14785" href="Data.Nat.Properties.html#14691" class="Bound">m&lt;n⇒m≢o</a> <a id="14793" class="Symbol">(</a><a id="14794" href="Data.Nat.Base.html#1912" class="InductiveConstructor">s&lt;s</a> <a id="14798" href="Data.Nat.Properties.html#14774" class="Bound">o&lt;n</a><a id="14801" class="Symbol">)</a> <a id="14803" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="14809" class="Comment">------------------------------------------------------------------------</a>
<a id="14882" class="Comment">-- A module for reasoning about the _≤_ and _&lt;_ relations</a>
<a id="14940" class="Comment">------------------------------------------------------------------------</a>

<a id="15014" class="Keyword">module</a> <a id="≤-Reasoning"></a><a id="15021" href="Data.Nat.Properties.html#15021" class="Module">≤-Reasoning</a> <a id="15033" class="Keyword">where</a>
  <a id="15041" class="Keyword">open</a> <a id="15046" class="Keyword">import</a> <a id="15053" href="Relation.Binary.Reasoning.Base.Triple.html" class="Module">Relation.Binary.Reasoning.Base.Triple</a>
    <a id="15095" href="Data.Nat.Properties.html#7312" class="Function">≤-isPreorder</a>
    <a id="15112" href="Data.Nat.Properties.html#11040" class="Function">&lt;-asym</a>
    <a id="15123" href="Data.Nat.Properties.html#11109" class="Function">&lt;-trans</a>
    <a id="15135" class="Symbol">(</a><a id="15136" href="Relation.Binary.PropositionalEquality.Core.html#2544" class="Function">resp₂</a> <a id="15142" href="Data.Nat.Base.html#1800" class="Function Operator">_&lt;_</a><a id="15145" class="Symbol">)</a>
    <a id="15151" href="Data.Nat.Properties.html#9585" class="Function">&lt;⇒≤</a>
    <a id="15159" href="Data.Nat.Properties.html#11286" class="Function">&lt;-≤-trans</a>
    <a id="15173" href="Data.Nat.Properties.html#11207" class="Function">≤-&lt;-trans</a>
    <a id="15187" class="Keyword">public</a>
    <a id="15198" class="Keyword">hiding</a> <a id="15205" class="Symbol">(</a><a id="15206" href="Relation.Binary.Reasoning.Syntax.html#7311" class="Function">step-≈</a><a id="15212" class="Symbol">;</a> <a id="15214" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">step-≈˘</a><a id="15221" class="Symbol">;</a> <a id="15223" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">step-≈-⟩</a><a id="15231" class="Symbol">;</a> <a id="15233" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">step-≈-⟨</a><a id="15241" class="Symbol">)</a>

<a id="15244" class="Keyword">open</a> <a id="15249" href="Data.Nat.Properties.html#15021" class="Module">≤-Reasoning</a>

<a id="15262" class="Comment">------------------------------------------------------------------------</a>
<a id="15335" class="Comment">-- Properties of _+_</a>
<a id="15356" class="Comment">------------------------------------------------------------------------</a>

<a id="+-suc"></a><a id="15430" href="Data.Nat.Properties.html#15430" class="Function">+-suc</a> <a id="15436" class="Symbol">:</a> <a id="15438" class="Symbol">∀</a> <a id="15440" href="Data.Nat.Properties.html#15440" class="Bound">m</a> <a id="15442" href="Data.Nat.Properties.html#15442" class="Bound">n</a> <a id="15444" class="Symbol">→</a> <a id="15446" href="Data.Nat.Properties.html#15440" class="Bound">m</a> <a id="15448" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="15450" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="15454" href="Data.Nat.Properties.html#15442" class="Bound">n</a> <a id="15456" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="15458" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="15462" class="Symbol">(</a><a id="15463" href="Data.Nat.Properties.html#15440" class="Bound">m</a> <a id="15465" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="15467" href="Data.Nat.Properties.html#15442" class="Bound">n</a><a id="15468" class="Symbol">)</a>
<a id="15470" href="Data.Nat.Properties.html#15430" class="Function">+-suc</a> <a id="15476" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="15484" href="Data.Nat.Properties.html#15484" class="Bound">n</a> <a id="15486" class="Symbol">=</a> <a id="15488" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="15493" href="Data.Nat.Properties.html#15430" class="Function">+-suc</a> <a id="15499" class="Symbol">(</a><a id="15500" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="15504" href="Data.Nat.Properties.html#15504" class="Bound">m</a><a id="15505" class="Symbol">)</a> <a id="15507" href="Data.Nat.Properties.html#15507" class="Bound">n</a> <a id="15509" class="Symbol">=</a> <a id="15511" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="15516" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="15520" class="Symbol">(</a><a id="15521" href="Data.Nat.Properties.html#15430" class="Function">+-suc</a> <a id="15527" href="Data.Nat.Properties.html#15504" class="Bound">m</a> <a id="15529" href="Data.Nat.Properties.html#15507" class="Bound">n</a><a id="15530" class="Symbol">)</a>

<a id="15533" class="Comment">------------------------------------------------------------------------</a>
<a id="15606" class="Comment">-- Algebraic properties of _+_</a>

<a id="+-assoc"></a><a id="15638" href="Data.Nat.Properties.html#15638" class="Function">+-assoc</a> <a id="15646" class="Symbol">:</a> <a id="15648" href="Algebra.Definitions.html#1556" class="Function">Associative</a> <a id="15660" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>
<a id="15664" href="Data.Nat.Properties.html#15638" class="Function">+-assoc</a> <a id="15672" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="15680" class="Symbol">_</a> <a id="15682" class="Symbol">_</a> <a id="15684" class="Symbol">=</a> <a id="15686" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="15691" href="Data.Nat.Properties.html#15638" class="Function">+-assoc</a> <a id="15699" class="Symbol">(</a><a id="15700" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="15704" href="Data.Nat.Properties.html#15704" class="Bound">m</a><a id="15705" class="Symbol">)</a> <a id="15707" href="Data.Nat.Properties.html#15707" class="Bound">n</a> <a id="15709" href="Data.Nat.Properties.html#15709" class="Bound">o</a> <a id="15711" class="Symbol">=</a> <a id="15713" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="15718" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="15722" class="Symbol">(</a><a id="15723" href="Data.Nat.Properties.html#15638" class="Function">+-assoc</a> <a id="15731" href="Data.Nat.Properties.html#15704" class="Bound">m</a> <a id="15733" href="Data.Nat.Properties.html#15707" class="Bound">n</a> <a id="15735" href="Data.Nat.Properties.html#15709" class="Bound">o</a><a id="15736" class="Symbol">)</a>

<a id="+-identityˡ"></a><a id="15739" href="Data.Nat.Properties.html#15739" class="Function">+-identityˡ</a> <a id="15751" class="Symbol">:</a> <a id="15753" href="Algebra.Definitions.html#1885" class="Function">LeftIdentity</a> <a id="15766" class="Number">0</a> <a id="15768" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>
<a id="15772" href="Data.Nat.Properties.html#15739" class="Function">+-identityˡ</a> <a id="15784" class="Symbol">_</a> <a id="15786" class="Symbol">=</a> <a id="15788" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="+-identityʳ"></a><a id="15794" href="Data.Nat.Properties.html#15794" class="Function">+-identityʳ</a> <a id="15806" class="Symbol">:</a> <a id="15808" href="Algebra.Definitions.html#1958" class="Function">RightIdentity</a> <a id="15822" class="Number">0</a> <a id="15824" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>
<a id="15828" href="Data.Nat.Properties.html#15794" class="Function">+-identityʳ</a> <a id="15840" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="15848" class="Symbol">=</a> <a id="15850" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="15855" href="Data.Nat.Properties.html#15794" class="Function">+-identityʳ</a> <a id="15867" class="Symbol">(</a><a id="15868" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="15872" href="Data.Nat.Properties.html#15872" class="Bound">n</a><a id="15873" class="Symbol">)</a> <a id="15875" class="Symbol">=</a> <a id="15877" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="15882" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="15886" class="Symbol">(</a><a id="15887" href="Data.Nat.Properties.html#15794" class="Function">+-identityʳ</a> <a id="15899" href="Data.Nat.Properties.html#15872" class="Bound">n</a><a id="15900" class="Symbol">)</a>

<a id="+-identity"></a><a id="15903" href="Data.Nat.Properties.html#15903" class="Function">+-identity</a> <a id="15914" class="Symbol">:</a> <a id="15916" href="Algebra.Definitions.html#2033" class="Function">Identity</a> <a id="15925" class="Number">0</a> <a id="15927" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>
<a id="15931" href="Data.Nat.Properties.html#15903" class="Function">+-identity</a> <a id="15942" class="Symbol">=</a> <a id="15944" href="Data.Nat.Properties.html#15739" class="Function">+-identityˡ</a> <a id="15956" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="15958" href="Data.Nat.Properties.html#15794" class="Function">+-identityʳ</a>

<a id="+-comm"></a><a id="15971" href="Data.Nat.Properties.html#15971" class="Function">+-comm</a> <a id="15978" class="Symbol">:</a> <a id="15980" href="Algebra.Definitions.html#1643" class="Function">Commutative</a> <a id="15992" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>
<a id="15996" href="Data.Nat.Properties.html#15971" class="Function">+-comm</a> <a id="16003" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="16011" href="Data.Nat.Properties.html#16011" class="Bound">n</a> <a id="16013" class="Symbol">=</a> <a id="16015" href="Relation.Binary.PropositionalEquality.Core.html#2099" class="Function">sym</a> <a id="16019" class="Symbol">(</a><a id="16020" href="Data.Nat.Properties.html#15794" class="Function">+-identityʳ</a> <a id="16032" href="Data.Nat.Properties.html#16011" class="Bound">n</a><a id="16033" class="Symbol">)</a>
<a id="16035" href="Data.Nat.Properties.html#15971" class="Function">+-comm</a> <a id="16042" class="Symbol">(</a><a id="16043" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="16047" href="Data.Nat.Properties.html#16047" class="Bound">m</a><a id="16048" class="Symbol">)</a> <a id="16050" href="Data.Nat.Properties.html#16050" class="Bound">n</a> <a id="16052" class="Symbol">=</a> <a id="16054" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="16071" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="16075" href="Data.Nat.Properties.html#16047" class="Bound">m</a> <a id="16077" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="16079" href="Data.Nat.Properties.html#16050" class="Bound">n</a>   <a id="16083" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="16089" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="16093" class="Symbol">(</a><a id="16094" href="Data.Nat.Properties.html#16047" class="Bound">m</a> <a id="16096" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="16098" href="Data.Nat.Properties.html#16050" class="Bound">n</a><a id="16099" class="Symbol">)</a> <a id="16101" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="16104" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="16109" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="16113" class="Symbol">(</a><a id="16114" href="Data.Nat.Properties.html#15971" class="Function">+-comm</a> <a id="16121" href="Data.Nat.Properties.html#16047" class="Bound">m</a> <a id="16123" href="Data.Nat.Properties.html#16050" class="Bound">n</a><a id="16124" class="Symbol">)</a> <a id="16126" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="16130" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="16134" class="Symbol">(</a><a id="16135" href="Data.Nat.Properties.html#16050" class="Bound">n</a> <a id="16137" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="16139" href="Data.Nat.Properties.html#16047" class="Bound">m</a><a id="16140" class="Symbol">)</a> <a id="16142" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="16145" href="Relation.Binary.PropositionalEquality.Core.html#2099" class="Function">sym</a> <a id="16149" class="Symbol">(</a><a id="16150" href="Data.Nat.Properties.html#15430" class="Function">+-suc</a> <a id="16156" href="Data.Nat.Properties.html#16050" class="Bound">n</a> <a id="16158" href="Data.Nat.Properties.html#16047" class="Bound">m</a><a id="16159" class="Symbol">)</a> <a id="16161" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="16165" href="Data.Nat.Properties.html#16050" class="Bound">n</a> <a id="16167" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="16169" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="16173" href="Data.Nat.Properties.html#16047" class="Bound">m</a>   <a id="16177" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="+-cancelˡ-≡"></a><a id="16180" href="Data.Nat.Properties.html#16180" class="Function">+-cancelˡ-≡</a> <a id="16192" class="Symbol">:</a> <a id="16194" href="Algebra.Definitions.html#4511" class="Function">LeftCancellative</a> <a id="16211" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="16215" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>
<a id="16219" href="Data.Nat.Properties.html#16180" class="Function">+-cancelˡ-≡</a> <a id="16231" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="16239" class="Symbol">_</a> <a id="16241" class="Symbol">_</a> <a id="16243" href="Data.Nat.Properties.html#16243" class="Bound">eq</a> <a id="16246" class="Symbol">=</a> <a id="16248" href="Data.Nat.Properties.html#16243" class="Bound">eq</a>
<a id="16251" href="Data.Nat.Properties.html#16180" class="Function">+-cancelˡ-≡</a> <a id="16263" class="Symbol">(</a><a id="16264" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="16268" href="Data.Nat.Properties.html#16268" class="Bound">m</a><a id="16269" class="Symbol">)</a> <a id="16271" class="Symbol">_</a> <a id="16273" class="Symbol">_</a> <a id="16275" href="Data.Nat.Properties.html#16275" class="Bound">eq</a> <a id="16278" class="Symbol">=</a> <a id="16280" href="Data.Nat.Properties.html#16180" class="Function">+-cancelˡ-≡</a> <a id="16292" href="Data.Nat.Properties.html#16268" class="Bound">m</a> <a id="16294" class="Symbol">_</a> <a id="16296" class="Symbol">_</a> <a id="16298" class="Symbol">(</a><a id="16299" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="16304" href="Data.Nat.Base.html#5253" class="Function">pred</a> <a id="16309" href="Data.Nat.Properties.html#16275" class="Bound">eq</a><a id="16311" class="Symbol">)</a>

<a id="+-cancelʳ-≡"></a><a id="16314" href="Data.Nat.Properties.html#16314" class="Function">+-cancelʳ-≡</a> <a id="16326" class="Symbol">:</a> <a id="16328" href="Algebra.Definitions.html#4604" class="Function">RightCancellative</a> <a id="16346" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="16350" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>
<a id="16354" href="Data.Nat.Properties.html#16314" class="Function">+-cancelʳ-≡</a> <a id="16366" class="Symbol">=</a> <a id="16368" href="Algebra.Consequences.Setoid.html#4135" class="Function">comm∧cancelˡ⇒cancelʳ</a> <a id="16389" href="Data.Nat.Properties.html#15971" class="Function">+-comm</a> <a id="16396" href="Data.Nat.Properties.html#16180" class="Function">+-cancelˡ-≡</a>

<a id="+-cancel-≡"></a><a id="16409" href="Data.Nat.Properties.html#16409" class="Function">+-cancel-≡</a> <a id="16420" class="Symbol">:</a> <a id="16422" href="Algebra.Definitions.html#4699" class="Function">Cancellative</a> <a id="16435" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="16439" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>
<a id="16443" href="Data.Nat.Properties.html#16409" class="Function">+-cancel-≡</a> <a id="16454" class="Symbol">=</a> <a id="16456" href="Data.Nat.Properties.html#16180" class="Function">+-cancelˡ-≡</a> <a id="16468" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="16470" href="Data.Nat.Properties.html#16314" class="Function">+-cancelʳ-≡</a>

<a id="16483" class="Comment">------------------------------------------------------------------------</a>
<a id="16556" class="Comment">-- Structures</a>

<a id="+-isMagma"></a><a id="16571" href="Data.Nat.Properties.html#16571" class="Function">+-isMagma</a> <a id="16581" class="Symbol">:</a> <a id="16583" href="Algebra.Structures.html#1763" class="Record">IsMagma</a> <a id="16591" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>
<a id="16595" href="Data.Nat.Properties.html#16571" class="Function">+-isMagma</a> <a id="16605" class="Symbol">=</a> <a id="16607" class="Keyword">record</a>
  <a id="16616" class="Symbol">{</a> <a id="16618" href="Algebra.Structures.html#1815" class="Field">isEquivalence</a> <a id="16632" class="Symbol">=</a> <a id="16634" href="Relation.Binary.PropositionalEquality.Properties.html#5530" class="Function">isEquivalence</a>
  <a id="16650" class="Symbol">;</a> <a id="16652" href="Algebra.Structures.html#1853" class="Field">∙-cong</a>        <a id="16666" class="Symbol">=</a> <a id="16668" href="Relation.Binary.PropositionalEquality.Core.html#1782" class="Function">cong₂</a> <a id="16674" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>
  <a id="16680" class="Symbol">}</a>

<a id="+-isSemigroup"></a><a id="16683" href="Data.Nat.Properties.html#16683" class="Function">+-isSemigroup</a> <a id="16697" class="Symbol">:</a> <a id="16699" href="Algebra.Structures.html#3364" class="Record">IsSemigroup</a> <a id="16711" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>
<a id="16715" href="Data.Nat.Properties.html#16683" class="Function">+-isSemigroup</a> <a id="16729" class="Symbol">=</a> <a id="16731" class="Keyword">record</a>
  <a id="16740" class="Symbol">{</a> <a id="16742" href="Algebra.Structures.html#3420" class="Field">isMagma</a> <a id="16750" class="Symbol">=</a> <a id="16752" href="Data.Nat.Properties.html#16571" class="Function">+-isMagma</a>
  <a id="16764" class="Symbol">;</a> <a id="16766" href="Algebra.Structures.html#3444" class="Field">assoc</a>   <a id="16774" class="Symbol">=</a> <a id="16776" href="Data.Nat.Properties.html#15638" class="Function">+-assoc</a>
  <a id="16786" class="Symbol">}</a>

<a id="+-isCommutativeSemigroup"></a><a id="16789" href="Data.Nat.Properties.html#16789" class="Function">+-isCommutativeSemigroup</a> <a id="16814" class="Symbol">:</a> <a id="16816" href="Algebra.Structures.html#3666" class="Record">IsCommutativeSemigroup</a> <a id="16839" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>
<a id="16843" href="Data.Nat.Properties.html#16789" class="Function">+-isCommutativeSemigroup</a> <a id="16868" class="Symbol">=</a> <a id="16870" class="Keyword">record</a>
  <a id="16879" class="Symbol">{</a> <a id="16881" href="Algebra.Structures.html#3733" class="Field">isSemigroup</a> <a id="16893" class="Symbol">=</a> <a id="16895" href="Data.Nat.Properties.html#16683" class="Function">+-isSemigroup</a>
  <a id="16911" class="Symbol">;</a> <a id="16913" href="Algebra.Structures.html#3765" class="Field">comm</a>        <a id="16925" class="Symbol">=</a> <a id="16927" href="Data.Nat.Properties.html#15971" class="Function">+-comm</a>
  <a id="16936" class="Symbol">}</a>

<a id="+-0-isMonoid"></a><a id="16939" href="Data.Nat.Properties.html#16939" class="Function">+-0-isMonoid</a> <a id="16952" class="Symbol">:</a> <a id="16954" href="Algebra.Structures.html#4809" class="Record">IsMonoid</a> <a id="16963" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a> <a id="16967" class="Number">0</a>
<a id="16969" href="Data.Nat.Properties.html#16939" class="Function">+-0-isMonoid</a> <a id="16982" class="Symbol">=</a> <a id="16984" class="Keyword">record</a>
  <a id="16993" class="Symbol">{</a> <a id="16995" href="Algebra.Structures.html#4870" class="Field">isSemigroup</a> <a id="17007" class="Symbol">=</a> <a id="17009" href="Data.Nat.Properties.html#16683" class="Function">+-isSemigroup</a>
  <a id="17025" class="Symbol">;</a> <a id="17027" href="Algebra.Structures.html#4902" class="Field">identity</a>    <a id="17039" class="Symbol">=</a> <a id="17041" href="Data.Nat.Properties.html#15903" class="Function">+-identity</a>
  <a id="17054" class="Symbol">}</a>

<a id="+-0-isCommutativeMonoid"></a><a id="17057" href="Data.Nat.Properties.html#17057" class="Function">+-0-isCommutativeMonoid</a> <a id="17081" class="Symbol">:</a> <a id="17083" href="Algebra.Structures.html#5219" class="Record">IsCommutativeMonoid</a> <a id="17103" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a> <a id="17107" class="Number">0</a>
<a id="17109" href="Data.Nat.Properties.html#17057" class="Function">+-0-isCommutativeMonoid</a> <a id="17133" class="Symbol">=</a> <a id="17135" class="Keyword">record</a>
  <a id="17144" class="Symbol">{</a> <a id="17146" href="Algebra.Structures.html#5291" class="Field">isMonoid</a> <a id="17155" class="Symbol">=</a> <a id="17157" href="Data.Nat.Properties.html#16939" class="Function">+-0-isMonoid</a>
  <a id="17172" class="Symbol">;</a> <a id="17174" href="Algebra.Structures.html#5319" class="Field">comm</a>     <a id="17183" class="Symbol">=</a> <a id="17185" href="Data.Nat.Properties.html#15971" class="Function">+-comm</a>
  <a id="17194" class="Symbol">}</a>

<a id="17197" class="Comment">------------------------------------------------------------------------</a>
<a id="17270" class="Comment">-- Bundles</a>

<a id="+-magma"></a><a id="17282" href="Data.Nat.Properties.html#17282" class="Function">+-magma</a> <a id="17290" class="Symbol">:</a> <a id="17292" href="Algebra.Bundles.html#1758" class="Record">Magma</a> <a id="17298" href="Level.html#521" class="Function">0ℓ</a> <a id="17301" href="Level.html#521" class="Function">0ℓ</a>
<a id="17304" href="Data.Nat.Properties.html#17282" class="Function">+-magma</a> <a id="17312" class="Symbol">=</a> <a id="17314" class="Keyword">record</a>
  <a id="17323" class="Symbol">{</a> <a id="17325" href="Algebra.Bundles.html#1910" class="Field">isMagma</a> <a id="17333" class="Symbol">=</a> <a id="17335" href="Data.Nat.Properties.html#16571" class="Function">+-isMagma</a>
  <a id="17347" class="Symbol">}</a>

<a id="+-semigroup"></a><a id="17350" href="Data.Nat.Properties.html#17350" class="Function">+-semigroup</a> <a id="17362" class="Symbol">:</a> <a id="17364" href="Algebra.Bundles.html#4756" class="Record">Semigroup</a> <a id="17374" href="Level.html#521" class="Function">0ℓ</a> <a id="17377" href="Level.html#521" class="Function">0ℓ</a>
<a id="17380" href="Data.Nat.Properties.html#17350" class="Function">+-semigroup</a> <a id="17392" class="Symbol">=</a> <a id="17394" class="Keyword">record</a>
  <a id="17403" class="Symbol">{</a> <a id="17405" href="Algebra.Bundles.html#4924" class="Field">isSemigroup</a> <a id="17417" class="Symbol">=</a> <a id="17419" href="Data.Nat.Properties.html#16683" class="Function">+-isSemigroup</a>
  <a id="17435" class="Symbol">}</a>

<a id="+-commutativeSemigroup"></a><a id="17438" href="Data.Nat.Properties.html#17438" class="Function">+-commutativeSemigroup</a> <a id="17461" class="Symbol">:</a> <a id="17463" href="Algebra.Bundles.html#5481" class="Record">CommutativeSemigroup</a> <a id="17484" href="Level.html#521" class="Function">0ℓ</a> <a id="17487" href="Level.html#521" class="Function">0ℓ</a>
<a id="17490" href="Data.Nat.Properties.html#17438" class="Function">+-commutativeSemigroup</a> <a id="17513" class="Symbol">=</a> <a id="17515" class="Keyword">record</a>
  <a id="17524" class="Symbol">{</a> <a id="17526" href="Algebra.Bundles.html#5696" class="Field">isCommutativeSemigroup</a> <a id="17549" class="Symbol">=</a> <a id="17551" href="Data.Nat.Properties.html#16789" class="Function">+-isCommutativeSemigroup</a>
  <a id="17578" class="Symbol">}</a>

<a id="+-0-monoid"></a><a id="17581" href="Data.Nat.Properties.html#17581" class="Function">+-0-monoid</a> <a id="17592" class="Symbol">:</a> <a id="17594" href="Algebra.Bundles.html#7315" class="Record">Monoid</a> <a id="17601" href="Level.html#521" class="Function">0ℓ</a> <a id="17604" href="Level.html#521" class="Function">0ℓ</a>
<a id="17607" href="Data.Nat.Properties.html#17581" class="Function">+-0-monoid</a> <a id="17618" class="Symbol">=</a> <a id="17620" class="Keyword">record</a>
  <a id="17629" class="Symbol">{</a> <a id="17631" href="Algebra.Bundles.html#7494" class="Field">isMonoid</a> <a id="17640" class="Symbol">=</a> <a id="17642" href="Data.Nat.Properties.html#16939" class="Function">+-0-isMonoid</a>
  <a id="17657" class="Symbol">}</a>

<a id="+-0-commutativeMonoid"></a><a id="17660" href="Data.Nat.Properties.html#17660" class="Function">+-0-commutativeMonoid</a> <a id="17682" class="Symbol">:</a> <a id="17684" href="Algebra.Bundles.html#7886" class="Record">CommutativeMonoid</a> <a id="17702" href="Level.html#521" class="Function">0ℓ</a> <a id="17705" href="Level.html#521" class="Function">0ℓ</a>
<a id="17708" href="Data.Nat.Properties.html#17660" class="Function">+-0-commutativeMonoid</a> <a id="17730" class="Symbol">=</a> <a id="17732" class="Keyword">record</a>
  <a id="17741" class="Symbol">{</a> <a id="17743" href="Algebra.Bundles.html#8120" class="Field">isCommutativeMonoid</a> <a id="17763" class="Symbol">=</a> <a id="17765" href="Data.Nat.Properties.html#17057" class="Function">+-0-isCommutativeMonoid</a>
  <a id="17791" class="Symbol">}</a>

<a id="∸-magma"></a><a id="17794" href="Data.Nat.Properties.html#17794" class="Function">∸-magma</a> <a id="17802" class="Symbol">:</a> <a id="17804" href="Algebra.Bundles.html#1758" class="Record">Magma</a> <a id="17810" href="Level.html#521" class="Function">0ℓ</a> <a id="17813" href="Level.html#521" class="Function">0ℓ</a>
<a id="17816" href="Data.Nat.Properties.html#17794" class="Function">∸-magma</a> <a id="17824" class="Symbol">=</a> <a id="17826" href="Relation.Binary.PropositionalEquality.Algebra.html#958" class="Function">magma</a> <a id="17832" href="Data.Nat.Base.html#4443" class="Primitive Operator">_∸_</a>


<a id="17838" class="Comment">------------------------------------------------------------------------</a>
<a id="17911" class="Comment">-- Other properties of _+_ and _≡_</a>

<a id="m≢1+m+n"></a><a id="17947" href="Data.Nat.Properties.html#17947" class="Function">m≢1+m+n</a> <a id="17955" class="Symbol">:</a> <a id="17957" class="Symbol">∀</a> <a id="17959" href="Data.Nat.Properties.html#17959" class="Bound">m</a> <a id="17961" class="Symbol">{</a><a id="17962" href="Data.Nat.Properties.html#17962" class="Bound">n</a><a id="17963" class="Symbol">}</a> <a id="17965" class="Symbol">→</a> <a id="17967" href="Data.Nat.Properties.html#17959" class="Bound">m</a> <a id="17969" href="Relation.Binary.PropositionalEquality.Core.html#1064" class="Function Operator">≢</a> <a id="17971" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="17975" class="Symbol">(</a><a id="17976" href="Data.Nat.Properties.html#17959" class="Bound">m</a> <a id="17978" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="17980" href="Data.Nat.Properties.html#17962" class="Bound">n</a><a id="17981" class="Symbol">)</a>
<a id="17983" href="Data.Nat.Properties.html#17947" class="Function">m≢1+m+n</a> <a id="17991" class="Symbol">(</a><a id="17992" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="17996" href="Data.Nat.Properties.html#17996" class="Bound">m</a><a id="17997" class="Symbol">)</a> <a id="17999" href="Data.Nat.Properties.html#17999" class="Bound">eq</a> <a id="18002" class="Symbol">=</a> <a id="18004" href="Data.Nat.Properties.html#17947" class="Function">m≢1+m+n</a> <a id="18012" href="Data.Nat.Properties.html#17996" class="Bound">m</a> <a id="18014" class="Symbol">(</a><a id="18015" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="18020" href="Data.Nat.Base.html#5253" class="Function">pred</a> <a id="18025" href="Data.Nat.Properties.html#17999" class="Bound">eq</a><a id="18027" class="Symbol">)</a>

<a id="m≢1+n+m"></a><a id="18030" href="Data.Nat.Properties.html#18030" class="Function">m≢1+n+m</a> <a id="18038" class="Symbol">:</a> <a id="18040" class="Symbol">∀</a> <a id="18042" href="Data.Nat.Properties.html#18042" class="Bound">m</a> <a id="18044" class="Symbol">{</a><a id="18045" href="Data.Nat.Properties.html#18045" class="Bound">n</a><a id="18046" class="Symbol">}</a> <a id="18048" class="Symbol">→</a> <a id="18050" href="Data.Nat.Properties.html#18042" class="Bound">m</a> <a id="18052" href="Relation.Binary.PropositionalEquality.Core.html#1064" class="Function Operator">≢</a> <a id="18054" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="18058" class="Symbol">(</a><a id="18059" href="Data.Nat.Properties.html#18045" class="Bound">n</a> <a id="18061" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="18063" href="Data.Nat.Properties.html#18042" class="Bound">m</a><a id="18064" class="Symbol">)</a>
<a id="18066" href="Data.Nat.Properties.html#18030" class="Function">m≢1+n+m</a> <a id="18074" href="Data.Nat.Properties.html#18074" class="Bound">m</a> <a id="18076" href="Data.Nat.Properties.html#18076" class="Bound">m≡1+n+m</a> <a id="18084" class="Symbol">=</a> <a id="18086" href="Data.Nat.Properties.html#17947" class="Function">m≢1+m+n</a> <a id="18094" href="Data.Nat.Properties.html#18074" class="Bound">m</a> <a id="18096" class="Symbol">(</a><a id="18097" href="Relation.Binary.PropositionalEquality.Core.html#2144" class="Function">trans</a> <a id="18103" href="Data.Nat.Properties.html#18076" class="Bound">m≡1+n+m</a> <a id="18111" class="Symbol">(</a><a id="18112" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="18117" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="18121" class="Symbol">(</a><a id="18122" href="Data.Nat.Properties.html#15971" class="Function">+-comm</a> <a id="18129" class="Symbol">_</a> <a id="18131" href="Data.Nat.Properties.html#18074" class="Bound">m</a><a id="18132" class="Symbol">)))</a>

<a id="m+1+n≢m"></a><a id="18137" href="Data.Nat.Properties.html#18137" class="Function">m+1+n≢m</a> <a id="18145" class="Symbol">:</a> <a id="18147" class="Symbol">∀</a> <a id="18149" href="Data.Nat.Properties.html#18149" class="Bound">m</a> <a id="18151" class="Symbol">{</a><a id="18152" href="Data.Nat.Properties.html#18152" class="Bound">n</a><a id="18153" class="Symbol">}</a> <a id="18155" class="Symbol">→</a> <a id="18157" href="Data.Nat.Properties.html#18149" class="Bound">m</a> <a id="18159" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="18161" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="18165" href="Data.Nat.Properties.html#18152" class="Bound">n</a> <a id="18167" href="Relation.Binary.PropositionalEquality.Core.html#1064" class="Function Operator">≢</a> <a id="18169" href="Data.Nat.Properties.html#18149" class="Bound">m</a>
<a id="18171" href="Data.Nat.Properties.html#18137" class="Function">m+1+n≢m</a> <a id="18179" class="Symbol">(</a><a id="18180" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="18184" href="Data.Nat.Properties.html#18184" class="Bound">m</a><a id="18185" class="Symbol">)</a> <a id="18187" class="Symbol">=</a> <a id="18189" class="Symbol">(</a><a id="18190" href="Data.Nat.Properties.html#18137" class="Function">m+1+n≢m</a> <a id="18198" href="Data.Nat.Properties.html#18184" class="Bound">m</a><a id="18199" class="Symbol">)</a> <a id="18201" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="18203" href="Data.Nat.Properties.html#3485" class="Function">suc-injective</a>

<a id="m+1+n≢n"></a><a id="18218" href="Data.Nat.Properties.html#18218" class="Function">m+1+n≢n</a> <a id="18226" class="Symbol">:</a> <a id="18228" class="Symbol">∀</a> <a id="18230" href="Data.Nat.Properties.html#18230" class="Bound">m</a> <a id="18232" class="Symbol">{</a><a id="18233" href="Data.Nat.Properties.html#18233" class="Bound">n</a><a id="18234" class="Symbol">}</a> <a id="18236" class="Symbol">→</a> <a id="18238" href="Data.Nat.Properties.html#18230" class="Bound">m</a> <a id="18240" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="18242" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="18246" href="Data.Nat.Properties.html#18233" class="Bound">n</a> <a id="18248" href="Relation.Binary.PropositionalEquality.Core.html#1064" class="Function Operator">≢</a> <a id="18250" href="Data.Nat.Properties.html#18233" class="Bound">n</a>
<a id="18252" href="Data.Nat.Properties.html#18218" class="Function">m+1+n≢n</a> <a id="18260" href="Data.Nat.Properties.html#18260" class="Bound">m</a> <a id="18262" class="Symbol">{</a><a id="18263" href="Data.Nat.Properties.html#18263" class="Bound">n</a><a id="18264" class="Symbol">}</a> <a id="18266" class="Keyword">rewrite</a> <a id="18274" href="Data.Nat.Properties.html#15430" class="Function">+-suc</a> <a id="18280" href="Data.Nat.Properties.html#18260" class="Bound">m</a> <a id="18282" href="Data.Nat.Properties.html#18263" class="Bound">n</a> <a id="18284" class="Symbol">=</a> <a id="18286" href="Relation.Binary.PropositionalEquality.Core.html#2716" class="Function">≢-sym</a> <a id="18292" class="Symbol">(</a><a id="18293" href="Data.Nat.Properties.html#18030" class="Function">m≢1+n+m</a> <a id="18301" href="Data.Nat.Properties.html#18263" class="Bound">n</a><a id="18302" class="Symbol">)</a>

<a id="m+1+n≢0"></a><a id="18305" href="Data.Nat.Properties.html#18305" class="Function">m+1+n≢0</a> <a id="18313" class="Symbol">:</a> <a id="18315" class="Symbol">∀</a> <a id="18317" href="Data.Nat.Properties.html#18317" class="Bound">m</a> <a id="18319" class="Symbol">{</a><a id="18320" href="Data.Nat.Properties.html#18320" class="Bound">n</a><a id="18321" class="Symbol">}</a> <a id="18323" class="Symbol">→</a> <a id="18325" href="Data.Nat.Properties.html#18317" class="Bound">m</a> <a id="18327" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="18329" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="18333" href="Data.Nat.Properties.html#18320" class="Bound">n</a> <a id="18335" href="Relation.Binary.PropositionalEquality.Core.html#1064" class="Function Operator">≢</a> <a id="18337" class="Number">0</a>
<a id="18339" href="Data.Nat.Properties.html#18305" class="Function">m+1+n≢0</a> <a id="18347" href="Data.Nat.Properties.html#18347" class="Bound">m</a> <a id="18349" class="Symbol">{</a><a id="18350" href="Data.Nat.Properties.html#18350" class="Bound">n</a><a id="18351" class="Symbol">}</a> <a id="18353" class="Keyword">rewrite</a> <a id="18361" href="Data.Nat.Properties.html#15430" class="Function">+-suc</a> <a id="18367" href="Data.Nat.Properties.html#18347" class="Bound">m</a> <a id="18369" href="Data.Nat.Properties.html#18350" class="Bound">n</a> <a id="18371" class="Symbol">=</a> <a id="18373" class="Symbol">λ()</a>

<a id="m+n≡0⇒m≡0"></a><a id="18378" href="Data.Nat.Properties.html#18378" class="Function">m+n≡0⇒m≡0</a> <a id="18388" class="Symbol">:</a> <a id="18390" class="Symbol">∀</a> <a id="18392" href="Data.Nat.Properties.html#18392" class="Bound">m</a> <a id="18394" class="Symbol">{</a><a id="18395" href="Data.Nat.Properties.html#18395" class="Bound">n</a><a id="18396" class="Symbol">}</a> <a id="18398" class="Symbol">→</a> <a id="18400" href="Data.Nat.Properties.html#18392" class="Bound">m</a> <a id="18402" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="18404" href="Data.Nat.Properties.html#18395" class="Bound">n</a> <a id="18406" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="18408" class="Number">0</a> <a id="18410" class="Symbol">→</a> <a id="18412" href="Data.Nat.Properties.html#18392" class="Bound">m</a> <a id="18414" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="18416" class="Number">0</a>
<a id="18418" href="Data.Nat.Properties.html#18378" class="Function">m+n≡0⇒m≡0</a> <a id="18428" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="18433" href="Data.Nat.Properties.html#18433" class="Bound">eq</a> <a id="18436" class="Symbol">=</a> <a id="18438" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="m+n≡0⇒n≡0"></a><a id="18444" href="Data.Nat.Properties.html#18444" class="Function">m+n≡0⇒n≡0</a> <a id="18454" class="Symbol">:</a> <a id="18456" class="Symbol">∀</a> <a id="18458" href="Data.Nat.Properties.html#18458" class="Bound">m</a> <a id="18460" class="Symbol">{</a><a id="18461" href="Data.Nat.Properties.html#18461" class="Bound">n</a><a id="18462" class="Symbol">}</a> <a id="18464" class="Symbol">→</a> <a id="18466" href="Data.Nat.Properties.html#18458" class="Bound">m</a> <a id="18468" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="18470" href="Data.Nat.Properties.html#18461" class="Bound">n</a> <a id="18472" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="18474" class="Number">0</a> <a id="18476" class="Symbol">→</a> <a id="18478" href="Data.Nat.Properties.html#18461" class="Bound">n</a> <a id="18480" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="18482" class="Number">0</a>
<a id="18484" href="Data.Nat.Properties.html#18444" class="Function">m+n≡0⇒n≡0</a> <a id="18494" href="Data.Nat.Properties.html#18494" class="Bound">m</a> <a id="18496" class="Symbol">{</a><a id="18497" href="Data.Nat.Properties.html#18497" class="Bound">n</a><a id="18498" class="Symbol">}</a> <a id="18500" href="Data.Nat.Properties.html#18500" class="Bound">m+n≡0</a> <a id="18506" class="Symbol">=</a> <a id="18508" href="Data.Nat.Properties.html#18378" class="Function">m+n≡0⇒m≡0</a> <a id="18518" href="Data.Nat.Properties.html#18497" class="Bound">n</a> <a id="18520" class="Symbol">(</a><a id="18521" href="Relation.Binary.PropositionalEquality.Core.html#2144" class="Function">trans</a> <a id="18527" class="Symbol">(</a><a id="18528" href="Data.Nat.Properties.html#15971" class="Function">+-comm</a> <a id="18535" href="Data.Nat.Properties.html#18497" class="Bound">n</a> <a id="18537" href="Data.Nat.Properties.html#18494" class="Bound">m</a><a id="18538" class="Symbol">)</a> <a id="18540" class="Symbol">(</a><a id="18541" href="Data.Nat.Properties.html#18500" class="Bound">m+n≡0</a><a id="18546" class="Symbol">))</a>

<a id="18550" class="Comment">------------------------------------------------------------------------</a>
<a id="18623" class="Comment">-- Properties of _+_ and _≤_/_&lt;_</a>

<a id="+-cancelˡ-≤"></a><a id="18657" href="Data.Nat.Properties.html#18657" class="Function">+-cancelˡ-≤</a> <a id="18669" class="Symbol">:</a> <a id="18671" href="Algebra.Definitions.html#4511" class="Function">LeftCancellative</a> <a id="18688" href="Data.Nat.Base.html#1690" class="Datatype Operator">_≤_</a> <a id="18692" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>
<a id="18696" href="Data.Nat.Properties.html#18657" class="Function">+-cancelˡ-≤</a> <a id="18708" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="18716" class="Symbol">_</a> <a id="18718" class="Symbol">_</a> <a id="18720" href="Data.Nat.Properties.html#18720" class="Bound">le</a>       <a id="18729" class="Symbol">=</a> <a id="18731" href="Data.Nat.Properties.html#18720" class="Bound">le</a>
<a id="18734" href="Data.Nat.Properties.html#18657" class="Function">+-cancelˡ-≤</a> <a id="18746" class="Symbol">(</a><a id="18747" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="18751" href="Data.Nat.Properties.html#18751" class="Bound">m</a><a id="18752" class="Symbol">)</a> <a id="18754" class="Symbol">_</a> <a id="18756" class="Symbol">_</a> <a id="18758" class="Symbol">(</a><a id="18759" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="18763" href="Data.Nat.Properties.html#18763" class="Bound">le</a><a id="18765" class="Symbol">)</a> <a id="18767" class="Symbol">=</a> <a id="18769" href="Data.Nat.Properties.html#18657" class="Function">+-cancelˡ-≤</a> <a id="18781" href="Data.Nat.Properties.html#18751" class="Bound">m</a> <a id="18783" class="Symbol">_</a> <a id="18785" class="Symbol">_</a> <a id="18787" href="Data.Nat.Properties.html#18763" class="Bound">le</a>

<a id="+-cancelʳ-≤"></a><a id="18791" href="Data.Nat.Properties.html#18791" class="Function">+-cancelʳ-≤</a> <a id="18803" class="Symbol">:</a> <a id="18805" href="Algebra.Definitions.html#4604" class="Function">RightCancellative</a> <a id="18823" href="Data.Nat.Base.html#1690" class="Datatype Operator">_≤_</a> <a id="18827" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>
<a id="18831" href="Data.Nat.Properties.html#18791" class="Function">+-cancelʳ-≤</a> <a id="18843" href="Data.Nat.Properties.html#18843" class="Bound">m</a> <a id="18845" href="Data.Nat.Properties.html#18845" class="Bound">n</a> <a id="18847" href="Data.Nat.Properties.html#18847" class="Bound">o</a> <a id="18849" href="Data.Nat.Properties.html#18849" class="Bound">le</a> <a id="18852" class="Symbol">=</a>
  <a id="18856" href="Data.Nat.Properties.html#18657" class="Function">+-cancelˡ-≤</a> <a id="18868" href="Data.Nat.Properties.html#18843" class="Bound">m</a> <a id="18870" class="Symbol">_</a> <a id="18872" class="Symbol">_</a> <a id="18874" class="Symbol">(</a><a id="18875" href="Relation.Binary.PropositionalEquality.Core.html#2250" class="Function">subst₂</a> <a id="18882" href="Data.Nat.Base.html#1690" class="Datatype Operator">_≤_</a> <a id="18886" class="Symbol">(</a><a id="18887" href="Data.Nat.Properties.html#15971" class="Function">+-comm</a> <a id="18894" href="Data.Nat.Properties.html#18845" class="Bound">n</a> <a id="18896" href="Data.Nat.Properties.html#18843" class="Bound">m</a><a id="18897" class="Symbol">)</a> <a id="18899" class="Symbol">(</a><a id="18900" href="Data.Nat.Properties.html#15971" class="Function">+-comm</a> <a id="18907" href="Data.Nat.Properties.html#18847" class="Bound">o</a> <a id="18909" href="Data.Nat.Properties.html#18843" class="Bound">m</a><a id="18910" class="Symbol">)</a> <a id="18912" href="Data.Nat.Properties.html#18849" class="Bound">le</a><a id="18914" class="Symbol">)</a>

<a id="+-cancel-≤"></a><a id="18917" href="Data.Nat.Properties.html#18917" class="Function">+-cancel-≤</a> <a id="18928" class="Symbol">:</a> <a id="18930" href="Algebra.Definitions.html#4699" class="Function">Cancellative</a> <a id="18943" href="Data.Nat.Base.html#1690" class="Datatype Operator">_≤_</a> <a id="18947" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>
<a id="18951" href="Data.Nat.Properties.html#18917" class="Function">+-cancel-≤</a> <a id="18962" class="Symbol">=</a> <a id="18964" href="Data.Nat.Properties.html#18657" class="Function">+-cancelˡ-≤</a> <a id="18976" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="18978" href="Data.Nat.Properties.html#18791" class="Function">+-cancelʳ-≤</a>

<a id="+-cancelˡ-&lt;"></a><a id="18991" href="Data.Nat.Properties.html#18991" class="Function">+-cancelˡ-&lt;</a> <a id="19003" class="Symbol">:</a> <a id="19005" href="Algebra.Definitions.html#4511" class="Function">LeftCancellative</a> <a id="19022" href="Data.Nat.Base.html#1800" class="Function Operator">_&lt;_</a> <a id="19026" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>
<a id="19030" href="Data.Nat.Properties.html#18991" class="Function">+-cancelˡ-&lt;</a> <a id="19042" href="Data.Nat.Properties.html#19042" class="Bound">m</a> <a id="19044" href="Data.Nat.Properties.html#19044" class="Bound">n</a> <a id="19046" href="Data.Nat.Properties.html#19046" class="Bound">o</a> <a id="19048" class="Symbol">=</a> <a id="19050" href="Data.Nat.Properties.html#18657" class="Function">+-cancelˡ-≤</a> <a id="19062" href="Data.Nat.Properties.html#19042" class="Bound">m</a> <a id="19064" class="Symbol">(</a><a id="19065" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="19069" href="Data.Nat.Properties.html#19044" class="Bound">n</a><a id="19070" class="Symbol">)</a> <a id="19072" href="Data.Nat.Properties.html#19046" class="Bound">o</a> <a id="19074" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="19076" href="Relation.Binary.PropositionalEquality.Core.html#2195" class="Function">subst</a> <a id="19082" class="Symbol">(</a><a id="19083" href="Data.Nat.Base.html#1690" class="Datatype Operator">_≤</a> <a id="19086" href="Data.Nat.Properties.html#19042" class="Bound">m</a> <a id="19088" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="19090" href="Data.Nat.Properties.html#19046" class="Bound">o</a><a id="19091" class="Symbol">)</a> <a id="19093" class="Symbol">(</a><a id="19094" href="Relation.Binary.PropositionalEquality.Core.html#2099" class="Function">sym</a> <a id="19098" class="Symbol">(</a><a id="19099" href="Data.Nat.Properties.html#15430" class="Function">+-suc</a> <a id="19105" href="Data.Nat.Properties.html#19042" class="Bound">m</a> <a id="19107" href="Data.Nat.Properties.html#19044" class="Bound">n</a><a id="19108" class="Symbol">))</a>

<a id="+-cancelʳ-&lt;"></a><a id="19112" href="Data.Nat.Properties.html#19112" class="Function">+-cancelʳ-&lt;</a> <a id="19124" class="Symbol">:</a> <a id="19126" href="Algebra.Definitions.html#4604" class="Function">RightCancellative</a> <a id="19144" href="Data.Nat.Base.html#1800" class="Function Operator">_&lt;_</a> <a id="19148" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>
<a id="19152" href="Data.Nat.Properties.html#19112" class="Function">+-cancelʳ-&lt;</a> <a id="19164" href="Data.Nat.Properties.html#19164" class="Bound">m</a> <a id="19166" href="Data.Nat.Properties.html#19166" class="Bound">n</a> <a id="19168" href="Data.Nat.Properties.html#19168" class="Bound">o</a> <a id="19170" href="Data.Nat.Properties.html#19170" class="Bound">n+m&lt;o+m</a> <a id="19178" class="Symbol">=</a> <a id="19180" href="Data.Nat.Properties.html#18791" class="Function">+-cancelʳ-≤</a> <a id="19192" href="Data.Nat.Properties.html#19164" class="Bound">m</a> <a id="19194" class="Symbol">(</a><a id="19195" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="19199" href="Data.Nat.Properties.html#19166" class="Bound">n</a><a id="19200" class="Symbol">)</a> <a id="19202" href="Data.Nat.Properties.html#19168" class="Bound">o</a> <a id="19204" href="Data.Nat.Properties.html#19170" class="Bound">n+m&lt;o+m</a>

<a id="+-cancel-&lt;"></a><a id="19213" href="Data.Nat.Properties.html#19213" class="Function">+-cancel-&lt;</a> <a id="19224" class="Symbol">:</a> <a id="19226" href="Algebra.Definitions.html#4699" class="Function">Cancellative</a> <a id="19239" href="Data.Nat.Base.html#1800" class="Function Operator">_&lt;_</a> <a id="19243" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>
<a id="19247" href="Data.Nat.Properties.html#19213" class="Function">+-cancel-&lt;</a> <a id="19258" class="Symbol">=</a> <a id="19260" href="Data.Nat.Properties.html#18991" class="Function">+-cancelˡ-&lt;</a> <a id="19272" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="19274" href="Data.Nat.Properties.html#19112" class="Function">+-cancelʳ-&lt;</a>

<a id="m≤n⇒m≤o+n"></a><a id="19287" href="Data.Nat.Properties.html#19287" class="Function">m≤n⇒m≤o+n</a> <a id="19297" class="Symbol">:</a> <a id="19299" class="Symbol">∀</a> <a id="19301" href="Data.Nat.Properties.html#19301" class="Bound">o</a> <a id="19303" class="Symbol">→</a> <a id="19305" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="19307" href="Data.Nat.Base.html#1690" class="Datatype Operator">≤</a> <a id="19309" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="19311" class="Symbol">→</a> <a id="19313" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="19315" href="Data.Nat.Base.html#1690" class="Datatype Operator">≤</a> <a id="19317" href="Data.Nat.Properties.html#19301" class="Bound">o</a> <a id="19319" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="19321" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="19323" href="Data.Nat.Properties.html#19287" class="Function">m≤n⇒m≤o+n</a> <a id="19333" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="19341" href="Data.Nat.Properties.html#19341" class="Bound">m≤n</a> <a id="19345" class="Symbol">=</a> <a id="19347" href="Data.Nat.Properties.html#19341" class="Bound">m≤n</a>
<a id="19351" href="Data.Nat.Properties.html#19287" class="Function">m≤n⇒m≤o+n</a> <a id="19361" class="Symbol">(</a><a id="19362" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="19366" href="Data.Nat.Properties.html#19366" class="Bound">o</a><a id="19367" class="Symbol">)</a> <a id="19369" href="Data.Nat.Properties.html#19369" class="Bound">m≤n</a> <a id="19373" class="Symbol">=</a> <a id="19375" href="Data.Nat.Properties.html#9018" class="Function">m≤n⇒m≤1+n</a> <a id="19385" class="Symbol">(</a><a id="19386" href="Data.Nat.Properties.html#19287" class="Function">m≤n⇒m≤o+n</a> <a id="19396" href="Data.Nat.Properties.html#19366" class="Bound">o</a> <a id="19398" href="Data.Nat.Properties.html#19369" class="Bound">m≤n</a><a id="19401" class="Symbol">)</a>

<a id="m≤n⇒m≤n+o"></a><a id="19404" href="Data.Nat.Properties.html#19404" class="Function">m≤n⇒m≤n+o</a> <a id="19414" class="Symbol">:</a> <a id="19416" class="Symbol">∀</a> <a id="19418" href="Data.Nat.Properties.html#19418" class="Bound">o</a> <a id="19420" class="Symbol">→</a> <a id="19422" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="19424" href="Data.Nat.Base.html#1690" class="Datatype Operator">≤</a> <a id="19426" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="19428" class="Symbol">→</a> <a id="19430" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="19432" href="Data.Nat.Base.html#1690" class="Datatype Operator">≤</a> <a id="19434" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="19436" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="19438" href="Data.Nat.Properties.html#19418" class="Bound">o</a>
<a id="19440" href="Data.Nat.Properties.html#19404" class="Function">m≤n⇒m≤n+o</a> <a id="19450" class="Symbol">{</a><a id="19451" href="Data.Nat.Properties.html#19451" class="Bound">m</a><a id="19452" class="Symbol">}</a> <a id="19454" href="Data.Nat.Properties.html#19454" class="Bound">o</a> <a id="19456" href="Data.Nat.Properties.html#19456" class="Bound">m≤n</a> <a id="19460" class="Symbol">=</a> <a id="19462" href="Relation.Binary.PropositionalEquality.Core.html#2195" class="Function">subst</a> <a id="19468" class="Symbol">(</a><a id="19469" href="Data.Nat.Properties.html#19451" class="Bound">m</a> <a id="19471" href="Data.Nat.Base.html#1690" class="Datatype Operator">≤_</a><a id="19473" class="Symbol">)</a> <a id="19475" class="Symbol">(</a><a id="19476" href="Data.Nat.Properties.html#15971" class="Function">+-comm</a> <a id="19483" href="Data.Nat.Properties.html#19454" class="Bound">o</a> <a id="19485" class="Symbol">_)</a> <a id="19488" class="Symbol">(</a><a id="19489" href="Data.Nat.Properties.html#19287" class="Function">m≤n⇒m≤o+n</a> <a id="19499" href="Data.Nat.Properties.html#19454" class="Bound">o</a> <a id="19501" href="Data.Nat.Properties.html#19456" class="Bound">m≤n</a><a id="19504" class="Symbol">)</a>

<a id="m≤m+n"></a><a id="19507" href="Data.Nat.Properties.html#19507" class="Function">m≤m+n</a> <a id="19513" class="Symbol">:</a> <a id="19515" class="Symbol">∀</a> <a id="19517" href="Data.Nat.Properties.html#19517" class="Bound">m</a> <a id="19519" href="Data.Nat.Properties.html#19519" class="Bound">n</a> <a id="19521" class="Symbol">→</a> <a id="19523" href="Data.Nat.Properties.html#19517" class="Bound">m</a> <a id="19525" href="Data.Nat.Base.html#1690" class="Datatype Operator">≤</a> <a id="19527" href="Data.Nat.Properties.html#19517" class="Bound">m</a> <a id="19529" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="19531" href="Data.Nat.Properties.html#19519" class="Bound">n</a>
<a id="19533" href="Data.Nat.Properties.html#19507" class="Function">m≤m+n</a> <a id="19539" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="19547" href="Data.Nat.Properties.html#19547" class="Bound">n</a> <a id="19549" class="Symbol">=</a> <a id="19551" href="Data.Nat.Base.html#1713" class="InductiveConstructor">z≤n</a>
<a id="19555" href="Data.Nat.Properties.html#19507" class="Function">m≤m+n</a> <a id="19561" class="Symbol">(</a><a id="19562" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="19566" href="Data.Nat.Properties.html#19566" class="Bound">m</a><a id="19567" class="Symbol">)</a> <a id="19569" href="Data.Nat.Properties.html#19569" class="Bound">n</a> <a id="19571" class="Symbol">=</a> <a id="19573" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="19577" class="Symbol">(</a><a id="19578" href="Data.Nat.Properties.html#19507" class="Function">m≤m+n</a> <a id="19584" href="Data.Nat.Properties.html#19566" class="Bound">m</a> <a id="19586" href="Data.Nat.Properties.html#19569" class="Bound">n</a><a id="19587" class="Symbol">)</a>

<a id="m≤n+m"></a><a id="19590" href="Data.Nat.Properties.html#19590" class="Function">m≤n+m</a> <a id="19596" class="Symbol">:</a> <a id="19598" class="Symbol">∀</a> <a id="19600" href="Data.Nat.Properties.html#19600" class="Bound">m</a> <a id="19602" href="Data.Nat.Properties.html#19602" class="Bound">n</a> <a id="19604" class="Symbol">→</a> <a id="19606" href="Data.Nat.Properties.html#19600" class="Bound">m</a> <a id="19608" href="Data.Nat.Base.html#1690" class="Datatype Operator">≤</a> <a id="19610" href="Data.Nat.Properties.html#19602" class="Bound">n</a> <a id="19612" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="19614" href="Data.Nat.Properties.html#19600" class="Bound">m</a>
<a id="19616" href="Data.Nat.Properties.html#19590" class="Function">m≤n+m</a> <a id="19622" href="Data.Nat.Properties.html#19622" class="Bound">m</a> <a id="19624" href="Data.Nat.Properties.html#19624" class="Bound">n</a> <a id="19626" class="Symbol">=</a> <a id="19628" href="Relation.Binary.PropositionalEquality.Core.html#2195" class="Function">subst</a> <a id="19634" class="Symbol">(</a><a id="19635" href="Data.Nat.Properties.html#19622" class="Bound">m</a> <a id="19637" href="Data.Nat.Base.html#1690" class="Datatype Operator">≤_</a><a id="19639" class="Symbol">)</a> <a id="19641" class="Symbol">(</a><a id="19642" href="Data.Nat.Properties.html#15971" class="Function">+-comm</a> <a id="19649" href="Data.Nat.Properties.html#19622" class="Bound">m</a> <a id="19651" href="Data.Nat.Properties.html#19624" class="Bound">n</a><a id="19652" class="Symbol">)</a> <a id="19654" class="Symbol">(</a><a id="19655" href="Data.Nat.Properties.html#19507" class="Function">m≤m+n</a> <a id="19661" href="Data.Nat.Properties.html#19622" class="Bound">m</a> <a id="19663" href="Data.Nat.Properties.html#19624" class="Bound">n</a><a id="19664" class="Symbol">)</a>

<a id="m+n≤o⇒m≤o"></a><a id="19667" href="Data.Nat.Properties.html#19667" class="Function">m+n≤o⇒m≤o</a> <a id="19677" class="Symbol">:</a> <a id="19679" class="Symbol">∀</a> <a id="19681" href="Data.Nat.Properties.html#19681" class="Bound">m</a> <a id="19683" class="Symbol">{</a><a id="19684" href="Data.Nat.Properties.html#19684" class="Bound">n</a> <a id="19686" href="Data.Nat.Properties.html#19686" class="Bound">o</a><a id="19687" class="Symbol">}</a> <a id="19689" class="Symbol">→</a> <a id="19691" href="Data.Nat.Properties.html#19681" class="Bound">m</a> <a id="19693" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="19695" href="Data.Nat.Properties.html#19684" class="Bound">n</a> <a id="19697" href="Data.Nat.Base.html#1690" class="Datatype Operator">≤</a> <a id="19699" href="Data.Nat.Properties.html#19686" class="Bound">o</a> <a id="19701" class="Symbol">→</a> <a id="19703" href="Data.Nat.Properties.html#19681" class="Bound">m</a> <a id="19705" href="Data.Nat.Base.html#1690" class="Datatype Operator">≤</a> <a id="19707" href="Data.Nat.Properties.html#19686" class="Bound">o</a>
<a id="19709" href="Data.Nat.Properties.html#19667" class="Function">m+n≤o⇒m≤o</a> <a id="19719" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="19727" href="Data.Nat.Properties.html#19727" class="Bound">m+n≤o</a>       <a id="19739" class="Symbol">=</a> <a id="19741" href="Data.Nat.Base.html#1713" class="InductiveConstructor">z≤n</a>
<a id="19745" href="Data.Nat.Properties.html#19667" class="Function">m+n≤o⇒m≤o</a> <a id="19755" class="Symbol">(</a><a id="19756" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="19760" href="Data.Nat.Properties.html#19760" class="Bound">m</a><a id="19761" class="Symbol">)</a> <a id="19763" class="Symbol">(</a><a id="19764" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="19768" href="Data.Nat.Properties.html#19768" class="Bound">m+n≤o</a><a id="19773" class="Symbol">)</a> <a id="19775" class="Symbol">=</a> <a id="19777" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="19781" class="Symbol">(</a><a id="19782" href="Data.Nat.Properties.html#19667" class="Function">m+n≤o⇒m≤o</a> <a id="19792" href="Data.Nat.Properties.html#19760" class="Bound">m</a> <a id="19794" href="Data.Nat.Properties.html#19768" class="Bound">m+n≤o</a><a id="19799" class="Symbol">)</a>

<a id="m+n≤o⇒n≤o"></a><a id="19802" href="Data.Nat.Properties.html#19802" class="Function">m+n≤o⇒n≤o</a> <a id="19812" class="Symbol">:</a> <a id="19814" class="Symbol">∀</a> <a id="19816" href="Data.Nat.Properties.html#19816" class="Bound">m</a> <a id="19818" class="Symbol">{</a><a id="19819" href="Data.Nat.Properties.html#19819" class="Bound">n</a> <a id="19821" href="Data.Nat.Properties.html#19821" class="Bound">o</a><a id="19822" class="Symbol">}</a> <a id="19824" class="Symbol">→</a> <a id="19826" href="Data.Nat.Properties.html#19816" class="Bound">m</a> <a id="19828" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="19830" href="Data.Nat.Properties.html#19819" class="Bound">n</a> <a id="19832" href="Data.Nat.Base.html#1690" class="Datatype Operator">≤</a> <a id="19834" href="Data.Nat.Properties.html#19821" class="Bound">o</a> <a id="19836" class="Symbol">→</a> <a id="19838" href="Data.Nat.Properties.html#19819" class="Bound">n</a> <a id="19840" href="Data.Nat.Base.html#1690" class="Datatype Operator">≤</a> <a id="19842" href="Data.Nat.Properties.html#19821" class="Bound">o</a>
<a id="19844" href="Data.Nat.Properties.html#19802" class="Function">m+n≤o⇒n≤o</a> <a id="19854" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="19862" href="Data.Nat.Properties.html#19862" class="Bound">n≤o</a>   <a id="19868" class="Symbol">=</a> <a id="19870" href="Data.Nat.Properties.html#19862" class="Bound">n≤o</a>
<a id="19874" href="Data.Nat.Properties.html#19802" class="Function">m+n≤o⇒n≤o</a> <a id="19884" class="Symbol">(</a><a id="19885" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="19889" href="Data.Nat.Properties.html#19889" class="Bound">m</a><a id="19890" class="Symbol">)</a> <a id="19892" href="Data.Nat.Properties.html#19892" class="Bound">m+n&lt;o</a> <a id="19898" class="Symbol">=</a> <a id="19900" href="Data.Nat.Properties.html#19802" class="Function">m+n≤o⇒n≤o</a> <a id="19910" href="Data.Nat.Properties.html#19889" class="Bound">m</a> <a id="19912" class="Symbol">(</a><a id="19913" href="Data.Nat.Properties.html#9585" class="Function">&lt;⇒≤</a> <a id="19917" href="Data.Nat.Properties.html#19892" class="Bound">m+n&lt;o</a><a id="19922" class="Symbol">)</a>

<a id="+-mono-≤"></a><a id="19925" href="Data.Nat.Properties.html#19925" class="Function">+-mono-≤</a> <a id="19934" class="Symbol">:</a> <a id="19936" href="Relation.Binary.Definitions.html#4437" class="Function">Monotonic₂</a> <a id="19947" href="Data.Nat.Base.html#1690" class="Datatype Operator">_≤_</a> <a id="19951" href="Data.Nat.Base.html#1690" class="Datatype Operator">_≤_</a> <a id="19955" href="Data.Nat.Base.html#1690" class="Datatype Operator">_≤_</a> <a id="19959" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>
<a id="19963" href="Data.Nat.Properties.html#19925" class="Function">+-mono-≤</a> <a id="19972" class="Symbol">{_}</a> <a id="19976" class="Symbol">{</a><a id="19977" href="Data.Nat.Properties.html#19977" class="Bound">m</a><a id="19978" class="Symbol">}</a> <a id="19980" href="Data.Nat.Base.html#1713" class="InductiveConstructor">z≤n</a>       <a id="19990" href="Data.Nat.Properties.html#19990" class="Bound">o≤p</a> <a id="19994" class="Symbol">=</a> <a id="19996" href="Data.Nat.Properties.html#6407" class="Function">≤-trans</a> <a id="20004" href="Data.Nat.Properties.html#19990" class="Bound">o≤p</a> <a id="20008" class="Symbol">(</a><a id="20009" href="Data.Nat.Properties.html#19590" class="Function">m≤n+m</a> <a id="20015" class="Symbol">_</a> <a id="20017" href="Data.Nat.Properties.html#19977" class="Bound">m</a><a id="20018" class="Symbol">)</a>
<a id="20020" href="Data.Nat.Properties.html#19925" class="Function">+-mono-≤</a> <a id="20029" class="Symbol">{_}</a> <a id="20033" class="Symbol">{_}</a> <a id="20037" class="Symbol">(</a><a id="20038" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="20042" href="Data.Nat.Properties.html#20042" class="Bound">m≤n</a><a id="20045" class="Symbol">)</a> <a id="20047" href="Data.Nat.Properties.html#20047" class="Bound">o≤p</a> <a id="20051" class="Symbol">=</a> <a id="20053" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="20057" class="Symbol">(</a><a id="20058" href="Data.Nat.Properties.html#19925" class="Function">+-mono-≤</a> <a id="20067" href="Data.Nat.Properties.html#20042" class="Bound">m≤n</a> <a id="20071" href="Data.Nat.Properties.html#20047" class="Bound">o≤p</a><a id="20074" class="Symbol">)</a>

<a id="+-monoˡ-≤"></a><a id="20077" href="Data.Nat.Properties.html#20077" class="Function">+-monoˡ-≤</a> <a id="20087" class="Symbol">:</a> <a id="20089" href="Relation.Binary.Definitions.html#4316" class="Function">RightMonotonic</a> <a id="20104" href="Data.Nat.Base.html#1690" class="Datatype Operator">_≤_</a> <a id="20108" href="Data.Nat.Base.html#1690" class="Datatype Operator">_≤_</a> <a id="20112" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>
<a id="20116" href="Data.Nat.Properties.html#20077" class="Function">+-monoˡ-≤</a> <a id="20126" class="Symbol">=</a> <a id="20128" href="Relation.Binary.Consequences.html#3986" class="Function">mono₂⇒monoʳ</a> <a id="20140" class="Symbol">_</a> <a id="20142" class="Symbol">_</a> <a id="20144" href="Data.Nat.Base.html#1690" class="Datatype Operator">_≤_</a> <a id="20148" href="Data.Nat.Properties.html#6224" class="Function">≤-refl</a> <a id="20155" href="Data.Nat.Properties.html#19925" class="Function">+-mono-≤</a>

<a id="+-monoʳ-≤"></a><a id="20165" href="Data.Nat.Properties.html#20165" class="Function">+-monoʳ-≤</a> <a id="20175" class="Symbol">:</a> <a id="20177" href="Relation.Binary.Definitions.html#4197" class="Function">LeftMonotonic</a> <a id="20191" href="Data.Nat.Base.html#1690" class="Datatype Operator">_≤_</a> <a id="20195" href="Data.Nat.Base.html#1690" class="Datatype Operator">_≤_</a> <a id="20199" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>
<a id="20203" href="Data.Nat.Properties.html#20165" class="Function">+-monoʳ-≤</a> <a id="20213" class="Symbol">=</a> <a id="20215" href="Relation.Binary.Consequences.html#3836" class="Function">mono₂⇒monoˡ</a> <a id="20227" class="Symbol">_</a> <a id="20229" class="Symbol">_</a> <a id="20231" href="Data.Nat.Base.html#1690" class="Datatype Operator">_≤_</a> <a id="20235" href="Data.Nat.Properties.html#6224" class="Function">≤-refl</a> <a id="20242" href="Data.Nat.Properties.html#19925" class="Function">+-mono-≤</a>

<a id="+-mono-&lt;-≤"></a><a id="20252" href="Data.Nat.Properties.html#20252" class="Function">+-mono-&lt;-≤</a> <a id="20263" class="Symbol">:</a> <a id="20265" href="Relation.Binary.Definitions.html#4437" class="Function">Monotonic₂</a> <a id="20276" href="Data.Nat.Base.html#1800" class="Function Operator">_&lt;_</a> <a id="20280" href="Data.Nat.Base.html#1690" class="Datatype Operator">_≤_</a> <a id="20284" href="Data.Nat.Base.html#1800" class="Function Operator">_&lt;_</a> <a id="20288" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>
<a id="20292" href="Data.Nat.Properties.html#20252" class="Function">+-mono-&lt;-≤</a> <a id="20303" class="Symbol">{_}</a> <a id="20307" class="Symbol">{</a><a id="20308" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="20312" href="Data.Nat.Properties.html#20312" class="Bound">n</a><a id="20313" class="Symbol">}</a> <a id="20315" href="Data.Nat.Base.html#1872" class="InductiveConstructor">z&lt;s</a>               <a id="20333" href="Data.Nat.Properties.html#20333" class="Bound">o≤p</a> <a id="20337" class="Symbol">=</a> <a id="20339" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="20343" class="Symbol">(</a><a id="20344" href="Data.Nat.Properties.html#19287" class="Function">m≤n⇒m≤o+n</a> <a id="20354" href="Data.Nat.Properties.html#20312" class="Bound">n</a> <a id="20356" href="Data.Nat.Properties.html#20333" class="Bound">o≤p</a><a id="20359" class="Symbol">)</a>
<a id="20361" href="Data.Nat.Properties.html#20252" class="Function">+-mono-&lt;-≤</a> <a id="20372" class="Symbol">{_}</a> <a id="20376" class="Symbol">{_}</a>     <a id="20384" class="Symbol">(</a><a id="20385" href="Data.Nat.Base.html#1912" class="InductiveConstructor">s&lt;s</a> <a id="20389" href="Data.Nat.Properties.html#20389" class="Bound">m&lt;n</a><a id="20392" class="Symbol">@(</a><a id="20394" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="20398" class="Symbol">_))</a> <a id="20402" href="Data.Nat.Properties.html#20402" class="Bound">o≤p</a> <a id="20406" class="Symbol">=</a> <a id="20408" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="20412" class="Symbol">(</a><a id="20413" href="Data.Nat.Properties.html#20252" class="Function">+-mono-&lt;-≤</a> <a id="20424" href="Data.Nat.Properties.html#20389" class="Bound">m&lt;n</a> <a id="20428" href="Data.Nat.Properties.html#20402" class="Bound">o≤p</a><a id="20431" class="Symbol">)</a>

<a id="+-mono-≤-&lt;"></a><a id="20434" href="Data.Nat.Properties.html#20434" class="Function">+-mono-≤-&lt;</a> <a id="20445" class="Symbol">:</a> <a id="20447" href="Relation.Binary.Definitions.html#4437" class="Function">Monotonic₂</a> <a id="20458" href="Data.Nat.Base.html#1690" class="Datatype Operator">_≤_</a> <a id="20462" href="Data.Nat.Base.html#1800" class="Function Operator">_&lt;_</a> <a id="20466" href="Data.Nat.Base.html#1800" class="Function Operator">_&lt;_</a> <a id="20470" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>
<a id="20474" href="Data.Nat.Properties.html#20434" class="Function">+-mono-≤-&lt;</a> <a id="20485" class="Symbol">{_}</a> <a id="20489" class="Symbol">{</a><a id="20490" href="Data.Nat.Properties.html#20490" class="Bound">n</a><a id="20491" class="Symbol">}</a> <a id="20493" href="Data.Nat.Base.html#1713" class="InductiveConstructor">z≤n</a>       <a id="20503" href="Data.Nat.Properties.html#20503" class="Bound">o&lt;p</a> <a id="20507" class="Symbol">=</a> <a id="20509" href="Data.Nat.Properties.html#6407" class="Function">≤-trans</a> <a id="20517" href="Data.Nat.Properties.html#20503" class="Bound">o&lt;p</a> <a id="20521" class="Symbol">(</a><a id="20522" href="Data.Nat.Properties.html#19590" class="Function">m≤n+m</a> <a id="20528" class="Symbol">_</a> <a id="20530" href="Data.Nat.Properties.html#20490" class="Bound">n</a><a id="20531" class="Symbol">)</a>
<a id="20533" href="Data.Nat.Properties.html#20434" class="Function">+-mono-≤-&lt;</a> <a id="20544" class="Symbol">{_}</a> <a id="20548" class="Symbol">{_}</a> <a id="20552" class="Symbol">(</a><a id="20553" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="20557" href="Data.Nat.Properties.html#20557" class="Bound">m≤n</a><a id="20560" class="Symbol">)</a> <a id="20562" href="Data.Nat.Properties.html#20562" class="Bound">o&lt;p</a> <a id="20566" class="Symbol">=</a> <a id="20568" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="20572" class="Symbol">(</a><a id="20573" href="Data.Nat.Properties.html#20434" class="Function">+-mono-≤-&lt;</a> <a id="20584" href="Data.Nat.Properties.html#20557" class="Bound">m≤n</a> <a id="20588" href="Data.Nat.Properties.html#20562" class="Bound">o&lt;p</a><a id="20591" class="Symbol">)</a>

<a id="+-mono-&lt;"></a><a id="20594" href="Data.Nat.Properties.html#20594" class="Function">+-mono-&lt;</a> <a id="20603" class="Symbol">:</a> <a id="20605" href="Relation.Binary.Definitions.html#4437" class="Function">Monotonic₂</a> <a id="20616" href="Data.Nat.Base.html#1800" class="Function Operator">_&lt;_</a> <a id="20620" href="Data.Nat.Base.html#1800" class="Function Operator">_&lt;_</a> <a id="20624" href="Data.Nat.Base.html#1800" class="Function Operator">_&lt;_</a> <a id="20628" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>
<a id="20632" href="Data.Nat.Properties.html#20594" class="Function">+-mono-&lt;</a> <a id="20641" href="Data.Nat.Properties.html#20641" class="Bound">m≤n</a> <a id="20645" class="Symbol">=</a> <a id="20647" href="Data.Nat.Properties.html#20434" class="Function">+-mono-≤-&lt;</a> <a id="20658" class="Symbol">(</a><a id="20659" href="Data.Nat.Properties.html#9585" class="Function">&lt;⇒≤</a> <a id="20663" href="Data.Nat.Properties.html#20641" class="Bound">m≤n</a><a id="20666" class="Symbol">)</a>

<a id="+-monoˡ-&lt;"></a><a id="20669" href="Data.Nat.Properties.html#20669" class="Function">+-monoˡ-&lt;</a> <a id="20679" class="Symbol">:</a> <a id="20681" href="Relation.Binary.Definitions.html#4316" class="Function">RightMonotonic</a> <a id="20696" href="Data.Nat.Base.html#1800" class="Function Operator">_&lt;_</a> <a id="20700" href="Data.Nat.Base.html#1800" class="Function Operator">_&lt;_</a> <a id="20704" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>
<a id="20708" href="Data.Nat.Properties.html#20669" class="Function">+-monoˡ-&lt;</a> <a id="20718" href="Data.Nat.Properties.html#20718" class="Bound">n</a> <a id="20720" class="Symbol">=</a> <a id="20722" href="Data.Nat.Properties.html#20077" class="Function">+-monoˡ-≤</a> <a id="20732" href="Data.Nat.Properties.html#20718" class="Bound">n</a>

<a id="+-monoʳ-&lt;"></a><a id="20735" href="Data.Nat.Properties.html#20735" class="Function">+-monoʳ-&lt;</a> <a id="20745" class="Symbol">:</a> <a id="20747" href="Relation.Binary.Definitions.html#4197" class="Function">LeftMonotonic</a> <a id="20761" href="Data.Nat.Base.html#1800" class="Function Operator">_&lt;_</a> <a id="20765" href="Data.Nat.Base.html#1800" class="Function Operator">_&lt;_</a> <a id="20769" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>
<a id="20773" href="Data.Nat.Properties.html#20735" class="Function">+-monoʳ-&lt;</a> <a id="20783" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="20791" href="Data.Nat.Properties.html#20791" class="Bound">m≤o</a> <a id="20795" class="Symbol">=</a> <a id="20797" href="Data.Nat.Properties.html#20791" class="Bound">m≤o</a>
<a id="20801" href="Data.Nat.Properties.html#20735" class="Function">+-monoʳ-&lt;</a> <a id="20811" class="Symbol">(</a><a id="20812" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="20816" href="Data.Nat.Properties.html#20816" class="Bound">n</a><a id="20817" class="Symbol">)</a> <a id="20819" href="Data.Nat.Properties.html#20819" class="Bound">m≤o</a> <a id="20823" class="Symbol">=</a> <a id="20825" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="20829" class="Symbol">(</a><a id="20830" href="Data.Nat.Properties.html#20735" class="Function">+-monoʳ-&lt;</a> <a id="20840" href="Data.Nat.Properties.html#20816" class="Bound">n</a> <a id="20842" href="Data.Nat.Properties.html#20819" class="Bound">m≤o</a><a id="20845" class="Symbol">)</a>

<a id="m+1+n≰m"></a><a id="20848" href="Data.Nat.Properties.html#20848" class="Function">m+1+n≰m</a> <a id="20856" class="Symbol">:</a> <a id="20858" class="Symbol">∀</a> <a id="20860" href="Data.Nat.Properties.html#20860" class="Bound">m</a> <a id="20862" class="Symbol">{</a><a id="20863" href="Data.Nat.Properties.html#20863" class="Bound">n</a><a id="20864" class="Symbol">}</a> <a id="20866" class="Symbol">→</a> <a id="20868" href="Data.Nat.Properties.html#20860" class="Bound">m</a> <a id="20870" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="20872" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="20876" href="Data.Nat.Properties.html#20863" class="Bound">n</a> <a id="20878" href="Data.Nat.Base.html#2318" class="Function Operator">≰</a> <a id="20880" href="Data.Nat.Properties.html#20860" class="Bound">m</a>
<a id="20882" href="Data.Nat.Properties.html#20848" class="Function">m+1+n≰m</a> <a id="20890" class="Symbol">(</a><a id="20891" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="20895" href="Data.Nat.Properties.html#20895" class="Bound">m</a><a id="20896" class="Symbol">)</a> <a id="20898" href="Data.Nat.Properties.html#20898" class="Bound">m+1+n≤m</a> <a id="20906" class="Symbol">=</a> <a id="20908" href="Data.Nat.Properties.html#20848" class="Function">m+1+n≰m</a> <a id="20916" href="Data.Nat.Properties.html#20895" class="Bound">m</a> <a id="20918" class="Symbol">(</a><a id="20919" href="Data.Nat.Base.html#2021" class="Function">s≤s⁻¹</a> <a id="20925" href="Data.Nat.Properties.html#20898" class="Bound">m+1+n≤m</a><a id="20932" class="Symbol">)</a>

<a id="m&lt;m+n"></a><a id="20935" href="Data.Nat.Properties.html#20935" class="Function">m&lt;m+n</a> <a id="20941" class="Symbol">:</a> <a id="20943" class="Symbol">∀</a> <a id="20945" href="Data.Nat.Properties.html#20945" class="Bound">m</a> <a id="20947" class="Symbol">{</a><a id="20948" href="Data.Nat.Properties.html#20948" class="Bound">n</a><a id="20949" class="Symbol">}</a> <a id="20951" class="Symbol">→</a> <a id="20953" href="Data.Nat.Properties.html#20948" class="Bound">n</a> <a id="20955" href="Data.Nat.Base.html#2288" class="Function Operator">&gt;</a> <a id="20957" class="Number">0</a> <a id="20959" class="Symbol">→</a> <a id="20961" href="Data.Nat.Properties.html#20945" class="Bound">m</a> <a id="20963" href="Data.Nat.Base.html#1800" class="Function Operator">&lt;</a> <a id="20965" href="Data.Nat.Properties.html#20945" class="Bound">m</a> <a id="20967" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="20969" href="Data.Nat.Properties.html#20948" class="Bound">n</a>
<a id="20971" href="Data.Nat.Properties.html#20935" class="Function">m&lt;m+n</a> <a id="20977" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="20985" href="Data.Nat.Properties.html#20985" class="Bound">n&gt;0</a> <a id="20989" class="Symbol">=</a> <a id="20991" href="Data.Nat.Properties.html#20985" class="Bound">n&gt;0</a>
<a id="20995" href="Data.Nat.Properties.html#20935" class="Function">m&lt;m+n</a> <a id="21001" class="Symbol">(</a><a id="21002" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="21006" href="Data.Nat.Properties.html#21006" class="Bound">m</a><a id="21007" class="Symbol">)</a> <a id="21009" href="Data.Nat.Properties.html#21009" class="Bound">n&gt;0</a> <a id="21013" class="Symbol">=</a> <a id="21015" href="Data.Nat.Base.html#1912" class="InductiveConstructor">s&lt;s</a> <a id="21019" class="Symbol">(</a><a id="21020" href="Data.Nat.Properties.html#20935" class="Function">m&lt;m+n</a> <a id="21026" href="Data.Nat.Properties.html#21006" class="Bound">m</a> <a id="21028" href="Data.Nat.Properties.html#21009" class="Bound">n&gt;0</a><a id="21031" class="Symbol">)</a>

<a id="m&lt;n+m"></a><a id="21034" href="Data.Nat.Properties.html#21034" class="Function">m&lt;n+m</a> <a id="21040" class="Symbol">:</a> <a id="21042" class="Symbol">∀</a> <a id="21044" href="Data.Nat.Properties.html#21044" class="Bound">m</a> <a id="21046" class="Symbol">{</a><a id="21047" href="Data.Nat.Properties.html#21047" class="Bound">n</a><a id="21048" class="Symbol">}</a> <a id="21050" class="Symbol">→</a> <a id="21052" href="Data.Nat.Properties.html#21047" class="Bound">n</a> <a id="21054" href="Data.Nat.Base.html#2288" class="Function Operator">&gt;</a> <a id="21056" class="Number">0</a> <a id="21058" class="Symbol">→</a> <a id="21060" href="Data.Nat.Properties.html#21044" class="Bound">m</a> <a id="21062" href="Data.Nat.Base.html#1800" class="Function Operator">&lt;</a> <a id="21064" href="Data.Nat.Properties.html#21047" class="Bound">n</a> <a id="21066" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="21068" href="Data.Nat.Properties.html#21044" class="Bound">m</a>
<a id="21070" href="Data.Nat.Properties.html#21034" class="Function">m&lt;n+m</a> <a id="21076" href="Data.Nat.Properties.html#21076" class="Bound">m</a> <a id="21078" class="Symbol">{</a><a id="21079" href="Data.Nat.Properties.html#21079" class="Bound">n</a><a id="21080" class="Symbol">}</a> <a id="21082" href="Data.Nat.Properties.html#21082" class="Bound">n&gt;0</a> <a id="21086" class="Keyword">rewrite</a> <a id="21094" href="Data.Nat.Properties.html#15971" class="Function">+-comm</a> <a id="21101" href="Data.Nat.Properties.html#21079" class="Bound">n</a> <a id="21103" href="Data.Nat.Properties.html#21076" class="Bound">m</a> <a id="21105" class="Symbol">=</a> <a id="21107" href="Data.Nat.Properties.html#20935" class="Function">m&lt;m+n</a> <a id="21113" href="Data.Nat.Properties.html#21076" class="Bound">m</a> <a id="21115" href="Data.Nat.Properties.html#21082" class="Bound">n&gt;0</a>

<a id="m+n≮n"></a><a id="21120" href="Data.Nat.Properties.html#21120" class="Function">m+n≮n</a> <a id="21126" class="Symbol">:</a> <a id="21128" class="Symbol">∀</a> <a id="21130" href="Data.Nat.Properties.html#21130" class="Bound">m</a> <a id="21132" href="Data.Nat.Properties.html#21132" class="Bound">n</a> <a id="21134" class="Symbol">→</a> <a id="21136" href="Data.Nat.Properties.html#21130" class="Bound">m</a> <a id="21138" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="21140" href="Data.Nat.Properties.html#21132" class="Bound">n</a> <a id="21142" href="Data.Nat.Base.html#2350" class="Function Operator">≮</a> <a id="21144" href="Data.Nat.Properties.html#21132" class="Bound">n</a>
<a id="21146" href="Data.Nat.Properties.html#21120" class="Function">m+n≮n</a> <a id="21152" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="21160" href="Data.Nat.Properties.html#21160" class="Bound">n</a>                <a id="21177" class="Symbol">=</a> <a id="21179" href="Data.Nat.Properties.html#13309" class="Function">n≮n</a> <a id="21183" href="Data.Nat.Properties.html#21160" class="Bound">n</a>
<a id="21185" href="Data.Nat.Properties.html#21120" class="Function">m+n≮n</a> <a id="21191" class="Symbol">(</a><a id="21192" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="21196" href="Data.Nat.Properties.html#21196" class="Bound">m</a><a id="21197" class="Symbol">)</a> <a id="21199" href="Data.Nat.Properties.html#21199" class="Bound">n</a><a id="21200" class="Symbol">@(</a><a id="21202" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="21206" class="Symbol">_)</a> <a id="21209" href="Data.Nat.Properties.html#21209" class="Bound">sm+n&lt;n</a> <a id="21216" class="Symbol">=</a> <a id="21218" href="Data.Nat.Properties.html#21120" class="Function">m+n≮n</a> <a id="21224" href="Data.Nat.Properties.html#21196" class="Bound">m</a> <a id="21226" href="Data.Nat.Properties.html#21199" class="Bound">n</a> <a id="21228" class="Symbol">(</a><a id="21229" href="Data.Nat.Properties.html#13174" class="Function">m&lt;n⇒m&lt;1+n</a> <a id="21239" class="Symbol">(</a><a id="21240" href="Data.Nat.Base.html#2084" class="Function">s&lt;s⁻¹</a> <a id="21246" href="Data.Nat.Properties.html#21209" class="Bound">sm+n&lt;n</a><a id="21252" class="Symbol">))</a>

<a id="m+n≮m"></a><a id="21256" href="Data.Nat.Properties.html#21256" class="Function">m+n≮m</a> <a id="21262" class="Symbol">:</a> <a id="21264" class="Symbol">∀</a> <a id="21266" href="Data.Nat.Properties.html#21266" class="Bound">m</a> <a id="21268" href="Data.Nat.Properties.html#21268" class="Bound">n</a> <a id="21270" class="Symbol">→</a> <a id="21272" href="Data.Nat.Properties.html#21266" class="Bound">m</a> <a id="21274" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="21276" href="Data.Nat.Properties.html#21268" class="Bound">n</a> <a id="21278" href="Data.Nat.Base.html#2350" class="Function Operator">≮</a> <a id="21280" href="Data.Nat.Properties.html#21266" class="Bound">m</a>
<a id="21282" href="Data.Nat.Properties.html#21256" class="Function">m+n≮m</a> <a id="21288" href="Data.Nat.Properties.html#21288" class="Bound">m</a> <a id="21290" href="Data.Nat.Properties.html#21290" class="Bound">n</a> <a id="21292" class="Symbol">=</a> <a id="21294" href="Relation.Binary.PropositionalEquality.Core.html#2195" class="Function">subst</a> <a id="21300" class="Symbol">(</a><a id="21301" href="Data.Nat.Base.html#2350" class="Function Operator">_≮</a> <a id="21304" href="Data.Nat.Properties.html#21288" class="Bound">m</a><a id="21305" class="Symbol">)</a> <a id="21307" class="Symbol">(</a><a id="21308" href="Data.Nat.Properties.html#15971" class="Function">+-comm</a> <a id="21315" href="Data.Nat.Properties.html#21290" class="Bound">n</a> <a id="21317" href="Data.Nat.Properties.html#21288" class="Bound">m</a><a id="21318" class="Symbol">)</a> <a id="21320" class="Symbol">(</a><a id="21321" href="Data.Nat.Properties.html#21120" class="Function">m+n≮n</a> <a id="21327" href="Data.Nat.Properties.html#21290" class="Bound">n</a> <a id="21329" href="Data.Nat.Properties.html#21288" class="Bound">m</a><a id="21330" class="Symbol">)</a>

<a id="21333" class="Comment">------------------------------------------------------------------------</a>
<a id="21406" class="Comment">-- Properties of _*_</a>
<a id="21427" class="Comment">------------------------------------------------------------------------</a>

<a id="*-suc"></a><a id="21501" href="Data.Nat.Properties.html#21501" class="Function">*-suc</a> <a id="21507" class="Symbol">:</a> <a id="21509" class="Symbol">∀</a> <a id="21511" href="Data.Nat.Properties.html#21511" class="Bound">m</a> <a id="21513" href="Data.Nat.Properties.html#21513" class="Bound">n</a> <a id="21515" class="Symbol">→</a> <a id="21517" href="Data.Nat.Properties.html#21511" class="Bound">m</a> <a id="21519" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="21521" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="21525" href="Data.Nat.Properties.html#21513" class="Bound">n</a> <a id="21527" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="21529" href="Data.Nat.Properties.html#21511" class="Bound">m</a> <a id="21531" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="21533" href="Data.Nat.Properties.html#21511" class="Bound">m</a> <a id="21535" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="21537" href="Data.Nat.Properties.html#21513" class="Bound">n</a>
<a id="21539" href="Data.Nat.Properties.html#21501" class="Function">*-suc</a> <a id="21545" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="21553" href="Data.Nat.Properties.html#21553" class="Bound">n</a> <a id="21555" class="Symbol">=</a> <a id="21557" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="21562" href="Data.Nat.Properties.html#21501" class="Function">*-suc</a> <a id="21568" class="Symbol">(</a><a id="21569" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="21573" href="Data.Nat.Properties.html#21573" class="Bound">m</a><a id="21574" class="Symbol">)</a> <a id="21576" href="Data.Nat.Properties.html#21576" class="Bound">n</a> <a id="21578" class="Symbol">=</a> <a id="21580" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="21597" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="21601" href="Data.Nat.Properties.html#21573" class="Bound">m</a> <a id="21603" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="21605" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="21609" href="Data.Nat.Properties.html#21576" class="Bound">n</a>         <a id="21619" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="21625" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="21629" href="Data.Nat.Properties.html#21576" class="Bound">n</a> <a id="21631" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="21633" href="Data.Nat.Properties.html#21573" class="Bound">m</a> <a id="21635" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="21637" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="21641" href="Data.Nat.Properties.html#21576" class="Bound">n</a>     <a id="21647" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="21650" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="21655" class="Symbol">(</a><a id="21656" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="21660" href="Data.Nat.Properties.html#21576" class="Bound">n</a> <a id="21662" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+_</a><a id="21664" class="Symbol">)</a> <a id="21666" class="Symbol">(</a><a id="21667" href="Data.Nat.Properties.html#21501" class="Function">*-suc</a> <a id="21673" href="Data.Nat.Properties.html#21573" class="Bound">m</a> <a id="21675" href="Data.Nat.Properties.html#21576" class="Bound">n</a><a id="21676" class="Symbol">)</a> <a id="21678" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="21682" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="21686" href="Data.Nat.Properties.html#21576" class="Bound">n</a> <a id="21688" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="21690" class="Symbol">(</a><a id="21691" href="Data.Nat.Properties.html#21573" class="Bound">m</a> <a id="21693" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="21695" href="Data.Nat.Properties.html#21573" class="Bound">m</a> <a id="21697" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="21699" href="Data.Nat.Properties.html#21576" class="Bound">n</a><a id="21700" class="Symbol">)</a>   <a id="21704" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="21710" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="21714" class="Symbol">(</a><a id="21715" href="Data.Nat.Properties.html#21576" class="Bound">n</a> <a id="21717" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="21719" class="Symbol">(</a><a id="21720" href="Data.Nat.Properties.html#21573" class="Bound">m</a> <a id="21722" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="21724" href="Data.Nat.Properties.html#21573" class="Bound">m</a> <a id="21726" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="21728" href="Data.Nat.Properties.html#21576" class="Bound">n</a><a id="21729" class="Symbol">))</a> <a id="21732" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="21735" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="21740" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="21744" class="Symbol">(</a><a id="21745" href="Relation.Binary.PropositionalEquality.Core.html#2099" class="Function">sym</a> <a id="21749" class="Symbol">(</a><a id="21750" href="Data.Nat.Properties.html#15638" class="Function">+-assoc</a> <a id="21758" href="Data.Nat.Properties.html#21576" class="Bound">n</a> <a id="21760" href="Data.Nat.Properties.html#21573" class="Bound">m</a> <a id="21762" class="Symbol">(</a><a id="21763" href="Data.Nat.Properties.html#21573" class="Bound">m</a> <a id="21765" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="21767" href="Data.Nat.Properties.html#21576" class="Bound">n</a><a id="21768" class="Symbol">)))</a> <a id="21772" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="21776" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="21780" class="Symbol">(</a><a id="21781" href="Data.Nat.Properties.html#21576" class="Bound">n</a> <a id="21783" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="21785" href="Data.Nat.Properties.html#21573" class="Bound">m</a> <a id="21787" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="21789" href="Data.Nat.Properties.html#21573" class="Bound">m</a> <a id="21791" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="21793" href="Data.Nat.Properties.html#21576" class="Bound">n</a><a id="21794" class="Symbol">)</a>   <a id="21798" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="21801" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="21806" class="Symbol">(λ</a> <a id="21809" href="Data.Nat.Properties.html#21809" class="Bound">x</a> <a id="21811" class="Symbol">→</a> <a id="21813" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="21817" class="Symbol">(</a><a id="21818" href="Data.Nat.Properties.html#21809" class="Bound">x</a> <a id="21820" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="21822" href="Data.Nat.Properties.html#21573" class="Bound">m</a> <a id="21824" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="21826" href="Data.Nat.Properties.html#21576" class="Bound">n</a><a id="21827" class="Symbol">))</a> <a id="21830" class="Symbol">(</a><a id="21831" href="Data.Nat.Properties.html#15971" class="Function">+-comm</a> <a id="21838" href="Data.Nat.Properties.html#21576" class="Bound">n</a> <a id="21840" href="Data.Nat.Properties.html#21573" class="Bound">m</a><a id="21841" class="Symbol">)</a> <a id="21843" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="21847" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="21851" class="Symbol">(</a><a id="21852" href="Data.Nat.Properties.html#21573" class="Bound">m</a> <a id="21854" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="21856" href="Data.Nat.Properties.html#21576" class="Bound">n</a> <a id="21858" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="21860" href="Data.Nat.Properties.html#21573" class="Bound">m</a> <a id="21862" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="21864" href="Data.Nat.Properties.html#21576" class="Bound">n</a><a id="21865" class="Symbol">)</a>   <a id="21869" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="21872" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="21877" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="21881" class="Symbol">(</a><a id="21882" href="Data.Nat.Properties.html#15638" class="Function">+-assoc</a> <a id="21890" href="Data.Nat.Properties.html#21573" class="Bound">m</a> <a id="21892" href="Data.Nat.Properties.html#21576" class="Bound">n</a> <a id="21894" class="Symbol">(</a><a id="21895" href="Data.Nat.Properties.html#21573" class="Bound">m</a> <a id="21897" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="21899" href="Data.Nat.Properties.html#21576" class="Bound">n</a><a id="21900" class="Symbol">))</a> <a id="21903" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="21907" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="21911" class="Symbol">(</a><a id="21912" href="Data.Nat.Properties.html#21573" class="Bound">m</a> <a id="21914" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="21916" class="Symbol">(</a><a id="21917" href="Data.Nat.Properties.html#21576" class="Bound">n</a> <a id="21919" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="21921" href="Data.Nat.Properties.html#21573" class="Bound">m</a> <a id="21923" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="21925" href="Data.Nat.Properties.html#21576" class="Bound">n</a><a id="21926" class="Symbol">))</a> <a id="21929" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="21935" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="21939" href="Data.Nat.Properties.html#21573" class="Bound">m</a> <a id="21941" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="21943" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="21947" href="Data.Nat.Properties.html#21573" class="Bound">m</a> <a id="21949" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="21951" href="Data.Nat.Properties.html#21576" class="Bound">n</a>     <a id="21957" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="2*suc[n]≡2+n+n"></a><a id="21960" href="Data.Nat.Properties.html#21960" class="Function">2*suc[n]≡2+n+n</a> <a id="21975" class="Symbol">:</a> <a id="21977" class="Symbol">∀</a> <a id="21979" href="Data.Nat.Properties.html#21979" class="Bound">n</a> <a id="21981" class="Symbol">→</a> <a id="21983" class="Number">2</a> <a id="21985" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="21987" class="Symbol">(</a><a id="21988" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="21992" href="Data.Nat.Properties.html#21979" class="Bound">n</a><a id="21993" class="Symbol">)</a> <a id="21995" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="21997" class="Number">2</a> <a id="21999" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="22001" class="Symbol">(</a><a id="22002" href="Data.Nat.Properties.html#21979" class="Bound">n</a> <a id="22004" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="22006" href="Data.Nat.Properties.html#21979" class="Bound">n</a><a id="22007" class="Symbol">)</a>
<a id="22009" href="Data.Nat.Properties.html#21960" class="Function">2*suc[n]≡2+n+n</a> <a id="22024" href="Data.Nat.Properties.html#22024" class="Bound">n</a> <a id="22026" class="Symbol">=</a> <a id="22028" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="22045" class="Number">2</a> <a id="22047" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="22049" class="Symbol">(</a><a id="22050" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="22054" href="Data.Nat.Properties.html#22024" class="Bound">n</a><a id="22055" class="Symbol">)</a>    <a id="22060" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="22063" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="22068" class="Symbol">(</a><a id="22069" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="22073" href="Data.Nat.Properties.html#22024" class="Bound">n</a> <a id="22075" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+_</a><a id="22077" class="Symbol">)</a> <a id="22079" class="Symbol">(</a><a id="22080" href="Data.Nat.Properties.html#15794" class="Function">+-identityʳ</a> <a id="22092" class="Symbol">_)</a> <a id="22095" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="22099" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="22103" href="Data.Nat.Properties.html#22024" class="Bound">n</a> <a id="22105" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="22107" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="22111" href="Data.Nat.Properties.html#22024" class="Bound">n</a>  <a id="22114" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="22117" href="Data.Nat.Properties.html#15430" class="Function">+-suc</a> <a id="22123" class="Symbol">(</a><a id="22124" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="22128" href="Data.Nat.Properties.html#22024" class="Bound">n</a><a id="22129" class="Symbol">)</a> <a id="22131" href="Data.Nat.Properties.html#22024" class="Bound">n</a> <a id="22133" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="22137" class="Number">2</a> <a id="22139" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="22141" class="Symbol">(</a><a id="22142" href="Data.Nat.Properties.html#22024" class="Bound">n</a> <a id="22144" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="22146" href="Data.Nat.Properties.html#22024" class="Bound">n</a><a id="22147" class="Symbol">)</a>    <a id="22152" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="22155" class="Comment">------------------------------------------------------------------------</a>
<a id="22228" class="Comment">-- Algebraic properties of _*_</a>

<a id="*-identityˡ"></a><a id="22260" href="Data.Nat.Properties.html#22260" class="Function">*-identityˡ</a> <a id="22272" class="Symbol">:</a> <a id="22274" href="Algebra.Definitions.html#1885" class="Function">LeftIdentity</a> <a id="22287" class="Number">1</a> <a id="22289" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a>
<a id="22293" href="Data.Nat.Properties.html#22260" class="Function">*-identityˡ</a> <a id="22305" href="Data.Nat.Properties.html#22305" class="Bound">n</a> <a id="22307" class="Symbol">=</a> <a id="22309" href="Data.Nat.Properties.html#15794" class="Function">+-identityʳ</a> <a id="22321" href="Data.Nat.Properties.html#22305" class="Bound">n</a>

<a id="*-identityʳ"></a><a id="22324" href="Data.Nat.Properties.html#22324" class="Function">*-identityʳ</a> <a id="22336" class="Symbol">:</a> <a id="22338" href="Algebra.Definitions.html#1958" class="Function">RightIdentity</a> <a id="22352" class="Number">1</a> <a id="22354" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a>
<a id="22358" href="Data.Nat.Properties.html#22324" class="Function">*-identityʳ</a> <a id="22370" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="22378" class="Symbol">=</a> <a id="22380" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="22385" href="Data.Nat.Properties.html#22324" class="Function">*-identityʳ</a> <a id="22397" class="Symbol">(</a><a id="22398" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="22402" href="Data.Nat.Properties.html#22402" class="Bound">n</a><a id="22403" class="Symbol">)</a> <a id="22405" class="Symbol">=</a> <a id="22407" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="22412" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="22416" class="Symbol">(</a><a id="22417" href="Data.Nat.Properties.html#22324" class="Function">*-identityʳ</a> <a id="22429" href="Data.Nat.Properties.html#22402" class="Bound">n</a><a id="22430" class="Symbol">)</a>

<a id="*-identity"></a><a id="22433" href="Data.Nat.Properties.html#22433" class="Function">*-identity</a> <a id="22444" class="Symbol">:</a> <a id="22446" href="Algebra.Definitions.html#2033" class="Function">Identity</a> <a id="22455" class="Number">1</a> <a id="22457" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a>
<a id="22461" href="Data.Nat.Properties.html#22433" class="Function">*-identity</a> <a id="22472" class="Symbol">=</a> <a id="22474" href="Data.Nat.Properties.html#22260" class="Function">*-identityˡ</a> <a id="22486" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="22488" href="Data.Nat.Properties.html#22324" class="Function">*-identityʳ</a>

<a id="*-zeroˡ"></a><a id="22501" href="Data.Nat.Properties.html#22501" class="Function">*-zeroˡ</a> <a id="22509" class="Symbol">:</a> <a id="22511" href="Algebra.Definitions.html#2119" class="Function">LeftZero</a> <a id="22520" class="Number">0</a> <a id="22522" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a>
<a id="22526" href="Data.Nat.Properties.html#22501" class="Function">*-zeroˡ</a> <a id="22534" class="Symbol">_</a> <a id="22536" class="Symbol">=</a> <a id="22538" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="*-zeroʳ"></a><a id="22544" href="Data.Nat.Properties.html#22544" class="Function">*-zeroʳ</a> <a id="22552" class="Symbol">:</a> <a id="22554" href="Algebra.Definitions.html#2184" class="Function">RightZero</a> <a id="22564" class="Number">0</a> <a id="22566" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a>
<a id="22570" href="Data.Nat.Properties.html#22544" class="Function">*-zeroʳ</a> <a id="22578" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="22586" class="Symbol">=</a> <a id="22588" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="22593" href="Data.Nat.Properties.html#22544" class="Function">*-zeroʳ</a> <a id="22601" class="Symbol">(</a><a id="22602" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="22606" href="Data.Nat.Properties.html#22606" class="Bound">n</a><a id="22607" class="Symbol">)</a> <a id="22609" class="Symbol">=</a> <a id="22611" href="Data.Nat.Properties.html#22544" class="Function">*-zeroʳ</a> <a id="22619" href="Data.Nat.Properties.html#22606" class="Bound">n</a>

<a id="*-zero"></a><a id="22622" href="Data.Nat.Properties.html#22622" class="Function">*-zero</a> <a id="22629" class="Symbol">:</a> <a id="22631" href="Algebra.Definitions.html#2251" class="Function">Zero</a> <a id="22636" class="Number">0</a> <a id="22638" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a>
<a id="22642" href="Data.Nat.Properties.html#22622" class="Function">*-zero</a> <a id="22649" class="Symbol">=</a> <a id="22651" href="Data.Nat.Properties.html#22501" class="Function">*-zeroˡ</a> <a id="22659" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="22661" href="Data.Nat.Properties.html#22544" class="Function">*-zeroʳ</a>

<a id="*-comm"></a><a id="22670" href="Data.Nat.Properties.html#22670" class="Function">*-comm</a> <a id="22677" class="Symbol">:</a> <a id="22679" href="Algebra.Definitions.html#1643" class="Function">Commutative</a> <a id="22691" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a>
<a id="22695" href="Data.Nat.Properties.html#22670" class="Function">*-comm</a> <a id="22702" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="22710" href="Data.Nat.Properties.html#22710" class="Bound">n</a> <a id="22712" class="Symbol">=</a> <a id="22714" href="Relation.Binary.PropositionalEquality.Core.html#2099" class="Function">sym</a> <a id="22718" class="Symbol">(</a><a id="22719" href="Data.Nat.Properties.html#22544" class="Function">*-zeroʳ</a> <a id="22727" href="Data.Nat.Properties.html#22710" class="Bound">n</a><a id="22728" class="Symbol">)</a>
<a id="22730" href="Data.Nat.Properties.html#22670" class="Function">*-comm</a> <a id="22737" class="Symbol">(</a><a id="22738" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="22742" href="Data.Nat.Properties.html#22742" class="Bound">m</a><a id="22743" class="Symbol">)</a> <a id="22745" href="Data.Nat.Properties.html#22745" class="Bound">n</a> <a id="22747" class="Symbol">=</a> <a id="22749" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="22766" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="22770" href="Data.Nat.Properties.html#22742" class="Bound">m</a> <a id="22772" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="22774" href="Data.Nat.Properties.html#22745" class="Bound">n</a>  <a id="22777" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="22783" href="Data.Nat.Properties.html#22745" class="Bound">n</a> <a id="22785" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="22787" href="Data.Nat.Properties.html#22742" class="Bound">m</a> <a id="22789" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="22791" href="Data.Nat.Properties.html#22745" class="Bound">n</a>  <a id="22794" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="22797" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="22802" class="Symbol">(</a><a id="22803" href="Data.Nat.Properties.html#22745" class="Bound">n</a> <a id="22805" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+_</a><a id="22807" class="Symbol">)</a> <a id="22809" class="Symbol">(</a><a id="22810" href="Data.Nat.Properties.html#22670" class="Function">*-comm</a> <a id="22817" href="Data.Nat.Properties.html#22742" class="Bound">m</a> <a id="22819" href="Data.Nat.Properties.html#22745" class="Bound">n</a><a id="22820" class="Symbol">)</a> <a id="22822" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="22826" href="Data.Nat.Properties.html#22745" class="Bound">n</a> <a id="22828" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="22830" href="Data.Nat.Properties.html#22745" class="Bound">n</a> <a id="22832" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="22834" href="Data.Nat.Properties.html#22742" class="Bound">m</a>  <a id="22837" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="22840" href="Relation.Binary.PropositionalEquality.Core.html#2099" class="Function">sym</a> <a id="22844" class="Symbol">(</a><a id="22845" href="Data.Nat.Properties.html#21501" class="Function">*-suc</a> <a id="22851" href="Data.Nat.Properties.html#22745" class="Bound">n</a> <a id="22853" href="Data.Nat.Properties.html#22742" class="Bound">m</a><a id="22854" class="Symbol">)</a> <a id="22856" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="22860" href="Data.Nat.Properties.html#22745" class="Bound">n</a> <a id="22862" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="22864" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="22868" href="Data.Nat.Properties.html#22742" class="Bound">m</a>  <a id="22871" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="*-distribʳ-+"></a><a id="22874" href="Data.Nat.Properties.html#22874" class="Function">*-distribʳ-+</a> <a id="22887" class="Symbol">:</a> <a id="22889" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a> <a id="22893" href="Algebra.Definitions.html#3516" class="Function Operator">DistributesOverʳ</a> <a id="22910" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>
<a id="22914" href="Data.Nat.Properties.html#22874" class="Function">*-distribʳ-+</a> <a id="22927" href="Data.Nat.Properties.html#22927" class="Bound">m</a> <a id="22929" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="22937" href="Data.Nat.Properties.html#22937" class="Bound">o</a> <a id="22939" class="Symbol">=</a> <a id="22941" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="22946" href="Data.Nat.Properties.html#22874" class="Function">*-distribʳ-+</a> <a id="22959" href="Data.Nat.Properties.html#22959" class="Bound">m</a> <a id="22961" class="Symbol">(</a><a id="22962" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="22966" href="Data.Nat.Properties.html#22966" class="Bound">n</a><a id="22967" class="Symbol">)</a> <a id="22969" href="Data.Nat.Properties.html#22969" class="Bound">o</a> <a id="22971" class="Symbol">=</a> <a id="22973" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="22990" class="Symbol">(</a><a id="22991" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="22995" href="Data.Nat.Properties.html#22966" class="Bound">n</a> <a id="22997" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="22999" href="Data.Nat.Properties.html#22969" class="Bound">o</a><a id="23000" class="Symbol">)</a> <a id="23002" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="23004" href="Data.Nat.Properties.html#22959" class="Bound">m</a>     <a id="23010" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="23016" href="Data.Nat.Properties.html#22959" class="Bound">m</a> <a id="23018" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="23020" class="Symbol">(</a><a id="23021" href="Data.Nat.Properties.html#22966" class="Bound">n</a> <a id="23023" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="23025" href="Data.Nat.Properties.html#22969" class="Bound">o</a><a id="23026" class="Symbol">)</a> <a id="23028" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="23030" href="Data.Nat.Properties.html#22959" class="Bound">m</a>     <a id="23036" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="23039" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="23044" class="Symbol">(</a><a id="23045" href="Data.Nat.Properties.html#22959" class="Bound">m</a> <a id="23047" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+_</a><a id="23049" class="Symbol">)</a> <a id="23051" class="Symbol">(</a><a id="23052" href="Data.Nat.Properties.html#22874" class="Function">*-distribʳ-+</a> <a id="23065" href="Data.Nat.Properties.html#22959" class="Bound">m</a> <a id="23067" href="Data.Nat.Properties.html#22966" class="Bound">n</a> <a id="23069" href="Data.Nat.Properties.html#22969" class="Bound">o</a><a id="23070" class="Symbol">)</a> <a id="23072" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="23076" href="Data.Nat.Properties.html#22959" class="Bound">m</a> <a id="23078" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="23080" class="Symbol">(</a><a id="23081" href="Data.Nat.Properties.html#22966" class="Bound">n</a> <a id="23083" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="23085" href="Data.Nat.Properties.html#22959" class="Bound">m</a> <a id="23087" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="23089" href="Data.Nat.Properties.html#22969" class="Bound">o</a> <a id="23091" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="23093" href="Data.Nat.Properties.html#22959" class="Bound">m</a><a id="23094" class="Symbol">)</a> <a id="23096" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="23099" href="Relation.Binary.PropositionalEquality.Core.html#2099" class="Function">sym</a> <a id="23103" class="Symbol">(</a><a id="23104" href="Data.Nat.Properties.html#15638" class="Function">+-assoc</a> <a id="23112" href="Data.Nat.Properties.html#22959" class="Bound">m</a> <a id="23114" class="Symbol">(</a><a id="23115" href="Data.Nat.Properties.html#22966" class="Bound">n</a> <a id="23117" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="23119" href="Data.Nat.Properties.html#22959" class="Bound">m</a><a id="23120" class="Symbol">)</a> <a id="23122" class="Symbol">(</a><a id="23123" href="Data.Nat.Properties.html#22969" class="Bound">o</a> <a id="23125" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="23127" href="Data.Nat.Properties.html#22959" class="Bound">m</a><a id="23128" class="Symbol">))</a> <a id="23131" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="23135" href="Data.Nat.Properties.html#22959" class="Bound">m</a> <a id="23137" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="23139" href="Data.Nat.Properties.html#22966" class="Bound">n</a> <a id="23141" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="23143" href="Data.Nat.Properties.html#22959" class="Bound">m</a> <a id="23145" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="23147" href="Data.Nat.Properties.html#22969" class="Bound">o</a> <a id="23149" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="23151" href="Data.Nat.Properties.html#22959" class="Bound">m</a>   <a id="23155" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="23161" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="23165" href="Data.Nat.Properties.html#22966" class="Bound">n</a> <a id="23167" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="23169" href="Data.Nat.Properties.html#22959" class="Bound">m</a> <a id="23171" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="23173" href="Data.Nat.Properties.html#22969" class="Bound">o</a> <a id="23175" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="23177" href="Data.Nat.Properties.html#22959" class="Bound">m</a>   <a id="23181" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="*-distribˡ-+"></a><a id="23184" href="Data.Nat.Properties.html#23184" class="Function">*-distribˡ-+</a> <a id="23197" class="Symbol">:</a> <a id="23199" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a> <a id="23203" href="Algebra.Definitions.html#3397" class="Function Operator">DistributesOverˡ</a> <a id="23220" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>
<a id="23224" href="Data.Nat.Properties.html#23184" class="Function">*-distribˡ-+</a> <a id="23237" class="Symbol">=</a> <a id="23239" href="Algebra.Consequences.Propositional.html#3570" class="Function">comm∧distrʳ⇒distrˡ</a> <a id="23258" href="Data.Nat.Properties.html#22670" class="Function">*-comm</a> <a id="23265" href="Data.Nat.Properties.html#22874" class="Function">*-distribʳ-+</a>

<a id="*-distrib-+"></a><a id="23279" href="Data.Nat.Properties.html#23279" class="Function">*-distrib-+</a> <a id="23291" class="Symbol">:</a> <a id="23293" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a> <a id="23297" href="Algebra.Definitions.html#3635" class="Function Operator">DistributesOver</a> <a id="23313" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>
<a id="23317" href="Data.Nat.Properties.html#23279" class="Function">*-distrib-+</a> <a id="23329" class="Symbol">=</a> <a id="23331" href="Data.Nat.Properties.html#23184" class="Function">*-distribˡ-+</a> <a id="23344" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="23346" href="Data.Nat.Properties.html#22874" class="Function">*-distribʳ-+</a>

<a id="*-assoc"></a><a id="23360" href="Data.Nat.Properties.html#23360" class="Function">*-assoc</a> <a id="23368" class="Symbol">:</a> <a id="23370" href="Algebra.Definitions.html#1556" class="Function">Associative</a> <a id="23382" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a>
<a id="23386" href="Data.Nat.Properties.html#23360" class="Function">*-assoc</a> <a id="23394" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="23402" href="Data.Nat.Properties.html#23402" class="Bound">n</a> <a id="23404" href="Data.Nat.Properties.html#23404" class="Bound">o</a> <a id="23406" class="Symbol">=</a> <a id="23408" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="23413" href="Data.Nat.Properties.html#23360" class="Function">*-assoc</a> <a id="23421" class="Symbol">(</a><a id="23422" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="23426" href="Data.Nat.Properties.html#23426" class="Bound">m</a><a id="23427" class="Symbol">)</a> <a id="23429" href="Data.Nat.Properties.html#23429" class="Bound">n</a> <a id="23431" href="Data.Nat.Properties.html#23431" class="Bound">o</a> <a id="23433" class="Symbol">=</a> <a id="23435" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="23452" class="Symbol">(</a><a id="23453" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="23457" href="Data.Nat.Properties.html#23426" class="Bound">m</a> <a id="23459" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="23461" href="Data.Nat.Properties.html#23429" class="Bound">n</a><a id="23462" class="Symbol">)</a> <a id="23464" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="23466" href="Data.Nat.Properties.html#23431" class="Bound">o</a>     <a id="23472" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="23478" class="Symbol">(</a><a id="23479" href="Data.Nat.Properties.html#23429" class="Bound">n</a> <a id="23481" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="23483" href="Data.Nat.Properties.html#23426" class="Bound">m</a> <a id="23485" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="23487" href="Data.Nat.Properties.html#23429" class="Bound">n</a><a id="23488" class="Symbol">)</a> <a id="23490" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="23492" href="Data.Nat.Properties.html#23431" class="Bound">o</a>     <a id="23498" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="23501" href="Data.Nat.Properties.html#22874" class="Function">*-distribʳ-+</a> <a id="23514" href="Data.Nat.Properties.html#23431" class="Bound">o</a> <a id="23516" href="Data.Nat.Properties.html#23429" class="Bound">n</a> <a id="23518" class="Symbol">(</a><a id="23519" href="Data.Nat.Properties.html#23426" class="Bound">m</a> <a id="23521" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="23523" href="Data.Nat.Properties.html#23429" class="Bound">n</a><a id="23524" class="Symbol">)</a> <a id="23526" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="23530" href="Data.Nat.Properties.html#23429" class="Bound">n</a> <a id="23532" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="23534" href="Data.Nat.Properties.html#23431" class="Bound">o</a> <a id="23536" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="23538" class="Symbol">(</a><a id="23539" href="Data.Nat.Properties.html#23426" class="Bound">m</a> <a id="23541" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="23543" href="Data.Nat.Properties.html#23429" class="Bound">n</a><a id="23544" class="Symbol">)</a> <a id="23546" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="23548" href="Data.Nat.Properties.html#23431" class="Bound">o</a> <a id="23550" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="23553" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="23558" class="Symbol">(</a><a id="23559" href="Data.Nat.Properties.html#23429" class="Bound">n</a> <a id="23561" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="23563" href="Data.Nat.Properties.html#23431" class="Bound">o</a> <a id="23565" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+_</a><a id="23567" class="Symbol">)</a> <a id="23569" class="Symbol">(</a><a id="23570" href="Data.Nat.Properties.html#23360" class="Function">*-assoc</a> <a id="23578" href="Data.Nat.Properties.html#23426" class="Bound">m</a> <a id="23580" href="Data.Nat.Properties.html#23429" class="Bound">n</a> <a id="23582" href="Data.Nat.Properties.html#23431" class="Bound">o</a><a id="23583" class="Symbol">)</a> <a id="23585" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="23589" href="Data.Nat.Properties.html#23429" class="Bound">n</a> <a id="23591" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="23593" href="Data.Nat.Properties.html#23431" class="Bound">o</a> <a id="23595" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="23597" href="Data.Nat.Properties.html#23426" class="Bound">m</a> <a id="23599" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="23601" class="Symbol">(</a><a id="23602" href="Data.Nat.Properties.html#23429" class="Bound">n</a> <a id="23604" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="23606" href="Data.Nat.Properties.html#23431" class="Bound">o</a><a id="23607" class="Symbol">)</a> <a id="23609" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="23615" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="23619" href="Data.Nat.Properties.html#23426" class="Bound">m</a> <a id="23621" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="23623" class="Symbol">(</a><a id="23624" href="Data.Nat.Properties.html#23429" class="Bound">n</a> <a id="23626" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="23628" href="Data.Nat.Properties.html#23431" class="Bound">o</a><a id="23629" class="Symbol">)</a>     <a id="23635" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="23638" class="Comment">------------------------------------------------------------------------</a>
<a id="23711" class="Comment">-- Structures</a>

<a id="*-isMagma"></a><a id="23726" href="Data.Nat.Properties.html#23726" class="Function">*-isMagma</a> <a id="23736" class="Symbol">:</a> <a id="23738" href="Algebra.Structures.html#1763" class="Record">IsMagma</a> <a id="23746" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a>
<a id="23750" href="Data.Nat.Properties.html#23726" class="Function">*-isMagma</a> <a id="23760" class="Symbol">=</a> <a id="23762" class="Keyword">record</a>
  <a id="23771" class="Symbol">{</a> <a id="23773" href="Algebra.Structures.html#1815" class="Field">isEquivalence</a> <a id="23787" class="Symbol">=</a> <a id="23789" href="Relation.Binary.PropositionalEquality.Properties.html#5530" class="Function">isEquivalence</a>
  <a id="23805" class="Symbol">;</a> <a id="23807" href="Algebra.Structures.html#1853" class="Field">∙-cong</a>        <a id="23821" class="Symbol">=</a> <a id="23823" href="Relation.Binary.PropositionalEquality.Core.html#1782" class="Function">cong₂</a> <a id="23829" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a>
  <a id="23835" class="Symbol">}</a>

<a id="*-isSemigroup"></a><a id="23838" href="Data.Nat.Properties.html#23838" class="Function">*-isSemigroup</a> <a id="23852" class="Symbol">:</a> <a id="23854" href="Algebra.Structures.html#3364" class="Record">IsSemigroup</a> <a id="23866" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a>
<a id="23870" href="Data.Nat.Properties.html#23838" class="Function">*-isSemigroup</a> <a id="23884" class="Symbol">=</a> <a id="23886" class="Keyword">record</a>
  <a id="23895" class="Symbol">{</a> <a id="23897" href="Algebra.Structures.html#3420" class="Field">isMagma</a> <a id="23905" class="Symbol">=</a> <a id="23907" href="Data.Nat.Properties.html#23726" class="Function">*-isMagma</a>
  <a id="23919" class="Symbol">;</a> <a id="23921" href="Algebra.Structures.html#3444" class="Field">assoc</a>   <a id="23929" class="Symbol">=</a> <a id="23931" href="Data.Nat.Properties.html#23360" class="Function">*-assoc</a>
  <a id="23941" class="Symbol">}</a>

<a id="*-isCommutativeSemigroup"></a><a id="23944" href="Data.Nat.Properties.html#23944" class="Function">*-isCommutativeSemigroup</a> <a id="23969" class="Symbol">:</a> <a id="23971" href="Algebra.Structures.html#3666" class="Record">IsCommutativeSemigroup</a> <a id="23994" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a>
<a id="23998" href="Data.Nat.Properties.html#23944" class="Function">*-isCommutativeSemigroup</a> <a id="24023" class="Symbol">=</a> <a id="24025" class="Keyword">record</a>
  <a id="24034" class="Symbol">{</a> <a id="24036" href="Algebra.Structures.html#3733" class="Field">isSemigroup</a> <a id="24048" class="Symbol">=</a> <a id="24050" href="Data.Nat.Properties.html#23838" class="Function">*-isSemigroup</a>
  <a id="24066" class="Symbol">;</a> <a id="24068" href="Algebra.Structures.html#3765" class="Field">comm</a>        <a id="24080" class="Symbol">=</a> <a id="24082" href="Data.Nat.Properties.html#22670" class="Function">*-comm</a>
  <a id="24091" class="Symbol">}</a>

<a id="*-1-isMonoid"></a><a id="24094" href="Data.Nat.Properties.html#24094" class="Function">*-1-isMonoid</a> <a id="24107" class="Symbol">:</a> <a id="24109" href="Algebra.Structures.html#4809" class="Record">IsMonoid</a> <a id="24118" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a> <a id="24122" class="Number">1</a>
<a id="24124" href="Data.Nat.Properties.html#24094" class="Function">*-1-isMonoid</a> <a id="24137" class="Symbol">=</a> <a id="24139" class="Keyword">record</a>
  <a id="24148" class="Symbol">{</a> <a id="24150" href="Algebra.Structures.html#4870" class="Field">isSemigroup</a> <a id="24162" class="Symbol">=</a> <a id="24164" href="Data.Nat.Properties.html#23838" class="Function">*-isSemigroup</a>
  <a id="24180" class="Symbol">;</a> <a id="24182" href="Algebra.Structures.html#4902" class="Field">identity</a>    <a id="24194" class="Symbol">=</a> <a id="24196" href="Data.Nat.Properties.html#22433" class="Function">*-identity</a>
  <a id="24209" class="Symbol">}</a>

<a id="*-1-isCommutativeMonoid"></a><a id="24212" href="Data.Nat.Properties.html#24212" class="Function">*-1-isCommutativeMonoid</a> <a id="24236" class="Symbol">:</a> <a id="24238" href="Algebra.Structures.html#5219" class="Record">IsCommutativeMonoid</a> <a id="24258" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a> <a id="24262" class="Number">1</a>
<a id="24264" href="Data.Nat.Properties.html#24212" class="Function">*-1-isCommutativeMonoid</a> <a id="24288" class="Symbol">=</a> <a id="24290" class="Keyword">record</a>
  <a id="24299" class="Symbol">{</a> <a id="24301" href="Algebra.Structures.html#5291" class="Field">isMonoid</a> <a id="24310" class="Symbol">=</a> <a id="24312" href="Data.Nat.Properties.html#24094" class="Function">*-1-isMonoid</a>
  <a id="24327" class="Symbol">;</a> <a id="24329" href="Algebra.Structures.html#5319" class="Field">comm</a>     <a id="24338" class="Symbol">=</a> <a id="24340" href="Data.Nat.Properties.html#22670" class="Function">*-comm</a>
  <a id="24349" class="Symbol">}</a>

<a id="+-*-isSemiring"></a><a id="24352" href="Data.Nat.Properties.html#24352" class="Function">+-*-isSemiring</a> <a id="24367" class="Symbol">:</a> <a id="24369" href="Algebra.Structures.html#15999" class="Record">IsSemiring</a> <a id="24380" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a> <a id="24384" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a> <a id="24388" class="Number">0</a> <a id="24390" class="Number">1</a>
<a id="24392" href="Data.Nat.Properties.html#24352" class="Function">+-*-isSemiring</a> <a id="24407" class="Symbol">=</a> <a id="24409" class="Keyword">record</a>
  <a id="24418" class="Symbol">{</a> <a id="24420" href="Algebra.Structures.html#16068" class="Field">isSemiringWithoutAnnihilatingZero</a> <a id="24454" class="Symbol">=</a> <a id="24456" class="Keyword">record</a>
    <a id="24467" class="Symbol">{</a> <a id="24469" href="Algebra.Structures.html#14405" class="Field">+-isCommutativeMonoid</a> <a id="24491" class="Symbol">=</a> <a id="24493" href="Data.Nat.Properties.html#17057" class="Function">+-0-isCommutativeMonoid</a>
    <a id="24521" class="Symbol">;</a> <a id="24523" href="Algebra.Structures.html#14458" class="Field">*-cong</a>                <a id="24545" class="Symbol">=</a> <a id="24547" href="Relation.Binary.PropositionalEquality.Core.html#1782" class="Function">cong₂</a> <a id="24553" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a>
    <a id="24561" class="Symbol">;</a> <a id="24563" href="Algebra.Structures.html#14499" class="Field">*-assoc</a>               <a id="24585" class="Symbol">=</a> <a id="24587" href="Data.Nat.Properties.html#23360" class="Function">*-assoc</a>
    <a id="24599" class="Symbol">;</a> <a id="24601" href="Algebra.Structures.html#14541" class="Field">*-identity</a>            <a id="24623" class="Symbol">=</a> <a id="24625" href="Data.Nat.Properties.html#22433" class="Function">*-identity</a>
    <a id="24640" class="Symbol">;</a> <a id="24642" href="Algebra.Structures.html#14583" class="Field">distrib</a>               <a id="24664" class="Symbol">=</a> <a id="24666" href="Data.Nat.Properties.html#23279" class="Function">*-distrib-+</a>
    <a id="24682" class="Symbol">}</a>
  <a id="24686" class="Symbol">;</a> <a id="24688" href="Algebra.Structures.html#16158" class="Field">zero</a> <a id="24693" class="Symbol">=</a> <a id="24695" href="Data.Nat.Properties.html#22622" class="Function">*-zero</a>
  <a id="24704" class="Symbol">}</a>

<a id="+-*-isCommutativeSemiring"></a><a id="24707" href="Data.Nat.Properties.html#24707" class="Function">+-*-isCommutativeSemiring</a> <a id="24733" class="Symbol">:</a> <a id="24735" href="Algebra.Structures.html#16686" class="Record">IsCommutativeSemiring</a> <a id="24757" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a> <a id="24761" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a> <a id="24765" class="Number">0</a> <a id="24767" class="Number">1</a>
<a id="24769" href="Data.Nat.Properties.html#24707" class="Function">+-*-isCommutativeSemiring</a> <a id="24795" class="Symbol">=</a> <a id="24797" class="Keyword">record</a>
  <a id="24806" class="Symbol">{</a> <a id="24808" href="Algebra.Structures.html#16766" class="Field">isSemiring</a> <a id="24819" class="Symbol">=</a> <a id="24821" href="Data.Nat.Properties.html#24352" class="Function">+-*-isSemiring</a>
  <a id="24838" class="Symbol">;</a> <a id="24840" href="Algebra.Structures.html#16804" class="Field">*-comm</a>     <a id="24851" class="Symbol">=</a> <a id="24853" href="Data.Nat.Properties.html#22670" class="Function">*-comm</a>
  <a id="24862" class="Symbol">}</a>

<a id="24865" class="Comment">------------------------------------------------------------------------</a>
<a id="24938" class="Comment">-- Bundles</a>

<a id="*-magma"></a><a id="24950" href="Data.Nat.Properties.html#24950" class="Function">*-magma</a> <a id="24958" class="Symbol">:</a> <a id="24960" href="Algebra.Bundles.html#1758" class="Record">Magma</a> <a id="24966" href="Level.html#521" class="Function">0ℓ</a> <a id="24969" href="Level.html#521" class="Function">0ℓ</a>
<a id="24972" href="Data.Nat.Properties.html#24950" class="Function">*-magma</a> <a id="24980" class="Symbol">=</a> <a id="24982" class="Keyword">record</a>
  <a id="24991" class="Symbol">{</a> <a id="24993" href="Algebra.Bundles.html#1910" class="Field">isMagma</a> <a id="25001" class="Symbol">=</a> <a id="25003" href="Data.Nat.Properties.html#23726" class="Function">*-isMagma</a>
  <a id="25015" class="Symbol">}</a>

<a id="*-semigroup"></a><a id="25018" href="Data.Nat.Properties.html#25018" class="Function">*-semigroup</a> <a id="25030" class="Symbol">:</a> <a id="25032" href="Algebra.Bundles.html#4756" class="Record">Semigroup</a> <a id="25042" href="Level.html#521" class="Function">0ℓ</a> <a id="25045" href="Level.html#521" class="Function">0ℓ</a>
<a id="25048" href="Data.Nat.Properties.html#25018" class="Function">*-semigroup</a> <a id="25060" class="Symbol">=</a> <a id="25062" class="Keyword">record</a>
  <a id="25071" class="Symbol">{</a> <a id="25073" href="Algebra.Bundles.html#4924" class="Field">isSemigroup</a> <a id="25085" class="Symbol">=</a> <a id="25087" href="Data.Nat.Properties.html#23838" class="Function">*-isSemigroup</a>
  <a id="25103" class="Symbol">}</a>

<a id="*-commutativeSemigroup"></a><a id="25106" href="Data.Nat.Properties.html#25106" class="Function">*-commutativeSemigroup</a> <a id="25129" class="Symbol">:</a> <a id="25131" href="Algebra.Bundles.html#5481" class="Record">CommutativeSemigroup</a> <a id="25152" href="Level.html#521" class="Function">0ℓ</a> <a id="25155" href="Level.html#521" class="Function">0ℓ</a>
<a id="25158" href="Data.Nat.Properties.html#25106" class="Function">*-commutativeSemigroup</a> <a id="25181" class="Symbol">=</a> <a id="25183" class="Keyword">record</a>
  <a id="25192" class="Symbol">{</a> <a id="25194" href="Algebra.Bundles.html#5696" class="Field">isCommutativeSemigroup</a> <a id="25217" class="Symbol">=</a> <a id="25219" href="Data.Nat.Properties.html#23944" class="Function">*-isCommutativeSemigroup</a>
  <a id="25246" class="Symbol">}</a>

<a id="*-1-monoid"></a><a id="25249" href="Data.Nat.Properties.html#25249" class="Function">*-1-monoid</a> <a id="25260" class="Symbol">:</a> <a id="25262" href="Algebra.Bundles.html#7315" class="Record">Monoid</a> <a id="25269" href="Level.html#521" class="Function">0ℓ</a> <a id="25272" href="Level.html#521" class="Function">0ℓ</a>
<a id="25275" href="Data.Nat.Properties.html#25249" class="Function">*-1-monoid</a> <a id="25286" class="Symbol">=</a> <a id="25288" class="Keyword">record</a>
  <a id="25297" class="Symbol">{</a> <a id="25299" href="Algebra.Bundles.html#7494" class="Field">isMonoid</a> <a id="25308" class="Symbol">=</a> <a id="25310" href="Data.Nat.Properties.html#24094" class="Function">*-1-isMonoid</a>
  <a id="25325" class="Symbol">}</a>

<a id="*-1-commutativeMonoid"></a><a id="25328" href="Data.Nat.Properties.html#25328" class="Function">*-1-commutativeMonoid</a> <a id="25350" class="Symbol">:</a> <a id="25352" href="Algebra.Bundles.html#7886" class="Record">CommutativeMonoid</a> <a id="25370" href="Level.html#521" class="Function">0ℓ</a> <a id="25373" href="Level.html#521" class="Function">0ℓ</a>
<a id="25376" href="Data.Nat.Properties.html#25328" class="Function">*-1-commutativeMonoid</a> <a id="25398" class="Symbol">=</a> <a id="25400" class="Keyword">record</a>
  <a id="25409" class="Symbol">{</a> <a id="25411" href="Algebra.Bundles.html#8120" class="Field">isCommutativeMonoid</a> <a id="25431" class="Symbol">=</a> <a id="25433" href="Data.Nat.Properties.html#24212" class="Function">*-1-isCommutativeMonoid</a>
  <a id="25459" class="Symbol">}</a>

<a id="+-*-semiring"></a><a id="25462" href="Data.Nat.Properties.html#25462" class="Function">+-*-semiring</a> <a id="25475" class="Symbol">:</a> <a id="25477" href="Algebra.Bundles.html#18455" class="Record">Semiring</a> <a id="25486" href="Level.html#521" class="Function">0ℓ</a> <a id="25489" href="Level.html#521" class="Function">0ℓ</a>
<a id="25492" href="Data.Nat.Properties.html#25462" class="Function">+-*-semiring</a> <a id="25505" class="Symbol">=</a> <a id="25507" class="Keyword">record</a>
  <a id="25516" class="Symbol">{</a> <a id="25518" href="Algebra.Bundles.html#18713" class="Field">isSemiring</a> <a id="25529" class="Symbol">=</a> <a id="25531" href="Data.Nat.Properties.html#24352" class="Function">+-*-isSemiring</a>
  <a id="25548" class="Symbol">}</a>

<a id="+-*-commutativeSemiring"></a><a id="25551" href="Data.Nat.Properties.html#25551" class="Function">+-*-commutativeSemiring</a> <a id="25575" class="Symbol">:</a> <a id="25577" href="Algebra.Bundles.html#19580" class="Record">CommutativeSemiring</a> <a id="25597" href="Level.html#521" class="Function">0ℓ</a> <a id="25600" href="Level.html#521" class="Function">0ℓ</a>
<a id="25603" href="Data.Nat.Properties.html#25551" class="Function">+-*-commutativeSemiring</a> <a id="25627" class="Symbol">=</a> <a id="25629" class="Keyword">record</a>
  <a id="25638" class="Symbol">{</a> <a id="25640" href="Algebra.Bundles.html#19915" class="Field">isCommutativeSemiring</a> <a id="25662" class="Symbol">=</a> <a id="25664" href="Data.Nat.Properties.html#24707" class="Function">+-*-isCommutativeSemiring</a>
  <a id="25692" class="Symbol">}</a>

<a id="25695" class="Comment">------------------------------------------------------------------------</a>
<a id="25768" class="Comment">-- Other properties of _*_ and _≡_</a>

<a id="*-cancelʳ-≡"></a><a id="25804" href="Data.Nat.Properties.html#25804" class="Function">*-cancelʳ-≡</a> <a id="25816" class="Symbol">:</a> <a id="25818" class="Symbol">∀</a> <a id="25820" href="Data.Nat.Properties.html#25820" class="Bound">m</a> <a id="25822" href="Data.Nat.Properties.html#25822" class="Bound">n</a> <a id="25824" href="Data.Nat.Properties.html#25824" class="Bound">o</a> <a id="25826" class="Symbol">.{{</a><a id="25829" href="Data.Nat.Properties.html#25829" class="Bound">_</a> <a id="25831" class="Symbol">:</a> <a id="25833" href="Data.Nat.Base.html#3259" class="Record">NonZero</a> <a id="25841" href="Data.Nat.Properties.html#25824" class="Bound">o</a><a id="25842" class="Symbol">}}</a> <a id="25845" class="Symbol">→</a> <a id="25847" href="Data.Nat.Properties.html#25820" class="Bound">m</a> <a id="25849" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="25851" href="Data.Nat.Properties.html#25824" class="Bound">o</a> <a id="25853" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="25855" href="Data.Nat.Properties.html#25822" class="Bound">n</a> <a id="25857" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="25859" href="Data.Nat.Properties.html#25824" class="Bound">o</a> <a id="25861" class="Symbol">→</a> <a id="25863" href="Data.Nat.Properties.html#25820" class="Bound">m</a> <a id="25865" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="25867" href="Data.Nat.Properties.html#25822" class="Bound">n</a>
<a id="25869" href="Data.Nat.Properties.html#25804" class="Function">*-cancelʳ-≡</a> <a id="25881" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="25889" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="25897" class="Symbol">(</a><a id="25898" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="25902" href="Data.Nat.Properties.html#25902" class="Bound">o</a><a id="25903" class="Symbol">)</a> <a id="25905" href="Data.Nat.Properties.html#25905" class="Bound">eq</a> <a id="25908" class="Symbol">=</a> <a id="25910" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="25915" href="Data.Nat.Properties.html#25804" class="Function">*-cancelʳ-≡</a> <a id="25927" class="Symbol">(</a><a id="25928" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="25932" href="Data.Nat.Properties.html#25932" class="Bound">m</a><a id="25933" class="Symbol">)</a> <a id="25935" class="Symbol">(</a><a id="25936" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="25940" href="Data.Nat.Properties.html#25940" class="Bound">n</a><a id="25941" class="Symbol">)</a> <a id="25943" class="Symbol">(</a><a id="25944" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="25948" href="Data.Nat.Properties.html#25948" class="Bound">o</a><a id="25949" class="Symbol">)</a> <a id="25951" href="Data.Nat.Properties.html#25951" class="Bound">eq</a> <a id="25954" class="Symbol">=</a>
  <a id="25958" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="25963" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="25967" class="Symbol">(</a><a id="25968" href="Data.Nat.Properties.html#25804" class="Function">*-cancelʳ-≡</a> <a id="25980" href="Data.Nat.Properties.html#25932" class="Bound">m</a> <a id="25982" href="Data.Nat.Properties.html#25940" class="Bound">n</a> <a id="25984" class="Symbol">(</a><a id="25985" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="25989" href="Data.Nat.Properties.html#25948" class="Bound">o</a><a id="25990" class="Symbol">)</a> <a id="25992" class="Symbol">(</a><a id="25993" href="Data.Nat.Properties.html#16180" class="Function">+-cancelˡ-≡</a> <a id="26005" class="Symbol">(</a><a id="26006" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="26010" href="Data.Nat.Properties.html#25948" class="Bound">o</a><a id="26011" class="Symbol">)</a> <a id="26013" class="Symbol">(</a><a id="26014" href="Data.Nat.Properties.html#25932" class="Bound">m</a> <a id="26016" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="26018" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="26022" href="Data.Nat.Properties.html#25948" class="Bound">o</a><a id="26023" class="Symbol">)</a> <a id="26025" class="Symbol">(</a><a id="26026" href="Data.Nat.Properties.html#25940" class="Bound">n</a> <a id="26028" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="26030" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="26034" href="Data.Nat.Properties.html#25948" class="Bound">o</a><a id="26035" class="Symbol">)</a> <a id="26037" href="Data.Nat.Properties.html#25951" class="Bound">eq</a><a id="26039" class="Symbol">))</a>

<a id="*-cancelˡ-≡"></a><a id="26043" href="Data.Nat.Properties.html#26043" class="Function">*-cancelˡ-≡</a> <a id="26055" class="Symbol">:</a> <a id="26057" class="Symbol">∀</a> <a id="26059" href="Data.Nat.Properties.html#26059" class="Bound">m</a> <a id="26061" href="Data.Nat.Properties.html#26061" class="Bound">n</a> <a id="26063" href="Data.Nat.Properties.html#26063" class="Bound">o</a> <a id="26065" class="Symbol">.{{</a><a id="26068" href="Data.Nat.Properties.html#26068" class="Bound">_</a> <a id="26070" class="Symbol">:</a> <a id="26072" href="Data.Nat.Base.html#3259" class="Record">NonZero</a> <a id="26080" href="Data.Nat.Properties.html#26063" class="Bound">o</a><a id="26081" class="Symbol">}}</a> <a id="26084" class="Symbol">→</a> <a id="26086" href="Data.Nat.Properties.html#26063" class="Bound">o</a> <a id="26088" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="26090" href="Data.Nat.Properties.html#26059" class="Bound">m</a> <a id="26092" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="26094" href="Data.Nat.Properties.html#26063" class="Bound">o</a> <a id="26096" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="26098" href="Data.Nat.Properties.html#26061" class="Bound">n</a> <a id="26100" class="Symbol">→</a> <a id="26102" href="Data.Nat.Properties.html#26059" class="Bound">m</a> <a id="26104" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="26106" href="Data.Nat.Properties.html#26061" class="Bound">n</a>
<a id="26108" href="Data.Nat.Properties.html#26043" class="Function">*-cancelˡ-≡</a> <a id="26120" href="Data.Nat.Properties.html#26120" class="Bound">m</a> <a id="26122" href="Data.Nat.Properties.html#26122" class="Bound">n</a> <a id="26124" href="Data.Nat.Properties.html#26124" class="Bound">o</a> <a id="26126" class="Keyword">rewrite</a> <a id="26134" href="Data.Nat.Properties.html#22670" class="Function">*-comm</a> <a id="26141" href="Data.Nat.Properties.html#26124" class="Bound">o</a> <a id="26143" href="Data.Nat.Properties.html#26120" class="Bound">m</a> <a id="26145" class="Symbol">|</a> <a id="26147" href="Data.Nat.Properties.html#22670" class="Function">*-comm</a> <a id="26154" href="Data.Nat.Properties.html#26124" class="Bound">o</a> <a id="26156" href="Data.Nat.Properties.html#26122" class="Bound">n</a> <a id="26158" class="Symbol">=</a> <a id="26160" href="Data.Nat.Properties.html#25804" class="Function">*-cancelʳ-≡</a> <a id="26172" href="Data.Nat.Properties.html#26120" class="Bound">m</a> <a id="26174" href="Data.Nat.Properties.html#26122" class="Bound">n</a> <a id="26176" href="Data.Nat.Properties.html#26124" class="Bound">o</a>

<a id="m*n≡0⇒m≡0∨n≡0"></a><a id="26179" href="Data.Nat.Properties.html#26179" class="Function">m*n≡0⇒m≡0∨n≡0</a> <a id="26193" class="Symbol">:</a> <a id="26195" class="Symbol">∀</a> <a id="26197" href="Data.Nat.Properties.html#26197" class="Bound">m</a> <a id="26199" class="Symbol">{</a><a id="26200" href="Data.Nat.Properties.html#26200" class="Bound">n</a><a id="26201" class="Symbol">}</a> <a id="26203" class="Symbol">→</a> <a id="26205" href="Data.Nat.Properties.html#26197" class="Bound">m</a> <a id="26207" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="26209" href="Data.Nat.Properties.html#26200" class="Bound">n</a> <a id="26211" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="26213" class="Number">0</a> <a id="26215" class="Symbol">→</a> <a id="26217" href="Data.Nat.Properties.html#26197" class="Bound">m</a> <a id="26219" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="26221" class="Number">0</a> <a id="26223" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="26225" href="Data.Nat.Properties.html#26200" class="Bound">n</a> <a id="26227" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="26229" class="Number">0</a>
<a id="26231" href="Data.Nat.Properties.html#26179" class="Function">m*n≡0⇒m≡0∨n≡0</a> <a id="26245" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="26253" class="Symbol">{</a><a id="26254" href="Data.Nat.Properties.html#26254" class="Bound">n</a><a id="26255" class="Symbol">}</a>     <a id="26261" href="Data.Nat.Properties.html#26261" class="Bound">eq</a> <a id="26264" class="Symbol">=</a> <a id="26266" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="26271" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="26276" href="Data.Nat.Properties.html#26179" class="Function">m*n≡0⇒m≡0∨n≡0</a> <a id="26290" class="Symbol">(</a><a id="26291" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="26295" href="Data.Nat.Properties.html#26295" class="Bound">m</a><a id="26296" class="Symbol">)</a> <a id="26298" class="Symbol">{</a><a id="26299" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="26303" class="Symbol">}</a>  <a id="26306" href="Data.Nat.Properties.html#26306" class="Bound">eq</a> <a id="26309" class="Symbol">=</a> <a id="26311" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="26316" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="m*n≢0"></a><a id="26322" href="Data.Nat.Properties.html#26322" class="Function">m*n≢0</a> <a id="26328" class="Symbol">:</a> <a id="26330" class="Symbol">∀</a> <a id="26332" href="Data.Nat.Properties.html#26332" class="Bound">m</a> <a id="26334" href="Data.Nat.Properties.html#26334" class="Bound">n</a> <a id="26336" class="Symbol">.{{</a><a id="26339" href="Data.Nat.Properties.html#26339" class="Bound">_</a> <a id="26341" class="Symbol">:</a> <a id="26343" href="Data.Nat.Base.html#3259" class="Record">NonZero</a> <a id="26351" href="Data.Nat.Properties.html#26332" class="Bound">m</a><a id="26352" class="Symbol">}}</a> <a id="26355" class="Symbol">.{{</a><a id="26358" href="Data.Nat.Properties.html#26358" class="Bound">_</a> <a id="26360" class="Symbol">:</a> <a id="26362" href="Data.Nat.Base.html#3259" class="Record">NonZero</a> <a id="26370" href="Data.Nat.Properties.html#26334" class="Bound">n</a><a id="26371" class="Symbol">}}</a> <a id="26374" class="Symbol">→</a> <a id="26376" href="Data.Nat.Base.html#3259" class="Record">NonZero</a> <a id="26384" class="Symbol">(</a><a id="26385" href="Data.Nat.Properties.html#26332" class="Bound">m</a> <a id="26387" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="26389" href="Data.Nat.Properties.html#26334" class="Bound">n</a><a id="26390" class="Symbol">)</a>
<a id="26392" href="Data.Nat.Properties.html#26322" class="Function">m*n≢0</a> <a id="26398" class="Symbol">(</a><a id="26399" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="26403" href="Data.Nat.Properties.html#26403" class="Bound">m</a><a id="26404" class="Symbol">)</a> <a id="26406" class="Symbol">(</a><a id="26407" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="26411" href="Data.Nat.Properties.html#26411" class="Bound">n</a><a id="26412" class="Symbol">)</a> <a id="26414" class="Symbol">=</a> <a id="26416" class="Symbol">_</a>

<a id="m*n≢0⇒m≢0"></a><a id="26419" href="Data.Nat.Properties.html#26419" class="Function">m*n≢0⇒m≢0</a> <a id="26429" class="Symbol">:</a> <a id="26431" class="Symbol">∀</a> <a id="26433" href="Data.Nat.Properties.html#26433" class="Bound">m</a> <a id="26435" class="Symbol">{</a><a id="26436" href="Data.Nat.Properties.html#26436" class="Bound">n</a><a id="26437" class="Symbol">}</a> <a id="26439" class="Symbol">→</a> <a id="26441" class="Symbol">.{{</a><a id="26444" href="Data.Nat.Base.html#3259" class="Record">NonZero</a> <a id="26452" class="Symbol">(</a><a id="26453" href="Data.Nat.Properties.html#26433" class="Bound">m</a> <a id="26455" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="26457" href="Data.Nat.Properties.html#26436" class="Bound">n</a><a id="26458" class="Symbol">)}}</a> <a id="26462" class="Symbol">→</a> <a id="26464" href="Data.Nat.Base.html#3259" class="Record">NonZero</a> <a id="26472" href="Data.Nat.Properties.html#26433" class="Bound">m</a>
<a id="26474" href="Data.Nat.Properties.html#26419" class="Function">m*n≢0⇒m≢0</a> <a id="26484" class="Symbol">(</a><a id="26485" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="26489" class="Symbol">_)</a> <a id="26492" class="Symbol">=</a> <a id="26494" class="Symbol">_</a>

<a id="m*n≢0⇒n≢0"></a><a id="26497" href="Data.Nat.Properties.html#26497" class="Function">m*n≢0⇒n≢0</a> <a id="26507" class="Symbol">:</a> <a id="26509" class="Symbol">∀</a> <a id="26511" href="Data.Nat.Properties.html#26511" class="Bound">m</a> <a id="26513" class="Symbol">{</a><a id="26514" href="Data.Nat.Properties.html#26514" class="Bound">n</a><a id="26515" class="Symbol">}</a> <a id="26517" class="Symbol">→</a> <a id="26519" class="Symbol">.{{</a><a id="26522" href="Data.Nat.Base.html#3259" class="Record">NonZero</a> <a id="26530" class="Symbol">(</a><a id="26531" href="Data.Nat.Properties.html#26511" class="Bound">m</a> <a id="26533" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="26535" href="Data.Nat.Properties.html#26514" class="Bound">n</a><a id="26536" class="Symbol">)}}</a> <a id="26540" class="Symbol">→</a> <a id="26542" href="Data.Nat.Base.html#3259" class="Record">NonZero</a> <a id="26550" href="Data.Nat.Properties.html#26514" class="Bound">n</a>
<a id="26552" href="Data.Nat.Properties.html#26497" class="Function">m*n≢0⇒n≢0</a> <a id="26562" href="Data.Nat.Properties.html#26562" class="Bound">m</a> <a id="26564" class="Symbol">{</a><a id="26565" href="Data.Nat.Properties.html#26565" class="Bound">n</a><a id="26566" class="Symbol">}</a> <a id="26568" class="Keyword">rewrite</a> <a id="26576" href="Data.Nat.Properties.html#22670" class="Function">*-comm</a> <a id="26583" href="Data.Nat.Properties.html#26562" class="Bound">m</a> <a id="26585" href="Data.Nat.Properties.html#26565" class="Bound">n</a> <a id="26587" class="Symbol">=</a> <a id="26589" href="Data.Nat.Properties.html#26419" class="Function">m*n≢0⇒m≢0</a> <a id="26599" href="Data.Nat.Properties.html#26565" class="Bound">n</a> <a id="26601" class="Symbol">{</a><a id="26602" href="Data.Nat.Properties.html#26562" class="Bound">m</a><a id="26603" class="Symbol">}</a>

<a id="m*n≡0⇒m≡0"></a><a id="26606" href="Data.Nat.Properties.html#26606" class="Function">m*n≡0⇒m≡0</a> <a id="26616" class="Symbol">:</a> <a id="26618" class="Symbol">∀</a> <a id="26620" href="Data.Nat.Properties.html#26620" class="Bound">m</a> <a id="26622" href="Data.Nat.Properties.html#26622" class="Bound">n</a> <a id="26624" class="Symbol">.{{</a><a id="26627" href="Data.Nat.Properties.html#26627" class="Bound">_</a> <a id="26629" class="Symbol">:</a> <a id="26631" href="Data.Nat.Base.html#3259" class="Record">NonZero</a> <a id="26639" href="Data.Nat.Properties.html#26622" class="Bound">n</a><a id="26640" class="Symbol">}}</a> <a id="26643" class="Symbol">→</a> <a id="26645" href="Data.Nat.Properties.html#26620" class="Bound">m</a> <a id="26647" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="26649" href="Data.Nat.Properties.html#26622" class="Bound">n</a> <a id="26651" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="26653" class="Number">0</a> <a id="26655" class="Symbol">→</a> <a id="26657" href="Data.Nat.Properties.html#26620" class="Bound">m</a> <a id="26659" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="26661" class="Number">0</a>
<a id="26663" href="Data.Nat.Properties.html#26606" class="Function">m*n≡0⇒m≡0</a> <a id="26673" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="26678" class="Symbol">(</a><a id="26679" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="26683" class="Symbol">_)</a> <a id="26686" href="Data.Nat.Properties.html#26686" class="Bound">eq</a> <a id="26689" class="Symbol">=</a> <a id="26691" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="m*n≡1⇒m≡1"></a><a id="26697" href="Data.Nat.Properties.html#26697" class="Function">m*n≡1⇒m≡1</a> <a id="26707" class="Symbol">:</a> <a id="26709" class="Symbol">∀</a> <a id="26711" href="Data.Nat.Properties.html#26711" class="Bound">m</a> <a id="26713" href="Data.Nat.Properties.html#26713" class="Bound">n</a> <a id="26715" class="Symbol">→</a> <a id="26717" href="Data.Nat.Properties.html#26711" class="Bound">m</a> <a id="26719" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="26721" href="Data.Nat.Properties.html#26713" class="Bound">n</a> <a id="26723" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="26725" class="Number">1</a> <a id="26727" class="Symbol">→</a> <a id="26729" href="Data.Nat.Properties.html#26711" class="Bound">m</a> <a id="26731" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="26733" class="Number">1</a>
<a id="26735" href="Data.Nat.Properties.html#26697" class="Function">m*n≡1⇒m≡1</a> <a id="26745" class="Symbol">(</a><a id="26746" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="26750" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="26754" class="Symbol">)</a>    <a id="26759" href="Data.Nat.Properties.html#26759" class="Bound">n</a>          <a id="26770" class="Symbol">_</a>  <a id="26773" class="Symbol">=</a> <a id="26775" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="26780" href="Data.Nat.Properties.html#26697" class="Function">m*n≡1⇒m≡1</a> <a id="26790" class="Symbol">(</a><a id="26791" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="26795" class="Symbol">(</a><a id="26796" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="26800" href="Data.Nat.Properties.html#26800" class="Bound">m</a><a id="26801" class="Symbol">))</a> <a id="26804" class="Symbol">(</a><a id="26805" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="26809" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="26813" class="Symbol">)</a> <a id="26815" class="Symbol">()</a>
<a id="26818" href="Data.Nat.Properties.html#26697" class="Function">m*n≡1⇒m≡1</a> <a id="26828" class="Symbol">(</a><a id="26829" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="26833" class="Symbol">(</a><a id="26834" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="26838" href="Data.Nat.Properties.html#26838" class="Bound">m</a><a id="26839" class="Symbol">))</a> <a id="26842" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>       <a id="26853" href="Data.Nat.Properties.html#26853" class="Bound">eq</a> <a id="26856" class="Symbol">=</a>
  <a id="26860" href="Relation.Nullary.Negation.Core.html#1860" class="Function">contradiction</a> <a id="26874" class="Symbol">(</a><a id="26875" href="Relation.Binary.PropositionalEquality.Core.html#2144" class="Function">trans</a> <a id="26881" class="Symbol">(</a><a id="26882" href="Relation.Binary.PropositionalEquality.Core.html#2099" class="Function">sym</a> <a id="26886" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="26888" href="Data.Nat.Properties.html#22544" class="Function">*-zeroʳ</a> <a id="26896" href="Data.Nat.Properties.html#26838" class="Bound">m</a><a id="26897" class="Symbol">)</a> <a id="26899" href="Data.Nat.Properties.html#26853" class="Bound">eq</a><a id="26901" class="Symbol">)</a> <a id="26903" class="Symbol">λ()</a>

<a id="m*n≡1⇒n≡1"></a><a id="26908" href="Data.Nat.Properties.html#26908" class="Function">m*n≡1⇒n≡1</a> <a id="26918" class="Symbol">:</a> <a id="26920" class="Symbol">∀</a> <a id="26922" href="Data.Nat.Properties.html#26922" class="Bound">m</a> <a id="26924" href="Data.Nat.Properties.html#26924" class="Bound">n</a> <a id="26926" class="Symbol">→</a> <a id="26928" href="Data.Nat.Properties.html#26922" class="Bound">m</a> <a id="26930" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="26932" href="Data.Nat.Properties.html#26924" class="Bound">n</a> <a id="26934" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="26936" class="Number">1</a> <a id="26938" class="Symbol">→</a> <a id="26940" href="Data.Nat.Properties.html#26924" class="Bound">n</a> <a id="26942" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="26944" class="Number">1</a>
<a id="26946" href="Data.Nat.Properties.html#26908" class="Function">m*n≡1⇒n≡1</a> <a id="26956" href="Data.Nat.Properties.html#26956" class="Bound">m</a> <a id="26958" href="Data.Nat.Properties.html#26958" class="Bound">n</a> <a id="26960" href="Data.Nat.Properties.html#26960" class="Bound">eq</a> <a id="26963" class="Symbol">=</a> <a id="26965" href="Data.Nat.Properties.html#26697" class="Function">m*n≡1⇒m≡1</a> <a id="26975" href="Data.Nat.Properties.html#26958" class="Bound">n</a> <a id="26977" href="Data.Nat.Properties.html#26956" class="Bound">m</a> <a id="26979" class="Symbol">(</a><a id="26980" href="Relation.Binary.PropositionalEquality.Core.html#2144" class="Function">trans</a> <a id="26986" class="Symbol">(</a><a id="26987" href="Data.Nat.Properties.html#22670" class="Function">*-comm</a> <a id="26994" href="Data.Nat.Properties.html#26958" class="Bound">n</a> <a id="26996" href="Data.Nat.Properties.html#26956" class="Bound">m</a><a id="26997" class="Symbol">)</a> <a id="26999" href="Data.Nat.Properties.html#26960" class="Bound">eq</a><a id="27001" class="Symbol">)</a>

<a id="[m*n]*[o*p]≡[m*o]*[n*p]"></a><a id="27004" href="Data.Nat.Properties.html#27004" class="Function">[m*n]*[o*p]≡[m*o]*[n*p]</a> <a id="27028" class="Symbol">:</a> <a id="27030" class="Symbol">∀</a> <a id="27032" href="Data.Nat.Properties.html#27032" class="Bound">m</a> <a id="27034" href="Data.Nat.Properties.html#27034" class="Bound">n</a> <a id="27036" href="Data.Nat.Properties.html#27036" class="Bound">o</a> <a id="27038" href="Data.Nat.Properties.html#27038" class="Bound">p</a> <a id="27040" class="Symbol">→</a> <a id="27042" class="Symbol">(</a><a id="27043" href="Data.Nat.Properties.html#27032" class="Bound">m</a> <a id="27045" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="27047" href="Data.Nat.Properties.html#27034" class="Bound">n</a><a id="27048" class="Symbol">)</a> <a id="27050" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="27052" class="Symbol">(</a><a id="27053" href="Data.Nat.Properties.html#27036" class="Bound">o</a> <a id="27055" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="27057" href="Data.Nat.Properties.html#27038" class="Bound">p</a><a id="27058" class="Symbol">)</a> <a id="27060" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="27062" class="Symbol">(</a><a id="27063" href="Data.Nat.Properties.html#27032" class="Bound">m</a> <a id="27065" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="27067" href="Data.Nat.Properties.html#27036" class="Bound">o</a><a id="27068" class="Symbol">)</a> <a id="27070" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="27072" class="Symbol">(</a><a id="27073" href="Data.Nat.Properties.html#27034" class="Bound">n</a> <a id="27075" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="27077" href="Data.Nat.Properties.html#27038" class="Bound">p</a><a id="27078" class="Symbol">)</a>
<a id="27080" href="Data.Nat.Properties.html#27004" class="Function">[m*n]*[o*p]≡[m*o]*[n*p]</a> <a id="27104" href="Data.Nat.Properties.html#27104" class="Bound">m</a> <a id="27106" href="Data.Nat.Properties.html#27106" class="Bound">n</a> <a id="27108" href="Data.Nat.Properties.html#27108" class="Bound">o</a> <a id="27110" href="Data.Nat.Properties.html#27110" class="Bound">p</a> <a id="27112" class="Symbol">=</a> <a id="27114" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="27131" class="Symbol">(</a><a id="27132" href="Data.Nat.Properties.html#27104" class="Bound">m</a> <a id="27134" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="27136" href="Data.Nat.Properties.html#27106" class="Bound">n</a><a id="27137" class="Symbol">)</a> <a id="27139" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="27141" class="Symbol">(</a><a id="27142" href="Data.Nat.Properties.html#27108" class="Bound">o</a> <a id="27144" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="27146" href="Data.Nat.Properties.html#27110" class="Bound">p</a><a id="27147" class="Symbol">)</a> <a id="27149" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a>  <a id="27153" href="Data.Nat.Properties.html#23360" class="Function">*-assoc</a> <a id="27161" href="Data.Nat.Properties.html#27104" class="Bound">m</a> <a id="27163" href="Data.Nat.Properties.html#27106" class="Bound">n</a> <a id="27165" class="Symbol">(</a><a id="27166" href="Data.Nat.Properties.html#27108" class="Bound">o</a> <a id="27168" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="27170" href="Data.Nat.Properties.html#27110" class="Bound">p</a><a id="27171" class="Symbol">)</a> <a id="27173" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="27177" href="Data.Nat.Properties.html#27104" class="Bound">m</a> <a id="27179" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="27181" class="Symbol">(</a><a id="27182" href="Data.Nat.Properties.html#27106" class="Bound">n</a> <a id="27184" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="27186" class="Symbol">(</a><a id="27187" href="Data.Nat.Properties.html#27108" class="Bound">o</a> <a id="27189" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="27191" href="Data.Nat.Properties.html#27110" class="Bound">p</a><a id="27192" class="Symbol">))</a> <a id="27195" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a>  <a id="27199" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="27204" class="Symbol">(</a><a id="27205" href="Data.Nat.Properties.html#27104" class="Bound">m</a> <a id="27207" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*_</a><a id="27209" class="Symbol">)</a> <a id="27211" class="Symbol">(</a><a id="27212" href="Algebra.Properties.CommutativeSemigroup.html#1445" class="Function">x∙yz≈y∙xz</a> <a id="27222" href="Data.Nat.Properties.html#27106" class="Bound">n</a> <a id="27224" href="Data.Nat.Properties.html#27108" class="Bound">o</a> <a id="27226" href="Data.Nat.Properties.html#27110" class="Bound">p</a><a id="27227" class="Symbol">)</a> <a id="27229" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="27233" href="Data.Nat.Properties.html#27104" class="Bound">m</a> <a id="27235" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="27237" class="Symbol">(</a><a id="27238" href="Data.Nat.Properties.html#27108" class="Bound">o</a> <a id="27240" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="27242" class="Symbol">(</a><a id="27243" href="Data.Nat.Properties.html#27106" class="Bound">n</a> <a id="27245" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="27247" href="Data.Nat.Properties.html#27110" class="Bound">p</a><a id="27248" class="Symbol">))</a> <a id="27251" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="27254" href="Data.Nat.Properties.html#23360" class="Function">*-assoc</a> <a id="27262" href="Data.Nat.Properties.html#27104" class="Bound">m</a> <a id="27264" href="Data.Nat.Properties.html#27108" class="Bound">o</a> <a id="27266" class="Symbol">(</a><a id="27267" href="Data.Nat.Properties.html#27106" class="Bound">n</a> <a id="27269" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="27271" href="Data.Nat.Properties.html#27110" class="Bound">p</a><a id="27272" class="Symbol">)</a> <a id="27274" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="27278" class="Symbol">(</a><a id="27279" href="Data.Nat.Properties.html#27104" class="Bound">m</a> <a id="27281" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="27283" href="Data.Nat.Properties.html#27108" class="Bound">o</a><a id="27284" class="Symbol">)</a> <a id="27286" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="27288" class="Symbol">(</a><a id="27289" href="Data.Nat.Properties.html#27106" class="Bound">n</a> <a id="27291" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="27293" href="Data.Nat.Properties.html#27110" class="Bound">p</a><a id="27294" class="Symbol">)</a> <a id="27296" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="27300" class="Keyword">where</a> <a id="27306" class="Keyword">open</a> <a id="27311" href="Algebra.Properties.CommutativeSemigroup.html" class="Module">CommSemigroupProperties</a> <a id="27335" href="Data.Nat.Properties.html#25106" class="Function">*-commutativeSemigroup</a>

<a id="m≢0∧n&gt;1⇒m*n&gt;1"></a><a id="27359" href="Data.Nat.Properties.html#27359" class="Function">m≢0∧n&gt;1⇒m*n&gt;1</a> <a id="27373" class="Symbol">:</a> <a id="27375" class="Symbol">∀</a> <a id="27377" href="Data.Nat.Properties.html#27377" class="Bound">m</a> <a id="27379" href="Data.Nat.Properties.html#27379" class="Bound">n</a> <a id="27381" class="Symbol">.{{</a><a id="27384" href="Data.Nat.Properties.html#27384" class="Bound">_</a> <a id="27386" class="Symbol">:</a> <a id="27388" href="Data.Nat.Base.html#3259" class="Record">NonZero</a> <a id="27396" href="Data.Nat.Properties.html#27377" class="Bound">m</a><a id="27397" class="Symbol">}}</a> <a id="27400" class="Symbol">.{{</a><a id="27403" href="Data.Nat.Properties.html#27403" class="Bound">_</a> <a id="27405" class="Symbol">:</a> <a id="27407" href="Data.Nat.Base.html#3782" class="Record">NonTrivial</a> <a id="27418" href="Data.Nat.Properties.html#27379" class="Bound">n</a><a id="27419" class="Symbol">}}</a> <a id="27422" class="Symbol">→</a> <a id="27424" href="Data.Nat.Base.html#3782" class="Record">NonTrivial</a> <a id="27435" class="Symbol">(</a><a id="27436" href="Data.Nat.Properties.html#27377" class="Bound">m</a> <a id="27438" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="27440" href="Data.Nat.Properties.html#27379" class="Bound">n</a><a id="27441" class="Symbol">)</a>
<a id="27443" href="Data.Nat.Properties.html#27359" class="Function">m≢0∧n&gt;1⇒m*n&gt;1</a> <a id="27457" class="Symbol">(</a><a id="27458" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="27462" href="Data.Nat.Properties.html#27462" class="Bound">m</a><a id="27463" class="Symbol">)</a> <a id="27465" class="Symbol">(</a><a id="27466" href="Data.Nat.Base.html#1094" class="InductiveConstructor">2+</a> <a id="27469" href="Data.Nat.Properties.html#27469" class="Bound">n</a><a id="27470" class="Symbol">)</a> <a id="27472" class="Symbol">=</a> <a id="27474" class="Symbol">_</a>

<a id="n≢0∧m&gt;1⇒m*n&gt;1"></a><a id="27477" href="Data.Nat.Properties.html#27477" class="Function">n≢0∧m&gt;1⇒m*n&gt;1</a> <a id="27491" class="Symbol">:</a> <a id="27493" class="Symbol">∀</a> <a id="27495" href="Data.Nat.Properties.html#27495" class="Bound">m</a> <a id="27497" href="Data.Nat.Properties.html#27497" class="Bound">n</a> <a id="27499" class="Symbol">.{{</a><a id="27502" href="Data.Nat.Properties.html#27502" class="Bound">_</a> <a id="27504" class="Symbol">:</a> <a id="27506" href="Data.Nat.Base.html#3259" class="Record">NonZero</a> <a id="27514" href="Data.Nat.Properties.html#27497" class="Bound">n</a><a id="27515" class="Symbol">}}</a> <a id="27518" class="Symbol">.{{</a><a id="27521" href="Data.Nat.Properties.html#27521" class="Bound">_</a> <a id="27523" class="Symbol">:</a> <a id="27525" href="Data.Nat.Base.html#3782" class="Record">NonTrivial</a> <a id="27536" href="Data.Nat.Properties.html#27495" class="Bound">m</a><a id="27537" class="Symbol">}}</a> <a id="27540" class="Symbol">→</a> <a id="27542" href="Data.Nat.Base.html#3782" class="Record">NonTrivial</a> <a id="27553" class="Symbol">(</a><a id="27554" href="Data.Nat.Properties.html#27495" class="Bound">m</a> <a id="27556" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="27558" href="Data.Nat.Properties.html#27497" class="Bound">n</a><a id="27559" class="Symbol">)</a>
<a id="27561" href="Data.Nat.Properties.html#27477" class="Function">n≢0∧m&gt;1⇒m*n&gt;1</a> <a id="27575" href="Data.Nat.Properties.html#27575" class="Bound">m</a> <a id="27577" href="Data.Nat.Properties.html#27577" class="Bound">n</a> <a id="27579" class="Keyword">rewrite</a> <a id="27587" href="Data.Nat.Properties.html#22670" class="Function">*-comm</a> <a id="27594" href="Data.Nat.Properties.html#27575" class="Bound">m</a> <a id="27596" href="Data.Nat.Properties.html#27577" class="Bound">n</a> <a id="27598" class="Symbol">=</a> <a id="27600" href="Data.Nat.Properties.html#27359" class="Function">m≢0∧n&gt;1⇒m*n&gt;1</a> <a id="27614" href="Data.Nat.Properties.html#27577" class="Bound">n</a> <a id="27616" href="Data.Nat.Properties.html#27575" class="Bound">m</a>

<a id="27619" class="Comment">------------------------------------------------------------------------</a>
<a id="27692" class="Comment">-- Other properties of _*_ and _≤_/_&lt;_</a>

<a id="*-cancelʳ-≤"></a><a id="27732" href="Data.Nat.Properties.html#27732" class="Function">*-cancelʳ-≤</a> <a id="27744" class="Symbol">:</a> <a id="27746" class="Symbol">∀</a> <a id="27748" href="Data.Nat.Properties.html#27748" class="Bound">m</a> <a id="27750" href="Data.Nat.Properties.html#27750" class="Bound">n</a> <a id="27752" href="Data.Nat.Properties.html#27752" class="Bound">o</a> <a id="27754" class="Symbol">.{{</a><a id="27757" href="Data.Nat.Properties.html#27757" class="Bound">_</a> <a id="27759" class="Symbol">:</a> <a id="27761" href="Data.Nat.Base.html#3259" class="Record">NonZero</a> <a id="27769" href="Data.Nat.Properties.html#27752" class="Bound">o</a><a id="27770" class="Symbol">}}</a> <a id="27773" class="Symbol">→</a> <a id="27775" href="Data.Nat.Properties.html#27748" class="Bound">m</a> <a id="27777" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="27779" href="Data.Nat.Properties.html#27752" class="Bound">o</a> <a id="27781" href="Data.Nat.Base.html#1690" class="Datatype Operator">≤</a> <a id="27783" href="Data.Nat.Properties.html#27750" class="Bound">n</a> <a id="27785" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="27787" href="Data.Nat.Properties.html#27752" class="Bound">o</a> <a id="27789" class="Symbol">→</a> <a id="27791" href="Data.Nat.Properties.html#27748" class="Bound">m</a> <a id="27793" href="Data.Nat.Base.html#1690" class="Datatype Operator">≤</a> <a id="27795" href="Data.Nat.Properties.html#27750" class="Bound">n</a>
<a id="27797" href="Data.Nat.Properties.html#27732" class="Function">*-cancelʳ-≤</a> <a id="27809" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="27817" class="Symbol">_</a>       <a id="27825" class="Symbol">_</a>         <a id="27835" class="Symbol">_</a>  <a id="27838" class="Symbol">=</a> <a id="27840" href="Data.Nat.Base.html#1713" class="InductiveConstructor">z≤n</a>
<a id="27844" href="Data.Nat.Properties.html#27732" class="Function">*-cancelʳ-≤</a> <a id="27856" class="Symbol">(</a><a id="27857" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="27861" href="Data.Nat.Properties.html#27861" class="Bound">m</a><a id="27862" class="Symbol">)</a> <a id="27864" class="Symbol">(</a><a id="27865" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="27869" href="Data.Nat.Properties.html#27869" class="Bound">n</a><a id="27870" class="Symbol">)</a> <a id="27872" href="Data.Nat.Properties.html#27872" class="Bound">o</a><a id="27873" class="Symbol">@(</a><a id="27875" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="27879" class="Symbol">_)</a> <a id="27882" href="Data.Nat.Properties.html#27882" class="Bound">le</a> <a id="27885" class="Symbol">=</a>
  <a id="27889" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="27893" class="Symbol">(</a><a id="27894" href="Data.Nat.Properties.html#27732" class="Function">*-cancelʳ-≤</a> <a id="27906" href="Data.Nat.Properties.html#27861" class="Bound">m</a> <a id="27908" href="Data.Nat.Properties.html#27869" class="Bound">n</a> <a id="27910" href="Data.Nat.Properties.html#27872" class="Bound">o</a> <a id="27912" class="Symbol">(</a><a id="27913" href="Data.Nat.Properties.html#18657" class="Function">+-cancelˡ-≤</a> <a id="27925" class="Symbol">_</a> <a id="27927" class="Symbol">_</a> <a id="27929" class="Symbol">_</a> <a id="27931" href="Data.Nat.Properties.html#27882" class="Bound">le</a><a id="27933" class="Symbol">))</a>

<a id="*-cancelˡ-≤"></a><a id="27937" href="Data.Nat.Properties.html#27937" class="Function">*-cancelˡ-≤</a> <a id="27949" class="Symbol">:</a> <a id="27951" class="Symbol">∀</a> <a id="27953" href="Data.Nat.Properties.html#27953" class="Bound">o</a> <a id="27955" class="Symbol">.{{</a><a id="27958" href="Data.Nat.Properties.html#27958" class="Bound">_</a> <a id="27960" class="Symbol">:</a> <a id="27962" href="Data.Nat.Base.html#3259" class="Record">NonZero</a> <a id="27970" href="Data.Nat.Properties.html#27953" class="Bound">o</a><a id="27971" class="Symbol">}}</a> <a id="27974" class="Symbol">→</a> <a id="27976" href="Data.Nat.Properties.html#27953" class="Bound">o</a> <a id="27978" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="27980" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="27982" href="Data.Nat.Base.html#1690" class="Datatype Operator">≤</a> <a id="27984" href="Data.Nat.Properties.html#27953" class="Bound">o</a> <a id="27986" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="27988" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="27990" class="Symbol">→</a> <a id="27992" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="27994" href="Data.Nat.Base.html#1690" class="Datatype Operator">≤</a> <a id="27996" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="27998" href="Data.Nat.Properties.html#27937" class="Function">*-cancelˡ-≤</a> <a id="28010" class="Symbol">{</a><a id="28011" href="Data.Nat.Properties.html#28011" class="Bound">m</a><a id="28012" class="Symbol">}</a> <a id="28014" class="Symbol">{</a><a id="28015" href="Data.Nat.Properties.html#28015" class="Bound">n</a><a id="28016" class="Symbol">}</a> <a id="28018" href="Data.Nat.Properties.html#28018" class="Bound">o</a> <a id="28020" class="Keyword">rewrite</a> <a id="28028" href="Data.Nat.Properties.html#22670" class="Function">*-comm</a> <a id="28035" href="Data.Nat.Properties.html#28018" class="Bound">o</a> <a id="28037" href="Data.Nat.Properties.html#28011" class="Bound">m</a> <a id="28039" class="Symbol">|</a> <a id="28041" href="Data.Nat.Properties.html#22670" class="Function">*-comm</a> <a id="28048" href="Data.Nat.Properties.html#28018" class="Bound">o</a> <a id="28050" href="Data.Nat.Properties.html#28015" class="Bound">n</a> <a id="28052" class="Symbol">=</a> <a id="28054" href="Data.Nat.Properties.html#27732" class="Function">*-cancelʳ-≤</a> <a id="28066" href="Data.Nat.Properties.html#28011" class="Bound">m</a> <a id="28068" href="Data.Nat.Properties.html#28015" class="Bound">n</a> <a id="28070" href="Data.Nat.Properties.html#28018" class="Bound">o</a>

<a id="*-mono-≤"></a><a id="28073" href="Data.Nat.Properties.html#28073" class="Function">*-mono-≤</a> <a id="28082" class="Symbol">:</a> <a id="28084" href="Relation.Binary.Definitions.html#4437" class="Function">Monotonic₂</a> <a id="28095" href="Data.Nat.Base.html#1690" class="Datatype Operator">_≤_</a> <a id="28099" href="Data.Nat.Base.html#1690" class="Datatype Operator">_≤_</a> <a id="28103" href="Data.Nat.Base.html#1690" class="Datatype Operator">_≤_</a> <a id="28107" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a>
<a id="28111" href="Data.Nat.Properties.html#28073" class="Function">*-mono-≤</a> <a id="28120" href="Data.Nat.Base.html#1713" class="InductiveConstructor">z≤n</a>       <a id="28130" href="Data.Nat.Properties.html#28130" class="Bound">u≤v</a> <a id="28134" class="Symbol">=</a> <a id="28136" href="Data.Nat.Base.html#1713" class="InductiveConstructor">z≤n</a>
<a id="28140" href="Data.Nat.Properties.html#28073" class="Function">*-mono-≤</a> <a id="28149" class="Symbol">(</a><a id="28150" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="28154" href="Data.Nat.Properties.html#28154" class="Bound">m≤n</a><a id="28157" class="Symbol">)</a> <a id="28159" href="Data.Nat.Properties.html#28159" class="Bound">u≤v</a> <a id="28163" class="Symbol">=</a> <a id="28165" href="Data.Nat.Properties.html#19925" class="Function">+-mono-≤</a> <a id="28174" href="Data.Nat.Properties.html#28159" class="Bound">u≤v</a> <a id="28178" class="Symbol">(</a><a id="28179" href="Data.Nat.Properties.html#28073" class="Function">*-mono-≤</a> <a id="28188" href="Data.Nat.Properties.html#28154" class="Bound">m≤n</a> <a id="28192" href="Data.Nat.Properties.html#28159" class="Bound">u≤v</a><a id="28195" class="Symbol">)</a>

<a id="*-monoˡ-≤"></a><a id="28198" href="Data.Nat.Properties.html#28198" class="Function">*-monoˡ-≤</a> <a id="28208" class="Symbol">:</a> <a id="28210" href="Relation.Binary.Definitions.html#4316" class="Function">RightMonotonic</a> <a id="28225" href="Data.Nat.Base.html#1690" class="Datatype Operator">_≤_</a> <a id="28229" href="Data.Nat.Base.html#1690" class="Datatype Operator">_≤_</a> <a id="28233" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a>
<a id="28237" href="Data.Nat.Properties.html#28198" class="Function">*-monoˡ-≤</a> <a id="28247" class="Symbol">=</a> <a id="28249" href="Relation.Binary.Consequences.html#3986" class="Function">mono₂⇒monoʳ</a> <a id="28261" class="Symbol">_</a> <a id="28263" class="Symbol">_</a> <a id="28265" href="Data.Nat.Base.html#1690" class="Datatype Operator">_≤_</a> <a id="28269" href="Data.Nat.Properties.html#6224" class="Function">≤-refl</a> <a id="28276" href="Data.Nat.Properties.html#28073" class="Function">*-mono-≤</a>

<a id="*-monoʳ-≤"></a><a id="28286" href="Data.Nat.Properties.html#28286" class="Function">*-monoʳ-≤</a> <a id="28296" class="Symbol">:</a> <a id="28298" href="Relation.Binary.Definitions.html#4197" class="Function">LeftMonotonic</a> <a id="28312" href="Data.Nat.Base.html#1690" class="Datatype Operator">_≤_</a> <a id="28316" href="Data.Nat.Base.html#1690" class="Datatype Operator">_≤_</a> <a id="28320" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a>
<a id="28324" href="Data.Nat.Properties.html#28286" class="Function">*-monoʳ-≤</a> <a id="28334" class="Symbol">=</a> <a id="28336" href="Relation.Binary.Consequences.html#3836" class="Function">mono₂⇒monoˡ</a> <a id="28348" href="Data.Nat.Base.html#1690" class="Datatype Operator">_≤_</a> <a id="28352" href="Data.Nat.Base.html#1690" class="Datatype Operator">_≤_</a> <a id="28356" href="Data.Nat.Base.html#1690" class="Datatype Operator">_≤_</a> <a id="28360" href="Data.Nat.Properties.html#6224" class="Function">≤-refl</a> <a id="28367" href="Data.Nat.Properties.html#28073" class="Function">*-mono-≤</a>

<a id="*-mono-&lt;"></a><a id="28377" href="Data.Nat.Properties.html#28377" class="Function">*-mono-&lt;</a> <a id="28386" class="Symbol">:</a> <a id="28388" href="Relation.Binary.Definitions.html#4437" class="Function">Monotonic₂</a> <a id="28399" href="Data.Nat.Base.html#1800" class="Function Operator">_&lt;_</a> <a id="28403" href="Data.Nat.Base.html#1800" class="Function Operator">_&lt;_</a> <a id="28407" href="Data.Nat.Base.html#1800" class="Function Operator">_&lt;_</a> <a id="28411" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a>
<a id="28415" href="Data.Nat.Properties.html#28377" class="Function">*-mono-&lt;</a> <a id="28424" href="Data.Nat.Base.html#1872" class="InductiveConstructor">z&lt;s</a>               <a id="28442" href="Data.Nat.Properties.html#28442" class="Bound">u&lt;v</a><a id="28445" class="Symbol">@(</a><a id="28447" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="28451" class="Symbol">_)</a> <a id="28454" class="Symbol">=</a> <a id="28456" href="Data.Nat.Properties.html#13373" class="Function">0&lt;1+n</a>
<a id="28462" href="Data.Nat.Properties.html#28377" class="Function">*-mono-&lt;</a> <a id="28471" class="Symbol">(</a><a id="28472" href="Data.Nat.Base.html#1912" class="InductiveConstructor">s&lt;s</a> <a id="28476" href="Data.Nat.Properties.html#28476" class="Bound">m&lt;n</a><a id="28479" class="Symbol">@(</a><a id="28481" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="28485" class="Symbol">_))</a> <a id="28489" href="Data.Nat.Properties.html#28489" class="Bound">u&lt;v</a><a id="28492" class="Symbol">@(</a><a id="28494" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="28498" class="Symbol">_)</a> <a id="28501" class="Symbol">=</a> <a id="28503" href="Data.Nat.Properties.html#20594" class="Function">+-mono-&lt;</a> <a id="28512" href="Data.Nat.Properties.html#28489" class="Bound">u&lt;v</a> <a id="28516" class="Symbol">(</a><a id="28517" href="Data.Nat.Properties.html#28377" class="Function">*-mono-&lt;</a> <a id="28526" href="Data.Nat.Properties.html#28476" class="Bound">m&lt;n</a> <a id="28530" href="Data.Nat.Properties.html#28489" class="Bound">u&lt;v</a><a id="28533" class="Symbol">)</a>

<a id="*-monoˡ-&lt;"></a><a id="28536" href="Data.Nat.Properties.html#28536" class="Function">*-monoˡ-&lt;</a> <a id="28546" class="Symbol">:</a> <a id="28548" class="Symbol">∀</a> <a id="28550" href="Data.Nat.Properties.html#28550" class="Bound">n</a> <a id="28552" class="Symbol">.{{</a><a id="28555" href="Data.Nat.Properties.html#28555" class="Bound">_</a> <a id="28557" class="Symbol">:</a> <a id="28559" href="Data.Nat.Base.html#3259" class="Record">NonZero</a> <a id="28567" href="Data.Nat.Properties.html#28550" class="Bound">n</a><a id="28568" class="Symbol">}}</a> <a id="28571" class="Symbol">→</a> <a id="28573" href="Relation.Binary.Definitions.html#4009" class="Function">Monotonic₁</a> <a id="28584" href="Data.Nat.Base.html#1800" class="Function Operator">_&lt;_</a> <a id="28588" href="Data.Nat.Base.html#1800" class="Function Operator">_&lt;_</a> <a id="28592" class="Symbol">(</a><a id="28593" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*</a> <a id="28596" href="Data.Nat.Properties.html#28550" class="Bound">n</a><a id="28597" class="Symbol">)</a>
<a id="28599" href="Data.Nat.Properties.html#28536" class="Function">*-monoˡ-&lt;</a> <a id="28609" href="Data.Nat.Properties.html#28609" class="Bound">n</a><a id="28610" class="Symbol">@(</a><a id="28612" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="28616" class="Symbol">_)</a> <a id="28619" href="Data.Nat.Base.html#1872" class="InductiveConstructor">z&lt;s</a>               <a id="28637" class="Symbol">=</a> <a id="28639" href="Data.Nat.Properties.html#13373" class="Function">0&lt;1+n</a>
<a id="28645" href="Data.Nat.Properties.html#28536" class="Function">*-monoˡ-&lt;</a> <a id="28655" href="Data.Nat.Properties.html#28655" class="Bound">n</a><a id="28656" class="Symbol">@(</a><a id="28658" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="28662" class="Symbol">_)</a> <a id="28665" class="Symbol">(</a><a id="28666" href="Data.Nat.Base.html#1912" class="InductiveConstructor">s&lt;s</a> <a id="28670" href="Data.Nat.Properties.html#28670" class="Bound">m&lt;o</a><a id="28673" class="Symbol">@(</a><a id="28675" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="28679" class="Symbol">_))</a> <a id="28683" class="Symbol">=</a> <a id="28685" href="Data.Nat.Properties.html#20434" class="Function">+-mono-≤-&lt;</a> <a id="28696" href="Data.Nat.Properties.html#6224" class="Function">≤-refl</a> <a id="28703" class="Symbol">(</a><a id="28704" href="Data.Nat.Properties.html#28536" class="Function">*-monoˡ-&lt;</a> <a id="28714" href="Data.Nat.Properties.html#28655" class="Bound">n</a> <a id="28716" href="Data.Nat.Properties.html#28670" class="Bound">m&lt;o</a><a id="28719" class="Symbol">)</a>

<a id="*-monoʳ-&lt;"></a><a id="28722" href="Data.Nat.Properties.html#28722" class="Function">*-monoʳ-&lt;</a> <a id="28732" class="Symbol">:</a> <a id="28734" class="Symbol">∀</a> <a id="28736" href="Data.Nat.Properties.html#28736" class="Bound">n</a> <a id="28738" class="Symbol">.{{</a><a id="28741" href="Data.Nat.Properties.html#28741" class="Bound">_</a> <a id="28743" class="Symbol">:</a> <a id="28745" href="Data.Nat.Base.html#3259" class="Record">NonZero</a> <a id="28753" href="Data.Nat.Properties.html#28736" class="Bound">n</a><a id="28754" class="Symbol">}}</a> <a id="28757" class="Symbol">→</a> <a id="28759" href="Relation.Binary.Definitions.html#4009" class="Function">Monotonic₁</a> <a id="28770" href="Data.Nat.Base.html#1800" class="Function Operator">_&lt;_</a> <a id="28774" href="Data.Nat.Base.html#1800" class="Function Operator">_&lt;_</a> <a id="28778" class="Symbol">(</a><a id="28779" href="Data.Nat.Properties.html#28736" class="Bound">n</a> <a id="28781" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*_</a><a id="28783" class="Symbol">)</a>
<a id="28785" href="Data.Nat.Properties.html#28722" class="Function">*-monoʳ-&lt;</a> <a id="28795" class="Symbol">(</a><a id="28796" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="28800" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="28804" class="Symbol">)</a>      <a id="28811" href="Data.Nat.Properties.html#28811" class="Bound">m&lt;o</a><a id="28814" class="Symbol">@(</a><a id="28816" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="28820" class="Symbol">_)</a> <a id="28823" class="Symbol">=</a> <a id="28825" href="Data.Nat.Properties.html#19925" class="Function">+-mono-≤</a> <a id="28834" href="Data.Nat.Properties.html#28811" class="Bound">m&lt;o</a> <a id="28838" href="Data.Nat.Base.html#1713" class="InductiveConstructor">z≤n</a>
<a id="28842" href="Data.Nat.Properties.html#28722" class="Function">*-monoʳ-&lt;</a> <a id="28852" class="Symbol">(</a><a id="28853" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="28857" href="Data.Nat.Properties.html#28857" class="Bound">n</a><a id="28858" class="Symbol">@(</a><a id="28860" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="28864" class="Symbol">_))</a> <a id="28868" href="Data.Nat.Properties.html#28868" class="Bound">m&lt;o</a><a id="28871" class="Symbol">@(</a><a id="28873" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="28877" class="Symbol">_)</a> <a id="28880" class="Symbol">=</a> <a id="28882" href="Data.Nat.Properties.html#19925" class="Function">+-mono-≤</a> <a id="28891" href="Data.Nat.Properties.html#28868" class="Bound">m&lt;o</a> <a id="28895" class="Symbol">(</a><a id="28896" href="Data.Nat.Properties.html#9585" class="Function">&lt;⇒≤</a> <a id="28900" class="Symbol">(</a><a id="28901" href="Data.Nat.Properties.html#28722" class="Function">*-monoʳ-&lt;</a> <a id="28911" href="Data.Nat.Properties.html#28857" class="Bound">n</a> <a id="28913" href="Data.Nat.Properties.html#28868" class="Bound">m&lt;o</a><a id="28916" class="Symbol">))</a>

<a id="m≤m*n"></a><a id="28920" href="Data.Nat.Properties.html#28920" class="Function">m≤m*n</a> <a id="28926" class="Symbol">:</a> <a id="28928" class="Symbol">∀</a> <a id="28930" href="Data.Nat.Properties.html#28930" class="Bound">m</a> <a id="28932" href="Data.Nat.Properties.html#28932" class="Bound">n</a> <a id="28934" class="Symbol">.{{</a><a id="28937" href="Data.Nat.Properties.html#28937" class="Bound">_</a> <a id="28939" class="Symbol">:</a> <a id="28941" href="Data.Nat.Base.html#3259" class="Record">NonZero</a> <a id="28949" href="Data.Nat.Properties.html#28932" class="Bound">n</a><a id="28950" class="Symbol">}}</a> <a id="28953" class="Symbol">→</a> <a id="28955" href="Data.Nat.Properties.html#28930" class="Bound">m</a> <a id="28957" href="Data.Nat.Base.html#1690" class="Datatype Operator">≤</a> <a id="28959" href="Data.Nat.Properties.html#28930" class="Bound">m</a> <a id="28961" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="28963" href="Data.Nat.Properties.html#28932" class="Bound">n</a>
<a id="28965" href="Data.Nat.Properties.html#28920" class="Function">m≤m*n</a> <a id="28971" href="Data.Nat.Properties.html#28971" class="Bound">m</a> <a id="28973" href="Data.Nat.Properties.html#28973" class="Bound">n</a><a id="28974" class="Symbol">@(</a><a id="28976" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="28980" class="Symbol">_)</a> <a id="28983" class="Symbol">=</a> <a id="28985" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="28993" href="Data.Nat.Properties.html#28971" class="Bound">m</a>     <a id="28999" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="29002" href="Relation.Binary.PropositionalEquality.Core.html#2099" class="Function">sym</a> <a id="29006" class="Symbol">(</a><a id="29007" href="Data.Nat.Properties.html#22324" class="Function">*-identityʳ</a> <a id="29019" href="Data.Nat.Properties.html#28971" class="Bound">m</a><a id="29020" class="Symbol">)</a> <a id="29022" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="29026" href="Data.Nat.Properties.html#28971" class="Bound">m</a> <a id="29028" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="29030" class="Number">1</a> <a id="29032" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="29035" href="Data.Nat.Properties.html#28286" class="Function">*-monoʳ-≤</a> <a id="29045" href="Data.Nat.Properties.html#28971" class="Bound">m</a> <a id="29047" href="Data.Nat.Properties.html#13373" class="Function">0&lt;1+n</a> <a id="29053" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
  <a id="29057" href="Data.Nat.Properties.html#28971" class="Bound">m</a> <a id="29059" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="29061" href="Data.Nat.Properties.html#28973" class="Bound">n</a> <a id="29063" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="m≤n*m"></a><a id="29066" href="Data.Nat.Properties.html#29066" class="Function">m≤n*m</a> <a id="29072" class="Symbol">:</a> <a id="29074" class="Symbol">∀</a> <a id="29076" href="Data.Nat.Properties.html#29076" class="Bound">m</a> <a id="29078" href="Data.Nat.Properties.html#29078" class="Bound">n</a> <a id="29080" class="Symbol">.{{</a><a id="29083" href="Data.Nat.Properties.html#29083" class="Bound">_</a> <a id="29085" class="Symbol">:</a> <a id="29087" href="Data.Nat.Base.html#3259" class="Record">NonZero</a> <a id="29095" href="Data.Nat.Properties.html#29078" class="Bound">n</a><a id="29096" class="Symbol">}}</a> <a id="29099" class="Symbol">→</a> <a id="29101" href="Data.Nat.Properties.html#29076" class="Bound">m</a> <a id="29103" href="Data.Nat.Base.html#1690" class="Datatype Operator">≤</a> <a id="29105" href="Data.Nat.Properties.html#29078" class="Bound">n</a> <a id="29107" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="29109" href="Data.Nat.Properties.html#29076" class="Bound">m</a>
<a id="29111" href="Data.Nat.Properties.html#29066" class="Function">m≤n*m</a> <a id="29117" href="Data.Nat.Properties.html#29117" class="Bound">m</a> <a id="29119" href="Data.Nat.Properties.html#29119" class="Bound">n</a><a id="29120" class="Symbol">@(</a><a id="29122" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="29126" class="Symbol">_)</a> <a id="29129" class="Symbol">=</a> <a id="29131" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="29139" href="Data.Nat.Properties.html#29117" class="Bound">m</a>     <a id="29145" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="29148" href="Data.Nat.Properties.html#28920" class="Function">m≤m*n</a> <a id="29154" href="Data.Nat.Properties.html#29117" class="Bound">m</a> <a id="29156" href="Data.Nat.Properties.html#29119" class="Bound">n</a> <a id="29158" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
  <a id="29162" href="Data.Nat.Properties.html#29117" class="Bound">m</a> <a id="29164" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="29166" href="Data.Nat.Properties.html#29119" class="Bound">n</a> <a id="29168" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="29171" href="Data.Nat.Properties.html#22670" class="Function">*-comm</a> <a id="29178" href="Data.Nat.Properties.html#29117" class="Bound">m</a> <a id="29180" href="Data.Nat.Properties.html#29119" class="Bound">n</a> <a id="29182" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="29186" href="Data.Nat.Properties.html#29119" class="Bound">n</a> <a id="29188" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="29190" href="Data.Nat.Properties.html#29117" class="Bound">m</a> <a id="29192" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="m≤n⇒m≤o*n"></a><a id="29195" href="Data.Nat.Properties.html#29195" class="Function">m≤n⇒m≤o*n</a> <a id="29205" class="Symbol">:</a> <a id="29207" class="Symbol">∀</a> <a id="29209" href="Data.Nat.Properties.html#29209" class="Bound">o</a> <a id="29211" class="Symbol">.{{</a><a id="29214" href="Data.Nat.Properties.html#29214" class="Bound">_</a> <a id="29216" class="Symbol">:</a> <a id="29218" href="Data.Nat.Base.html#3259" class="Record">NonZero</a> <a id="29226" href="Data.Nat.Properties.html#29209" class="Bound">o</a><a id="29227" class="Symbol">}}</a> <a id="29230" class="Symbol">→</a> <a id="29232" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="29234" href="Data.Nat.Base.html#1690" class="Datatype Operator">≤</a> <a id="29236" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="29238" class="Symbol">→</a> <a id="29240" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="29242" href="Data.Nat.Base.html#1690" class="Datatype Operator">≤</a> <a id="29244" href="Data.Nat.Properties.html#29209" class="Bound">o</a> <a id="29246" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="29248" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="29250" href="Data.Nat.Properties.html#29195" class="Function">m≤n⇒m≤o*n</a> <a id="29260" href="Data.Nat.Properties.html#29260" class="Bound">o</a> <a id="29262" href="Data.Nat.Properties.html#29262" class="Bound">m≤n</a> <a id="29266" class="Symbol">=</a> <a id="29268" href="Data.Nat.Properties.html#6407" class="Function">≤-trans</a> <a id="29276" href="Data.Nat.Properties.html#29262" class="Bound">m≤n</a> <a id="29280" class="Symbol">(</a><a id="29281" href="Data.Nat.Properties.html#29066" class="Function">m≤n*m</a> <a id="29287" class="Symbol">_</a> <a id="29289" href="Data.Nat.Properties.html#29260" class="Bound">o</a><a id="29290" class="Symbol">)</a>

<a id="m≤n⇒m≤n*o"></a><a id="29293" href="Data.Nat.Properties.html#29293" class="Function">m≤n⇒m≤n*o</a> <a id="29303" class="Symbol">:</a> <a id="29305" class="Symbol">∀</a> <a id="29307" href="Data.Nat.Properties.html#29307" class="Bound">o</a> <a id="29309" class="Symbol">.{{</a><a id="29312" href="Data.Nat.Properties.html#29312" class="Bound">_</a> <a id="29314" class="Symbol">:</a> <a id="29316" href="Data.Nat.Base.html#3259" class="Record">NonZero</a> <a id="29324" href="Data.Nat.Properties.html#29307" class="Bound">o</a><a id="29325" class="Symbol">}}</a> <a id="29328" class="Symbol">→</a> <a id="29330" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="29332" href="Data.Nat.Base.html#1690" class="Datatype Operator">≤</a> <a id="29334" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="29336" class="Symbol">→</a> <a id="29338" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="29340" href="Data.Nat.Base.html#1690" class="Datatype Operator">≤</a> <a id="29342" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="29344" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="29346" href="Data.Nat.Properties.html#29307" class="Bound">o</a>
<a id="29348" href="Data.Nat.Properties.html#29293" class="Function">m≤n⇒m≤n*o</a> <a id="29358" href="Data.Nat.Properties.html#29358" class="Bound">o</a> <a id="29360" href="Data.Nat.Properties.html#29360" class="Bound">m≤n</a> <a id="29364" class="Symbol">=</a> <a id="29366" href="Data.Nat.Properties.html#6407" class="Function">≤-trans</a> <a id="29374" href="Data.Nat.Properties.html#29360" class="Bound">m≤n</a> <a id="29378" class="Symbol">(</a><a id="29379" href="Data.Nat.Properties.html#28920" class="Function">m≤m*n</a> <a id="29385" class="Symbol">_</a> <a id="29387" href="Data.Nat.Properties.html#29358" class="Bound">o</a><a id="29388" class="Symbol">)</a>

<a id="m&lt;m*n"></a><a id="29391" href="Data.Nat.Properties.html#29391" class="Function">m&lt;m*n</a> <a id="29397" class="Symbol">:</a> <a id="29399" class="Symbol">∀</a> <a id="29401" href="Data.Nat.Properties.html#29401" class="Bound">m</a> <a id="29403" href="Data.Nat.Properties.html#29403" class="Bound">n</a> <a id="29405" class="Symbol">.{{</a><a id="29408" href="Data.Nat.Properties.html#29408" class="Bound">_</a> <a id="29410" class="Symbol">:</a> <a id="29412" href="Data.Nat.Base.html#3259" class="Record">NonZero</a> <a id="29420" href="Data.Nat.Properties.html#29401" class="Bound">m</a><a id="29421" class="Symbol">}}</a> <a id="29424" class="Symbol">→</a> <a id="29426" class="Number">1</a> <a id="29428" href="Data.Nat.Base.html#1800" class="Function Operator">&lt;</a> <a id="29430" href="Data.Nat.Properties.html#29403" class="Bound">n</a> <a id="29432" class="Symbol">→</a> <a id="29434" href="Data.Nat.Properties.html#29401" class="Bound">m</a> <a id="29436" href="Data.Nat.Base.html#1800" class="Function Operator">&lt;</a> <a id="29438" href="Data.Nat.Properties.html#29401" class="Bound">m</a> <a id="29440" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="29442" href="Data.Nat.Properties.html#29403" class="Bound">n</a>
<a id="29444" href="Data.Nat.Properties.html#29391" class="Function">m&lt;m*n</a> <a id="29450" href="Data.Nat.Properties.html#29450" class="Bound">m</a><a id="29451" class="Symbol">@(</a><a id="29453" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="29457" href="Data.Nat.Properties.html#29457" class="Bound">m-1</a><a id="29460" class="Symbol">)</a> <a id="29462" href="Data.Nat.Properties.html#29462" class="Bound">n</a><a id="29463" class="Symbol">@(</a><a id="29465" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="29469" class="Symbol">(</a><a id="29470" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="29474" href="Data.Nat.Properties.html#29474" class="Bound">n-2</a><a id="29477" class="Symbol">))</a> <a id="29480" class="Symbol">(</a><a id="29481" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="29485" class="Symbol">(</a><a id="29486" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="29490" class="Symbol">_))</a> <a id="29494" class="Symbol">=</a> <a id="29496" href="Relation.Binary.Reasoning.Syntax.html#3008" class="Function Operator">begin-strict</a>
  <a id="29511" href="Data.Nat.Properties.html#29450" class="Bound">m</a>           <a id="29523" href="Relation.Binary.Reasoning.Syntax.html#5689" class="Function">&lt;⟨</a> <a id="29526" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="29530" class="Symbol">(</a><a id="29531" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="29535" class="Symbol">(</a><a id="29536" href="Data.Nat.Properties.html#19590" class="Function">m≤n+m</a> <a id="29542" href="Data.Nat.Properties.html#29457" class="Bound">m-1</a> <a id="29546" href="Data.Nat.Properties.html#29474" class="Bound">n-2</a><a id="29549" class="Symbol">))</a> <a id="29552" href="Relation.Binary.Reasoning.Syntax.html#5689" class="Function">⟩</a>
  <a id="29556" href="Data.Nat.Properties.html#29462" class="Bound">n</a> <a id="29558" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="29560" href="Data.Nat.Properties.html#29457" class="Bound">m-1</a>     <a id="29568" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="29571" href="Data.Nat.Properties.html#20165" class="Function">+-monoʳ-≤</a> <a id="29581" href="Data.Nat.Properties.html#29462" class="Bound">n</a> <a id="29583" class="Symbol">(</a><a id="29584" href="Data.Nat.Properties.html#28920" class="Function">m≤m*n</a> <a id="29590" href="Data.Nat.Properties.html#29457" class="Bound">m-1</a> <a id="29594" href="Data.Nat.Properties.html#29462" class="Bound">n</a><a id="29595" class="Symbol">)</a> <a id="29597" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
  <a id="29601" href="Data.Nat.Properties.html#29462" class="Bound">n</a> <a id="29603" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="29605" href="Data.Nat.Properties.html#29457" class="Bound">m-1</a> <a id="29609" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="29611" href="Data.Nat.Properties.html#29462" class="Bound">n</a> <a id="29613" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="29619" href="Data.Nat.Properties.html#29450" class="Bound">m</a> <a id="29621" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="29623" href="Data.Nat.Properties.html#29462" class="Bound">n</a>       <a id="29631" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="m&lt;n⇒m&lt;n*o"></a><a id="29634" href="Data.Nat.Properties.html#29634" class="Function">m&lt;n⇒m&lt;n*o</a> <a id="29644" class="Symbol">:</a> <a id="29646" class="Symbol">∀</a> <a id="29648" href="Data.Nat.Properties.html#29648" class="Bound">o</a> <a id="29650" class="Symbol">.{{</a><a id="29653" href="Data.Nat.Properties.html#29653" class="Bound">_</a> <a id="29655" class="Symbol">:</a> <a id="29657" href="Data.Nat.Base.html#3259" class="Record">NonZero</a> <a id="29665" href="Data.Nat.Properties.html#29648" class="Bound">o</a><a id="29666" class="Symbol">}}</a> <a id="29669" class="Symbol">→</a> <a id="29671" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="29673" href="Data.Nat.Base.html#1800" class="Function Operator">&lt;</a> <a id="29675" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="29677" class="Symbol">→</a> <a id="29679" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="29681" href="Data.Nat.Base.html#1800" class="Function Operator">&lt;</a> <a id="29683" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="29685" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="29687" href="Data.Nat.Properties.html#29648" class="Bound">o</a>
<a id="29689" href="Data.Nat.Properties.html#29634" class="Function">m&lt;n⇒m&lt;n*o</a> <a id="29699" class="Symbol">=</a> <a id="29701" href="Data.Nat.Properties.html#29293" class="Function">m≤n⇒m≤n*o</a>

<a id="m&lt;n⇒m&lt;o*n"></a><a id="29712" href="Data.Nat.Properties.html#29712" class="Function">m&lt;n⇒m&lt;o*n</a> <a id="29722" class="Symbol">:</a> <a id="29724" class="Symbol">∀</a> <a id="29726" class="Symbol">{</a><a id="29727" href="Data.Nat.Properties.html#29727" class="Bound">m</a> <a id="29729" href="Data.Nat.Properties.html#29729" class="Bound">n</a><a id="29730" class="Symbol">}</a> <a id="29732" href="Data.Nat.Properties.html#29732" class="Bound">o</a> <a id="29734" class="Symbol">.{{</a><a id="29737" href="Data.Nat.Properties.html#29737" class="Bound">_</a> <a id="29739" class="Symbol">:</a> <a id="29741" href="Data.Nat.Base.html#3259" class="Record">NonZero</a> <a id="29749" href="Data.Nat.Properties.html#29732" class="Bound">o</a><a id="29750" class="Symbol">}}</a> <a id="29753" class="Symbol">→</a> <a id="29755" href="Data.Nat.Properties.html#29727" class="Bound">m</a> <a id="29757" href="Data.Nat.Base.html#1800" class="Function Operator">&lt;</a> <a id="29759" href="Data.Nat.Properties.html#29729" class="Bound">n</a> <a id="29761" class="Symbol">→</a> <a id="29763" href="Data.Nat.Properties.html#29727" class="Bound">m</a> <a id="29765" href="Data.Nat.Base.html#1800" class="Function Operator">&lt;</a> <a id="29767" href="Data.Nat.Properties.html#29732" class="Bound">o</a> <a id="29769" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="29771" href="Data.Nat.Properties.html#29729" class="Bound">n</a>
<a id="29773" href="Data.Nat.Properties.html#29712" class="Function">m&lt;n⇒m&lt;o*n</a> <a id="29783" class="Symbol">=</a> <a id="29785" href="Data.Nat.Properties.html#29195" class="Function">m≤n⇒m≤o*n</a>

<a id="*-cancelʳ-&lt;"></a><a id="29796" href="Data.Nat.Properties.html#29796" class="Function">*-cancelʳ-&lt;</a> <a id="29808" class="Symbol">:</a> <a id="29810" href="Algebra.Definitions.html#4604" class="Function">RightCancellative</a> <a id="29828" href="Data.Nat.Base.html#1800" class="Function Operator">_&lt;_</a> <a id="29832" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a>
<a id="29836" href="Data.Nat.Properties.html#29796" class="Function">*-cancelʳ-&lt;</a> <a id="29848" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="29856" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="29864" class="Symbol">(</a><a id="29865" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="29869" href="Data.Nat.Properties.html#29869" class="Bound">o</a><a id="29870" class="Symbol">)</a> <a id="29872" class="Symbol">_</a>     <a id="29878" class="Symbol">=</a> <a id="29880" href="Data.Nat.Properties.html#13373" class="Function">0&lt;1+n</a>
<a id="29886" href="Data.Nat.Properties.html#29796" class="Function">*-cancelʳ-&lt;</a> <a id="29898" class="Symbol">(</a><a id="29899" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="29903" href="Data.Nat.Properties.html#29903" class="Bound">m</a><a id="29904" class="Symbol">)</a> <a id="29906" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="29914" class="Symbol">(</a><a id="29915" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="29919" href="Data.Nat.Properties.html#29919" class="Bound">o</a><a id="29920" class="Symbol">)</a> <a id="29922" class="Symbol">_</a>     <a id="29928" class="Symbol">=</a> <a id="29930" href="Data.Nat.Properties.html#13373" class="Function">0&lt;1+n</a>
<a id="29936" href="Data.Nat.Properties.html#29796" class="CatchallClause Function">*-cancelʳ-&lt;</a><a id="29947" class="CatchallClause"> </a><a id="29948" href="Data.Nat.Properties.html#29948" class="CatchallClause Bound">m</a><a id="29949" class="CatchallClause">       </a><a id="29956" class="CatchallClause Symbol">(</a><a id="29957" href="Agda.Builtin.Nat.html#234" class="CatchallClause InductiveConstructor">suc</a><a id="29960" class="CatchallClause"> </a><a id="29961" href="Data.Nat.Properties.html#29961" class="CatchallClause Bound">n</a><a id="29962" class="CatchallClause Symbol">)</a><a id="29963" class="CatchallClause"> </a><a id="29964" class="CatchallClause Symbol">(</a><a id="29965" href="Agda.Builtin.Nat.html#234" class="CatchallClause InductiveConstructor">suc</a><a id="29968" class="CatchallClause"> </a><a id="29969" href="Data.Nat.Properties.html#29969" class="CatchallClause Bound">o</a><a id="29970" class="CatchallClause Symbol">)</a><a id="29971" class="CatchallClause"> </a><a id="29972" href="Data.Nat.Properties.html#29972" class="CatchallClause Bound">nm&lt;om</a> <a id="29978" class="Symbol">=</a>
  <a id="29982" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="29986" class="Symbol">(</a><a id="29987" href="Data.Nat.Properties.html#29796" class="Function">*-cancelʳ-&lt;</a> <a id="29999" href="Data.Nat.Properties.html#29948" class="Bound">m</a> <a id="30001" href="Data.Nat.Properties.html#29961" class="Bound">n</a> <a id="30003" href="Data.Nat.Properties.html#29969" class="Bound">o</a> <a id="30005" class="Symbol">(</a><a id="30006" href="Data.Nat.Properties.html#18991" class="Function">+-cancelˡ-&lt;</a> <a id="30018" href="Data.Nat.Properties.html#29948" class="Bound">m</a> <a id="30020" class="Symbol">_</a> <a id="30022" class="Symbol">_</a> <a id="30024" href="Data.Nat.Properties.html#29972" class="Bound">nm&lt;om</a><a id="30029" class="Symbol">))</a>

<a id="*-cancelˡ-&lt;"></a><a id="30033" href="Data.Nat.Properties.html#30033" class="Function">*-cancelˡ-&lt;</a> <a id="30045" class="Symbol">:</a> <a id="30047" href="Algebra.Definitions.html#4511" class="Function">LeftCancellative</a> <a id="30064" href="Data.Nat.Base.html#1800" class="Function Operator">_&lt;_</a> <a id="30068" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a>
<a id="30072" href="Data.Nat.Properties.html#30033" class="Function">*-cancelˡ-&lt;</a> <a id="30084" href="Data.Nat.Properties.html#30084" class="Bound">x</a> <a id="30086" href="Data.Nat.Properties.html#30086" class="Bound">y</a> <a id="30088" href="Data.Nat.Properties.html#30088" class="Bound">z</a> <a id="30090" class="Keyword">rewrite</a> <a id="30098" href="Data.Nat.Properties.html#22670" class="Function">*-comm</a> <a id="30105" href="Data.Nat.Properties.html#30084" class="Bound">x</a> <a id="30107" href="Data.Nat.Properties.html#30086" class="Bound">y</a> <a id="30109" class="Symbol">|</a> <a id="30111" href="Data.Nat.Properties.html#22670" class="Function">*-comm</a> <a id="30118" href="Data.Nat.Properties.html#30084" class="Bound">x</a> <a id="30120" href="Data.Nat.Properties.html#30088" class="Bound">z</a> <a id="30122" class="Symbol">=</a> <a id="30124" href="Data.Nat.Properties.html#29796" class="Function">*-cancelʳ-&lt;</a> <a id="30136" href="Data.Nat.Properties.html#30084" class="Bound">x</a> <a id="30138" href="Data.Nat.Properties.html#30086" class="Bound">y</a> <a id="30140" href="Data.Nat.Properties.html#30088" class="Bound">z</a>

<a id="*-cancel-&lt;"></a><a id="30143" href="Data.Nat.Properties.html#30143" class="Function">*-cancel-&lt;</a> <a id="30154" class="Symbol">:</a> <a id="30156" href="Algebra.Definitions.html#4699" class="Function">Cancellative</a> <a id="30169" href="Data.Nat.Base.html#1800" class="Function Operator">_&lt;_</a> <a id="30173" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a>
<a id="30177" href="Data.Nat.Properties.html#30143" class="Function">*-cancel-&lt;</a> <a id="30188" class="Symbol">=</a> <a id="30190" href="Data.Nat.Properties.html#30033" class="Function">*-cancelˡ-&lt;</a> <a id="30202" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="30204" href="Data.Nat.Properties.html#29796" class="Function">*-cancelʳ-&lt;</a>

<a id="30217" class="Comment">------------------------------------------------------------------------</a>
<a id="30290" class="Comment">-- Properties of _^_</a>
<a id="30311" class="Comment">------------------------------------------------------------------------</a>

<a id="^-identityʳ"></a><a id="30385" href="Data.Nat.Properties.html#30385" class="Function">^-identityʳ</a> <a id="30397" class="Symbol">:</a> <a id="30399" href="Algebra.Definitions.html#1958" class="Function">RightIdentity</a> <a id="30413" class="Number">1</a> <a id="30415" href="Data.Nat.Base.html#6548" class="Function Operator">_^_</a>
<a id="30419" href="Data.Nat.Properties.html#30385" class="Function">^-identityʳ</a> <a id="30431" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="30439" class="Symbol">=</a> <a id="30441" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="30446" href="Data.Nat.Properties.html#30385" class="Function">^-identityʳ</a> <a id="30458" class="Symbol">(</a><a id="30459" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="30463" href="Data.Nat.Properties.html#30463" class="Bound">n</a><a id="30464" class="Symbol">)</a> <a id="30466" class="Symbol">=</a> <a id="30468" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="30473" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="30477" class="Symbol">(</a><a id="30478" href="Data.Nat.Properties.html#30385" class="Function">^-identityʳ</a> <a id="30490" href="Data.Nat.Properties.html#30463" class="Bound">n</a><a id="30491" class="Symbol">)</a>

<a id="^-zeroˡ"></a><a id="30494" href="Data.Nat.Properties.html#30494" class="Function">^-zeroˡ</a> <a id="30502" class="Symbol">:</a> <a id="30504" href="Algebra.Definitions.html#2119" class="Function">LeftZero</a> <a id="30513" class="Number">1</a> <a id="30515" href="Data.Nat.Base.html#6548" class="Function Operator">_^_</a>
<a id="30519" href="Data.Nat.Properties.html#30494" class="Function">^-zeroˡ</a> <a id="30527" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="30535" class="Symbol">=</a> <a id="30537" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="30542" href="Data.Nat.Properties.html#30494" class="Function">^-zeroˡ</a> <a id="30550" class="Symbol">(</a><a id="30551" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="30555" href="Data.Nat.Properties.html#30555" class="Bound">n</a><a id="30556" class="Symbol">)</a> <a id="30558" class="Symbol">=</a> <a id="30560" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="30577" class="Number">1</a> <a id="30579" href="Data.Nat.Base.html#6548" class="Function Operator">^</a> <a id="30581" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="30585" href="Data.Nat.Properties.html#30555" class="Bound">n</a>   <a id="30589" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="30595" class="Number">1</a> <a id="30597" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="30599" class="Symbol">(</a><a id="30600" class="Number">1</a> <a id="30602" href="Data.Nat.Base.html#6548" class="Function Operator">^</a> <a id="30604" href="Data.Nat.Properties.html#30555" class="Bound">n</a><a id="30605" class="Symbol">)</a> <a id="30607" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="30610" href="Data.Nat.Properties.html#22260" class="Function">*-identityˡ</a> <a id="30622" class="Symbol">(</a><a id="30623" class="Number">1</a> <a id="30625" href="Data.Nat.Base.html#6548" class="Function Operator">^</a> <a id="30627" href="Data.Nat.Properties.html#30555" class="Bound">n</a><a id="30628" class="Symbol">)</a> <a id="30630" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="30634" class="Number">1</a> <a id="30636" href="Data.Nat.Base.html#6548" class="Function Operator">^</a> <a id="30638" href="Data.Nat.Properties.html#30555" class="Bound">n</a>       <a id="30646" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="30649" href="Data.Nat.Properties.html#30494" class="Function">^-zeroˡ</a> <a id="30657" href="Data.Nat.Properties.html#30555" class="Bound">n</a> <a id="30659" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="30663" class="Number">1</a>           <a id="30675" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="^-distribˡ-+-*"></a><a id="30678" href="Data.Nat.Properties.html#30678" class="Function">^-distribˡ-+-*</a> <a id="30693" class="Symbol">:</a> <a id="30695" class="Symbol">∀</a> <a id="30697" href="Data.Nat.Properties.html#30697" class="Bound">m</a> <a id="30699" href="Data.Nat.Properties.html#30699" class="Bound">n</a> <a id="30701" href="Data.Nat.Properties.html#30701" class="Bound">o</a> <a id="30703" class="Symbol">→</a> <a id="30705" href="Data.Nat.Properties.html#30697" class="Bound">m</a> <a id="30707" href="Data.Nat.Base.html#6548" class="Function Operator">^</a> <a id="30709" class="Symbol">(</a><a id="30710" href="Data.Nat.Properties.html#30699" class="Bound">n</a> <a id="30712" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="30714" href="Data.Nat.Properties.html#30701" class="Bound">o</a><a id="30715" class="Symbol">)</a> <a id="30717" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="30719" href="Data.Nat.Properties.html#30697" class="Bound">m</a> <a id="30721" href="Data.Nat.Base.html#6548" class="Function Operator">^</a> <a id="30723" href="Data.Nat.Properties.html#30699" class="Bound">n</a> <a id="30725" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="30727" href="Data.Nat.Properties.html#30697" class="Bound">m</a> <a id="30729" href="Data.Nat.Base.html#6548" class="Function Operator">^</a> <a id="30731" href="Data.Nat.Properties.html#30701" class="Bound">o</a>
<a id="30733" href="Data.Nat.Properties.html#30678" class="Function">^-distribˡ-+-*</a> <a id="30748" href="Data.Nat.Properties.html#30748" class="Bound">m</a> <a id="30750" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="30758" href="Data.Nat.Properties.html#30758" class="Bound">o</a> <a id="30760" class="Symbol">=</a> <a id="30762" href="Relation.Binary.PropositionalEquality.Core.html#2099" class="Function">sym</a> <a id="30766" class="Symbol">(</a><a id="30767" href="Data.Nat.Properties.html#15794" class="Function">+-identityʳ</a> <a id="30779" class="Symbol">(</a><a id="30780" href="Data.Nat.Properties.html#30748" class="Bound">m</a> <a id="30782" href="Data.Nat.Base.html#6548" class="Function Operator">^</a> <a id="30784" href="Data.Nat.Properties.html#30758" class="Bound">o</a><a id="30785" class="Symbol">))</a>
<a id="30788" href="Data.Nat.Properties.html#30678" class="Function">^-distribˡ-+-*</a> <a id="30803" href="Data.Nat.Properties.html#30803" class="Bound">m</a> <a id="30805" class="Symbol">(</a><a id="30806" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="30810" href="Data.Nat.Properties.html#30810" class="Bound">n</a><a id="30811" class="Symbol">)</a> <a id="30813" href="Data.Nat.Properties.html#30813" class="Bound">o</a> <a id="30815" class="Symbol">=</a> <a id="30817" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="30834" href="Data.Nat.Properties.html#30803" class="Bound">m</a> <a id="30836" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="30838" class="Symbol">(</a><a id="30839" href="Data.Nat.Properties.html#30803" class="Bound">m</a> <a id="30841" href="Data.Nat.Base.html#6548" class="Function Operator">^</a> <a id="30843" class="Symbol">(</a><a id="30844" href="Data.Nat.Properties.html#30810" class="Bound">n</a> <a id="30846" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="30848" href="Data.Nat.Properties.html#30813" class="Bound">o</a><a id="30849" class="Symbol">))</a>       <a id="30858" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="30861" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="30866" class="Symbol">(</a><a id="30867" href="Data.Nat.Properties.html#30803" class="Bound">m</a> <a id="30869" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*_</a><a id="30871" class="Symbol">)</a> <a id="30873" class="Symbol">(</a><a id="30874" href="Data.Nat.Properties.html#30678" class="Function">^-distribˡ-+-*</a> <a id="30889" href="Data.Nat.Properties.html#30803" class="Bound">m</a> <a id="30891" href="Data.Nat.Properties.html#30810" class="Bound">n</a> <a id="30893" href="Data.Nat.Properties.html#30813" class="Bound">o</a><a id="30894" class="Symbol">)</a> <a id="30896" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="30900" href="Data.Nat.Properties.html#30803" class="Bound">m</a> <a id="30902" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="30904" class="Symbol">((</a><a id="30906" href="Data.Nat.Properties.html#30803" class="Bound">m</a> <a id="30908" href="Data.Nat.Base.html#6548" class="Function Operator">^</a> <a id="30910" href="Data.Nat.Properties.html#30810" class="Bound">n</a><a id="30911" class="Symbol">)</a> <a id="30913" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="30915" class="Symbol">(</a><a id="30916" href="Data.Nat.Properties.html#30803" class="Bound">m</a> <a id="30918" href="Data.Nat.Base.html#6548" class="Function Operator">^</a> <a id="30920" href="Data.Nat.Properties.html#30813" class="Bound">o</a><a id="30921" class="Symbol">))</a> <a id="30924" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="30927" href="Relation.Binary.PropositionalEquality.Core.html#2099" class="Function">sym</a> <a id="30931" class="Symbol">(</a><a id="30932" href="Data.Nat.Properties.html#23360" class="Function">*-assoc</a> <a id="30940" href="Data.Nat.Properties.html#30803" class="Bound">m</a> <a id="30942" class="Symbol">_</a> <a id="30944" class="Symbol">_)</a> <a id="30947" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="30951" class="Symbol">(</a><a id="30952" href="Data.Nat.Properties.html#30803" class="Bound">m</a> <a id="30954" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="30956" class="Symbol">(</a><a id="30957" href="Data.Nat.Properties.html#30803" class="Bound">m</a> <a id="30959" href="Data.Nat.Base.html#6548" class="Function Operator">^</a> <a id="30961" href="Data.Nat.Properties.html#30810" class="Bound">n</a><a id="30962" class="Symbol">))</a> <a id="30965" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="30967" class="Symbol">(</a><a id="30968" href="Data.Nat.Properties.html#30803" class="Bound">m</a> <a id="30970" href="Data.Nat.Base.html#6548" class="Function Operator">^</a> <a id="30972" href="Data.Nat.Properties.html#30813" class="Bound">o</a><a id="30973" class="Symbol">)</a> <a id="30975" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="^-distribʳ-*"></a><a id="30978" href="Data.Nat.Properties.html#30978" class="Function">^-distribʳ-*</a> <a id="30991" class="Symbol">:</a> <a id="30993" class="Symbol">∀</a> <a id="30995" href="Data.Nat.Properties.html#30995" class="Bound">m</a> <a id="30997" href="Data.Nat.Properties.html#30997" class="Bound">n</a> <a id="30999" href="Data.Nat.Properties.html#30999" class="Bound">o</a> <a id="31001" class="Symbol">→</a> <a id="31003" class="Symbol">(</a><a id="31004" href="Data.Nat.Properties.html#30997" class="Bound">n</a> <a id="31006" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="31008" href="Data.Nat.Properties.html#30999" class="Bound">o</a><a id="31009" class="Symbol">)</a> <a id="31011" href="Data.Nat.Base.html#6548" class="Function Operator">^</a> <a id="31013" href="Data.Nat.Properties.html#30995" class="Bound">m</a> <a id="31015" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="31017" href="Data.Nat.Properties.html#30997" class="Bound">n</a> <a id="31019" href="Data.Nat.Base.html#6548" class="Function Operator">^</a> <a id="31021" href="Data.Nat.Properties.html#30995" class="Bound">m</a> <a id="31023" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="31025" href="Data.Nat.Properties.html#30999" class="Bound">o</a> <a id="31027" href="Data.Nat.Base.html#6548" class="Function Operator">^</a> <a id="31029" href="Data.Nat.Properties.html#30995" class="Bound">m</a>
<a id="31031" href="Data.Nat.Properties.html#30978" class="Function">^-distribʳ-*</a> <a id="31044" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="31049" href="Data.Nat.Properties.html#31049" class="Bound">n</a> <a id="31051" href="Data.Nat.Properties.html#31051" class="Bound">o</a> <a id="31053" class="Symbol">=</a> <a id="31055" href="Relation.Binary.PropositionalEquality.Core.html#2099" class="Function">sym</a> <a id="31059" class="Symbol">(</a><a id="31060" href="Data.Nat.Properties.html#22260" class="Function">*-identityˡ</a> <a id="31072" class="Number">1</a><a id="31073" class="Symbol">)</a>
<a id="31075" href="Data.Nat.Properties.html#30978" class="Function">^-distribʳ-*</a> <a id="31088" class="Symbol">(</a><a id="31089" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="31093" href="Data.Nat.Properties.html#31093" class="Bound">m</a><a id="31094" class="Symbol">)</a> <a id="31096" href="Data.Nat.Properties.html#31096" class="Bound">n</a> <a id="31098" href="Data.Nat.Properties.html#31098" class="Bound">o</a> <a id="31100" class="Symbol">=</a> <a id="31102" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="31119" class="Symbol">(</a><a id="31120" href="Data.Nat.Properties.html#31096" class="Bound">n</a> <a id="31122" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="31124" href="Data.Nat.Properties.html#31098" class="Bound">o</a><a id="31125" class="Symbol">)</a> <a id="31127" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="31129" class="Symbol">(</a><a id="31130" href="Data.Nat.Properties.html#31096" class="Bound">n</a> <a id="31132" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="31134" href="Data.Nat.Properties.html#31098" class="Bound">o</a><a id="31135" class="Symbol">)</a> <a id="31137" href="Data.Nat.Base.html#6548" class="Function Operator">^</a> <a id="31139" href="Data.Nat.Properties.html#31093" class="Bound">m</a>     <a id="31145" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="31148" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="31153" class="Symbol">(</a><a id="31154" href="Data.Nat.Properties.html#31096" class="Bound">n</a> <a id="31156" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="31158" href="Data.Nat.Properties.html#31098" class="Bound">o</a> <a id="31160" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*_</a><a id="31162" class="Symbol">)</a> <a id="31164" class="Symbol">(</a><a id="31165" href="Data.Nat.Properties.html#30978" class="Function">^-distribʳ-*</a> <a id="31178" href="Data.Nat.Properties.html#31093" class="Bound">m</a> <a id="31180" href="Data.Nat.Properties.html#31096" class="Bound">n</a> <a id="31182" href="Data.Nat.Properties.html#31098" class="Bound">o</a><a id="31183" class="Symbol">)</a> <a id="31185" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="31189" class="Symbol">(</a><a id="31190" href="Data.Nat.Properties.html#31096" class="Bound">n</a> <a id="31192" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="31194" href="Data.Nat.Properties.html#31098" class="Bound">o</a><a id="31195" class="Symbol">)</a> <a id="31197" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="31199" class="Symbol">(</a><a id="31200" href="Data.Nat.Properties.html#31096" class="Bound">n</a> <a id="31202" href="Data.Nat.Base.html#6548" class="Function Operator">^</a> <a id="31204" href="Data.Nat.Properties.html#31093" class="Bound">m</a> <a id="31206" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="31208" href="Data.Nat.Properties.html#31098" class="Bound">o</a> <a id="31210" href="Data.Nat.Base.html#6548" class="Function Operator">^</a> <a id="31212" href="Data.Nat.Properties.html#31093" class="Bound">m</a><a id="31213" class="Symbol">)</a> <a id="31215" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="31218" href="Data.Nat.Properties.html#27004" class="Function">[m*n]*[o*p]≡[m*o]*[n*p]</a> <a id="31242" href="Data.Nat.Properties.html#31096" class="Bound">n</a> <a id="31244" href="Data.Nat.Properties.html#31098" class="Bound">o</a> <a id="31246" class="Symbol">(</a><a id="31247" href="Data.Nat.Properties.html#31096" class="Bound">n</a> <a id="31249" href="Data.Nat.Base.html#6548" class="Function Operator">^</a> <a id="31251" href="Data.Nat.Properties.html#31093" class="Bound">m</a><a id="31252" class="Symbol">)</a> <a id="31254" class="Symbol">(</a><a id="31255" href="Data.Nat.Properties.html#31098" class="Bound">o</a> <a id="31257" href="Data.Nat.Base.html#6548" class="Function Operator">^</a> <a id="31259" href="Data.Nat.Properties.html#31093" class="Bound">m</a><a id="31260" class="Symbol">)</a> <a id="31262" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="31266" href="Data.Nat.Properties.html#31096" class="Bound">n</a> <a id="31268" href="Data.Nat.Base.html#6548" class="Function Operator">^</a> <a id="31270" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="31274" href="Data.Nat.Properties.html#31093" class="Bound">m</a> <a id="31276" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="31278" href="Data.Nat.Properties.html#31098" class="Bound">o</a> <a id="31280" href="Data.Nat.Base.html#6548" class="Function Operator">^</a> <a id="31282" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="31286" href="Data.Nat.Properties.html#31093" class="Bound">m</a>     <a id="31292" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="^-semigroup-morphism"></a><a id="31295" href="Data.Nat.Properties.html#31295" class="Function">^-semigroup-morphism</a> <a id="31316" class="Symbol">:</a> <a id="31318" class="Symbol">∀</a> <a id="31320" class="Symbol">{</a><a id="31321" href="Data.Nat.Properties.html#31321" class="Bound">n</a><a id="31322" class="Symbol">}</a> <a id="31324" class="Symbol">→</a> <a id="31326" class="Symbol">(</a><a id="31327" href="Data.Nat.Properties.html#31321" class="Bound">n</a> <a id="31329" href="Data.Nat.Base.html#6548" class="Function Operator">^_</a><a id="31331" class="Symbol">)</a> <a id="31333" href="Algebra.Morphism.html#1580" class="Function">Is</a> <a id="31336" href="Data.Nat.Properties.html#17350" class="Function">+-semigroup</a> <a id="31348" href="Algebra.Morphism.html#1580" class="Function">-Semigroup⟶</a> <a id="31360" href="Data.Nat.Properties.html#25018" class="Function">*-semigroup</a>
<a id="31372" href="Data.Nat.Properties.html#31295" class="Function">^-semigroup-morphism</a> <a id="31393" class="Symbol">=</a> <a id="31395" class="Keyword">record</a>
  <a id="31404" class="Symbol">{</a> <a id="31406" href="Algebra.Morphism.html#1494" class="Field">⟦⟧-cong</a> <a id="31414" class="Symbol">=</a> <a id="31416" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="31421" class="Symbol">(_</a> <a id="31424" href="Data.Nat.Base.html#6548" class="Function Operator">^_</a><a id="31426" class="Symbol">)</a>
  <a id="31430" class="Symbol">;</a> <a id="31432" href="Algebra.Morphism.html#1538" class="Field">∙-homo</a>  <a id="31440" class="Symbol">=</a> <a id="31442" href="Data.Nat.Properties.html#30678" class="Function">^-distribˡ-+-*</a> <a id="31457" class="Symbol">_</a>
  <a id="31461" class="Symbol">}</a>

<a id="^-monoid-morphism"></a><a id="31464" href="Data.Nat.Properties.html#31464" class="Function">^-monoid-morphism</a> <a id="31482" class="Symbol">:</a> <a id="31484" class="Symbol">∀</a> <a id="31486" class="Symbol">{</a><a id="31487" href="Data.Nat.Properties.html#31487" class="Bound">n</a><a id="31488" class="Symbol">}</a> <a id="31490" class="Symbol">→</a> <a id="31492" class="Symbol">(</a><a id="31493" href="Data.Nat.Properties.html#31487" class="Bound">n</a> <a id="31495" href="Data.Nat.Base.html#6548" class="Function Operator">^_</a><a id="31497" class="Symbol">)</a> <a id="31499" href="Algebra.Morphism.html#2150" class="Function">Is</a> <a id="31502" href="Data.Nat.Properties.html#17581" class="Function">+-0-monoid</a> <a id="31513" href="Algebra.Morphism.html#2150" class="Function">-Monoid⟶</a> <a id="31522" href="Data.Nat.Properties.html#25249" class="Function">*-1-monoid</a>
<a id="31533" href="Data.Nat.Properties.html#31464" class="Function">^-monoid-morphism</a> <a id="31551" class="Symbol">=</a> <a id="31553" class="Keyword">record</a>
  <a id="31562" class="Symbol">{</a> <a id="31564" href="Algebra.Morphism.html#2003" class="Field">sm-homo</a> <a id="31572" class="Symbol">=</a> <a id="31574" href="Data.Nat.Properties.html#31295" class="Function">^-semigroup-morphism</a>
  <a id="31597" class="Symbol">;</a> <a id="31599" href="Algebra.Morphism.html#2067" class="Field">ε-homo</a>  <a id="31607" class="Symbol">=</a> <a id="31609" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="31616" class="Symbol">}</a>

<a id="^-*-assoc"></a><a id="31619" href="Data.Nat.Properties.html#31619" class="Function">^-*-assoc</a> <a id="31629" class="Symbol">:</a> <a id="31631" class="Symbol">∀</a> <a id="31633" href="Data.Nat.Properties.html#31633" class="Bound">m</a> <a id="31635" href="Data.Nat.Properties.html#31635" class="Bound">n</a> <a id="31637" href="Data.Nat.Properties.html#31637" class="Bound">o</a> <a id="31639" class="Symbol">→</a> <a id="31641" class="Symbol">(</a><a id="31642" href="Data.Nat.Properties.html#31633" class="Bound">m</a> <a id="31644" href="Data.Nat.Base.html#6548" class="Function Operator">^</a> <a id="31646" href="Data.Nat.Properties.html#31635" class="Bound">n</a><a id="31647" class="Symbol">)</a> <a id="31649" href="Data.Nat.Base.html#6548" class="Function Operator">^</a> <a id="31651" href="Data.Nat.Properties.html#31637" class="Bound">o</a> <a id="31653" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="31655" href="Data.Nat.Properties.html#31633" class="Bound">m</a> <a id="31657" href="Data.Nat.Base.html#6548" class="Function Operator">^</a> <a id="31659" class="Symbol">(</a><a id="31660" href="Data.Nat.Properties.html#31635" class="Bound">n</a> <a id="31662" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="31664" href="Data.Nat.Properties.html#31637" class="Bound">o</a><a id="31665" class="Symbol">)</a>
<a id="31667" href="Data.Nat.Properties.html#31619" class="Function">^-*-assoc</a> <a id="31677" href="Data.Nat.Properties.html#31677" class="Bound">m</a> <a id="31679" href="Data.Nat.Properties.html#31679" class="Bound">n</a> <a id="31681" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="31689" class="Symbol">=</a> <a id="31691" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="31696" class="Symbol">(</a><a id="31697" href="Data.Nat.Properties.html#31677" class="Bound">m</a> <a id="31699" href="Data.Nat.Base.html#6548" class="Function Operator">^_</a><a id="31701" class="Symbol">)</a> <a id="31703" class="Symbol">(</a><a id="31704" href="Relation.Binary.PropositionalEquality.Core.html#2099" class="Function">sym</a> <a id="31708" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="31710" href="Data.Nat.Properties.html#22544" class="Function">*-zeroʳ</a> <a id="31718" href="Data.Nat.Properties.html#31679" class="Bound">n</a><a id="31719" class="Symbol">)</a>
<a id="31721" href="Data.Nat.Properties.html#31619" class="Function">^-*-assoc</a> <a id="31731" href="Data.Nat.Properties.html#31731" class="Bound">m</a> <a id="31733" href="Data.Nat.Properties.html#31733" class="Bound">n</a> <a id="31735" class="Symbol">(</a><a id="31736" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="31740" href="Data.Nat.Properties.html#31740" class="Bound">o</a><a id="31741" class="Symbol">)</a> <a id="31743" class="Symbol">=</a> <a id="31745" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="31762" class="Symbol">(</a><a id="31763" href="Data.Nat.Properties.html#31731" class="Bound">m</a> <a id="31765" href="Data.Nat.Base.html#6548" class="Function Operator">^</a> <a id="31767" href="Data.Nat.Properties.html#31733" class="Bound">n</a><a id="31768" class="Symbol">)</a> <a id="31770" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="31772" class="Symbol">((</a><a id="31774" href="Data.Nat.Properties.html#31731" class="Bound">m</a> <a id="31776" href="Data.Nat.Base.html#6548" class="Function Operator">^</a> <a id="31778" href="Data.Nat.Properties.html#31733" class="Bound">n</a><a id="31779" class="Symbol">)</a> <a id="31781" href="Data.Nat.Base.html#6548" class="Function Operator">^</a> <a id="31783" href="Data.Nat.Properties.html#31740" class="Bound">o</a><a id="31784" class="Symbol">)</a> <a id="31786" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="31789" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="31794" class="Symbol">((</a><a id="31796" href="Data.Nat.Properties.html#31731" class="Bound">m</a> <a id="31798" href="Data.Nat.Base.html#6548" class="Function Operator">^</a> <a id="31800" href="Data.Nat.Properties.html#31733" class="Bound">n</a><a id="31801" class="Symbol">)</a> <a id="31803" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*_</a><a id="31805" class="Symbol">)</a> <a id="31807" class="Symbol">(</a><a id="31808" href="Data.Nat.Properties.html#31619" class="Function">^-*-assoc</a> <a id="31818" href="Data.Nat.Properties.html#31731" class="Bound">m</a> <a id="31820" href="Data.Nat.Properties.html#31733" class="Bound">n</a> <a id="31822" href="Data.Nat.Properties.html#31740" class="Bound">o</a><a id="31823" class="Symbol">)</a> <a id="31825" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="31829" class="Symbol">(</a><a id="31830" href="Data.Nat.Properties.html#31731" class="Bound">m</a> <a id="31832" href="Data.Nat.Base.html#6548" class="Function Operator">^</a> <a id="31834" href="Data.Nat.Properties.html#31733" class="Bound">n</a><a id="31835" class="Symbol">)</a> <a id="31837" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="31839" class="Symbol">(</a><a id="31840" href="Data.Nat.Properties.html#31731" class="Bound">m</a> <a id="31842" href="Data.Nat.Base.html#6548" class="Function Operator">^</a> <a id="31844" class="Symbol">(</a><a id="31845" href="Data.Nat.Properties.html#31733" class="Bound">n</a> <a id="31847" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="31849" href="Data.Nat.Properties.html#31740" class="Bound">o</a><a id="31850" class="Symbol">))</a> <a id="31853" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="31856" href="Relation.Binary.PropositionalEquality.Core.html#2099" class="Function">sym</a> <a id="31860" class="Symbol">(</a><a id="31861" href="Data.Nat.Properties.html#30678" class="Function">^-distribˡ-+-*</a> <a id="31876" href="Data.Nat.Properties.html#31731" class="Bound">m</a> <a id="31878" href="Data.Nat.Properties.html#31733" class="Bound">n</a> <a id="31880" class="Symbol">(</a><a id="31881" href="Data.Nat.Properties.html#31733" class="Bound">n</a> <a id="31883" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="31885" href="Data.Nat.Properties.html#31740" class="Bound">o</a><a id="31886" class="Symbol">))</a> <a id="31889" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="31893" href="Data.Nat.Properties.html#31731" class="Bound">m</a> <a id="31895" href="Data.Nat.Base.html#6548" class="Function Operator">^</a> <a id="31897" class="Symbol">(</a><a id="31898" href="Data.Nat.Properties.html#31733" class="Bound">n</a> <a id="31900" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="31902" href="Data.Nat.Properties.html#31733" class="Bound">n</a> <a id="31904" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="31906" href="Data.Nat.Properties.html#31740" class="Bound">o</a><a id="31907" class="Symbol">)</a>         <a id="31917" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="31920" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="31925" class="Symbol">(</a><a id="31926" href="Data.Nat.Properties.html#31731" class="Bound">m</a> <a id="31928" href="Data.Nat.Base.html#6548" class="Function Operator">^_</a><a id="31930" class="Symbol">)</a> <a id="31932" class="Symbol">(</a><a id="31933" href="Relation.Binary.PropositionalEquality.Core.html#2099" class="Function">sym</a> <a id="31937" class="Symbol">(</a><a id="31938" href="Data.Nat.Properties.html#21501" class="Function">*-suc</a> <a id="31944" href="Data.Nat.Properties.html#31733" class="Bound">n</a> <a id="31946" href="Data.Nat.Properties.html#31740" class="Bound">o</a><a id="31947" class="Symbol">))</a> <a id="31950" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="31954" href="Data.Nat.Properties.html#31731" class="Bound">m</a> <a id="31956" href="Data.Nat.Base.html#6548" class="Function Operator">^</a> <a id="31958" class="Symbol">(</a><a id="31959" href="Data.Nat.Properties.html#31733" class="Bound">n</a> <a id="31961" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="31963" class="Symbol">(</a><a id="31964" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="31968" href="Data.Nat.Properties.html#31740" class="Bound">o</a><a id="31969" class="Symbol">))</a> <a id="31972" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="m^n≡0⇒m≡0"></a><a id="31975" href="Data.Nat.Properties.html#31975" class="Function">m^n≡0⇒m≡0</a> <a id="31985" class="Symbol">:</a> <a id="31987" class="Symbol">∀</a> <a id="31989" href="Data.Nat.Properties.html#31989" class="Bound">m</a> <a id="31991" href="Data.Nat.Properties.html#31991" class="Bound">n</a> <a id="31993" class="Symbol">→</a> <a id="31995" href="Data.Nat.Properties.html#31989" class="Bound">m</a> <a id="31997" href="Data.Nat.Base.html#6548" class="Function Operator">^</a> <a id="31999" href="Data.Nat.Properties.html#31991" class="Bound">n</a> <a id="32001" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="32003" class="Number">0</a> <a id="32005" class="Symbol">→</a> <a id="32007" href="Data.Nat.Properties.html#31989" class="Bound">m</a> <a id="32009" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="32011" class="Number">0</a>
<a id="32013" href="Data.Nat.Properties.html#31975" class="Function">m^n≡0⇒m≡0</a> <a id="32023" href="Data.Nat.Properties.html#32023" class="Bound">m</a> <a id="32025" class="Symbol">(</a><a id="32026" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="32030" href="Data.Nat.Properties.html#32030" class="Bound">n</a><a id="32031" class="Symbol">)</a> <a id="32033" href="Data.Nat.Properties.html#32033" class="Bound">eq</a> <a id="32036" class="Symbol">=</a> <a id="32038" href="Data.Sum.Base.html#980" class="Function Operator">[</a> <a id="32040" href="Function.Base.html#704" class="Function">id</a> <a id="32043" href="Data.Sum.Base.html#980" class="Function Operator">,</a> <a id="32045" href="Data.Nat.Properties.html#31975" class="Function">m^n≡0⇒m≡0</a> <a id="32055" href="Data.Nat.Properties.html#32023" class="Bound">m</a> <a id="32057" href="Data.Nat.Properties.html#32030" class="Bound">n</a> <a id="32059" href="Data.Sum.Base.html#980" class="Function Operator">]′</a> <a id="32062" class="Symbol">(</a><a id="32063" href="Data.Nat.Properties.html#26179" class="Function">m*n≡0⇒m≡0∨n≡0</a> <a id="32077" href="Data.Nat.Properties.html#32023" class="Bound">m</a> <a id="32079" href="Data.Nat.Properties.html#32033" class="Bound">eq</a><a id="32081" class="Symbol">)</a>

<a id="m^n≡1⇒n≡0∨m≡1"></a><a id="32084" href="Data.Nat.Properties.html#32084" class="Function">m^n≡1⇒n≡0∨m≡1</a> <a id="32098" class="Symbol">:</a> <a id="32100" class="Symbol">∀</a> <a id="32102" href="Data.Nat.Properties.html#32102" class="Bound">m</a> <a id="32104" href="Data.Nat.Properties.html#32104" class="Bound">n</a> <a id="32106" class="Symbol">→</a> <a id="32108" href="Data.Nat.Properties.html#32102" class="Bound">m</a> <a id="32110" href="Data.Nat.Base.html#6548" class="Function Operator">^</a> <a id="32112" href="Data.Nat.Properties.html#32104" class="Bound">n</a> <a id="32114" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="32116" class="Number">1</a> <a id="32118" class="Symbol">→</a> <a id="32120" href="Data.Nat.Properties.html#32104" class="Bound">n</a> <a id="32122" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="32124" class="Number">0</a> <a id="32126" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="32128" href="Data.Nat.Properties.html#32102" class="Bound">m</a> <a id="32130" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="32132" class="Number">1</a>
<a id="32134" href="Data.Nat.Properties.html#32084" class="Function">m^n≡1⇒n≡0∨m≡1</a> <a id="32148" href="Data.Nat.Properties.html#32148" class="Bound">m</a> <a id="32150" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="32158" class="Symbol">_</a>  <a id="32161" class="Symbol">=</a> <a id="32163" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="32168" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="32173" href="Data.Nat.Properties.html#32084" class="Function">m^n≡1⇒n≡0∨m≡1</a> <a id="32187" href="Data.Nat.Properties.html#32187" class="Bound">m</a> <a id="32189" class="Symbol">(</a><a id="32190" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="32194" href="Data.Nat.Properties.html#32194" class="Bound">n</a><a id="32195" class="Symbol">)</a> <a id="32197" href="Data.Nat.Properties.html#32197" class="Bound">eq</a> <a id="32200" class="Symbol">=</a> <a id="32202" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="32207" class="Symbol">(</a><a id="32208" href="Data.Nat.Properties.html#26697" class="Function">m*n≡1⇒m≡1</a> <a id="32218" href="Data.Nat.Properties.html#32187" class="Bound">m</a> <a id="32220" class="Symbol">(</a><a id="32221" href="Data.Nat.Properties.html#32187" class="Bound">m</a> <a id="32223" href="Data.Nat.Base.html#6548" class="Function Operator">^</a> <a id="32225" href="Data.Nat.Properties.html#32194" class="Bound">n</a><a id="32226" class="Symbol">)</a> <a id="32228" href="Data.Nat.Properties.html#32197" class="Bound">eq</a><a id="32230" class="Symbol">)</a>

<a id="m^n≢0"></a><a id="32233" href="Data.Nat.Properties.html#32233" class="Function">m^n≢0</a> <a id="32239" class="Symbol">:</a> <a id="32241" class="Symbol">∀</a> <a id="32243" href="Data.Nat.Properties.html#32243" class="Bound">m</a> <a id="32245" href="Data.Nat.Properties.html#32245" class="Bound">n</a> <a id="32247" class="Symbol">.{{</a><a id="32250" href="Data.Nat.Properties.html#32250" class="Bound">_</a> <a id="32252" class="Symbol">:</a> <a id="32254" href="Data.Nat.Base.html#3259" class="Record">NonZero</a> <a id="32262" href="Data.Nat.Properties.html#32243" class="Bound">m</a><a id="32263" class="Symbol">}}</a> <a id="32266" class="Symbol">→</a> <a id="32268" href="Data.Nat.Base.html#3259" class="Record">NonZero</a> <a id="32276" class="Symbol">(</a><a id="32277" href="Data.Nat.Properties.html#32243" class="Bound">m</a> <a id="32279" href="Data.Nat.Base.html#6548" class="Function Operator">^</a> <a id="32281" href="Data.Nat.Properties.html#32245" class="Bound">n</a><a id="32282" class="Symbol">)</a>
<a id="32284" href="Data.Nat.Properties.html#32233" class="Function">m^n≢0</a> <a id="32290" href="Data.Nat.Properties.html#32290" class="Bound">m</a> <a id="32292" href="Data.Nat.Properties.html#32292" class="Bound">n</a> <a id="32294" class="Symbol">=</a> <a id="32296" href="Data.Nat.Base.html#3418" class="Function">≢-nonZero</a> <a id="32306" class="Symbol">(</a><a id="32307" href="Data.Nat.Base.html#3591" class="Function">≢-nonZero⁻¹</a> <a id="32319" href="Data.Nat.Properties.html#32290" class="Bound">m</a> <a id="32321" href="Function.Base.html#3754" class="Function Operator">∘′</a> <a id="32324" href="Data.Nat.Properties.html#31975" class="Function">m^n≡0⇒m≡0</a> <a id="32334" href="Data.Nat.Properties.html#32290" class="Bound">m</a> <a id="32336" href="Data.Nat.Properties.html#32292" class="Bound">n</a><a id="32337" class="Symbol">)</a>

<a id="m^n&gt;0"></a><a id="32340" href="Data.Nat.Properties.html#32340" class="Function">m^n&gt;0</a> <a id="32346" class="Symbol">:</a> <a id="32348" class="Symbol">∀</a> <a id="32350" href="Data.Nat.Properties.html#32350" class="Bound">m</a> <a id="32352" class="Symbol">.{{</a><a id="32355" href="Data.Nat.Properties.html#32355" class="Bound">_</a> <a id="32357" class="Symbol">:</a> <a id="32359" href="Data.Nat.Base.html#3259" class="Record">NonZero</a> <a id="32367" href="Data.Nat.Properties.html#32350" class="Bound">m</a><a id="32368" class="Symbol">}}</a> <a id="32371" href="Data.Nat.Properties.html#32371" class="Bound">n</a> <a id="32373" class="Symbol">→</a> <a id="32375" href="Data.Nat.Properties.html#32350" class="Bound">m</a> <a id="32377" href="Data.Nat.Base.html#6548" class="Function Operator">^</a> <a id="32379" href="Data.Nat.Properties.html#32371" class="Bound">n</a> <a id="32381" href="Data.Nat.Base.html#2288" class="Function Operator">&gt;</a> <a id="32383" class="Number">0</a>
<a id="32385" href="Data.Nat.Properties.html#32340" class="Function">m^n&gt;0</a> <a id="32391" href="Data.Nat.Properties.html#32391" class="Bound">m</a> <a id="32393" href="Data.Nat.Properties.html#32393" class="Bound">n</a> <a id="32395" class="Symbol">=</a> <a id="32397" href="Data.Nat.Base.html#3658" class="Function">&gt;-nonZero⁻¹</a> <a id="32409" class="Symbol">(</a><a id="32410" href="Data.Nat.Properties.html#32391" class="Bound">m</a> <a id="32412" href="Data.Nat.Base.html#6548" class="Function Operator">^</a> <a id="32414" href="Data.Nat.Properties.html#32393" class="Bound">n</a><a id="32415" class="Symbol">)</a> <a id="32417" class="Symbol">{{</a><a id="32419" href="Data.Nat.Properties.html#32233" class="Function">m^n≢0</a> <a id="32425" href="Data.Nat.Properties.html#32391" class="Bound">m</a> <a id="32427" href="Data.Nat.Properties.html#32393" class="Bound">n</a><a id="32428" class="Symbol">}}</a>

<a id="^-monoˡ-≤"></a><a id="32432" href="Data.Nat.Properties.html#32432" class="Function">^-monoˡ-≤</a> <a id="32442" class="Symbol">:</a> <a id="32444" href="Relation.Binary.Definitions.html#4316" class="Function">RightMonotonic</a> <a id="32459" href="Data.Nat.Base.html#1690" class="Datatype Operator">_≤_</a> <a id="32463" href="Data.Nat.Base.html#1690" class="Datatype Operator">_≤_</a> <a id="32467" href="Data.Nat.Base.html#6548" class="Function Operator">_^_</a>
<a id="32471" href="Data.Nat.Properties.html#32432" class="Function">^-monoˡ-≤</a> <a id="32481" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="32486" href="Data.Nat.Properties.html#32486" class="Bound">m≤o</a> <a id="32490" class="Symbol">=</a> <a id="32492" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="32496" href="Data.Nat.Base.html#1713" class="InductiveConstructor">z≤n</a>
<a id="32500" href="Data.Nat.Properties.html#32432" class="Function">^-monoˡ-≤</a> <a id="32510" class="Symbol">(</a><a id="32511" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="32515" href="Data.Nat.Properties.html#32515" class="Bound">n</a><a id="32516" class="Symbol">)</a> <a id="32518" href="Data.Nat.Properties.html#32518" class="Bound">m≤o</a> <a id="32522" class="Symbol">=</a> <a id="32524" href="Data.Nat.Properties.html#28073" class="Function">*-mono-≤</a> <a id="32533" href="Data.Nat.Properties.html#32518" class="Bound">m≤o</a> <a id="32537" class="Symbol">(</a><a id="32538" href="Data.Nat.Properties.html#32432" class="Function">^-monoˡ-≤</a> <a id="32548" href="Data.Nat.Properties.html#32515" class="Bound">n</a> <a id="32550" href="Data.Nat.Properties.html#32518" class="Bound">m≤o</a><a id="32553" class="Symbol">)</a>

<a id="^-monoʳ-≤"></a><a id="32556" href="Data.Nat.Properties.html#32556" class="Function">^-monoʳ-≤</a> <a id="32566" class="Symbol">:</a> <a id="32568" class="Symbol">∀</a> <a id="32570" href="Data.Nat.Properties.html#32570" class="Bound">m</a> <a id="32572" class="Symbol">.{{</a><a id="32575" href="Data.Nat.Properties.html#32575" class="Bound">_</a> <a id="32577" class="Symbol">:</a> <a id="32579" href="Data.Nat.Base.html#3259" class="Record">NonZero</a> <a id="32587" href="Data.Nat.Properties.html#32570" class="Bound">m</a><a id="32588" class="Symbol">}}</a> <a id="32591" class="Symbol">→</a> <a id="32593" href="Relation.Binary.Definitions.html#4009" class="Function">Monotonic₁</a> <a id="32604" href="Data.Nat.Base.html#1690" class="Datatype Operator">_≤_</a> <a id="32608" href="Data.Nat.Base.html#1690" class="Datatype Operator">_≤_</a> <a id="32612" class="Symbol">(</a><a id="32613" href="Data.Nat.Properties.html#32570" class="Bound">m</a> <a id="32615" href="Data.Nat.Base.html#6548" class="Function Operator">^_</a><a id="32617" class="Symbol">)</a>
<a id="32619" href="Data.Nat.Properties.html#32556" class="Function">^-monoʳ-≤</a> <a id="32629" href="Data.Nat.Properties.html#32629" class="Bound">m</a> <a id="32631" class="Symbol">{_}</a> <a id="32635" class="Symbol">{</a><a id="32636" href="Data.Nat.Properties.html#32636" class="Bound">o</a><a id="32637" class="Symbol">}</a> <a id="32639" href="Data.Nat.Base.html#1713" class="InductiveConstructor">z≤n</a> <a id="32643" class="Symbol">=</a> <a id="32645" href="Data.Nat.Properties.html#13549" class="Function">n≢0⇒n&gt;0</a> <a id="32653" class="Symbol">(</a><a id="32654" href="Data.Nat.Base.html#3591" class="Function">≢-nonZero⁻¹</a> <a id="32666" class="Symbol">(</a><a id="32667" href="Data.Nat.Properties.html#32629" class="Bound">m</a> <a id="32669" href="Data.Nat.Base.html#6548" class="Function Operator">^</a> <a id="32671" href="Data.Nat.Properties.html#32636" class="Bound">o</a><a id="32672" class="Symbol">)</a> <a id="32674" class="Symbol">{{</a><a id="32676" href="Data.Nat.Properties.html#32233" class="Function">m^n≢0</a> <a id="32682" href="Data.Nat.Properties.html#32629" class="Bound">m</a> <a id="32684" href="Data.Nat.Properties.html#32636" class="Bound">o</a><a id="32685" class="Symbol">}})</a>
<a id="32689" href="Data.Nat.Properties.html#32556" class="Function">^-monoʳ-≤</a> <a id="32699" href="Data.Nat.Properties.html#32699" class="Bound">m</a> <a id="32701" class="Symbol">(</a><a id="32702" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="32706" href="Data.Nat.Properties.html#32706" class="Bound">n≤o</a><a id="32709" class="Symbol">)</a> <a id="32711" class="Symbol">=</a> <a id="32713" href="Data.Nat.Properties.html#28286" class="Function">*-monoʳ-≤</a> <a id="32723" href="Data.Nat.Properties.html#32699" class="Bound">m</a> <a id="32725" class="Symbol">(</a><a id="32726" href="Data.Nat.Properties.html#32556" class="Function">^-monoʳ-≤</a> <a id="32736" href="Data.Nat.Properties.html#32699" class="Bound">m</a> <a id="32738" href="Data.Nat.Properties.html#32706" class="Bound">n≤o</a><a id="32741" class="Symbol">)</a>

<a id="^-monoˡ-&lt;"></a><a id="32744" href="Data.Nat.Properties.html#32744" class="Function">^-monoˡ-&lt;</a> <a id="32754" class="Symbol">:</a> <a id="32756" class="Symbol">∀</a> <a id="32758" href="Data.Nat.Properties.html#32758" class="Bound">n</a> <a id="32760" class="Symbol">.{{</a><a id="32763" href="Data.Nat.Properties.html#32763" class="Bound">_</a> <a id="32765" class="Symbol">:</a> <a id="32767" href="Data.Nat.Base.html#3259" class="Record">NonZero</a> <a id="32775" href="Data.Nat.Properties.html#32758" class="Bound">n</a><a id="32776" class="Symbol">}}</a> <a id="32779" class="Symbol">→</a> <a id="32781" href="Relation.Binary.Definitions.html#4009" class="Function">Monotonic₁</a> <a id="32792" href="Data.Nat.Base.html#1800" class="Function Operator">_&lt;_</a> <a id="32796" href="Data.Nat.Base.html#1800" class="Function Operator">_&lt;_</a> <a id="32800" class="Symbol">(</a><a id="32801" href="Data.Nat.Base.html#6548" class="Function Operator">_^</a> <a id="32804" href="Data.Nat.Properties.html#32758" class="Bound">n</a><a id="32805" class="Symbol">)</a>
<a id="32807" href="Data.Nat.Properties.html#32744" class="Function">^-monoˡ-&lt;</a> <a id="32817" class="Symbol">(</a><a id="32818" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="32822" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="32826" class="Symbol">)</a>      <a id="32833" href="Data.Nat.Properties.html#32833" class="Bound">m&lt;o</a> <a id="32837" class="Symbol">=</a> <a id="32839" href="Data.Nat.Properties.html#28536" class="Function">*-monoˡ-&lt;</a> <a id="32849" class="Number">1</a> <a id="32851" href="Data.Nat.Properties.html#32833" class="Bound">m&lt;o</a>
<a id="32855" href="Data.Nat.Properties.html#32744" class="Function">^-monoˡ-&lt;</a> <a id="32865" class="Symbol">(</a><a id="32866" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="32870" href="Data.Nat.Properties.html#32870" class="Bound">n</a><a id="32871" class="Symbol">@(</a><a id="32873" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="32877" class="Symbol">_))</a> <a id="32881" href="Data.Nat.Properties.html#32881" class="Bound">m&lt;o</a> <a id="32885" class="Symbol">=</a> <a id="32887" href="Data.Nat.Properties.html#28377" class="Function">*-mono-&lt;</a> <a id="32896" href="Data.Nat.Properties.html#32881" class="Bound">m&lt;o</a> <a id="32900" class="Symbol">(</a><a id="32901" href="Data.Nat.Properties.html#32744" class="Function">^-monoˡ-&lt;</a> <a id="32911" href="Data.Nat.Properties.html#32870" class="Bound">n</a> <a id="32913" href="Data.Nat.Properties.html#32881" class="Bound">m&lt;o</a><a id="32916" class="Symbol">)</a>

<a id="^-monoʳ-&lt;"></a><a id="32919" href="Data.Nat.Properties.html#32919" class="Function">^-monoʳ-&lt;</a> <a id="32929" class="Symbol">:</a> <a id="32931" class="Symbol">∀</a> <a id="32933" href="Data.Nat.Properties.html#32933" class="Bound">m</a> <a id="32935" class="Symbol">→</a> <a id="32937" class="Number">1</a> <a id="32939" href="Data.Nat.Base.html#1800" class="Function Operator">&lt;</a> <a id="32941" href="Data.Nat.Properties.html#32933" class="Bound">m</a> <a id="32943" class="Symbol">→</a> <a id="32945" href="Relation.Binary.Definitions.html#4009" class="Function">Monotonic₁</a> <a id="32956" href="Data.Nat.Base.html#1800" class="Function Operator">_&lt;_</a> <a id="32960" href="Data.Nat.Base.html#1800" class="Function Operator">_&lt;_</a> <a id="32964" class="Symbol">(</a><a id="32965" href="Data.Nat.Properties.html#32933" class="Bound">m</a> <a id="32967" href="Data.Nat.Base.html#6548" class="Function Operator">^_</a><a id="32969" class="Symbol">)</a>
<a id="32971" href="Data.Nat.Properties.html#32919" class="Function">^-monoʳ-&lt;</a> <a id="32981" href="Data.Nat.Properties.html#32981" class="Bound">m</a><a id="32982" class="Symbol">@(</a><a id="32984" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="32988" class="Symbol">_)</a> <a id="32991" href="Data.Nat.Properties.html#32991" class="Bound">1&lt;m</a> <a id="32995" class="Symbol">{</a><a id="32996" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="33000" class="Symbol">}</a>  <a id="33003" class="Symbol">{</a><a id="33004" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="33008" href="Data.Nat.Properties.html#33008" class="Bound">o</a><a id="33009" class="Symbol">}</a> <a id="33011" href="Data.Nat.Base.html#1872" class="InductiveConstructor">z&lt;s</a>       <a id="33021" class="Symbol">=</a> <a id="33023" href="Data.Nat.Properties.html#28073" class="Function">*-mono-≤</a> <a id="33032" href="Data.Nat.Properties.html#32991" class="Bound">1&lt;m</a> <a id="33036" class="Symbol">(</a><a id="33037" href="Data.Nat.Properties.html#32340" class="Function">m^n&gt;0</a> <a id="33043" href="Data.Nat.Properties.html#32981" class="Bound">m</a> <a id="33045" href="Data.Nat.Properties.html#33008" class="Bound">o</a><a id="33046" class="Symbol">)</a>
<a id="33048" href="Data.Nat.Properties.html#32919" class="Function">^-monoʳ-&lt;</a> <a id="33058" href="Data.Nat.Properties.html#33058" class="Bound">m</a><a id="33059" class="Symbol">@(</a><a id="33061" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="33065" class="Symbol">_)</a> <a id="33068" href="Data.Nat.Properties.html#33068" class="Bound">1&lt;m</a> <a id="33072" class="Symbol">{</a><a id="33073" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="33077" href="Data.Nat.Properties.html#33077" class="Bound">n</a><a id="33078" class="Symbol">}</a> <a id="33080" class="Symbol">{</a><a id="33081" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="33085" href="Data.Nat.Properties.html#33085" class="Bound">o</a><a id="33086" class="Symbol">}</a> <a id="33088" class="Symbol">(</a><a id="33089" href="Data.Nat.Base.html#1912" class="InductiveConstructor">s&lt;s</a> <a id="33093" href="Data.Nat.Properties.html#33093" class="Bound">n&lt;o</a><a id="33096" class="Symbol">)</a> <a id="33098" class="Symbol">=</a> <a id="33100" href="Data.Nat.Properties.html#28722" class="Function">*-monoʳ-&lt;</a> <a id="33110" href="Data.Nat.Properties.html#33058" class="Bound">m</a> <a id="33112" class="Symbol">(</a><a id="33113" href="Data.Nat.Properties.html#32919" class="Function">^-monoʳ-&lt;</a> <a id="33123" href="Data.Nat.Properties.html#33058" class="Bound">m</a> <a id="33125" href="Data.Nat.Properties.html#33068" class="Bound">1&lt;m</a> <a id="33129" href="Data.Nat.Properties.html#33093" class="Bound">n&lt;o</a><a id="33132" class="Symbol">)</a>

<a id="33135" class="Comment">------------------------------------------------------------------------</a>
<a id="33208" class="Comment">-- Properties of _⊓_ and _⊔_</a>
<a id="33237" class="Comment">------------------------------------------------------------------------</a>
<a id="33310" class="Comment">-- Basic specification in terms of _≤_</a>

<a id="m≤n⇒m⊔n≡n"></a><a id="33350" href="Data.Nat.Properties.html#33350" class="Function">m≤n⇒m⊔n≡n</a> <a id="33360" class="Symbol">:</a> <a id="33362" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="33364" href="Data.Nat.Base.html#1690" class="Datatype Operator">≤</a> <a id="33366" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="33368" class="Symbol">→</a> <a id="33370" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="33372" href="Data.Nat.Base.html#5466" class="Function Operator">⊔</a> <a id="33374" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="33376" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="33378" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="33380" href="Data.Nat.Properties.html#33350" class="Function">m≤n⇒m⊔n≡n</a> <a id="33390" class="Symbol">{</a><a id="33391" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="33395" class="Symbol">}</a>  <a id="33398" class="Symbol">_</a>         <a id="33408" class="Symbol">=</a> <a id="33410" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="33415" href="Data.Nat.Properties.html#33350" class="Function">m≤n⇒m⊔n≡n</a> <a id="33425" class="Symbol">{</a><a id="33426" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="33430" href="Data.Nat.Properties.html#33430" class="Bound">m</a><a id="33431" class="Symbol">}</a> <a id="33433" class="Symbol">(</a><a id="33434" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="33438" href="Data.Nat.Properties.html#33438" class="Bound">m≤n</a><a id="33441" class="Symbol">)</a> <a id="33443" class="Symbol">=</a> <a id="33445" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="33450" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="33454" class="Symbol">(</a><a id="33455" href="Data.Nat.Properties.html#33350" class="Function">m≤n⇒m⊔n≡n</a> <a id="33465" href="Data.Nat.Properties.html#33438" class="Bound">m≤n</a><a id="33468" class="Symbol">)</a>

<a id="m≥n⇒m⊔n≡m"></a><a id="33471" href="Data.Nat.Properties.html#33471" class="Function">m≥n⇒m⊔n≡m</a> <a id="33481" class="Symbol">:</a> <a id="33483" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="33485" href="Data.Nat.Base.html#2258" class="Function Operator">≥</a> <a id="33487" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="33489" class="Symbol">→</a> <a id="33491" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="33493" href="Data.Nat.Base.html#5466" class="Function Operator">⊔</a> <a id="33495" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="33497" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="33499" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a>
<a id="33501" href="Data.Nat.Properties.html#33471" class="Function">m≥n⇒m⊔n≡m</a> <a id="33511" class="Symbol">{</a><a id="33512" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="33516" class="Symbol">}</a>  <a id="33519" class="Symbol">{</a><a id="33520" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="33524" class="Symbol">}</a>  <a id="33527" href="Data.Nat.Base.html#1713" class="InductiveConstructor">z≤n</a>       <a id="33537" class="Symbol">=</a> <a id="33539" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="33544" href="Data.Nat.Properties.html#33471" class="Function">m≥n⇒m⊔n≡m</a> <a id="33554" class="Symbol">{</a><a id="33555" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="33559" href="Data.Nat.Properties.html#33559" class="Bound">m</a><a id="33560" class="Symbol">}</a> <a id="33562" class="Symbol">{</a><a id="33563" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="33567" class="Symbol">}</a>  <a id="33570" href="Data.Nat.Base.html#1713" class="InductiveConstructor">z≤n</a>       <a id="33580" class="Symbol">=</a> <a id="33582" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="33587" href="Data.Nat.Properties.html#33471" class="Function">m≥n⇒m⊔n≡m</a> <a id="33597" class="Symbol">{</a><a id="33598" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="33602" href="Data.Nat.Properties.html#33602" class="Bound">m</a><a id="33603" class="Symbol">}</a> <a id="33605" class="Symbol">{</a><a id="33606" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="33610" href="Data.Nat.Properties.html#33610" class="Bound">n</a><a id="33611" class="Symbol">}</a> <a id="33613" class="Symbol">(</a><a id="33614" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="33618" href="Data.Nat.Properties.html#33618" class="Bound">m≥n</a><a id="33621" class="Symbol">)</a> <a id="33623" class="Symbol">=</a> <a id="33625" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="33630" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="33634" class="Symbol">(</a><a id="33635" href="Data.Nat.Properties.html#33471" class="Function">m≥n⇒m⊔n≡m</a> <a id="33645" href="Data.Nat.Properties.html#33618" class="Bound">m≥n</a><a id="33648" class="Symbol">)</a>

<a id="m≤n⇒m⊓n≡m"></a><a id="33651" href="Data.Nat.Properties.html#33651" class="Function">m≤n⇒m⊓n≡m</a> <a id="33661" class="Symbol">:</a> <a id="33663" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="33665" href="Data.Nat.Base.html#1690" class="Datatype Operator">≤</a> <a id="33667" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="33669" class="Symbol">→</a> <a id="33671" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="33673" href="Data.Nat.Base.html#5832" class="Function Operator">⊓</a> <a id="33675" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="33677" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="33679" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a>
<a id="33681" href="Data.Nat.Properties.html#33651" class="Function">m≤n⇒m⊓n≡m</a> <a id="33691" class="Symbol">{</a><a id="33692" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="33696" class="Symbol">}</a>  <a id="33699" href="Data.Nat.Base.html#1713" class="InductiveConstructor">z≤n</a>       <a id="33709" class="Symbol">=</a> <a id="33711" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="33716" href="Data.Nat.Properties.html#33651" class="Function">m≤n⇒m⊓n≡m</a> <a id="33726" class="Symbol">{</a><a id="33727" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="33731" href="Data.Nat.Properties.html#33731" class="Bound">m</a><a id="33732" class="Symbol">}</a> <a id="33734" class="Symbol">(</a><a id="33735" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="33739" href="Data.Nat.Properties.html#33739" class="Bound">m≤n</a><a id="33742" class="Symbol">)</a> <a id="33744" class="Symbol">=</a> <a id="33746" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="33751" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="33755" class="Symbol">(</a><a id="33756" href="Data.Nat.Properties.html#33651" class="Function">m≤n⇒m⊓n≡m</a> <a id="33766" href="Data.Nat.Properties.html#33739" class="Bound">m≤n</a><a id="33769" class="Symbol">)</a>

<a id="m≥n⇒m⊓n≡n"></a><a id="33772" href="Data.Nat.Properties.html#33772" class="Function">m≥n⇒m⊓n≡n</a> <a id="33782" class="Symbol">:</a> <a id="33784" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="33786" href="Data.Nat.Base.html#2258" class="Function Operator">≥</a> <a id="33788" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="33790" class="Symbol">→</a> <a id="33792" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="33794" href="Data.Nat.Base.html#5832" class="Function Operator">⊓</a> <a id="33796" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="33798" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="33800" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="33802" href="Data.Nat.Properties.html#33772" class="Function">m≥n⇒m⊓n≡n</a> <a id="33812" class="Symbol">{</a><a id="33813" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="33817" class="Symbol">}</a>  <a id="33820" class="Symbol">{</a><a id="33821" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="33825" class="Symbol">}</a>  <a id="33828" href="Data.Nat.Base.html#1713" class="InductiveConstructor">z≤n</a>       <a id="33838" class="Symbol">=</a> <a id="33840" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="33845" href="Data.Nat.Properties.html#33772" class="Function">m≥n⇒m⊓n≡n</a> <a id="33855" class="Symbol">{</a><a id="33856" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="33860" href="Data.Nat.Properties.html#33860" class="Bound">m</a><a id="33861" class="Symbol">}</a> <a id="33863" class="Symbol">{</a><a id="33864" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="33868" class="Symbol">}</a>  <a id="33871" href="Data.Nat.Base.html#1713" class="InductiveConstructor">z≤n</a>       <a id="33881" class="Symbol">=</a> <a id="33883" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="33888" href="Data.Nat.Properties.html#33772" class="Function">m≥n⇒m⊓n≡n</a> <a id="33898" class="Symbol">{</a><a id="33899" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="33903" href="Data.Nat.Properties.html#33903" class="Bound">m</a><a id="33904" class="Symbol">}</a> <a id="33906" class="Symbol">{</a><a id="33907" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="33911" href="Data.Nat.Properties.html#33911" class="Bound">n</a><a id="33912" class="Symbol">}</a> <a id="33914" class="Symbol">(</a><a id="33915" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="33919" href="Data.Nat.Properties.html#33919" class="Bound">m≤n</a><a id="33922" class="Symbol">)</a> <a id="33924" class="Symbol">=</a> <a id="33926" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="33931" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="33935" class="Symbol">(</a><a id="33936" href="Data.Nat.Properties.html#33772" class="Function">m≥n⇒m⊓n≡n</a> <a id="33946" href="Data.Nat.Properties.html#33919" class="Bound">m≤n</a><a id="33949" class="Symbol">)</a>

<a id="⊓-operator"></a><a id="33952" href="Data.Nat.Properties.html#33952" class="Function">⊓-operator</a> <a id="33963" class="Symbol">:</a> <a id="33965" href="Algebra.Construct.NaturalChoice.Base.html#1002" class="Record">MinOperator</a> <a id="33977" href="Data.Nat.Properties.html#8190" class="Function">≤-totalPreorder</a>
<a id="33993" href="Data.Nat.Properties.html#33952" class="Function">⊓-operator</a> <a id="34004" class="Symbol">=</a> <a id="34006" class="Keyword">record</a>
  <a id="34015" class="Symbol">{</a> <a id="34017" href="Algebra.Construct.NaturalChoice.Base.html#1107" class="Field">x≤y⇒x⊓y≈x</a> <a id="34027" class="Symbol">=</a> <a id="34029" href="Data.Nat.Properties.html#33651" class="Function">m≤n⇒m⊓n≡m</a>
  <a id="34041" class="Symbol">;</a> <a id="34043" href="Algebra.Construct.NaturalChoice.Base.html#1153" class="Field">x≥y⇒x⊓y≈y</a> <a id="34053" class="Symbol">=</a> <a id="34055" href="Data.Nat.Properties.html#33772" class="Function">m≥n⇒m⊓n≡n</a>
  <a id="34067" class="Symbol">}</a>

<a id="⊔-operator"></a><a id="34070" href="Data.Nat.Properties.html#34070" class="Function">⊔-operator</a> <a id="34081" class="Symbol">:</a> <a id="34083" href="Algebra.Construct.NaturalChoice.Base.html#1203" class="Record">MaxOperator</a> <a id="34095" href="Data.Nat.Properties.html#8190" class="Function">≤-totalPreorder</a>
<a id="34111" href="Data.Nat.Properties.html#34070" class="Function">⊔-operator</a> <a id="34122" class="Symbol">=</a> <a id="34124" class="Keyword">record</a>
  <a id="34133" class="Symbol">{</a> <a id="34135" href="Algebra.Construct.NaturalChoice.Base.html#1308" class="Field">x≤y⇒x⊔y≈y</a> <a id="34145" class="Symbol">=</a> <a id="34147" href="Data.Nat.Properties.html#33350" class="Function">m≤n⇒m⊔n≡n</a>
  <a id="34159" class="Symbol">;</a> <a id="34161" href="Algebra.Construct.NaturalChoice.Base.html#1354" class="Field">x≥y⇒x⊔y≈x</a> <a id="34171" class="Symbol">=</a> <a id="34173" href="Data.Nat.Properties.html#33471" class="Function">m≥n⇒m⊔n≡m</a>
  <a id="34185" class="Symbol">}</a>

<a id="34188" class="Comment">------------------------------------------------------------------------</a>
<a id="34261" class="Comment">-- Equality to their counterparts defined in terms of primitive operations</a>

<a id="⊔≡⊔′"></a><a id="34337" href="Data.Nat.Properties.html#34337" class="Function">⊔≡⊔′</a> <a id="34342" class="Symbol">:</a> <a id="34344" class="Symbol">∀</a> <a id="34346" href="Data.Nat.Properties.html#34346" class="Bound">m</a> <a id="34348" href="Data.Nat.Properties.html#34348" class="Bound">n</a> <a id="34350" class="Symbol">→</a> <a id="34352" href="Data.Nat.Properties.html#34346" class="Bound">m</a> <a id="34354" href="Data.Nat.Base.html#5466" class="Function Operator">⊔</a> <a id="34356" href="Data.Nat.Properties.html#34348" class="Bound">n</a> <a id="34358" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="34360" href="Data.Nat.Properties.html#34346" class="Bound">m</a> <a id="34362" href="Data.Nat.Base.html#5754" class="Function Operator">⊔′</a> <a id="34365" href="Data.Nat.Properties.html#34348" class="Bound">n</a>
<a id="34367" href="Data.Nat.Properties.html#34337" class="Function">⊔≡⊔′</a> <a id="34372" href="Data.Nat.Properties.html#34372" class="Bound">m</a> <a id="34374" href="Data.Nat.Properties.html#34374" class="Bound">n</a> <a id="34376" class="Keyword">with</a> <a id="34381" href="Data.Nat.Properties.html#34372" class="Bound">m</a> <a id="34383" href="Data.Nat.Base.html#1456" class="Primitive Operator">&lt;ᵇ</a> <a id="34386" href="Data.Nat.Properties.html#34374" class="Bound">n</a> <a id="34388" class="Keyword">in</a> <a id="34391" class="Argument">eq</a>
<a id="34394" class="Symbol">...</a> <a id="34398" class="Symbol">|</a> <a id="34400" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="34406" class="Symbol">=</a> <a id="34408" href="Data.Nat.Properties.html#33471" class="Function">m≥n⇒m⊔n≡m</a> <a id="34418" class="Symbol">(</a><a id="34419" href="Data.Nat.Properties.html#10106" class="Function">≮⇒≥</a> <a id="34423" class="Symbol">(λ</a> <a id="34426" href="Data.Nat.Properties.html#34426" class="Bound">m&lt;n</a> <a id="34430" class="Symbol">→</a> <a id="34432" href="Relation.Binary.PropositionalEquality.Core.html#2195" class="Function">subst</a> <a id="34438" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="34440" href="Data.Nat.Properties.html#34391" class="Bound">eq</a> <a id="34443" class="Symbol">(</a><a id="34444" href="Data.Nat.Properties.html#5072" class="Function">&lt;⇒&lt;ᵇ</a> <a id="34449" href="Data.Nat.Properties.html#34426" class="Bound">m&lt;n</a><a id="34452" class="Symbol">)))</a>
<a id="34456" class="Symbol">...</a> <a id="34460" class="Symbol">|</a> <a id="34462" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="34468" class="Symbol">=</a> <a id="34470" href="Data.Nat.Properties.html#33350" class="Function">m≤n⇒m⊔n≡n</a> <a id="34480" class="Symbol">(</a><a id="34481" href="Data.Nat.Properties.html#9585" class="Function">&lt;⇒≤</a> <a id="34485" class="Symbol">(</a><a id="34486" href="Data.Nat.Properties.html#4960" class="Function">&lt;ᵇ⇒&lt;</a> <a id="34491" class="Bound">m</a> <a id="34493" class="Bound">n</a> <a id="34495" class="Symbol">(</a><a id="34496" href="Relation.Binary.PropositionalEquality.Core.html#2195" class="Function">subst</a> <a id="34502" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="34504" class="Symbol">(</a><a id="34505" href="Relation.Binary.PropositionalEquality.Core.html#2099" class="Function">sym</a> <a id="34509" href="Data.Nat.Properties.html#34391" class="Bound">eq</a><a id="34511" class="Symbol">)</a> <a id="34513" class="Symbol">_)))</a>

<a id="⊓≡⊓′"></a><a id="34519" href="Data.Nat.Properties.html#34519" class="Function">⊓≡⊓′</a> <a id="34524" class="Symbol">:</a> <a id="34526" class="Symbol">∀</a> <a id="34528" href="Data.Nat.Properties.html#34528" class="Bound">m</a> <a id="34530" href="Data.Nat.Properties.html#34530" class="Bound">n</a> <a id="34532" class="Symbol">→</a> <a id="34534" href="Data.Nat.Properties.html#34528" class="Bound">m</a> <a id="34536" href="Data.Nat.Base.html#5832" class="Function Operator">⊓</a> <a id="34538" href="Data.Nat.Properties.html#34530" class="Bound">n</a> <a id="34540" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="34542" href="Data.Nat.Properties.html#34528" class="Bound">m</a> <a id="34544" href="Data.Nat.Base.html#6122" class="Function Operator">⊓′</a> <a id="34547" href="Data.Nat.Properties.html#34530" class="Bound">n</a>
<a id="34549" href="Data.Nat.Properties.html#34519" class="Function">⊓≡⊓′</a> <a id="34554" href="Data.Nat.Properties.html#34554" class="Bound">m</a> <a id="34556" href="Data.Nat.Properties.html#34556" class="Bound">n</a> <a id="34558" class="Keyword">with</a> <a id="34563" href="Data.Nat.Properties.html#34554" class="Bound">m</a> <a id="34565" href="Data.Nat.Base.html#1456" class="Primitive Operator">&lt;ᵇ</a> <a id="34568" href="Data.Nat.Properties.html#34556" class="Bound">n</a> <a id="34570" class="Keyword">in</a> <a id="34573" class="Argument">eq</a>
<a id="34576" class="Symbol">...</a> <a id="34580" class="Symbol">|</a> <a id="34582" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="34588" class="Symbol">=</a> <a id="34590" href="Data.Nat.Properties.html#33772" class="Function">m≥n⇒m⊓n≡n</a> <a id="34600" class="Symbol">(</a><a id="34601" href="Data.Nat.Properties.html#10106" class="Function">≮⇒≥</a> <a id="34605" class="Symbol">(λ</a> <a id="34608" href="Data.Nat.Properties.html#34608" class="Bound">m&lt;n</a> <a id="34612" class="Symbol">→</a> <a id="34614" href="Relation.Binary.PropositionalEquality.Core.html#2195" class="Function">subst</a> <a id="34620" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="34622" href="Data.Nat.Properties.html#34573" class="Bound">eq</a> <a id="34625" class="Symbol">(</a><a id="34626" href="Data.Nat.Properties.html#5072" class="Function">&lt;⇒&lt;ᵇ</a> <a id="34631" href="Data.Nat.Properties.html#34608" class="Bound">m&lt;n</a><a id="34634" class="Symbol">)))</a>
<a id="34638" class="Symbol">...</a> <a id="34642" class="Symbol">|</a> <a id="34644" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="34650" class="Symbol">=</a> <a id="34652" href="Data.Nat.Properties.html#33651" class="Function">m≤n⇒m⊓n≡m</a> <a id="34662" class="Symbol">(</a><a id="34663" href="Data.Nat.Properties.html#9585" class="Function">&lt;⇒≤</a> <a id="34667" class="Symbol">(</a><a id="34668" href="Data.Nat.Properties.html#4960" class="Function">&lt;ᵇ⇒&lt;</a> <a id="34673" class="Bound">m</a> <a id="34675" class="Bound">n</a> <a id="34677" class="Symbol">(</a><a id="34678" href="Relation.Binary.PropositionalEquality.Core.html#2195" class="Function">subst</a> <a id="34684" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="34686" class="Symbol">(</a><a id="34687" href="Relation.Binary.PropositionalEquality.Core.html#2099" class="Function">sym</a> <a id="34691" href="Data.Nat.Properties.html#34573" class="Bound">eq</a><a id="34693" class="Symbol">)</a> <a id="34695" class="Symbol">_)))</a>

<a id="34701" class="Comment">------------------------------------------------------------------------</a>
<a id="34774" class="Comment">-- Derived properties of _⊓_ and _⊔_</a>

<a id="34812" class="Keyword">private</a>
  <a id="34822" class="Keyword">module</a> <a id="⊓-⊔-properties"></a><a id="34829" href="Data.Nat.Properties.html#34829" class="Module">⊓-⊔-properties</a>        <a id="34851" class="Symbol">=</a> <a id="34853" href="Algebra.Construct.NaturalChoice.MinMaxOp.html" class="Module">MinMaxOp</a>        <a id="34869" href="Data.Nat.Properties.html#33952" class="Function">⊓-operator</a> <a id="34880" href="Data.Nat.Properties.html#34070" class="Function">⊔-operator</a>
  <a id="34893" class="Keyword">module</a> <a id="⊓-⊔-latticeProperties"></a><a id="34900" href="Data.Nat.Properties.html#34900" class="Module">⊓-⊔-latticeProperties</a> <a id="34922" class="Symbol">=</a> <a id="34924" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html" class="Module">LatticeMinMaxOp</a> <a id="34940" href="Data.Nat.Properties.html#33952" class="Function">⊓-operator</a> <a id="34951" href="Data.Nat.Properties.html#34070" class="Function">⊔-operator</a>

<a id="34963" class="Keyword">open</a> <a id="34968" href="Data.Nat.Properties.html#34829" class="Module">⊓-⊔-properties</a> <a id="34983" class="Keyword">public</a>
  <a id="34992" class="Keyword">using</a>
  <a id="35000" class="Symbol">(</a> <a id="35002" href="Algebra.Construct.NaturalChoice.MinOp.html#3232" class="Function">⊓-idem</a>                    <a id="35028" class="Comment">-- : Idempotent _⊓_</a>
  <a id="35050" class="Symbol">;</a> <a id="35052" href="Algebra.Construct.NaturalChoice.MinOp.html#3289" class="Function">⊓-sel</a>                     <a id="35078" class="Comment">-- : Selective _⊓_</a>
  <a id="35099" class="Symbol">;</a> <a id="35101" href="Algebra.Construct.NaturalChoice.MinOp.html#2597" class="Function">⊓-assoc</a>                   <a id="35127" class="Comment">-- : Associative _⊓_</a>
  <a id="35150" class="Symbol">;</a> <a id="35152" href="Algebra.Construct.NaturalChoice.MinOp.html#1798" class="Function">⊓-comm</a>                    <a id="35178" class="Comment">-- : Commutative _⊓_</a>

  <a id="35202" class="Symbol">;</a> <a id="35204" href="Algebra.Construct.NaturalChoice.MaxOp.html#1165" class="Function">⊔-idem</a>                    <a id="35230" class="Comment">-- : Idempotent _⊔_</a>
  <a id="35252" class="Symbol">;</a> <a id="35254" href="Algebra.Construct.NaturalChoice.MaxOp.html#1193" class="Function">⊔-sel</a>                     <a id="35280" class="Comment">-- : Selective _⊔_</a>
  <a id="35301" class="Symbol">;</a> <a id="35303" href="Algebra.Construct.NaturalChoice.MaxOp.html#1220" class="Function">⊔-assoc</a>                   <a id="35329" class="Comment">-- : Associative _⊔_</a>
  <a id="35352" class="Symbol">;</a> <a id="35354" href="Algebra.Construct.NaturalChoice.MaxOp.html#1249" class="Function">⊔-comm</a>                    <a id="35380" class="Comment">-- : Commutative _⊔_</a>

  <a id="35404" class="Symbol">;</a> <a id="35406" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#1527" class="Function">⊓-distribˡ-⊔</a>              <a id="35432" class="Comment">-- : _⊓_ DistributesOverˡ _⊔_</a>
  <a id="35464" class="Symbol">;</a> <a id="35466" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#1920" class="Function">⊓-distribʳ-⊔</a>              <a id="35492" class="Comment">-- : _⊓_ DistributesOverʳ _⊔_</a>
  <a id="35524" class="Symbol">;</a> <a id="35526" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2022" class="Function">⊓-distrib-⊔</a>               <a id="35552" class="Comment">-- : _⊓_ DistributesOver  _⊔_</a>
  <a id="35584" class="Symbol">;</a> <a id="35586" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2103" class="Function">⊔-distribˡ-⊓</a>              <a id="35612" class="Comment">-- : _⊔_ DistributesOverˡ _⊓_</a>
  <a id="35644" class="Symbol">;</a> <a id="35646" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2496" class="Function">⊔-distribʳ-⊓</a>              <a id="35672" class="Comment">-- : _⊔_ DistributesOverʳ _⊓_</a>
  <a id="35704" class="Symbol">;</a> <a id="35706" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2598" class="Function">⊔-distrib-⊓</a>               <a id="35732" class="Comment">-- : _⊔_ DistributesOver  _⊓_</a>
  <a id="35764" class="Symbol">;</a> <a id="35766" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2679" class="Function">⊓-absorbs-⊔</a>               <a id="35792" class="Comment">-- : _⊓_ Absorbs _⊔_</a>
  <a id="35815" class="Symbol">;</a> <a id="35817" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2994" class="Function">⊔-absorbs-⊓</a>               <a id="35843" class="Comment">-- : _⊔_ Absorbs _⊓_</a>
  <a id="35866" class="Symbol">;</a> <a id="35868" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3309" class="Function">⊔-⊓-absorptive</a>            <a id="35894" class="Comment">-- : Absorptive _⊔_ _⊓_</a>
  <a id="35920" class="Symbol">;</a> <a id="35922" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3389" class="Function">⊓-⊔-absorptive</a>            <a id="35948" class="Comment">-- : Absorptive _⊓_ _⊔_</a>

  <a id="35975" class="Symbol">;</a> <a id="35977" href="Algebra.Construct.NaturalChoice.MinOp.html#3986" class="Function">⊓-isMagma</a>                 <a id="36003" class="Comment">-- : IsMagma _⊓_</a>
  <a id="36022" class="Symbol">;</a> <a id="36024" href="Algebra.Construct.NaturalChoice.MinOp.html#4095" class="Function">⊓-isSemigroup</a>             <a id="36050" class="Comment">-- : IsSemigroup _⊓_</a>
  <a id="36073" class="Symbol">;</a> <a id="36075" href="Algebra.Construct.NaturalChoice.MinOp.html#4303" class="Function">⊓-isCommutativeSemigroup</a>  <a id="36101" class="Comment">-- : IsCommutativeSemigroup _⊓_</a>
  <a id="36135" class="Symbol">;</a> <a id="36137" href="Algebra.Construct.NaturalChoice.MinOp.html#4201" class="Function">⊓-isBand</a>                  <a id="36163" class="Comment">-- : IsBand _⊓_</a>
  <a id="36181" class="Symbol">;</a> <a id="36183" href="Algebra.Construct.NaturalChoice.MinOp.html#4453" class="Function">⊓-isSelectiveMagma</a>        <a id="36209" class="Comment">-- : IsSelectiveMagma _⊓_</a>

  <a id="36238" class="Symbol">;</a> <a id="36240" href="Algebra.Construct.NaturalChoice.MaxOp.html#1476" class="Function">⊔-isMagma</a>                 <a id="36266" class="Comment">-- : IsMagma _⊔_</a>
  <a id="36285" class="Symbol">;</a> <a id="36287" href="Algebra.Construct.NaturalChoice.MaxOp.html#1520" class="Function">⊔-isSemigroup</a>             <a id="36313" class="Comment">-- : IsSemigroup _⊔_</a>
  <a id="36336" class="Symbol">;</a> <a id="36338" href="Algebra.Construct.NaturalChoice.MaxOp.html#1568" class="Function">⊔-isCommutativeSemigroup</a>  <a id="36364" class="Comment">-- : IsCommutativeSemigroup _⊔_</a>
  <a id="36398" class="Symbol">;</a> <a id="36400" href="Algebra.Construct.NaturalChoice.MaxOp.html#1627" class="Function">⊔-isBand</a>                  <a id="36426" class="Comment">-- : IsBand _⊔_</a>
  <a id="36444" class="Symbol">;</a> <a id="36446" href="Algebra.Construct.NaturalChoice.MaxOp.html#1715" class="Function">⊔-isSelectiveMagma</a>        <a id="36472" class="Comment">-- : IsSelectiveMagma _⊔_</a>

  <a id="36501" class="Symbol">;</a> <a id="36503" href="Algebra.Construct.NaturalChoice.MinOp.html#4965" class="Function">⊓-magma</a>                   <a id="36529" class="Comment">-- : Magma _ _</a>
  <a id="36546" class="Symbol">;</a> <a id="36548" href="Algebra.Construct.NaturalChoice.MinOp.html#5031" class="Function">⊓-semigroup</a>               <a id="36574" class="Comment">-- : Semigroup _ _</a>
  <a id="36595" class="Symbol">;</a> <a id="36597" href="Algebra.Construct.NaturalChoice.MinOp.html#5117" class="Function">⊓-band</a>                    <a id="36623" class="Comment">-- : Band _ _</a>
  <a id="36639" class="Symbol">;</a> <a id="36641" href="Algebra.Construct.NaturalChoice.MinOp.html#5178" class="Function">⊓-commutativeSemigroup</a>    <a id="36667" class="Comment">-- : CommutativeSemigroup _ _</a>
  <a id="36699" class="Symbol">;</a> <a id="36701" href="Algebra.Construct.NaturalChoice.MinOp.html#5319" class="Function">⊓-selectiveMagma</a>          <a id="36727" class="Comment">-- : SelectiveMagma _ _</a>

  <a id="36754" class="Symbol">;</a> <a id="36756" href="Algebra.Construct.NaturalChoice.MaxOp.html#1769" class="Function">⊔-magma</a>                   <a id="36782" class="Comment">-- : Magma _ _</a>
  <a id="36799" class="Symbol">;</a> <a id="36801" href="Algebra.Construct.NaturalChoice.MaxOp.html#1811" class="Function">⊔-semigroup</a>               <a id="36827" class="Comment">-- : Semigroup _ _</a>
  <a id="36848" class="Symbol">;</a> <a id="36850" href="Algebra.Construct.NaturalChoice.MaxOp.html#1914" class="Function">⊔-band</a>                    <a id="36876" class="Comment">-- : Band _ _</a>
  <a id="36892" class="Symbol">;</a> <a id="36894" href="Algebra.Construct.NaturalChoice.MaxOp.html#1857" class="Function">⊔-commutativeSemigroup</a>    <a id="36920" class="Comment">-- : CommutativeSemigroup _ _</a>
  <a id="36952" class="Symbol">;</a> <a id="36954" href="Algebra.Construct.NaturalChoice.MaxOp.html#1998" class="Function">⊔-selectiveMagma</a>          <a id="36980" class="Comment">-- : SelectiveMagma _ _</a>

  <a id="37007" class="Symbol">;</a> <a id="37009" href="Algebra.Construct.NaturalChoice.MinOp.html#7120" class="Function">⊓-glb</a>                     <a id="37035" class="Comment">-- : ∀ {m n o} → m ≥ o → n ≥ o → m ⊓ n ≥ o</a>
  <a id="37080" class="Symbol">;</a> <a id="37082" href="Algebra.Construct.NaturalChoice.MinOp.html#7227" class="Function">⊓-triangulate</a>             <a id="37108" class="Comment">-- : ∀ m n o → m ⊓ n ⊓ o ≡ (m ⊓ n) ⊓ (n ⊓ o)</a>
  <a id="37155" class="Symbol">;</a> <a id="37157" href="Algebra.Construct.NaturalChoice.MinOp.html#6717" class="Function">⊓-mono-≤</a>                  <a id="37183" class="Comment">-- : _⊓_ Preserves₂ _≤_ ⟶ _≤_ ⟶ _≤_</a>
  <a id="37221" class="Symbol">;</a> <a id="37223" href="Algebra.Construct.NaturalChoice.MinOp.html#6944" class="Function">⊓-monoˡ-≤</a>                 <a id="37249" class="Comment">-- : ∀ n → (_⊓ n) Preserves _≤_ ⟶ _≤_</a>
  <a id="37289" class="Symbol">;</a> <a id="37291" href="Algebra.Construct.NaturalChoice.MinOp.html#7032" class="Function">⊓-monoʳ-≤</a>                 <a id="37317" class="Comment">-- : ∀ n → (n ⊓_) Preserves _≤_ ⟶ _≤_</a>

  <a id="37358" class="Symbol">;</a> <a id="37360" href="Algebra.Construct.NaturalChoice.MaxOp.html#2260" class="Function">⊔-lub</a>                     <a id="37386" class="Comment">-- : ∀ {m n o} → m ≤ o → n ≤ o → m ⊔ n ≤ o</a>
  <a id="37431" class="Symbol">;</a> <a id="37433" href="Algebra.Construct.NaturalChoice.MaxOp.html#2293" class="Function">⊔-triangulate</a>             <a id="37459" class="Comment">-- : ∀ m n o → m ⊔ n ⊔ o ≡ (m ⊔ n) ⊔ (n ⊔ o)</a>
  <a id="37506" class="Symbol">;</a> <a id="37508" href="Algebra.Construct.NaturalChoice.MaxOp.html#2334" class="Function">⊔-mono-≤</a>                  <a id="37534" class="Comment">-- : _⊔_ Preserves₂ _≤_ ⟶ _≤_ ⟶ _≤_</a>
  <a id="37572" class="Symbol">;</a> <a id="37574" href="Algebra.Construct.NaturalChoice.MaxOp.html#2370" class="Function">⊔-monoˡ-≤</a>                 <a id="37600" class="Comment">-- : ∀ n → (_⊔ n) Preserves _≤_ ⟶ _≤_</a>
  <a id="37640" class="Symbol">;</a> <a id="37642" href="Algebra.Construct.NaturalChoice.MaxOp.html#2407" class="Function">⊔-monoʳ-≤</a>                 <a id="37668" class="Comment">-- : ∀ n → (n ⊔_) Preserves _≤_ ⟶ _≤_</a>
  <a id="37708" class="Symbol">)</a>
  <a id="37712" class="Keyword">renaming</a>
  <a id="37723" class="Symbol">(</a> <a id="37725" href="Algebra.Construct.NaturalChoice.MinOp.html#5798" class="Function">x⊓y≈y⇒y≤x</a> <a id="37735" class="Symbol">to</a> <a id="37738" class="Function">m⊓n≡n⇒n≤m</a>    <a id="37751" class="Comment">-- : ∀ {m n} → m ⊓ n ≡ n → n ≤ m</a>
  <a id="37786" class="Symbol">;</a> <a id="37788" href="Algebra.Construct.NaturalChoice.MinOp.html#5628" class="Function">x⊓y≈x⇒x≤y</a> <a id="37798" class="Symbol">to</a> <a id="37801" class="Function">m⊓n≡m⇒m≤n</a>    <a id="37814" class="Comment">-- : ∀ {m n} → m ⊓ n ≡ m → m ≤ n</a>
  <a id="37849" class="Symbol">;</a> <a id="37851" href="Algebra.Construct.NaturalChoice.MinOp.html#1398" class="Function">x⊓y≤x</a>     <a id="37861" class="Symbol">to</a> <a id="37864" class="Function">m⊓n≤m</a>        <a id="37877" class="Comment">-- : ∀ m n → m ⊓ n ≤ m</a>
  <a id="37902" class="Symbol">;</a> <a id="37904" href="Algebra.Construct.NaturalChoice.MinOp.html#1549" class="Function">x⊓y≤y</a>     <a id="37914" class="Symbol">to</a> <a id="37917" class="Function">m⊓n≤n</a>        <a id="37930" class="Comment">-- : ∀ m n → m ⊓ n ≤ n</a>
  <a id="37955" class="Symbol">;</a> <a id="37957" href="Algebra.Construct.NaturalChoice.MinOp.html#6373" class="Function">x≤y⇒x⊓z≤y</a> <a id="37967" class="Symbol">to</a> <a id="37970" class="Function">m≤n⇒m⊓o≤n</a>    <a id="37983" class="Comment">-- : ∀ {m n} o → m ≤ n → m ⊓ o ≤ n</a>
  <a id="38020" class="Symbol">;</a> <a id="38022" href="Algebra.Construct.NaturalChoice.MinOp.html#6456" class="Function">x≤y⇒z⊓x≤y</a> <a id="38032" class="Symbol">to</a> <a id="38035" class="Function">m≤n⇒o⊓m≤n</a>    <a id="38048" class="Comment">-- : ∀ {m n} o → m ≤ n → o ⊓ m ≤ n</a>
  <a id="38085" class="Symbol">;</a> <a id="38087" href="Algebra.Construct.NaturalChoice.MinOp.html#6539" class="Function">x≤y⊓z⇒x≤y</a> <a id="38097" class="Symbol">to</a> <a id="38100" class="Function">m≤n⊓o⇒m≤n</a>    <a id="38113" class="Comment">-- : ∀ {m} n o → m ≤ n ⊓ o → m ≤ n</a>
  <a id="38150" class="Symbol">;</a> <a id="38152" href="Algebra.Construct.NaturalChoice.MinOp.html#6628" class="Function">x≤y⊓z⇒x≤z</a> <a id="38162" class="Symbol">to</a> <a id="38165" class="Function">m≤n⊓o⇒m≤o</a>    <a id="38178" class="Comment">-- : ∀ {m} n o → m ≤ n ⊓ o → m ≤ o</a>

  <a id="38216" class="Symbol">;</a> <a id="38218" href="Algebra.Construct.NaturalChoice.MaxOp.html#2034" class="Function">x⊔y≈y⇒x≤y</a> <a id="38228" class="Symbol">to</a> <a id="38231" class="Function">m⊔n≡n⇒m≤n</a>    <a id="38244" class="Comment">-- : ∀ {m n} → m ⊔ n ≡ n → m ≤ n</a>
  <a id="38279" class="Symbol">;</a> <a id="38281" href="Algebra.Construct.NaturalChoice.MaxOp.html#2062" class="Function">x⊔y≈x⇒y≤x</a> <a id="38291" class="Symbol">to</a> <a id="38294" class="Function">m⊔n≡m⇒n≤m</a>    <a id="38307" class="Comment">-- : ∀ {m n} → m ⊔ n ≡ m → n ≤ m</a>
  <a id="38342" class="Symbol">;</a> <a id="38344" href="Algebra.Construct.NaturalChoice.MaxOp.html#2090" class="Function">x≤x⊔y</a>     <a id="38354" class="Symbol">to</a> <a id="38357" class="Function">m≤m⊔n</a>        <a id="38370" class="Comment">-- : ∀ m n → m ≤ m ⊔ n</a>
  <a id="38395" class="Symbol">;</a> <a id="38397" href="Algebra.Construct.NaturalChoice.MaxOp.html#2114" class="Function">x≤y⊔x</a>     <a id="38407" class="Symbol">to</a> <a id="38410" class="Function">m≤n⊔m</a>        <a id="38423" class="Comment">-- : ∀ m n → m ≤ n ⊔ m</a>
  <a id="38448" class="Symbol">;</a> <a id="38450" href="Algebra.Construct.NaturalChoice.MaxOp.html#2138" class="Function">x≤y⇒x≤y⊔z</a> <a id="38460" class="Symbol">to</a> <a id="38463" class="Function">m≤n⇒m≤n⊔o</a>    <a id="38476" class="Comment">-- : ∀ {m n} o → m ≤ n → m ≤ n ⊔ o</a>
  <a id="38513" class="Symbol">;</a> <a id="38515" href="Algebra.Construct.NaturalChoice.MaxOp.html#2166" class="Function">x≤y⇒x≤z⊔y</a> <a id="38525" class="Symbol">to</a> <a id="38528" class="Function">m≤n⇒m≤o⊔n</a>    <a id="38541" class="Comment">-- : ∀ {m n} o → m ≤ n → m ≤ o ⊔ n</a>
  <a id="38578" class="Symbol">;</a> <a id="38580" href="Algebra.Construct.NaturalChoice.MaxOp.html#2194" class="Function">x⊔y≤z⇒x≤z</a> <a id="38590" class="Symbol">to</a> <a id="38593" class="Function">m⊔n≤o⇒m≤o</a>    <a id="38606" class="Comment">-- : ∀ m n {o} → m ⊔ n ≤ o → m ≤ o</a>
  <a id="38643" class="Symbol">;</a> <a id="38645" href="Algebra.Construct.NaturalChoice.MaxOp.html#2222" class="Function">x⊔y≤z⇒y≤z</a> <a id="38655" class="Symbol">to</a> <a id="38658" class="Function">m⊔n≤o⇒n≤o</a>    <a id="38671" class="Comment">-- : ∀ m n {o} → m ⊔ n ≤ o → n ≤ o</a>

  <a id="38709" class="Symbol">;</a> <a id="38711" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4491" class="Function">x⊓y≤x⊔y</a>   <a id="38721" class="Symbol">to</a> <a id="38724" class="Function">m⊓n≤m⊔n</a>      <a id="38737" class="Comment">-- : ∀ m n → m ⊓ n ≤ m ⊔ n</a>
  <a id="38766" class="Symbol">)</a>

<a id="38769" class="Keyword">open</a> <a id="38774" href="Data.Nat.Properties.html#34900" class="Module">⊓-⊔-latticeProperties</a> <a id="38796" class="Keyword">public</a>
  <a id="38805" class="Keyword">using</a>
  <a id="38813" class="Symbol">(</a> <a id="38815" href="Algebra.Lattice.Construct.NaturalChoice.MinOp.html#844" class="Function">⊓-isSemilattice</a>           <a id="38841" class="Comment">-- : IsSemilattice _⊓_</a>
  <a id="38866" class="Symbol">;</a> <a id="38868" href="Algebra.Lattice.Construct.NaturalChoice.MaxOp.html#757" class="Function">⊔-isSemilattice</a>           <a id="38894" class="Comment">-- : IsSemilattice _⊔_</a>
  <a id="38919" class="Symbol">;</a> <a id="38921" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#1254" class="Function">⊔-⊓-isLattice</a>             <a id="38947" class="Comment">-- : IsLattice _⊔_ _⊓_</a>
  <a id="38972" class="Symbol">;</a> <a id="38974" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#1549" class="Function">⊓-⊔-isLattice</a>             <a id="39000" class="Comment">-- : IsLattice _⊓_ _⊔_</a>
  <a id="39025" class="Symbol">;</a> <a id="39027" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#2037" class="Function">⊔-⊓-isDistributiveLattice</a> <a id="39053" class="Comment">-- : IsDistributiveLattice _⊔_ _⊓_</a>
  <a id="39090" class="Symbol">;</a> <a id="39092" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#1844" class="Function">⊓-⊔-isDistributiveLattice</a> <a id="39118" class="Comment">-- : IsDistributiveLattice _⊓_ _⊔_</a>

  <a id="39156" class="Symbol">;</a> <a id="39158" href="Algebra.Lattice.Construct.NaturalChoice.MinOp.html#1037" class="Function">⊓-semilattice</a>             <a id="39184" class="Comment">-- : Semilattice _ _</a>
  <a id="39207" class="Symbol">;</a> <a id="39209" href="Algebra.Lattice.Construct.NaturalChoice.MaxOp.html#807" class="Function">⊔-semilattice</a>             <a id="39235" class="Comment">-- : Semilattice _ _</a>
  <a id="39258" class="Symbol">;</a> <a id="39260" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#2315" class="Function">⊔-⊓-lattice</a>               <a id="39286" class="Comment">-- : Lattice _ _</a>
  <a id="39305" class="Symbol">;</a> <a id="39307" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#2397" class="Function">⊓-⊔-lattice</a>               <a id="39333" class="Comment">-- : Lattice _ _</a>
  <a id="39352" class="Symbol">;</a> <a id="39354" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#2479" class="Function">⊔-⊓-distributiveLattice</a>   <a id="39380" class="Comment">-- : DistributiveLattice _ _</a>
  <a id="39411" class="Symbol">;</a> <a id="39413" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#2621" class="Function">⊓-⊔-distributiveLattice</a>   <a id="39439" class="Comment">-- : DistributiveLattice _ _</a>
  <a id="39470" class="Symbol">)</a>

<a id="39473" class="Comment">------------------------------------------------------------------------</a>
<a id="39546" class="Comment">-- Automatically derived properties of _⊓_ and _⊔_</a>

<a id="⊔-identityˡ"></a><a id="39598" href="Data.Nat.Properties.html#39598" class="Function">⊔-identityˡ</a> <a id="39610" class="Symbol">:</a> <a id="39612" href="Algebra.Definitions.html#1885" class="Function">LeftIdentity</a> <a id="39625" class="Number">0</a> <a id="39627" href="Data.Nat.Base.html#5466" class="Function Operator">_⊔_</a>
<a id="39631" href="Data.Nat.Properties.html#39598" class="Function">⊔-identityˡ</a> <a id="39643" class="Symbol">_</a> <a id="39645" class="Symbol">=</a> <a id="39647" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="⊔-identityʳ"></a><a id="39653" href="Data.Nat.Properties.html#39653" class="Function">⊔-identityʳ</a> <a id="39665" class="Symbol">:</a> <a id="39667" href="Algebra.Definitions.html#1958" class="Function">RightIdentity</a> <a id="39681" class="Number">0</a> <a id="39683" href="Data.Nat.Base.html#5466" class="Function Operator">_⊔_</a>
<a id="39687" href="Data.Nat.Properties.html#39653" class="Function">⊔-identityʳ</a> <a id="39699" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="39707" class="Symbol">=</a> <a id="39709" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="39714" href="Data.Nat.Properties.html#39653" class="Function">⊔-identityʳ</a> <a id="39726" class="Symbol">(</a><a id="39727" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="39731" href="Data.Nat.Properties.html#39731" class="Bound">n</a><a id="39732" class="Symbol">)</a> <a id="39734" class="Symbol">=</a> <a id="39736" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="⊔-identity"></a><a id="39742" href="Data.Nat.Properties.html#39742" class="Function">⊔-identity</a> <a id="39753" class="Symbol">:</a> <a id="39755" href="Algebra.Definitions.html#2033" class="Function">Identity</a> <a id="39764" class="Number">0</a> <a id="39766" href="Data.Nat.Base.html#5466" class="Function Operator">_⊔_</a>
<a id="39770" href="Data.Nat.Properties.html#39742" class="Function">⊔-identity</a> <a id="39781" class="Symbol">=</a> <a id="39783" href="Data.Nat.Properties.html#39598" class="Function">⊔-identityˡ</a> <a id="39795" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="39797" href="Data.Nat.Properties.html#39653" class="Function">⊔-identityʳ</a>

<a id="39810" class="Comment">------------------------------------------------------------------------</a>
<a id="39883" class="Comment">-- Structures</a>

<a id="⊔-0-isMonoid"></a><a id="39898" href="Data.Nat.Properties.html#39898" class="Function">⊔-0-isMonoid</a> <a id="39911" class="Symbol">:</a> <a id="39913" href="Algebra.Structures.html#4809" class="Record">IsMonoid</a> <a id="39922" href="Data.Nat.Base.html#5466" class="Function Operator">_⊔_</a> <a id="39926" class="Number">0</a>
<a id="39928" href="Data.Nat.Properties.html#39898" class="Function">⊔-0-isMonoid</a> <a id="39941" class="Symbol">=</a> <a id="39943" class="Keyword">record</a>
  <a id="39952" class="Symbol">{</a> <a id="39954" href="Algebra.Structures.html#4870" class="Field">isSemigroup</a> <a id="39966" class="Symbol">=</a> <a id="39968" href="Algebra.Construct.NaturalChoice.MaxOp.html#1520" class="Function">⊔-isSemigroup</a>
  <a id="39984" class="Symbol">;</a> <a id="39986" href="Algebra.Structures.html#4902" class="Field">identity</a>    <a id="39998" class="Symbol">=</a> <a id="40000" href="Data.Nat.Properties.html#39742" class="Function">⊔-identity</a>
  <a id="40013" class="Symbol">}</a>

<a id="⊔-0-isCommutativeMonoid"></a><a id="40016" href="Data.Nat.Properties.html#40016" class="Function">⊔-0-isCommutativeMonoid</a> <a id="40040" class="Symbol">:</a> <a id="40042" href="Algebra.Structures.html#5219" class="Record">IsCommutativeMonoid</a> <a id="40062" href="Data.Nat.Base.html#5466" class="Function Operator">_⊔_</a> <a id="40066" class="Number">0</a>
<a id="40068" href="Data.Nat.Properties.html#40016" class="Function">⊔-0-isCommutativeMonoid</a> <a id="40092" class="Symbol">=</a> <a id="40094" class="Keyword">record</a>
  <a id="40103" class="Symbol">{</a> <a id="40105" href="Algebra.Structures.html#5291" class="Field">isMonoid</a> <a id="40114" class="Symbol">=</a> <a id="40116" href="Data.Nat.Properties.html#39898" class="Function">⊔-0-isMonoid</a>
  <a id="40131" class="Symbol">;</a> <a id="40133" href="Algebra.Structures.html#5319" class="Field">comm</a>     <a id="40142" class="Symbol">=</a> <a id="40144" href="Algebra.Construct.NaturalChoice.MaxOp.html#1249" class="Function">⊔-comm</a>
  <a id="40153" class="Symbol">}</a>

<a id="40156" class="Comment">------------------------------------------------------------------------</a>
<a id="40229" class="Comment">-- Bundles</a>

<a id="⊔-0-monoid"></a><a id="40241" href="Data.Nat.Properties.html#40241" class="Function">⊔-0-monoid</a> <a id="40252" class="Symbol">:</a> <a id="40254" href="Algebra.Bundles.html#7315" class="Record">Monoid</a> <a id="40261" href="Level.html#521" class="Function">0ℓ</a> <a id="40264" href="Level.html#521" class="Function">0ℓ</a>
<a id="40267" href="Data.Nat.Properties.html#40241" class="Function">⊔-0-monoid</a> <a id="40278" class="Symbol">=</a> <a id="40280" class="Keyword">record</a>
  <a id="40289" class="Symbol">{</a> <a id="40291" href="Algebra.Bundles.html#7494" class="Field">isMonoid</a> <a id="40300" class="Symbol">=</a> <a id="40302" href="Data.Nat.Properties.html#39898" class="Function">⊔-0-isMonoid</a>
  <a id="40317" class="Symbol">}</a>

<a id="⊔-0-commutativeMonoid"></a><a id="40320" href="Data.Nat.Properties.html#40320" class="Function">⊔-0-commutativeMonoid</a> <a id="40342" class="Symbol">:</a> <a id="40344" href="Algebra.Bundles.html#7886" class="Record">CommutativeMonoid</a> <a id="40362" href="Level.html#521" class="Function">0ℓ</a> <a id="40365" href="Level.html#521" class="Function">0ℓ</a>
<a id="40368" href="Data.Nat.Properties.html#40320" class="Function">⊔-0-commutativeMonoid</a> <a id="40390" class="Symbol">=</a> <a id="40392" class="Keyword">record</a>
  <a id="40401" class="Symbol">{</a> <a id="40403" href="Algebra.Bundles.html#8120" class="Field">isCommutativeMonoid</a> <a id="40423" class="Symbol">=</a> <a id="40425" href="Data.Nat.Properties.html#40016" class="Function">⊔-0-isCommutativeMonoid</a>
  <a id="40451" class="Symbol">}</a>

<a id="40454" class="Comment">------------------------------------------------------------------------</a>
<a id="40527" class="Comment">-- Other properties of _⊔_ and _≤_/_&lt;_</a>

<a id="mono-≤-distrib-⊔"></a><a id="40567" href="Data.Nat.Properties.html#40567" class="Function">mono-≤-distrib-⊔</a> <a id="40584" class="Symbol">:</a> <a id="40586" class="Symbol">∀</a> <a id="40588" class="Symbol">{</a><a id="40589" href="Data.Nat.Properties.html#40589" class="Bound">f</a><a id="40590" class="Symbol">}</a> <a id="40592" class="Symbol">→</a> <a id="40594" href="Data.Nat.Properties.html#40589" class="Bound">f</a> <a id="40596" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="40606" href="Data.Nat.Base.html#1690" class="Datatype Operator">_≤_</a> <a id="40610" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="40612" href="Data.Nat.Base.html#1690" class="Datatype Operator">_≤_</a> <a id="40616" class="Symbol">→</a>
                   <a id="40637" class="Symbol">∀</a> <a id="40639" href="Data.Nat.Properties.html#40639" class="Bound">m</a> <a id="40641" href="Data.Nat.Properties.html#40641" class="Bound">n</a> <a id="40643" class="Symbol">→</a> <a id="40645" href="Data.Nat.Properties.html#40589" class="Bound">f</a> <a id="40647" class="Symbol">(</a><a id="40648" href="Data.Nat.Properties.html#40639" class="Bound">m</a> <a id="40650" href="Data.Nat.Base.html#5466" class="Function Operator">⊔</a> <a id="40652" href="Data.Nat.Properties.html#40641" class="Bound">n</a><a id="40653" class="Symbol">)</a> <a id="40655" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="40657" href="Data.Nat.Properties.html#40589" class="Bound">f</a> <a id="40659" href="Data.Nat.Properties.html#40639" class="Bound">m</a> <a id="40661" href="Data.Nat.Base.html#5466" class="Function Operator">⊔</a> <a id="40663" href="Data.Nat.Properties.html#40589" class="Bound">f</a> <a id="40665" href="Data.Nat.Properties.html#40641" class="Bound">n</a>
<a id="40667" href="Data.Nat.Properties.html#40567" class="Function">mono-≤-distrib-⊔</a> <a id="40684" class="Symbol">{</a><a id="40685" href="Data.Nat.Properties.html#40685" class="Bound">f</a><a id="40686" class="Symbol">}</a> <a id="40688" class="Symbol">=</a> <a id="40690" href="Algebra.Construct.NaturalChoice.MaxOp.html#2422" class="Function">⊓-⊔-properties.mono-≤-distrib-⊔</a> <a id="40722" class="Symbol">(</a><a id="40723" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="40728" href="Data.Nat.Properties.html#40685" class="Bound">f</a><a id="40729" class="Symbol">)</a>

<a id="mono-≤-distrib-⊓"></a><a id="40732" href="Data.Nat.Properties.html#40732" class="Function">mono-≤-distrib-⊓</a> <a id="40749" class="Symbol">:</a> <a id="40751" class="Symbol">∀</a> <a id="40753" class="Symbol">{</a><a id="40754" href="Data.Nat.Properties.html#40754" class="Bound">f</a><a id="40755" class="Symbol">}</a> <a id="40757" class="Symbol">→</a> <a id="40759" href="Data.Nat.Properties.html#40754" class="Bound">f</a> <a id="40761" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="40771" href="Data.Nat.Base.html#1690" class="Datatype Operator">_≤_</a> <a id="40775" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="40777" href="Data.Nat.Base.html#1690" class="Datatype Operator">_≤_</a> <a id="40781" class="Symbol">→</a>
                   <a id="40802" class="Symbol">∀</a> <a id="40804" href="Data.Nat.Properties.html#40804" class="Bound">m</a> <a id="40806" href="Data.Nat.Properties.html#40806" class="Bound">n</a> <a id="40808" class="Symbol">→</a> <a id="40810" href="Data.Nat.Properties.html#40754" class="Bound">f</a> <a id="40812" class="Symbol">(</a><a id="40813" href="Data.Nat.Properties.html#40804" class="Bound">m</a> <a id="40815" href="Data.Nat.Base.html#5832" class="Function Operator">⊓</a> <a id="40817" href="Data.Nat.Properties.html#40806" class="Bound">n</a><a id="40818" class="Symbol">)</a> <a id="40820" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="40822" href="Data.Nat.Properties.html#40754" class="Bound">f</a> <a id="40824" href="Data.Nat.Properties.html#40804" class="Bound">m</a> <a id="40826" href="Data.Nat.Base.html#5832" class="Function Operator">⊓</a> <a id="40828" href="Data.Nat.Properties.html#40754" class="Bound">f</a> <a id="40830" href="Data.Nat.Properties.html#40806" class="Bound">n</a>
<a id="40832" href="Data.Nat.Properties.html#40732" class="Function">mono-≤-distrib-⊓</a> <a id="40849" class="Symbol">{</a><a id="40850" href="Data.Nat.Properties.html#40850" class="Bound">f</a><a id="40851" class="Symbol">}</a> <a id="40853" class="Symbol">=</a> <a id="40855" href="Algebra.Construct.NaturalChoice.MinOp.html#5948" class="Function">⊓-⊔-properties.mono-≤-distrib-⊓</a> <a id="40887" class="Symbol">(</a><a id="40888" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="40893" href="Data.Nat.Properties.html#40850" class="Bound">f</a><a id="40894" class="Symbol">)</a>

<a id="antimono-≤-distrib-⊓"></a><a id="40897" href="Data.Nat.Properties.html#40897" class="Function">antimono-≤-distrib-⊓</a> <a id="40918" class="Symbol">:</a> <a id="40920" class="Symbol">∀</a> <a id="40922" class="Symbol">{</a><a id="40923" href="Data.Nat.Properties.html#40923" class="Bound">f</a><a id="40924" class="Symbol">}</a> <a id="40926" class="Symbol">→</a> <a id="40928" href="Data.Nat.Properties.html#40923" class="Bound">f</a> <a id="40930" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="40940" href="Data.Nat.Base.html#1690" class="Datatype Operator">_≤_</a> <a id="40944" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="40946" href="Data.Nat.Base.html#2258" class="Function Operator">_≥_</a> <a id="40950" class="Symbol">→</a>
                       <a id="40975" class="Symbol">∀</a> <a id="40977" href="Data.Nat.Properties.html#40977" class="Bound">m</a> <a id="40979" href="Data.Nat.Properties.html#40979" class="Bound">n</a> <a id="40981" class="Symbol">→</a> <a id="40983" href="Data.Nat.Properties.html#40923" class="Bound">f</a> <a id="40985" class="Symbol">(</a><a id="40986" href="Data.Nat.Properties.html#40977" class="Bound">m</a> <a id="40988" href="Data.Nat.Base.html#5832" class="Function Operator">⊓</a> <a id="40990" href="Data.Nat.Properties.html#40979" class="Bound">n</a><a id="40991" class="Symbol">)</a> <a id="40993" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="40995" href="Data.Nat.Properties.html#40923" class="Bound">f</a> <a id="40997" href="Data.Nat.Properties.html#40977" class="Bound">m</a> <a id="40999" href="Data.Nat.Base.html#5466" class="Function Operator">⊔</a> <a id="41001" href="Data.Nat.Properties.html#40923" class="Bound">f</a> <a id="41003" href="Data.Nat.Properties.html#40979" class="Bound">n</a>
<a id="41005" href="Data.Nat.Properties.html#40897" class="Function">antimono-≤-distrib-⊓</a> <a id="41026" class="Symbol">{</a><a id="41027" href="Data.Nat.Properties.html#41027" class="Bound">f</a><a id="41028" class="Symbol">}</a> <a id="41030" class="Symbol">=</a> <a id="41032" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3593" class="Function">⊓-⊔-properties.antimono-≤-distrib-⊓</a> <a id="41068" class="Symbol">(</a><a id="41069" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="41074" href="Data.Nat.Properties.html#41027" class="Bound">f</a><a id="41075" class="Symbol">)</a>

<a id="antimono-≤-distrib-⊔"></a><a id="41078" href="Data.Nat.Properties.html#41078" class="Function">antimono-≤-distrib-⊔</a> <a id="41099" class="Symbol">:</a> <a id="41101" class="Symbol">∀</a> <a id="41103" class="Symbol">{</a><a id="41104" href="Data.Nat.Properties.html#41104" class="Bound">f</a><a id="41105" class="Symbol">}</a> <a id="41107" class="Symbol">→</a> <a id="41109" href="Data.Nat.Properties.html#41104" class="Bound">f</a> <a id="41111" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="41121" href="Data.Nat.Base.html#1690" class="Datatype Operator">_≤_</a> <a id="41125" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="41127" href="Data.Nat.Base.html#2258" class="Function Operator">_≥_</a> <a id="41131" class="Symbol">→</a>
                       <a id="41156" class="Symbol">∀</a> <a id="41158" href="Data.Nat.Properties.html#41158" class="Bound">m</a> <a id="41160" href="Data.Nat.Properties.html#41160" class="Bound">n</a> <a id="41162" class="Symbol">→</a> <a id="41164" href="Data.Nat.Properties.html#41104" class="Bound">f</a> <a id="41166" class="Symbol">(</a><a id="41167" href="Data.Nat.Properties.html#41158" class="Bound">m</a> <a id="41169" href="Data.Nat.Base.html#5466" class="Function Operator">⊔</a> <a id="41171" href="Data.Nat.Properties.html#41160" class="Bound">n</a><a id="41172" class="Symbol">)</a> <a id="41174" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="41176" href="Data.Nat.Properties.html#41104" class="Bound">f</a> <a id="41178" href="Data.Nat.Properties.html#41158" class="Bound">m</a> <a id="41180" href="Data.Nat.Base.html#5832" class="Function Operator">⊓</a> <a id="41182" href="Data.Nat.Properties.html#41104" class="Bound">f</a> <a id="41184" href="Data.Nat.Properties.html#41160" class="Bound">n</a>
<a id="41186" href="Data.Nat.Properties.html#41078" class="Function">antimono-≤-distrib-⊔</a> <a id="41207" class="Symbol">{</a><a id="41208" href="Data.Nat.Properties.html#41208" class="Bound">f</a><a id="41209" class="Symbol">}</a> <a id="41211" class="Symbol">=</a> <a id="41213" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4042" class="Function">⊓-⊔-properties.antimono-≤-distrib-⊔</a> <a id="41249" class="Symbol">(</a><a id="41250" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="41255" href="Data.Nat.Properties.html#41208" class="Bound">f</a><a id="41256" class="Symbol">)</a>

<a id="m&lt;n⇒m&lt;n⊔o"></a><a id="41259" href="Data.Nat.Properties.html#41259" class="Function">m&lt;n⇒m&lt;n⊔o</a> <a id="41269" class="Symbol">:</a> <a id="41271" class="Symbol">∀</a> <a id="41273" href="Data.Nat.Properties.html#41273" class="Bound">o</a> <a id="41275" class="Symbol">→</a> <a id="41277" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="41279" href="Data.Nat.Base.html#1800" class="Function Operator">&lt;</a> <a id="41281" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="41283" class="Symbol">→</a> <a id="41285" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="41287" href="Data.Nat.Base.html#1800" class="Function Operator">&lt;</a> <a id="41289" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="41291" href="Data.Nat.Base.html#5466" class="Function Operator">⊔</a> <a id="41293" href="Data.Nat.Properties.html#41273" class="Bound">o</a>
<a id="41295" href="Data.Nat.Properties.html#41259" class="Function">m&lt;n⇒m&lt;n⊔o</a> <a id="41305" class="Symbol">=</a> <a id="41307" href="Data.Nat.Properties.html#38463" class="Function">m≤n⇒m≤n⊔o</a>

<a id="m&lt;n⇒m&lt;o⊔n"></a><a id="41318" href="Data.Nat.Properties.html#41318" class="Function">m&lt;n⇒m&lt;o⊔n</a> <a id="41328" class="Symbol">:</a> <a id="41330" class="Symbol">∀</a> <a id="41332" href="Data.Nat.Properties.html#41332" class="Bound">o</a> <a id="41334" class="Symbol">→</a> <a id="41336" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="41338" href="Data.Nat.Base.html#1800" class="Function Operator">&lt;</a> <a id="41340" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="41342" class="Symbol">→</a> <a id="41344" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="41346" href="Data.Nat.Base.html#1800" class="Function Operator">&lt;</a> <a id="41348" href="Data.Nat.Properties.html#41332" class="Bound">o</a> <a id="41350" href="Data.Nat.Base.html#5466" class="Function Operator">⊔</a> <a id="41352" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="41354" href="Data.Nat.Properties.html#41318" class="Function">m&lt;n⇒m&lt;o⊔n</a> <a id="41364" class="Symbol">=</a> <a id="41366" href="Data.Nat.Properties.html#38528" class="Function">m≤n⇒m≤o⊔n</a>

<a id="m⊔n&lt;o⇒m&lt;o"></a><a id="41377" href="Data.Nat.Properties.html#41377" class="Function">m⊔n&lt;o⇒m&lt;o</a> <a id="41387" class="Symbol">:</a> <a id="41389" class="Symbol">∀</a> <a id="41391" href="Data.Nat.Properties.html#41391" class="Bound">m</a> <a id="41393" href="Data.Nat.Properties.html#41393" class="Bound">n</a> <a id="41395" class="Symbol">{</a><a id="41396" href="Data.Nat.Properties.html#41396" class="Bound">o</a><a id="41397" class="Symbol">}</a> <a id="41399" class="Symbol">→</a> <a id="41401" href="Data.Nat.Properties.html#41391" class="Bound">m</a> <a id="41403" href="Data.Nat.Base.html#5466" class="Function Operator">⊔</a> <a id="41405" href="Data.Nat.Properties.html#41393" class="Bound">n</a> <a id="41407" href="Data.Nat.Base.html#1800" class="Function Operator">&lt;</a> <a id="41409" href="Data.Nat.Properties.html#41396" class="Bound">o</a> <a id="41411" class="Symbol">→</a> <a id="41413" href="Data.Nat.Properties.html#41391" class="Bound">m</a> <a id="41415" href="Data.Nat.Base.html#1800" class="Function Operator">&lt;</a> <a id="41417" href="Data.Nat.Properties.html#41396" class="Bound">o</a>
<a id="41419" href="Data.Nat.Properties.html#41377" class="Function">m⊔n&lt;o⇒m&lt;o</a> <a id="41429" href="Data.Nat.Properties.html#41429" class="Bound">m</a> <a id="41431" href="Data.Nat.Properties.html#41431" class="Bound">n</a> <a id="41433" href="Data.Nat.Properties.html#41433" class="Bound">m⊔n&lt;o</a> <a id="41439" class="Symbol">=</a> <a id="41441" href="Data.Nat.Properties.html#11207" class="Function">≤-&lt;-trans</a> <a id="41451" class="Symbol">(</a><a id="41452" href="Data.Nat.Properties.html#38357" class="Function">m≤m⊔n</a> <a id="41458" href="Data.Nat.Properties.html#41429" class="Bound">m</a> <a id="41460" href="Data.Nat.Properties.html#41431" class="Bound">n</a><a id="41461" class="Symbol">)</a> <a id="41463" href="Data.Nat.Properties.html#41433" class="Bound">m⊔n&lt;o</a>

<a id="m⊔n&lt;o⇒n&lt;o"></a><a id="41470" href="Data.Nat.Properties.html#41470" class="Function">m⊔n&lt;o⇒n&lt;o</a> <a id="41480" class="Symbol">:</a> <a id="41482" class="Symbol">∀</a> <a id="41484" href="Data.Nat.Properties.html#41484" class="Bound">m</a> <a id="41486" href="Data.Nat.Properties.html#41486" class="Bound">n</a> <a id="41488" class="Symbol">{</a><a id="41489" href="Data.Nat.Properties.html#41489" class="Bound">o</a><a id="41490" class="Symbol">}</a> <a id="41492" class="Symbol">→</a> <a id="41494" href="Data.Nat.Properties.html#41484" class="Bound">m</a> <a id="41496" href="Data.Nat.Base.html#5466" class="Function Operator">⊔</a> <a id="41498" href="Data.Nat.Properties.html#41486" class="Bound">n</a> <a id="41500" href="Data.Nat.Base.html#1800" class="Function Operator">&lt;</a> <a id="41502" href="Data.Nat.Properties.html#41489" class="Bound">o</a> <a id="41504" class="Symbol">→</a> <a id="41506" href="Data.Nat.Properties.html#41486" class="Bound">n</a> <a id="41508" href="Data.Nat.Base.html#1800" class="Function Operator">&lt;</a> <a id="41510" href="Data.Nat.Properties.html#41489" class="Bound">o</a>
<a id="41512" href="Data.Nat.Properties.html#41470" class="Function">m⊔n&lt;o⇒n&lt;o</a> <a id="41522" href="Data.Nat.Properties.html#41522" class="Bound">m</a> <a id="41524" href="Data.Nat.Properties.html#41524" class="Bound">n</a> <a id="41526" href="Data.Nat.Properties.html#41526" class="Bound">m⊔n&lt;o</a> <a id="41532" class="Symbol">=</a> <a id="41534" href="Data.Nat.Properties.html#11207" class="Function">≤-&lt;-trans</a> <a id="41544" class="Symbol">(</a><a id="41545" href="Data.Nat.Properties.html#38410" class="Function">m≤n⊔m</a> <a id="41551" href="Data.Nat.Properties.html#41522" class="Bound">m</a> <a id="41553" href="Data.Nat.Properties.html#41524" class="Bound">n</a><a id="41554" class="Symbol">)</a> <a id="41556" href="Data.Nat.Properties.html#41526" class="Bound">m⊔n&lt;o</a>

<a id="⊔-mono-&lt;"></a><a id="41563" href="Data.Nat.Properties.html#41563" class="Function">⊔-mono-&lt;</a> <a id="41572" class="Symbol">:</a> <a id="41574" href="Data.Nat.Base.html#5466" class="Function Operator">_⊔_</a> <a id="41578" href="Relation.Binary.Core.html#1703" class="Function Operator">Preserves₂</a> <a id="41589" href="Data.Nat.Base.html#1800" class="Function Operator">_&lt;_</a> <a id="41593" href="Relation.Binary.Core.html#1703" class="Function Operator">⟶</a> <a id="41595" href="Data.Nat.Base.html#1800" class="Function Operator">_&lt;_</a> <a id="41599" href="Relation.Binary.Core.html#1703" class="Function Operator">⟶</a> <a id="41601" href="Data.Nat.Base.html#1800" class="Function Operator">_&lt;_</a>
<a id="41605" href="Data.Nat.Properties.html#41563" class="Function">⊔-mono-&lt;</a> <a id="41614" class="Symbol">=</a> <a id="41616" href="Algebra.Construct.NaturalChoice.MaxOp.html#2334" class="Function">⊔-mono-≤</a>

<a id="⊔-pres-&lt;m"></a><a id="41626" href="Data.Nat.Properties.html#41626" class="Function">⊔-pres-&lt;m</a> <a id="41636" class="Symbol">:</a> <a id="41638" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="41640" href="Data.Nat.Base.html#1800" class="Function Operator">&lt;</a> <a id="41642" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="41644" class="Symbol">→</a> <a id="41646" href="Data.Nat.Properties.html#2744" class="Generalizable">o</a> <a id="41648" href="Data.Nat.Base.html#1800" class="Function Operator">&lt;</a> <a id="41650" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="41652" class="Symbol">→</a> <a id="41654" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="41656" href="Data.Nat.Base.html#5466" class="Function Operator">⊔</a> <a id="41658" href="Data.Nat.Properties.html#2744" class="Generalizable">o</a> <a id="41660" href="Data.Nat.Base.html#1800" class="Function Operator">&lt;</a> <a id="41662" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a>
<a id="41664" href="Data.Nat.Properties.html#41626" class="Function">⊔-pres-&lt;m</a> <a id="41674" class="Symbol">{</a><a id="41675" class="Argument">m</a> <a id="41677" class="Symbol">=</a> <a id="41679" href="Data.Nat.Properties.html#41679" class="Bound">m</a><a id="41680" class="Symbol">}</a> <a id="41682" href="Data.Nat.Properties.html#41682" class="Bound">n&lt;m</a> <a id="41686" href="Data.Nat.Properties.html#41686" class="Bound">o&lt;m</a> <a id="41690" class="Symbol">=</a> <a id="41692" href="Relation.Binary.PropositionalEquality.Core.html#2195" class="Function">subst</a> <a id="41698" class="Symbol">(_</a> <a id="41701" href="Data.Nat.Base.html#1800" class="Function Operator">&lt;_</a><a id="41703" class="Symbol">)</a> <a id="41705" class="Symbol">(</a><a id="41706" href="Algebra.Construct.NaturalChoice.MaxOp.html#1165" class="Function">⊔-idem</a> <a id="41713" href="Data.Nat.Properties.html#41679" class="Bound">m</a><a id="41714" class="Symbol">)</a> <a id="41716" class="Symbol">(</a><a id="41717" href="Data.Nat.Properties.html#41563" class="Function">⊔-mono-&lt;</a> <a id="41726" href="Data.Nat.Properties.html#41682" class="Bound">n&lt;m</a> <a id="41730" href="Data.Nat.Properties.html#41686" class="Bound">o&lt;m</a><a id="41733" class="Symbol">)</a>

<a id="41736" class="Comment">------------------------------------------------------------------------</a>
<a id="41809" class="Comment">-- Other properties of _⊔_ and _+_</a>

<a id="+-distribˡ-⊔"></a><a id="41845" href="Data.Nat.Properties.html#41845" class="Function">+-distribˡ-⊔</a> <a id="41858" class="Symbol">:</a> <a id="41860" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a> <a id="41864" href="Algebra.Definitions.html#3397" class="Function Operator">DistributesOverˡ</a> <a id="41881" href="Data.Nat.Base.html#5466" class="Function Operator">_⊔_</a>
<a id="41885" href="Data.Nat.Properties.html#41845" class="Function">+-distribˡ-⊔</a> <a id="41898" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="41906" href="Data.Nat.Properties.html#41906" class="Bound">n</a> <a id="41908" href="Data.Nat.Properties.html#41908" class="Bound">o</a> <a id="41910" class="Symbol">=</a> <a id="41912" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="41917" href="Data.Nat.Properties.html#41845" class="Function">+-distribˡ-⊔</a> <a id="41930" class="Symbol">(</a><a id="41931" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="41935" href="Data.Nat.Properties.html#41935" class="Bound">m</a><a id="41936" class="Symbol">)</a> <a id="41938" href="Data.Nat.Properties.html#41938" class="Bound">n</a> <a id="41940" href="Data.Nat.Properties.html#41940" class="Bound">o</a> <a id="41942" class="Symbol">=</a> <a id="41944" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="41949" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="41953" class="Symbol">(</a><a id="41954" href="Data.Nat.Properties.html#41845" class="Function">+-distribˡ-⊔</a> <a id="41967" href="Data.Nat.Properties.html#41935" class="Bound">m</a> <a id="41969" href="Data.Nat.Properties.html#41938" class="Bound">n</a> <a id="41971" href="Data.Nat.Properties.html#41940" class="Bound">o</a><a id="41972" class="Symbol">)</a>

<a id="+-distribʳ-⊔"></a><a id="41975" href="Data.Nat.Properties.html#41975" class="Function">+-distribʳ-⊔</a> <a id="41988" class="Symbol">:</a> <a id="41990" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a> <a id="41994" href="Algebra.Definitions.html#3516" class="Function Operator">DistributesOverʳ</a> <a id="42011" href="Data.Nat.Base.html#5466" class="Function Operator">_⊔_</a>
<a id="42015" href="Data.Nat.Properties.html#41975" class="Function">+-distribʳ-⊔</a> <a id="42028" class="Symbol">=</a> <a id="42030" href="Algebra.Consequences.Propositional.html#3416" class="Function">comm∧distrˡ⇒distrʳ</a> <a id="42049" href="Data.Nat.Properties.html#15971" class="Function">+-comm</a> <a id="42056" href="Data.Nat.Properties.html#41845" class="Function">+-distribˡ-⊔</a>

<a id="+-distrib-⊔"></a><a id="42070" href="Data.Nat.Properties.html#42070" class="Function">+-distrib-⊔</a> <a id="42082" class="Symbol">:</a> <a id="42084" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a> <a id="42088" href="Algebra.Definitions.html#3635" class="Function Operator">DistributesOver</a> <a id="42104" href="Data.Nat.Base.html#5466" class="Function Operator">_⊔_</a>
<a id="42108" href="Data.Nat.Properties.html#42070" class="Function">+-distrib-⊔</a> <a id="42120" class="Symbol">=</a> <a id="42122" href="Data.Nat.Properties.html#41845" class="Function">+-distribˡ-⊔</a> <a id="42135" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="42137" href="Data.Nat.Properties.html#41975" class="Function">+-distribʳ-⊔</a>

<a id="m⊔n≤m+n"></a><a id="42151" href="Data.Nat.Properties.html#42151" class="Function">m⊔n≤m+n</a> <a id="42159" class="Symbol">:</a> <a id="42161" class="Symbol">∀</a> <a id="42163" href="Data.Nat.Properties.html#42163" class="Bound">m</a> <a id="42165" href="Data.Nat.Properties.html#42165" class="Bound">n</a> <a id="42167" class="Symbol">→</a> <a id="42169" href="Data.Nat.Properties.html#42163" class="Bound">m</a> <a id="42171" href="Data.Nat.Base.html#5466" class="Function Operator">⊔</a> <a id="42173" href="Data.Nat.Properties.html#42165" class="Bound">n</a> <a id="42175" href="Data.Nat.Base.html#1690" class="Datatype Operator">≤</a> <a id="42177" href="Data.Nat.Properties.html#42163" class="Bound">m</a> <a id="42179" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="42181" href="Data.Nat.Properties.html#42165" class="Bound">n</a>
<a id="42183" href="Data.Nat.Properties.html#42151" class="Function">m⊔n≤m+n</a> <a id="42191" href="Data.Nat.Properties.html#42191" class="Bound">m</a> <a id="42193" href="Data.Nat.Properties.html#42193" class="Bound">n</a> <a id="42195" class="Keyword">with</a> <a id="42200" href="Algebra.Construct.NaturalChoice.MaxOp.html#1193" class="Function">⊔-sel</a> <a id="42206" href="Data.Nat.Properties.html#42191" class="Bound">m</a> <a id="42208" href="Data.Nat.Properties.html#42193" class="Bound">n</a>
<a id="42210" class="Symbol">...</a> <a id="42214" class="Symbol">|</a> <a id="42216" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="42221" href="Data.Nat.Properties.html#42221" class="Bound">m⊔n≡m</a> <a id="42227" class="Keyword">rewrite</a> <a id="42235" href="Data.Nat.Properties.html#42221" class="Bound">m⊔n≡m</a> <a id="42241" class="Symbol">=</a> <a id="42243" href="Data.Nat.Properties.html#19507" class="Function">m≤m+n</a> <a id="42249" class="Bound">m</a> <a id="42251" class="Bound">n</a>
<a id="42253" class="Symbol">...</a> <a id="42257" class="Symbol">|</a> <a id="42259" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="42264" href="Data.Nat.Properties.html#42264" class="Bound">m⊔n≡n</a> <a id="42270" class="Keyword">rewrite</a> <a id="42278" href="Data.Nat.Properties.html#42264" class="Bound">m⊔n≡n</a> <a id="42284" class="Symbol">=</a> <a id="42286" href="Data.Nat.Properties.html#19590" class="Function">m≤n+m</a> <a id="42292" class="Bound">n</a> <a id="42294" class="Bound">m</a>

<a id="42297" class="Comment">------------------------------------------------------------------------</a>
<a id="42370" class="Comment">-- Other properties of _⊔_ and _*_</a>

<a id="*-distribˡ-⊔"></a><a id="42406" href="Data.Nat.Properties.html#42406" class="Function">*-distribˡ-⊔</a> <a id="42419" class="Symbol">:</a> <a id="42421" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a> <a id="42425" href="Algebra.Definitions.html#3397" class="Function Operator">DistributesOverˡ</a> <a id="42442" href="Data.Nat.Base.html#5466" class="Function Operator">_⊔_</a>
<a id="42446" href="Data.Nat.Properties.html#42406" class="Function">*-distribˡ-⊔</a> <a id="42459" href="Data.Nat.Properties.html#42459" class="Bound">m</a> <a id="42461" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="42466" href="Data.Nat.Properties.html#42466" class="Bound">o</a> <a id="42468" class="Symbol">=</a> <a id="42470" href="Relation.Binary.PropositionalEquality.Core.html#2099" class="Function">sym</a> <a id="42474" class="Symbol">(</a><a id="42475" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="42480" class="Symbol">(</a><a id="42481" href="Data.Nat.Base.html#5466" class="Function Operator">_⊔</a> <a id="42484" href="Data.Nat.Properties.html#42459" class="Bound">m</a> <a id="42486" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="42488" href="Data.Nat.Properties.html#42466" class="Bound">o</a><a id="42489" class="Symbol">)</a> <a id="42491" class="Symbol">(</a><a id="42492" href="Data.Nat.Properties.html#22544" class="Function">*-zeroʳ</a> <a id="42500" href="Data.Nat.Properties.html#42459" class="Bound">m</a><a id="42501" class="Symbol">))</a>
<a id="42504" href="Data.Nat.Properties.html#42406" class="Function">*-distribˡ-⊔</a> <a id="42517" href="Data.Nat.Properties.html#42517" class="Bound">m</a> <a id="42519" class="Symbol">(</a><a id="42520" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="42524" href="Data.Nat.Properties.html#42524" class="Bound">n</a><a id="42525" class="Symbol">)</a> <a id="42527" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="42532" class="Symbol">=</a> <a id="42534" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="42551" href="Data.Nat.Properties.html#42517" class="Bound">m</a> <a id="42553" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="42555" class="Symbol">(</a><a id="42556" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="42560" href="Data.Nat.Properties.html#42524" class="Bound">n</a> <a id="42562" href="Data.Nat.Base.html#5466" class="Function Operator">⊔</a> <a id="42564" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="42568" class="Symbol">)</a>         <a id="42578" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="42584" href="Data.Nat.Properties.html#42517" class="Bound">m</a> <a id="42586" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="42588" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="42592" href="Data.Nat.Properties.html#42524" class="Bound">n</a>                  <a id="42611" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="42614" href="Data.Nat.Properties.html#39653" class="Function">⊔-identityʳ</a> <a id="42626" class="Symbol">(</a><a id="42627" href="Data.Nat.Properties.html#42517" class="Bound">m</a> <a id="42629" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="42631" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="42635" href="Data.Nat.Properties.html#42524" class="Bound">n</a><a id="42636" class="Symbol">)</a> <a id="42638" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="42642" href="Data.Nat.Properties.html#42517" class="Bound">m</a> <a id="42644" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="42646" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="42650" href="Data.Nat.Properties.html#42524" class="Bound">n</a> <a id="42652" href="Data.Nat.Base.html#5466" class="Function Operator">⊔</a> <a id="42654" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>           <a id="42669" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="42672" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="42677" class="Symbol">(</a><a id="42678" href="Data.Nat.Properties.html#42517" class="Bound">m</a> <a id="42680" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="42682" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="42686" href="Data.Nat.Properties.html#42524" class="Bound">n</a> <a id="42688" href="Data.Nat.Base.html#5466" class="Function Operator">⊔_</a><a id="42690" class="Symbol">)</a> <a id="42692" class="Symbol">(</a><a id="42693" href="Data.Nat.Properties.html#22544" class="Function">*-zeroʳ</a> <a id="42701" href="Data.Nat.Properties.html#42517" class="Bound">m</a><a id="42702" class="Symbol">)</a> <a id="42704" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="42708" href="Data.Nat.Properties.html#42517" class="Bound">m</a> <a id="42710" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="42712" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="42716" href="Data.Nat.Properties.html#42524" class="Bound">n</a> <a id="42718" href="Data.Nat.Base.html#5466" class="Function Operator">⊔</a> <a id="42720" href="Data.Nat.Properties.html#42517" class="Bound">m</a> <a id="42722" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="42724" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>       <a id="42735" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
<a id="42737" href="Data.Nat.Properties.html#42406" class="Function">*-distribˡ-⊔</a> <a id="42750" href="Data.Nat.Properties.html#42750" class="Bound">m</a> <a id="42752" class="Symbol">(</a><a id="42753" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="42757" href="Data.Nat.Properties.html#42757" class="Bound">n</a><a id="42758" class="Symbol">)</a> <a id="42760" class="Symbol">(</a><a id="42761" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="42765" href="Data.Nat.Properties.html#42765" class="Bound">o</a><a id="42766" class="Symbol">)</a> <a id="42768" class="Symbol">=</a> <a id="42770" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="42787" href="Data.Nat.Properties.html#42750" class="Bound">m</a> <a id="42789" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="42791" class="Symbol">(</a><a id="42792" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="42796" href="Data.Nat.Properties.html#42757" class="Bound">n</a> <a id="42798" href="Data.Nat.Base.html#5466" class="Function Operator">⊔</a> <a id="42800" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="42804" href="Data.Nat.Properties.html#42765" class="Bound">o</a><a id="42805" class="Symbol">)</a>        <a id="42814" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="42820" href="Data.Nat.Properties.html#42750" class="Bound">m</a> <a id="42822" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="42824" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="42828" class="Symbol">(</a><a id="42829" href="Data.Nat.Properties.html#42757" class="Bound">n</a> <a id="42831" href="Data.Nat.Base.html#5466" class="Function Operator">⊔</a> <a id="42833" href="Data.Nat.Properties.html#42765" class="Bound">o</a><a id="42834" class="Symbol">)</a>            <a id="42847" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="42850" href="Data.Nat.Properties.html#21501" class="Function">*-suc</a> <a id="42856" href="Data.Nat.Properties.html#42750" class="Bound">m</a> <a id="42858" class="Symbol">(</a><a id="42859" href="Data.Nat.Properties.html#42757" class="Bound">n</a> <a id="42861" href="Data.Nat.Base.html#5466" class="Function Operator">⊔</a> <a id="42863" href="Data.Nat.Properties.html#42765" class="Bound">o</a><a id="42864" class="Symbol">)</a> <a id="42866" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="42870" href="Data.Nat.Properties.html#42750" class="Bound">m</a> <a id="42872" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="42874" href="Data.Nat.Properties.html#42750" class="Bound">m</a> <a id="42876" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="42878" class="Symbol">(</a><a id="42879" href="Data.Nat.Properties.html#42757" class="Bound">n</a> <a id="42881" href="Data.Nat.Base.html#5466" class="Function Operator">⊔</a> <a id="42883" href="Data.Nat.Properties.html#42765" class="Bound">o</a><a id="42884" class="Symbol">)</a>            <a id="42897" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="42900" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="42905" class="Symbol">(</a><a id="42906" href="Data.Nat.Properties.html#42750" class="Bound">m</a> <a id="42908" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+_</a><a id="42910" class="Symbol">)</a> <a id="42912" class="Symbol">(</a><a id="42913" href="Data.Nat.Properties.html#42406" class="Function">*-distribˡ-⊔</a> <a id="42926" href="Data.Nat.Properties.html#42750" class="Bound">m</a> <a id="42928" href="Data.Nat.Properties.html#42757" class="Bound">n</a> <a id="42930" href="Data.Nat.Properties.html#42765" class="Bound">o</a><a id="42931" class="Symbol">)</a> <a id="42933" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="42937" href="Data.Nat.Properties.html#42750" class="Bound">m</a> <a id="42939" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="42941" class="Symbol">(</a><a id="42942" href="Data.Nat.Properties.html#42750" class="Bound">m</a> <a id="42944" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="42946" href="Data.Nat.Properties.html#42757" class="Bound">n</a> <a id="42948" href="Data.Nat.Base.html#5466" class="Function Operator">⊔</a> <a id="42950" href="Data.Nat.Properties.html#42750" class="Bound">m</a> <a id="42952" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="42954" href="Data.Nat.Properties.html#42765" class="Bound">o</a><a id="42955" class="Symbol">)</a>        <a id="42964" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="42967" href="Data.Nat.Properties.html#41845" class="Function">+-distribˡ-⊔</a> <a id="42980" href="Data.Nat.Properties.html#42750" class="Bound">m</a> <a id="42982" class="Symbol">(</a><a id="42983" href="Data.Nat.Properties.html#42750" class="Bound">m</a> <a id="42985" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="42987" href="Data.Nat.Properties.html#42757" class="Bound">n</a><a id="42988" class="Symbol">)</a> <a id="42990" class="Symbol">(</a><a id="42991" href="Data.Nat.Properties.html#42750" class="Bound">m</a> <a id="42993" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="42995" href="Data.Nat.Properties.html#42765" class="Bound">o</a><a id="42996" class="Symbol">)</a> <a id="42998" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="43002" class="Symbol">(</a><a id="43003" href="Data.Nat.Properties.html#42750" class="Bound">m</a> <a id="43005" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="43007" href="Data.Nat.Properties.html#42750" class="Bound">m</a> <a id="43009" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="43011" href="Data.Nat.Properties.html#42757" class="Bound">n</a><a id="43012" class="Symbol">)</a> <a id="43014" href="Data.Nat.Base.html#5466" class="Function Operator">⊔</a> <a id="43016" class="Symbol">(</a><a id="43017" href="Data.Nat.Properties.html#42750" class="Bound">m</a> <a id="43019" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="43021" href="Data.Nat.Properties.html#42750" class="Bound">m</a> <a id="43023" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="43025" href="Data.Nat.Properties.html#42765" class="Bound">o</a><a id="43026" class="Symbol">)</a>  <a id="43029" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="43032" href="Relation.Binary.PropositionalEquality.Core.html#1782" class="Function">cong₂</a> <a id="43038" href="Data.Nat.Base.html#5466" class="Function Operator">_⊔_</a> <a id="43042" class="Symbol">(</a><a id="43043" href="Data.Nat.Properties.html#21501" class="Function">*-suc</a> <a id="43049" href="Data.Nat.Properties.html#42750" class="Bound">m</a> <a id="43051" href="Data.Nat.Properties.html#42757" class="Bound">n</a><a id="43052" class="Symbol">)</a> <a id="43054" class="Symbol">(</a><a id="43055" href="Data.Nat.Properties.html#21501" class="Function">*-suc</a> <a id="43061" href="Data.Nat.Properties.html#42750" class="Bound">m</a> <a id="43063" href="Data.Nat.Properties.html#42765" class="Bound">o</a><a id="43064" class="Symbol">)</a> <a id="43066" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="43070" class="Symbol">(</a><a id="43071" href="Data.Nat.Properties.html#42750" class="Bound">m</a> <a id="43073" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="43075" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="43079" href="Data.Nat.Properties.html#42757" class="Bound">n</a><a id="43080" class="Symbol">)</a> <a id="43082" href="Data.Nat.Base.html#5466" class="Function Operator">⊔</a> <a id="43084" class="Symbol">(</a><a id="43085" href="Data.Nat.Properties.html#42750" class="Bound">m</a> <a id="43087" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="43089" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="43093" href="Data.Nat.Properties.html#42765" class="Bound">o</a><a id="43094" class="Symbol">)</a>  <a id="43097" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="*-distribʳ-⊔"></a><a id="43100" href="Data.Nat.Properties.html#43100" class="Function">*-distribʳ-⊔</a> <a id="43113" class="Symbol">:</a> <a id="43115" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a> <a id="43119" href="Algebra.Definitions.html#3516" class="Function Operator">DistributesOverʳ</a> <a id="43136" href="Data.Nat.Base.html#5466" class="Function Operator">_⊔_</a>
<a id="43140" href="Data.Nat.Properties.html#43100" class="Function">*-distribʳ-⊔</a> <a id="43153" class="Symbol">=</a> <a id="43155" href="Algebra.Consequences.Propositional.html#3416" class="Function">comm∧distrˡ⇒distrʳ</a> <a id="43174" href="Data.Nat.Properties.html#22670" class="Function">*-comm</a> <a id="43181" href="Data.Nat.Properties.html#42406" class="Function">*-distribˡ-⊔</a>

<a id="*-distrib-⊔"></a><a id="43195" href="Data.Nat.Properties.html#43195" class="Function">*-distrib-⊔</a> <a id="43207" class="Symbol">:</a> <a id="43209" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a> <a id="43213" href="Algebra.Definitions.html#3635" class="Function Operator">DistributesOver</a> <a id="43229" href="Data.Nat.Base.html#5466" class="Function Operator">_⊔_</a>
<a id="43233" href="Data.Nat.Properties.html#43195" class="Function">*-distrib-⊔</a> <a id="43245" class="Symbol">=</a> <a id="43247" href="Data.Nat.Properties.html#42406" class="Function">*-distribˡ-⊔</a> <a id="43260" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="43262" href="Data.Nat.Properties.html#43100" class="Function">*-distribʳ-⊔</a>

<a id="43276" class="Comment">------------------------------------------------------------------------</a>
<a id="43349" class="Comment">-- Properties of _⊓_</a>
<a id="43370" class="Comment">------------------------------------------------------------------------</a>

<a id="43444" class="Comment">------------------------------------------------------------------------</a>
<a id="43517" class="Comment">-- Algebraic properties</a>

<a id="⊓-zeroˡ"></a><a id="43542" href="Data.Nat.Properties.html#43542" class="Function">⊓-zeroˡ</a> <a id="43550" class="Symbol">:</a> <a id="43552" href="Algebra.Definitions.html#2119" class="Function">LeftZero</a> <a id="43561" class="Number">0</a> <a id="43563" href="Data.Nat.Base.html#5832" class="Function Operator">_⊓_</a>
<a id="43567" href="Data.Nat.Properties.html#43542" class="Function">⊓-zeroˡ</a> <a id="43575" class="Symbol">_</a> <a id="43577" class="Symbol">=</a> <a id="43579" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="⊓-zeroʳ"></a><a id="43585" href="Data.Nat.Properties.html#43585" class="Function">⊓-zeroʳ</a> <a id="43593" class="Symbol">:</a> <a id="43595" href="Algebra.Definitions.html#2184" class="Function">RightZero</a> <a id="43605" class="Number">0</a> <a id="43607" href="Data.Nat.Base.html#5832" class="Function Operator">_⊓_</a>
<a id="43611" href="Data.Nat.Properties.html#43585" class="Function">⊓-zeroʳ</a> <a id="43619" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="43627" class="Symbol">=</a> <a id="43629" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="43634" href="Data.Nat.Properties.html#43585" class="Function">⊓-zeroʳ</a> <a id="43642" class="Symbol">(</a><a id="43643" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="43647" href="Data.Nat.Properties.html#43647" class="Bound">n</a><a id="43648" class="Symbol">)</a> <a id="43650" class="Symbol">=</a> <a id="43652" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="⊓-zero"></a><a id="43658" href="Data.Nat.Properties.html#43658" class="Function">⊓-zero</a> <a id="43665" class="Symbol">:</a> <a id="43667" href="Algebra.Definitions.html#2251" class="Function">Zero</a> <a id="43672" class="Number">0</a> <a id="43674" href="Data.Nat.Base.html#5832" class="Function Operator">_⊓_</a>
<a id="43678" href="Data.Nat.Properties.html#43658" class="Function">⊓-zero</a> <a id="43685" class="Symbol">=</a> <a id="43687" href="Data.Nat.Properties.html#43542" class="Function">⊓-zeroˡ</a> <a id="43695" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="43697" href="Data.Nat.Properties.html#43585" class="Function">⊓-zeroʳ</a>

<a id="43706" class="Comment">------------------------------------------------------------------------</a>
<a id="43779" class="Comment">-- Structures</a>

<a id="⊔-⊓-isSemiringWithoutOne"></a><a id="43794" href="Data.Nat.Properties.html#43794" class="Function">⊔-⊓-isSemiringWithoutOne</a> <a id="43819" class="Symbol">:</a> <a id="43821" href="Algebra.Structures.html#11673" class="Record">IsSemiringWithoutOne</a> <a id="43842" href="Data.Nat.Base.html#5466" class="Function Operator">_⊔_</a> <a id="43846" href="Data.Nat.Base.html#5832" class="Function Operator">_⊓_</a> <a id="43850" class="Number">0</a>
<a id="43852" href="Data.Nat.Properties.html#43794" class="Function">⊔-⊓-isSemiringWithoutOne</a> <a id="43877" class="Symbol">=</a> <a id="43879" class="Keyword">record</a>
  <a id="43888" class="Symbol">{</a> <a id="43890" href="Algebra.Structures.html#11749" class="Field">+-isCommutativeMonoid</a> <a id="43912" class="Symbol">=</a> <a id="43914" href="Data.Nat.Properties.html#40016" class="Function">⊔-0-isCommutativeMonoid</a>
  <a id="43940" class="Symbol">;</a> <a id="43942" href="Algebra.Structures.html#11802" class="Field">*-cong</a>                <a id="43964" class="Symbol">=</a> <a id="43966" href="Relation.Binary.PropositionalEquality.Core.html#1782" class="Function">cong₂</a> <a id="43972" href="Data.Nat.Base.html#5832" class="Function Operator">_⊓_</a>
  <a id="43978" class="Symbol">;</a> <a id="43980" href="Algebra.Structures.html#11843" class="Field">*-assoc</a>               <a id="44002" class="Symbol">=</a> <a id="44004" href="Algebra.Construct.NaturalChoice.MinOp.html#2597" class="Function">⊓-assoc</a>
  <a id="44014" class="Symbol">;</a> <a id="44016" href="Algebra.Structures.html#11885" class="Field">distrib</a>               <a id="44038" class="Symbol">=</a> <a id="44040" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2022" class="Function">⊓-distrib-⊔</a>
  <a id="44054" class="Symbol">;</a> <a id="44056" href="Algebra.Structures.html#11933" class="Field">zero</a>                  <a id="44078" class="Symbol">=</a> <a id="44080" href="Data.Nat.Properties.html#43658" class="Function">⊓-zero</a>
  <a id="44089" class="Symbol">}</a>

<a id="⊔-⊓-isCommutativeSemiringWithoutOne"></a><a id="44092" href="Data.Nat.Properties.html#44092" class="Function">⊔-⊓-isCommutativeSemiringWithoutOne</a>
  <a id="44130" class="Symbol">:</a> <a id="44132" href="Algebra.Structures.html#13403" class="Record">IsCommutativeSemiringWithoutOne</a> <a id="44164" href="Data.Nat.Base.html#5466" class="Function Operator">_⊔_</a> <a id="44168" href="Data.Nat.Base.html#5832" class="Function Operator">_⊓_</a> <a id="44172" class="Number">0</a>
<a id="44174" href="Data.Nat.Properties.html#44092" class="Function">⊔-⊓-isCommutativeSemiringWithoutOne</a> <a id="44210" class="Symbol">=</a> <a id="44212" class="Keyword">record</a>
  <a id="44221" class="Symbol">{</a> <a id="44223" href="Algebra.Structures.html#13499" class="Field">isSemiringWithoutOne</a> <a id="44244" class="Symbol">=</a> <a id="44246" href="Data.Nat.Properties.html#43794" class="Function">⊔-⊓-isSemiringWithoutOne</a>
  <a id="44273" class="Symbol">;</a> <a id="44275" href="Algebra.Structures.html#13554" class="Field">*-comm</a>               <a id="44296" class="Symbol">=</a> <a id="44298" href="Algebra.Construct.NaturalChoice.MinOp.html#1798" class="Function">⊓-comm</a>
  <a id="44307" class="Symbol">}</a>

<a id="44310" class="Comment">------------------------------------------------------------------------</a>
<a id="44383" class="Comment">-- Bundles</a>

<a id="⊔-⊓-commutativeSemiringWithoutOne"></a><a id="44395" href="Data.Nat.Properties.html#44395" class="Function">⊔-⊓-commutativeSemiringWithoutOne</a> <a id="44429" class="Symbol">:</a> <a id="44431" href="Algebra.Bundles.html#15685" class="Record">CommutativeSemiringWithoutOne</a> <a id="44461" href="Level.html#521" class="Function">0ℓ</a> <a id="44464" href="Level.html#521" class="Function">0ℓ</a>
<a id="44467" href="Data.Nat.Properties.html#44395" class="Function">⊔-⊓-commutativeSemiringWithoutOne</a> <a id="44501" class="Symbol">=</a> <a id="44503" class="Keyword">record</a>
  <a id="44512" class="Symbol">{</a> <a id="44514" href="Algebra.Bundles.html#16044" class="Field">isCommutativeSemiringWithoutOne</a> <a id="44546" class="Symbol">=</a>
      <a id="44554" href="Data.Nat.Properties.html#44092" class="Function">⊔-⊓-isCommutativeSemiringWithoutOne</a>
  <a id="44592" class="Symbol">}</a>

<a id="44595" class="Comment">------------------------------------------------------------------------</a>
<a id="44668" class="Comment">-- Other properties of _⊓_ and _≤_/_&lt;_</a>

<a id="m&lt;n⇒m⊓o&lt;n"></a><a id="44708" href="Data.Nat.Properties.html#44708" class="Function">m&lt;n⇒m⊓o&lt;n</a> <a id="44718" class="Symbol">:</a> <a id="44720" class="Symbol">∀</a> <a id="44722" href="Data.Nat.Properties.html#44722" class="Bound">o</a> <a id="44724" class="Symbol">→</a> <a id="44726" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="44728" href="Data.Nat.Base.html#1800" class="Function Operator">&lt;</a> <a id="44730" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="44732" class="Symbol">→</a> <a id="44734" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="44736" href="Data.Nat.Base.html#5832" class="Function Operator">⊓</a> <a id="44738" href="Data.Nat.Properties.html#44722" class="Bound">o</a> <a id="44740" href="Data.Nat.Base.html#1800" class="Function Operator">&lt;</a> <a id="44742" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="44744" href="Data.Nat.Properties.html#44708" class="Function">m&lt;n⇒m⊓o&lt;n</a> <a id="44754" href="Data.Nat.Properties.html#44754" class="Bound">o</a> <a id="44756" href="Data.Nat.Properties.html#44756" class="Bound">m&lt;n</a> <a id="44760" class="Symbol">=</a> <a id="44762" href="Data.Nat.Properties.html#11207" class="Function">≤-&lt;-trans</a> <a id="44772" class="Symbol">(</a><a id="44773" href="Data.Nat.Properties.html#37864" class="Function">m⊓n≤m</a> <a id="44779" class="Symbol">_</a> <a id="44781" href="Data.Nat.Properties.html#44754" class="Bound">o</a><a id="44782" class="Symbol">)</a> <a id="44784" href="Data.Nat.Properties.html#44756" class="Bound">m&lt;n</a>

<a id="m&lt;n⇒o⊓m&lt;n"></a><a id="44789" href="Data.Nat.Properties.html#44789" class="Function">m&lt;n⇒o⊓m&lt;n</a> <a id="44799" class="Symbol">:</a> <a id="44801" class="Symbol">∀</a> <a id="44803" href="Data.Nat.Properties.html#44803" class="Bound">o</a> <a id="44805" class="Symbol">→</a> <a id="44807" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="44809" href="Data.Nat.Base.html#1800" class="Function Operator">&lt;</a> <a id="44811" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="44813" class="Symbol">→</a> <a id="44815" href="Data.Nat.Properties.html#44803" class="Bound">o</a> <a id="44817" href="Data.Nat.Base.html#5832" class="Function Operator">⊓</a> <a id="44819" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="44821" href="Data.Nat.Base.html#1800" class="Function Operator">&lt;</a> <a id="44823" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="44825" href="Data.Nat.Properties.html#44789" class="Function">m&lt;n⇒o⊓m&lt;n</a> <a id="44835" href="Data.Nat.Properties.html#44835" class="Bound">o</a> <a id="44837" href="Data.Nat.Properties.html#44837" class="Bound">m&lt;n</a> <a id="44841" class="Symbol">=</a> <a id="44843" href="Data.Nat.Properties.html#11207" class="Function">≤-&lt;-trans</a> <a id="44853" class="Symbol">(</a><a id="44854" href="Data.Nat.Properties.html#37917" class="Function">m⊓n≤n</a> <a id="44860" href="Data.Nat.Properties.html#44835" class="Bound">o</a> <a id="44862" class="Symbol">_)</a> <a id="44865" href="Data.Nat.Properties.html#44837" class="Bound">m&lt;n</a>

<a id="m&lt;n⊓o⇒m&lt;n"></a><a id="44870" href="Data.Nat.Properties.html#44870" class="Function">m&lt;n⊓o⇒m&lt;n</a> <a id="44880" class="Symbol">:</a> <a id="44882" class="Symbol">∀</a> <a id="44884" href="Data.Nat.Properties.html#44884" class="Bound">n</a> <a id="44886" href="Data.Nat.Properties.html#44886" class="Bound">o</a> <a id="44888" class="Symbol">→</a> <a id="44890" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="44892" href="Data.Nat.Base.html#1800" class="Function Operator">&lt;</a> <a id="44894" href="Data.Nat.Properties.html#44884" class="Bound">n</a> <a id="44896" href="Data.Nat.Base.html#5832" class="Function Operator">⊓</a> <a id="44898" href="Data.Nat.Properties.html#44886" class="Bound">o</a> <a id="44900" class="Symbol">→</a> <a id="44902" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="44904" href="Data.Nat.Base.html#1800" class="Function Operator">&lt;</a> <a id="44906" href="Data.Nat.Properties.html#44884" class="Bound">n</a>
<a id="44908" href="Data.Nat.Properties.html#44870" class="Function">m&lt;n⊓o⇒m&lt;n</a> <a id="44918" class="Symbol">=</a> <a id="44920" href="Data.Nat.Properties.html#38100" class="Function">m≤n⊓o⇒m≤n</a>

<a id="m&lt;n⊓o⇒m&lt;o"></a><a id="44931" href="Data.Nat.Properties.html#44931" class="Function">m&lt;n⊓o⇒m&lt;o</a> <a id="44941" class="Symbol">:</a> <a id="44943" class="Symbol">∀</a> <a id="44945" href="Data.Nat.Properties.html#44945" class="Bound">n</a> <a id="44947" href="Data.Nat.Properties.html#44947" class="Bound">o</a> <a id="44949" class="Symbol">→</a> <a id="44951" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="44953" href="Data.Nat.Base.html#1800" class="Function Operator">&lt;</a> <a id="44955" href="Data.Nat.Properties.html#44945" class="Bound">n</a> <a id="44957" href="Data.Nat.Base.html#5832" class="Function Operator">⊓</a> <a id="44959" href="Data.Nat.Properties.html#44947" class="Bound">o</a> <a id="44961" class="Symbol">→</a> <a id="44963" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="44965" href="Data.Nat.Base.html#1800" class="Function Operator">&lt;</a> <a id="44967" href="Data.Nat.Properties.html#44947" class="Bound">o</a>
<a id="44969" href="Data.Nat.Properties.html#44931" class="Function">m&lt;n⊓o⇒m&lt;o</a> <a id="44979" class="Symbol">=</a> <a id="44981" href="Data.Nat.Properties.html#38165" class="Function">m≤n⊓o⇒m≤o</a>

<a id="⊓-mono-&lt;"></a><a id="44992" href="Data.Nat.Properties.html#44992" class="Function">⊓-mono-&lt;</a> <a id="45001" class="Symbol">:</a> <a id="45003" href="Data.Nat.Base.html#5832" class="Function Operator">_⊓_</a> <a id="45007" href="Relation.Binary.Core.html#1703" class="Function Operator">Preserves₂</a> <a id="45018" href="Data.Nat.Base.html#1800" class="Function Operator">_&lt;_</a> <a id="45022" href="Relation.Binary.Core.html#1703" class="Function Operator">⟶</a> <a id="45024" href="Data.Nat.Base.html#1800" class="Function Operator">_&lt;_</a> <a id="45028" href="Relation.Binary.Core.html#1703" class="Function Operator">⟶</a> <a id="45030" href="Data.Nat.Base.html#1800" class="Function Operator">_&lt;_</a>
<a id="45034" href="Data.Nat.Properties.html#44992" class="Function">⊓-mono-&lt;</a> <a id="45043" class="Symbol">=</a> <a id="45045" href="Algebra.Construct.NaturalChoice.MinOp.html#6717" class="Function">⊓-mono-≤</a>

<a id="⊓-pres-m&lt;"></a><a id="45055" href="Data.Nat.Properties.html#45055" class="Function">⊓-pres-m&lt;</a> <a id="45065" class="Symbol">:</a> <a id="45067" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="45069" href="Data.Nat.Base.html#1800" class="Function Operator">&lt;</a> <a id="45071" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="45073" class="Symbol">→</a> <a id="45075" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="45077" href="Data.Nat.Base.html#1800" class="Function Operator">&lt;</a> <a id="45079" href="Data.Nat.Properties.html#2744" class="Generalizable">o</a> <a id="45081" class="Symbol">→</a> <a id="45083" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="45085" href="Data.Nat.Base.html#1800" class="Function Operator">&lt;</a> <a id="45087" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="45089" href="Data.Nat.Base.html#5832" class="Function Operator">⊓</a> <a id="45091" href="Data.Nat.Properties.html#2744" class="Generalizable">o</a>
<a id="45093" href="Data.Nat.Properties.html#45055" class="Function">⊓-pres-m&lt;</a> <a id="45103" class="Symbol">{</a><a id="45104" href="Data.Nat.Properties.html#45104" class="Bound">m</a><a id="45105" class="Symbol">}</a> <a id="45107" href="Data.Nat.Properties.html#45107" class="Bound">m&lt;n</a> <a id="45111" href="Data.Nat.Properties.html#45111" class="Bound">m&lt;o</a> <a id="45115" class="Symbol">=</a> <a id="45117" href="Relation.Binary.PropositionalEquality.Core.html#2195" class="Function">subst</a> <a id="45123" class="Symbol">(</a><a id="45124" href="Data.Nat.Base.html#1800" class="Function Operator">_&lt;</a> <a id="45127" class="Symbol">_)</a> <a id="45130" class="Symbol">(</a><a id="45131" href="Algebra.Construct.NaturalChoice.MinOp.html#3232" class="Function">⊓-idem</a> <a id="45138" href="Data.Nat.Properties.html#45104" class="Bound">m</a><a id="45139" class="Symbol">)</a> <a id="45141" class="Symbol">(</a><a id="45142" href="Data.Nat.Properties.html#44992" class="Function">⊓-mono-&lt;</a> <a id="45151" href="Data.Nat.Properties.html#45107" class="Bound">m&lt;n</a> <a id="45155" href="Data.Nat.Properties.html#45111" class="Bound">m&lt;o</a><a id="45158" class="Symbol">)</a>

<a id="45161" class="Comment">------------------------------------------------------------------------</a>
<a id="45234" class="Comment">-- Other properties of _⊓_ and _+_</a>

<a id="+-distribˡ-⊓"></a><a id="45270" href="Data.Nat.Properties.html#45270" class="Function">+-distribˡ-⊓</a> <a id="45283" class="Symbol">:</a> <a id="45285" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a> <a id="45289" href="Algebra.Definitions.html#3397" class="Function Operator">DistributesOverˡ</a> <a id="45306" href="Data.Nat.Base.html#5832" class="Function Operator">_⊓_</a>
<a id="45310" href="Data.Nat.Properties.html#45270" class="Function">+-distribˡ-⊓</a> <a id="45323" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="45331" href="Data.Nat.Properties.html#45331" class="Bound">n</a> <a id="45333" href="Data.Nat.Properties.html#45333" class="Bound">o</a> <a id="45335" class="Symbol">=</a> <a id="45337" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="45342" href="Data.Nat.Properties.html#45270" class="Function">+-distribˡ-⊓</a> <a id="45355" class="Symbol">(</a><a id="45356" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="45360" href="Data.Nat.Properties.html#45360" class="Bound">m</a><a id="45361" class="Symbol">)</a> <a id="45363" href="Data.Nat.Properties.html#45363" class="Bound">n</a> <a id="45365" href="Data.Nat.Properties.html#45365" class="Bound">o</a> <a id="45367" class="Symbol">=</a> <a id="45369" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="45374" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="45378" class="Symbol">(</a><a id="45379" href="Data.Nat.Properties.html#45270" class="Function">+-distribˡ-⊓</a> <a id="45392" href="Data.Nat.Properties.html#45360" class="Bound">m</a> <a id="45394" href="Data.Nat.Properties.html#45363" class="Bound">n</a> <a id="45396" href="Data.Nat.Properties.html#45365" class="Bound">o</a><a id="45397" class="Symbol">)</a>

<a id="+-distribʳ-⊓"></a><a id="45400" href="Data.Nat.Properties.html#45400" class="Function">+-distribʳ-⊓</a> <a id="45413" class="Symbol">:</a> <a id="45415" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a> <a id="45419" href="Algebra.Definitions.html#3516" class="Function Operator">DistributesOverʳ</a> <a id="45436" href="Data.Nat.Base.html#5832" class="Function Operator">_⊓_</a>
<a id="45440" href="Data.Nat.Properties.html#45400" class="Function">+-distribʳ-⊓</a> <a id="45453" class="Symbol">=</a> <a id="45455" href="Algebra.Consequences.Propositional.html#3416" class="Function">comm∧distrˡ⇒distrʳ</a> <a id="45474" href="Data.Nat.Properties.html#15971" class="Function">+-comm</a> <a id="45481" href="Data.Nat.Properties.html#45270" class="Function">+-distribˡ-⊓</a>

<a id="+-distrib-⊓"></a><a id="45495" href="Data.Nat.Properties.html#45495" class="Function">+-distrib-⊓</a> <a id="45507" class="Symbol">:</a> <a id="45509" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a> <a id="45513" href="Algebra.Definitions.html#3635" class="Function Operator">DistributesOver</a> <a id="45529" href="Data.Nat.Base.html#5832" class="Function Operator">_⊓_</a>
<a id="45533" href="Data.Nat.Properties.html#45495" class="Function">+-distrib-⊓</a> <a id="45545" class="Symbol">=</a> <a id="45547" href="Data.Nat.Properties.html#45270" class="Function">+-distribˡ-⊓</a> <a id="45560" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="45562" href="Data.Nat.Properties.html#45400" class="Function">+-distribʳ-⊓</a>

<a id="m⊓n≤m+n"></a><a id="45576" href="Data.Nat.Properties.html#45576" class="Function">m⊓n≤m+n</a> <a id="45584" class="Symbol">:</a> <a id="45586" class="Symbol">∀</a> <a id="45588" href="Data.Nat.Properties.html#45588" class="Bound">m</a> <a id="45590" href="Data.Nat.Properties.html#45590" class="Bound">n</a> <a id="45592" class="Symbol">→</a> <a id="45594" href="Data.Nat.Properties.html#45588" class="Bound">m</a> <a id="45596" href="Data.Nat.Base.html#5832" class="Function Operator">⊓</a> <a id="45598" href="Data.Nat.Properties.html#45590" class="Bound">n</a> <a id="45600" href="Data.Nat.Base.html#1690" class="Datatype Operator">≤</a> <a id="45602" href="Data.Nat.Properties.html#45588" class="Bound">m</a> <a id="45604" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="45606" href="Data.Nat.Properties.html#45590" class="Bound">n</a>
<a id="45608" href="Data.Nat.Properties.html#45576" class="Function">m⊓n≤m+n</a> <a id="45616" href="Data.Nat.Properties.html#45616" class="Bound">m</a> <a id="45618" href="Data.Nat.Properties.html#45618" class="Bound">n</a> <a id="45620" class="Keyword">with</a> <a id="45625" href="Algebra.Construct.NaturalChoice.MinOp.html#3289" class="Function">⊓-sel</a> <a id="45631" href="Data.Nat.Properties.html#45616" class="Bound">m</a> <a id="45633" href="Data.Nat.Properties.html#45618" class="Bound">n</a>
<a id="45635" class="Symbol">...</a> <a id="45639" class="Symbol">|</a> <a id="45641" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="45646" href="Data.Nat.Properties.html#45646" class="Bound">m⊓n≡m</a> <a id="45652" class="Keyword">rewrite</a> <a id="45660" href="Data.Nat.Properties.html#45646" class="Bound">m⊓n≡m</a> <a id="45666" class="Symbol">=</a> <a id="45668" href="Data.Nat.Properties.html#19507" class="Function">m≤m+n</a> <a id="45674" class="Bound">m</a> <a id="45676" class="Bound">n</a>
<a id="45678" class="Symbol">...</a> <a id="45682" class="Symbol">|</a> <a id="45684" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="45689" href="Data.Nat.Properties.html#45689" class="Bound">m⊓n≡n</a> <a id="45695" class="Keyword">rewrite</a> <a id="45703" href="Data.Nat.Properties.html#45689" class="Bound">m⊓n≡n</a> <a id="45709" class="Symbol">=</a> <a id="45711" href="Data.Nat.Properties.html#19590" class="Function">m≤n+m</a> <a id="45717" class="Bound">n</a> <a id="45719" class="Bound">m</a>

<a id="45722" class="Comment">------------------------------------------------------------------------</a>
<a id="45795" class="Comment">-- Other properties of _⊓_ and _*_</a>

<a id="*-distribˡ-⊓"></a><a id="45831" href="Data.Nat.Properties.html#45831" class="Function">*-distribˡ-⊓</a> <a id="45844" class="Symbol">:</a> <a id="45846" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a> <a id="45850" href="Algebra.Definitions.html#3397" class="Function Operator">DistributesOverˡ</a> <a id="45867" href="Data.Nat.Base.html#5832" class="Function Operator">_⊓_</a>
<a id="45871" href="Data.Nat.Properties.html#45831" class="Function">*-distribˡ-⊓</a> <a id="45884" href="Data.Nat.Properties.html#45884" class="Bound">m</a> <a id="45886" class="Number">0</a> <a id="45888" href="Data.Nat.Properties.html#45888" class="Bound">o</a> <a id="45890" class="Symbol">=</a> <a id="45892" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="45909" href="Data.Nat.Properties.html#45884" class="Bound">m</a> <a id="45911" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="45913" class="Symbol">(</a><a id="45914" class="Number">0</a> <a id="45916" href="Data.Nat.Base.html#5832" class="Function Operator">⊓</a> <a id="45918" href="Data.Nat.Properties.html#45888" class="Bound">o</a><a id="45919" class="Symbol">)</a>               <a id="45935" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="45941" href="Data.Nat.Properties.html#45884" class="Bound">m</a> <a id="45943" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="45945" class="Number">0</a>                     <a id="45967" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="45970" href="Data.Nat.Properties.html#22544" class="Function">*-zeroʳ</a> <a id="45978" href="Data.Nat.Properties.html#45884" class="Bound">m</a> <a id="45980" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="45984" class="Number">0</a>                         <a id="46010" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="46016" class="Number">0</a> <a id="46018" href="Data.Nat.Base.html#5832" class="Function Operator">⊓</a> <a id="46020" class="Symbol">(</a><a id="46021" href="Data.Nat.Properties.html#45884" class="Bound">m</a> <a id="46023" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="46025" href="Data.Nat.Properties.html#45888" class="Bound">o</a><a id="46026" class="Symbol">)</a>               <a id="46042" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="46045" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="46050" class="Symbol">(</a><a id="46051" href="Data.Nat.Base.html#5832" class="Function Operator">_⊓</a> <a id="46054" class="Symbol">(</a><a id="46055" href="Data.Nat.Properties.html#45884" class="Bound">m</a> <a id="46057" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="46059" href="Data.Nat.Properties.html#45888" class="Bound">o</a><a id="46060" class="Symbol">))</a> <a id="46063" class="Symbol">(</a><a id="46064" href="Data.Nat.Properties.html#22544" class="Function">*-zeroʳ</a> <a id="46072" href="Data.Nat.Properties.html#45884" class="Bound">m</a><a id="46073" class="Symbol">)</a> <a id="46075" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="46079" class="Symbol">(</a><a id="46080" href="Data.Nat.Properties.html#45884" class="Bound">m</a> <a id="46082" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="46084" class="Number">0</a><a id="46085" class="Symbol">)</a> <a id="46087" href="Data.Nat.Base.html#5832" class="Function Operator">⊓</a> <a id="46089" class="Symbol">(</a><a id="46090" href="Data.Nat.Properties.html#45884" class="Bound">m</a> <a id="46092" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="46094" href="Data.Nat.Properties.html#45888" class="Bound">o</a><a id="46095" class="Symbol">)</a>         <a id="46105" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
<a id="46107" href="Data.Nat.Properties.html#45831" class="Function">*-distribˡ-⊓</a> <a id="46120" href="Data.Nat.Properties.html#46120" class="Bound">m</a> <a id="46122" class="Symbol">(</a><a id="46123" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="46127" href="Data.Nat.Properties.html#46127" class="Bound">n</a><a id="46128" class="Symbol">)</a> <a id="46130" class="Number">0</a> <a id="46132" class="Symbol">=</a> <a id="46134" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="46151" href="Data.Nat.Properties.html#46120" class="Bound">m</a> <a id="46153" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="46155" class="Symbol">(</a><a id="46156" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="46160" href="Data.Nat.Properties.html#46127" class="Bound">n</a> <a id="46162" href="Data.Nat.Base.html#5832" class="Function Operator">⊓</a> <a id="46164" class="Number">0</a><a id="46165" class="Symbol">)</a>           <a id="46177" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="46183" href="Data.Nat.Properties.html#46120" class="Bound">m</a> <a id="46185" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="46187" class="Number">0</a>                     <a id="46209" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="46212" href="Data.Nat.Properties.html#22544" class="Function">*-zeroʳ</a> <a id="46220" href="Data.Nat.Properties.html#46120" class="Bound">m</a> <a id="46222" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="46226" class="Number">0</a>                         <a id="46252" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="46255" href="Data.Nat.Properties.html#43585" class="Function">⊓-zeroʳ</a> <a id="46263" class="Symbol">(</a><a id="46264" href="Data.Nat.Properties.html#46120" class="Bound">m</a> <a id="46266" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="46268" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="46272" href="Data.Nat.Properties.html#46127" class="Bound">n</a><a id="46273" class="Symbol">)</a> <a id="46275" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="46279" class="Symbol">(</a><a id="46280" href="Data.Nat.Properties.html#46120" class="Bound">m</a> <a id="46282" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="46284" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="46288" href="Data.Nat.Properties.html#46127" class="Bound">n</a><a id="46289" class="Symbol">)</a> <a id="46291" href="Data.Nat.Base.html#5832" class="Function Operator">⊓</a> <a id="46293" class="Number">0</a>           <a id="46305" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="46308" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="46313" class="Symbol">(</a><a id="46314" href="Data.Nat.Properties.html#46120" class="Bound">m</a> <a id="46316" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="46318" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="46322" href="Data.Nat.Properties.html#46127" class="Bound">n</a> <a id="46324" href="Data.Nat.Base.html#5832" class="Function Operator">⊓_</a><a id="46326" class="Symbol">)</a> <a id="46328" class="Symbol">(</a><a id="46329" href="Data.Nat.Properties.html#22544" class="Function">*-zeroʳ</a> <a id="46337" href="Data.Nat.Properties.html#46120" class="Bound">m</a><a id="46338" class="Symbol">)</a> <a id="46340" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="46344" class="Symbol">(</a><a id="46345" href="Data.Nat.Properties.html#46120" class="Bound">m</a> <a id="46347" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="46349" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="46353" href="Data.Nat.Properties.html#46127" class="Bound">n</a><a id="46354" class="Symbol">)</a> <a id="46356" href="Data.Nat.Base.html#5832" class="Function Operator">⊓</a> <a id="46358" class="Symbol">(</a><a id="46359" href="Data.Nat.Properties.html#46120" class="Bound">m</a> <a id="46361" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="46363" class="Number">0</a><a id="46364" class="Symbol">)</a>     <a id="46370" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
<a id="46372" href="Data.Nat.Properties.html#45831" class="Function">*-distribˡ-⊓</a> <a id="46385" href="Data.Nat.Properties.html#46385" class="Bound">m</a> <a id="46387" class="Symbol">(</a><a id="46388" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="46392" href="Data.Nat.Properties.html#46392" class="Bound">n</a><a id="46393" class="Symbol">)</a> <a id="46395" class="Symbol">(</a><a id="46396" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="46400" href="Data.Nat.Properties.html#46400" class="Bound">o</a><a id="46401" class="Symbol">)</a> <a id="46403" class="Symbol">=</a> <a id="46405" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="46422" href="Data.Nat.Properties.html#46385" class="Bound">m</a> <a id="46424" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="46426" class="Symbol">(</a><a id="46427" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="46431" href="Data.Nat.Properties.html#46392" class="Bound">n</a> <a id="46433" href="Data.Nat.Base.html#5832" class="Function Operator">⊓</a> <a id="46435" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="46439" href="Data.Nat.Properties.html#46400" class="Bound">o</a><a id="46440" class="Symbol">)</a>       <a id="46448" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="46454" href="Data.Nat.Properties.html#46385" class="Bound">m</a> <a id="46456" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="46458" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="46462" class="Symbol">(</a><a id="46463" href="Data.Nat.Properties.html#46392" class="Bound">n</a> <a id="46465" href="Data.Nat.Base.html#5832" class="Function Operator">⊓</a> <a id="46467" href="Data.Nat.Properties.html#46400" class="Bound">o</a><a id="46468" class="Symbol">)</a>           <a id="46480" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="46483" href="Data.Nat.Properties.html#21501" class="Function">*-suc</a> <a id="46489" href="Data.Nat.Properties.html#46385" class="Bound">m</a> <a id="46491" class="Symbol">(</a><a id="46492" href="Data.Nat.Properties.html#46392" class="Bound">n</a> <a id="46494" href="Data.Nat.Base.html#5832" class="Function Operator">⊓</a> <a id="46496" href="Data.Nat.Properties.html#46400" class="Bound">o</a><a id="46497" class="Symbol">)</a> <a id="46499" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="46503" href="Data.Nat.Properties.html#46385" class="Bound">m</a> <a id="46505" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="46507" href="Data.Nat.Properties.html#46385" class="Bound">m</a> <a id="46509" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="46511" class="Symbol">(</a><a id="46512" href="Data.Nat.Properties.html#46392" class="Bound">n</a> <a id="46514" href="Data.Nat.Base.html#5832" class="Function Operator">⊓</a> <a id="46516" href="Data.Nat.Properties.html#46400" class="Bound">o</a><a id="46517" class="Symbol">)</a>           <a id="46529" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="46532" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="46537" class="Symbol">(</a><a id="46538" href="Data.Nat.Properties.html#46385" class="Bound">m</a> <a id="46540" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+_</a><a id="46542" class="Symbol">)</a> <a id="46544" class="Symbol">(</a><a id="46545" href="Data.Nat.Properties.html#45831" class="Function">*-distribˡ-⊓</a> <a id="46558" href="Data.Nat.Properties.html#46385" class="Bound">m</a> <a id="46560" href="Data.Nat.Properties.html#46392" class="Bound">n</a> <a id="46562" href="Data.Nat.Properties.html#46400" class="Bound">o</a><a id="46563" class="Symbol">)</a> <a id="46565" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="46569" href="Data.Nat.Properties.html#46385" class="Bound">m</a> <a id="46571" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="46573" class="Symbol">(</a><a id="46574" href="Data.Nat.Properties.html#46385" class="Bound">m</a> <a id="46576" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="46578" href="Data.Nat.Properties.html#46392" class="Bound">n</a><a id="46579" class="Symbol">)</a> <a id="46581" href="Data.Nat.Base.html#5832" class="Function Operator">⊓</a> <a id="46583" class="Symbol">(</a><a id="46584" href="Data.Nat.Properties.html#46385" class="Bound">m</a> <a id="46586" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="46588" href="Data.Nat.Properties.html#46400" class="Bound">o</a><a id="46589" class="Symbol">)</a>     <a id="46595" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="46598" href="Data.Nat.Properties.html#45270" class="Function">+-distribˡ-⊓</a> <a id="46611" href="Data.Nat.Properties.html#46385" class="Bound">m</a> <a id="46613" class="Symbol">(</a><a id="46614" href="Data.Nat.Properties.html#46385" class="Bound">m</a> <a id="46616" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="46618" href="Data.Nat.Properties.html#46392" class="Bound">n</a><a id="46619" class="Symbol">)</a> <a id="46621" class="Symbol">(</a><a id="46622" href="Data.Nat.Properties.html#46385" class="Bound">m</a> <a id="46624" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="46626" href="Data.Nat.Properties.html#46400" class="Bound">o</a><a id="46627" class="Symbol">)</a> <a id="46629" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="46633" class="Symbol">(</a><a id="46634" href="Data.Nat.Properties.html#46385" class="Bound">m</a> <a id="46636" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="46638" href="Data.Nat.Properties.html#46385" class="Bound">m</a> <a id="46640" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="46642" href="Data.Nat.Properties.html#46392" class="Bound">n</a><a id="46643" class="Symbol">)</a> <a id="46645" href="Data.Nat.Base.html#5832" class="Function Operator">⊓</a> <a id="46647" class="Symbol">(</a><a id="46648" href="Data.Nat.Properties.html#46385" class="Bound">m</a> <a id="46650" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="46652" href="Data.Nat.Properties.html#46385" class="Bound">m</a> <a id="46654" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="46656" href="Data.Nat.Properties.html#46400" class="Bound">o</a><a id="46657" class="Symbol">)</a> <a id="46659" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="46662" href="Relation.Binary.PropositionalEquality.Core.html#1782" class="Function">cong₂</a> <a id="46668" href="Data.Nat.Base.html#5832" class="Function Operator">_⊓_</a> <a id="46672" class="Symbol">(</a><a id="46673" href="Data.Nat.Properties.html#21501" class="Function">*-suc</a> <a id="46679" href="Data.Nat.Properties.html#46385" class="Bound">m</a> <a id="46681" href="Data.Nat.Properties.html#46392" class="Bound">n</a><a id="46682" class="Symbol">)</a> <a id="46684" class="Symbol">(</a><a id="46685" href="Data.Nat.Properties.html#21501" class="Function">*-suc</a> <a id="46691" href="Data.Nat.Properties.html#46385" class="Bound">m</a> <a id="46693" href="Data.Nat.Properties.html#46400" class="Bound">o</a><a id="46694" class="Symbol">)</a> <a id="46696" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="46700" class="Symbol">(</a><a id="46701" href="Data.Nat.Properties.html#46385" class="Bound">m</a> <a id="46703" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="46705" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="46709" href="Data.Nat.Properties.html#46392" class="Bound">n</a><a id="46710" class="Symbol">)</a> <a id="46712" href="Data.Nat.Base.html#5832" class="Function Operator">⊓</a> <a id="46714" class="Symbol">(</a><a id="46715" href="Data.Nat.Properties.html#46385" class="Bound">m</a> <a id="46717" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="46719" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="46723" href="Data.Nat.Properties.html#46400" class="Bound">o</a><a id="46724" class="Symbol">)</a> <a id="46726" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="*-distribʳ-⊓"></a><a id="46729" href="Data.Nat.Properties.html#46729" class="Function">*-distribʳ-⊓</a> <a id="46742" class="Symbol">:</a> <a id="46744" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a> <a id="46748" href="Algebra.Definitions.html#3516" class="Function Operator">DistributesOverʳ</a> <a id="46765" href="Data.Nat.Base.html#5832" class="Function Operator">_⊓_</a>
<a id="46769" href="Data.Nat.Properties.html#46729" class="Function">*-distribʳ-⊓</a> <a id="46782" class="Symbol">=</a> <a id="46784" href="Algebra.Consequences.Propositional.html#3416" class="Function">comm∧distrˡ⇒distrʳ</a> <a id="46803" href="Data.Nat.Properties.html#22670" class="Function">*-comm</a> <a id="46810" href="Data.Nat.Properties.html#45831" class="Function">*-distribˡ-⊓</a>

<a id="*-distrib-⊓"></a><a id="46824" href="Data.Nat.Properties.html#46824" class="Function">*-distrib-⊓</a> <a id="46836" class="Symbol">:</a> <a id="46838" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a> <a id="46842" href="Algebra.Definitions.html#3635" class="Function Operator">DistributesOver</a> <a id="46858" href="Data.Nat.Base.html#5832" class="Function Operator">_⊓_</a>
<a id="46862" href="Data.Nat.Properties.html#46824" class="Function">*-distrib-⊓</a> <a id="46874" class="Symbol">=</a> <a id="46876" href="Data.Nat.Properties.html#45831" class="Function">*-distribˡ-⊓</a> <a id="46889" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="46891" href="Data.Nat.Properties.html#46729" class="Function">*-distribʳ-⊓</a>

<a id="46905" class="Comment">------------------------------------------------------------------------</a>
<a id="46978" class="Comment">-- Properties of _∸_</a>
<a id="46999" class="Comment">------------------------------------------------------------------------</a>

<a id="0∸n≡0"></a><a id="47073" href="Data.Nat.Properties.html#47073" class="Function">0∸n≡0</a> <a id="47079" class="Symbol">:</a> <a id="47081" href="Algebra.Definitions.html#2119" class="Function">LeftZero</a> <a id="47090" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="47095" href="Data.Nat.Base.html#4443" class="Primitive Operator">_∸_</a>
<a id="47099" href="Data.Nat.Properties.html#47073" class="Function">0∸n≡0</a> <a id="47105" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="47113" class="Symbol">=</a> <a id="47115" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="47120" href="Data.Nat.Properties.html#47073" class="Function">0∸n≡0</a> <a id="47126" class="Symbol">(</a><a id="47127" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="47131" class="Symbol">_)</a> <a id="47134" class="Symbol">=</a> <a id="47136" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="n∸n≡0"></a><a id="47142" href="Data.Nat.Properties.html#47142" class="Function">n∸n≡0</a> <a id="47148" class="Symbol">:</a> <a id="47150" class="Symbol">∀</a> <a id="47152" href="Data.Nat.Properties.html#47152" class="Bound">n</a> <a id="47154" class="Symbol">→</a> <a id="47156" href="Data.Nat.Properties.html#47152" class="Bound">n</a> <a id="47158" href="Data.Nat.Base.html#4443" class="Primitive Operator">∸</a> <a id="47160" href="Data.Nat.Properties.html#47152" class="Bound">n</a> <a id="47162" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="47164" class="Number">0</a>
<a id="47166" href="Data.Nat.Properties.html#47142" class="Function">n∸n≡0</a> <a id="47172" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="47180" class="Symbol">=</a> <a id="47182" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="47187" href="Data.Nat.Properties.html#47142" class="Function">n∸n≡0</a> <a id="47193" class="Symbol">(</a><a id="47194" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="47198" href="Data.Nat.Properties.html#47198" class="Bound">n</a><a id="47199" class="Symbol">)</a> <a id="47201" class="Symbol">=</a> <a id="47203" href="Data.Nat.Properties.html#47142" class="Function">n∸n≡0</a> <a id="47209" href="Data.Nat.Properties.html#47198" class="Bound">n</a>

<a id="47212" class="Comment">------------------------------------------------------------------------</a>
<a id="47285" class="Comment">-- Properties of _∸_ and pred</a>

<a id="pred[m∸n]≡m∸[1+n]"></a><a id="47316" href="Data.Nat.Properties.html#47316" class="Function">pred[m∸n]≡m∸[1+n]</a> <a id="47334" class="Symbol">:</a> <a id="47336" class="Symbol">∀</a> <a id="47338" href="Data.Nat.Properties.html#47338" class="Bound">m</a> <a id="47340" href="Data.Nat.Properties.html#47340" class="Bound">n</a> <a id="47342" class="Symbol">→</a> <a id="47344" href="Data.Nat.Base.html#5253" class="Function">pred</a> <a id="47349" class="Symbol">(</a><a id="47350" href="Data.Nat.Properties.html#47338" class="Bound">m</a> <a id="47352" href="Data.Nat.Base.html#4443" class="Primitive Operator">∸</a> <a id="47354" href="Data.Nat.Properties.html#47340" class="Bound">n</a><a id="47355" class="Symbol">)</a> <a id="47357" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="47359" href="Data.Nat.Properties.html#47338" class="Bound">m</a> <a id="47361" href="Data.Nat.Base.html#4443" class="Primitive Operator">∸</a> <a id="47363" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="47367" href="Data.Nat.Properties.html#47340" class="Bound">n</a>
<a id="47369" href="Data.Nat.Properties.html#47316" class="Function">pred[m∸n]≡m∸[1+n]</a> <a id="47387" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="47395" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="47403" class="Symbol">=</a> <a id="47405" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="47410" href="Data.Nat.Properties.html#47316" class="Function">pred[m∸n]≡m∸[1+n]</a> <a id="47428" class="Symbol">(</a><a id="47429" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="47433" href="Data.Nat.Properties.html#47433" class="Bound">m</a><a id="47434" class="Symbol">)</a> <a id="47436" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="47444" class="Symbol">=</a> <a id="47446" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="47451" href="Data.Nat.Properties.html#47316" class="Function">pred[m∸n]≡m∸[1+n]</a> <a id="47469" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="47474" class="Symbol">(</a><a id="47475" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="47479" href="Data.Nat.Properties.html#47479" class="Bound">n</a><a id="47480" class="Symbol">)</a>    <a id="47485" class="Symbol">=</a> <a id="47487" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="47492" href="Data.Nat.Properties.html#47316" class="Function">pred[m∸n]≡m∸[1+n]</a> <a id="47510" class="Symbol">(</a><a id="47511" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="47515" href="Data.Nat.Properties.html#47515" class="Bound">m</a><a id="47516" class="Symbol">)</a> <a id="47518" class="Symbol">(</a><a id="47519" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="47523" href="Data.Nat.Properties.html#47523" class="Bound">n</a><a id="47524" class="Symbol">)</a> <a id="47526" class="Symbol">=</a> <a id="47528" href="Data.Nat.Properties.html#47316" class="Function">pred[m∸n]≡m∸[1+n]</a> <a id="47546" href="Data.Nat.Properties.html#47515" class="Bound">m</a> <a id="47548" href="Data.Nat.Properties.html#47523" class="Bound">n</a>

<a id="47551" class="Comment">------------------------------------------------------------------------</a>
<a id="47624" class="Comment">-- Properties of _∸_ and _≤_/_&lt;_</a>

<a id="∸-suc"></a><a id="47658" href="Data.Nat.Properties.html#47658" class="Function">∸-suc</a> <a id="47664" class="Symbol">:</a> <a id="47666" class="Symbol">.(</a><a id="47668" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="47670" href="Data.Nat.Base.html#1690" class="Datatype Operator">≤</a> <a id="47672" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a><a id="47673" class="Symbol">)</a> <a id="47675" class="Symbol">→</a> <a id="47677" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="47681" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="47683" href="Data.Nat.Base.html#4443" class="Primitive Operator">∸</a> <a id="47685" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="47687" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="47689" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="47693" class="Symbol">(</a><a id="47694" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="47696" href="Data.Nat.Base.html#4443" class="Primitive Operator">∸</a> <a id="47698" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a><a id="47699" class="Symbol">)</a>
<a id="47701" href="Data.Nat.Properties.html#47658" class="Function">∸-suc</a> <a id="47707" class="Symbol">{</a><a id="47708" class="Argument">m</a> <a id="47710" class="Symbol">=</a> <a id="47712" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="47716" class="Symbol">}</a>              <a id="47731" class="Symbol">_</a>   <a id="47735" class="Symbol">=</a> <a id="47737" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="47742" href="Data.Nat.Properties.html#47658" class="Function">∸-suc</a> <a id="47748" class="Symbol">{</a><a id="47749" class="Argument">m</a> <a id="47751" class="Symbol">=</a> <a id="47753" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="47757" class="Symbol">_}</a> <a id="47760" class="Symbol">{</a><a id="47761" class="Argument">n</a> <a id="47763" class="Symbol">=</a> <a id="47765" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="47769" class="Symbol">_}</a> <a id="47772" href="Data.Nat.Properties.html#47772" class="Bound">m≤n</a> <a id="47776" class="Symbol">=</a> <a id="47778" href="Data.Nat.Properties.html#47658" class="Function">∸-suc</a> <a id="47784" class="Symbol">(</a><a id="47785" href="Data.Nat.Base.html#2021" class="Function">s≤s⁻¹</a> <a id="47791" href="Data.Nat.Properties.html#47772" class="Bound">m≤n</a><a id="47794" class="Symbol">)</a>

<a id="m∸n≤m"></a><a id="47797" href="Data.Nat.Properties.html#47797" class="Function">m∸n≤m</a> <a id="47803" class="Symbol">:</a> <a id="47805" class="Symbol">∀</a> <a id="47807" href="Data.Nat.Properties.html#47807" class="Bound">m</a> <a id="47809" href="Data.Nat.Properties.html#47809" class="Bound">n</a> <a id="47811" class="Symbol">→</a> <a id="47813" href="Data.Nat.Properties.html#47807" class="Bound">m</a> <a id="47815" href="Data.Nat.Base.html#4443" class="Primitive Operator">∸</a> <a id="47817" href="Data.Nat.Properties.html#47809" class="Bound">n</a> <a id="47819" href="Data.Nat.Base.html#1690" class="Datatype Operator">≤</a> <a id="47821" href="Data.Nat.Properties.html#47807" class="Bound">m</a>
<a id="47823" href="Data.Nat.Properties.html#47797" class="Function">m∸n≤m</a> <a id="47829" href="Data.Nat.Properties.html#47829" class="Bound">n</a>       <a id="47837" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="47845" class="Symbol">=</a> <a id="47847" href="Data.Nat.Properties.html#6224" class="Function">≤-refl</a>
<a id="47854" href="Data.Nat.Properties.html#47797" class="Function">m∸n≤m</a> <a id="47860" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="47868" class="Symbol">(</a><a id="47869" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="47873" href="Data.Nat.Properties.html#47873" class="Bound">n</a><a id="47874" class="Symbol">)</a> <a id="47876" class="Symbol">=</a> <a id="47878" href="Data.Nat.Properties.html#6224" class="Function">≤-refl</a>
<a id="47885" href="Data.Nat.Properties.html#47797" class="Function">m∸n≤m</a> <a id="47891" class="Symbol">(</a><a id="47892" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="47896" href="Data.Nat.Properties.html#47896" class="Bound">m</a><a id="47897" class="Symbol">)</a> <a id="47899" class="Symbol">(</a><a id="47900" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="47904" href="Data.Nat.Properties.html#47904" class="Bound">n</a><a id="47905" class="Symbol">)</a> <a id="47907" class="Symbol">=</a> <a id="47909" href="Data.Nat.Properties.html#6407" class="Function">≤-trans</a> <a id="47917" class="Symbol">(</a><a id="47918" href="Data.Nat.Properties.html#47797" class="Function">m∸n≤m</a> <a id="47924" href="Data.Nat.Properties.html#47896" class="Bound">m</a> <a id="47926" href="Data.Nat.Properties.html#47904" class="Bound">n</a><a id="47927" class="Symbol">)</a> <a id="47929" class="Symbol">(</a><a id="47930" href="Data.Nat.Properties.html#9117" class="Function">n≤1+n</a> <a id="47936" href="Data.Nat.Properties.html#47896" class="Bound">m</a><a id="47937" class="Symbol">)</a>

<a id="m≮m∸n"></a><a id="47940" href="Data.Nat.Properties.html#47940" class="Function">m≮m∸n</a> <a id="47946" class="Symbol">:</a> <a id="47948" class="Symbol">∀</a> <a id="47950" href="Data.Nat.Properties.html#47950" class="Bound">m</a> <a id="47952" href="Data.Nat.Properties.html#47952" class="Bound">n</a> <a id="47954" class="Symbol">→</a> <a id="47956" href="Data.Nat.Properties.html#47950" class="Bound">m</a> <a id="47958" href="Data.Nat.Base.html#2350" class="Function Operator">≮</a> <a id="47960" href="Data.Nat.Properties.html#47950" class="Bound">m</a> <a id="47962" href="Data.Nat.Base.html#4443" class="Primitive Operator">∸</a> <a id="47964" href="Data.Nat.Properties.html#47952" class="Bound">n</a>
<a id="47966" href="Data.Nat.Properties.html#47940" class="Function">m≮m∸n</a> <a id="47972" href="Data.Nat.Properties.html#47972" class="Bound">m</a>       <a id="47980" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="47988" class="Symbol">=</a> <a id="47990" href="Data.Nat.Properties.html#13309" class="Function">n≮n</a> <a id="47994" href="Data.Nat.Properties.html#47972" class="Bound">m</a>
<a id="47996" href="Data.Nat.Properties.html#47940" class="Function">m≮m∸n</a> <a id="48002" class="Symbol">(</a><a id="48003" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="48007" href="Data.Nat.Properties.html#48007" class="Bound">m</a><a id="48008" class="Symbol">)</a> <a id="48010" class="Symbol">(</a><a id="48011" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="48015" href="Data.Nat.Properties.html#48015" class="Bound">n</a><a id="48016" class="Symbol">)</a> <a id="48018" class="Symbol">=</a> <a id="48020" href="Data.Nat.Properties.html#47940" class="Function">m≮m∸n</a> <a id="48026" href="Data.Nat.Properties.html#48007" class="Bound">m</a> <a id="48028" href="Data.Nat.Properties.html#48015" class="Bound">n</a> <a id="48030" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="48032" href="Data.Nat.Properties.html#6407" class="Function">≤-trans</a> <a id="48040" class="Symbol">(</a><a id="48041" href="Data.Nat.Properties.html#9117" class="Function">n≤1+n</a> <a id="48047" class="Symbol">(</a><a id="48048" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="48052" href="Data.Nat.Properties.html#48007" class="Bound">m</a><a id="48053" class="Symbol">))</a>

<a id="1+m≢m∸n"></a><a id="48057" href="Data.Nat.Properties.html#48057" class="Function">1+m≢m∸n</a> <a id="48065" class="Symbol">:</a> <a id="48067" class="Symbol">∀</a> <a id="48069" class="Symbol">{</a><a id="48070" href="Data.Nat.Properties.html#48070" class="Bound">m</a><a id="48071" class="Symbol">}</a> <a id="48073" href="Data.Nat.Properties.html#48073" class="Bound">n</a> <a id="48075" class="Symbol">→</a> <a id="48077" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="48081" href="Data.Nat.Properties.html#48070" class="Bound">m</a> <a id="48083" href="Relation.Binary.PropositionalEquality.Core.html#1064" class="Function Operator">≢</a> <a id="48085" href="Data.Nat.Properties.html#48070" class="Bound">m</a> <a id="48087" href="Data.Nat.Base.html#4443" class="Primitive Operator">∸</a> <a id="48089" href="Data.Nat.Properties.html#48073" class="Bound">n</a>
<a id="48091" href="Data.Nat.Properties.html#48057" class="Function">1+m≢m∸n</a> <a id="48099" class="Symbol">{</a><a id="48100" href="Data.Nat.Properties.html#48100" class="Bound">m</a><a id="48101" class="Symbol">}</a> <a id="48103" href="Data.Nat.Properties.html#48103" class="Bound">n</a> <a id="48105" href="Data.Nat.Properties.html#48105" class="Bound">eq</a> <a id="48108" class="Symbol">=</a> <a id="48110" href="Data.Nat.Properties.html#47940" class="Function">m≮m∸n</a> <a id="48116" href="Data.Nat.Properties.html#48100" class="Bound">m</a> <a id="48118" href="Data.Nat.Properties.html#48103" class="Bound">n</a> <a id="48120" class="Symbol">(</a><a id="48121" href="Data.Nat.Properties.html#6118" class="Function">≤-reflexive</a> <a id="48133" href="Data.Nat.Properties.html#48105" class="Bound">eq</a><a id="48135" class="Symbol">)</a>

<a id="∸-mono"></a><a id="48138" href="Data.Nat.Properties.html#48138" class="Function">∸-mono</a> <a id="48145" class="Symbol">:</a> <a id="48147" href="Data.Nat.Base.html#4443" class="Primitive Operator">_∸_</a> <a id="48151" href="Relation.Binary.Core.html#1703" class="Function Operator">Preserves₂</a> <a id="48162" href="Data.Nat.Base.html#1690" class="Datatype Operator">_≤_</a> <a id="48166" href="Relation.Binary.Core.html#1703" class="Function Operator">⟶</a> <a id="48168" href="Data.Nat.Base.html#2258" class="Function Operator">_≥_</a> <a id="48172" href="Relation.Binary.Core.html#1703" class="Function Operator">⟶</a> <a id="48174" href="Data.Nat.Base.html#1690" class="Datatype Operator">_≤_</a>
<a id="48178" href="Data.Nat.Properties.html#48138" class="Function">∸-mono</a> <a id="48185" href="Data.Nat.Base.html#1713" class="InductiveConstructor">z≤n</a>         <a id="48197" class="Symbol">(</a><a id="48198" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="48202" href="Data.Nat.Properties.html#48202" class="Bound">n₁≥n₂</a><a id="48207" class="Symbol">)</a>    <a id="48212" class="Symbol">=</a> <a id="48214" href="Data.Nat.Base.html#1713" class="InductiveConstructor">z≤n</a>
<a id="48218" href="Data.Nat.Properties.html#48138" class="Function">∸-mono</a> <a id="48225" class="Symbol">(</a><a id="48226" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="48230" href="Data.Nat.Properties.html#48230" class="Bound">m₁≤m₂</a><a id="48235" class="Symbol">)</a> <a id="48237" class="Symbol">(</a><a id="48238" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="48242" href="Data.Nat.Properties.html#48242" class="Bound">n₁≥n₂</a><a id="48247" class="Symbol">)</a>    <a id="48252" class="Symbol">=</a> <a id="48254" href="Data.Nat.Properties.html#48138" class="Function">∸-mono</a> <a id="48261" href="Data.Nat.Properties.html#48230" class="Bound">m₁≤m₂</a> <a id="48267" href="Data.Nat.Properties.html#48242" class="Bound">n₁≥n₂</a>
<a id="48273" href="Data.Nat.Properties.html#48138" class="CatchallClause Function">∸-mono</a><a id="48279" class="CatchallClause"> </a><a id="48280" href="Data.Nat.Properties.html#48280" class="CatchallClause Bound">m₁≤m₂</a><a id="48285" class="CatchallClause">       </a><a id="48292" class="CatchallClause Symbol">(</a><a id="48293" href="Data.Nat.Base.html#1713" class="CatchallClause InductiveConstructor">z≤n</a><a id="48296" class="CatchallClause"> </a><a id="48297" class="CatchallClause Symbol">{</a><a id="48298" class="CatchallClause Argument">n</a><a id="48299" class="CatchallClause"> </a><a id="48300" class="CatchallClause Symbol">=</a><a id="48301" class="CatchallClause"> </a><a id="48302" href="Data.Nat.Properties.html#48302" class="CatchallClause Bound">n₁</a><a id="48304" class="CatchallClause Symbol">})</a> <a id="48307" class="Symbol">=</a> <a id="48309" href="Data.Nat.Properties.html#6407" class="Function">≤-trans</a> <a id="48317" class="Symbol">(</a><a id="48318" href="Data.Nat.Properties.html#47797" class="Function">m∸n≤m</a> <a id="48324" class="Symbol">_</a> <a id="48326" href="Data.Nat.Properties.html#48302" class="Bound">n₁</a><a id="48328" class="Symbol">)</a> <a id="48330" href="Data.Nat.Properties.html#48280" class="Bound">m₁≤m₂</a>

<a id="∸-monoˡ-≤"></a><a id="48337" href="Data.Nat.Properties.html#48337" class="Function">∸-monoˡ-≤</a> <a id="48347" class="Symbol">:</a> <a id="48349" class="Symbol">∀</a> <a id="48351" href="Data.Nat.Properties.html#48351" class="Bound">o</a> <a id="48353" class="Symbol">→</a> <a id="48355" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="48357" href="Data.Nat.Base.html#1690" class="Datatype Operator">≤</a> <a id="48359" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="48361" class="Symbol">→</a> <a id="48363" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="48365" href="Data.Nat.Base.html#4443" class="Primitive Operator">∸</a> <a id="48367" href="Data.Nat.Properties.html#48351" class="Bound">o</a> <a id="48369" href="Data.Nat.Base.html#1690" class="Datatype Operator">≤</a> <a id="48371" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="48373" href="Data.Nat.Base.html#4443" class="Primitive Operator">∸</a> <a id="48375" href="Data.Nat.Properties.html#48351" class="Bound">o</a>
<a id="48377" href="Data.Nat.Properties.html#48337" class="Function">∸-monoˡ-≤</a> <a id="48387" href="Data.Nat.Properties.html#48387" class="Bound">o</a> <a id="48389" href="Data.Nat.Properties.html#48389" class="Bound">m≤n</a> <a id="48393" class="Symbol">=</a> <a id="48395" href="Data.Nat.Properties.html#48138" class="Function">∸-mono</a> <a id="48402" class="Symbol">{</a><a id="48403" class="Argument">u</a> <a id="48405" class="Symbol">=</a> <a id="48407" href="Data.Nat.Properties.html#48387" class="Bound">o</a><a id="48408" class="Symbol">}</a> <a id="48410" href="Data.Nat.Properties.html#48389" class="Bound">m≤n</a> <a id="48414" href="Data.Nat.Properties.html#6224" class="Function">≤-refl</a>

<a id="∸-monoʳ-≤"></a><a id="48422" href="Data.Nat.Properties.html#48422" class="Function">∸-monoʳ-≤</a> <a id="48432" class="Symbol">:</a> <a id="48434" class="Symbol">∀</a> <a id="48436" href="Data.Nat.Properties.html#48436" class="Bound">o</a> <a id="48438" class="Symbol">→</a> <a id="48440" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="48442" href="Data.Nat.Base.html#1690" class="Datatype Operator">≤</a> <a id="48444" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="48446" class="Symbol">→</a> <a id="48448" href="Data.Nat.Properties.html#48436" class="Bound">o</a> <a id="48450" href="Data.Nat.Base.html#4443" class="Primitive Operator">∸</a> <a id="48452" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="48454" href="Data.Nat.Base.html#2258" class="Function Operator">≥</a> <a id="48456" href="Data.Nat.Properties.html#48436" class="Bound">o</a> <a id="48458" href="Data.Nat.Base.html#4443" class="Primitive Operator">∸</a> <a id="48460" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="48462" href="Data.Nat.Properties.html#48422" class="Function">∸-monoʳ-≤</a> <a id="48472" class="Symbol">_</a> <a id="48474" href="Data.Nat.Properties.html#48474" class="Bound">m≤n</a> <a id="48478" class="Symbol">=</a> <a id="48480" href="Data.Nat.Properties.html#48138" class="Function">∸-mono</a> <a id="48487" href="Data.Nat.Properties.html#6224" class="Function">≤-refl</a> <a id="48494" href="Data.Nat.Properties.html#48474" class="Bound">m≤n</a>

<a id="∸-monoˡ-&lt;"></a><a id="48499" href="Data.Nat.Properties.html#48499" class="Function">∸-monoˡ-&lt;</a> <a id="48509" class="Symbol">:</a> <a id="48511" class="Symbol">∀</a> <a id="48513" class="Symbol">{</a><a id="48514" href="Data.Nat.Properties.html#48514" class="Bound">m</a> <a id="48516" href="Data.Nat.Properties.html#48516" class="Bound">n</a> <a id="48518" href="Data.Nat.Properties.html#48518" class="Bound">o</a><a id="48519" class="Symbol">}</a> <a id="48521" class="Symbol">→</a> <a id="48523" href="Data.Nat.Properties.html#48514" class="Bound">m</a> <a id="48525" href="Data.Nat.Base.html#1800" class="Function Operator">&lt;</a> <a id="48527" href="Data.Nat.Properties.html#48518" class="Bound">o</a> <a id="48529" class="Symbol">→</a> <a id="48531" href="Data.Nat.Properties.html#48516" class="Bound">n</a> <a id="48533" href="Data.Nat.Base.html#1690" class="Datatype Operator">≤</a> <a id="48535" href="Data.Nat.Properties.html#48514" class="Bound">m</a> <a id="48537" class="Symbol">→</a> <a id="48539" href="Data.Nat.Properties.html#48514" class="Bound">m</a> <a id="48541" href="Data.Nat.Base.html#4443" class="Primitive Operator">∸</a> <a id="48543" href="Data.Nat.Properties.html#48516" class="Bound">n</a> <a id="48545" href="Data.Nat.Base.html#1800" class="Function Operator">&lt;</a> <a id="48547" href="Data.Nat.Properties.html#48518" class="Bound">o</a> <a id="48549" href="Data.Nat.Base.html#4443" class="Primitive Operator">∸</a> <a id="48551" href="Data.Nat.Properties.html#48516" class="Bound">n</a>
<a id="48553" href="Data.Nat.Properties.html#48499" class="Function">∸-monoˡ-&lt;</a> <a id="48563" class="Symbol">{</a><a id="48564" href="Data.Nat.Properties.html#48564" class="Bound">m</a><a id="48565" class="Symbol">}</a>     <a id="48571" class="Symbol">{</a><a id="48572" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="48576" class="Symbol">}</a>  <a id="48579" class="Symbol">{</a><a id="48580" href="Data.Nat.Properties.html#48580" class="Bound">o</a><a id="48581" class="Symbol">}</a>     <a id="48587" href="Data.Nat.Properties.html#48587" class="Bound">m&lt;o</a>       <a id="48597" href="Data.Nat.Properties.html#48597" class="Bound">n≤m</a>       <a id="48607" class="Symbol">=</a> <a id="48609" href="Data.Nat.Properties.html#48587" class="Bound">m&lt;o</a>
<a id="48613" href="Data.Nat.Properties.html#48499" class="Function">∸-monoˡ-&lt;</a> <a id="48623" class="Symbol">{</a><a id="48624" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="48628" href="Data.Nat.Properties.html#48628" class="Bound">m</a><a id="48629" class="Symbol">}</a> <a id="48631" class="Symbol">{</a><a id="48632" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="48636" href="Data.Nat.Properties.html#48636" class="Bound">n</a><a id="48637" class="Symbol">}</a> <a id="48639" class="Symbol">{</a><a id="48640" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="48644" href="Data.Nat.Properties.html#48644" class="Bound">o</a><a id="48645" class="Symbol">}</a> <a id="48647" class="Symbol">(</a><a id="48648" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="48652" href="Data.Nat.Properties.html#48652" class="Bound">m&lt;o</a><a id="48655" class="Symbol">)</a> <a id="48657" class="Symbol">(</a><a id="48658" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="48662" href="Data.Nat.Properties.html#48662" class="Bound">n≤m</a><a id="48665" class="Symbol">)</a> <a id="48667" class="Symbol">=</a> <a id="48669" href="Data.Nat.Properties.html#48499" class="Function">∸-monoˡ-&lt;</a> <a id="48679" href="Data.Nat.Properties.html#48652" class="Bound">m&lt;o</a> <a id="48683" href="Data.Nat.Properties.html#48662" class="Bound">n≤m</a>

<a id="∸-monoʳ-&lt;"></a><a id="48688" href="Data.Nat.Properties.html#48688" class="Function">∸-monoʳ-&lt;</a> <a id="48698" class="Symbol">:</a> <a id="48700" class="Symbol">∀</a> <a id="48702" class="Symbol">{</a><a id="48703" href="Data.Nat.Properties.html#48703" class="Bound">m</a> <a id="48705" href="Data.Nat.Properties.html#48705" class="Bound">n</a> <a id="48707" href="Data.Nat.Properties.html#48707" class="Bound">o</a><a id="48708" class="Symbol">}</a> <a id="48710" class="Symbol">→</a> <a id="48712" href="Data.Nat.Properties.html#48707" class="Bound">o</a> <a id="48714" href="Data.Nat.Base.html#1800" class="Function Operator">&lt;</a> <a id="48716" href="Data.Nat.Properties.html#48705" class="Bound">n</a> <a id="48718" class="Symbol">→</a> <a id="48720" href="Data.Nat.Properties.html#48705" class="Bound">n</a> <a id="48722" href="Data.Nat.Base.html#1690" class="Datatype Operator">≤</a> <a id="48724" href="Data.Nat.Properties.html#48703" class="Bound">m</a> <a id="48726" class="Symbol">→</a> <a id="48728" href="Data.Nat.Properties.html#48703" class="Bound">m</a> <a id="48730" href="Data.Nat.Base.html#4443" class="Primitive Operator">∸</a> <a id="48732" href="Data.Nat.Properties.html#48705" class="Bound">n</a> <a id="48734" href="Data.Nat.Base.html#1800" class="Function Operator">&lt;</a> <a id="48736" href="Data.Nat.Properties.html#48703" class="Bound">m</a> <a id="48738" href="Data.Nat.Base.html#4443" class="Primitive Operator">∸</a> <a id="48740" href="Data.Nat.Properties.html#48707" class="Bound">o</a>
<a id="48742" href="Data.Nat.Properties.html#48688" class="Function">∸-monoʳ-&lt;</a> <a id="48752" class="Symbol">{</a><a id="48753" class="Argument">n</a> <a id="48755" class="Symbol">=</a> <a id="48757" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="48761" href="Data.Nat.Properties.html#48761" class="Bound">n</a><a id="48762" class="Symbol">}</a> <a id="48764" class="Symbol">{</a><a id="48765" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="48769" class="Symbol">}</a>  <a id="48772" class="Symbol">(</a><a id="48773" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="48777" href="Data.Nat.Properties.html#48777" class="Bound">o&lt;n</a><a id="48780" class="Symbol">)</a> <a id="48782" class="Symbol">(</a><a id="48783" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="48787" href="Data.Nat.Properties.html#48787" class="Bound">n&lt;m</a><a id="48790" class="Symbol">)</a> <a id="48792" class="Symbol">=</a> <a id="48794" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="48798" class="Symbol">(</a><a id="48799" href="Data.Nat.Properties.html#47797" class="Function">m∸n≤m</a> <a id="48805" class="Symbol">_</a> <a id="48807" href="Data.Nat.Properties.html#48761" class="Bound">n</a><a id="48808" class="Symbol">)</a>
<a id="48810" href="Data.Nat.Properties.html#48688" class="Function">∸-monoʳ-&lt;</a> <a id="48820" class="Symbol">{</a><a id="48821" class="Argument">n</a> <a id="48823" class="Symbol">=</a> <a id="48825" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="48829" href="Data.Nat.Properties.html#48829" class="Bound">n</a><a id="48830" class="Symbol">}</a> <a id="48832" class="Symbol">{</a><a id="48833" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="48837" href="Data.Nat.Properties.html#48837" class="Bound">o</a><a id="48838" class="Symbol">}</a> <a id="48840" class="Symbol">(</a><a id="48841" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="48845" href="Data.Nat.Properties.html#48845" class="Bound">o&lt;n</a><a id="48848" class="Symbol">)</a> <a id="48850" class="Symbol">(</a><a id="48851" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="48855" href="Data.Nat.Properties.html#48855" class="Bound">n&lt;m</a><a id="48858" class="Symbol">)</a> <a id="48860" class="Symbol">=</a> <a id="48862" href="Data.Nat.Properties.html#48688" class="Function">∸-monoʳ-&lt;</a> <a id="48872" href="Data.Nat.Properties.html#48845" class="Bound">o&lt;n</a> <a id="48876" href="Data.Nat.Properties.html#48855" class="Bound">n&lt;m</a>

<a id="∸-cancelʳ-≤"></a><a id="48881" href="Data.Nat.Properties.html#48881" class="Function">∸-cancelʳ-≤</a> <a id="48893" class="Symbol">:</a> <a id="48895" class="Symbol">∀</a> <a id="48897" class="Symbol">{</a><a id="48898" href="Data.Nat.Properties.html#48898" class="Bound">m</a> <a id="48900" href="Data.Nat.Properties.html#48900" class="Bound">n</a> <a id="48902" href="Data.Nat.Properties.html#48902" class="Bound">o</a><a id="48903" class="Symbol">}</a> <a id="48905" class="Symbol">→</a> <a id="48907" href="Data.Nat.Properties.html#48898" class="Bound">m</a> <a id="48909" href="Data.Nat.Base.html#1690" class="Datatype Operator">≤</a> <a id="48911" href="Data.Nat.Properties.html#48902" class="Bound">o</a> <a id="48913" class="Symbol">→</a> <a id="48915" href="Data.Nat.Properties.html#48902" class="Bound">o</a> <a id="48917" href="Data.Nat.Base.html#4443" class="Primitive Operator">∸</a> <a id="48919" href="Data.Nat.Properties.html#48900" class="Bound">n</a> <a id="48921" href="Data.Nat.Base.html#1690" class="Datatype Operator">≤</a> <a id="48923" href="Data.Nat.Properties.html#48902" class="Bound">o</a> <a id="48925" href="Data.Nat.Base.html#4443" class="Primitive Operator">∸</a> <a id="48927" href="Data.Nat.Properties.html#48898" class="Bound">m</a> <a id="48929" class="Symbol">→</a> <a id="48931" href="Data.Nat.Properties.html#48898" class="Bound">m</a> <a id="48933" href="Data.Nat.Base.html#1690" class="Datatype Operator">≤</a> <a id="48935" href="Data.Nat.Properties.html#48900" class="Bound">n</a>
<a id="48937" href="Data.Nat.Properties.html#48881" class="Function">∸-cancelʳ-≤</a> <a id="48949" class="Symbol">{_}</a>     <a id="48957" class="Symbol">{_}</a>     <a id="48965" href="Data.Nat.Base.html#1713" class="InductiveConstructor">z≤n</a>       <a id="48975" class="Symbol">_</a>       <a id="48983" class="Symbol">=</a> <a id="48985" href="Data.Nat.Base.html#1713" class="InductiveConstructor">z≤n</a>
<a id="48989" href="Data.Nat.Properties.html#48881" class="Function">∸-cancelʳ-≤</a> <a id="49001" class="Symbol">{</a><a id="49002" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="49006" href="Data.Nat.Properties.html#49006" class="Bound">m</a><a id="49007" class="Symbol">}</a> <a id="49009" class="Symbol">{</a><a id="49010" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="49014" class="Symbol">}</a>  <a id="49017" class="Symbol">(</a><a id="49018" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="49022" class="Symbol">_)</a>   <a id="49027" href="Data.Nat.Properties.html#49027" class="Bound">o&lt;o∸m</a>   <a id="49035" class="Symbol">=</a> <a id="49037" href="Relation.Nullary.Negation.Core.html#1860" class="Function">contradiction</a> <a id="49051" href="Data.Nat.Properties.html#49027" class="Bound">o&lt;o∸m</a> <a id="49057" class="Symbol">(</a><a id="49058" href="Data.Nat.Properties.html#47940" class="Function">m≮m∸n</a> <a id="49064" class="Symbol">_</a> <a id="49066" href="Data.Nat.Properties.html#49006" class="Bound">m</a><a id="49067" class="Symbol">)</a>
<a id="49069" href="Data.Nat.Properties.html#48881" class="Function">∸-cancelʳ-≤</a> <a id="49081" class="Symbol">{</a><a id="49082" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="49086" href="Data.Nat.Properties.html#49086" class="Bound">m</a><a id="49087" class="Symbol">}</a> <a id="49089" class="Symbol">{</a><a id="49090" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="49094" href="Data.Nat.Properties.html#49094" class="Bound">n</a><a id="49095" class="Symbol">}</a> <a id="49097" class="Symbol">(</a><a id="49098" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="49102" href="Data.Nat.Properties.html#49102" class="Bound">m≤o</a><a id="49105" class="Symbol">)</a> <a id="49107" href="Data.Nat.Properties.html#49107" class="Bound">o∸n&lt;o∸m</a> <a id="49115" class="Symbol">=</a> <a id="49117" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="49121" class="Symbol">(</a><a id="49122" href="Data.Nat.Properties.html#48881" class="Function">∸-cancelʳ-≤</a> <a id="49134" href="Data.Nat.Properties.html#49102" class="Bound">m≤o</a> <a id="49138" href="Data.Nat.Properties.html#49107" class="Bound">o∸n&lt;o∸m</a><a id="49145" class="Symbol">)</a>

<a id="∸-cancelʳ-&lt;"></a><a id="49148" href="Data.Nat.Properties.html#49148" class="Function">∸-cancelʳ-&lt;</a> <a id="49160" class="Symbol">:</a> <a id="49162" class="Symbol">∀</a> <a id="49164" class="Symbol">{</a><a id="49165" href="Data.Nat.Properties.html#49165" class="Bound">m</a> <a id="49167" href="Data.Nat.Properties.html#49167" class="Bound">n</a> <a id="49169" href="Data.Nat.Properties.html#49169" class="Bound">o</a><a id="49170" class="Symbol">}</a> <a id="49172" class="Symbol">→</a> <a id="49174" href="Data.Nat.Properties.html#49169" class="Bound">o</a> <a id="49176" href="Data.Nat.Base.html#4443" class="Primitive Operator">∸</a> <a id="49178" href="Data.Nat.Properties.html#49165" class="Bound">m</a> <a id="49180" href="Data.Nat.Base.html#1800" class="Function Operator">&lt;</a> <a id="49182" href="Data.Nat.Properties.html#49169" class="Bound">o</a> <a id="49184" href="Data.Nat.Base.html#4443" class="Primitive Operator">∸</a> <a id="49186" href="Data.Nat.Properties.html#49167" class="Bound">n</a> <a id="49188" class="Symbol">→</a> <a id="49190" href="Data.Nat.Properties.html#49167" class="Bound">n</a> <a id="49192" href="Data.Nat.Base.html#1800" class="Function Operator">&lt;</a> <a id="49194" href="Data.Nat.Properties.html#49165" class="Bound">m</a>
<a id="49196" href="Data.Nat.Properties.html#49148" class="Function">∸-cancelʳ-&lt;</a> <a id="49208" class="Symbol">{</a><a id="49209" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="49213" class="Symbol">}</a>  <a id="49216" class="Symbol">{</a><a id="49217" href="Data.Nat.Properties.html#49217" class="Bound">n</a><a id="49218" class="Symbol">}</a>     <a id="49224" class="Symbol">{</a><a id="49225" href="Data.Nat.Properties.html#49225" class="Bound">o</a><a id="49226" class="Symbol">}</a>     <a id="49232" href="Data.Nat.Properties.html#49232" class="Bound">o&lt;o∸n</a>   <a id="49240" class="Symbol">=</a> <a id="49242" href="Relation.Nullary.Negation.Core.html#1860" class="Function">contradiction</a> <a id="49256" href="Data.Nat.Properties.html#49232" class="Bound">o&lt;o∸n</a> <a id="49262" class="Symbol">(</a><a id="49263" href="Data.Nat.Properties.html#47940" class="Function">m≮m∸n</a> <a id="49269" href="Data.Nat.Properties.html#49225" class="Bound">o</a> <a id="49271" href="Data.Nat.Properties.html#49217" class="Bound">n</a><a id="49272" class="Symbol">)</a>
<a id="49274" href="Data.Nat.Properties.html#49148" class="Function">∸-cancelʳ-&lt;</a> <a id="49286" class="Symbol">{</a><a id="49287" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="49291" href="Data.Nat.Properties.html#49291" class="Bound">m</a><a id="49292" class="Symbol">}</a> <a id="49294" class="Symbol">{</a><a id="49295" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="49299" class="Symbol">}</a>  <a id="49302" class="Symbol">{_}</a>     <a id="49310" href="Data.Nat.Properties.html#49310" class="Bound">o∸n&lt;o∸m</a> <a id="49318" class="Symbol">=</a> <a id="49320" href="Data.Nat.Properties.html#13373" class="Function">0&lt;1+n</a>
<a id="49326" href="Data.Nat.Properties.html#49148" class="Function">∸-cancelʳ-&lt;</a> <a id="49338" class="Symbol">{</a><a id="49339" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="49343" href="Data.Nat.Properties.html#49343" class="Bound">m</a><a id="49344" class="Symbol">}</a> <a id="49346" class="Symbol">{</a><a id="49347" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="49351" href="Data.Nat.Properties.html#49351" class="Bound">n</a><a id="49352" class="Symbol">}</a> <a id="49354" class="Symbol">{</a><a id="49355" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="49359" href="Data.Nat.Properties.html#49359" class="Bound">o</a><a id="49360" class="Symbol">}</a> <a id="49362" href="Data.Nat.Properties.html#49362" class="Bound">o∸n&lt;o∸m</a> <a id="49370" class="Symbol">=</a> <a id="49372" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="49376" class="Symbol">(</a><a id="49377" href="Data.Nat.Properties.html#49148" class="Function">∸-cancelʳ-&lt;</a> <a id="49389" href="Data.Nat.Properties.html#49362" class="Bound">o∸n&lt;o∸m</a><a id="49396" class="Symbol">)</a>

<a id="∸-cancelˡ-≡"></a><a id="49399" href="Data.Nat.Properties.html#49399" class="Function">∸-cancelˡ-≡</a> <a id="49411" class="Symbol">:</a>  <a id="49414" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="49416" href="Data.Nat.Base.html#1690" class="Datatype Operator">≤</a> <a id="49418" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="49420" class="Symbol">→</a> <a id="49422" href="Data.Nat.Properties.html#2744" class="Generalizable">o</a> <a id="49424" href="Data.Nat.Base.html#1690" class="Datatype Operator">≤</a> <a id="49426" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="49428" class="Symbol">→</a> <a id="49430" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="49432" href="Data.Nat.Base.html#4443" class="Primitive Operator">∸</a> <a id="49434" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="49436" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="49438" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="49440" href="Data.Nat.Base.html#4443" class="Primitive Operator">∸</a> <a id="49442" href="Data.Nat.Properties.html#2744" class="Generalizable">o</a> <a id="49444" class="Symbol">→</a> <a id="49446" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="49448" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="49450" href="Data.Nat.Properties.html#2744" class="Generalizable">o</a>
<a id="49452" href="Data.Nat.Properties.html#49399" class="Function">∸-cancelˡ-≡</a> <a id="49464" class="Symbol">{_}</a>         <a id="49476" href="Data.Nat.Base.html#1713" class="InductiveConstructor">z≤n</a>       <a id="49486" href="Data.Nat.Base.html#1713" class="InductiveConstructor">z≤n</a>       <a id="49496" class="Symbol">_</a>  <a id="49499" class="Symbol">=</a> <a id="49501" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="49506" href="Data.Nat.Properties.html#49399" class="Function">∸-cancelˡ-≡</a> <a id="49518" class="Symbol">{</a><a id="49519" class="Argument">o</a> <a id="49521" class="Symbol">=</a> <a id="49523" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="49527" href="Data.Nat.Properties.html#49527" class="Bound">o</a><a id="49528" class="Symbol">}</a> <a id="49530" href="Data.Nat.Base.html#1713" class="InductiveConstructor">z≤n</a>       <a id="49540" class="Symbol">(</a><a id="49541" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="49545" class="Symbol">_)</a>   <a id="49550" href="Data.Nat.Properties.html#49550" class="Bound">eq</a> <a id="49553" class="Symbol">=</a> <a id="49555" href="Relation.Nullary.Negation.Core.html#1860" class="Function">contradiction</a> <a id="49569" href="Data.Nat.Properties.html#49550" class="Bound">eq</a> <a id="49572" class="Symbol">(</a><a id="49573" href="Data.Nat.Properties.html#48057" class="Function">1+m≢m∸n</a> <a id="49581" href="Data.Nat.Properties.html#49527" class="Bound">o</a><a id="49582" class="Symbol">)</a>
<a id="49584" href="Data.Nat.Properties.html#49399" class="Function">∸-cancelˡ-≡</a> <a id="49596" class="Symbol">{</a><a id="49597" class="Argument">n</a> <a id="49599" class="Symbol">=</a> <a id="49601" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="49605" href="Data.Nat.Properties.html#49605" class="Bound">n</a><a id="49606" class="Symbol">}</a> <a id="49608" class="Symbol">(</a><a id="49609" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="49613" class="Symbol">_)</a>   <a id="49618" href="Data.Nat.Base.html#1713" class="InductiveConstructor">z≤n</a>       <a id="49628" href="Data.Nat.Properties.html#49628" class="Bound">eq</a> <a id="49631" class="Symbol">=</a> <a id="49633" href="Relation.Nullary.Negation.Core.html#1860" class="Function">contradiction</a> <a id="49647" class="Symbol">(</a><a id="49648" href="Relation.Binary.PropositionalEquality.Core.html#2099" class="Function">sym</a> <a id="49652" href="Data.Nat.Properties.html#49628" class="Bound">eq</a><a id="49654" class="Symbol">)</a> <a id="49656" class="Symbol">(</a><a id="49657" href="Data.Nat.Properties.html#48057" class="Function">1+m≢m∸n</a> <a id="49665" href="Data.Nat.Properties.html#49605" class="Bound">n</a><a id="49666" class="Symbol">)</a>
<a id="49668" href="Data.Nat.Properties.html#49399" class="Function">∸-cancelˡ-≡</a> <a id="49680" class="Symbol">{_}</a>         <a id="49692" class="Symbol">(</a><a id="49693" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="49697" href="Data.Nat.Properties.html#49697" class="Bound">n≤m</a><a id="49700" class="Symbol">)</a> <a id="49702" class="Symbol">(</a><a id="49703" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="49707" href="Data.Nat.Properties.html#49707" class="Bound">o≤m</a><a id="49710" class="Symbol">)</a> <a id="49712" href="Data.Nat.Properties.html#49712" class="Bound">eq</a> <a id="49715" class="Symbol">=</a> <a id="49717" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="49722" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="49726" class="Symbol">(</a><a id="49727" href="Data.Nat.Properties.html#49399" class="Function">∸-cancelˡ-≡</a> <a id="49739" href="Data.Nat.Properties.html#49697" class="Bound">n≤m</a> <a id="49743" href="Data.Nat.Properties.html#49707" class="Bound">o≤m</a> <a id="49747" href="Data.Nat.Properties.html#49712" class="Bound">eq</a><a id="49749" class="Symbol">)</a>

<a id="∸-cancelʳ-≡"></a><a id="49752" href="Data.Nat.Properties.html#49752" class="Function">∸-cancelʳ-≡</a> <a id="49764" class="Symbol">:</a>  <a id="49767" href="Data.Nat.Properties.html#2744" class="Generalizable">o</a> <a id="49769" href="Data.Nat.Base.html#1690" class="Datatype Operator">≤</a> <a id="49771" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="49773" class="Symbol">→</a> <a id="49775" href="Data.Nat.Properties.html#2744" class="Generalizable">o</a> <a id="49777" href="Data.Nat.Base.html#1690" class="Datatype Operator">≤</a> <a id="49779" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="49781" class="Symbol">→</a> <a id="49783" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="49785" href="Data.Nat.Base.html#4443" class="Primitive Operator">∸</a> <a id="49787" href="Data.Nat.Properties.html#2744" class="Generalizable">o</a> <a id="49789" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="49791" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="49793" href="Data.Nat.Base.html#4443" class="Primitive Operator">∸</a> <a id="49795" href="Data.Nat.Properties.html#2744" class="Generalizable">o</a> <a id="49797" class="Symbol">→</a> <a id="49799" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="49801" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="49803" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="49805" href="Data.Nat.Properties.html#49752" class="Function">∸-cancelʳ-≡</a>  <a id="49818" href="Data.Nat.Base.html#1713" class="InductiveConstructor">z≤n</a>       <a id="49828" href="Data.Nat.Base.html#1713" class="InductiveConstructor">z≤n</a>      <a id="49837" href="Data.Nat.Properties.html#49837" class="Bound">eq</a> <a id="49840" class="Symbol">=</a> <a id="49842" href="Data.Nat.Properties.html#49837" class="Bound">eq</a>
<a id="49845" href="Data.Nat.Properties.html#49752" class="Function">∸-cancelʳ-≡</a> <a id="49857" class="Symbol">(</a><a id="49858" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="49862" href="Data.Nat.Properties.html#49862" class="Bound">o≤m</a><a id="49865" class="Symbol">)</a> <a id="49867" class="Symbol">(</a><a id="49868" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="49872" href="Data.Nat.Properties.html#49872" class="Bound">o≤n</a><a id="49875" class="Symbol">)</a> <a id="49877" href="Data.Nat.Properties.html#49877" class="Bound">eq</a> <a id="49880" class="Symbol">=</a> <a id="49882" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="49887" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="49891" class="Symbol">(</a><a id="49892" href="Data.Nat.Properties.html#49752" class="Function">∸-cancelʳ-≡</a> <a id="49904" href="Data.Nat.Properties.html#49862" class="Bound">o≤m</a> <a id="49908" href="Data.Nat.Properties.html#49872" class="Bound">o≤n</a> <a id="49912" href="Data.Nat.Properties.html#49877" class="Bound">eq</a><a id="49914" class="Symbol">)</a>

<a id="m∸n≡0⇒m≤n"></a><a id="49917" href="Data.Nat.Properties.html#49917" class="Function">m∸n≡0⇒m≤n</a> <a id="49927" class="Symbol">:</a> <a id="49929" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="49931" href="Data.Nat.Base.html#4443" class="Primitive Operator">∸</a> <a id="49933" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="49935" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="49937" class="Number">0</a> <a id="49939" class="Symbol">→</a> <a id="49941" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="49943" href="Data.Nat.Base.html#1690" class="Datatype Operator">≤</a> <a id="49945" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="49947" href="Data.Nat.Properties.html#49917" class="Function">m∸n≡0⇒m≤n</a> <a id="49957" class="Symbol">{</a><a id="49958" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="49962" class="Symbol">}</a>  <a id="49965" class="Symbol">{_}</a>    <a id="49972" class="Symbol">_</a>   <a id="49976" class="Symbol">=</a> <a id="49978" href="Data.Nat.Base.html#1713" class="InductiveConstructor">z≤n</a>
<a id="49982" href="Data.Nat.Properties.html#49917" class="Function">m∸n≡0⇒m≤n</a> <a id="49992" class="Symbol">{</a><a id="49993" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="49997" href="Data.Nat.Properties.html#49997" class="Bound">m</a><a id="49998" class="Symbol">}</a> <a id="50000" class="Symbol">{</a><a id="50001" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="50005" href="Data.Nat.Properties.html#50005" class="Bound">n</a><a id="50006" class="Symbol">}</a> <a id="50008" href="Data.Nat.Properties.html#50008" class="Bound">eq</a> <a id="50011" class="Symbol">=</a> <a id="50013" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="50017" class="Symbol">(</a><a id="50018" href="Data.Nat.Properties.html#49917" class="Function">m∸n≡0⇒m≤n</a> <a id="50028" href="Data.Nat.Properties.html#50008" class="Bound">eq</a><a id="50030" class="Symbol">)</a>

<a id="m≤n⇒m∸n≡0"></a><a id="50033" href="Data.Nat.Properties.html#50033" class="Function">m≤n⇒m∸n≡0</a> <a id="50043" class="Symbol">:</a> <a id="50045" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="50047" href="Data.Nat.Base.html#1690" class="Datatype Operator">≤</a> <a id="50049" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="50051" class="Symbol">→</a> <a id="50053" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="50055" href="Data.Nat.Base.html#4443" class="Primitive Operator">∸</a> <a id="50057" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="50059" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="50061" class="Number">0</a>
<a id="50063" href="Data.Nat.Properties.html#50033" class="Function">m≤n⇒m∸n≡0</a> <a id="50073" class="Symbol">{</a><a id="50074" class="Argument">n</a> <a id="50076" class="Symbol">=</a> <a id="50078" href="Data.Nat.Properties.html#50078" class="Bound">n</a><a id="50079" class="Symbol">}</a> <a id="50081" href="Data.Nat.Base.html#1713" class="InductiveConstructor">z≤n</a>      <a id="50090" class="Symbol">=</a> <a id="50092" href="Data.Nat.Properties.html#47073" class="Function">0∸n≡0</a> <a id="50098" href="Data.Nat.Properties.html#50078" class="Bound">n</a>
<a id="50100" href="Data.Nat.Properties.html#50033" class="Function">m≤n⇒m∸n≡0</a> <a id="50110" class="Symbol">{_}</a>    <a id="50117" class="Symbol">(</a><a id="50118" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="50122" href="Data.Nat.Properties.html#50122" class="Bound">m≤n</a><a id="50125" class="Symbol">)</a> <a id="50127" class="Symbol">=</a> <a id="50129" href="Data.Nat.Properties.html#50033" class="Function">m≤n⇒m∸n≡0</a> <a id="50139" href="Data.Nat.Properties.html#50122" class="Bound">m≤n</a>

<a id="m&lt;n⇒0&lt;n∸m"></a><a id="50144" href="Data.Nat.Properties.html#50144" class="Function">m&lt;n⇒0&lt;n∸m</a> <a id="50154" class="Symbol">:</a> <a id="50156" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="50158" href="Data.Nat.Base.html#1800" class="Function Operator">&lt;</a> <a id="50160" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="50162" class="Symbol">→</a> <a id="50164" class="Number">0</a> <a id="50166" href="Data.Nat.Base.html#1800" class="Function Operator">&lt;</a> <a id="50168" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="50170" href="Data.Nat.Base.html#4443" class="Primitive Operator">∸</a> <a id="50172" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a>
<a id="50174" href="Data.Nat.Properties.html#50144" class="Function">m&lt;n⇒0&lt;n∸m</a> <a id="50184" class="Symbol">{</a><a id="50185" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="50189" class="Symbol">}</a>  <a id="50192" class="Symbol">{</a><a id="50193" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="50197" href="Data.Nat.Properties.html#50197" class="Bound">n</a><a id="50198" class="Symbol">}</a> <a id="50200" class="Symbol">_</a>         <a id="50210" class="Symbol">=</a> <a id="50212" href="Data.Nat.Properties.html#13373" class="Function">0&lt;1+n</a>
<a id="50218" href="Data.Nat.Properties.html#50144" class="Function">m&lt;n⇒0&lt;n∸m</a> <a id="50228" class="Symbol">{</a><a id="50229" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="50233" href="Data.Nat.Properties.html#50233" class="Bound">m</a><a id="50234" class="Symbol">}</a> <a id="50236" class="Symbol">{</a><a id="50237" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="50241" href="Data.Nat.Properties.html#50241" class="Bound">n</a><a id="50242" class="Symbol">}</a> <a id="50244" class="Symbol">(</a><a id="50245" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="50249" href="Data.Nat.Properties.html#50249" class="Bound">m&lt;n</a><a id="50252" class="Symbol">)</a> <a id="50254" class="Symbol">=</a> <a id="50256" href="Data.Nat.Properties.html#50144" class="Function">m&lt;n⇒0&lt;n∸m</a> <a id="50266" href="Data.Nat.Properties.html#50249" class="Bound">m&lt;n</a>

<a id="m∸n≢0⇒n&lt;m"></a><a id="50271" href="Data.Nat.Properties.html#50271" class="Function">m∸n≢0⇒n&lt;m</a> <a id="50281" class="Symbol">:</a> <a id="50283" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="50285" href="Data.Nat.Base.html#4443" class="Primitive Operator">∸</a> <a id="50287" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="50289" href="Relation.Binary.PropositionalEquality.Core.html#1064" class="Function Operator">≢</a> <a id="50291" class="Number">0</a> <a id="50293" class="Symbol">→</a> <a id="50295" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="50297" href="Data.Nat.Base.html#1800" class="Function Operator">&lt;</a> <a id="50299" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a>
<a id="50301" href="Data.Nat.Properties.html#50271" class="Function">m∸n≢0⇒n&lt;m</a> <a id="50311" class="Symbol">{</a><a id="50312" href="Data.Nat.Properties.html#50312" class="Bound">m</a><a id="50313" class="Symbol">}</a> <a id="50315" class="Symbol">{</a><a id="50316" href="Data.Nat.Properties.html#50316" class="Bound">n</a><a id="50317" class="Symbol">}</a> <a id="50319" href="Data.Nat.Properties.html#50319" class="Bound">m∸n≢0</a> <a id="50325" class="Keyword">with</a> <a id="50330" href="Data.Nat.Properties.html#50316" class="Bound">n</a> <a id="50332" href="Data.Nat.Properties.html#11982" class="Function Operator">&lt;?</a> <a id="50335" href="Data.Nat.Properties.html#50312" class="Bound">m</a>
<a id="50337" class="Symbol">...</a> <a id="50341" class="Symbol">|</a> <a id="50343" href="Relation.Nullary.Decidable.Core.html#2105" class="InductiveConstructor">yes</a> <a id="50347" href="Data.Nat.Properties.html#50347" class="Bound">n&lt;m</a> <a id="50351" class="Symbol">=</a> <a id="50353" href="Data.Nat.Properties.html#50347" class="Bound">n&lt;m</a>
<a id="50357" class="Symbol">...</a> <a id="50361" class="Symbol">|</a> <a id="50363" href="Relation.Nullary.Decidable.Core.html#2142" class="InductiveConstructor">no</a>  <a id="50367" href="Data.Nat.Properties.html#50367" class="Bound">n≮m</a> <a id="50371" class="Symbol">=</a> <a id="50373" href="Relation.Nullary.Negation.Core.html#1860" class="Function">contradiction</a> <a id="50387" class="Symbol">(</a><a id="50388" href="Data.Nat.Properties.html#50033" class="Function">m≤n⇒m∸n≡0</a> <a id="50398" class="Symbol">(</a><a id="50399" href="Data.Nat.Properties.html#10106" class="Function">≮⇒≥</a> <a id="50403" href="Data.Nat.Properties.html#50367" class="Bound">n≮m</a><a id="50406" class="Symbol">))</a> <a id="50409" class="Bound">m∸n≢0</a>

<a id="m&gt;n⇒m∸n≢0"></a><a id="50416" href="Data.Nat.Properties.html#50416" class="Function">m&gt;n⇒m∸n≢0</a> <a id="50426" class="Symbol">:</a> <a id="50428" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="50430" href="Data.Nat.Base.html#2288" class="Function Operator">&gt;</a> <a id="50432" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="50434" class="Symbol">→</a> <a id="50436" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="50438" href="Data.Nat.Base.html#4443" class="Primitive Operator">∸</a> <a id="50440" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="50442" href="Relation.Binary.PropositionalEquality.Core.html#1064" class="Function Operator">≢</a> <a id="50444" class="Number">0</a>
<a id="50446" href="Data.Nat.Properties.html#50416" class="Function">m&gt;n⇒m∸n≢0</a> <a id="50456" class="Symbol">{</a><a id="50457" class="Argument">n</a> <a id="50459" class="Symbol">=</a> <a id="50461" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="50465" href="Data.Nat.Properties.html#50465" class="Bound">n</a><a id="50466" class="Symbol">}</a> <a id="50468" class="Symbol">(</a><a id="50469" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="50473" href="Data.Nat.Properties.html#50473" class="Bound">m&gt;n</a><a id="50476" class="Symbol">)</a> <a id="50478" class="Symbol">=</a> <a id="50480" href="Data.Nat.Properties.html#50416" class="Function">m&gt;n⇒m∸n≢0</a> <a id="50490" href="Data.Nat.Properties.html#50473" class="Bound">m&gt;n</a>

<a id="m≤n⇒n∸m≤n"></a><a id="50495" href="Data.Nat.Properties.html#50495" class="Function">m≤n⇒n∸m≤n</a> <a id="50505" class="Symbol">:</a> <a id="50507" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="50509" href="Data.Nat.Base.html#1690" class="Datatype Operator">≤</a> <a id="50511" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="50513" class="Symbol">→</a> <a id="50515" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="50517" href="Data.Nat.Base.html#4443" class="Primitive Operator">∸</a> <a id="50519" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="50521" href="Data.Nat.Base.html#1690" class="Datatype Operator">≤</a> <a id="50523" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="50525" href="Data.Nat.Properties.html#50495" class="Function">m≤n⇒n∸m≤n</a> <a id="50535" href="Data.Nat.Base.html#1713" class="InductiveConstructor">z≤n</a>       <a id="50545" class="Symbol">=</a> <a id="50547" href="Data.Nat.Properties.html#6224" class="Function">≤-refl</a>
<a id="50554" href="Data.Nat.Properties.html#50495" class="Function">m≤n⇒n∸m≤n</a> <a id="50564" class="Symbol">(</a><a id="50565" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="50569" href="Data.Nat.Properties.html#50569" class="Bound">m≤n</a><a id="50572" class="Symbol">)</a> <a id="50574" class="Symbol">=</a> <a id="50576" href="Data.Nat.Properties.html#9018" class="Function">m≤n⇒m≤1+n</a> <a id="50586" class="Symbol">(</a><a id="50587" href="Data.Nat.Properties.html#50495" class="Function">m≤n⇒n∸m≤n</a> <a id="50597" href="Data.Nat.Properties.html#50569" class="Bound">m≤n</a><a id="50600" class="Symbol">)</a>

<a id="50603" class="Comment">------------------------------------------------------------------------</a>
<a id="50676" class="Comment">-- Properties of _∸_ and _+_</a>

<a id="+-∸-comm"></a><a id="50706" href="Data.Nat.Properties.html#50706" class="Function">+-∸-comm</a> <a id="50715" class="Symbol">:</a> <a id="50717" class="Symbol">∀</a> <a id="50719" class="Symbol">{</a><a id="50720" href="Data.Nat.Properties.html#50720" class="Bound">m</a><a id="50721" class="Symbol">}</a> <a id="50723" href="Data.Nat.Properties.html#50723" class="Bound">n</a> <a id="50725" class="Symbol">{</a><a id="50726" href="Data.Nat.Properties.html#50726" class="Bound">o</a><a id="50727" class="Symbol">}</a> <a id="50729" class="Symbol">→</a> <a id="50731" href="Data.Nat.Properties.html#50726" class="Bound">o</a> <a id="50733" href="Data.Nat.Base.html#1690" class="Datatype Operator">≤</a> <a id="50735" href="Data.Nat.Properties.html#50720" class="Bound">m</a> <a id="50737" class="Symbol">→</a> <a id="50739" class="Symbol">(</a><a id="50740" href="Data.Nat.Properties.html#50720" class="Bound">m</a> <a id="50742" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="50744" href="Data.Nat.Properties.html#50723" class="Bound">n</a><a id="50745" class="Symbol">)</a> <a id="50747" href="Data.Nat.Base.html#4443" class="Primitive Operator">∸</a> <a id="50749" href="Data.Nat.Properties.html#50726" class="Bound">o</a> <a id="50751" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="50753" class="Symbol">(</a><a id="50754" href="Data.Nat.Properties.html#50720" class="Bound">m</a> <a id="50756" href="Data.Nat.Base.html#4443" class="Primitive Operator">∸</a> <a id="50758" href="Data.Nat.Properties.html#50726" class="Bound">o</a><a id="50759" class="Symbol">)</a> <a id="50761" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="50763" href="Data.Nat.Properties.html#50723" class="Bound">n</a>
<a id="50765" href="Data.Nat.Properties.html#50706" class="Function">+-∸-comm</a> <a id="50774" class="Symbol">{</a><a id="50775" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="50779" class="Symbol">}</a>  <a id="50782" class="Symbol">_</a> <a id="50784" class="Symbol">{</a><a id="50785" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="50789" class="Symbol">}</a>  <a id="50792" class="Symbol">_</a>         <a id="50802" class="Symbol">=</a> <a id="50804" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="50809" href="Data.Nat.Properties.html#50706" class="Function">+-∸-comm</a> <a id="50818" class="Symbol">{</a><a id="50819" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="50823" href="Data.Nat.Properties.html#50823" class="Bound">m</a><a id="50824" class="Symbol">}</a> <a id="50826" class="Symbol">_</a> <a id="50828" class="Symbol">{</a><a id="50829" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="50833" class="Symbol">}</a>  <a id="50836" class="Symbol">_</a>         <a id="50846" class="Symbol">=</a> <a id="50848" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="50853" href="Data.Nat.Properties.html#50706" class="Function">+-∸-comm</a> <a id="50862" class="Symbol">{</a><a id="50863" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="50867" href="Data.Nat.Properties.html#50867" class="Bound">m</a><a id="50868" class="Symbol">}</a> <a id="50870" href="Data.Nat.Properties.html#50870" class="Bound">n</a> <a id="50872" class="Symbol">{</a><a id="50873" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="50877" href="Data.Nat.Properties.html#50877" class="Bound">o</a><a id="50878" class="Symbol">}</a> <a id="50880" class="Symbol">(</a><a id="50881" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="50885" href="Data.Nat.Properties.html#50885" class="Bound">o≤m</a><a id="50888" class="Symbol">)</a> <a id="50890" class="Symbol">=</a> <a id="50892" href="Data.Nat.Properties.html#50706" class="Function">+-∸-comm</a> <a id="50901" href="Data.Nat.Properties.html#50870" class="Bound">n</a> <a id="50903" href="Data.Nat.Properties.html#50885" class="Bound">o≤m</a>

<a id="∸-+-assoc"></a><a id="50908" href="Data.Nat.Properties.html#50908" class="Function">∸-+-assoc</a> <a id="50918" class="Symbol">:</a> <a id="50920" class="Symbol">∀</a> <a id="50922" href="Data.Nat.Properties.html#50922" class="Bound">m</a> <a id="50924" href="Data.Nat.Properties.html#50924" class="Bound">n</a> <a id="50926" href="Data.Nat.Properties.html#50926" class="Bound">o</a> <a id="50928" class="Symbol">→</a> <a id="50930" class="Symbol">(</a><a id="50931" href="Data.Nat.Properties.html#50922" class="Bound">m</a> <a id="50933" href="Data.Nat.Base.html#4443" class="Primitive Operator">∸</a> <a id="50935" href="Data.Nat.Properties.html#50924" class="Bound">n</a><a id="50936" class="Symbol">)</a> <a id="50938" href="Data.Nat.Base.html#4443" class="Primitive Operator">∸</a> <a id="50940" href="Data.Nat.Properties.html#50926" class="Bound">o</a> <a id="50942" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="50944" href="Data.Nat.Properties.html#50922" class="Bound">m</a> <a id="50946" href="Data.Nat.Base.html#4443" class="Primitive Operator">∸</a> <a id="50948" class="Symbol">(</a><a id="50949" href="Data.Nat.Properties.html#50924" class="Bound">n</a> <a id="50951" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="50953" href="Data.Nat.Properties.html#50926" class="Bound">o</a><a id="50954" class="Symbol">)</a>
<a id="50956" href="Data.Nat.Properties.html#50908" class="Function">∸-+-assoc</a> <a id="50966" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="50971" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="50976" href="Data.Nat.Properties.html#50976" class="Bound">o</a> <a id="50978" class="Symbol">=</a> <a id="50980" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="50985" href="Data.Nat.Properties.html#50908" class="Function">∸-+-assoc</a> <a id="50995" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="51000" class="Symbol">(</a><a id="51001" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="51005" href="Data.Nat.Properties.html#51005" class="Bound">n</a><a id="51006" class="Symbol">)</a> <a id="51008" href="Data.Nat.Properties.html#51008" class="Bound">o</a> <a id="51010" class="Symbol">=</a> <a id="51012" href="Data.Nat.Properties.html#47073" class="Function">0∸n≡0</a> <a id="51018" href="Data.Nat.Properties.html#51008" class="Bound">o</a>
<a id="51020" href="Data.Nat.Properties.html#50908" class="Function">∸-+-assoc</a> <a id="51030" class="Symbol">(</a><a id="51031" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="51035" href="Data.Nat.Properties.html#51035" class="Bound">m</a><a id="51036" class="Symbol">)</a> <a id="51038" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="51043" href="Data.Nat.Properties.html#51043" class="Bound">o</a> <a id="51045" class="Symbol">=</a> <a id="51047" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="51052" href="Data.Nat.Properties.html#50908" class="Function">∸-+-assoc</a> <a id="51062" class="Symbol">(</a><a id="51063" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="51067" href="Data.Nat.Properties.html#51067" class="Bound">m</a><a id="51068" class="Symbol">)</a> <a id="51070" class="Symbol">(</a><a id="51071" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="51075" href="Data.Nat.Properties.html#51075" class="Bound">n</a><a id="51076" class="Symbol">)</a> <a id="51078" href="Data.Nat.Properties.html#51078" class="Bound">o</a> <a id="51080" class="Symbol">=</a> <a id="51082" href="Data.Nat.Properties.html#50908" class="Function">∸-+-assoc</a> <a id="51092" href="Data.Nat.Properties.html#51067" class="Bound">m</a> <a id="51094" href="Data.Nat.Properties.html#51075" class="Bound">n</a> <a id="51096" href="Data.Nat.Properties.html#51078" class="Bound">o</a>

<a id="+-∸-assoc"></a><a id="51099" href="Data.Nat.Properties.html#51099" class="Function">+-∸-assoc</a> <a id="51109" class="Symbol">:</a> <a id="51111" class="Symbol">∀</a> <a id="51113" href="Data.Nat.Properties.html#51113" class="Bound">m</a> <a id="51115" class="Symbol">{</a><a id="51116" href="Data.Nat.Properties.html#51116" class="Bound">n</a> <a id="51118" href="Data.Nat.Properties.html#51118" class="Bound">o</a><a id="51119" class="Symbol">}</a> <a id="51121" class="Symbol">→</a> <a id="51123" class="Symbol">.(</a><a id="51125" href="Data.Nat.Properties.html#51118" class="Bound">o</a> <a id="51127" href="Data.Nat.Base.html#1690" class="Datatype Operator">≤</a> <a id="51129" href="Data.Nat.Properties.html#51116" class="Bound">n</a><a id="51130" class="Symbol">)</a> <a id="51132" class="Symbol">→</a> <a id="51134" class="Symbol">(</a><a id="51135" href="Data.Nat.Properties.html#51113" class="Bound">m</a> <a id="51137" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="51139" href="Data.Nat.Properties.html#51116" class="Bound">n</a><a id="51140" class="Symbol">)</a> <a id="51142" href="Data.Nat.Base.html#4443" class="Primitive Operator">∸</a> <a id="51144" href="Data.Nat.Properties.html#51118" class="Bound">o</a> <a id="51146" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="51148" href="Data.Nat.Properties.html#51113" class="Bound">m</a> <a id="51150" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="51152" class="Symbol">(</a><a id="51153" href="Data.Nat.Properties.html#51116" class="Bound">n</a> <a id="51155" href="Data.Nat.Base.html#4443" class="Primitive Operator">∸</a> <a id="51157" href="Data.Nat.Properties.html#51118" class="Bound">o</a><a id="51158" class="Symbol">)</a>
<a id="51160" href="Data.Nat.Properties.html#51099" class="Function">+-∸-assoc</a> <a id="51170" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="51178" class="Symbol">{</a><a id="51179" class="Argument">n</a> <a id="51181" class="Symbol">=</a> <a id="51183" href="Data.Nat.Properties.html#51183" class="Bound">n</a><a id="51184" class="Symbol">}</a> <a id="51186" class="Symbol">{</a><a id="51187" class="Argument">o</a> <a id="51189" class="Symbol">=</a> <a id="51191" href="Data.Nat.Properties.html#51191" class="Bound">o</a><a id="51192" class="Symbol">}</a> <a id="51194" class="Symbol">_</a>   <a id="51198" class="Symbol">=</a> <a id="51200" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a> <a id="51215" href="Data.Nat.Properties.html#51183" class="Bound">n</a> <a id="51217" href="Data.Nat.Base.html#4443" class="Primitive Operator">∸</a> <a id="51219" href="Data.Nat.Properties.html#51191" class="Bound">o</a> <a id="51221" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
<a id="51223" href="Data.Nat.Properties.html#51099" class="Function">+-∸-assoc</a> <a id="51233" class="Symbol">(</a><a id="51234" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="51238" href="Data.Nat.Properties.html#51238" class="Bound">m</a><a id="51239" class="Symbol">)</a> <a id="51241" class="Symbol">{</a><a id="51242" class="Argument">n</a> <a id="51244" class="Symbol">=</a> <a id="51246" href="Data.Nat.Properties.html#51246" class="Bound">n</a><a id="51247" class="Symbol">}</a> <a id="51249" class="Symbol">{</a><a id="51250" class="Argument">o</a> <a id="51252" class="Symbol">=</a> <a id="51254" href="Data.Nat.Properties.html#51254" class="Bound">o</a><a id="51255" class="Symbol">}</a> <a id="51257" href="Data.Nat.Properties.html#51257" class="Bound">o≤n</a> <a id="51261" class="Symbol">=</a> <a id="51263" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="51280" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="51284" class="Symbol">(</a><a id="51285" href="Data.Nat.Properties.html#51238" class="Bound">m</a> <a id="51287" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="51289" href="Data.Nat.Properties.html#51246" class="Bound">n</a><a id="51290" class="Symbol">)</a> <a id="51292" href="Data.Nat.Base.html#4443" class="Primitive Operator">∸</a> <a id="51294" href="Data.Nat.Properties.html#51254" class="Bound">o</a>   <a id="51298" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="51301" href="Data.Nat.Properties.html#47658" class="Function">∸-suc</a> <a id="51307" class="Symbol">(</a><a id="51308" href="Data.Nat.Properties.html#19287" class="Function">m≤n⇒m≤o+n</a> <a id="51318" href="Data.Nat.Properties.html#51238" class="Bound">m</a> <a id="51320" href="Data.Nat.Properties.html#51257" class="Bound">o≤n</a><a id="51323" class="Symbol">)</a> <a id="51325" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="51329" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="51333" class="Symbol">((</a><a id="51335" href="Data.Nat.Properties.html#51238" class="Bound">m</a> <a id="51337" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="51339" href="Data.Nat.Properties.html#51246" class="Bound">n</a><a id="51340" class="Symbol">)</a> <a id="51342" href="Data.Nat.Base.html#4443" class="Primitive Operator">∸</a> <a id="51344" href="Data.Nat.Properties.html#51254" class="Bound">o</a><a id="51345" class="Symbol">)</a> <a id="51347" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="51350" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="51355" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="51359" class="Symbol">(</a><a id="51360" href="Data.Nat.Properties.html#51099" class="Function">+-∸-assoc</a> <a id="51370" href="Data.Nat.Properties.html#51238" class="Bound">m</a> <a id="51372" href="Data.Nat.Properties.html#51257" class="Bound">o≤n</a><a id="51375" class="Symbol">)</a> <a id="51377" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="51381" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="51385" class="Symbol">(</a><a id="51386" href="Data.Nat.Properties.html#51238" class="Bound">m</a> <a id="51388" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="51390" class="Symbol">(</a><a id="51391" href="Data.Nat.Properties.html#51246" class="Bound">n</a> <a id="51393" href="Data.Nat.Base.html#4443" class="Primitive Operator">∸</a> <a id="51395" href="Data.Nat.Properties.html#51254" class="Bound">o</a><a id="51396" class="Symbol">))</a> <a id="51399" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="m∸n+o≡m∸[n∸o]"></a><a id="51402" href="Data.Nat.Properties.html#51402" class="Function">m∸n+o≡m∸[n∸o]</a> <a id="51416" class="Symbol">:</a> <a id="51418" class="Symbol">∀</a> <a id="51420" class="Symbol">{</a><a id="51421" href="Data.Nat.Properties.html#51421" class="Bound">m</a> <a id="51423" href="Data.Nat.Properties.html#51423" class="Bound">n</a> <a id="51425" href="Data.Nat.Properties.html#51425" class="Bound">o</a><a id="51426" class="Symbol">}</a> <a id="51428" class="Symbol">→</a> <a id="51430" class="Symbol">.(</a><a id="51432" href="Data.Nat.Properties.html#51423" class="Bound">n</a> <a id="51434" href="Data.Nat.Base.html#1690" class="Datatype Operator">≤</a> <a id="51436" href="Data.Nat.Properties.html#51421" class="Bound">m</a><a id="51437" class="Symbol">)</a> <a id="51439" class="Symbol">→</a> <a id="51441" class="Symbol">.(</a><a id="51443" href="Data.Nat.Properties.html#51425" class="Bound">o</a> <a id="51445" href="Data.Nat.Base.html#1690" class="Datatype Operator">≤</a> <a id="51447" href="Data.Nat.Properties.html#51423" class="Bound">n</a><a id="51448" class="Symbol">)</a> <a id="51450" class="Symbol">→</a> <a id="51452" class="Symbol">(</a><a id="51453" href="Data.Nat.Properties.html#51421" class="Bound">m</a> <a id="51455" href="Data.Nat.Base.html#4443" class="Primitive Operator">∸</a> <a id="51457" href="Data.Nat.Properties.html#51423" class="Bound">n</a><a id="51458" class="Symbol">)</a> <a id="51460" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="51462" href="Data.Nat.Properties.html#51425" class="Bound">o</a> <a id="51464" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="51466" href="Data.Nat.Properties.html#51421" class="Bound">m</a> <a id="51468" href="Data.Nat.Base.html#4443" class="Primitive Operator">∸</a> <a id="51470" class="Symbol">(</a><a id="51471" href="Data.Nat.Properties.html#51423" class="Bound">n</a> <a id="51473" href="Data.Nat.Base.html#4443" class="Primitive Operator">∸</a> <a id="51475" href="Data.Nat.Properties.html#51425" class="Bound">o</a><a id="51476" class="Symbol">)</a>
<a id="51478" href="Data.Nat.Properties.html#51402" class="Function">m∸n+o≡m∸[n∸o]</a> <a id="51492" class="Symbol">{</a><a id="51493" href="Data.Nat.Properties.html#51493" class="Bound">m</a><a id="51494" class="Symbol">}</a>     <a id="51500" class="Symbol">{</a><a id="51501" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="51505" class="Symbol">}</a>  <a id="51508" class="Symbol">{</a><a id="51509" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="51513" class="Symbol">}</a>  <a id="51516" class="Symbol">_</a>     <a id="51522" class="Symbol">_</a> <a id="51524" class="Symbol">=</a> <a id="51526" href="Data.Nat.Properties.html#15794" class="Function">+-identityʳ</a> <a id="51538" href="Data.Nat.Properties.html#51493" class="Bound">m</a>
<a id="51540" href="Data.Nat.Properties.html#51402" class="Function">m∸n+o≡m∸[n∸o]</a> <a id="51554" class="Symbol">{</a><a id="51555" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="51559" href="Data.Nat.Properties.html#51559" class="Bound">m</a><a id="51560" class="Symbol">}</a> <a id="51562" class="Symbol">{</a><a id="51563" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="51567" href="Data.Nat.Properties.html#51567" class="Bound">n</a><a id="51568" class="Symbol">}</a> <a id="51570" class="Symbol">{</a><a id="51571" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="51575" class="Symbol">}</a>  <a id="51578" class="Symbol">_</a>     <a id="51584" class="Symbol">_</a> <a id="51586" class="Symbol">=</a> <a id="51588" href="Data.Nat.Properties.html#15794" class="Function">+-identityʳ</a> <a id="51600" class="Symbol">(</a><a id="51601" href="Data.Nat.Properties.html#51559" class="Bound">m</a> <a id="51603" href="Data.Nat.Base.html#4443" class="Primitive Operator">∸</a> <a id="51605" href="Data.Nat.Properties.html#51567" class="Bound">n</a><a id="51606" class="Symbol">)</a>
<a id="51608" href="Data.Nat.Properties.html#51402" class="Function">m∸n+o≡m∸[n∸o]</a> <a id="51622" class="Symbol">{</a><a id="51623" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="51627" href="Data.Nat.Properties.html#51627" class="Bound">m</a><a id="51628" class="Symbol">}</a> <a id="51630" class="Symbol">{</a><a id="51631" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="51635" href="Data.Nat.Properties.html#51635" class="Bound">n</a><a id="51636" class="Symbol">}</a> <a id="51638" class="Symbol">{</a><a id="51639" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="51643" href="Data.Nat.Properties.html#51643" class="Bound">o</a><a id="51644" class="Symbol">}</a> <a id="51646" href="Data.Nat.Properties.html#51646" class="Bound">sn≤sm</a> <a id="51652" href="Data.Nat.Properties.html#51652" class="Bound">so≤sn</a> <a id="51658" class="Symbol">=</a> <a id="51660" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="51677" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="51681" href="Data.Nat.Properties.html#51627" class="Bound">m</a> <a id="51683" href="Data.Nat.Base.html#4443" class="Primitive Operator">∸</a> <a id="51685" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="51689" href="Data.Nat.Properties.html#51635" class="Bound">n</a> <a id="51691" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="51693" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="51697" href="Data.Nat.Properties.html#51643" class="Bound">o</a> <a id="51699" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="51702" href="Data.Nat.Properties.html#15430" class="Function">+-suc</a> <a id="51708" class="Symbol">(</a><a id="51709" href="Data.Nat.Properties.html#51627" class="Bound">m</a> <a id="51711" href="Data.Nat.Base.html#4443" class="Primitive Operator">∸</a> <a id="51713" href="Data.Nat.Properties.html#51635" class="Bound">n</a><a id="51714" class="Symbol">)</a> <a id="51716" href="Data.Nat.Properties.html#51643" class="Bound">o</a> <a id="51718" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="51722" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="51726" class="Symbol">(</a><a id="51727" href="Data.Nat.Properties.html#51627" class="Bound">m</a> <a id="51729" href="Data.Nat.Base.html#4443" class="Primitive Operator">∸</a> <a id="51731" href="Data.Nat.Properties.html#51635" class="Bound">n</a> <a id="51733" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="51735" href="Data.Nat.Properties.html#51643" class="Bound">o</a><a id="51736" class="Symbol">)</a>       <a id="51744" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="51747" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="51752" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="51756" class="Symbol">(</a><a id="51757" href="Data.Nat.Properties.html#51402" class="Function">m∸n+o≡m∸[n∸o]</a> <a id="51771" class="Symbol">(</a><a id="51772" href="Data.Nat.Base.html#2021" class="Function">s≤s⁻¹</a> <a id="51778" href="Data.Nat.Properties.html#51646" class="Bound">sn≤sm</a><a id="51783" class="Symbol">)</a> <a id="51785" class="Symbol">(</a><a id="51786" href="Data.Nat.Base.html#2021" class="Function">s≤s⁻¹</a> <a id="51792" href="Data.Nat.Properties.html#51652" class="Bound">so≤sn</a><a id="51797" class="Symbol">))</a> <a id="51800" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="51804" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="51808" class="Symbol">(</a><a id="51809" href="Data.Nat.Properties.html#51627" class="Bound">m</a> <a id="51811" href="Data.Nat.Base.html#4443" class="Primitive Operator">∸</a> <a id="51813" class="Symbol">(</a><a id="51814" href="Data.Nat.Properties.html#51635" class="Bound">n</a> <a id="51816" href="Data.Nat.Base.html#4443" class="Primitive Operator">∸</a> <a id="51818" href="Data.Nat.Properties.html#51643" class="Bound">o</a><a id="51819" class="Symbol">))</a>     <a id="51826" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="51829" href="Data.Nat.Properties.html#47658" class="Function">∸-suc</a> <a id="51835" class="Symbol">(</a><a id="51836" href="Data.Nat.Properties.html#6407" class="Function">≤-trans</a> <a id="51844" class="Symbol">(</a><a id="51845" href="Data.Nat.Properties.html#47797" class="Function">m∸n≤m</a> <a id="51851" href="Data.Nat.Properties.html#51635" class="Bound">n</a> <a id="51853" href="Data.Nat.Properties.html#51643" class="Bound">o</a><a id="51854" class="Symbol">)</a> <a id="51856" class="Symbol">(</a><a id="51857" href="Data.Nat.Base.html#2021" class="Function">s≤s⁻¹</a> <a id="51863" href="Data.Nat.Properties.html#51646" class="Bound">sn≤sm</a><a id="51868" class="Symbol">))</a> <a id="51871" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="51875" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="51879" href="Data.Nat.Properties.html#51627" class="Bound">m</a> <a id="51881" href="Data.Nat.Base.html#4443" class="Primitive Operator">∸</a> <a id="51883" class="Symbol">(</a><a id="51884" href="Data.Nat.Properties.html#51635" class="Bound">n</a> <a id="51886" href="Data.Nat.Base.html#4443" class="Primitive Operator">∸</a> <a id="51888" href="Data.Nat.Properties.html#51643" class="Bound">o</a><a id="51889" class="Symbol">)</a>       <a id="51897" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="m≤n+o⇒m∸n≤o"></a><a id="51900" href="Data.Nat.Properties.html#51900" class="Function">m≤n+o⇒m∸n≤o</a> <a id="51912" class="Symbol">:</a> <a id="51914" class="Symbol">∀</a> <a id="51916" href="Data.Nat.Properties.html#51916" class="Bound">m</a> <a id="51918" href="Data.Nat.Properties.html#51918" class="Bound">n</a> <a id="51920" class="Symbol">{</a><a id="51921" href="Data.Nat.Properties.html#51921" class="Bound">o</a><a id="51922" class="Symbol">}</a> <a id="51924" class="Symbol">→</a> <a id="51926" href="Data.Nat.Properties.html#51916" class="Bound">m</a> <a id="51928" href="Data.Nat.Base.html#1690" class="Datatype Operator">≤</a> <a id="51930" href="Data.Nat.Properties.html#51918" class="Bound">n</a> <a id="51932" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="51934" href="Data.Nat.Properties.html#51921" class="Bound">o</a> <a id="51936" class="Symbol">→</a> <a id="51938" href="Data.Nat.Properties.html#51916" class="Bound">m</a> <a id="51940" href="Data.Nat.Base.html#4443" class="Primitive Operator">∸</a> <a id="51942" href="Data.Nat.Properties.html#51918" class="Bound">n</a> <a id="51944" href="Data.Nat.Base.html#1690" class="Datatype Operator">≤</a> <a id="51946" href="Data.Nat.Properties.html#51921" class="Bound">o</a>
<a id="51948" href="Data.Nat.Properties.html#51900" class="Function">m≤n+o⇒m∸n≤o</a>      <a id="51965" href="Data.Nat.Properties.html#51965" class="Bound">m</a>  <a id="51968" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="51976" href="Data.Nat.Properties.html#51976" class="Bound">le</a> <a id="51979" class="Symbol">=</a> <a id="51981" href="Data.Nat.Properties.html#51976" class="Bound">le</a>
<a id="51984" href="Data.Nat.Properties.html#51900" class="Function">m≤n+o⇒m∸n≤o</a> <a id="51996" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="52004" class="Symbol">(</a><a id="52005" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="52009" href="Data.Nat.Properties.html#52009" class="Bound">n</a><a id="52010" class="Symbol">)</a>  <a id="52013" class="Symbol">_</a> <a id="52015" class="Symbol">=</a> <a id="52017" href="Data.Nat.Base.html#1713" class="InductiveConstructor">z≤n</a>
<a id="52021" href="Data.Nat.Properties.html#51900" class="Function">m≤n+o⇒m∸n≤o</a> <a id="52033" class="Symbol">(</a><a id="52034" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="52038" href="Data.Nat.Properties.html#52038" class="Bound">m</a><a id="52039" class="Symbol">)</a> <a id="52041" class="Symbol">(</a><a id="52042" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="52046" href="Data.Nat.Properties.html#52046" class="Bound">n</a><a id="52047" class="Symbol">)</a> <a id="52049" href="Data.Nat.Properties.html#52049" class="Bound">le</a> <a id="52052" class="Symbol">=</a> <a id="52054" href="Data.Nat.Properties.html#51900" class="Function">m≤n+o⇒m∸n≤o</a> <a id="52066" href="Data.Nat.Properties.html#52038" class="Bound">m</a> <a id="52068" href="Data.Nat.Properties.html#52046" class="Bound">n</a> <a id="52070" class="Symbol">(</a><a id="52071" href="Data.Nat.Base.html#2021" class="Function">s≤s⁻¹</a> <a id="52077" href="Data.Nat.Properties.html#52049" class="Bound">le</a><a id="52079" class="Symbol">)</a>

<a id="m&lt;n+o⇒m∸n&lt;o"></a><a id="52082" href="Data.Nat.Properties.html#52082" class="Function">m&lt;n+o⇒m∸n&lt;o</a> <a id="52094" class="Symbol">:</a> <a id="52096" class="Symbol">∀</a> <a id="52098" href="Data.Nat.Properties.html#52098" class="Bound">m</a> <a id="52100" href="Data.Nat.Properties.html#52100" class="Bound">n</a> <a id="52102" class="Symbol">{</a><a id="52103" href="Data.Nat.Properties.html#52103" class="Bound">o</a><a id="52104" class="Symbol">}</a> <a id="52106" class="Symbol">→</a> <a id="52108" class="Symbol">.{{</a><a id="52111" href="Data.Nat.Base.html#3259" class="Record">NonZero</a> <a id="52119" href="Data.Nat.Properties.html#52103" class="Bound">o</a><a id="52120" class="Symbol">}}</a> <a id="52123" class="Symbol">→</a> <a id="52125" href="Data.Nat.Properties.html#52098" class="Bound">m</a> <a id="52127" href="Data.Nat.Base.html#1800" class="Function Operator">&lt;</a> <a id="52129" href="Data.Nat.Properties.html#52100" class="Bound">n</a> <a id="52131" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="52133" href="Data.Nat.Properties.html#52103" class="Bound">o</a> <a id="52135" class="Symbol">→</a> <a id="52137" href="Data.Nat.Properties.html#52098" class="Bound">m</a> <a id="52139" href="Data.Nat.Base.html#4443" class="Primitive Operator">∸</a> <a id="52141" href="Data.Nat.Properties.html#52100" class="Bound">n</a> <a id="52143" href="Data.Nat.Base.html#1800" class="Function Operator">&lt;</a> <a id="52145" href="Data.Nat.Properties.html#52103" class="Bound">o</a>
<a id="52147" href="Data.Nat.Properties.html#52082" class="Function">m&lt;n+o⇒m∸n&lt;o</a>      <a id="52164" href="Data.Nat.Properties.html#52164" class="Bound">m</a>  <a id="52167" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>                <a id="52187" href="Data.Nat.Properties.html#52187" class="Bound">lt</a> <a id="52190" class="Symbol">=</a> <a id="52192" href="Data.Nat.Properties.html#52187" class="Bound">lt</a>
<a id="52195" href="Data.Nat.Properties.html#52082" class="Function">m&lt;n+o⇒m∸n&lt;o</a> <a id="52207" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="52215" class="Symbol">(</a><a id="52216" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="52220" href="Data.Nat.Properties.html#52220" class="Bound">n</a><a id="52221" class="Symbol">)</a> <a id="52223" class="Symbol">{</a><a id="52224" href="Data.Nat.Properties.html#52224" class="Bound">o</a><a id="52225" class="Symbol">@(</a><a id="52227" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="52231" class="Symbol">_)}</a> <a id="52235" href="Data.Nat.Properties.html#52235" class="Bound">lt</a> <a id="52238" class="Symbol">=</a> <a id="52240" href="Data.Nat.Base.html#1872" class="InductiveConstructor">z&lt;s</a>
<a id="52244" href="Data.Nat.Properties.html#52082" class="Function">m&lt;n+o⇒m∸n&lt;o</a> <a id="52256" class="Symbol">(</a><a id="52257" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="52261" href="Data.Nat.Properties.html#52261" class="Bound">m</a><a id="52262" class="Symbol">)</a> <a id="52264" class="Symbol">(</a><a id="52265" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="52269" href="Data.Nat.Properties.html#52269" class="Bound">n</a><a id="52270" class="Symbol">)</a>             <a id="52284" href="Data.Nat.Properties.html#52284" class="Bound">lt</a> <a id="52287" class="Symbol">=</a> <a id="52289" href="Data.Nat.Properties.html#52082" class="Function">m&lt;n+o⇒m∸n&lt;o</a> <a id="52301" href="Data.Nat.Properties.html#52261" class="Bound">m</a> <a id="52303" href="Data.Nat.Properties.html#52269" class="Bound">n</a>  <a id="52306" class="Symbol">(</a><a id="52307" href="Data.Nat.Base.html#2084" class="Function">s&lt;s⁻¹</a> <a id="52313" href="Data.Nat.Properties.html#52284" class="Bound">lt</a><a id="52315" class="Symbol">)</a>

<a id="m+n≤o⇒m≤o∸n"></a><a id="52318" href="Data.Nat.Properties.html#52318" class="Function">m+n≤o⇒m≤o∸n</a> <a id="52330" class="Symbol">:</a> <a id="52332" class="Symbol">∀</a> <a id="52334" href="Data.Nat.Properties.html#52334" class="Bound">m</a> <a id="52336" class="Symbol">{</a><a id="52337" href="Data.Nat.Properties.html#52337" class="Bound">n</a> <a id="52339" href="Data.Nat.Properties.html#52339" class="Bound">o</a><a id="52340" class="Symbol">}</a> <a id="52342" class="Symbol">→</a> <a id="52344" href="Data.Nat.Properties.html#52334" class="Bound">m</a> <a id="52346" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="52348" href="Data.Nat.Properties.html#52337" class="Bound">n</a> <a id="52350" href="Data.Nat.Base.html#1690" class="Datatype Operator">≤</a> <a id="52352" href="Data.Nat.Properties.html#52339" class="Bound">o</a> <a id="52354" class="Symbol">→</a> <a id="52356" href="Data.Nat.Properties.html#52334" class="Bound">m</a> <a id="52358" href="Data.Nat.Base.html#1690" class="Datatype Operator">≤</a> <a id="52360" href="Data.Nat.Properties.html#52339" class="Bound">o</a> <a id="52362" href="Data.Nat.Base.html#4443" class="Primitive Operator">∸</a> <a id="52364" href="Data.Nat.Properties.html#52337" class="Bound">n</a>
<a id="52366" href="Data.Nat.Properties.html#52318" class="Function">m+n≤o⇒m≤o∸n</a> <a id="52378" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="52386" href="Data.Nat.Properties.html#52386" class="Bound">le</a>       <a id="52395" class="Symbol">=</a> <a id="52397" href="Data.Nat.Base.html#1713" class="InductiveConstructor">z≤n</a>
<a id="52401" href="Data.Nat.Properties.html#52318" class="Function">m+n≤o⇒m≤o∸n</a> <a id="52413" class="Symbol">(</a><a id="52414" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="52418" href="Data.Nat.Properties.html#52418" class="Bound">m</a><a id="52419" class="Symbol">)</a> <a id="52421" class="Symbol">(</a><a id="52422" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="52426" href="Data.Nat.Properties.html#52426" class="Bound">le</a><a id="52428" class="Symbol">)</a>
  <a id="52432" class="Keyword">rewrite</a> <a id="52440" href="Data.Nat.Properties.html#47658" class="Function">∸-suc</a> <a id="52446" class="Symbol">(</a><a id="52447" href="Data.Nat.Properties.html#19802" class="Function">m+n≤o⇒n≤o</a> <a id="52457" href="Data.Nat.Properties.html#52418" class="Bound">m</a> <a id="52459" href="Data.Nat.Properties.html#52426" class="Bound">le</a><a id="52461" class="Symbol">)</a> <a id="52463" class="Symbol">=</a> <a id="52465" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="52469" class="Symbol">(</a><a id="52470" href="Data.Nat.Properties.html#52318" class="Function">m+n≤o⇒m≤o∸n</a> <a id="52482" href="Data.Nat.Properties.html#52418" class="Bound">m</a> <a id="52484" href="Data.Nat.Properties.html#52426" class="Bound">le</a><a id="52486" class="Symbol">)</a>

<a id="m≤o∸n⇒m+n≤o"></a><a id="52489" href="Data.Nat.Properties.html#52489" class="Function">m≤o∸n⇒m+n≤o</a> <a id="52501" class="Symbol">:</a> <a id="52503" class="Symbol">∀</a> <a id="52505" href="Data.Nat.Properties.html#52505" class="Bound">m</a> <a id="52507" class="Symbol">{</a><a id="52508" href="Data.Nat.Properties.html#52508" class="Bound">n</a> <a id="52510" href="Data.Nat.Properties.html#52510" class="Bound">o</a><a id="52511" class="Symbol">}</a> <a id="52513" class="Symbol">(</a><a id="52514" href="Data.Nat.Properties.html#52514" class="Bound">n≤o</a> <a id="52518" class="Symbol">:</a> <a id="52520" href="Data.Nat.Properties.html#52508" class="Bound">n</a> <a id="52522" href="Data.Nat.Base.html#1690" class="Datatype Operator">≤</a> <a id="52524" href="Data.Nat.Properties.html#52510" class="Bound">o</a><a id="52525" class="Symbol">)</a> <a id="52527" class="Symbol">→</a> <a id="52529" href="Data.Nat.Properties.html#52505" class="Bound">m</a> <a id="52531" href="Data.Nat.Base.html#1690" class="Datatype Operator">≤</a> <a id="52533" href="Data.Nat.Properties.html#52510" class="Bound">o</a> <a id="52535" href="Data.Nat.Base.html#4443" class="Primitive Operator">∸</a> <a id="52537" href="Data.Nat.Properties.html#52508" class="Bound">n</a> <a id="52539" class="Symbol">→</a> <a id="52541" href="Data.Nat.Properties.html#52505" class="Bound">m</a> <a id="52543" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="52545" href="Data.Nat.Properties.html#52508" class="Bound">n</a> <a id="52547" href="Data.Nat.Base.html#1690" class="Datatype Operator">≤</a> <a id="52549" href="Data.Nat.Properties.html#52510" class="Bound">o</a>
<a id="52551" href="Data.Nat.Properties.html#52489" class="Function">m≤o∸n⇒m+n≤o</a> <a id="52563" href="Data.Nat.Properties.html#52563" class="Bound">m</a>         <a id="52573" href="Data.Nat.Base.html#1713" class="InductiveConstructor">z≤n</a>       <a id="52583" href="Data.Nat.Properties.html#52583" class="Bound">le</a> <a id="52586" class="Keyword">rewrite</a> <a id="52594" href="Data.Nat.Properties.html#15794" class="Function">+-identityʳ</a> <a id="52606" href="Data.Nat.Properties.html#52563" class="Bound">m</a> <a id="52608" class="Symbol">=</a> <a id="52610" href="Data.Nat.Properties.html#52583" class="Bound">le</a>
<a id="52613" href="Data.Nat.Properties.html#52489" class="Function">m≤o∸n⇒m+n≤o</a> <a id="52625" href="Data.Nat.Properties.html#52625" class="Bound">m</a> <a id="52627" class="Symbol">{</a><a id="52628" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="52632" href="Data.Nat.Properties.html#52632" class="Bound">n</a><a id="52633" class="Symbol">}</a> <a id="52635" class="Symbol">(</a><a id="52636" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="52640" href="Data.Nat.Properties.html#52640" class="Bound">n≤o</a><a id="52643" class="Symbol">)</a> <a id="52645" href="Data.Nat.Properties.html#52645" class="Bound">le</a> <a id="52648" class="Keyword">rewrite</a> <a id="52656" href="Data.Nat.Properties.html#15430" class="Function">+-suc</a> <a id="52662" href="Data.Nat.Properties.html#52625" class="Bound">m</a> <a id="52664" href="Data.Nat.Properties.html#52632" class="Bound">n</a> <a id="52666" class="Symbol">=</a> <a id="52668" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="52672" class="Symbol">(</a><a id="52673" href="Data.Nat.Properties.html#52489" class="Function">m≤o∸n⇒m+n≤o</a> <a id="52685" href="Data.Nat.Properties.html#52625" class="Bound">m</a> <a id="52687" href="Data.Nat.Properties.html#52640" class="Bound">n≤o</a> <a id="52691" href="Data.Nat.Properties.html#52645" class="Bound">le</a><a id="52693" class="Symbol">)</a>

<a id="m≤n+m∸n"></a><a id="52696" href="Data.Nat.Properties.html#52696" class="Function">m≤n+m∸n</a> <a id="52704" class="Symbol">:</a> <a id="52706" class="Symbol">∀</a> <a id="52708" href="Data.Nat.Properties.html#52708" class="Bound">m</a> <a id="52710" href="Data.Nat.Properties.html#52710" class="Bound">n</a> <a id="52712" class="Symbol">→</a> <a id="52714" href="Data.Nat.Properties.html#52708" class="Bound">m</a> <a id="52716" href="Data.Nat.Base.html#1690" class="Datatype Operator">≤</a> <a id="52718" href="Data.Nat.Properties.html#52710" class="Bound">n</a> <a id="52720" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="52722" class="Symbol">(</a><a id="52723" href="Data.Nat.Properties.html#52708" class="Bound">m</a> <a id="52725" href="Data.Nat.Base.html#4443" class="Primitive Operator">∸</a> <a id="52727" href="Data.Nat.Properties.html#52710" class="Bound">n</a><a id="52728" class="Symbol">)</a>
<a id="52730" href="Data.Nat.Properties.html#52696" class="Function">m≤n+m∸n</a> <a id="52738" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="52746" href="Data.Nat.Properties.html#52746" class="Bound">n</a>       <a id="52754" class="Symbol">=</a> <a id="52756" href="Data.Nat.Base.html#1713" class="InductiveConstructor">z≤n</a>
<a id="52760" href="Data.Nat.Properties.html#52696" class="Function">m≤n+m∸n</a> <a id="52768" class="Symbol">(</a><a id="52769" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="52773" href="Data.Nat.Properties.html#52773" class="Bound">m</a><a id="52774" class="Symbol">)</a> <a id="52776" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="52784" class="Symbol">=</a> <a id="52786" href="Data.Nat.Properties.html#6224" class="Function">≤-refl</a>
<a id="52793" href="Data.Nat.Properties.html#52696" class="Function">m≤n+m∸n</a> <a id="52801" class="Symbol">(</a><a id="52802" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="52806" href="Data.Nat.Properties.html#52806" class="Bound">m</a><a id="52807" class="Symbol">)</a> <a id="52809" class="Symbol">(</a><a id="52810" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="52814" href="Data.Nat.Properties.html#52814" class="Bound">n</a><a id="52815" class="Symbol">)</a> <a id="52817" class="Symbol">=</a> <a id="52819" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="52823" class="Symbol">(</a><a id="52824" href="Data.Nat.Properties.html#52696" class="Function">m≤n+m∸n</a> <a id="52832" href="Data.Nat.Properties.html#52806" class="Bound">m</a> <a id="52834" href="Data.Nat.Properties.html#52814" class="Bound">n</a><a id="52835" class="Symbol">)</a>

<a id="m+n∸n≡m"></a><a id="52838" href="Data.Nat.Properties.html#52838" class="Function">m+n∸n≡m</a> <a id="52846" class="Symbol">:</a> <a id="52848" class="Symbol">∀</a> <a id="52850" href="Data.Nat.Properties.html#52850" class="Bound">m</a> <a id="52852" href="Data.Nat.Properties.html#52852" class="Bound">n</a> <a id="52854" class="Symbol">→</a> <a id="52856" href="Data.Nat.Properties.html#52850" class="Bound">m</a> <a id="52858" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="52860" href="Data.Nat.Properties.html#52852" class="Bound">n</a> <a id="52862" href="Data.Nat.Base.html#4443" class="Primitive Operator">∸</a> <a id="52864" href="Data.Nat.Properties.html#52852" class="Bound">n</a> <a id="52866" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="52868" href="Data.Nat.Properties.html#52850" class="Bound">m</a>
<a id="52870" href="Data.Nat.Properties.html#52838" class="Function">m+n∸n≡m</a> <a id="52878" href="Data.Nat.Properties.html#52878" class="Bound">m</a> <a id="52880" href="Data.Nat.Properties.html#52880" class="Bound">n</a> <a id="52882" class="Symbol">=</a> <a id="52884" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="52901" class="Symbol">(</a><a id="52902" href="Data.Nat.Properties.html#52878" class="Bound">m</a> <a id="52904" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="52906" href="Data.Nat.Properties.html#52880" class="Bound">n</a><a id="52907" class="Symbol">)</a> <a id="52909" href="Data.Nat.Base.html#4443" class="Primitive Operator">∸</a> <a id="52911" href="Data.Nat.Properties.html#52880" class="Bound">n</a>  <a id="52914" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="52917" href="Data.Nat.Properties.html#51099" class="Function">+-∸-assoc</a> <a id="52927" href="Data.Nat.Properties.html#52878" class="Bound">m</a> <a id="52929" class="Symbol">(</a><a id="52930" href="Data.Nat.Properties.html#6224" class="Function">≤-refl</a> <a id="52937" class="Symbol">{</a><a id="52938" class="Argument">x</a> <a id="52940" class="Symbol">=</a> <a id="52942" href="Data.Nat.Properties.html#52880" class="Bound">n</a><a id="52943" class="Symbol">})</a> <a id="52946" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="52950" href="Data.Nat.Properties.html#52878" class="Bound">m</a> <a id="52952" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="52954" class="Symbol">(</a><a id="52955" href="Data.Nat.Properties.html#52880" class="Bound">n</a> <a id="52957" href="Data.Nat.Base.html#4443" class="Primitive Operator">∸</a> <a id="52959" href="Data.Nat.Properties.html#52880" class="Bound">n</a><a id="52960" class="Symbol">)</a>  <a id="52963" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="52966" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="52971" class="Symbol">(</a><a id="52972" href="Data.Nat.Properties.html#52878" class="Bound">m</a> <a id="52974" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+_</a><a id="52976" class="Symbol">)</a> <a id="52978" class="Symbol">(</a><a id="52979" href="Data.Nat.Properties.html#47142" class="Function">n∸n≡0</a> <a id="52985" href="Data.Nat.Properties.html#52880" class="Bound">n</a><a id="52986" class="Symbol">)</a> <a id="52988" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="52992" href="Data.Nat.Properties.html#52878" class="Bound">m</a> <a id="52994" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="52996" class="Number">0</a>        <a id="53005" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="53008" href="Data.Nat.Properties.html#15794" class="Function">+-identityʳ</a> <a id="53020" href="Data.Nat.Properties.html#52878" class="Bound">m</a> <a id="53022" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="53026" href="Data.Nat.Properties.html#52878" class="Bound">m</a>            <a id="53039" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="m+n∸m≡n"></a><a id="53042" href="Data.Nat.Properties.html#53042" class="Function">m+n∸m≡n</a> <a id="53050" class="Symbol">:</a> <a id="53052" class="Symbol">∀</a> <a id="53054" href="Data.Nat.Properties.html#53054" class="Bound">m</a> <a id="53056" href="Data.Nat.Properties.html#53056" class="Bound">n</a> <a id="53058" class="Symbol">→</a> <a id="53060" href="Data.Nat.Properties.html#53054" class="Bound">m</a> <a id="53062" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="53064" href="Data.Nat.Properties.html#53056" class="Bound">n</a> <a id="53066" href="Data.Nat.Base.html#4443" class="Primitive Operator">∸</a> <a id="53068" href="Data.Nat.Properties.html#53054" class="Bound">m</a> <a id="53070" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="53072" href="Data.Nat.Properties.html#53056" class="Bound">n</a>
<a id="53074" href="Data.Nat.Properties.html#53042" class="Function">m+n∸m≡n</a> <a id="53082" href="Data.Nat.Properties.html#53082" class="Bound">m</a> <a id="53084" href="Data.Nat.Properties.html#53084" class="Bound">n</a> <a id="53086" class="Symbol">=</a> <a id="53088" href="Relation.Binary.PropositionalEquality.Core.html#2144" class="Function">trans</a> <a id="53094" class="Symbol">(</a><a id="53095" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="53100" class="Symbol">(</a><a id="53101" href="Data.Nat.Base.html#4443" class="Primitive Operator">_∸</a> <a id="53104" href="Data.Nat.Properties.html#53082" class="Bound">m</a><a id="53105" class="Symbol">)</a> <a id="53107" class="Symbol">(</a><a id="53108" href="Data.Nat.Properties.html#15971" class="Function">+-comm</a> <a id="53115" href="Data.Nat.Properties.html#53082" class="Bound">m</a> <a id="53117" href="Data.Nat.Properties.html#53084" class="Bound">n</a><a id="53118" class="Symbol">))</a> <a id="53121" class="Symbol">(</a><a id="53122" href="Data.Nat.Properties.html#52838" class="Function">m+n∸n≡m</a> <a id="53130" href="Data.Nat.Properties.html#53084" class="Bound">n</a> <a id="53132" href="Data.Nat.Properties.html#53082" class="Bound">m</a><a id="53133" class="Symbol">)</a>

<a id="m+[n∸m]≡n"></a><a id="53136" href="Data.Nat.Properties.html#53136" class="Function">m+[n∸m]≡n</a> <a id="53146" class="Symbol">:</a> <a id="53148" class="Symbol">.(</a><a id="53150" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="53152" href="Data.Nat.Base.html#1690" class="Datatype Operator">≤</a> <a id="53154" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a><a id="53155" class="Symbol">)</a> <a id="53157" class="Symbol">→</a> <a id="53159" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="53161" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="53163" class="Symbol">(</a><a id="53164" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="53166" href="Data.Nat.Base.html#4443" class="Primitive Operator">∸</a> <a id="53168" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a><a id="53169" class="Symbol">)</a> <a id="53171" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="53173" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="53175" href="Data.Nat.Properties.html#53136" class="Function">m+[n∸m]≡n</a> <a id="53185" class="Symbol">{</a><a id="53186" href="Data.Nat.Properties.html#53186" class="Bound">m</a><a id="53187" class="Symbol">}</a> <a id="53189" class="Symbol">{</a><a id="53190" href="Data.Nat.Properties.html#53190" class="Bound">n</a><a id="53191" class="Symbol">}</a> <a id="53193" href="Data.Nat.Properties.html#53193" class="Bound">m≤n</a> <a id="53197" class="Symbol">=</a> <a id="53199" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="53216" href="Data.Nat.Properties.html#53186" class="Bound">m</a> <a id="53218" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="53220" class="Symbol">(</a><a id="53221" href="Data.Nat.Properties.html#53190" class="Bound">n</a> <a id="53223" href="Data.Nat.Base.html#4443" class="Primitive Operator">∸</a> <a id="53225" href="Data.Nat.Properties.html#53186" class="Bound">m</a><a id="53226" class="Symbol">)</a>  <a id="53229" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="53232" href="Data.Nat.Properties.html#51099" class="Function">+-∸-assoc</a> <a id="53242" href="Data.Nat.Properties.html#53186" class="Bound">m</a> <a id="53244" href="Data.Nat.Properties.html#53193" class="Bound">m≤n</a> <a id="53248" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="53252" class="Symbol">(</a><a id="53253" href="Data.Nat.Properties.html#53186" class="Bound">m</a> <a id="53255" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="53257" href="Data.Nat.Properties.html#53190" class="Bound">n</a><a id="53258" class="Symbol">)</a> <a id="53260" href="Data.Nat.Base.html#4443" class="Primitive Operator">∸</a> <a id="53262" href="Data.Nat.Properties.html#53186" class="Bound">m</a>  <a id="53265" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="53268" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="53273" class="Symbol">(</a><a id="53274" href="Data.Nat.Base.html#4443" class="Primitive Operator">_∸</a> <a id="53277" href="Data.Nat.Properties.html#53186" class="Bound">m</a><a id="53278" class="Symbol">)</a> <a id="53280" class="Symbol">(</a><a id="53281" href="Data.Nat.Properties.html#15971" class="Function">+-comm</a> <a id="53288" href="Data.Nat.Properties.html#53186" class="Bound">m</a> <a id="53290" href="Data.Nat.Properties.html#53190" class="Bound">n</a><a id="53291" class="Symbol">)</a> <a id="53293" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="53297" class="Symbol">(</a><a id="53298" href="Data.Nat.Properties.html#53190" class="Bound">n</a> <a id="53300" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="53302" href="Data.Nat.Properties.html#53186" class="Bound">m</a><a id="53303" class="Symbol">)</a> <a id="53305" href="Data.Nat.Base.html#4443" class="Primitive Operator">∸</a> <a id="53307" href="Data.Nat.Properties.html#53186" class="Bound">m</a>  <a id="53310" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="53313" href="Data.Nat.Properties.html#52838" class="Function">m+n∸n≡m</a> <a id="53321" href="Data.Nat.Properties.html#53190" class="Bound">n</a> <a id="53323" href="Data.Nat.Properties.html#53186" class="Bound">m</a> <a id="53325" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="53329" href="Data.Nat.Properties.html#53190" class="Bound">n</a>            <a id="53342" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="m∸n+n≡m"></a><a id="53345" href="Data.Nat.Properties.html#53345" class="Function">m∸n+n≡m</a> <a id="53353" class="Symbol">:</a> <a id="53355" class="Symbol">∀</a> <a id="53357" class="Symbol">{</a><a id="53358" href="Data.Nat.Properties.html#53358" class="Bound">m</a> <a id="53360" href="Data.Nat.Properties.html#53360" class="Bound">n</a><a id="53361" class="Symbol">}</a> <a id="53363" class="Symbol">→</a> <a id="53365" href="Data.Nat.Properties.html#53360" class="Bound">n</a> <a id="53367" href="Data.Nat.Base.html#1690" class="Datatype Operator">≤</a> <a id="53369" href="Data.Nat.Properties.html#53358" class="Bound">m</a> <a id="53371" class="Symbol">→</a> <a id="53373" class="Symbol">(</a><a id="53374" href="Data.Nat.Properties.html#53358" class="Bound">m</a> <a id="53376" href="Data.Nat.Base.html#4443" class="Primitive Operator">∸</a> <a id="53378" href="Data.Nat.Properties.html#53360" class="Bound">n</a><a id="53379" class="Symbol">)</a> <a id="53381" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="53383" href="Data.Nat.Properties.html#53360" class="Bound">n</a> <a id="53385" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="53387" href="Data.Nat.Properties.html#53358" class="Bound">m</a>
<a id="53389" href="Data.Nat.Properties.html#53345" class="Function">m∸n+n≡m</a> <a id="53397" class="Symbol">{</a><a id="53398" href="Data.Nat.Properties.html#53398" class="Bound">m</a><a id="53399" class="Symbol">}</a> <a id="53401" class="Symbol">{</a><a id="53402" href="Data.Nat.Properties.html#53402" class="Bound">n</a><a id="53403" class="Symbol">}</a> <a id="53405" href="Data.Nat.Properties.html#53405" class="Bound">n≤m</a> <a id="53409" class="Symbol">=</a> <a id="53411" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="53428" class="Symbol">(</a><a id="53429" href="Data.Nat.Properties.html#53398" class="Bound">m</a> <a id="53431" href="Data.Nat.Base.html#4443" class="Primitive Operator">∸</a> <a id="53433" href="Data.Nat.Properties.html#53402" class="Bound">n</a><a id="53434" class="Symbol">)</a> <a id="53436" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="53438" href="Data.Nat.Properties.html#53402" class="Bound">n</a> <a id="53440" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="53443" href="Data.Nat.Properties.html#50706" class="Function">+-∸-comm</a> <a id="53452" href="Data.Nat.Properties.html#53402" class="Bound">n</a> <a id="53454" href="Data.Nat.Properties.html#53405" class="Bound">n≤m</a> <a id="53458" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="53462" class="Symbol">(</a><a id="53463" href="Data.Nat.Properties.html#53398" class="Bound">m</a> <a id="53465" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="53467" href="Data.Nat.Properties.html#53402" class="Bound">n</a><a id="53468" class="Symbol">)</a> <a id="53470" href="Data.Nat.Base.html#4443" class="Primitive Operator">∸</a> <a id="53472" href="Data.Nat.Properties.html#53402" class="Bound">n</a> <a id="53474" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="53477" href="Data.Nat.Properties.html#52838" class="Function">m+n∸n≡m</a> <a id="53485" href="Data.Nat.Properties.html#53398" class="Bound">m</a> <a id="53487" href="Data.Nat.Properties.html#53402" class="Bound">n</a> <a id="53489" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="53493" href="Data.Nat.Properties.html#53398" class="Bound">m</a>           <a id="53505" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="m∸[m∸n]≡n"></a><a id="53508" href="Data.Nat.Properties.html#53508" class="Function">m∸[m∸n]≡n</a> <a id="53518" class="Symbol">:</a> <a id="53520" class="Symbol">∀</a> <a id="53522" class="Symbol">{</a><a id="53523" href="Data.Nat.Properties.html#53523" class="Bound">m</a> <a id="53525" href="Data.Nat.Properties.html#53525" class="Bound">n</a><a id="53526" class="Symbol">}</a> <a id="53528" class="Symbol">→</a> <a id="53530" href="Data.Nat.Properties.html#53525" class="Bound">n</a> <a id="53532" href="Data.Nat.Base.html#1690" class="Datatype Operator">≤</a> <a id="53534" href="Data.Nat.Properties.html#53523" class="Bound">m</a> <a id="53536" class="Symbol">→</a> <a id="53538" href="Data.Nat.Properties.html#53523" class="Bound">m</a> <a id="53540" href="Data.Nat.Base.html#4443" class="Primitive Operator">∸</a> <a id="53542" class="Symbol">(</a><a id="53543" href="Data.Nat.Properties.html#53523" class="Bound">m</a> <a id="53545" href="Data.Nat.Base.html#4443" class="Primitive Operator">∸</a> <a id="53547" href="Data.Nat.Properties.html#53525" class="Bound">n</a><a id="53548" class="Symbol">)</a> <a id="53550" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="53552" href="Data.Nat.Properties.html#53525" class="Bound">n</a>
<a id="53554" href="Data.Nat.Properties.html#53508" class="Function">m∸[m∸n]≡n</a> <a id="53564" class="Symbol">{</a><a id="53565" href="Data.Nat.Properties.html#53565" class="Bound">m</a><a id="53566" class="Symbol">}</a>     <a id="53572" class="Symbol">{_}</a>     <a id="53580" href="Data.Nat.Base.html#1713" class="InductiveConstructor">z≤n</a>       <a id="53590" class="Symbol">=</a> <a id="53592" href="Data.Nat.Properties.html#47142" class="Function">n∸n≡0</a> <a id="53598" href="Data.Nat.Properties.html#53565" class="Bound">m</a>
<a id="53600" href="Data.Nat.Properties.html#53508" class="Function">m∸[m∸n]≡n</a> <a id="53610" class="Symbol">{</a><a id="53611" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="53615" href="Data.Nat.Properties.html#53615" class="Bound">m</a><a id="53616" class="Symbol">}</a> <a id="53618" class="Symbol">{</a><a id="53619" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="53623" href="Data.Nat.Properties.html#53623" class="Bound">n</a><a id="53624" class="Symbol">}</a> <a id="53626" class="Symbol">(</a><a id="53627" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="53631" href="Data.Nat.Properties.html#53631" class="Bound">n≤m</a><a id="53634" class="Symbol">)</a> <a id="53636" class="Symbol">=</a> <a id="53638" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="53655" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="53659" href="Data.Nat.Properties.html#53615" class="Bound">m</a> <a id="53661" href="Data.Nat.Base.html#4443" class="Primitive Operator">∸</a> <a id="53663" class="Symbol">(</a><a id="53664" href="Data.Nat.Properties.html#53615" class="Bound">m</a> <a id="53666" href="Data.Nat.Base.html#4443" class="Primitive Operator">∸</a> <a id="53668" href="Data.Nat.Properties.html#53623" class="Bound">n</a><a id="53669" class="Symbol">)</a>   <a id="53673" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="53676" href="Data.Nat.Properties.html#47658" class="Function">∸-suc</a> <a id="53682" class="Symbol">(</a><a id="53683" href="Data.Nat.Properties.html#47797" class="Function">m∸n≤m</a> <a id="53689" href="Data.Nat.Properties.html#53615" class="Bound">m</a> <a id="53691" href="Data.Nat.Properties.html#53623" class="Bound">n</a><a id="53692" class="Symbol">)</a> <a id="53694" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="53698" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="53702" class="Symbol">(</a><a id="53703" href="Data.Nat.Properties.html#53615" class="Bound">m</a> <a id="53705" href="Data.Nat.Base.html#4443" class="Primitive Operator">∸</a> <a id="53707" class="Symbol">(</a><a id="53708" href="Data.Nat.Properties.html#53615" class="Bound">m</a> <a id="53710" href="Data.Nat.Base.html#4443" class="Primitive Operator">∸</a> <a id="53712" href="Data.Nat.Properties.html#53623" class="Bound">n</a><a id="53713" class="Symbol">))</a> <a id="53716" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="53719" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="53724" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="53728" class="Symbol">(</a><a id="53729" href="Data.Nat.Properties.html#53508" class="Function">m∸[m∸n]≡n</a> <a id="53739" href="Data.Nat.Properties.html#53631" class="Bound">n≤m</a><a id="53742" class="Symbol">)</a> <a id="53744" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="53748" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="53752" href="Data.Nat.Properties.html#53623" class="Bound">n</a>             <a id="53766" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="[m+n]∸[m+o]≡n∸o"></a><a id="53769" href="Data.Nat.Properties.html#53769" class="Function">[m+n]∸[m+o]≡n∸o</a> <a id="53785" class="Symbol">:</a> <a id="53787" class="Symbol">∀</a> <a id="53789" href="Data.Nat.Properties.html#53789" class="Bound">m</a> <a id="53791" href="Data.Nat.Properties.html#53791" class="Bound">n</a> <a id="53793" href="Data.Nat.Properties.html#53793" class="Bound">o</a> <a id="53795" class="Symbol">→</a> <a id="53797" class="Symbol">(</a><a id="53798" href="Data.Nat.Properties.html#53789" class="Bound">m</a> <a id="53800" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="53802" href="Data.Nat.Properties.html#53791" class="Bound">n</a><a id="53803" class="Symbol">)</a> <a id="53805" href="Data.Nat.Base.html#4443" class="Primitive Operator">∸</a> <a id="53807" class="Symbol">(</a><a id="53808" href="Data.Nat.Properties.html#53789" class="Bound">m</a> <a id="53810" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="53812" href="Data.Nat.Properties.html#53793" class="Bound">o</a><a id="53813" class="Symbol">)</a> <a id="53815" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="53817" href="Data.Nat.Properties.html#53791" class="Bound">n</a> <a id="53819" href="Data.Nat.Base.html#4443" class="Primitive Operator">∸</a> <a id="53821" href="Data.Nat.Properties.html#53793" class="Bound">o</a>
<a id="53823" href="Data.Nat.Properties.html#53769" class="Function">[m+n]∸[m+o]≡n∸o</a> <a id="53839" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="53847" href="Data.Nat.Properties.html#53847" class="Bound">n</a> <a id="53849" href="Data.Nat.Properties.html#53849" class="Bound">o</a> <a id="53851" class="Symbol">=</a> <a id="53853" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="53858" href="Data.Nat.Properties.html#53769" class="Function">[m+n]∸[m+o]≡n∸o</a> <a id="53874" class="Symbol">(</a><a id="53875" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="53879" href="Data.Nat.Properties.html#53879" class="Bound">m</a><a id="53880" class="Symbol">)</a> <a id="53882" href="Data.Nat.Properties.html#53882" class="Bound">n</a> <a id="53884" href="Data.Nat.Properties.html#53884" class="Bound">o</a> <a id="53886" class="Symbol">=</a> <a id="53888" href="Data.Nat.Properties.html#53769" class="Function">[m+n]∸[m+o]≡n∸o</a> <a id="53904" href="Data.Nat.Properties.html#53879" class="Bound">m</a> <a id="53906" href="Data.Nat.Properties.html#53882" class="Bound">n</a> <a id="53908" href="Data.Nat.Properties.html#53884" class="Bound">o</a>

<a id="53911" class="Comment">------------------------------------------------------------------------</a>
<a id="53984" class="Comment">-- Properties of _∸_ and _*_</a>

<a id="*-distribʳ-∸"></a><a id="54014" href="Data.Nat.Properties.html#54014" class="Function">*-distribʳ-∸</a> <a id="54027" class="Symbol">:</a> <a id="54029" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a> <a id="54033" href="Algebra.Definitions.html#3516" class="Function Operator">DistributesOverʳ</a> <a id="54050" href="Data.Nat.Base.html#4443" class="Primitive Operator">_∸_</a>
<a id="54054" href="Data.Nat.Properties.html#54014" class="Function">*-distribʳ-∸</a> <a id="54067" href="Data.Nat.Properties.html#54067" class="Bound">m</a>       <a id="54075" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="54083" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="54091" class="Symbol">=</a> <a id="54093" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="54098" href="Data.Nat.Properties.html#54014" class="Function">*-distribʳ-∸</a> <a id="54111" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="54119" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="54127" class="Symbol">(</a><a id="54128" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="54132" href="Data.Nat.Properties.html#54132" class="Bound">o</a><a id="54133" class="Symbol">)</a> <a id="54135" class="Symbol">=</a> <a id="54137" href="Relation.Binary.PropositionalEquality.Core.html#2099" class="Function">sym</a> <a id="54141" class="Symbol">(</a><a id="54142" href="Data.Nat.Properties.html#47073" class="Function">0∸n≡0</a> <a id="54148" class="Symbol">(</a><a id="54149" href="Data.Nat.Properties.html#54132" class="Bound">o</a> <a id="54151" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="54153" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="54157" class="Symbol">))</a>
<a id="54160" href="Data.Nat.Properties.html#54014" class="Function">*-distribʳ-∸</a> <a id="54173" class="Symbol">(</a><a id="54174" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="54178" href="Data.Nat.Properties.html#54178" class="Bound">m</a><a id="54179" class="Symbol">)</a> <a id="54181" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="54189" class="Symbol">(</a><a id="54190" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="54194" href="Data.Nat.Properties.html#54194" class="Bound">o</a><a id="54195" class="Symbol">)</a> <a id="54197" class="Symbol">=</a> <a id="54199" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="54204" href="Data.Nat.Properties.html#54014" class="Function">*-distribʳ-∸</a> <a id="54217" href="Data.Nat.Properties.html#54217" class="Bound">m</a>       <a id="54225" class="Symbol">(</a><a id="54226" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="54230" href="Data.Nat.Properties.html#54230" class="Bound">n</a><a id="54231" class="Symbol">)</a> <a id="54233" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="54241" class="Symbol">=</a> <a id="54243" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="54248" href="Data.Nat.Properties.html#54014" class="Function">*-distribʳ-∸</a> <a id="54261" href="Data.Nat.Properties.html#54261" class="Bound">m</a>       <a id="54269" class="Symbol">(</a><a id="54270" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="54274" href="Data.Nat.Properties.html#54274" class="Bound">n</a><a id="54275" class="Symbol">)</a> <a id="54277" class="Symbol">(</a><a id="54278" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="54282" href="Data.Nat.Properties.html#54282" class="Bound">o</a><a id="54283" class="Symbol">)</a> <a id="54285" class="Symbol">=</a> <a id="54287" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="54304" class="Symbol">(</a><a id="54305" href="Data.Nat.Properties.html#54274" class="Bound">n</a> <a id="54307" href="Data.Nat.Base.html#4443" class="Primitive Operator">∸</a> <a id="54309" href="Data.Nat.Properties.html#54282" class="Bound">o</a><a id="54310" class="Symbol">)</a> <a id="54312" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="54314" href="Data.Nat.Properties.html#54261" class="Bound">m</a>             <a id="54328" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="54331" href="Data.Nat.Properties.html#54014" class="Function">*-distribʳ-∸</a> <a id="54344" href="Data.Nat.Properties.html#54261" class="Bound">m</a> <a id="54346" href="Data.Nat.Properties.html#54274" class="Bound">n</a> <a id="54348" href="Data.Nat.Properties.html#54282" class="Bound">o</a> <a id="54350" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="54354" href="Data.Nat.Properties.html#54274" class="Bound">n</a> <a id="54356" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="54358" href="Data.Nat.Properties.html#54261" class="Bound">m</a> <a id="54360" href="Data.Nat.Base.html#4443" class="Primitive Operator">∸</a> <a id="54362" href="Data.Nat.Properties.html#54282" class="Bound">o</a> <a id="54364" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="54366" href="Data.Nat.Properties.html#54261" class="Bound">m</a>           <a id="54378" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="54381" href="Relation.Binary.PropositionalEquality.Core.html#2099" class="Function">sym</a> <a id="54385" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="54387" href="Data.Nat.Properties.html#53769" class="Function">[m+n]∸[m+o]≡n∸o</a> <a id="54403" href="Data.Nat.Properties.html#54261" class="Bound">m</a> <a id="54405" class="Symbol">_</a> <a id="54407" class="Symbol">_</a> <a id="54409" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="54413" href="Data.Nat.Properties.html#54261" class="Bound">m</a> <a id="54415" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="54417" href="Data.Nat.Properties.html#54274" class="Bound">n</a> <a id="54419" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="54421" href="Data.Nat.Properties.html#54261" class="Bound">m</a> <a id="54423" href="Data.Nat.Base.html#4443" class="Primitive Operator">∸</a> <a id="54425" class="Symbol">(</a><a id="54426" href="Data.Nat.Properties.html#54261" class="Bound">m</a> <a id="54428" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="54430" href="Data.Nat.Properties.html#54282" class="Bound">o</a> <a id="54432" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="54434" href="Data.Nat.Properties.html#54261" class="Bound">m</a><a id="54435" class="Symbol">)</a> <a id="54437" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="*-distribˡ-∸"></a><a id="54440" href="Data.Nat.Properties.html#54440" class="Function">*-distribˡ-∸</a> <a id="54453" class="Symbol">:</a> <a id="54455" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a> <a id="54459" href="Algebra.Definitions.html#3397" class="Function Operator">DistributesOverˡ</a> <a id="54476" href="Data.Nat.Base.html#4443" class="Primitive Operator">_∸_</a>
<a id="54480" href="Data.Nat.Properties.html#54440" class="Function">*-distribˡ-∸</a> <a id="54493" class="Symbol">=</a> <a id="54495" href="Algebra.Consequences.Propositional.html#3570" class="Function">comm∧distrʳ⇒distrˡ</a> <a id="54514" href="Data.Nat.Properties.html#22670" class="Function">*-comm</a> <a id="54521" href="Data.Nat.Properties.html#54014" class="Function">*-distribʳ-∸</a>

<a id="*-distrib-∸"></a><a id="54535" href="Data.Nat.Properties.html#54535" class="Function">*-distrib-∸</a> <a id="54547" class="Symbol">:</a> <a id="54549" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a> <a id="54553" href="Algebra.Definitions.html#3635" class="Function Operator">DistributesOver</a> <a id="54569" href="Data.Nat.Base.html#4443" class="Primitive Operator">_∸_</a>
<a id="54573" href="Data.Nat.Properties.html#54535" class="Function">*-distrib-∸</a> <a id="54585" class="Symbol">=</a> <a id="54587" href="Data.Nat.Properties.html#54440" class="Function">*-distribˡ-∸</a> <a id="54600" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="54602" href="Data.Nat.Properties.html#54014" class="Function">*-distribʳ-∸</a>

<a id="even≢odd"></a><a id="54616" href="Data.Nat.Properties.html#54616" class="Function">even≢odd</a> <a id="54625" class="Symbol">:</a>  <a id="54628" class="Symbol">∀</a> <a id="54630" href="Data.Nat.Properties.html#54630" class="Bound">m</a> <a id="54632" href="Data.Nat.Properties.html#54632" class="Bound">n</a> <a id="54634" class="Symbol">→</a> <a id="54636" class="Number">2</a> <a id="54638" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="54640" href="Data.Nat.Properties.html#54630" class="Bound">m</a> <a id="54642" href="Relation.Binary.PropositionalEquality.Core.html#1064" class="Function Operator">≢</a> <a id="54644" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="54648" class="Symbol">(</a><a id="54649" class="Number">2</a> <a id="54651" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="54653" href="Data.Nat.Properties.html#54632" class="Bound">n</a><a id="54654" class="Symbol">)</a>
<a id="54656" href="Data.Nat.Properties.html#54616" class="Function">even≢odd</a> <a id="54665" class="Symbol">(</a><a id="54666" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="54670" href="Data.Nat.Properties.html#54670" class="Bound">m</a><a id="54671" class="Symbol">)</a> <a id="54673" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="54681" href="Data.Nat.Properties.html#54681" class="Bound">eq</a> <a id="54684" class="Symbol">=</a> <a id="54686" href="Relation.Nullary.Negation.Core.html#1860" class="Function">contradiction</a> <a id="54700" class="Symbol">(</a><a id="54701" href="Data.Nat.Properties.html#3485" class="Function">suc-injective</a> <a id="54715" href="Data.Nat.Properties.html#54681" class="Bound">eq</a><a id="54717" class="Symbol">)</a> <a id="54719" class="Symbol">(</a><a id="54720" href="Data.Nat.Properties.html#18305" class="Function">m+1+n≢0</a> <a id="54728" href="Data.Nat.Properties.html#54670" class="Bound">m</a><a id="54729" class="Symbol">)</a>
<a id="54731" href="Data.Nat.Properties.html#54616" class="Function">even≢odd</a> <a id="54740" class="Symbol">(</a><a id="54741" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="54745" href="Data.Nat.Properties.html#54745" class="Bound">m</a><a id="54746" class="Symbol">)</a> <a id="54748" class="Symbol">(</a><a id="54749" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="54753" href="Data.Nat.Properties.html#54753" class="Bound">n</a><a id="54754" class="Symbol">)</a> <a id="54756" href="Data.Nat.Properties.html#54756" class="Bound">eq</a> <a id="54759" class="Symbol">=</a> <a id="54761" href="Data.Nat.Properties.html#54616" class="Function">even≢odd</a> <a id="54770" href="Data.Nat.Properties.html#54745" class="Bound">m</a> <a id="54772" href="Data.Nat.Properties.html#54753" class="Bound">n</a> <a id="54774" class="Symbol">(</a><a id="54775" href="Data.Nat.Properties.html#3485" class="Function">suc-injective</a> <a id="54789" class="Symbol">(</a><a id="54790" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="54807" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="54811" class="Symbol">(</a><a id="54812" class="Number">2</a> <a id="54814" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="54816" href="Data.Nat.Properties.html#54745" class="Bound">m</a><a id="54817" class="Symbol">)</a>         <a id="54827" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="54830" href="Relation.Binary.PropositionalEquality.Core.html#2099" class="Function">sym</a> <a id="54834" class="Symbol">(</a><a id="54835" href="Data.Nat.Properties.html#15430" class="Function">+-suc</a> <a id="54841" href="Data.Nat.Properties.html#54745" class="Bound">m</a> <a id="54843" class="Symbol">_)</a> <a id="54846" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="54850" href="Data.Nat.Properties.html#54745" class="Bound">m</a> <a id="54852" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="54854" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="54858" class="Symbol">(</a><a id="54859" href="Data.Nat.Properties.html#54745" class="Bound">m</a> <a id="54861" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="54863" class="Number">0</a><a id="54864" class="Symbol">)</a>     <a id="54870" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="54873" href="Data.Nat.Properties.html#3485" class="Function">suc-injective</a> <a id="54887" href="Data.Nat.Properties.html#54756" class="Bound">eq</a> <a id="54890" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="54894" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="54898" href="Data.Nat.Properties.html#54753" class="Bound">n</a> <a id="54900" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="54902" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="54906" class="Symbol">(</a><a id="54907" href="Data.Nat.Properties.html#54753" class="Bound">n</a> <a id="54909" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="54911" class="Number">0</a><a id="54912" class="Symbol">)</a> <a id="54914" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="54917" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="54922" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="54926" class="Symbol">(</a><a id="54927" href="Data.Nat.Properties.html#15430" class="Function">+-suc</a> <a id="54933" href="Data.Nat.Properties.html#54753" class="Bound">n</a> <a id="54935" class="Symbol">_)</a> <a id="54938" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="54942" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="54946" class="Symbol">(</a><a id="54947" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="54951" class="Symbol">(</a><a id="54952" class="Number">2</a> <a id="54954" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="54956" href="Data.Nat.Properties.html#54753" class="Bound">n</a><a id="54957" class="Symbol">))</a>   <a id="54962" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a><a id="54963" class="Symbol">))</a>

<a id="54967" class="Comment">------------------------------------------------------------------------</a>
<a id="55040" class="Comment">-- Properties of _∸_ and _⊓_ and _⊔_</a>

<a id="m∸n≤m⊔n"></a><a id="55078" href="Data.Nat.Properties.html#55078" class="Function">m∸n≤m⊔n</a> <a id="55086" class="Symbol">:</a> <a id="55088" class="Symbol">∀</a> <a id="55090" href="Data.Nat.Properties.html#55090" class="Bound">m</a> <a id="55092" href="Data.Nat.Properties.html#55092" class="Bound">n</a> <a id="55094" class="Symbol">→</a> <a id="55096" href="Data.Nat.Properties.html#55090" class="Bound">m</a> <a id="55098" href="Data.Nat.Base.html#4443" class="Primitive Operator">∸</a> <a id="55100" href="Data.Nat.Properties.html#55092" class="Bound">n</a> <a id="55102" href="Data.Nat.Base.html#1690" class="Datatype Operator">≤</a> <a id="55104" href="Data.Nat.Properties.html#55090" class="Bound">m</a> <a id="55106" href="Data.Nat.Base.html#5466" class="Function Operator">⊔</a> <a id="55108" href="Data.Nat.Properties.html#55092" class="Bound">n</a>
<a id="55110" href="Data.Nat.Properties.html#55078" class="Function">m∸n≤m⊔n</a> <a id="55118" href="Data.Nat.Properties.html#55118" class="Bound">m</a> <a id="55120" href="Data.Nat.Properties.html#55120" class="Bound">n</a> <a id="55122" class="Symbol">=</a> <a id="55124" href="Data.Nat.Properties.html#6407" class="Function">≤-trans</a> <a id="55132" class="Symbol">(</a><a id="55133" href="Data.Nat.Properties.html#47797" class="Function">m∸n≤m</a> <a id="55139" href="Data.Nat.Properties.html#55118" class="Bound">m</a> <a id="55141" href="Data.Nat.Properties.html#55120" class="Bound">n</a><a id="55142" class="Symbol">)</a> <a id="55144" class="Symbol">(</a><a id="55145" href="Data.Nat.Properties.html#38357" class="Function">m≤m⊔n</a> <a id="55151" href="Data.Nat.Properties.html#55118" class="Bound">m</a> <a id="55153" href="Data.Nat.Properties.html#55120" class="Bound">n</a><a id="55154" class="Symbol">)</a>

<a id="m⊓n+n∸m≡n"></a><a id="55157" href="Data.Nat.Properties.html#55157" class="Function">m⊓n+n∸m≡n</a> <a id="55167" class="Symbol">:</a> <a id="55169" class="Symbol">∀</a> <a id="55171" href="Data.Nat.Properties.html#55171" class="Bound">m</a> <a id="55173" href="Data.Nat.Properties.html#55173" class="Bound">n</a> <a id="55175" class="Symbol">→</a> <a id="55177" class="Symbol">(</a><a id="55178" href="Data.Nat.Properties.html#55171" class="Bound">m</a> <a id="55180" href="Data.Nat.Base.html#5832" class="Function Operator">⊓</a> <a id="55182" href="Data.Nat.Properties.html#55173" class="Bound">n</a><a id="55183" class="Symbol">)</a> <a id="55185" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="55187" class="Symbol">(</a><a id="55188" href="Data.Nat.Properties.html#55173" class="Bound">n</a> <a id="55190" href="Data.Nat.Base.html#4443" class="Primitive Operator">∸</a> <a id="55192" href="Data.Nat.Properties.html#55171" class="Bound">m</a><a id="55193" class="Symbol">)</a> <a id="55195" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="55197" href="Data.Nat.Properties.html#55173" class="Bound">n</a>
<a id="55199" href="Data.Nat.Properties.html#55157" class="Function">m⊓n+n∸m≡n</a> <a id="55209" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="55217" href="Data.Nat.Properties.html#55217" class="Bound">n</a>       <a id="55225" class="Symbol">=</a> <a id="55227" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="55232" href="Data.Nat.Properties.html#55157" class="Function">m⊓n+n∸m≡n</a> <a id="55242" class="Symbol">(</a><a id="55243" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="55247" href="Data.Nat.Properties.html#55247" class="Bound">m</a><a id="55248" class="Symbol">)</a> <a id="55250" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="55258" class="Symbol">=</a> <a id="55260" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="55265" href="Data.Nat.Properties.html#55157" class="Function">m⊓n+n∸m≡n</a> <a id="55275" class="Symbol">(</a><a id="55276" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="55280" href="Data.Nat.Properties.html#55280" class="Bound">m</a><a id="55281" class="Symbol">)</a> <a id="55283" class="Symbol">(</a><a id="55284" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="55288" href="Data.Nat.Properties.html#55288" class="Bound">n</a><a id="55289" class="Symbol">)</a> <a id="55291" class="Symbol">=</a> <a id="55293" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="55298" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="55302" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="55304" href="Data.Nat.Properties.html#55157" class="Function">m⊓n+n∸m≡n</a> <a id="55314" href="Data.Nat.Properties.html#55280" class="Bound">m</a> <a id="55316" href="Data.Nat.Properties.html#55288" class="Bound">n</a>

<a id="m⊔n∸[m∸n]≡n"></a><a id="55319" href="Data.Nat.Properties.html#55319" class="Function">m⊔n∸[m∸n]≡n</a> <a id="55331" class="Symbol">:</a> <a id="55333" class="Symbol">∀</a> <a id="55335" href="Data.Nat.Properties.html#55335" class="Bound">m</a> <a id="55337" href="Data.Nat.Properties.html#55337" class="Bound">n</a> <a id="55339" class="Symbol">→</a> <a id="55341" href="Data.Nat.Properties.html#55335" class="Bound">m</a> <a id="55343" href="Data.Nat.Base.html#5466" class="Function Operator">⊔</a> <a id="55345" href="Data.Nat.Properties.html#55337" class="Bound">n</a> <a id="55347" href="Data.Nat.Base.html#4443" class="Primitive Operator">∸</a> <a id="55349" class="Symbol">(</a><a id="55350" href="Data.Nat.Properties.html#55335" class="Bound">m</a> <a id="55352" href="Data.Nat.Base.html#4443" class="Primitive Operator">∸</a> <a id="55354" href="Data.Nat.Properties.html#55337" class="Bound">n</a><a id="55355" class="Symbol">)</a> <a id="55357" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="55359" href="Data.Nat.Properties.html#55337" class="Bound">n</a>
<a id="55361" href="Data.Nat.Properties.html#55319" class="Function">m⊔n∸[m∸n]≡n</a> <a id="55373" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="55381" href="Data.Nat.Properties.html#55381" class="Bound">n</a>       <a id="55389" class="Symbol">=</a> <a id="55391" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="55396" class="Symbol">(</a><a id="55397" href="Data.Nat.Properties.html#55381" class="Bound">n</a> <a id="55399" href="Data.Nat.Base.html#4443" class="Primitive Operator">∸_</a><a id="55401" class="Symbol">)</a> <a id="55403" class="Symbol">(</a><a id="55404" href="Data.Nat.Properties.html#47073" class="Function">0∸n≡0</a> <a id="55410" href="Data.Nat.Properties.html#55381" class="Bound">n</a><a id="55411" class="Symbol">)</a>
<a id="55413" href="Data.Nat.Properties.html#55319" class="Function">m⊔n∸[m∸n]≡n</a> <a id="55425" class="Symbol">(</a><a id="55426" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="55430" href="Data.Nat.Properties.html#55430" class="Bound">m</a><a id="55431" class="Symbol">)</a> <a id="55433" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="55441" class="Symbol">=</a> <a id="55443" href="Data.Nat.Properties.html#47142" class="Function">n∸n≡0</a> <a id="55449" href="Data.Nat.Properties.html#55430" class="Bound">m</a>
<a id="55451" href="Data.Nat.Properties.html#55319" class="Function">m⊔n∸[m∸n]≡n</a> <a id="55463" class="Symbol">(</a><a id="55464" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="55468" href="Data.Nat.Properties.html#55468" class="Bound">m</a><a id="55469" class="Symbol">)</a> <a id="55471" class="Symbol">(</a><a id="55472" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="55476" href="Data.Nat.Properties.html#55476" class="Bound">n</a><a id="55477" class="Symbol">)</a> <a id="55479" class="Symbol">=</a> <a id="55481" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="55498" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a>  <a id="55503" class="Symbol">(</a><a id="55504" href="Data.Nat.Properties.html#55468" class="Bound">m</a> <a id="55506" href="Data.Nat.Base.html#5466" class="Function Operator">⊔</a> <a id="55508" href="Data.Nat.Properties.html#55476" class="Bound">n</a><a id="55509" class="Symbol">)</a> <a id="55511" href="Data.Nat.Base.html#4443" class="Primitive Operator">∸</a> <a id="55513" class="Symbol">(</a><a id="55514" href="Data.Nat.Properties.html#55468" class="Bound">m</a> <a id="55516" href="Data.Nat.Base.html#4443" class="Primitive Operator">∸</a> <a id="55518" href="Data.Nat.Properties.html#55476" class="Bound">n</a><a id="55519" class="Symbol">)</a>  <a id="55522" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="55525" href="Data.Nat.Properties.html#47658" class="Function">∸-suc</a> <a id="55531" class="Symbol">(</a><a id="55532" href="Data.Nat.Properties.html#55078" class="Function">m∸n≤m⊔n</a> <a id="55540" href="Data.Nat.Properties.html#55468" class="Bound">m</a> <a id="55542" href="Data.Nat.Properties.html#55476" class="Bound">n</a><a id="55543" class="Symbol">)</a> <a id="55545" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="55549" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="55553" class="Symbol">((</a><a id="55555" href="Data.Nat.Properties.html#55468" class="Bound">m</a> <a id="55557" href="Data.Nat.Base.html#5466" class="Function Operator">⊔</a> <a id="55559" href="Data.Nat.Properties.html#55476" class="Bound">n</a><a id="55560" class="Symbol">)</a> <a id="55562" href="Data.Nat.Base.html#4443" class="Primitive Operator">∸</a> <a id="55564" class="Symbol">(</a><a id="55565" href="Data.Nat.Properties.html#55468" class="Bound">m</a> <a id="55567" href="Data.Nat.Base.html#4443" class="Primitive Operator">∸</a> <a id="55569" href="Data.Nat.Properties.html#55476" class="Bound">n</a><a id="55570" class="Symbol">))</a> <a id="55573" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="55576" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="55581" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="55585" class="Symbol">(</a><a id="55586" href="Data.Nat.Properties.html#55319" class="Function">m⊔n∸[m∸n]≡n</a> <a id="55598" href="Data.Nat.Properties.html#55468" class="Bound">m</a> <a id="55600" href="Data.Nat.Properties.html#55476" class="Bound">n</a><a id="55601" class="Symbol">)</a> <a id="55603" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="55607" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="55611" href="Data.Nat.Properties.html#55476" class="Bound">n</a>                   <a id="55631" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="m⊔n≡m∸n+n"></a><a id="55634" href="Data.Nat.Properties.html#55634" class="Function">m⊔n≡m∸n+n</a> <a id="55644" class="Symbol">:</a> <a id="55646" class="Symbol">∀</a> <a id="55648" href="Data.Nat.Properties.html#55648" class="Bound">m</a> <a id="55650" href="Data.Nat.Properties.html#55650" class="Bound">n</a> <a id="55652" class="Symbol">→</a> <a id="55654" href="Data.Nat.Properties.html#55648" class="Bound">m</a> <a id="55656" href="Data.Nat.Base.html#5466" class="Function Operator">⊔</a> <a id="55658" href="Data.Nat.Properties.html#55650" class="Bound">n</a> <a id="55660" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="55662" href="Data.Nat.Properties.html#55648" class="Bound">m</a> <a id="55664" href="Data.Nat.Base.html#4443" class="Primitive Operator">∸</a> <a id="55666" href="Data.Nat.Properties.html#55650" class="Bound">n</a> <a id="55668" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="55670" href="Data.Nat.Properties.html#55650" class="Bound">n</a>
<a id="55672" href="Data.Nat.Properties.html#55634" class="Function">m⊔n≡m∸n+n</a> <a id="55682" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="55690" href="Data.Nat.Properties.html#55690" class="Bound">n</a>       <a id="55698" class="Symbol">=</a> <a id="55700" href="Relation.Binary.PropositionalEquality.Core.html#2099" class="Function">sym</a> <a id="55704" class="Symbol">(</a><a id="55705" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="55710" class="Symbol">(</a><a id="55711" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+</a> <a id="55714" href="Data.Nat.Properties.html#55690" class="Bound">n</a><a id="55715" class="Symbol">)</a> <a id="55717" class="Symbol">(</a><a id="55718" href="Data.Nat.Properties.html#47073" class="Function">0∸n≡0</a> <a id="55724" href="Data.Nat.Properties.html#55690" class="Bound">n</a><a id="55725" class="Symbol">))</a>
<a id="55728" href="Data.Nat.Properties.html#55634" class="Function">m⊔n≡m∸n+n</a> <a id="55738" class="Symbol">(</a><a id="55739" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="55743" href="Data.Nat.Properties.html#55743" class="Bound">m</a><a id="55744" class="Symbol">)</a> <a id="55746" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="55754" class="Symbol">=</a> <a id="55756" href="Relation.Binary.PropositionalEquality.Core.html#2099" class="Function">sym</a> <a id="55760" class="Symbol">(</a><a id="55761" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="55766" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="55770" class="Symbol">(</a><a id="55771" href="Data.Nat.Properties.html#15794" class="Function">+-identityʳ</a> <a id="55783" href="Data.Nat.Properties.html#55743" class="Bound">m</a><a id="55784" class="Symbol">))</a>
<a id="55787" href="Data.Nat.Properties.html#55634" class="Function">m⊔n≡m∸n+n</a> <a id="55797" class="Symbol">(</a><a id="55798" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="55802" href="Data.Nat.Properties.html#55802" class="Bound">m</a><a id="55803" class="Symbol">)</a> <a id="55805" class="Symbol">(</a><a id="55806" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="55810" href="Data.Nat.Properties.html#55810" class="Bound">n</a><a id="55811" class="Symbol">)</a> <a id="55813" class="Symbol">=</a> <a id="55815" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="55832" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="55836" class="Symbol">(</a><a id="55837" href="Data.Nat.Properties.html#55802" class="Bound">m</a> <a id="55839" href="Data.Nat.Base.html#5466" class="Function Operator">⊔</a> <a id="55841" href="Data.Nat.Properties.html#55810" class="Bound">n</a><a id="55842" class="Symbol">)</a>     <a id="55848" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="55851" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="55856" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="55860" class="Symbol">(</a><a id="55861" href="Data.Nat.Properties.html#55634" class="Function">m⊔n≡m∸n+n</a> <a id="55871" href="Data.Nat.Properties.html#55802" class="Bound">m</a> <a id="55873" href="Data.Nat.Properties.html#55810" class="Bound">n</a><a id="55874" class="Symbol">)</a> <a id="55876" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="55880" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="55884" class="Symbol">(</a><a id="55885" href="Data.Nat.Properties.html#55802" class="Bound">m</a> <a id="55887" href="Data.Nat.Base.html#4443" class="Primitive Operator">∸</a> <a id="55889" href="Data.Nat.Properties.html#55810" class="Bound">n</a> <a id="55891" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="55893" href="Data.Nat.Properties.html#55810" class="Bound">n</a><a id="55894" class="Symbol">)</a> <a id="55896" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="55899" href="Data.Nat.Properties.html#15430" class="Function">+-suc</a> <a id="55905" class="Symbol">(</a><a id="55906" href="Data.Nat.Properties.html#55802" class="Bound">m</a> <a id="55908" href="Data.Nat.Base.html#4443" class="Primitive Operator">∸</a> <a id="55910" href="Data.Nat.Properties.html#55810" class="Bound">n</a><a id="55911" class="Symbol">)</a> <a id="55913" href="Data.Nat.Properties.html#55810" class="Bound">n</a> <a id="55915" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="55919" href="Data.Nat.Properties.html#55802" class="Bound">m</a> <a id="55921" href="Data.Nat.Base.html#4443" class="Primitive Operator">∸</a> <a id="55923" href="Data.Nat.Properties.html#55810" class="Bound">n</a> <a id="55925" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="55927" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="55931" href="Data.Nat.Properties.html#55810" class="Bound">n</a>   <a id="55935" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="[m∸n]⊓[n∸m]≡0"></a><a id="55938" href="Data.Nat.Properties.html#55938" class="Function">[m∸n]⊓[n∸m]≡0</a> <a id="55952" class="Symbol">:</a> <a id="55954" class="Symbol">∀</a> <a id="55956" href="Data.Nat.Properties.html#55956" class="Bound">m</a> <a id="55958" href="Data.Nat.Properties.html#55958" class="Bound">n</a> <a id="55960" class="Symbol">→</a> <a id="55962" class="Symbol">(</a><a id="55963" href="Data.Nat.Properties.html#55956" class="Bound">m</a> <a id="55965" href="Data.Nat.Base.html#4443" class="Primitive Operator">∸</a> <a id="55967" href="Data.Nat.Properties.html#55958" class="Bound">n</a><a id="55968" class="Symbol">)</a> <a id="55970" href="Data.Nat.Base.html#5832" class="Function Operator">⊓</a> <a id="55972" class="Symbol">(</a><a id="55973" href="Data.Nat.Properties.html#55958" class="Bound">n</a> <a id="55975" href="Data.Nat.Base.html#4443" class="Primitive Operator">∸</a> <a id="55977" href="Data.Nat.Properties.html#55956" class="Bound">m</a><a id="55978" class="Symbol">)</a> <a id="55980" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="55982" class="Number">0</a>
<a id="55984" href="Data.Nat.Properties.html#55938" class="Function">[m∸n]⊓[n∸m]≡0</a> <a id="55998" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="56003" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>       <a id="56014" class="Symbol">=</a> <a id="56016" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="56021" href="Data.Nat.Properties.html#55938" class="Function">[m∸n]⊓[n∸m]≡0</a> <a id="56035" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="56040" class="Symbol">(</a><a id="56041" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="56045" href="Data.Nat.Properties.html#56045" class="Bound">n</a><a id="56046" class="Symbol">)</a>    <a id="56051" class="Symbol">=</a> <a id="56053" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="56058" href="Data.Nat.Properties.html#55938" class="Function">[m∸n]⊓[n∸m]≡0</a> <a id="56072" class="Symbol">(</a><a id="56073" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="56077" href="Data.Nat.Properties.html#56077" class="Bound">m</a><a id="56078" class="Symbol">)</a> <a id="56080" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="56088" class="Symbol">=</a> <a id="56090" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="56095" href="Data.Nat.Properties.html#55938" class="Function">[m∸n]⊓[n∸m]≡0</a> <a id="56109" class="Symbol">(</a><a id="56110" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="56114" href="Data.Nat.Properties.html#56114" class="Bound">m</a><a id="56115" class="Symbol">)</a> <a id="56117" class="Symbol">(</a><a id="56118" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="56122" href="Data.Nat.Properties.html#56122" class="Bound">n</a><a id="56123" class="Symbol">)</a> <a id="56125" class="Symbol">=</a> <a id="56127" href="Data.Nat.Properties.html#55938" class="Function">[m∸n]⊓[n∸m]≡0</a> <a id="56141" href="Data.Nat.Properties.html#56114" class="Bound">m</a> <a id="56143" href="Data.Nat.Properties.html#56122" class="Bound">n</a>

<a id="∸-distribˡ-⊓-⊔"></a><a id="56146" href="Data.Nat.Properties.html#56146" class="Function">∸-distribˡ-⊓-⊔</a> <a id="56161" class="Symbol">:</a> <a id="56163" class="Symbol">∀</a> <a id="56165" href="Data.Nat.Properties.html#56165" class="Bound">m</a> <a id="56167" href="Data.Nat.Properties.html#56167" class="Bound">n</a> <a id="56169" href="Data.Nat.Properties.html#56169" class="Bound">o</a> <a id="56171" class="Symbol">→</a> <a id="56173" href="Data.Nat.Properties.html#56165" class="Bound">m</a> <a id="56175" href="Data.Nat.Base.html#4443" class="Primitive Operator">∸</a> <a id="56177" class="Symbol">(</a><a id="56178" href="Data.Nat.Properties.html#56167" class="Bound">n</a> <a id="56180" href="Data.Nat.Base.html#5832" class="Function Operator">⊓</a> <a id="56182" href="Data.Nat.Properties.html#56169" class="Bound">o</a><a id="56183" class="Symbol">)</a> <a id="56185" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="56187" class="Symbol">(</a><a id="56188" href="Data.Nat.Properties.html#56165" class="Bound">m</a> <a id="56190" href="Data.Nat.Base.html#4443" class="Primitive Operator">∸</a> <a id="56192" href="Data.Nat.Properties.html#56167" class="Bound">n</a><a id="56193" class="Symbol">)</a> <a id="56195" href="Data.Nat.Base.html#5466" class="Function Operator">⊔</a> <a id="56197" class="Symbol">(</a><a id="56198" href="Data.Nat.Properties.html#56165" class="Bound">m</a> <a id="56200" href="Data.Nat.Base.html#4443" class="Primitive Operator">∸</a> <a id="56202" href="Data.Nat.Properties.html#56169" class="Bound">o</a><a id="56203" class="Symbol">)</a>
<a id="56205" href="Data.Nat.Properties.html#56146" class="Function">∸-distribˡ-⊓-⊔</a> <a id="56220" href="Data.Nat.Properties.html#56220" class="Bound">m</a> <a id="56222" href="Data.Nat.Properties.html#56222" class="Bound">n</a> <a id="56224" href="Data.Nat.Properties.html#56224" class="Bound">o</a> <a id="56226" class="Symbol">=</a> <a id="56228" href="Data.Nat.Properties.html#40897" class="Function">antimono-≤-distrib-⊓</a> <a id="56249" class="Symbol">(</a><a id="56250" href="Data.Nat.Properties.html#48422" class="Function">∸-monoʳ-≤</a> <a id="56260" href="Data.Nat.Properties.html#56220" class="Bound">m</a><a id="56261" class="Symbol">)</a> <a id="56263" href="Data.Nat.Properties.html#56222" class="Bound">n</a> <a id="56265" href="Data.Nat.Properties.html#56224" class="Bound">o</a>

<a id="∸-distribʳ-⊓"></a><a id="56268" href="Data.Nat.Properties.html#56268" class="Function">∸-distribʳ-⊓</a> <a id="56281" class="Symbol">:</a> <a id="56283" href="Data.Nat.Base.html#4443" class="Primitive Operator">_∸_</a> <a id="56287" href="Algebra.Definitions.html#3516" class="Function Operator">DistributesOverʳ</a> <a id="56304" href="Data.Nat.Base.html#5832" class="Function Operator">_⊓_</a>
<a id="56308" href="Data.Nat.Properties.html#56268" class="Function">∸-distribʳ-⊓</a> <a id="56321" href="Data.Nat.Properties.html#56321" class="Bound">m</a> <a id="56323" href="Data.Nat.Properties.html#56323" class="Bound">n</a> <a id="56325" href="Data.Nat.Properties.html#56325" class="Bound">o</a> <a id="56327" class="Symbol">=</a> <a id="56329" href="Data.Nat.Properties.html#40732" class="Function">mono-≤-distrib-⊓</a> <a id="56346" class="Symbol">(</a><a id="56347" href="Data.Nat.Properties.html#48337" class="Function">∸-monoˡ-≤</a> <a id="56357" href="Data.Nat.Properties.html#56321" class="Bound">m</a><a id="56358" class="Symbol">)</a> <a id="56360" href="Data.Nat.Properties.html#56323" class="Bound">n</a> <a id="56362" href="Data.Nat.Properties.html#56325" class="Bound">o</a>

<a id="∸-distribˡ-⊔-⊓"></a><a id="56365" href="Data.Nat.Properties.html#56365" class="Function">∸-distribˡ-⊔-⊓</a> <a id="56380" class="Symbol">:</a> <a id="56382" class="Symbol">∀</a> <a id="56384" href="Data.Nat.Properties.html#56384" class="Bound">m</a> <a id="56386" href="Data.Nat.Properties.html#56386" class="Bound">n</a> <a id="56388" href="Data.Nat.Properties.html#56388" class="Bound">o</a> <a id="56390" class="Symbol">→</a> <a id="56392" href="Data.Nat.Properties.html#56384" class="Bound">m</a> <a id="56394" href="Data.Nat.Base.html#4443" class="Primitive Operator">∸</a> <a id="56396" class="Symbol">(</a><a id="56397" href="Data.Nat.Properties.html#56386" class="Bound">n</a> <a id="56399" href="Data.Nat.Base.html#5466" class="Function Operator">⊔</a> <a id="56401" href="Data.Nat.Properties.html#56388" class="Bound">o</a><a id="56402" class="Symbol">)</a> <a id="56404" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="56406" class="Symbol">(</a><a id="56407" href="Data.Nat.Properties.html#56384" class="Bound">m</a> <a id="56409" href="Data.Nat.Base.html#4443" class="Primitive Operator">∸</a> <a id="56411" href="Data.Nat.Properties.html#56386" class="Bound">n</a><a id="56412" class="Symbol">)</a> <a id="56414" href="Data.Nat.Base.html#5832" class="Function Operator">⊓</a> <a id="56416" class="Symbol">(</a><a id="56417" href="Data.Nat.Properties.html#56384" class="Bound">m</a> <a id="56419" href="Data.Nat.Base.html#4443" class="Primitive Operator">∸</a> <a id="56421" href="Data.Nat.Properties.html#56388" class="Bound">o</a><a id="56422" class="Symbol">)</a>
<a id="56424" href="Data.Nat.Properties.html#56365" class="Function">∸-distribˡ-⊔-⊓</a> <a id="56439" href="Data.Nat.Properties.html#56439" class="Bound">m</a> <a id="56441" href="Data.Nat.Properties.html#56441" class="Bound">n</a> <a id="56443" href="Data.Nat.Properties.html#56443" class="Bound">o</a> <a id="56445" class="Symbol">=</a> <a id="56447" href="Data.Nat.Properties.html#41078" class="Function">antimono-≤-distrib-⊔</a> <a id="56468" class="Symbol">(</a><a id="56469" href="Data.Nat.Properties.html#48422" class="Function">∸-monoʳ-≤</a> <a id="56479" href="Data.Nat.Properties.html#56439" class="Bound">m</a><a id="56480" class="Symbol">)</a> <a id="56482" href="Data.Nat.Properties.html#56441" class="Bound">n</a> <a id="56484" href="Data.Nat.Properties.html#56443" class="Bound">o</a>

<a id="∸-distribʳ-⊔"></a><a id="56487" href="Data.Nat.Properties.html#56487" class="Function">∸-distribʳ-⊔</a> <a id="56500" class="Symbol">:</a> <a id="56502" href="Data.Nat.Base.html#4443" class="Primitive Operator">_∸_</a> <a id="56506" href="Algebra.Definitions.html#3516" class="Function Operator">DistributesOverʳ</a> <a id="56523" href="Data.Nat.Base.html#5466" class="Function Operator">_⊔_</a>
<a id="56527" href="Data.Nat.Properties.html#56487" class="Function">∸-distribʳ-⊔</a> <a id="56540" href="Data.Nat.Properties.html#56540" class="Bound">m</a> <a id="56542" href="Data.Nat.Properties.html#56542" class="Bound">n</a> <a id="56544" href="Data.Nat.Properties.html#56544" class="Bound">o</a> <a id="56546" class="Symbol">=</a> <a id="56548" href="Data.Nat.Properties.html#40567" class="Function">mono-≤-distrib-⊔</a> <a id="56565" class="Symbol">(</a><a id="56566" href="Data.Nat.Properties.html#48337" class="Function">∸-monoˡ-≤</a> <a id="56576" href="Data.Nat.Properties.html#56540" class="Bound">m</a><a id="56577" class="Symbol">)</a> <a id="56579" href="Data.Nat.Properties.html#56542" class="Bound">n</a> <a id="56581" href="Data.Nat.Properties.html#56544" class="Bound">o</a>

<a id="56584" class="Comment">------------------------------------------------------------------------</a>
<a id="56657" class="Comment">-- Properties of pred</a>
<a id="56679" class="Comment">------------------------------------------------------------------------</a>

<a id="pred[n]≤n"></a><a id="56753" href="Data.Nat.Properties.html#56753" class="Function">pred[n]≤n</a> <a id="56763" class="Symbol">:</a> <a id="56765" href="Data.Nat.Base.html#5253" class="Function">pred</a> <a id="56770" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="56772" href="Data.Nat.Base.html#1690" class="Datatype Operator">≤</a> <a id="56774" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="56776" href="Data.Nat.Properties.html#56753" class="Function">pred[n]≤n</a> <a id="56786" class="Symbol">{</a><a id="56787" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="56791" class="Symbol">}</a>  <a id="56794" class="Symbol">=</a> <a id="56796" href="Data.Nat.Base.html#1713" class="InductiveConstructor">z≤n</a>
<a id="56800" href="Data.Nat.Properties.html#56753" class="Function">pred[n]≤n</a> <a id="56810" class="Symbol">{</a><a id="56811" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="56815" href="Data.Nat.Properties.html#56815" class="Bound">n</a><a id="56816" class="Symbol">}</a> <a id="56818" class="Symbol">=</a> <a id="56820" href="Data.Nat.Properties.html#9117" class="Function">n≤1+n</a> <a id="56826" href="Data.Nat.Properties.html#56815" class="Bound">n</a>

<a id="≤pred⇒≤"></a><a id="56829" href="Data.Nat.Properties.html#56829" class="Function">≤pred⇒≤</a> <a id="56837" class="Symbol">:</a> <a id="56839" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="56841" href="Data.Nat.Base.html#1690" class="Datatype Operator">≤</a> <a id="56843" href="Data.Nat.Base.html#5253" class="Function">pred</a> <a id="56848" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="56850" class="Symbol">→</a> <a id="56852" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="56854" href="Data.Nat.Base.html#1690" class="Datatype Operator">≤</a> <a id="56856" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="56858" href="Data.Nat.Properties.html#56829" class="Function">≤pred⇒≤</a> <a id="56866" class="Symbol">{</a><a id="56867" class="Argument">n</a> <a id="56869" class="Symbol">=</a> <a id="56871" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="56875" class="Symbol">}</a>  <a id="56878" href="Data.Nat.Properties.html#56878" class="Bound">le</a> <a id="56881" class="Symbol">=</a> <a id="56883" href="Data.Nat.Properties.html#56878" class="Bound">le</a>
<a id="56886" href="Data.Nat.Properties.html#56829" class="Function">≤pred⇒≤</a> <a id="56894" class="Symbol">{</a><a id="56895" class="Argument">n</a> <a id="56897" class="Symbol">=</a> <a id="56899" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="56903" href="Data.Nat.Properties.html#56903" class="Bound">n</a><a id="56904" class="Symbol">}</a> <a id="56906" href="Data.Nat.Properties.html#56906" class="Bound">le</a> <a id="56909" class="Symbol">=</a> <a id="56911" href="Data.Nat.Properties.html#9018" class="Function">m≤n⇒m≤1+n</a> <a id="56921" href="Data.Nat.Properties.html#56906" class="Bound">le</a>

<a id="≤⇒pred≤"></a><a id="56925" href="Data.Nat.Properties.html#56925" class="Function">≤⇒pred≤</a> <a id="56933" class="Symbol">:</a> <a id="56935" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="56937" href="Data.Nat.Base.html#1690" class="Datatype Operator">≤</a> <a id="56939" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="56941" class="Symbol">→</a> <a id="56943" href="Data.Nat.Base.html#5253" class="Function">pred</a> <a id="56948" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="56950" href="Data.Nat.Base.html#1690" class="Datatype Operator">≤</a> <a id="56952" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="56954" href="Data.Nat.Properties.html#56925" class="Function">≤⇒pred≤</a> <a id="56962" class="Symbol">{</a><a id="56963" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="56967" class="Symbol">}</a>  <a id="56970" href="Data.Nat.Properties.html#56970" class="Bound">le</a> <a id="56973" class="Symbol">=</a> <a id="56975" href="Data.Nat.Properties.html#56970" class="Bound">le</a>
<a id="56978" href="Data.Nat.Properties.html#56925" class="Function">≤⇒pred≤</a> <a id="56986" class="Symbol">{</a><a id="56987" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="56991" href="Data.Nat.Properties.html#56991" class="Bound">m</a><a id="56992" class="Symbol">}</a> <a id="56994" href="Data.Nat.Properties.html#56994" class="Bound">le</a> <a id="56997" class="Symbol">=</a> <a id="56999" href="Data.Nat.Properties.html#6407" class="Function">≤-trans</a> <a id="57007" class="Symbol">(</a><a id="57008" href="Data.Nat.Properties.html#9117" class="Function">n≤1+n</a> <a id="57014" href="Data.Nat.Properties.html#56991" class="Bound">m</a><a id="57015" class="Symbol">)</a> <a id="57017" href="Data.Nat.Properties.html#56994" class="Bound">le</a>

<a id="&lt;⇒≤pred"></a><a id="57021" href="Data.Nat.Properties.html#57021" class="Function">&lt;⇒≤pred</a> <a id="57029" class="Symbol">:</a> <a id="57031" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="57033" href="Data.Nat.Base.html#1800" class="Function Operator">&lt;</a> <a id="57035" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="57037" class="Symbol">→</a> <a id="57039" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="57041" href="Data.Nat.Base.html#1690" class="Datatype Operator">≤</a> <a id="57043" href="Data.Nat.Base.html#5253" class="Function">pred</a> <a id="57048" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="57050" href="Data.Nat.Properties.html#57021" class="Function">&lt;⇒≤pred</a> <a id="57058" class="Symbol">(</a><a id="57059" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="57063" href="Data.Nat.Properties.html#57063" class="Bound">le</a><a id="57065" class="Symbol">)</a> <a id="57067" class="Symbol">=</a> <a id="57069" href="Data.Nat.Properties.html#57063" class="Bound">le</a>

<a id="suc-pred"></a><a id="57073" href="Data.Nat.Properties.html#57073" class="Function">suc-pred</a> <a id="57082" class="Symbol">:</a> <a id="57084" class="Symbol">∀</a> <a id="57086" href="Data.Nat.Properties.html#57086" class="Bound">n</a> <a id="57088" class="Symbol">.{{</a><a id="57091" href="Data.Nat.Properties.html#57091" class="Bound">_</a> <a id="57093" class="Symbol">:</a> <a id="57095" href="Data.Nat.Base.html#3259" class="Record">NonZero</a> <a id="57103" href="Data.Nat.Properties.html#57086" class="Bound">n</a><a id="57104" class="Symbol">}}</a> <a id="57107" class="Symbol">→</a> <a id="57109" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="57113" class="Symbol">(</a><a id="57114" href="Data.Nat.Base.html#5253" class="Function">pred</a> <a id="57119" href="Data.Nat.Properties.html#57086" class="Bound">n</a><a id="57120" class="Symbol">)</a> <a id="57122" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="57124" href="Data.Nat.Properties.html#57086" class="Bound">n</a>
<a id="57126" href="Data.Nat.Properties.html#57073" class="Function">suc-pred</a> <a id="57135" class="Symbol">(</a><a id="57136" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="57140" href="Data.Nat.Properties.html#57140" class="Bound">n</a><a id="57141" class="Symbol">)</a> <a id="57143" class="Symbol">=</a> <a id="57145" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="pred-mono-≤"></a><a id="57151" href="Data.Nat.Properties.html#57151" class="Function">pred-mono-≤</a> <a id="57163" class="Symbol">:</a> <a id="57165" href="Data.Nat.Base.html#5253" class="Function">pred</a> <a id="57170" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="57180" href="Data.Nat.Base.html#1690" class="Datatype Operator">_≤_</a> <a id="57184" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="57186" href="Data.Nat.Base.html#1690" class="Datatype Operator">_≤_</a>
<a id="57190" href="Data.Nat.Properties.html#57151" class="Function">pred-mono-≤</a> <a id="57202" class="Symbol">{</a><a id="57203" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="57207" class="Symbol">}</a>          <a id="57218" class="Symbol">_</a>   <a id="57222" class="Symbol">=</a> <a id="57224" href="Data.Nat.Base.html#1713" class="InductiveConstructor">z≤n</a>
<a id="57228" href="Data.Nat.Properties.html#57151" class="Function">pred-mono-≤</a> <a id="57240" class="Symbol">{</a><a id="57241" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="57245" class="Symbol">_}</a> <a id="57248" class="Symbol">{</a><a id="57249" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="57253" class="Symbol">_}</a> <a id="57256" href="Data.Nat.Properties.html#57256" class="Bound">m≤n</a> <a id="57260" class="Symbol">=</a> <a id="57262" href="Data.Nat.Base.html#2021" class="Function">s≤s⁻¹</a> <a id="57268" href="Data.Nat.Properties.html#57256" class="Bound">m≤n</a>

<a id="pred-mono-&lt;"></a><a id="57273" href="Data.Nat.Properties.html#57273" class="Function">pred-mono-&lt;</a> <a id="57285" class="Symbol">:</a> <a id="57287" class="Symbol">.{{</a><a id="57290" href="Data.Nat.Base.html#3259" class="Record">NonZero</a> <a id="57298" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a><a id="57299" class="Symbol">}}</a> <a id="57302" class="Symbol">→</a> <a id="57304" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="57306" href="Data.Nat.Base.html#1800" class="Function Operator">&lt;</a> <a id="57308" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="57310" class="Symbol">→</a> <a id="57312" href="Data.Nat.Base.html#5253" class="Function">pred</a> <a id="57317" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="57319" href="Data.Nat.Base.html#1800" class="Function Operator">&lt;</a> <a id="57321" href="Data.Nat.Base.html#5253" class="Function">pred</a> <a id="57326" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="57328" href="Data.Nat.Properties.html#57273" class="Function">pred-mono-&lt;</a> <a id="57340" class="Symbol">{</a><a id="57341" class="Argument">m</a> <a id="57343" class="Symbol">=</a> <a id="57345" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="57349" class="Symbol">_}</a> <a id="57352" class="Symbol">{</a><a id="57353" class="Argument">n</a> <a id="57355" class="Symbol">=</a> <a id="57357" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="57361" class="Symbol">_}</a> <a id="57364" class="Symbol">=</a> <a id="57366" href="Data.Nat.Base.html#2084" class="Function">s&lt;s⁻¹</a>

<a id="pred-cancel-≤"></a><a id="57373" href="Data.Nat.Properties.html#57373" class="Function">pred-cancel-≤</a> <a id="57387" class="Symbol">:</a> <a id="57389" href="Data.Nat.Base.html#5253" class="Function">pred</a> <a id="57394" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="57396" href="Data.Nat.Base.html#1690" class="Datatype Operator">≤</a> <a id="57398" href="Data.Nat.Base.html#5253" class="Function">pred</a> <a id="57403" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="57405" class="Symbol">→</a> <a id="57407" class="Symbol">(</a><a id="57408" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="57410" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="57412" class="Number">1</a> <a id="57414" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="57416" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="57418" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="57420" class="Number">0</a><a id="57421" class="Symbol">)</a> <a id="57423" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="57425" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="57427" href="Data.Nat.Base.html#1690" class="Datatype Operator">≤</a> <a id="57429" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="57431" href="Data.Nat.Properties.html#57373" class="Function">pred-cancel-≤</a> <a id="57445" class="Symbol">{</a><a id="57446" class="Argument">m</a> <a id="57448" class="Symbol">=</a> <a id="57450" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="57454" class="Symbol">}</a>  <a id="57457" class="Symbol">{</a><a id="57458" class="Argument">n</a> <a id="57460" class="Symbol">=</a> <a id="57462" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="57466" class="Symbol">}</a>  <a id="57469" class="Symbol">_</a>  <a id="57472" class="Symbol">=</a> <a id="57474" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="57479" href="Data.Nat.Base.html#1713" class="InductiveConstructor">z≤n</a>
<a id="57483" href="Data.Nat.Properties.html#57373" class="Function">pred-cancel-≤</a> <a id="57497" class="Symbol">{</a><a id="57498" class="Argument">m</a> <a id="57500" class="Symbol">=</a> <a id="57502" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="57506" class="Symbol">}</a>  <a id="57509" class="Symbol">{</a><a id="57510" class="Argument">n</a> <a id="57512" class="Symbol">=</a> <a id="57514" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="57518" class="Symbol">_}</a> <a id="57521" class="Symbol">_</a>  <a id="57524" class="Symbol">=</a> <a id="57526" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="57531" href="Data.Nat.Base.html#1713" class="InductiveConstructor">z≤n</a>
<a id="57535" href="Data.Nat.Properties.html#57373" class="Function">pred-cancel-≤</a> <a id="57549" class="Symbol">{</a><a id="57550" class="Argument">m</a> <a id="57552" class="Symbol">=</a> <a id="57554" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="57558" class="Symbol">_}</a> <a id="57561" class="Symbol">{</a><a id="57562" class="Argument">n</a> <a id="57564" class="Symbol">=</a> <a id="57566" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="57570" class="Symbol">}</a> <a id="57572" href="Data.Nat.Base.html#1713" class="InductiveConstructor">z≤n</a> <a id="57576" class="Symbol">=</a> <a id="57578" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="57583" class="Symbol">(</a><a id="57584" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="57589" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="57591" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="57595" class="Symbol">)</a>
<a id="57597" href="Data.Nat.Properties.html#57373" class="Function">pred-cancel-≤</a> <a id="57611" class="Symbol">{</a><a id="57612" class="Argument">m</a> <a id="57614" class="Symbol">=</a> <a id="57616" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="57620" class="Symbol">_}</a> <a id="57623" class="Symbol">{</a><a id="57624" class="Argument">n</a> <a id="57626" class="Symbol">=</a> <a id="57628" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="57632" class="Symbol">_}</a> <a id="57635" href="Data.Nat.Properties.html#57635" class="Bound">le</a> <a id="57638" class="Symbol">=</a> <a id="57640" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="57645" class="Symbol">(</a><a id="57646" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="57650" href="Data.Nat.Properties.html#57635" class="Bound">le</a><a id="57652" class="Symbol">)</a>

<a id="pred-cancel-&lt;"></a><a id="57655" href="Data.Nat.Properties.html#57655" class="Function">pred-cancel-&lt;</a> <a id="57669" class="Symbol">:</a> <a id="57671" href="Data.Nat.Base.html#5253" class="Function">pred</a> <a id="57676" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="57678" href="Data.Nat.Base.html#1800" class="Function Operator">&lt;</a> <a id="57680" href="Data.Nat.Base.html#5253" class="Function">pred</a> <a id="57685" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="57687" class="Symbol">→</a> <a id="57689" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="57691" href="Data.Nat.Base.html#1800" class="Function Operator">&lt;</a> <a id="57693" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="57695" href="Data.Nat.Properties.html#57655" class="Function">pred-cancel-&lt;</a> <a id="57709" class="Symbol">{</a><a id="57710" class="Argument">m</a> <a id="57712" class="Symbol">=</a> <a id="57714" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="57718" class="Symbol">}</a>  <a id="57721" class="Symbol">{</a><a id="57722" class="Argument">n</a> <a id="57724" class="Symbol">=</a> <a id="57726" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="57730" class="Symbol">_}</a> <a id="57733" class="Symbol">_</a> <a id="57735" class="Symbol">=</a> <a id="57737" href="Data.Nat.Base.html#1872" class="InductiveConstructor">z&lt;s</a>
<a id="57741" href="Data.Nat.Properties.html#57655" class="Function">pred-cancel-&lt;</a> <a id="57755" class="Symbol">{</a><a id="57756" class="Argument">m</a> <a id="57758" class="Symbol">=</a> <a id="57760" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="57764" class="Symbol">_}</a> <a id="57767" class="Symbol">{</a><a id="57768" class="Argument">n</a> <a id="57770" class="Symbol">=</a> <a id="57772" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="57776" class="Symbol">_}</a>   <a id="57781" class="Symbol">=</a> <a id="57783" href="Data.Nat.Base.html#1912" class="InductiveConstructor">s&lt;s</a>

<a id="pred-injective"></a><a id="57788" href="Data.Nat.Properties.html#57788" class="Function">pred-injective</a> <a id="57803" class="Symbol">:</a> <a id="57805" class="Symbol">.{{</a><a id="57808" href="Data.Nat.Base.html#3259" class="Record">NonZero</a> <a id="57816" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a><a id="57817" class="Symbol">}}</a> <a id="57820" class="Symbol">→</a> <a id="57822" class="Symbol">.{{</a><a id="57825" href="Data.Nat.Base.html#3259" class="Record">NonZero</a> <a id="57833" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a><a id="57834" class="Symbol">}}</a> <a id="57837" class="Symbol">→</a> <a id="57839" href="Data.Nat.Base.html#5253" class="Function">pred</a> <a id="57844" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="57846" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="57848" href="Data.Nat.Base.html#5253" class="Function">pred</a> <a id="57853" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="57855" class="Symbol">→</a> <a id="57857" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="57859" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="57861" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="57863" href="Data.Nat.Properties.html#57788" class="Function">pred-injective</a> <a id="57878" class="Symbol">{</a><a id="57879" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="57883" href="Data.Nat.Properties.html#57883" class="Bound">m</a><a id="57884" class="Symbol">}</a> <a id="57886" class="Symbol">{</a><a id="57887" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="57891" href="Data.Nat.Properties.html#57891" class="Bound">n</a><a id="57892" class="Symbol">}</a> <a id="57894" class="Symbol">=</a> <a id="57896" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="57901" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a>

<a id="pred-cancel-≡"></a><a id="57906" href="Data.Nat.Properties.html#57906" class="Function">pred-cancel-≡</a> <a id="57920" class="Symbol">:</a> <a id="57922" href="Data.Nat.Base.html#5253" class="Function">pred</a> <a id="57927" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="57929" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="57931" href="Data.Nat.Base.html#5253" class="Function">pred</a> <a id="57936" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="57938" class="Symbol">→</a> <a id="57940" class="Symbol">((</a><a id="57942" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="57944" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="57946" class="Number">0</a> <a id="57948" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="57950" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="57952" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="57954" class="Number">1</a><a id="57955" class="Symbol">)</a> <a id="57957" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="57959" class="Symbol">(</a><a id="57960" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="57962" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="57964" class="Number">1</a> <a id="57966" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="57968" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="57970" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="57972" class="Number">0</a><a id="57973" class="Symbol">))</a> <a id="57976" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="57978" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="57980" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="57982" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="57984" href="Data.Nat.Properties.html#57906" class="Function">pred-cancel-≡</a> <a id="57998" class="Symbol">{</a><a id="57999" class="Argument">m</a> <a id="58001" class="Symbol">=</a> <a id="58003" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="58007" class="Symbol">}</a>  <a id="58010" class="Symbol">{</a><a id="58011" class="Argument">n</a> <a id="58013" class="Symbol">=</a> <a id="58015" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="58019" class="Symbol">}</a>  <a id="58022" class="Symbol">_</a>    <a id="58027" class="Symbol">=</a> <a id="58029" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="58034" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="58039" href="Data.Nat.Properties.html#57906" class="Function">pred-cancel-≡</a> <a id="58053" class="Symbol">{</a><a id="58054" class="Argument">m</a> <a id="58056" class="Symbol">=</a> <a id="58058" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="58062" class="Symbol">}</a>  <a id="58065" class="Symbol">{</a><a id="58066" class="Argument">n</a> <a id="58068" class="Symbol">=</a> <a id="58070" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="58074" class="Symbol">_}</a> <a id="58077" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="58082" class="Symbol">=</a> <a id="58084" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="58089" class="Symbol">(</a><a id="58090" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="58095" class="Symbol">(</a><a id="58096" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="58101" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="58103" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="58107" class="Symbol">))</a>
<a id="58110" href="Data.Nat.Properties.html#57906" class="Function">pred-cancel-≡</a> <a id="58124" class="Symbol">{</a><a id="58125" class="Argument">m</a> <a id="58127" class="Symbol">=</a> <a id="58129" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="58133" class="Symbol">_}</a> <a id="58136" class="Symbol">{</a><a id="58137" class="Argument">n</a> <a id="58139" class="Symbol">=</a> <a id="58141" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="58145" class="Symbol">}</a>  <a id="58148" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="58153" class="Symbol">=</a> <a id="58155" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="58160" class="Symbol">(</a><a id="58161" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="58166" class="Symbol">(</a><a id="58167" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="58172" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="58174" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="58178" class="Symbol">))</a>
<a id="58181" href="Data.Nat.Properties.html#57906" class="Function">pred-cancel-≡</a> <a id="58195" class="Symbol">{</a><a id="58196" class="Argument">m</a> <a id="58198" class="Symbol">=</a> <a id="58200" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="58204" class="Symbol">_}</a> <a id="58207" class="Symbol">{</a><a id="58208" class="Argument">n</a> <a id="58210" class="Symbol">=</a> <a id="58212" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="58216" class="Symbol">_}</a>      <a id="58224" class="Symbol">=</a> <a id="58226" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="58231" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="58233" href="Data.Nat.Properties.html#57788" class="Function">pred-injective</a>

<a id="58249" class="Comment">------------------------------------------------------------------------</a>
<a id="58322" class="Comment">-- Properties of ∣_-_∣</a>
<a id="58345" class="Comment">------------------------------------------------------------------------</a>

<a id="58419" class="Comment">------------------------------------------------------------------------</a>
<a id="58492" class="Comment">-- Basic</a>

<a id="m≡n⇒∣m-n∣≡0"></a><a id="58502" href="Data.Nat.Properties.html#58502" class="Function">m≡n⇒∣m-n∣≡0</a> <a id="58514" class="Symbol">:</a> <a id="58516" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="58518" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="58520" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="58522" class="Symbol">→</a> <a id="58524" href="Data.Nat.Base.html#6614" class="Function Operator">∣</a> <a id="58526" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="58528" href="Data.Nat.Base.html#6614" class="Function Operator">-</a> <a id="58530" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="58532" href="Data.Nat.Base.html#6614" class="Function Operator">∣</a> <a id="58534" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="58536" class="Number">0</a>
<a id="58538" href="Data.Nat.Properties.html#58502" class="Function">m≡n⇒∣m-n∣≡0</a> <a id="58550" class="Symbol">{</a><a id="58551" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="58555" class="Symbol">}</a>  <a id="58558" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="58563" class="Symbol">=</a> <a id="58565" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="58570" href="Data.Nat.Properties.html#58502" class="Function">m≡n⇒∣m-n∣≡0</a> <a id="58582" class="Symbol">{</a><a id="58583" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="58587" href="Data.Nat.Properties.html#58587" class="Bound">m</a><a id="58588" class="Symbol">}</a> <a id="58590" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="58595" class="Symbol">=</a> <a id="58597" href="Data.Nat.Properties.html#58502" class="Function">m≡n⇒∣m-n∣≡0</a> <a id="58609" class="Symbol">{</a><a id="58610" href="Data.Nat.Properties.html#58587" class="Bound">m</a><a id="58611" class="Symbol">}</a> <a id="58613" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∣m-n∣≡0⇒m≡n"></a><a id="58619" href="Data.Nat.Properties.html#58619" class="Function">∣m-n∣≡0⇒m≡n</a> <a id="58631" class="Symbol">:</a>  <a id="58634" href="Data.Nat.Base.html#6614" class="Function Operator">∣</a> <a id="58636" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="58638" href="Data.Nat.Base.html#6614" class="Function Operator">-</a> <a id="58640" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="58642" href="Data.Nat.Base.html#6614" class="Function Operator">∣</a> <a id="58644" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="58646" class="Number">0</a> <a id="58648" class="Symbol">→</a> <a id="58650" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="58652" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="58654" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="58656" href="Data.Nat.Properties.html#58619" class="Function">∣m-n∣≡0⇒m≡n</a> <a id="58668" class="Symbol">{</a><a id="58669" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="58673" class="Symbol">}</a>  <a id="58676" class="Symbol">{</a><a id="58677" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="58681" class="Symbol">}</a>  <a id="58684" href="Data.Nat.Properties.html#58684" class="Bound">eq</a> <a id="58687" class="Symbol">=</a> <a id="58689" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="58694" href="Data.Nat.Properties.html#58619" class="Function">∣m-n∣≡0⇒m≡n</a> <a id="58706" class="Symbol">{</a><a id="58707" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="58711" href="Data.Nat.Properties.html#58711" class="Bound">m</a><a id="58712" class="Symbol">}</a> <a id="58714" class="Symbol">{</a><a id="58715" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="58719" href="Data.Nat.Properties.html#58719" class="Bound">n</a><a id="58720" class="Symbol">}</a> <a id="58722" href="Data.Nat.Properties.html#58722" class="Bound">eq</a> <a id="58725" class="Symbol">=</a> <a id="58727" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="58732" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="58736" class="Symbol">(</a><a id="58737" href="Data.Nat.Properties.html#58619" class="Function">∣m-n∣≡0⇒m≡n</a> <a id="58749" href="Data.Nat.Properties.html#58722" class="Bound">eq</a><a id="58751" class="Symbol">)</a>

<a id="m≤n⇒∣n-m∣≡n∸m"></a><a id="58754" href="Data.Nat.Properties.html#58754" class="Function">m≤n⇒∣n-m∣≡n∸m</a> <a id="58768" class="Symbol">:</a> <a id="58770" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="58772" href="Data.Nat.Base.html#1690" class="Datatype Operator">≤</a> <a id="58774" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="58776" class="Symbol">→</a> <a id="58778" href="Data.Nat.Base.html#6614" class="Function Operator">∣</a> <a id="58780" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="58782" href="Data.Nat.Base.html#6614" class="Function Operator">-</a> <a id="58784" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="58786" href="Data.Nat.Base.html#6614" class="Function Operator">∣</a> <a id="58788" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="58790" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="58792" href="Data.Nat.Base.html#4443" class="Primitive Operator">∸</a> <a id="58794" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a>
<a id="58796" href="Data.Nat.Properties.html#58754" class="Function">m≤n⇒∣n-m∣≡n∸m</a> <a id="58810" class="Symbol">{</a><a id="58811" class="Argument">n</a> <a id="58813" class="Symbol">=</a> <a id="58815" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="58819" class="Symbol">}</a>  <a id="58822" href="Data.Nat.Base.html#1713" class="InductiveConstructor">z≤n</a>       <a id="58832" class="Symbol">=</a> <a id="58834" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="58839" href="Data.Nat.Properties.html#58754" class="Function">m≤n⇒∣n-m∣≡n∸m</a> <a id="58853" class="Symbol">{</a><a id="58854" class="Argument">n</a> <a id="58856" class="Symbol">=</a> <a id="58858" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="58862" href="Data.Nat.Properties.html#58862" class="Bound">n</a><a id="58863" class="Symbol">}</a> <a id="58865" href="Data.Nat.Base.html#1713" class="InductiveConstructor">z≤n</a>       <a id="58875" class="Symbol">=</a> <a id="58877" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="58882" href="Data.Nat.Properties.html#58754" class="Function">m≤n⇒∣n-m∣≡n∸m</a> <a id="58896" class="Symbol">{</a><a id="58897" class="Argument">n</a> <a id="58899" class="Symbol">=</a> <a id="58901" class="Symbol">_}</a>     <a id="58908" class="Symbol">(</a><a id="58909" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="58913" href="Data.Nat.Properties.html#58913" class="Bound">m≤n</a><a id="58916" class="Symbol">)</a> <a id="58918" class="Symbol">=</a> <a id="58920" href="Data.Nat.Properties.html#58754" class="Function">m≤n⇒∣n-m∣≡n∸m</a> <a id="58934" href="Data.Nat.Properties.html#58913" class="Bound">m≤n</a>

<a id="m≤n⇒∣m-n∣≡n∸m"></a><a id="58939" href="Data.Nat.Properties.html#58939" class="Function">m≤n⇒∣m-n∣≡n∸m</a> <a id="58953" class="Symbol">:</a> <a id="58955" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="58957" href="Data.Nat.Base.html#1690" class="Datatype Operator">≤</a> <a id="58959" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="58961" class="Symbol">→</a> <a id="58963" href="Data.Nat.Base.html#6614" class="Function Operator">∣</a> <a id="58965" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="58967" href="Data.Nat.Base.html#6614" class="Function Operator">-</a> <a id="58969" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="58971" href="Data.Nat.Base.html#6614" class="Function Operator">∣</a> <a id="58973" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="58975" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="58977" href="Data.Nat.Base.html#4443" class="Primitive Operator">∸</a> <a id="58979" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a>
<a id="58981" href="Data.Nat.Properties.html#58939" class="Function">m≤n⇒∣m-n∣≡n∸m</a> <a id="58995" class="Symbol">{</a><a id="58996" class="Argument">n</a> <a id="58998" class="Symbol">=</a> <a id="59000" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="59004" class="Symbol">}</a>  <a id="59007" href="Data.Nat.Base.html#1713" class="InductiveConstructor">z≤n</a>       <a id="59017" class="Symbol">=</a> <a id="59019" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="59024" href="Data.Nat.Properties.html#58939" class="Function">m≤n⇒∣m-n∣≡n∸m</a> <a id="59038" class="Symbol">{</a><a id="59039" class="Argument">n</a> <a id="59041" class="Symbol">=</a> <a id="59043" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="59047" href="Data.Nat.Properties.html#59047" class="Bound">n</a><a id="59048" class="Symbol">}</a> <a id="59050" href="Data.Nat.Base.html#1713" class="InductiveConstructor">z≤n</a>       <a id="59060" class="Symbol">=</a> <a id="59062" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="59067" href="Data.Nat.Properties.html#58939" class="Function">m≤n⇒∣m-n∣≡n∸m</a> <a id="59081" class="Symbol">{</a><a id="59082" class="Argument">n</a> <a id="59084" class="Symbol">=</a> <a id="59086" class="Symbol">_}</a>     <a id="59093" class="Symbol">(</a><a id="59094" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="59098" href="Data.Nat.Properties.html#59098" class="Bound">m≤n</a><a id="59101" class="Symbol">)</a> <a id="59103" class="Symbol">=</a> <a id="59105" href="Data.Nat.Properties.html#58939" class="Function">m≤n⇒∣m-n∣≡n∸m</a> <a id="59119" href="Data.Nat.Properties.html#59098" class="Bound">m≤n</a>

<a id="∣m-n∣≡m∸n⇒n≤m"></a><a id="59124" href="Data.Nat.Properties.html#59124" class="Function">∣m-n∣≡m∸n⇒n≤m</a> <a id="59138" class="Symbol">:</a> <a id="59140" href="Data.Nat.Base.html#6614" class="Function Operator">∣</a> <a id="59142" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="59144" href="Data.Nat.Base.html#6614" class="Function Operator">-</a> <a id="59146" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="59148" href="Data.Nat.Base.html#6614" class="Function Operator">∣</a> <a id="59150" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="59152" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="59154" href="Data.Nat.Base.html#4443" class="Primitive Operator">∸</a> <a id="59156" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="59158" class="Symbol">→</a> <a id="59160" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="59162" href="Data.Nat.Base.html#1690" class="Datatype Operator">≤</a> <a id="59164" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a>
<a id="59166" href="Data.Nat.Properties.html#59124" class="Function">∣m-n∣≡m∸n⇒n≤m</a> <a id="59180" class="Symbol">{</a><a id="59181" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="59185" class="Symbol">}</a>  <a id="59188" class="Symbol">{</a><a id="59189" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="59193" class="Symbol">}</a>  <a id="59196" href="Data.Nat.Properties.html#59196" class="Bound">eq</a> <a id="59199" class="Symbol">=</a> <a id="59201" href="Data.Nat.Base.html#1713" class="InductiveConstructor">z≤n</a>
<a id="59205" href="Data.Nat.Properties.html#59124" class="Function">∣m-n∣≡m∸n⇒n≤m</a> <a id="59219" class="Symbol">{</a><a id="59220" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="59224" href="Data.Nat.Properties.html#59224" class="Bound">m</a><a id="59225" class="Symbol">}</a> <a id="59227" class="Symbol">{</a><a id="59228" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="59232" class="Symbol">}</a>  <a id="59235" href="Data.Nat.Properties.html#59235" class="Bound">eq</a> <a id="59238" class="Symbol">=</a> <a id="59240" href="Data.Nat.Base.html#1713" class="InductiveConstructor">z≤n</a>
<a id="59244" href="Data.Nat.Properties.html#59124" class="Function">∣m-n∣≡m∸n⇒n≤m</a> <a id="59258" class="Symbol">{</a><a id="59259" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="59263" href="Data.Nat.Properties.html#59263" class="Bound">m</a><a id="59264" class="Symbol">}</a> <a id="59266" class="Symbol">{</a><a id="59267" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="59271" href="Data.Nat.Properties.html#59271" class="Bound">n</a><a id="59272" class="Symbol">}</a> <a id="59274" href="Data.Nat.Properties.html#59274" class="Bound">eq</a> <a id="59277" class="Symbol">=</a> <a id="59279" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="59283" class="Symbol">(</a><a id="59284" href="Data.Nat.Properties.html#59124" class="Function">∣m-n∣≡m∸n⇒n≤m</a> <a id="59298" href="Data.Nat.Properties.html#59274" class="Bound">eq</a><a id="59300" class="Symbol">)</a>

<a id="∣n-n∣≡0"></a><a id="59303" href="Data.Nat.Properties.html#59303" class="Function">∣n-n∣≡0</a> <a id="59311" class="Symbol">:</a> <a id="59313" class="Symbol">∀</a> <a id="59315" href="Data.Nat.Properties.html#59315" class="Bound">n</a> <a id="59317" class="Symbol">→</a> <a id="59319" href="Data.Nat.Base.html#6614" class="Function Operator">∣</a> <a id="59321" href="Data.Nat.Properties.html#59315" class="Bound">n</a> <a id="59323" href="Data.Nat.Base.html#6614" class="Function Operator">-</a> <a id="59325" href="Data.Nat.Properties.html#59315" class="Bound">n</a> <a id="59327" href="Data.Nat.Base.html#6614" class="Function Operator">∣</a> <a id="59329" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="59331" class="Number">0</a>
<a id="59333" href="Data.Nat.Properties.html#59303" class="Function">∣n-n∣≡0</a> <a id="59341" href="Data.Nat.Properties.html#59341" class="Bound">n</a> <a id="59343" class="Symbol">=</a> <a id="59345" href="Data.Nat.Properties.html#58502" class="Function">m≡n⇒∣m-n∣≡0</a> <a id="59357" class="Symbol">{</a><a id="59358" href="Data.Nat.Properties.html#59341" class="Bound">n</a><a id="59359" class="Symbol">}</a> <a id="59361" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∣m-m+n∣≡n"></a><a id="59367" href="Data.Nat.Properties.html#59367" class="Function">∣m-m+n∣≡n</a> <a id="59377" class="Symbol">:</a> <a id="59379" class="Symbol">∀</a> <a id="59381" href="Data.Nat.Properties.html#59381" class="Bound">m</a> <a id="59383" href="Data.Nat.Properties.html#59383" class="Bound">n</a> <a id="59385" class="Symbol">→</a> <a id="59387" href="Data.Nat.Base.html#6614" class="Function Operator">∣</a> <a id="59389" href="Data.Nat.Properties.html#59381" class="Bound">m</a> <a id="59391" href="Data.Nat.Base.html#6614" class="Function Operator">-</a> <a id="59393" href="Data.Nat.Properties.html#59381" class="Bound">m</a> <a id="59395" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="59397" href="Data.Nat.Properties.html#59383" class="Bound">n</a> <a id="59399" href="Data.Nat.Base.html#6614" class="Function Operator">∣</a> <a id="59401" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="59403" href="Data.Nat.Properties.html#59383" class="Bound">n</a>
<a id="59405" href="Data.Nat.Properties.html#59367" class="Function">∣m-m+n∣≡n</a> <a id="59415" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="59423" href="Data.Nat.Properties.html#59423" class="Bound">n</a> <a id="59425" class="Symbol">=</a> <a id="59427" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="59432" href="Data.Nat.Properties.html#59367" class="Function">∣m-m+n∣≡n</a> <a id="59442" class="Symbol">(</a><a id="59443" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="59447" href="Data.Nat.Properties.html#59447" class="Bound">m</a><a id="59448" class="Symbol">)</a> <a id="59450" href="Data.Nat.Properties.html#59450" class="Bound">n</a> <a id="59452" class="Symbol">=</a> <a id="59454" href="Data.Nat.Properties.html#59367" class="Function">∣m-m+n∣≡n</a> <a id="59464" href="Data.Nat.Properties.html#59447" class="Bound">m</a> <a id="59466" href="Data.Nat.Properties.html#59450" class="Bound">n</a>

<a id="∣m+n-m+o∣≡∣n-o∣"></a><a id="59469" href="Data.Nat.Properties.html#59469" class="Function">∣m+n-m+o∣≡∣n-o∣</a> <a id="59485" class="Symbol">:</a> <a id="59487" class="Symbol">∀</a> <a id="59489" href="Data.Nat.Properties.html#59489" class="Bound">m</a> <a id="59491" href="Data.Nat.Properties.html#59491" class="Bound">n</a> <a id="59493" href="Data.Nat.Properties.html#59493" class="Bound">o</a> <a id="59495" class="Symbol">→</a> <a id="59497" href="Data.Nat.Base.html#6614" class="Function Operator">∣</a> <a id="59499" href="Data.Nat.Properties.html#59489" class="Bound">m</a> <a id="59501" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="59503" href="Data.Nat.Properties.html#59491" class="Bound">n</a> <a id="59505" href="Data.Nat.Base.html#6614" class="Function Operator">-</a> <a id="59507" href="Data.Nat.Properties.html#59489" class="Bound">m</a> <a id="59509" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="59511" href="Data.Nat.Properties.html#59493" class="Bound">o</a> <a id="59513" href="Data.Nat.Base.html#6614" class="Function Operator">∣</a> <a id="59515" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="59517" href="Data.Nat.Base.html#6614" class="Function Operator">∣</a> <a id="59519" href="Data.Nat.Properties.html#59491" class="Bound">n</a> <a id="59521" href="Data.Nat.Base.html#6614" class="Function Operator">-</a> <a id="59523" href="Data.Nat.Properties.html#59493" class="Bound">o</a> <a id="59525" href="Data.Nat.Base.html#6614" class="Function Operator">∣</a>
<a id="59527" href="Data.Nat.Properties.html#59469" class="Function">∣m+n-m+o∣≡∣n-o∣</a> <a id="59543" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="59551" href="Data.Nat.Properties.html#59551" class="Bound">n</a> <a id="59553" href="Data.Nat.Properties.html#59553" class="Bound">o</a> <a id="59555" class="Symbol">=</a> <a id="59557" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="59562" href="Data.Nat.Properties.html#59469" class="Function">∣m+n-m+o∣≡∣n-o∣</a> <a id="59578" class="Symbol">(</a><a id="59579" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="59583" href="Data.Nat.Properties.html#59583" class="Bound">m</a><a id="59584" class="Symbol">)</a> <a id="59586" href="Data.Nat.Properties.html#59586" class="Bound">n</a> <a id="59588" href="Data.Nat.Properties.html#59588" class="Bound">o</a> <a id="59590" class="Symbol">=</a> <a id="59592" href="Data.Nat.Properties.html#59469" class="Function">∣m+n-m+o∣≡∣n-o∣</a> <a id="59608" href="Data.Nat.Properties.html#59583" class="Bound">m</a> <a id="59610" href="Data.Nat.Properties.html#59586" class="Bound">n</a> <a id="59612" href="Data.Nat.Properties.html#59588" class="Bound">o</a>

<a id="m∸n≤∣m-n∣"></a><a id="59615" href="Data.Nat.Properties.html#59615" class="Function">m∸n≤∣m-n∣</a> <a id="59625" class="Symbol">:</a> <a id="59627" class="Symbol">∀</a> <a id="59629" href="Data.Nat.Properties.html#59629" class="Bound">m</a> <a id="59631" href="Data.Nat.Properties.html#59631" class="Bound">n</a> <a id="59633" class="Symbol">→</a> <a id="59635" href="Data.Nat.Properties.html#59629" class="Bound">m</a> <a id="59637" href="Data.Nat.Base.html#4443" class="Primitive Operator">∸</a> <a id="59639" href="Data.Nat.Properties.html#59631" class="Bound">n</a> <a id="59641" href="Data.Nat.Base.html#1690" class="Datatype Operator">≤</a> <a id="59643" href="Data.Nat.Base.html#6614" class="Function Operator">∣</a> <a id="59645" href="Data.Nat.Properties.html#59629" class="Bound">m</a> <a id="59647" href="Data.Nat.Base.html#6614" class="Function Operator">-</a> <a id="59649" href="Data.Nat.Properties.html#59631" class="Bound">n</a> <a id="59651" href="Data.Nat.Base.html#6614" class="Function Operator">∣</a>
<a id="59653" href="Data.Nat.Properties.html#59615" class="Function">m∸n≤∣m-n∣</a> <a id="59663" href="Data.Nat.Properties.html#59663" class="Bound">m</a> <a id="59665" href="Data.Nat.Properties.html#59665" class="Bound">n</a> <a id="59667" class="Keyword">with</a> <a id="59672" href="Data.Nat.Properties.html#7086" class="Function">≤-total</a> <a id="59680" href="Data.Nat.Properties.html#59663" class="Bound">m</a> <a id="59682" href="Data.Nat.Properties.html#59665" class="Bound">n</a>
<a id="59684" class="Symbol">...</a> <a id="59688" class="Symbol">|</a> <a id="59690" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="59695" href="Data.Nat.Properties.html#59695" class="Bound">m≤n</a> <a id="59699" class="Symbol">=</a> <a id="59701" href="Relation.Binary.PropositionalEquality.Core.html#2195" class="Function">subst</a> <a id="59707" class="Symbol">(</a><a id="59708" href="Data.Nat.Base.html#1690" class="Datatype Operator">_≤</a> <a id="59711" href="Data.Nat.Base.html#6614" class="Function Operator">∣</a> <a id="59713" class="Bound">m</a> <a id="59715" href="Data.Nat.Base.html#6614" class="Function Operator">-</a> <a id="59717" class="Bound">n</a> <a id="59719" href="Data.Nat.Base.html#6614" class="Function Operator">∣</a><a id="59720" class="Symbol">)</a> <a id="59722" class="Symbol">(</a><a id="59723" href="Relation.Binary.PropositionalEquality.Core.html#2099" class="Function">sym</a> <a id="59727" class="Symbol">(</a><a id="59728" href="Data.Nat.Properties.html#50033" class="Function">m≤n⇒m∸n≡0</a> <a id="59738" href="Data.Nat.Properties.html#59695" class="Bound">m≤n</a><a id="59741" class="Symbol">))</a> <a id="59744" href="Data.Nat.Base.html#1713" class="InductiveConstructor">z≤n</a>
<a id="59748" class="Symbol">...</a> <a id="59752" class="Symbol">|</a> <a id="59754" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="59759" href="Data.Nat.Properties.html#59759" class="Bound">n≤m</a> <a id="59763" class="Symbol">=</a> <a id="59765" href="Relation.Binary.PropositionalEquality.Core.html#2195" class="Function">subst</a> <a id="59771" class="Symbol">(</a><a id="59772" class="Bound">m</a> <a id="59774" href="Data.Nat.Base.html#4443" class="Primitive Operator">∸</a> <a id="59776" class="Bound">n</a> <a id="59778" href="Data.Nat.Base.html#1690" class="Datatype Operator">≤_</a><a id="59780" class="Symbol">)</a> <a id="59782" class="Symbol">(</a><a id="59783" href="Relation.Binary.PropositionalEquality.Core.html#2099" class="Function">sym</a> <a id="59787" class="Symbol">(</a><a id="59788" href="Data.Nat.Properties.html#58754" class="Function">m≤n⇒∣n-m∣≡n∸m</a> <a id="59802" href="Data.Nat.Properties.html#59759" class="Bound">n≤m</a><a id="59805" class="Symbol">))</a> <a id="59808" href="Data.Nat.Properties.html#6224" class="Function">≤-refl</a>

<a id="∣m-n∣≤m⊔n"></a><a id="59816" href="Data.Nat.Properties.html#59816" class="Function">∣m-n∣≤m⊔n</a> <a id="59826" class="Symbol">:</a> <a id="59828" class="Symbol">∀</a> <a id="59830" href="Data.Nat.Properties.html#59830" class="Bound">m</a> <a id="59832" href="Data.Nat.Properties.html#59832" class="Bound">n</a> <a id="59834" class="Symbol">→</a> <a id="59836" href="Data.Nat.Base.html#6614" class="Function Operator">∣</a> <a id="59838" href="Data.Nat.Properties.html#59830" class="Bound">m</a> <a id="59840" href="Data.Nat.Base.html#6614" class="Function Operator">-</a> <a id="59842" href="Data.Nat.Properties.html#59832" class="Bound">n</a> <a id="59844" href="Data.Nat.Base.html#6614" class="Function Operator">∣</a> <a id="59846" href="Data.Nat.Base.html#1690" class="Datatype Operator">≤</a> <a id="59848" href="Data.Nat.Properties.html#59830" class="Bound">m</a> <a id="59850" href="Data.Nat.Base.html#5466" class="Function Operator">⊔</a> <a id="59852" href="Data.Nat.Properties.html#59832" class="Bound">n</a>
<a id="59854" href="Data.Nat.Properties.html#59816" class="Function">∣m-n∣≤m⊔n</a> <a id="59864" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="59872" href="Data.Nat.Properties.html#59872" class="Bound">m</a>       <a id="59880" class="Symbol">=</a> <a id="59882" href="Data.Nat.Properties.html#6224" class="Function">≤-refl</a>
<a id="59889" href="Data.Nat.Properties.html#59816" class="Function">∣m-n∣≤m⊔n</a> <a id="59899" class="Symbol">(</a><a id="59900" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="59904" href="Data.Nat.Properties.html#59904" class="Bound">m</a><a id="59905" class="Symbol">)</a> <a id="59907" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="59915" class="Symbol">=</a> <a id="59917" href="Data.Nat.Properties.html#6224" class="Function">≤-refl</a>
<a id="59924" href="Data.Nat.Properties.html#59816" class="Function">∣m-n∣≤m⊔n</a> <a id="59934" class="Symbol">(</a><a id="59935" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="59939" href="Data.Nat.Properties.html#59939" class="Bound">m</a><a id="59940" class="Symbol">)</a> <a id="59942" class="Symbol">(</a><a id="59943" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="59947" href="Data.Nat.Properties.html#59947" class="Bound">n</a><a id="59948" class="Symbol">)</a> <a id="59950" class="Symbol">=</a> <a id="59952" href="Data.Nat.Properties.html#9018" class="Function">m≤n⇒m≤1+n</a> <a id="59962" class="Symbol">(</a><a id="59963" href="Data.Nat.Properties.html#59816" class="Function">∣m-n∣≤m⊔n</a> <a id="59973" href="Data.Nat.Properties.html#59939" class="Bound">m</a> <a id="59975" href="Data.Nat.Properties.html#59947" class="Bound">n</a><a id="59976" class="Symbol">)</a>

<a id="∣m-n∣≡m⊔n∸m⊓n"></a><a id="59979" href="Data.Nat.Properties.html#59979" class="Function">∣m-n∣≡m⊔n∸m⊓n</a> <a id="59993" class="Symbol">:</a> <a id="59995" class="Symbol">∀</a> <a id="59997" href="Data.Nat.Properties.html#59997" class="Bound">m</a> <a id="59999" href="Data.Nat.Properties.html#59999" class="Bound">n</a> <a id="60001" class="Symbol">→</a> <a id="60003" href="Data.Nat.Base.html#6614" class="Function Operator">∣</a> <a id="60005" href="Data.Nat.Properties.html#59997" class="Bound">m</a> <a id="60007" href="Data.Nat.Base.html#6614" class="Function Operator">-</a> <a id="60009" href="Data.Nat.Properties.html#59999" class="Bound">n</a> <a id="60011" href="Data.Nat.Base.html#6614" class="Function Operator">∣</a> <a id="60013" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="60015" href="Data.Nat.Properties.html#59997" class="Bound">m</a> <a id="60017" href="Data.Nat.Base.html#5466" class="Function Operator">⊔</a> <a id="60019" href="Data.Nat.Properties.html#59999" class="Bound">n</a> <a id="60021" href="Data.Nat.Base.html#4443" class="Primitive Operator">∸</a> <a id="60023" href="Data.Nat.Properties.html#59997" class="Bound">m</a> <a id="60025" href="Data.Nat.Base.html#5832" class="Function Operator">⊓</a> <a id="60027" href="Data.Nat.Properties.html#59999" class="Bound">n</a>
<a id="60029" href="Data.Nat.Properties.html#59979" class="Function">∣m-n∣≡m⊔n∸m⊓n</a> <a id="60043" href="Data.Nat.Properties.html#60043" class="Bound">m</a> <a id="60045" href="Data.Nat.Properties.html#60045" class="Bound">n</a> <a id="60047" class="Keyword">with</a> <a id="60052" href="Data.Nat.Properties.html#7086" class="Function">≤-total</a> <a id="60060" href="Data.Nat.Properties.html#60043" class="Bound">m</a> <a id="60062" href="Data.Nat.Properties.html#60045" class="Bound">n</a>
<a id="60064" class="Symbol">...</a> <a id="60068" class="Symbol">|</a> <a id="60070" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="60075" href="Data.Nat.Properties.html#60075" class="Bound">m≤n</a> <a id="60079" class="Symbol">=</a> <a id="60081" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
      <a id="60102" href="Data.Nat.Base.html#6614" class="Function Operator">∣</a> <a id="60104" class="Bound">m</a> <a id="60106" href="Data.Nat.Base.html#6614" class="Function Operator">-</a> <a id="60108" class="Bound">n</a> <a id="60110" href="Data.Nat.Base.html#6614" class="Function Operator">∣</a>     <a id="60116" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="60119" href="Data.Nat.Properties.html#58939" class="Function">m≤n⇒∣m-n∣≡n∸m</a> <a id="60133" href="Data.Nat.Properties.html#60075" class="Bound">m≤n</a> <a id="60137" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
      <a id="60145" class="Bound">n</a> <a id="60147" href="Data.Nat.Base.html#4443" class="Primitive Operator">∸</a> <a id="60149" class="Bound">m</a>         <a id="60159" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="60162" href="Relation.Binary.PropositionalEquality.Core.html#1782" class="Function">cong₂</a> <a id="60168" href="Data.Nat.Base.html#4443" class="Primitive Operator">_∸_</a> <a id="60172" class="Symbol">(</a><a id="60173" href="Data.Nat.Properties.html#33350" class="Function">m≤n⇒m⊔n≡n</a> <a id="60183" href="Data.Nat.Properties.html#60075" class="Bound">m≤n</a><a id="60186" class="Symbol">)</a> <a id="60188" class="Symbol">(</a><a id="60189" href="Data.Nat.Properties.html#33651" class="Function">m≤n⇒m⊓n≡m</a> <a id="60199" href="Data.Nat.Properties.html#60075" class="Bound">m≤n</a><a id="60202" class="Symbol">)</a> <a id="60204" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
      <a id="60212" class="Bound">m</a> <a id="60214" href="Data.Nat.Base.html#5466" class="Function Operator">⊔</a> <a id="60216" class="Bound">n</a> <a id="60218" href="Data.Nat.Base.html#4443" class="Primitive Operator">∸</a> <a id="60220" class="Bound">m</a> <a id="60222" href="Data.Nat.Base.html#5832" class="Function Operator">⊓</a> <a id="60224" class="Bound">n</a> <a id="60226" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
<a id="60228" class="Symbol">...</a> <a id="60232" class="Symbol">|</a> <a id="60234" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="60239" href="Data.Nat.Properties.html#60239" class="Bound">n≤m</a> <a id="60243" class="Symbol">=</a> <a id="60245" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
      <a id="60266" href="Data.Nat.Base.html#6614" class="Function Operator">∣</a> <a id="60268" class="Bound">m</a> <a id="60270" href="Data.Nat.Base.html#6614" class="Function Operator">-</a> <a id="60272" class="Bound">n</a> <a id="60274" href="Data.Nat.Base.html#6614" class="Function Operator">∣</a>     <a id="60280" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="60283" href="Data.Nat.Properties.html#58754" class="Function">m≤n⇒∣n-m∣≡n∸m</a> <a id="60297" href="Data.Nat.Properties.html#60239" class="Bound">n≤m</a> <a id="60301" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
      <a id="60309" class="Bound">m</a> <a id="60311" href="Data.Nat.Base.html#4443" class="Primitive Operator">∸</a> <a id="60313" class="Bound">n</a>         <a id="60323" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="60326" href="Relation.Binary.PropositionalEquality.Core.html#1782" class="Function">cong₂</a> <a id="60332" href="Data.Nat.Base.html#4443" class="Primitive Operator">_∸_</a> <a id="60336" class="Symbol">(</a><a id="60337" href="Data.Nat.Properties.html#33471" class="Function">m≥n⇒m⊔n≡m</a> <a id="60347" href="Data.Nat.Properties.html#60239" class="Bound">n≤m</a><a id="60350" class="Symbol">)</a> <a id="60352" class="Symbol">(</a><a id="60353" href="Data.Nat.Properties.html#33772" class="Function">m≥n⇒m⊓n≡n</a> <a id="60363" href="Data.Nat.Properties.html#60239" class="Bound">n≤m</a><a id="60366" class="Symbol">)</a> <a id="60368" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
      <a id="60376" class="Bound">m</a> <a id="60378" href="Data.Nat.Base.html#5466" class="Function Operator">⊔</a> <a id="60380" class="Bound">n</a> <a id="60382" href="Data.Nat.Base.html#4443" class="Primitive Operator">∸</a> <a id="60384" class="Bound">m</a> <a id="60386" href="Data.Nat.Base.html#5832" class="Function Operator">⊓</a> <a id="60388" class="Bound">n</a> <a id="60390" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="∣-∣-identityˡ"></a><a id="60393" href="Data.Nat.Properties.html#60393" class="Function">∣-∣-identityˡ</a> <a id="60407" class="Symbol">:</a> <a id="60409" href="Algebra.Definitions.html#1885" class="Function">LeftIdentity</a> <a id="60422" class="Number">0</a> <a id="60424" href="Data.Nat.Base.html#6614" class="Function Operator">∣_-_∣</a>
<a id="60430" href="Data.Nat.Properties.html#60393" class="Function">∣-∣-identityˡ</a> <a id="60444" href="Data.Nat.Properties.html#60444" class="Bound">x</a> <a id="60446" class="Symbol">=</a> <a id="60448" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∣-∣-identityʳ"></a><a id="60454" href="Data.Nat.Properties.html#60454" class="Function">∣-∣-identityʳ</a> <a id="60468" class="Symbol">:</a> <a id="60470" href="Algebra.Definitions.html#1958" class="Function">RightIdentity</a> <a id="60484" class="Number">0</a> <a id="60486" href="Data.Nat.Base.html#6614" class="Function Operator">∣_-_∣</a>
<a id="60492" href="Data.Nat.Properties.html#60454" class="Function">∣-∣-identityʳ</a> <a id="60506" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="60514" class="Symbol">=</a> <a id="60516" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="60521" href="Data.Nat.Properties.html#60454" class="Function">∣-∣-identityʳ</a> <a id="60535" class="Symbol">(</a><a id="60536" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="60540" href="Data.Nat.Properties.html#60540" class="Bound">x</a><a id="60541" class="Symbol">)</a> <a id="60543" class="Symbol">=</a> <a id="60545" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∣-∣-identity"></a><a id="60551" href="Data.Nat.Properties.html#60551" class="Function">∣-∣-identity</a> <a id="60564" class="Symbol">:</a> <a id="60566" href="Algebra.Definitions.html#2033" class="Function">Identity</a> <a id="60575" class="Number">0</a> <a id="60577" href="Data.Nat.Base.html#6614" class="Function Operator">∣_-_∣</a>
<a id="60583" href="Data.Nat.Properties.html#60551" class="Function">∣-∣-identity</a> <a id="60596" class="Symbol">=</a> <a id="60598" href="Data.Nat.Properties.html#60393" class="Function">∣-∣-identityˡ</a> <a id="60612" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="60614" href="Data.Nat.Properties.html#60454" class="Function">∣-∣-identityʳ</a>

<a id="∣-∣-comm"></a><a id="60629" href="Data.Nat.Properties.html#60629" class="Function">∣-∣-comm</a> <a id="60638" class="Symbol">:</a> <a id="60640" href="Algebra.Definitions.html#1643" class="Function">Commutative</a> <a id="60652" href="Data.Nat.Base.html#6614" class="Function Operator">∣_-_∣</a>
<a id="60658" href="Data.Nat.Properties.html#60629" class="Function">∣-∣-comm</a> <a id="60667" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="60675" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="60683" class="Symbol">=</a> <a id="60685" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="60690" href="Data.Nat.Properties.html#60629" class="Function">∣-∣-comm</a> <a id="60699" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="60707" class="Symbol">(</a><a id="60708" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="60712" href="Data.Nat.Properties.html#60712" class="Bound">n</a><a id="60713" class="Symbol">)</a> <a id="60715" class="Symbol">=</a> <a id="60717" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="60722" href="Data.Nat.Properties.html#60629" class="Function">∣-∣-comm</a> <a id="60731" class="Symbol">(</a><a id="60732" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="60736" href="Data.Nat.Properties.html#60736" class="Bound">m</a><a id="60737" class="Symbol">)</a> <a id="60739" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="60747" class="Symbol">=</a> <a id="60749" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="60754" href="Data.Nat.Properties.html#60629" class="Function">∣-∣-comm</a> <a id="60763" class="Symbol">(</a><a id="60764" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="60768" href="Data.Nat.Properties.html#60768" class="Bound">m</a><a id="60769" class="Symbol">)</a> <a id="60771" class="Symbol">(</a><a id="60772" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="60776" href="Data.Nat.Properties.html#60776" class="Bound">n</a><a id="60777" class="Symbol">)</a> <a id="60779" class="Symbol">=</a> <a id="60781" href="Data.Nat.Properties.html#60629" class="Function">∣-∣-comm</a> <a id="60790" href="Data.Nat.Properties.html#60768" class="Bound">m</a> <a id="60792" href="Data.Nat.Properties.html#60776" class="Bound">n</a>

<a id="∣m-n∣≡[m∸n]∨[n∸m]"></a><a id="60795" href="Data.Nat.Properties.html#60795" class="Function">∣m-n∣≡[m∸n]∨[n∸m]</a> <a id="60813" class="Symbol">:</a> <a id="60815" class="Symbol">∀</a> <a id="60817" href="Data.Nat.Properties.html#60817" class="Bound">m</a> <a id="60819" href="Data.Nat.Properties.html#60819" class="Bound">n</a> <a id="60821" class="Symbol">→</a> <a id="60823" class="Symbol">(</a><a id="60824" href="Data.Nat.Base.html#6614" class="Function Operator">∣</a> <a id="60826" href="Data.Nat.Properties.html#60817" class="Bound">m</a> <a id="60828" href="Data.Nat.Base.html#6614" class="Function Operator">-</a> <a id="60830" href="Data.Nat.Properties.html#60819" class="Bound">n</a> <a id="60832" href="Data.Nat.Base.html#6614" class="Function Operator">∣</a> <a id="60834" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="60836" href="Data.Nat.Properties.html#60817" class="Bound">m</a> <a id="60838" href="Data.Nat.Base.html#4443" class="Primitive Operator">∸</a> <a id="60840" href="Data.Nat.Properties.html#60819" class="Bound">n</a><a id="60841" class="Symbol">)</a> <a id="60843" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="60845" class="Symbol">(</a><a id="60846" href="Data.Nat.Base.html#6614" class="Function Operator">∣</a> <a id="60848" href="Data.Nat.Properties.html#60817" class="Bound">m</a> <a id="60850" href="Data.Nat.Base.html#6614" class="Function Operator">-</a> <a id="60852" href="Data.Nat.Properties.html#60819" class="Bound">n</a> <a id="60854" href="Data.Nat.Base.html#6614" class="Function Operator">∣</a> <a id="60856" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="60858" href="Data.Nat.Properties.html#60819" class="Bound">n</a> <a id="60860" href="Data.Nat.Base.html#4443" class="Primitive Operator">∸</a> <a id="60862" href="Data.Nat.Properties.html#60817" class="Bound">m</a><a id="60863" class="Symbol">)</a>
<a id="60865" href="Data.Nat.Properties.html#60795" class="Function">∣m-n∣≡[m∸n]∨[n∸m]</a> <a id="60883" href="Data.Nat.Properties.html#60883" class="Bound">m</a> <a id="60885" href="Data.Nat.Properties.html#60885" class="Bound">n</a> <a id="60887" class="Keyword">with</a> <a id="60892" href="Data.Nat.Properties.html#7086" class="Function">≤-total</a> <a id="60900" href="Data.Nat.Properties.html#60883" class="Bound">m</a> <a id="60902" href="Data.Nat.Properties.html#60885" class="Bound">n</a>
<a id="60904" class="Symbol">...</a> <a id="60908" class="Symbol">|</a> <a id="60910" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="60915" href="Data.Nat.Properties.html#60915" class="Bound">n≤m</a> <a id="60919" class="Symbol">=</a> <a id="60921" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="60926" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="60928" href="Data.Nat.Properties.html#58754" class="Function">m≤n⇒∣n-m∣≡n∸m</a> <a id="60942" href="Data.Nat.Properties.html#60915" class="Bound">n≤m</a>
<a id="60946" class="Symbol">...</a> <a id="60950" class="Symbol">|</a> <a id="60952" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="60957" href="Data.Nat.Properties.html#60957" class="Bound">m≤n</a> <a id="60961" class="Symbol">=</a> <a id="60963" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="60968" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="60970" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="60987" href="Data.Nat.Base.html#6614" class="Function Operator">∣</a> <a id="60989" class="Bound">m</a> <a id="60991" href="Data.Nat.Base.html#6614" class="Function Operator">-</a> <a id="60993" class="Bound">n</a> <a id="60995" href="Data.Nat.Base.html#6614" class="Function Operator">∣</a> <a id="60997" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="61000" href="Data.Nat.Properties.html#60629" class="Function">∣-∣-comm</a> <a id="61009" class="Bound">m</a> <a id="61011" class="Bound">n</a> <a id="61013" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="61017" href="Data.Nat.Base.html#6614" class="Function Operator">∣</a> <a id="61019" class="Bound">n</a> <a id="61021" href="Data.Nat.Base.html#6614" class="Function Operator">-</a> <a id="61023" class="Bound">m</a> <a id="61025" href="Data.Nat.Base.html#6614" class="Function Operator">∣</a> <a id="61027" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="61030" href="Data.Nat.Properties.html#58754" class="Function">m≤n⇒∣n-m∣≡n∸m</a> <a id="61044" href="Data.Nat.Properties.html#60957" class="Bound">m≤n</a> <a id="61048" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="61052" class="Bound">n</a> <a id="61054" href="Data.Nat.Base.html#4443" class="Primitive Operator">∸</a> <a id="61056" class="Bound">m</a>     <a id="61062" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="*-distribˡ-∣-∣"></a><a id="61065" href="Data.Nat.Properties.html#61065" class="Function">*-distribˡ-∣-∣</a> <a id="61080" class="Symbol">:</a> <a id="61082" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a> <a id="61086" href="Algebra.Definitions.html#3397" class="Function Operator">DistributesOverˡ</a> <a id="61103" href="Data.Nat.Base.html#6614" class="Function Operator">∣_-_∣</a>
<a id="61109" href="Data.Nat.Properties.html#61065" class="Function">*-distribˡ-∣-∣</a> <a id="61124" href="Data.Nat.Properties.html#61124" class="Bound">a</a> <a id="61126" class="Symbol">=</a> <a id="61128" href="Relation.Binary.Consequences.html#7186" class="Function">wlog</a> <a id="61133" href="Data.Nat.Properties.html#7086" class="Function">≤-total</a> <a id="61141" class="Symbol">(</a><a id="61142" href="Algebra.Consequences.Propositional.html#3724" class="Function">comm⇒sym[distribˡ]</a> <a id="61161" class="Symbol">{</a><a id="61162" class="Argument">_◦_</a> <a id="61166" class="Symbol">=</a> <a id="61168" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a><a id="61171" class="Symbol">}</a> <a id="61173" href="Data.Nat.Properties.html#60629" class="Function">∣-∣-comm</a> <a id="61182" href="Data.Nat.Properties.html#61124" class="Bound">a</a><a id="61183" class="Symbol">)</a>
  <a id="61187" href="Function.Base.html#3967" class="Function Operator">$′</a> <a id="61190" class="Symbol">λ</a> <a id="61192" href="Data.Nat.Properties.html#61192" class="Bound">m</a> <a id="61194" href="Data.Nat.Properties.html#61194" class="Bound">n</a> <a id="61196" href="Data.Nat.Properties.html#61196" class="Bound">m≤n</a> <a id="61200" class="Symbol">→</a> <a id="61202" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
    <a id="61221" href="Data.Nat.Properties.html#61124" class="Bound">a</a> <a id="61223" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="61225" href="Data.Nat.Base.html#6614" class="Function Operator">∣</a> <a id="61227" href="Data.Nat.Properties.html#61192" class="Bound">m</a> <a id="61229" href="Data.Nat.Base.html#6614" class="Function Operator">-</a> <a id="61231" href="Data.Nat.Properties.html#61194" class="Bound">n</a> <a id="61233" href="Data.Nat.Base.html#6614" class="Function Operator">∣</a>     <a id="61239" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="61242" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="61247" class="Symbol">(</a><a id="61248" href="Data.Nat.Properties.html#61124" class="Bound">a</a> <a id="61250" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*_</a><a id="61252" class="Symbol">)</a> <a id="61254" class="Symbol">(</a><a id="61255" href="Data.Nat.Properties.html#58939" class="Function">m≤n⇒∣m-n∣≡n∸m</a> <a id="61269" href="Data.Nat.Properties.html#61196" class="Bound">m≤n</a><a id="61272" class="Symbol">)</a> <a id="61274" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="61280" href="Data.Nat.Properties.html#61124" class="Bound">a</a> <a id="61282" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="61284" class="Symbol">(</a><a id="61285" href="Data.Nat.Properties.html#61194" class="Bound">n</a> <a id="61287" href="Data.Nat.Base.html#4443" class="Primitive Operator">∸</a> <a id="61289" href="Data.Nat.Properties.html#61192" class="Bound">m</a><a id="61290" class="Symbol">)</a>       <a id="61298" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="61301" href="Data.Nat.Properties.html#54440" class="Function">*-distribˡ-∸</a> <a id="61314" href="Data.Nat.Properties.html#61124" class="Bound">a</a> <a id="61316" href="Data.Nat.Properties.html#61194" class="Bound">n</a> <a id="61318" href="Data.Nat.Properties.html#61192" class="Bound">m</a> <a id="61320" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="61326" href="Data.Nat.Properties.html#61124" class="Bound">a</a> <a id="61328" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="61330" href="Data.Nat.Properties.html#61194" class="Bound">n</a> <a id="61332" href="Data.Nat.Base.html#4443" class="Primitive Operator">∸</a> <a id="61334" href="Data.Nat.Properties.html#61124" class="Bound">a</a> <a id="61336" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="61338" href="Data.Nat.Properties.html#61192" class="Bound">m</a>     <a id="61344" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="61347" href="Data.Nat.Properties.html#58939" class="Function">m≤n⇒∣m-n∣≡n∸m</a> <a id="61361" class="Symbol">(</a><a id="61362" href="Data.Nat.Properties.html#28286" class="Function">*-monoʳ-≤</a> <a id="61372" href="Data.Nat.Properties.html#61124" class="Bound">a</a> <a id="61374" href="Data.Nat.Properties.html#61196" class="Bound">m≤n</a><a id="61377" class="Symbol">)</a> <a id="61379" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
    <a id="61385" href="Data.Nat.Base.html#6614" class="Function Operator">∣</a> <a id="61387" href="Data.Nat.Properties.html#61124" class="Bound">a</a> <a id="61389" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="61391" href="Data.Nat.Properties.html#61192" class="Bound">m</a> <a id="61393" href="Data.Nat.Base.html#6614" class="Function Operator">-</a> <a id="61395" href="Data.Nat.Properties.html#61124" class="Bound">a</a> <a id="61397" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="61399" href="Data.Nat.Properties.html#61194" class="Bound">n</a> <a id="61401" href="Data.Nat.Base.html#6614" class="Function Operator">∣</a> <a id="61403" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="*-distribʳ-∣-∣"></a><a id="61406" href="Data.Nat.Properties.html#61406" class="Function">*-distribʳ-∣-∣</a> <a id="61421" class="Symbol">:</a> <a id="61423" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a> <a id="61427" href="Algebra.Definitions.html#3516" class="Function Operator">DistributesOverʳ</a> <a id="61444" href="Data.Nat.Base.html#6614" class="Function Operator">∣_-_∣</a>
<a id="61450" href="Data.Nat.Properties.html#61406" class="Function">*-distribʳ-∣-∣</a> <a id="61465" class="Symbol">=</a> <a id="61467" href="Algebra.Consequences.Propositional.html#3416" class="Function">comm∧distrˡ⇒distrʳ</a> <a id="61486" href="Data.Nat.Properties.html#22670" class="Function">*-comm</a> <a id="61493" href="Data.Nat.Properties.html#61065" class="Function">*-distribˡ-∣-∣</a>

<a id="*-distrib-∣-∣"></a><a id="61509" href="Data.Nat.Properties.html#61509" class="Function">*-distrib-∣-∣</a> <a id="61523" class="Symbol">:</a> <a id="61525" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a> <a id="61529" href="Algebra.Definitions.html#3635" class="Function Operator">DistributesOver</a> <a id="61545" href="Data.Nat.Base.html#6614" class="Function Operator">∣_-_∣</a>
<a id="61551" href="Data.Nat.Properties.html#61509" class="Function">*-distrib-∣-∣</a> <a id="61565" class="Symbol">=</a> <a id="61567" href="Data.Nat.Properties.html#61065" class="Function">*-distribˡ-∣-∣</a> <a id="61582" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="61584" href="Data.Nat.Properties.html#61406" class="Function">*-distribʳ-∣-∣</a>

<a id="m≤n+∣n-m∣"></a><a id="61600" href="Data.Nat.Properties.html#61600" class="Function">m≤n+∣n-m∣</a> <a id="61610" class="Symbol">:</a> <a id="61612" class="Symbol">∀</a> <a id="61614" href="Data.Nat.Properties.html#61614" class="Bound">m</a> <a id="61616" href="Data.Nat.Properties.html#61616" class="Bound">n</a> <a id="61618" class="Symbol">→</a> <a id="61620" href="Data.Nat.Properties.html#61614" class="Bound">m</a> <a id="61622" href="Data.Nat.Base.html#1690" class="Datatype Operator">≤</a> <a id="61624" href="Data.Nat.Properties.html#61616" class="Bound">n</a> <a id="61626" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="61628" href="Data.Nat.Base.html#6614" class="Function Operator">∣</a> <a id="61630" href="Data.Nat.Properties.html#61616" class="Bound">n</a> <a id="61632" href="Data.Nat.Base.html#6614" class="Function Operator">-</a> <a id="61634" href="Data.Nat.Properties.html#61614" class="Bound">m</a> <a id="61636" href="Data.Nat.Base.html#6614" class="Function Operator">∣</a>
<a id="61638" href="Data.Nat.Properties.html#61600" class="Function">m≤n+∣n-m∣</a> <a id="61648" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="61656" href="Data.Nat.Properties.html#61656" class="Bound">n</a>       <a id="61664" class="Symbol">=</a> <a id="61666" href="Data.Nat.Base.html#1713" class="InductiveConstructor">z≤n</a>
<a id="61670" href="Data.Nat.Properties.html#61600" class="Function">m≤n+∣n-m∣</a> <a id="61680" class="Symbol">(</a><a id="61681" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="61685" href="Data.Nat.Properties.html#61685" class="Bound">m</a><a id="61686" class="Symbol">)</a> <a id="61688" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="61696" class="Symbol">=</a> <a id="61698" href="Data.Nat.Properties.html#6224" class="Function">≤-refl</a>
<a id="61705" href="Data.Nat.Properties.html#61600" class="Function">m≤n+∣n-m∣</a> <a id="61715" class="Symbol">(</a><a id="61716" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="61720" href="Data.Nat.Properties.html#61720" class="Bound">m</a><a id="61721" class="Symbol">)</a> <a id="61723" class="Symbol">(</a><a id="61724" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="61728" href="Data.Nat.Properties.html#61728" class="Bound">n</a><a id="61729" class="Symbol">)</a> <a id="61731" class="Symbol">=</a> <a id="61733" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="61737" class="Symbol">(</a><a id="61738" href="Data.Nat.Properties.html#61600" class="Function">m≤n+∣n-m∣</a> <a id="61748" href="Data.Nat.Properties.html#61720" class="Bound">m</a> <a id="61750" href="Data.Nat.Properties.html#61728" class="Bound">n</a><a id="61751" class="Symbol">)</a>

<a id="m≤n+∣m-n∣"></a><a id="61754" href="Data.Nat.Properties.html#61754" class="Function">m≤n+∣m-n∣</a> <a id="61764" class="Symbol">:</a> <a id="61766" class="Symbol">∀</a> <a id="61768" href="Data.Nat.Properties.html#61768" class="Bound">m</a> <a id="61770" href="Data.Nat.Properties.html#61770" class="Bound">n</a> <a id="61772" class="Symbol">→</a> <a id="61774" href="Data.Nat.Properties.html#61768" class="Bound">m</a> <a id="61776" href="Data.Nat.Base.html#1690" class="Datatype Operator">≤</a> <a id="61778" href="Data.Nat.Properties.html#61770" class="Bound">n</a> <a id="61780" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="61782" href="Data.Nat.Base.html#6614" class="Function Operator">∣</a> <a id="61784" href="Data.Nat.Properties.html#61768" class="Bound">m</a> <a id="61786" href="Data.Nat.Base.html#6614" class="Function Operator">-</a> <a id="61788" href="Data.Nat.Properties.html#61770" class="Bound">n</a> <a id="61790" href="Data.Nat.Base.html#6614" class="Function Operator">∣</a>
<a id="61792" href="Data.Nat.Properties.html#61754" class="Function">m≤n+∣m-n∣</a> <a id="61802" href="Data.Nat.Properties.html#61802" class="Bound">m</a> <a id="61804" href="Data.Nat.Properties.html#61804" class="Bound">n</a> <a id="61806" class="Symbol">=</a> <a id="61808" href="Relation.Binary.PropositionalEquality.Core.html#2195" class="Function">subst</a> <a id="61814" class="Symbol">(</a><a id="61815" href="Data.Nat.Properties.html#61802" class="Bound">m</a> <a id="61817" href="Data.Nat.Base.html#1690" class="Datatype Operator">≤_</a><a id="61819" class="Symbol">)</a> <a id="61821" class="Symbol">(</a><a id="61822" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="61827" class="Symbol">(</a><a id="61828" href="Data.Nat.Properties.html#61804" class="Bound">n</a> <a id="61830" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+_</a><a id="61832" class="Symbol">)</a> <a id="61834" class="Symbol">(</a><a id="61835" href="Data.Nat.Properties.html#60629" class="Function">∣-∣-comm</a> <a id="61844" href="Data.Nat.Properties.html#61804" class="Bound">n</a> <a id="61846" href="Data.Nat.Properties.html#61802" class="Bound">m</a><a id="61847" class="Symbol">))</a> <a id="61850" class="Symbol">(</a><a id="61851" href="Data.Nat.Properties.html#61600" class="Function">m≤n+∣n-m∣</a> <a id="61861" href="Data.Nat.Properties.html#61802" class="Bound">m</a> <a id="61863" href="Data.Nat.Properties.html#61804" class="Bound">n</a><a id="61864" class="Symbol">)</a>

<a id="m≤∣m-n∣+n"></a><a id="61867" href="Data.Nat.Properties.html#61867" class="Function">m≤∣m-n∣+n</a> <a id="61877" class="Symbol">:</a> <a id="61879" class="Symbol">∀</a> <a id="61881" href="Data.Nat.Properties.html#61881" class="Bound">m</a> <a id="61883" href="Data.Nat.Properties.html#61883" class="Bound">n</a> <a id="61885" class="Symbol">→</a> <a id="61887" href="Data.Nat.Properties.html#61881" class="Bound">m</a> <a id="61889" href="Data.Nat.Base.html#1690" class="Datatype Operator">≤</a> <a id="61891" href="Data.Nat.Base.html#6614" class="Function Operator">∣</a> <a id="61893" href="Data.Nat.Properties.html#61881" class="Bound">m</a> <a id="61895" href="Data.Nat.Base.html#6614" class="Function Operator">-</a> <a id="61897" href="Data.Nat.Properties.html#61883" class="Bound">n</a> <a id="61899" href="Data.Nat.Base.html#6614" class="Function Operator">∣</a> <a id="61901" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="61903" href="Data.Nat.Properties.html#61883" class="Bound">n</a>
<a id="61905" href="Data.Nat.Properties.html#61867" class="Function">m≤∣m-n∣+n</a> <a id="61915" href="Data.Nat.Properties.html#61915" class="Bound">m</a> <a id="61917" href="Data.Nat.Properties.html#61917" class="Bound">n</a> <a id="61919" class="Symbol">=</a> <a id="61921" href="Relation.Binary.PropositionalEquality.Core.html#2195" class="Function">subst</a> <a id="61927" class="Symbol">(</a><a id="61928" href="Data.Nat.Properties.html#61915" class="Bound">m</a> <a id="61930" href="Data.Nat.Base.html#1690" class="Datatype Operator">≤_</a><a id="61932" class="Symbol">)</a> <a id="61934" class="Symbol">(</a><a id="61935" href="Data.Nat.Properties.html#15971" class="Function">+-comm</a> <a id="61942" href="Data.Nat.Properties.html#61917" class="Bound">n</a> <a id="61944" class="Symbol">_)</a> <a id="61947" class="Symbol">(</a><a id="61948" href="Data.Nat.Properties.html#61754" class="Function">m≤n+∣m-n∣</a> <a id="61958" href="Data.Nat.Properties.html#61915" class="Bound">m</a> <a id="61960" href="Data.Nat.Properties.html#61917" class="Bound">n</a><a id="61961" class="Symbol">)</a>

<a id="∣-∣-triangle"></a><a id="61964" href="Data.Nat.Properties.html#61964" class="Function">∣-∣-triangle</a> <a id="61977" class="Symbol">:</a> <a id="61979" href="Function.Metric.Nat.Definitions.html#1343" class="Function">TriangleInequality</a> <a id="61998" href="Data.Nat.Base.html#6614" class="Function Operator">∣_-_∣</a>
<a id="62004" href="Data.Nat.Properties.html#61964" class="Function">∣-∣-triangle</a> <a id="62017" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="62025" href="Data.Nat.Properties.html#62025" class="Bound">y</a>       <a id="62033" href="Data.Nat.Properties.html#62033" class="Bound">z</a>       <a id="62041" class="Symbol">=</a> <a id="62043" href="Data.Nat.Properties.html#61600" class="Function">m≤n+∣n-m∣</a> <a id="62053" href="Data.Nat.Properties.html#62033" class="Bound">z</a> <a id="62055" href="Data.Nat.Properties.html#62025" class="Bound">y</a>
<a id="62057" href="Data.Nat.Properties.html#61964" class="CatchallClause Function">∣-∣-triangle</a><a id="62069" class="CatchallClause"> </a><a id="62070" href="Data.Nat.Properties.html#62070" class="CatchallClause Bound">x</a><a id="62071" class="CatchallClause">       </a><a id="62078" href="Agda.Builtin.Nat.html#221" class="CatchallClause InductiveConstructor">zero</a><a id="62082" class="CatchallClause">    </a><a id="62086" href="Data.Nat.Properties.html#62086" class="CatchallClause Bound">z</a>       <a id="62094" class="Symbol">=</a> <a id="62096" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="62104" href="Data.Nat.Base.html#6614" class="Function Operator">∣</a> <a id="62106" href="Data.Nat.Properties.html#62070" class="Bound">x</a> <a id="62108" href="Data.Nat.Base.html#6614" class="Function Operator">-</a> <a id="62110" href="Data.Nat.Properties.html#62086" class="Bound">z</a> <a id="62112" href="Data.Nat.Base.html#6614" class="Function Operator">∣</a>     <a id="62118" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="62121" href="Data.Nat.Properties.html#59816" class="Function">∣m-n∣≤m⊔n</a> <a id="62131" href="Data.Nat.Properties.html#62070" class="Bound">x</a> <a id="62133" href="Data.Nat.Properties.html#62086" class="Bound">z</a> <a id="62135" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
  <a id="62139" href="Data.Nat.Properties.html#62070" class="Bound">x</a> <a id="62141" href="Data.Nat.Base.html#5466" class="Function Operator">⊔</a> <a id="62143" href="Data.Nat.Properties.html#62086" class="Bound">z</a>         <a id="62153" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="62156" href="Data.Nat.Properties.html#42151" class="Function">m⊔n≤m+n</a> <a id="62164" href="Data.Nat.Properties.html#62070" class="Bound">x</a> <a id="62166" href="Data.Nat.Properties.html#62086" class="Bound">z</a> <a id="62168" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
  <a id="62172" href="Data.Nat.Properties.html#62070" class="Bound">x</a> <a id="62174" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="62176" href="Data.Nat.Properties.html#62086" class="Bound">z</a>         <a id="62186" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="62189" href="Relation.Binary.PropositionalEquality.Core.html#1782" class="Function">cong₂</a> <a id="62195" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a> <a id="62199" class="Symbol">(</a><a id="62200" href="Relation.Binary.PropositionalEquality.Core.html#2099" class="Function">sym</a> <a id="62204" class="Symbol">(</a><a id="62205" href="Data.Nat.Properties.html#60454" class="Function">∣-∣-identityʳ</a> <a id="62219" href="Data.Nat.Properties.html#62070" class="Bound">x</a><a id="62220" class="Symbol">))</a> <a id="62223" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="62228" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="62232" href="Data.Nat.Base.html#6614" class="Function Operator">∣</a> <a id="62234" href="Data.Nat.Properties.html#62070" class="Bound">x</a> <a id="62236" href="Data.Nat.Base.html#6614" class="Function Operator">-</a> <a id="62238" class="Number">0</a> <a id="62240" href="Data.Nat.Base.html#6614" class="Function Operator">∣</a> <a id="62242" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="62244" href="Data.Nat.Properties.html#62086" class="Bound">z</a> <a id="62246" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="62250" class="Keyword">where</a> <a id="62256" class="Keyword">open</a> <a id="62261" href="Data.Nat.Properties.html#15021" class="Module">≤-Reasoning</a>
<a id="62273" href="Data.Nat.Properties.html#61964" class="CatchallClause Function">∣-∣-triangle</a><a id="62285" class="CatchallClause"> </a><a id="62286" href="Data.Nat.Properties.html#62286" class="CatchallClause Bound">x</a><a id="62287" class="CatchallClause">       </a><a id="62294" href="Data.Nat.Properties.html#62294" class="CatchallClause Bound">y</a><a id="62295" class="CatchallClause">       </a><a id="62302" href="Agda.Builtin.Nat.html#221" class="CatchallClause InductiveConstructor">zero</a>    <a id="62310" class="Symbol">=</a> <a id="62312" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="62320" href="Data.Nat.Base.html#6614" class="Function Operator">∣</a> <a id="62322" href="Data.Nat.Properties.html#62286" class="Bound">x</a> <a id="62324" href="Data.Nat.Base.html#6614" class="Function Operator">-</a> <a id="62326" class="Number">0</a> <a id="62328" href="Data.Nat.Base.html#6614" class="Function Operator">∣</a>             <a id="62342" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="62345" href="Data.Nat.Properties.html#60454" class="Function">∣-∣-identityʳ</a> <a id="62359" href="Data.Nat.Properties.html#62286" class="Bound">x</a> <a id="62361" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="62365" href="Data.Nat.Properties.html#62286" class="Bound">x</a>                     <a id="62387" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="62390" href="Data.Nat.Properties.html#61867" class="Function">m≤∣m-n∣+n</a> <a id="62400" href="Data.Nat.Properties.html#62286" class="Bound">x</a> <a id="62402" href="Data.Nat.Properties.html#62294" class="Bound">y</a> <a id="62404" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
  <a id="62408" href="Data.Nat.Base.html#6614" class="Function Operator">∣</a> <a id="62410" href="Data.Nat.Properties.html#62286" class="Bound">x</a> <a id="62412" href="Data.Nat.Base.html#6614" class="Function Operator">-</a> <a id="62414" href="Data.Nat.Properties.html#62294" class="Bound">y</a> <a id="62416" href="Data.Nat.Base.html#6614" class="Function Operator">∣</a> <a id="62418" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="62420" href="Data.Nat.Properties.html#62294" class="Bound">y</a>         <a id="62430" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="62433" href="Relation.Binary.PropositionalEquality.Core.html#1782" class="Function">cong₂</a> <a id="62439" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a> <a id="62443" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="62448" class="Symbol">(</a><a id="62449" href="Relation.Binary.PropositionalEquality.Core.html#2099" class="Function">sym</a> <a id="62453" class="Symbol">(</a><a id="62454" href="Data.Nat.Properties.html#60454" class="Function">∣-∣-identityʳ</a> <a id="62468" href="Data.Nat.Properties.html#62294" class="Bound">y</a><a id="62469" class="Symbol">))</a> <a id="62472" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="62476" href="Data.Nat.Base.html#6614" class="Function Operator">∣</a> <a id="62478" href="Data.Nat.Properties.html#62286" class="Bound">x</a> <a id="62480" href="Data.Nat.Base.html#6614" class="Function Operator">-</a> <a id="62482" href="Data.Nat.Properties.html#62294" class="Bound">y</a> <a id="62484" href="Data.Nat.Base.html#6614" class="Function Operator">∣</a> <a id="62486" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="62488" href="Data.Nat.Base.html#6614" class="Function Operator">∣</a> <a id="62490" href="Data.Nat.Properties.html#62294" class="Bound">y</a> <a id="62492" href="Data.Nat.Base.html#6614" class="Function Operator">-</a> <a id="62494" class="Number">0</a> <a id="62496" href="Data.Nat.Base.html#6614" class="Function Operator">∣</a> <a id="62498" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="62502" class="Keyword">where</a> <a id="62508" class="Keyword">open</a> <a id="62513" href="Data.Nat.Properties.html#15021" class="Module">≤-Reasoning</a>
<a id="62525" href="Data.Nat.Properties.html#61964" class="Function">∣-∣-triangle</a> <a id="62538" class="Symbol">(</a><a id="62539" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="62543" href="Data.Nat.Properties.html#62543" class="Bound">x</a><a id="62544" class="Symbol">)</a> <a id="62546" class="Symbol">(</a><a id="62547" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="62551" href="Data.Nat.Properties.html#62551" class="Bound">y</a><a id="62552" class="Symbol">)</a> <a id="62554" class="Symbol">(</a><a id="62555" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="62559" href="Data.Nat.Properties.html#62559" class="Bound">z</a><a id="62560" class="Symbol">)</a> <a id="62562" class="Symbol">=</a> <a id="62564" href="Data.Nat.Properties.html#61964" class="Function">∣-∣-triangle</a> <a id="62577" href="Data.Nat.Properties.html#62543" class="Bound">x</a> <a id="62579" href="Data.Nat.Properties.html#62551" class="Bound">y</a> <a id="62581" href="Data.Nat.Properties.html#62559" class="Bound">z</a>

<a id="∣-∣≡∣-∣′"></a><a id="62584" href="Data.Nat.Properties.html#62584" class="Function">∣-∣≡∣-∣′</a> <a id="62593" class="Symbol">:</a> <a id="62595" class="Symbol">∀</a> <a id="62597" href="Data.Nat.Properties.html#62597" class="Bound">m</a> <a id="62599" href="Data.Nat.Properties.html#62599" class="Bound">n</a> <a id="62601" class="Symbol">→</a> <a id="62603" href="Data.Nat.Base.html#6614" class="Function Operator">∣</a> <a id="62605" href="Data.Nat.Properties.html#62597" class="Bound">m</a> <a id="62607" href="Data.Nat.Base.html#6614" class="Function Operator">-</a> <a id="62609" href="Data.Nat.Properties.html#62599" class="Bound">n</a> <a id="62611" href="Data.Nat.Base.html#6614" class="Function Operator">∣</a> <a id="62613" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="62615" href="Data.Nat.Base.html#6918" class="Function Operator">∣</a> <a id="62617" href="Data.Nat.Properties.html#62597" class="Bound">m</a> <a id="62619" href="Data.Nat.Base.html#6918" class="Function Operator">-</a> <a id="62621" href="Data.Nat.Properties.html#62599" class="Bound">n</a> <a id="62623" href="Data.Nat.Base.html#6918" class="Function Operator">∣′</a>
<a id="62626" href="Data.Nat.Properties.html#62584" class="Function">∣-∣≡∣-∣′</a> <a id="62635" href="Data.Nat.Properties.html#62635" class="Bound">m</a> <a id="62637" href="Data.Nat.Properties.html#62637" class="Bound">n</a> <a id="62639" class="Keyword">with</a> <a id="62644" href="Data.Nat.Properties.html#62635" class="Bound">m</a> <a id="62646" href="Data.Nat.Base.html#1456" class="Primitive Operator">&lt;ᵇ</a> <a id="62649" href="Data.Nat.Properties.html#62637" class="Bound">n</a> <a id="62651" class="Keyword">in</a> <a id="62654" class="Argument">eq</a>
<a id="62657" class="Symbol">...</a> <a id="62661" class="Symbol">|</a> <a id="62663" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="62669" class="Symbol">=</a> <a id="62671" href="Data.Nat.Properties.html#58754" class="Function">m≤n⇒∣n-m∣≡n∸m</a> <a id="62685" class="Symbol">{</a><a id="62686" class="Bound">n</a><a id="62687" class="Symbol">}</a> <a id="62689" class="Symbol">{</a><a id="62690" class="Bound">m</a><a id="62691" class="Symbol">}</a> <a id="62693" class="Symbol">(</a><a id="62694" href="Data.Nat.Properties.html#10106" class="Function">≮⇒≥</a> <a id="62698" class="Symbol">(λ</a> <a id="62701" href="Data.Nat.Properties.html#62701" class="Bound">m&lt;n</a> <a id="62705" class="Symbol">→</a> <a id="62707" href="Relation.Binary.PropositionalEquality.Core.html#2195" class="Function">subst</a> <a id="62713" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="62715" href="Data.Nat.Properties.html#62654" class="Bound">eq</a> <a id="62718" class="Symbol">(</a><a id="62719" href="Data.Nat.Properties.html#5072" class="Function">&lt;⇒&lt;ᵇ</a> <a id="62724" href="Data.Nat.Properties.html#62701" class="Bound">m&lt;n</a><a id="62727" class="Symbol">)))</a>
<a id="62731" class="Symbol">...</a> <a id="62735" class="Symbol">|</a> <a id="62737" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="62743" class="Symbol">=</a> <a id="62745" href="Data.Nat.Properties.html#58939" class="Function">m≤n⇒∣m-n∣≡n∸m</a> <a id="62759" class="Symbol">{</a><a id="62760" class="Bound">m</a><a id="62761" class="Symbol">}</a> <a id="62763" class="Symbol">{</a><a id="62764" class="Bound">n</a><a id="62765" class="Symbol">}</a> <a id="62767" class="Symbol">(</a><a id="62768" href="Data.Nat.Properties.html#9585" class="Function">&lt;⇒≤</a> <a id="62772" class="Symbol">(</a><a id="62773" href="Data.Nat.Properties.html#4960" class="Function">&lt;ᵇ⇒&lt;</a> <a id="62778" class="Bound">m</a> <a id="62780" class="Bound">n</a> <a id="62782" class="Symbol">(</a><a id="62783" href="Relation.Binary.PropositionalEquality.Core.html#2195" class="Function">subst</a> <a id="62789" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="62791" class="Symbol">(</a><a id="62792" href="Relation.Binary.PropositionalEquality.Core.html#2099" class="Function">sym</a> <a id="62796" href="Data.Nat.Properties.html#62654" class="Bound">eq</a><a id="62798" class="Symbol">)</a> <a id="62800" class="Symbol">_)))</a>

<a id="62806" class="Comment">------------------------------------------------------------------------</a>
<a id="62879" class="Comment">-- Metric structures</a>

<a id="∣-∣-isProtoMetric"></a><a id="62901" href="Data.Nat.Properties.html#62901" class="Function">∣-∣-isProtoMetric</a> <a id="62919" class="Symbol">:</a> <a id="62921" href="Function.Metric.Nat.Structures.html#881" class="Function">IsProtoMetric</a> <a id="62935" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="62939" href="Data.Nat.Base.html#6614" class="Function Operator">∣_-_∣</a>
<a id="62945" href="Data.Nat.Properties.html#62901" class="Function">∣-∣-isProtoMetric</a> <a id="62963" class="Symbol">=</a> <a id="62965" class="Keyword">record</a>
  <a id="62974" class="Symbol">{</a> <a id="62976" href="Function.Metric.Structures.html#1103" class="Field">isPartialOrder</a>  <a id="62992" class="Symbol">=</a> <a id="62994" href="Data.Nat.Properties.html#7598" class="Function">≤-isPartialOrder</a>
  <a id="63013" class="Symbol">;</a> <a id="63015" href="Function.Metric.Structures.html#1150" class="Field">≈-isEquivalence</a> <a id="63031" class="Symbol">=</a> <a id="63033" href="Relation.Binary.PropositionalEquality.Properties.html#5530" class="Function">isEquivalence</a>
  <a id="63049" class="Symbol">;</a> <a id="63051" href="Function.Metric.Structures.html#1192" class="Field">cong</a>            <a id="63067" class="Symbol">=</a> <a id="63069" href="Relation.Binary.PropositionalEquality.Core.html#1782" class="Function">cong₂</a> <a id="63075" href="Data.Nat.Base.html#6614" class="Function Operator">∣_-_∣</a>
  <a id="63083" class="Symbol">;</a> <a id="63085" href="Function.Metric.Structures.html#1237" class="Field">nonNegative</a>     <a id="63101" class="Symbol">=</a> <a id="63103" href="Data.Nat.Base.html#1713" class="InductiveConstructor">z≤n</a>
  <a id="63109" class="Symbol">}</a>

<a id="∣-∣-isPreMetric"></a><a id="63112" href="Data.Nat.Properties.html#63112" class="Function">∣-∣-isPreMetric</a> <a id="63128" class="Symbol">:</a> <a id="63130" href="Function.Metric.Nat.Structures.html#1124" class="Function">IsPreMetric</a> <a id="63142" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="63146" href="Data.Nat.Base.html#6614" class="Function Operator">∣_-_∣</a>
<a id="63152" href="Data.Nat.Properties.html#63112" class="Function">∣-∣-isPreMetric</a> <a id="63168" class="Symbol">=</a> <a id="63170" class="Keyword">record</a>
  <a id="63179" class="Symbol">{</a> <a id="63181" href="Function.Metric.Structures.html#1600" class="Field">isProtoMetric</a> <a id="63195" class="Symbol">=</a> <a id="63197" href="Data.Nat.Properties.html#62901" class="Function">∣-∣-isProtoMetric</a>
  <a id="63217" class="Symbol">;</a> <a id="63219" href="Function.Metric.Structures.html#1636" class="Field">≈⇒0</a>           <a id="63233" class="Symbol">=</a> <a id="63235" href="Data.Nat.Properties.html#58502" class="Function">m≡n⇒∣m-n∣≡0</a>
  <a id="63249" class="Symbol">}</a>

<a id="∣-∣-isQuasiSemiMetric"></a><a id="63252" href="Data.Nat.Properties.html#63252" class="Function">∣-∣-isQuasiSemiMetric</a> <a id="63274" class="Symbol">:</a> <a id="63276" href="Function.Metric.Nat.Structures.html#1366" class="Function">IsQuasiSemiMetric</a> <a id="63294" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="63298" href="Data.Nat.Base.html#6614" class="Function Operator">∣_-_∣</a>
<a id="63304" href="Data.Nat.Properties.html#63252" class="Function">∣-∣-isQuasiSemiMetric</a> <a id="63326" class="Symbol">=</a> <a id="63328" class="Keyword">record</a>
  <a id="63337" class="Symbol">{</a> <a id="63339" href="Function.Metric.Structures.html#1938" class="Field">isPreMetric</a> <a id="63351" class="Symbol">=</a> <a id="63353" href="Data.Nat.Properties.html#63112" class="Function">∣-∣-isPreMetric</a>
  <a id="63371" class="Symbol">;</a> <a id="63373" href="Function.Metric.Structures.html#1970" class="Field">0⇒≈</a>         <a id="63385" class="Symbol">=</a> <a id="63387" href="Data.Nat.Properties.html#58619" class="Function">∣m-n∣≡0⇒m≡n</a>
  <a id="63401" class="Symbol">}</a>

<a id="∣-∣-isSemiMetric"></a><a id="63404" href="Data.Nat.Properties.html#63404" class="Function">∣-∣-isSemiMetric</a> <a id="63421" class="Symbol">:</a> <a id="63423" href="Function.Metric.Nat.Structures.html#1626" class="Function">IsSemiMetric</a> <a id="63436" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="63440" href="Data.Nat.Base.html#6614" class="Function Operator">∣_-_∣</a>
<a id="63446" href="Data.Nat.Properties.html#63404" class="Function">∣-∣-isSemiMetric</a> <a id="63463" class="Symbol">=</a> <a id="63465" class="Keyword">record</a>
  <a id="63474" class="Symbol">{</a> <a id="63476" href="Function.Metric.Structures.html#2255" class="Field">isQuasiSemiMetric</a> <a id="63494" class="Symbol">=</a> <a id="63496" href="Data.Nat.Properties.html#63252" class="Function">∣-∣-isQuasiSemiMetric</a>
  <a id="63520" class="Symbol">;</a> <a id="63522" href="Function.Metric.Structures.html#2299" class="Field">sym</a>               <a id="63540" class="Symbol">=</a> <a id="63542" href="Data.Nat.Properties.html#60629" class="Function">∣-∣-comm</a>
  <a id="63553" class="Symbol">}</a>

<a id="∣-∣-isMetric"></a><a id="63556" href="Data.Nat.Properties.html#63556" class="Function">∣-∣-isMetric</a> <a id="63569" class="Symbol">:</a> <a id="63571" href="Function.Metric.Nat.Structures.html#1861" class="Function">IsMetric</a> <a id="63580" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="63584" href="Data.Nat.Base.html#6614" class="Function Operator">∣_-_∣</a>
<a id="63590" href="Data.Nat.Properties.html#63556" class="Function">∣-∣-isMetric</a> <a id="63603" class="Symbol">=</a> <a id="63605" class="Keyword">record</a>
  <a id="63614" class="Symbol">{</a> <a id="63616" href="Function.Metric.Structures.html#3130" class="Field">isSemiMetric</a> <a id="63629" class="Symbol">=</a> <a id="63631" href="Data.Nat.Properties.html#63404" class="Function">∣-∣-isSemiMetric</a>
  <a id="63650" class="Symbol">;</a> <a id="63652" href="Function.Metric.Structures.html#3164" class="Field">triangle</a>     <a id="63665" class="Symbol">=</a> <a id="63667" href="Data.Nat.Properties.html#61964" class="Function">∣-∣-triangle</a>
  <a id="63682" class="Symbol">}</a>

<a id="63685" class="Comment">------------------------------------------------------------------------</a>
<a id="63758" class="Comment">-- Metric bundles</a>

<a id="∣-∣-quasiSemiMetric"></a><a id="63777" href="Data.Nat.Properties.html#63777" class="Function">∣-∣-quasiSemiMetric</a> <a id="63797" class="Symbol">:</a> <a id="63799" href="Function.Metric.Nat.Bundles.html#1944" class="Record">QuasiSemiMetric</a> <a id="63815" href="Level.html#521" class="Function">0ℓ</a> <a id="63818" href="Level.html#521" class="Function">0ℓ</a>
<a id="63821" href="Data.Nat.Properties.html#63777" class="Function">∣-∣-quasiSemiMetric</a> <a id="63841" class="Symbol">=</a> <a id="63843" class="Keyword">record</a>
  <a id="63852" class="Symbol">{</a> <a id="63854" href="Function.Metric.Nat.Bundles.html#2133" class="Field">isQuasiSemiMetric</a> <a id="63872" class="Symbol">=</a> <a id="63874" href="Data.Nat.Properties.html#63252" class="Function">∣-∣-isQuasiSemiMetric</a>
  <a id="63898" class="Symbol">}</a>

<a id="∣-∣-semiMetric"></a><a id="63901" href="Data.Nat.Properties.html#63901" class="Function">∣-∣-semiMetric</a> <a id="63916" class="Symbol">:</a> <a id="63918" href="Function.Metric.Nat.Bundles.html#2471" class="Record">SemiMetric</a> <a id="63929" href="Level.html#521" class="Function">0ℓ</a> <a id="63932" href="Level.html#521" class="Function">0ℓ</a>
<a id="63935" href="Data.Nat.Properties.html#63901" class="Function">∣-∣-semiMetric</a> <a id="63950" class="Symbol">=</a> <a id="63952" class="Keyword">record</a>
  <a id="63961" class="Symbol">{</a> <a id="63963" href="Function.Metric.Nat.Bundles.html#2640" class="Field">isSemiMetric</a> <a id="63976" class="Symbol">=</a> <a id="63978" href="Data.Nat.Properties.html#63404" class="Function">∣-∣-isSemiMetric</a>
  <a id="63997" class="Symbol">}</a>

<a id="∣-∣-preMetric"></a><a id="64000" href="Data.Nat.Properties.html#64000" class="Function">∣-∣-preMetric</a> <a id="64014" class="Symbol">:</a> <a id="64016" href="Function.Metric.Nat.Bundles.html#1509" class="Record">PreMetric</a> <a id="64026" href="Level.html#521" class="Function">0ℓ</a> <a id="64029" href="Level.html#521" class="Function">0ℓ</a>
<a id="64032" href="Data.Nat.Properties.html#64000" class="Function">∣-∣-preMetric</a> <a id="64046" class="Symbol">=</a> <a id="64048" class="Keyword">record</a>
  <a id="64057" class="Symbol">{</a> <a id="64059" href="Function.Metric.Nat.Bundles.html#1674" class="Field">isPreMetric</a> <a id="64071" class="Symbol">=</a> <a id="64073" href="Data.Nat.Properties.html#63112" class="Function">∣-∣-isPreMetric</a>
  <a id="64091" class="Symbol">}</a>

<a id="∣-∣-metric"></a><a id="64094" href="Data.Nat.Properties.html#64094" class="Function">∣-∣-metric</a> <a id="64105" class="Symbol">:</a> <a id="64107" href="Function.Metric.Nat.Bundles.html#3008" class="Record">Metric</a> <a id="64114" href="Level.html#521" class="Function">0ℓ</a> <a id="64117" href="Level.html#521" class="Function">0ℓ</a>
<a id="64120" href="Data.Nat.Properties.html#64094" class="Function">∣-∣-metric</a> <a id="64131" class="Symbol">=</a> <a id="64133" class="Keyword">record</a>
  <a id="64142" class="Symbol">{</a> <a id="64144" href="Function.Metric.Nat.Bundles.html#3161" class="Field">isMetric</a> <a id="64153" class="Symbol">=</a> <a id="64155" href="Data.Nat.Properties.html#63556" class="Function">∣-∣-isMetric</a>
  <a id="64170" class="Symbol">}</a>

<a id="64173" class="Comment">------------------------------------------------------------------------</a>
<a id="64246" class="Comment">-- Properties of ⌊_/2⌋ and ⌈_/2⌉</a>
<a id="64279" class="Comment">------------------------------------------------------------------------</a>

<a id="⌊n/2⌋-mono"></a><a id="64353" href="Data.Nat.Properties.html#64353" class="Function">⌊n/2⌋-mono</a> <a id="64364" class="Symbol">:</a> <a id="64366" href="Data.Nat.Base.html#6345" class="Function Operator">⌊_/2⌋</a> <a id="64372" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="64382" href="Data.Nat.Base.html#1690" class="Datatype Operator">_≤_</a> <a id="64386" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="64388" href="Data.Nat.Base.html#1690" class="Datatype Operator">_≤_</a>
<a id="64392" href="Data.Nat.Properties.html#64353" class="Function">⌊n/2⌋-mono</a> <a id="64403" href="Data.Nat.Base.html#1713" class="InductiveConstructor">z≤n</a>             <a id="64419" class="Symbol">=</a> <a id="64421" href="Data.Nat.Base.html#1713" class="InductiveConstructor">z≤n</a>
<a id="64425" href="Data.Nat.Properties.html#64353" class="Function">⌊n/2⌋-mono</a> <a id="64436" class="Symbol">(</a><a id="64437" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="64441" href="Data.Nat.Base.html#1713" class="InductiveConstructor">z≤n</a><a id="64444" class="Symbol">)</a>       <a id="64452" class="Symbol">=</a> <a id="64454" href="Data.Nat.Base.html#1713" class="InductiveConstructor">z≤n</a>
<a id="64458" href="Data.Nat.Properties.html#64353" class="Function">⌊n/2⌋-mono</a> <a id="64469" class="Symbol">(</a><a id="64470" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="64474" class="Symbol">(</a><a id="64475" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="64479" href="Data.Nat.Properties.html#64479" class="Bound">m≤n</a><a id="64482" class="Symbol">))</a> <a id="64485" class="Symbol">=</a> <a id="64487" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="64491" class="Symbol">(</a><a id="64492" href="Data.Nat.Properties.html#64353" class="Function">⌊n/2⌋-mono</a> <a id="64503" href="Data.Nat.Properties.html#64479" class="Bound">m≤n</a><a id="64506" class="Symbol">)</a>

<a id="⌈n/2⌉-mono"></a><a id="64509" href="Data.Nat.Properties.html#64509" class="Function">⌈n/2⌉-mono</a> <a id="64520" class="Symbol">:</a> <a id="64522" href="Data.Nat.Base.html#6472" class="Function Operator">⌈_/2⌉</a> <a id="64528" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="64538" href="Data.Nat.Base.html#1690" class="Datatype Operator">_≤_</a> <a id="64542" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="64544" href="Data.Nat.Base.html#1690" class="Datatype Operator">_≤_</a>
<a id="64548" href="Data.Nat.Properties.html#64509" class="Function">⌈n/2⌉-mono</a> <a id="64559" href="Data.Nat.Properties.html#64559" class="Bound">m≤n</a> <a id="64563" class="Symbol">=</a> <a id="64565" href="Data.Nat.Properties.html#64353" class="Function">⌊n/2⌋-mono</a> <a id="64576" class="Symbol">(</a><a id="64577" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="64581" href="Data.Nat.Properties.html#64559" class="Bound">m≤n</a><a id="64584" class="Symbol">)</a>

<a id="⌊n/2⌋≤⌈n/2⌉"></a><a id="64587" href="Data.Nat.Properties.html#64587" class="Function">⌊n/2⌋≤⌈n/2⌉</a> <a id="64599" class="Symbol">:</a> <a id="64601" class="Symbol">∀</a> <a id="64603" href="Data.Nat.Properties.html#64603" class="Bound">n</a> <a id="64605" class="Symbol">→</a> <a id="64607" href="Data.Nat.Base.html#6345" class="Function Operator">⌊</a> <a id="64609" href="Data.Nat.Properties.html#64603" class="Bound">n</a> <a id="64611" href="Data.Nat.Base.html#6345" class="Function Operator">/2⌋</a> <a id="64615" href="Data.Nat.Base.html#1690" class="Datatype Operator">≤</a> <a id="64617" href="Data.Nat.Base.html#6472" class="Function Operator">⌈</a> <a id="64619" href="Data.Nat.Properties.html#64603" class="Bound">n</a> <a id="64621" href="Data.Nat.Base.html#6472" class="Function Operator">/2⌉</a>
<a id="64625" href="Data.Nat.Properties.html#64587" class="Function">⌊n/2⌋≤⌈n/2⌉</a> <a id="64637" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>          <a id="64651" class="Symbol">=</a> <a id="64653" href="Data.Nat.Base.html#1713" class="InductiveConstructor">z≤n</a>
<a id="64657" href="Data.Nat.Properties.html#64587" class="Function">⌊n/2⌋≤⌈n/2⌉</a> <a id="64669" class="Symbol">(</a><a id="64670" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="64674" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="64678" class="Symbol">)</a>    <a id="64683" class="Symbol">=</a> <a id="64685" href="Data.Nat.Base.html#1713" class="InductiveConstructor">z≤n</a>
<a id="64689" href="Data.Nat.Properties.html#64587" class="Function">⌊n/2⌋≤⌈n/2⌉</a> <a id="64701" class="Symbol">(</a><a id="64702" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="64706" class="Symbol">(</a><a id="64707" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="64711" href="Data.Nat.Properties.html#64711" class="Bound">n</a><a id="64712" class="Symbol">))</a> <a id="64715" class="Symbol">=</a> <a id="64717" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="64721" class="Symbol">(</a><a id="64722" href="Data.Nat.Properties.html#64587" class="Function">⌊n/2⌋≤⌈n/2⌉</a> <a id="64734" href="Data.Nat.Properties.html#64711" class="Bound">n</a><a id="64735" class="Symbol">)</a>

<a id="⌊n/2⌋+⌈n/2⌉≡n"></a><a id="64738" href="Data.Nat.Properties.html#64738" class="Function">⌊n/2⌋+⌈n/2⌉≡n</a> <a id="64752" class="Symbol">:</a> <a id="64754" class="Symbol">∀</a> <a id="64756" href="Data.Nat.Properties.html#64756" class="Bound">n</a> <a id="64758" class="Symbol">→</a> <a id="64760" href="Data.Nat.Base.html#6345" class="Function Operator">⌊</a> <a id="64762" href="Data.Nat.Properties.html#64756" class="Bound">n</a> <a id="64764" href="Data.Nat.Base.html#6345" class="Function Operator">/2⌋</a> <a id="64768" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="64770" href="Data.Nat.Base.html#6472" class="Function Operator">⌈</a> <a id="64772" href="Data.Nat.Properties.html#64756" class="Bound">n</a> <a id="64774" href="Data.Nat.Base.html#6472" class="Function Operator">/2⌉</a> <a id="64778" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="64780" href="Data.Nat.Properties.html#64756" class="Bound">n</a>
<a id="64782" href="Data.Nat.Properties.html#64738" class="Function">⌊n/2⌋+⌈n/2⌉≡n</a> <a id="64796" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="64804" class="Symbol">=</a> <a id="64806" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="64811" href="Data.Nat.Properties.html#64738" class="Function">⌊n/2⌋+⌈n/2⌉≡n</a> <a id="64825" class="Symbol">(</a><a id="64826" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="64830" href="Data.Nat.Properties.html#64830" class="Bound">n</a><a id="64831" class="Symbol">)</a> <a id="64833" class="Symbol">=</a> <a id="64835" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="64852" href="Data.Nat.Base.html#6345" class="Function Operator">⌊</a> <a id="64854" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="64858" href="Data.Nat.Properties.html#64830" class="Bound">n</a> <a id="64860" href="Data.Nat.Base.html#6345" class="Function Operator">/2⌋</a> <a id="64864" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="64866" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="64870" href="Data.Nat.Base.html#6345" class="Function Operator">⌊</a> <a id="64872" href="Data.Nat.Properties.html#64830" class="Bound">n</a> <a id="64874" href="Data.Nat.Base.html#6345" class="Function Operator">/2⌋</a>   <a id="64880" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="64883" href="Data.Nat.Properties.html#15971" class="Function">+-comm</a> <a id="64890" href="Data.Nat.Base.html#6345" class="Function Operator">⌊</a> <a id="64892" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="64896" href="Data.Nat.Properties.html#64830" class="Bound">n</a> <a id="64898" href="Data.Nat.Base.html#6345" class="Function Operator">/2⌋</a> <a id="64902" class="Symbol">(</a><a id="64903" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="64907" href="Data.Nat.Base.html#6345" class="Function Operator">⌊</a> <a id="64909" href="Data.Nat.Properties.html#64830" class="Bound">n</a> <a id="64911" href="Data.Nat.Base.html#6345" class="Function Operator">/2⌋</a><a id="64914" class="Symbol">)</a> <a id="64916" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="64920" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="64924" href="Data.Nat.Base.html#6345" class="Function Operator">⌊</a> <a id="64926" href="Data.Nat.Properties.html#64830" class="Bound">n</a> <a id="64928" href="Data.Nat.Base.html#6345" class="Function Operator">/2⌋</a> <a id="64932" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="64934" href="Data.Nat.Base.html#6345" class="Function Operator">⌊</a> <a id="64936" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="64940" href="Data.Nat.Properties.html#64830" class="Bound">n</a> <a id="64942" href="Data.Nat.Base.html#6345" class="Function Operator">/2⌋</a>   <a id="64948" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="64954" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="64958" class="Symbol">(</a><a id="64959" href="Data.Nat.Base.html#6345" class="Function Operator">⌊</a> <a id="64961" href="Data.Nat.Properties.html#64830" class="Bound">n</a> <a id="64963" href="Data.Nat.Base.html#6345" class="Function Operator">/2⌋</a> <a id="64967" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="64969" href="Data.Nat.Base.html#6345" class="Function Operator">⌊</a> <a id="64971" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="64975" href="Data.Nat.Properties.html#64830" class="Bound">n</a> <a id="64977" href="Data.Nat.Base.html#6345" class="Function Operator">/2⌋</a><a id="64980" class="Symbol">)</a> <a id="64982" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="64985" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="64990" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="64994" class="Symbol">(</a><a id="64995" href="Data.Nat.Properties.html#64738" class="Function">⌊n/2⌋+⌈n/2⌉≡n</a> <a id="65009" href="Data.Nat.Properties.html#64830" class="Bound">n</a><a id="65010" class="Symbol">)</a> <a id="65012" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="65016" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="65020" href="Data.Nat.Properties.html#64830" class="Bound">n</a>                       <a id="65044" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="⌊n/2⌋≤n"></a><a id="65047" href="Data.Nat.Properties.html#65047" class="Function">⌊n/2⌋≤n</a> <a id="65055" class="Symbol">:</a> <a id="65057" class="Symbol">∀</a> <a id="65059" href="Data.Nat.Properties.html#65059" class="Bound">n</a> <a id="65061" class="Symbol">→</a> <a id="65063" href="Data.Nat.Base.html#6345" class="Function Operator">⌊</a> <a id="65065" href="Data.Nat.Properties.html#65059" class="Bound">n</a> <a id="65067" href="Data.Nat.Base.html#6345" class="Function Operator">/2⌋</a> <a id="65071" href="Data.Nat.Base.html#1690" class="Datatype Operator">≤</a> <a id="65073" href="Data.Nat.Properties.html#65059" class="Bound">n</a>
<a id="65075" href="Data.Nat.Properties.html#65047" class="Function">⌊n/2⌋≤n</a> <a id="65083" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>          <a id="65097" class="Symbol">=</a> <a id="65099" href="Data.Nat.Base.html#1713" class="InductiveConstructor">z≤n</a>
<a id="65103" href="Data.Nat.Properties.html#65047" class="Function">⌊n/2⌋≤n</a> <a id="65111" class="Symbol">(</a><a id="65112" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="65116" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="65120" class="Symbol">)</a>    <a id="65125" class="Symbol">=</a> <a id="65127" href="Data.Nat.Base.html#1713" class="InductiveConstructor">z≤n</a>
<a id="65131" href="Data.Nat.Properties.html#65047" class="Function">⌊n/2⌋≤n</a> <a id="65139" class="Symbol">(</a><a id="65140" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="65144" class="Symbol">(</a><a id="65145" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="65149" href="Data.Nat.Properties.html#65149" class="Bound">n</a><a id="65150" class="Symbol">))</a> <a id="65153" class="Symbol">=</a> <a id="65155" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="65159" class="Symbol">(</a><a id="65160" href="Data.Nat.Properties.html#9018" class="Function">m≤n⇒m≤1+n</a> <a id="65170" class="Symbol">(</a><a id="65171" href="Data.Nat.Properties.html#65047" class="Function">⌊n/2⌋≤n</a> <a id="65179" href="Data.Nat.Properties.html#65149" class="Bound">n</a><a id="65180" class="Symbol">))</a>

<a id="⌊n/2⌋&lt;n"></a><a id="65184" href="Data.Nat.Properties.html#65184" class="Function">⌊n/2⌋&lt;n</a> <a id="65192" class="Symbol">:</a> <a id="65194" class="Symbol">∀</a> <a id="65196" href="Data.Nat.Properties.html#65196" class="Bound">n</a> <a id="65198" class="Symbol">→</a> <a id="65200" href="Data.Nat.Base.html#6345" class="Function Operator">⌊</a> <a id="65202" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="65206" href="Data.Nat.Properties.html#65196" class="Bound">n</a> <a id="65208" href="Data.Nat.Base.html#6345" class="Function Operator">/2⌋</a> <a id="65212" href="Data.Nat.Base.html#1800" class="Function Operator">&lt;</a> <a id="65214" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="65218" href="Data.Nat.Properties.html#65196" class="Bound">n</a>
<a id="65220" href="Data.Nat.Properties.html#65184" class="Function">⌊n/2⌋&lt;n</a> <a id="65228" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="65236" class="Symbol">=</a> <a id="65238" href="Data.Nat.Base.html#1872" class="InductiveConstructor">z&lt;s</a>
<a id="65242" href="Data.Nat.Properties.html#65184" class="Function">⌊n/2⌋&lt;n</a> <a id="65250" class="Symbol">(</a><a id="65251" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="65255" href="Data.Nat.Properties.html#65255" class="Bound">n</a><a id="65256" class="Symbol">)</a> <a id="65258" class="Symbol">=</a> <a id="65260" href="Data.Nat.Base.html#1912" class="InductiveConstructor">s&lt;s</a> <a id="65264" class="Symbol">(</a><a id="65265" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="65269" class="Symbol">(</a><a id="65270" href="Data.Nat.Properties.html#65047" class="Function">⌊n/2⌋≤n</a> <a id="65278" href="Data.Nat.Properties.html#65255" class="Bound">n</a><a id="65279" class="Symbol">))</a>

<a id="n≡⌊n+n/2⌋"></a><a id="65283" href="Data.Nat.Properties.html#65283" class="Function">n≡⌊n+n/2⌋</a> <a id="65293" class="Symbol">:</a> <a id="65295" class="Symbol">∀</a> <a id="65297" href="Data.Nat.Properties.html#65297" class="Bound">n</a> <a id="65299" class="Symbol">→</a> <a id="65301" href="Data.Nat.Properties.html#65297" class="Bound">n</a> <a id="65303" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="65305" href="Data.Nat.Base.html#6345" class="Function Operator">⌊</a> <a id="65307" href="Data.Nat.Properties.html#65297" class="Bound">n</a> <a id="65309" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="65311" href="Data.Nat.Properties.html#65297" class="Bound">n</a> <a id="65313" href="Data.Nat.Base.html#6345" class="Function Operator">/2⌋</a>
<a id="65317" href="Data.Nat.Properties.html#65283" class="Function">n≡⌊n+n/2⌋</a> <a id="65327" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>          <a id="65341" class="Symbol">=</a> <a id="65343" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="65348" href="Data.Nat.Properties.html#65283" class="Function">n≡⌊n+n/2⌋</a> <a id="65358" class="Symbol">(</a><a id="65359" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="65363" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="65367" class="Symbol">)</a>    <a id="65372" class="Symbol">=</a> <a id="65374" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="65379" href="Data.Nat.Properties.html#65283" class="Function">n≡⌊n+n/2⌋</a> <a id="65389" class="Symbol">(</a><a id="65390" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="65394" href="Data.Nat.Properties.html#65394" class="Bound">n′</a><a id="65396" class="Symbol">@(</a><a id="65398" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="65402" href="Data.Nat.Properties.html#65402" class="Bound">n</a><a id="65403" class="Symbol">))</a> <a id="65406" class="Symbol">=</a>
  <a id="65410" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="65415" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="65419" class="Symbol">(</a><a id="65420" href="Relation.Binary.PropositionalEquality.Core.html#2144" class="Function">trans</a> <a id="65426" class="Symbol">(</a><a id="65427" href="Data.Nat.Properties.html#65283" class="Function">n≡⌊n+n/2⌋</a> <a id="65437" class="Symbol">_)</a> <a id="65440" class="Symbol">(</a><a id="65441" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="65446" href="Data.Nat.Base.html#6345" class="Function Operator">⌊_/2⌋</a> <a id="65452" class="Symbol">(</a><a id="65453" href="Relation.Binary.PropositionalEquality.Core.html#2099" class="Function">sym</a> <a id="65457" class="Symbol">(</a><a id="65458" href="Data.Nat.Properties.html#15430" class="Function">+-suc</a> <a id="65464" href="Data.Nat.Properties.html#65402" class="Bound">n</a> <a id="65466" href="Data.Nat.Properties.html#65394" class="Bound">n′</a><a id="65468" class="Symbol">))))</a>

<a id="⌈n/2⌉≤n"></a><a id="65474" href="Data.Nat.Properties.html#65474" class="Function">⌈n/2⌉≤n</a> <a id="65482" class="Symbol">:</a> <a id="65484" class="Symbol">∀</a> <a id="65486" href="Data.Nat.Properties.html#65486" class="Bound">n</a> <a id="65488" class="Symbol">→</a> <a id="65490" href="Data.Nat.Base.html#6472" class="Function Operator">⌈</a> <a id="65492" href="Data.Nat.Properties.html#65486" class="Bound">n</a> <a id="65494" href="Data.Nat.Base.html#6472" class="Function Operator">/2⌉</a> <a id="65498" href="Data.Nat.Base.html#1690" class="Datatype Operator">≤</a> <a id="65500" href="Data.Nat.Properties.html#65486" class="Bound">n</a>
<a id="65502" href="Data.Nat.Properties.html#65474" class="Function">⌈n/2⌉≤n</a> <a id="65510" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="65518" class="Symbol">=</a> <a id="65520" href="Data.Nat.Base.html#1713" class="InductiveConstructor">z≤n</a>
<a id="65524" href="Data.Nat.Properties.html#65474" class="Function">⌈n/2⌉≤n</a> <a id="65532" class="Symbol">(</a><a id="65533" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="65537" href="Data.Nat.Properties.html#65537" class="Bound">n</a><a id="65538" class="Symbol">)</a> <a id="65540" class="Symbol">=</a> <a id="65542" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="65546" class="Symbol">(</a><a id="65547" href="Data.Nat.Properties.html#65047" class="Function">⌊n/2⌋≤n</a> <a id="65555" href="Data.Nat.Properties.html#65537" class="Bound">n</a><a id="65556" class="Symbol">)</a>

<a id="⌈n/2⌉&lt;n"></a><a id="65559" href="Data.Nat.Properties.html#65559" class="Function">⌈n/2⌉&lt;n</a> <a id="65567" class="Symbol">:</a> <a id="65569" class="Symbol">∀</a> <a id="65571" href="Data.Nat.Properties.html#65571" class="Bound">n</a> <a id="65573" class="Symbol">→</a> <a id="65575" href="Data.Nat.Base.html#6472" class="Function Operator">⌈</a> <a id="65577" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="65581" class="Symbol">(</a><a id="65582" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="65586" href="Data.Nat.Properties.html#65571" class="Bound">n</a><a id="65587" class="Symbol">)</a> <a id="65589" href="Data.Nat.Base.html#6472" class="Function Operator">/2⌉</a> <a id="65593" href="Data.Nat.Base.html#1800" class="Function Operator">&lt;</a> <a id="65595" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="65599" class="Symbol">(</a><a id="65600" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="65604" href="Data.Nat.Properties.html#65571" class="Bound">n</a><a id="65605" class="Symbol">)</a>
<a id="65607" href="Data.Nat.Properties.html#65559" class="Function">⌈n/2⌉&lt;n</a> <a id="65615" href="Data.Nat.Properties.html#65615" class="Bound">n</a> <a id="65617" class="Symbol">=</a> <a id="65619" href="Data.Nat.Base.html#1912" class="InductiveConstructor">s&lt;s</a> <a id="65623" class="Symbol">(</a><a id="65624" href="Data.Nat.Properties.html#65184" class="Function">⌊n/2⌋&lt;n</a> <a id="65632" href="Data.Nat.Properties.html#65615" class="Bound">n</a><a id="65633" class="Symbol">)</a>

<a id="n≡⌈n+n/2⌉"></a><a id="65636" href="Data.Nat.Properties.html#65636" class="Function">n≡⌈n+n/2⌉</a> <a id="65646" class="Symbol">:</a> <a id="65648" class="Symbol">∀</a> <a id="65650" href="Data.Nat.Properties.html#65650" class="Bound">n</a> <a id="65652" class="Symbol">→</a> <a id="65654" href="Data.Nat.Properties.html#65650" class="Bound">n</a> <a id="65656" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="65658" href="Data.Nat.Base.html#6472" class="Function Operator">⌈</a> <a id="65660" href="Data.Nat.Properties.html#65650" class="Bound">n</a> <a id="65662" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="65664" href="Data.Nat.Properties.html#65650" class="Bound">n</a> <a id="65666" href="Data.Nat.Base.html#6472" class="Function Operator">/2⌉</a>
<a id="65670" href="Data.Nat.Properties.html#65636" class="Function">n≡⌈n+n/2⌉</a> <a id="65680" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>            <a id="65696" class="Symbol">=</a> <a id="65698" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="65703" href="Data.Nat.Properties.html#65636" class="Function">n≡⌈n+n/2⌉</a> <a id="65713" class="Symbol">(</a><a id="65714" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="65718" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="65722" class="Symbol">)</a>      <a id="65729" class="Symbol">=</a> <a id="65731" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="65736" href="Data.Nat.Properties.html#65636" class="Function">n≡⌈n+n/2⌉</a> <a id="65746" class="Symbol">(</a><a id="65747" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="65751" href="Data.Nat.Properties.html#65751" class="Bound">n′</a><a id="65753" class="Symbol">@(</a><a id="65755" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="65759" href="Data.Nat.Properties.html#65759" class="Bound">n</a><a id="65760" class="Symbol">))</a> <a id="65763" class="Symbol">=</a>
  <a id="65767" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="65772" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="65776" class="Symbol">(</a><a id="65777" href="Relation.Binary.PropositionalEquality.Core.html#2144" class="Function">trans</a> <a id="65783" class="Symbol">(</a><a id="65784" href="Data.Nat.Properties.html#65636" class="Function">n≡⌈n+n/2⌉</a> <a id="65794" class="Symbol">_)</a> <a id="65797" class="Symbol">(</a><a id="65798" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="65803" href="Data.Nat.Base.html#6472" class="Function Operator">⌈_/2⌉</a> <a id="65809" class="Symbol">(</a><a id="65810" href="Relation.Binary.PropositionalEquality.Core.html#2099" class="Function">sym</a> <a id="65814" class="Symbol">(</a><a id="65815" href="Data.Nat.Properties.html#15430" class="Function">+-suc</a> <a id="65821" href="Data.Nat.Properties.html#65759" class="Bound">n</a> <a id="65823" href="Data.Nat.Properties.html#65751" class="Bound">n′</a><a id="65825" class="Symbol">))))</a>

<a id="65831" class="Comment">------------------------------------------------------------------------</a>
<a id="65904" class="Comment">-- Properties of !_</a>

<a id="1≤n!"></a><a id="65925" href="Data.Nat.Properties.html#65925" class="Function">1≤n!</a> <a id="65930" class="Symbol">:</a> <a id="65932" class="Symbol">∀</a> <a id="65934" href="Data.Nat.Properties.html#65934" class="Bound">n</a> <a id="65936" class="Symbol">→</a> <a id="65938" class="Number">1</a> <a id="65940" href="Data.Nat.Base.html#1690" class="Datatype Operator">≤</a> <a id="65942" href="Data.Nat.Properties.html#65934" class="Bound">n</a> <a id="65944" href="Data.Nat.Base.html#7372" class="Function Operator">!</a>
<a id="65946" href="Data.Nat.Properties.html#65925" class="Function">1≤n!</a> <a id="65951" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="65959" class="Symbol">=</a> <a id="65961" href="Data.Nat.Properties.html#6224" class="Function">≤-refl</a>
<a id="65968" href="Data.Nat.Properties.html#65925" class="Function">1≤n!</a> <a id="65973" class="Symbol">(</a><a id="65974" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="65978" href="Data.Nat.Properties.html#65978" class="Bound">n</a><a id="65979" class="Symbol">)</a> <a id="65981" class="Symbol">=</a> <a id="65983" href="Data.Nat.Properties.html#28073" class="Function">*-mono-≤</a> <a id="65992" class="Symbol">(</a><a id="65993" href="Data.Nat.Properties.html#19507" class="Function">m≤m+n</a> <a id="65999" class="Number">1</a> <a id="66001" href="Data.Nat.Properties.html#65978" class="Bound">n</a><a id="66002" class="Symbol">)</a> <a id="66004" class="Symbol">(</a><a id="66005" href="Data.Nat.Properties.html#65925" class="Function">1≤n!</a> <a id="66010" href="Data.Nat.Properties.html#65978" class="Bound">n</a><a id="66011" class="Symbol">)</a>

<a id="66014" class="Keyword">infix</a> <a id="66020" class="Number">4</a> <a id="66022" href="Data.Nat.Properties.html#66036" class="Function Operator">_!≢0</a> <a id="66027" href="Data.Nat.Properties.html#66091" class="Function Operator">_!*_!≢0</a>

<a id="_!≢0"></a><a id="66036" href="Data.Nat.Properties.html#66036" class="Function Operator">_!≢0</a> <a id="66041" class="Symbol">:</a> <a id="66043" class="Symbol">∀</a> <a id="66045" href="Data.Nat.Properties.html#66045" class="Bound">n</a> <a id="66047" class="Symbol">→</a> <a id="66049" href="Data.Nat.Base.html#3259" class="Record">NonZero</a> <a id="66057" class="Symbol">(</a><a id="66058" href="Data.Nat.Properties.html#66045" class="Bound">n</a> <a id="66060" href="Data.Nat.Base.html#7372" class="Function Operator">!</a><a id="66061" class="Symbol">)</a>
<a id="66063" href="Data.Nat.Properties.html#66063" class="Bound">n</a> <a id="66065" href="Data.Nat.Properties.html#66036" class="Function Operator">!≢0</a> <a id="66069" class="Symbol">=</a> <a id="66071" href="Data.Nat.Base.html#3518" class="Function">&gt;-nonZero</a> <a id="66081" class="Symbol">(</a><a id="66082" href="Data.Nat.Properties.html#65925" class="Function">1≤n!</a> <a id="66087" href="Data.Nat.Properties.html#66063" class="Bound">n</a><a id="66088" class="Symbol">)</a>

<a id="_!*_!≢0"></a><a id="66091" href="Data.Nat.Properties.html#66091" class="Function Operator">_!*_!≢0</a> <a id="66099" class="Symbol">:</a> <a id="66101" class="Symbol">∀</a> <a id="66103" href="Data.Nat.Properties.html#66103" class="Bound">m</a> <a id="66105" href="Data.Nat.Properties.html#66105" class="Bound">n</a> <a id="66107" class="Symbol">→</a> <a id="66109" href="Data.Nat.Base.html#3259" class="Record">NonZero</a> <a id="66117" class="Symbol">(</a><a id="66118" href="Data.Nat.Properties.html#66103" class="Bound">m</a> <a id="66120" href="Data.Nat.Base.html#7372" class="Function Operator">!</a> <a id="66122" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="66124" href="Data.Nat.Properties.html#66105" class="Bound">n</a> <a id="66126" href="Data.Nat.Base.html#7372" class="Function Operator">!</a><a id="66127" class="Symbol">)</a>
<a id="66129" href="Data.Nat.Properties.html#66129" class="Bound">m</a> <a id="66131" href="Data.Nat.Properties.html#66091" class="Function Operator">!*</a> <a id="66134" href="Data.Nat.Properties.html#66134" class="Bound">n</a> <a id="66136" href="Data.Nat.Properties.html#66091" class="Function Operator">!≢0</a> <a id="66140" class="Symbol">=</a> <a id="66142" href="Data.Nat.Properties.html#26322" class="Function">m*n≢0</a> <a id="66148" class="Symbol">_</a> <a id="66150" class="Symbol">_</a> <a id="66152" class="Symbol">{{</a><a id="66154" href="Data.Nat.Properties.html#66129" class="Bound">m</a> <a id="66156" href="Data.Nat.Properties.html#66036" class="Function Operator">!≢0</a><a id="66159" class="Symbol">}}</a> <a id="66162" class="Symbol">{{</a><a id="66164" href="Data.Nat.Properties.html#66134" class="Bound">n</a> <a id="66166" href="Data.Nat.Properties.html#66036" class="Function Operator">!≢0</a><a id="66169" class="Symbol">}}</a>

<a id="66173" class="Comment">------------------------------------------------------------------------</a>
<a id="66246" class="Comment">-- Properties of _≤′_ and _&lt;′_</a>

<a id="≤′-trans"></a><a id="66278" href="Data.Nat.Properties.html#66278" class="Function">≤′-trans</a> <a id="66287" class="Symbol">:</a> <a id="66289" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="66300" href="Data.Nat.Base.html#7692" class="Datatype Operator">_≤′_</a>
<a id="66305" href="Data.Nat.Properties.html#66278" class="Function">≤′-trans</a> <a id="66314" href="Data.Nat.Properties.html#66314" class="Bound">m≤n</a> <a id="66318" href="Data.Nat.Base.html#7810" class="InductiveConstructor">≤′-refl</a>       <a id="66332" class="Symbol">=</a> <a id="66334" href="Data.Nat.Properties.html#66314" class="Bound">m≤n</a>
<a id="66338" href="Data.Nat.Properties.html#66278" class="Function">≤′-trans</a> <a id="66347" href="Data.Nat.Properties.html#66347" class="Bound">m≤n</a> <a id="66351" class="Symbol">(</a><a id="66352" href="Data.Nat.Base.html#7763" class="InductiveConstructor">≤′-step</a> <a id="66360" href="Data.Nat.Properties.html#66360" class="Bound">n≤o</a><a id="66363" class="Symbol">)</a> <a id="66365" class="Symbol">=</a> <a id="66367" href="Data.Nat.Base.html#7763" class="InductiveConstructor">≤′-step</a> <a id="66375" class="Symbol">(</a><a id="66376" href="Data.Nat.Properties.html#66278" class="Function">≤′-trans</a> <a id="66385" href="Data.Nat.Properties.html#66347" class="Bound">m≤n</a> <a id="66389" href="Data.Nat.Properties.html#66360" class="Bound">n≤o</a><a id="66392" class="Symbol">)</a>

<a id="z≤′n"></a><a id="66395" href="Data.Nat.Properties.html#66395" class="Function">z≤′n</a> <a id="66400" class="Symbol">:</a> <a id="66402" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="66407" href="Data.Nat.Base.html#7692" class="Datatype Operator">≤′</a> <a id="66410" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="66412" href="Data.Nat.Properties.html#66395" class="Function">z≤′n</a> <a id="66417" class="Symbol">{</a><a id="66418" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="66422" class="Symbol">}</a>  <a id="66425" class="Symbol">=</a> <a id="66427" href="Data.Nat.Base.html#7810" class="InductiveConstructor">≤′-refl</a>
<a id="66435" href="Data.Nat.Properties.html#66395" class="Function">z≤′n</a> <a id="66440" class="Symbol">{</a><a id="66441" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="66445" href="Data.Nat.Properties.html#66445" class="Bound">n</a><a id="66446" class="Symbol">}</a> <a id="66448" class="Symbol">=</a> <a id="66450" href="Data.Nat.Base.html#7763" class="InductiveConstructor">≤′-step</a> <a id="66458" href="Data.Nat.Properties.html#66395" class="Function">z≤′n</a>

<a id="s≤′s"></a><a id="66464" href="Data.Nat.Properties.html#66464" class="Function">s≤′s</a> <a id="66469" class="Symbol">:</a> <a id="66471" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="66473" href="Data.Nat.Base.html#7692" class="Datatype Operator">≤′</a> <a id="66476" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="66478" class="Symbol">→</a> <a id="66480" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="66484" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="66486" href="Data.Nat.Base.html#7692" class="Datatype Operator">≤′</a> <a id="66489" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="66493" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="66495" href="Data.Nat.Properties.html#66464" class="Function">s≤′s</a> <a id="66500" class="Symbol">(</a><a id="66501" href="Data.Nat.Base.html#7723" class="InductiveConstructor">≤′-reflexive</a> <a id="66514" href="Data.Nat.Properties.html#66514" class="Bound">m≡n</a><a id="66517" class="Symbol">)</a> <a id="66519" class="Symbol">=</a> <a id="66521" href="Data.Nat.Base.html#7723" class="InductiveConstructor">≤′-reflexive</a> <a id="66534" class="Symbol">(</a><a id="66535" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="66540" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="66544" href="Data.Nat.Properties.html#66514" class="Bound">m≡n</a><a id="66547" class="Symbol">)</a>
<a id="66549" href="Data.Nat.Properties.html#66464" class="Function">s≤′s</a> <a id="66554" class="Symbol">(</a><a id="66555" href="Data.Nat.Base.html#7763" class="InductiveConstructor">≤′-step</a> <a id="66563" href="Data.Nat.Properties.html#66563" class="Bound">m≤′n</a><a id="66567" class="Symbol">)</a> <a id="66569" class="Symbol">=</a> <a id="66571" href="Data.Nat.Base.html#7763" class="InductiveConstructor">≤′-step</a> <a id="66579" class="Symbol">(</a><a id="66580" href="Data.Nat.Properties.html#66464" class="Function">s≤′s</a> <a id="66585" href="Data.Nat.Properties.html#66563" class="Bound">m≤′n</a><a id="66589" class="Symbol">)</a>

<a id="≤′⇒≤"></a><a id="66592" href="Data.Nat.Properties.html#66592" class="Function">≤′⇒≤</a> <a id="66597" class="Symbol">:</a> <a id="66599" href="Data.Nat.Base.html#7692" class="Datatype Operator">_≤′_</a> <a id="66604" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="66606" href="Data.Nat.Base.html#1690" class="Datatype Operator">_≤_</a>
<a id="66610" href="Data.Nat.Properties.html#66592" class="Function">≤′⇒≤</a> <a id="66615" class="Symbol">(</a><a id="66616" href="Data.Nat.Base.html#7723" class="InductiveConstructor">≤′-reflexive</a> <a id="66629" href="Data.Nat.Properties.html#66629" class="Bound">m≡n</a><a id="66632" class="Symbol">)</a> <a id="66634" class="Symbol">=</a> <a id="66636" href="Data.Nat.Properties.html#6118" class="Function">≤-reflexive</a> <a id="66648" href="Data.Nat.Properties.html#66629" class="Bound">m≡n</a>
<a id="66652" href="Data.Nat.Properties.html#66592" class="Function">≤′⇒≤</a> <a id="66657" class="Symbol">(</a><a id="66658" href="Data.Nat.Base.html#7763" class="InductiveConstructor">≤′-step</a> <a id="66666" href="Data.Nat.Properties.html#66666" class="Bound">m≤′n</a><a id="66670" class="Symbol">)</a> <a id="66672" class="Symbol">=</a> <a id="66674" href="Data.Nat.Properties.html#9018" class="Function">m≤n⇒m≤1+n</a> <a id="66684" class="Symbol">(</a><a id="66685" href="Data.Nat.Properties.html#66592" class="Function">≤′⇒≤</a> <a id="66690" href="Data.Nat.Properties.html#66666" class="Bound">m≤′n</a><a id="66694" class="Symbol">)</a>

<a id="≤⇒≤′"></a><a id="66697" href="Data.Nat.Properties.html#66697" class="Function">≤⇒≤′</a> <a id="66702" class="Symbol">:</a> <a id="66704" href="Data.Nat.Base.html#1690" class="Datatype Operator">_≤_</a> <a id="66708" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="66710" href="Data.Nat.Base.html#7692" class="Datatype Operator">_≤′_</a>
<a id="66715" href="Data.Nat.Properties.html#66697" class="Function">≤⇒≤′</a> <a id="66720" href="Data.Nat.Base.html#1713" class="InductiveConstructor">z≤n</a>       <a id="66730" class="Symbol">=</a> <a id="66732" href="Data.Nat.Properties.html#66395" class="Function">z≤′n</a>
<a id="66737" href="Data.Nat.Properties.html#66697" class="Function">≤⇒≤′</a> <a id="66742" class="Symbol">(</a><a id="66743" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="66747" href="Data.Nat.Properties.html#66747" class="Bound">m≤n</a><a id="66750" class="Symbol">)</a> <a id="66752" class="Symbol">=</a> <a id="66754" href="Data.Nat.Properties.html#66464" class="Function">s≤′s</a> <a id="66759" class="Symbol">(</a><a id="66760" href="Data.Nat.Properties.html#66697" class="Function">≤⇒≤′</a> <a id="66765" href="Data.Nat.Properties.html#66747" class="Bound">m≤n</a><a id="66768" class="Symbol">)</a>

<a id="≤′-step-injective"></a><a id="66771" href="Data.Nat.Properties.html#66771" class="Function">≤′-step-injective</a> <a id="66789" class="Symbol">:</a> <a id="66791" class="Symbol">{</a><a id="66792" href="Data.Nat.Properties.html#66792" class="Bound">p</a> <a id="66794" href="Data.Nat.Properties.html#66794" class="Bound">q</a> <a id="66796" class="Symbol">:</a> <a id="66798" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="66800" href="Data.Nat.Base.html#7692" class="Datatype Operator">≤′</a> <a id="66803" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a><a id="66804" class="Symbol">}</a> <a id="66806" class="Symbol">→</a> <a id="66808" href="Data.Nat.Base.html#7763" class="InductiveConstructor">≤′-step</a> <a id="66816" href="Data.Nat.Properties.html#66792" class="Bound">p</a> <a id="66818" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="66820" href="Data.Nat.Base.html#7763" class="InductiveConstructor">≤′-step</a> <a id="66828" href="Data.Nat.Properties.html#66794" class="Bound">q</a> <a id="66830" class="Symbol">→</a> <a id="66832" href="Data.Nat.Properties.html#66792" class="Bound">p</a> <a id="66834" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="66836" href="Data.Nat.Properties.html#66794" class="Bound">q</a>
<a id="66838" href="Data.Nat.Properties.html#66771" class="Function">≤′-step-injective</a> <a id="66856" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="66861" class="Symbol">=</a> <a id="66863" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="66869" class="Comment">------------------------------------------------------------------------</a>
<a id="66942" class="Comment">-- Properties of _&lt;′_ and _&lt;_</a>
<a id="66972" class="Comment">------------------------------------------------------------------------</a>

<a id="z&lt;′s"></a><a id="67046" href="Data.Nat.Properties.html#67046" class="Function">z&lt;′s</a> <a id="67051" class="Symbol">:</a> <a id="67053" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="67058" href="Data.Nat.Base.html#7851" class="Function Operator">&lt;′</a> <a id="67061" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="67065" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="67067" href="Data.Nat.Properties.html#67046" class="Function">z&lt;′s</a> <a id="67072" class="Symbol">{</a><a id="67073" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="67077" class="Symbol">}</a>  <a id="67080" class="Symbol">=</a> <a id="67082" href="Data.Nat.Base.html#7927" class="InductiveConstructor">&lt;′-base</a>
<a id="67090" href="Data.Nat.Properties.html#67046" class="Function">z&lt;′s</a> <a id="67095" class="Symbol">{</a><a id="67096" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="67100" href="Data.Nat.Properties.html#67100" class="Bound">n</a><a id="67101" class="Symbol">}</a> <a id="67103" class="Symbol">=</a> <a id="67105" href="Data.Nat.Base.html#7962" class="InductiveConstructor">&lt;′-step</a> <a id="67113" class="Symbol">(</a><a id="67114" href="Data.Nat.Properties.html#67046" class="Function">z&lt;′s</a> <a id="67119" class="Symbol">{</a><a id="67120" href="Data.Nat.Properties.html#67100" class="Bound">n</a><a id="67121" class="Symbol">})</a>

<a id="s&lt;′s"></a><a id="67125" href="Data.Nat.Properties.html#67125" class="Function">s&lt;′s</a> <a id="67130" class="Symbol">:</a> <a id="67132" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="67134" href="Data.Nat.Base.html#7851" class="Function Operator">&lt;′</a> <a id="67137" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="67139" class="Symbol">→</a> <a id="67141" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="67145" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="67147" href="Data.Nat.Base.html#7851" class="Function Operator">&lt;′</a> <a id="67150" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="67154" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="67156" href="Data.Nat.Properties.html#67125" class="Function">s&lt;′s</a> <a id="67161" href="Data.Nat.Base.html#7927" class="InductiveConstructor">&lt;′-base</a>        <a id="67176" class="Symbol">=</a> <a id="67178" href="Data.Nat.Base.html#7927" class="InductiveConstructor">&lt;′-base</a>
<a id="67186" href="Data.Nat.Properties.html#67125" class="Function">s&lt;′s</a> <a id="67191" class="Symbol">(</a><a id="67192" href="Data.Nat.Base.html#7962" class="InductiveConstructor">&lt;′-step</a> <a id="67200" href="Data.Nat.Properties.html#67200" class="Bound">m&lt;′n</a><a id="67204" class="Symbol">)</a> <a id="67206" class="Symbol">=</a> <a id="67208" href="Data.Nat.Base.html#7962" class="InductiveConstructor">&lt;′-step</a> <a id="67216" class="Symbol">(</a><a id="67217" href="Data.Nat.Properties.html#67125" class="Function">s&lt;′s</a> <a id="67222" href="Data.Nat.Properties.html#67200" class="Bound">m&lt;′n</a><a id="67226" class="Symbol">)</a>

<a id="&lt;⇒&lt;′"></a><a id="67229" href="Data.Nat.Properties.html#67229" class="Function">&lt;⇒&lt;′</a> <a id="67234" class="Symbol">:</a> <a id="67236" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="67238" href="Data.Nat.Base.html#1800" class="Function Operator">&lt;</a> <a id="67240" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="67242" class="Symbol">→</a> <a id="67244" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="67246" href="Data.Nat.Base.html#7851" class="Function Operator">&lt;′</a> <a id="67249" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="67251" href="Data.Nat.Properties.html#67229" class="Function">&lt;⇒&lt;′</a> <a id="67256" href="Data.Nat.Base.html#1872" class="InductiveConstructor">z&lt;s</a>               <a id="67274" class="Symbol">=</a> <a id="67276" href="Data.Nat.Properties.html#67046" class="Function">z&lt;′s</a>
<a id="67281" href="Data.Nat.Properties.html#67229" class="Function">&lt;⇒&lt;′</a> <a id="67286" class="Symbol">(</a><a id="67287" href="Data.Nat.Base.html#1912" class="InductiveConstructor">s&lt;s</a> <a id="67291" href="Data.Nat.Properties.html#67291" class="Bound">m&lt;n</a><a id="67294" class="Symbol">@(</a><a id="67296" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="67300" class="Symbol">_))</a> <a id="67304" class="Symbol">=</a> <a id="67306" href="Data.Nat.Properties.html#67125" class="Function">s&lt;′s</a> <a id="67311" class="Symbol">(</a><a id="67312" href="Data.Nat.Properties.html#67229" class="Function">&lt;⇒&lt;′</a> <a id="67317" href="Data.Nat.Properties.html#67291" class="Bound">m&lt;n</a><a id="67320" class="Symbol">)</a>

<a id="&lt;′⇒&lt;"></a><a id="67323" href="Data.Nat.Properties.html#67323" class="Function">&lt;′⇒&lt;</a> <a id="67328" class="Symbol">:</a> <a id="67330" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="67332" href="Data.Nat.Base.html#7851" class="Function Operator">&lt;′</a> <a id="67335" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="67337" class="Symbol">→</a> <a id="67339" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="67341" href="Data.Nat.Base.html#1800" class="Function Operator">&lt;</a> <a id="67343" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="67345" href="Data.Nat.Properties.html#67323" class="Function">&lt;′⇒&lt;</a> <a id="67350" href="Data.Nat.Base.html#7927" class="InductiveConstructor">&lt;′-base</a>        <a id="67365" class="Symbol">=</a> <a id="67367" href="Data.Nat.Properties.html#13404" class="Function">n&lt;1+n</a> <a id="67373" class="Symbol">_</a>
<a id="67375" href="Data.Nat.Properties.html#67323" class="Function">&lt;′⇒&lt;</a> <a id="67380" class="Symbol">(</a><a id="67381" href="Data.Nat.Base.html#7962" class="InductiveConstructor">&lt;′-step</a> <a id="67389" href="Data.Nat.Properties.html#67389" class="Bound">m&lt;′n</a><a id="67393" class="Symbol">)</a> <a id="67395" class="Symbol">=</a> <a id="67397" href="Data.Nat.Properties.html#13174" class="Function">m&lt;n⇒m&lt;1+n</a> <a id="67407" class="Symbol">(</a><a id="67408" href="Data.Nat.Properties.html#67323" class="Function">&lt;′⇒&lt;</a> <a id="67413" href="Data.Nat.Properties.html#67389" class="Bound">m&lt;′n</a><a id="67417" class="Symbol">)</a>

<a id="m&lt;1+n⇒m&lt;n∨m≡n′"></a><a id="67420" href="Data.Nat.Properties.html#67420" class="Function">m&lt;1+n⇒m&lt;n∨m≡n′</a> <a id="67435" class="Symbol">:</a> <a id="67437" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="67439" href="Data.Nat.Base.html#1800" class="Function Operator">&lt;</a> <a id="67441" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="67445" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="67447" class="Symbol">→</a> <a id="67449" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="67451" href="Data.Nat.Base.html#1800" class="Function Operator">&lt;</a> <a id="67453" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="67455" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="67457" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="67459" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="67461" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="67463" href="Data.Nat.Properties.html#67420" class="Function">m&lt;1+n⇒m&lt;n∨m≡n′</a> <a id="67478" href="Data.Nat.Properties.html#67478" class="Bound">m&lt;n</a> <a id="67482" class="Keyword">with</a> <a id="67487" href="Data.Nat.Properties.html#67229" class="Function">&lt;⇒&lt;′</a> <a id="67492" href="Data.Nat.Properties.html#67478" class="Bound">m&lt;n</a>
<a id="67496" class="Symbol">...</a> <a id="67500" class="Symbol">|</a> <a id="67502" href="Data.Nat.Base.html#7927" class="InductiveConstructor">&lt;′-base</a>      <a id="67515" class="Symbol">=</a> <a id="67517" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="67522" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="67527" class="Symbol">...</a> <a id="67531" class="Symbol">|</a> <a id="67533" href="Data.Nat.Base.html#7962" class="InductiveConstructor">&lt;′-step</a> <a id="67541" href="Data.Nat.Properties.html#67541" class="Bound">m&lt;′n</a> <a id="67546" class="Symbol">=</a> <a id="67548" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="67553" class="Symbol">(</a><a id="67554" href="Data.Nat.Properties.html#67323" class="Function">&lt;′⇒&lt;</a> <a id="67559" href="Data.Nat.Properties.html#67541" class="Bound">m&lt;′n</a><a id="67563" class="Symbol">)</a>

<a id="67566" class="Comment">------------------------------------------------------------------------</a>
<a id="67639" class="Comment">-- Other properties of _≤′_ and _&lt;′_</a>
<a id="67676" class="Comment">------------------------------------------------------------------------</a>

<a id="67750" class="Keyword">infix</a> <a id="67756" class="Number">4</a> <a id="67758" href="Data.Nat.Properties.html#67783" class="Function Operator">_≤′?_</a> <a id="67764" href="Data.Nat.Properties.html#67841" class="Function Operator">_&lt;′?_</a> <a id="67770" href="Data.Nat.Properties.html#67887" class="Function Operator">_≥′?_</a> <a id="67776" href="Data.Nat.Properties.html#67930" class="Function Operator">_&gt;′?_</a>

<a id="_≤′?_"></a><a id="67783" href="Data.Nat.Properties.html#67783" class="Function Operator">_≤′?_</a> <a id="67789" class="Symbol">:</a> <a id="67791" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="67801" href="Data.Nat.Base.html#7692" class="Datatype Operator">_≤′_</a>
<a id="67806" href="Data.Nat.Properties.html#67806" class="Bound">m</a> <a id="67808" href="Data.Nat.Properties.html#67783" class="Function Operator">≤′?</a> <a id="67812" href="Data.Nat.Properties.html#67812" class="Bound">n</a> <a id="67814" class="Symbol">=</a> <a id="67816" href="Relation.Nullary.Decidable.Core.html#6261" class="Function">map′</a> <a id="67821" href="Data.Nat.Properties.html#66697" class="Function">≤⇒≤′</a> <a id="67826" href="Data.Nat.Properties.html#66592" class="Function">≤′⇒≤</a> <a id="67831" class="Symbol">(</a><a id="67832" href="Data.Nat.Properties.html#67806" class="Bound">m</a> <a id="67834" href="Data.Nat.Properties.html#6981" class="Function Operator">≤?</a> <a id="67837" href="Data.Nat.Properties.html#67812" class="Bound">n</a><a id="67838" class="Symbol">)</a>

<a id="_&lt;′?_"></a><a id="67841" href="Data.Nat.Properties.html#67841" class="Function Operator">_&lt;′?_</a> <a id="67847" class="Symbol">:</a> <a id="67849" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="67859" href="Data.Nat.Base.html#7851" class="Function Operator">_&lt;′_</a>
<a id="67864" href="Data.Nat.Properties.html#67864" class="Bound">m</a> <a id="67866" href="Data.Nat.Properties.html#67841" class="Function Operator">&lt;′?</a> <a id="67870" href="Data.Nat.Properties.html#67870" class="Bound">n</a> <a id="67872" class="Symbol">=</a> <a id="67874" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="67878" href="Data.Nat.Properties.html#67864" class="Bound">m</a> <a id="67880" href="Data.Nat.Properties.html#67783" class="Function Operator">≤′?</a> <a id="67884" href="Data.Nat.Properties.html#67870" class="Bound">n</a>

<a id="_≥′?_"></a><a id="67887" href="Data.Nat.Properties.html#67887" class="Function Operator">_≥′?_</a> <a id="67893" class="Symbol">:</a> <a id="67895" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="67905" href="Data.Nat.Base.html#7999" class="Function Operator">_≥′_</a>
<a id="67910" href="Data.Nat.Properties.html#67887" class="Function Operator">_≥′?_</a> <a id="67916" class="Symbol">=</a> <a id="67918" href="Function.Base.html#1657" class="Function">flip</a> <a id="67923" href="Data.Nat.Properties.html#67783" class="Function Operator">_≤′?_</a>

<a id="_&gt;′?_"></a><a id="67930" href="Data.Nat.Properties.html#67930" class="Function Operator">_&gt;′?_</a> <a id="67936" class="Symbol">:</a> <a id="67938" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="67948" href="Data.Nat.Base.html#8032" class="Function Operator">_&gt;′_</a>
<a id="67953" href="Data.Nat.Properties.html#67930" class="Function Operator">_&gt;′?_</a> <a id="67959" class="Symbol">=</a> <a id="67961" href="Function.Base.html#1657" class="Function">flip</a> <a id="67966" href="Data.Nat.Properties.html#67841" class="Function Operator">_&lt;′?_</a>

<a id="m≤′m+n"></a><a id="67973" href="Data.Nat.Properties.html#67973" class="Function">m≤′m+n</a> <a id="67980" class="Symbol">:</a> <a id="67982" class="Symbol">∀</a> <a id="67984" href="Data.Nat.Properties.html#67984" class="Bound">m</a> <a id="67986" href="Data.Nat.Properties.html#67986" class="Bound">n</a> <a id="67988" class="Symbol">→</a> <a id="67990" href="Data.Nat.Properties.html#67984" class="Bound">m</a> <a id="67992" href="Data.Nat.Base.html#7692" class="Datatype Operator">≤′</a> <a id="67995" href="Data.Nat.Properties.html#67984" class="Bound">m</a> <a id="67997" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="67999" href="Data.Nat.Properties.html#67986" class="Bound">n</a>
<a id="68001" href="Data.Nat.Properties.html#67973" class="Function">m≤′m+n</a> <a id="68008" href="Data.Nat.Properties.html#68008" class="Bound">m</a> <a id="68010" href="Data.Nat.Properties.html#68010" class="Bound">n</a> <a id="68012" class="Symbol">=</a> <a id="68014" href="Data.Nat.Properties.html#66697" class="Function">≤⇒≤′</a> <a id="68019" class="Symbol">(</a><a id="68020" href="Data.Nat.Properties.html#19507" class="Function">m≤m+n</a> <a id="68026" href="Data.Nat.Properties.html#68008" class="Bound">m</a> <a id="68028" href="Data.Nat.Properties.html#68010" class="Bound">n</a><a id="68029" class="Symbol">)</a>

<a id="n≤′m+n"></a><a id="68032" href="Data.Nat.Properties.html#68032" class="Function">n≤′m+n</a> <a id="68039" class="Symbol">:</a> <a id="68041" class="Symbol">∀</a> <a id="68043" href="Data.Nat.Properties.html#68043" class="Bound">m</a> <a id="68045" href="Data.Nat.Properties.html#68045" class="Bound">n</a> <a id="68047" class="Symbol">→</a> <a id="68049" href="Data.Nat.Properties.html#68045" class="Bound">n</a> <a id="68051" href="Data.Nat.Base.html#7692" class="Datatype Operator">≤′</a> <a id="68054" href="Data.Nat.Properties.html#68043" class="Bound">m</a> <a id="68056" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="68058" href="Data.Nat.Properties.html#68045" class="Bound">n</a>
<a id="68060" href="Data.Nat.Properties.html#68032" class="Function">n≤′m+n</a> <a id="68067" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="68075" href="Data.Nat.Properties.html#68075" class="Bound">n</a> <a id="68077" class="Symbol">=</a> <a id="68079" href="Data.Nat.Base.html#7810" class="InductiveConstructor">≤′-refl</a>
<a id="68087" href="Data.Nat.Properties.html#68032" class="Function">n≤′m+n</a> <a id="68094" class="Symbol">(</a><a id="68095" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="68099" href="Data.Nat.Properties.html#68099" class="Bound">m</a><a id="68100" class="Symbol">)</a> <a id="68102" href="Data.Nat.Properties.html#68102" class="Bound">n</a> <a id="68104" class="Symbol">=</a> <a id="68106" href="Data.Nat.Base.html#7763" class="InductiveConstructor">≤′-step</a> <a id="68114" class="Symbol">(</a><a id="68115" href="Data.Nat.Properties.html#68032" class="Function">n≤′m+n</a> <a id="68122" href="Data.Nat.Properties.html#68099" class="Bound">m</a> <a id="68124" href="Data.Nat.Properties.html#68102" class="Bound">n</a><a id="68125" class="Symbol">)</a>

<a id="⌈n/2⌉≤′n"></a><a id="68128" href="Data.Nat.Properties.html#68128" class="Function">⌈n/2⌉≤′n</a> <a id="68137" class="Symbol">:</a> <a id="68139" class="Symbol">∀</a> <a id="68141" href="Data.Nat.Properties.html#68141" class="Bound">n</a> <a id="68143" class="Symbol">→</a> <a id="68145" href="Data.Nat.Base.html#6472" class="Function Operator">⌈</a> <a id="68147" href="Data.Nat.Properties.html#68141" class="Bound">n</a> <a id="68149" href="Data.Nat.Base.html#6472" class="Function Operator">/2⌉</a> <a id="68153" href="Data.Nat.Base.html#7692" class="Datatype Operator">≤′</a> <a id="68156" href="Data.Nat.Properties.html#68141" class="Bound">n</a>
<a id="68158" href="Data.Nat.Properties.html#68128" class="Function">⌈n/2⌉≤′n</a> <a id="68167" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>          <a id="68181" class="Symbol">=</a> <a id="68183" href="Data.Nat.Base.html#7810" class="InductiveConstructor">≤′-refl</a>
<a id="68191" href="Data.Nat.Properties.html#68128" class="Function">⌈n/2⌉≤′n</a> <a id="68200" class="Symbol">(</a><a id="68201" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="68205" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="68209" class="Symbol">)</a>    <a id="68214" class="Symbol">=</a> <a id="68216" href="Data.Nat.Base.html#7810" class="InductiveConstructor">≤′-refl</a>
<a id="68224" href="Data.Nat.Properties.html#68128" class="Function">⌈n/2⌉≤′n</a> <a id="68233" class="Symbol">(</a><a id="68234" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="68238" class="Symbol">(</a><a id="68239" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="68243" href="Data.Nat.Properties.html#68243" class="Bound">n</a><a id="68244" class="Symbol">))</a> <a id="68247" class="Symbol">=</a> <a id="68249" href="Data.Nat.Properties.html#66464" class="Function">s≤′s</a> <a id="68254" class="Symbol">(</a><a id="68255" href="Data.Nat.Base.html#7763" class="InductiveConstructor">≤′-step</a> <a id="68263" class="Symbol">(</a><a id="68264" href="Data.Nat.Properties.html#68128" class="Function">⌈n/2⌉≤′n</a> <a id="68273" href="Data.Nat.Properties.html#68243" class="Bound">n</a><a id="68274" class="Symbol">))</a>

<a id="⌊n/2⌋≤′n"></a><a id="68278" href="Data.Nat.Properties.html#68278" class="Function">⌊n/2⌋≤′n</a> <a id="68287" class="Symbol">:</a> <a id="68289" class="Symbol">∀</a> <a id="68291" href="Data.Nat.Properties.html#68291" class="Bound">n</a> <a id="68293" class="Symbol">→</a> <a id="68295" href="Data.Nat.Base.html#6345" class="Function Operator">⌊</a> <a id="68297" href="Data.Nat.Properties.html#68291" class="Bound">n</a> <a id="68299" href="Data.Nat.Base.html#6345" class="Function Operator">/2⌋</a> <a id="68303" href="Data.Nat.Base.html#7692" class="Datatype Operator">≤′</a> <a id="68306" href="Data.Nat.Properties.html#68291" class="Bound">n</a>
<a id="68308" href="Data.Nat.Properties.html#68278" class="Function">⌊n/2⌋≤′n</a> <a id="68317" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="68325" class="Symbol">=</a> <a id="68327" href="Data.Nat.Base.html#7810" class="InductiveConstructor">≤′-refl</a>
<a id="68335" href="Data.Nat.Properties.html#68278" class="Function">⌊n/2⌋≤′n</a> <a id="68344" class="Symbol">(</a><a id="68345" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="68349" href="Data.Nat.Properties.html#68349" class="Bound">n</a><a id="68350" class="Symbol">)</a> <a id="68352" class="Symbol">=</a> <a id="68354" href="Data.Nat.Base.html#7763" class="InductiveConstructor">≤′-step</a> <a id="68362" class="Symbol">(</a><a id="68363" href="Data.Nat.Properties.html#68128" class="Function">⌈n/2⌉≤′n</a> <a id="68372" href="Data.Nat.Properties.html#68349" class="Bound">n</a><a id="68373" class="Symbol">)</a>

<a id="68376" class="Comment">------------------------------------------------------------------------</a>
<a id="68449" class="Comment">-- Properties of _≤″_ and _&lt;″_</a>
<a id="68480" class="Comment">------------------------------------------------------------------------</a>

<a id="68554" class="Comment">-- equivalence of  _≤″_ to _≤_</a>
<a id="68585" class="Comment">-- NB the change in #2939 making the m≤n argument to m+[n∸m]≡n irrelevant</a>
<a id="68659" class="Comment">-- means that this proof must now be eta-expanded in order to typecheck.</a>

<a id="≤⇒≤″"></a><a id="68733" href="Data.Nat.Properties.html#68733" class="Function">≤⇒≤″</a> <a id="68738" class="Symbol">:</a> <a id="68740" href="Data.Nat.Base.html#1690" class="Datatype Operator">_≤_</a> <a id="68744" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="68746" href="Data.Nat.Base.html#8234" class="Function Operator">_≤″_</a>
<a id="68751" href="Data.Nat.Properties.html#68733" class="Function">≤⇒≤″</a> <a id="68756" href="Data.Nat.Properties.html#68756" class="Bound">m≤n</a> <a id="68760" class="Symbol">=</a> <a id="68762" class="Symbol">(_</a> <a id="68765" href="Algebra.Definitions.RawMagma.html#1427" class="InductiveConstructor Operator">,</a> <a id="68767" href="Data.Nat.Properties.html#53136" class="Function">m+[n∸m]≡n</a> <a id="68777" href="Data.Nat.Properties.html#68756" class="Bound">m≤n</a><a id="68780" class="Symbol">)</a>

<a id="&lt;⇒&lt;″"></a><a id="68783" href="Data.Nat.Properties.html#68783" class="Function">&lt;⇒&lt;″</a> <a id="68788" class="Symbol">:</a> <a id="68790" href="Data.Nat.Base.html#1800" class="Function Operator">_&lt;_</a> <a id="68794" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="68796" href="Data.Nat.Base.html#8282" class="Function Operator">_&lt;″_</a>
<a id="68801" href="Data.Nat.Properties.html#68783" class="Function">&lt;⇒&lt;″</a> <a id="68806" class="Symbol">=</a> <a id="68808" href="Data.Nat.Properties.html#68733" class="Function">≤⇒≤″</a>

<a id="≤″⇒≤"></a><a id="68814" href="Data.Nat.Properties.html#68814" class="Function">≤″⇒≤</a> <a id="68819" class="Symbol">:</a> <a id="68821" href="Data.Nat.Base.html#8234" class="Function Operator">_≤″_</a> <a id="68826" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="68828" href="Data.Nat.Base.html#1690" class="Datatype Operator">_≤_</a>
<a id="68832" href="Data.Nat.Properties.html#68814" class="Function">≤″⇒≤</a> <a id="68837" class="Symbol">(</a><a id="68838" href="Data.Nat.Properties.html#68838" class="Bound">k</a> <a id="68840" href="Algebra.Definitions.RawMagma.html#1427" class="InductiveConstructor Operator">,</a> <a id="68842" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="68846" class="Symbol">)</a> <a id="68848" class="Symbol">=</a> <a id="68850" href="Data.Nat.Properties.html#19507" class="Function">m≤m+n</a> <a id="68856" class="Symbol">_</a> <a id="68858" href="Data.Nat.Properties.html#68838" class="Bound">k</a>

<a id="&lt;″⇒&lt;"></a><a id="68861" href="Data.Nat.Properties.html#68861" class="Function">&lt;″⇒&lt;</a> <a id="68866" class="Symbol">:</a> <a id="68868" href="Data.Nat.Base.html#8282" class="Function Operator">_&lt;″_</a> <a id="68873" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="68875" href="Data.Nat.Base.html#1800" class="Function Operator">_&lt;_</a>
<a id="68879" href="Data.Nat.Properties.html#68861" class="Function">&lt;″⇒&lt;</a> <a id="68884" class="Symbol">=</a> <a id="68886" href="Data.Nat.Properties.html#68814" class="Function">≤″⇒≤</a>

<a id="68892" class="Comment">-- equivalence to the old definition of _≤″_</a>

<a id="≤″-proof"></a><a id="68938" href="Data.Nat.Properties.html#68938" class="Function">≤″-proof</a> <a id="68947" class="Symbol">:</a> <a id="68949" class="Symbol">(</a><a id="68950" href="Data.Nat.Properties.html#68950" class="Bound">le</a> <a id="68953" class="Symbol">:</a> <a id="68955" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="68957" href="Data.Nat.Base.html#8234" class="Function Operator">≤″</a> <a id="68960" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a><a id="68961" class="Symbol">)</a> <a id="68963" class="Symbol">→</a> <a id="68965" class="Keyword">let</a> <a id="68969" href="Data.Nat.Properties.html#68969" class="Bound">k</a> <a id="68971" class="InductiveConstructor Operator">,</a> <a id="68973" class="Symbol">_</a> <a id="68975" class="Symbol">=</a> <a id="68977" href="Data.Nat.Properties.html#68950" class="Bound">le</a> <a id="68980" class="Keyword">in</a> <a id="68983" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="68985" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="68987" href="Data.Nat.Properties.html#68969" class="Bound">k</a> <a id="68989" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="68991" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="68993" href="Data.Nat.Properties.html#68938" class="Function">≤″-proof</a> <a id="69002" class="Symbol">(_</a> <a id="69005" href="Algebra.Definitions.RawMagma.html#1427" class="InductiveConstructor Operator">,</a> <a id="69007" href="Data.Nat.Properties.html#69007" class="Bound">prf</a><a id="69010" class="Symbol">)</a> <a id="69012" class="Symbol">=</a> <a id="69014" href="Data.Nat.Properties.html#69007" class="Bound">prf</a>

<a id="69019" class="Comment">-- yielding analogous proof for _≤_</a>

<a id="m≤n⇒∃[o]m+o≡n"></a><a id="69056" href="Data.Nat.Properties.html#69056" class="Function">m≤n⇒∃[o]m+o≡n</a> <a id="69070" class="Symbol">:</a> <a id="69072" class="Symbol">.(</a><a id="69074" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="69076" href="Data.Nat.Base.html#1690" class="Datatype Operator">≤</a> <a id="69078" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a><a id="69079" class="Symbol">)</a> <a id="69081" class="Symbol">→</a> <a id="69083" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="69085" class="Symbol">λ</a> <a id="69087" href="Data.Nat.Properties.html#69087" class="Bound">k</a> <a id="69089" class="Symbol">→</a> <a id="69091" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="69093" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="69095" href="Data.Nat.Properties.html#69087" class="Bound">k</a> <a id="69097" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="69099" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="69101" href="Data.Nat.Properties.html#69056" class="Function">m≤n⇒∃[o]m+o≡n</a> <a id="69115" href="Data.Nat.Properties.html#69115" class="Bound">m≤n</a> <a id="69119" class="Symbol">=</a> <a id="69121" class="Symbol">_</a> <a id="69123" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="69125" href="Data.Nat.Properties.html#53136" class="Function">m+[n∸m]≡n</a> <a id="69135" class="Symbol">(</a><a id="69136" href="Relation.Nullary.Decidable.Core.html#2686" class="Function">recompute</a> <a id="69146" class="Symbol">(_</a> <a id="69149" href="Data.Nat.Properties.html#6981" class="Function Operator">≤?</a> <a id="69152" class="Symbol">_)</a> <a id="69155" href="Data.Nat.Properties.html#69115" class="Bound">m≤n</a><a id="69158" class="Symbol">)</a>

<a id="69161" class="Comment">-- whose witness is equal to monus</a>

<a id="guarded-∸≗∸"></a><a id="69197" href="Data.Nat.Properties.html#69197" class="Function">guarded-∸≗∸</a> <a id="69209" class="Symbol">:</a> <a id="69211" class="Symbol">∀</a> <a id="69213" class="Symbol">{</a><a id="69214" href="Data.Nat.Properties.html#69214" class="Bound">m</a> <a id="69216" href="Data.Nat.Properties.html#69216" class="Bound">n</a><a id="69217" class="Symbol">}</a> <a id="69219" class="Symbol">→</a> <a id="69221" class="Symbol">.(</a><a id="69223" href="Data.Nat.Properties.html#69223" class="Bound">m≤n</a> <a id="69227" class="Symbol">:</a> <a id="69229" href="Data.Nat.Properties.html#69214" class="Bound">m</a> <a id="69231" href="Data.Nat.Base.html#1690" class="Datatype Operator">≤</a> <a id="69233" href="Data.Nat.Properties.html#69216" class="Bound">n</a><a id="69234" class="Symbol">)</a> <a id="69236" class="Symbol">→</a>
              <a id="69252" class="Keyword">let</a> <a id="69256" href="Data.Nat.Properties.html#69256" class="Bound">k</a> <a id="69258" class="InductiveConstructor Operator">,</a> <a id="69260" class="Symbol">_</a> <a id="69262" class="Symbol">=</a> <a id="69264" href="Data.Nat.Properties.html#69056" class="Function">m≤n⇒∃[o]m+o≡n</a> <a id="69278" href="Data.Nat.Properties.html#69223" class="Bound">m≤n</a> <a id="69282" class="Keyword">in</a> <a id="69285" href="Data.Nat.Properties.html#69256" class="Bound">k</a> <a id="69287" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="69289" href="Data.Nat.Properties.html#69216" class="Bound">n</a> <a id="69291" href="Data.Nat.Base.html#4443" class="Primitive Operator">∸</a> <a id="69293" href="Data.Nat.Properties.html#69214" class="Bound">m</a>
<a id="69295" href="Data.Nat.Properties.html#69197" class="Function">guarded-∸≗∸</a> <a id="69307" href="Data.Nat.Properties.html#69307" class="Bound">m≤n</a> <a id="69311" class="Symbol">=</a> <a id="69313" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="69319" class="Comment">-- equivalence of _&lt;″_ to _&lt;ᵇ_</a>

<a id="m&lt;ᵇn⇒1+m+[n-1+m]≡n"></a><a id="69351" href="Data.Nat.Properties.html#69351" class="Function">m&lt;ᵇn⇒1+m+[n-1+m]≡n</a> <a id="69370" class="Symbol">:</a> <a id="69372" class="Symbol">∀</a> <a id="69374" href="Data.Nat.Properties.html#69374" class="Bound">m</a> <a id="69376" href="Data.Nat.Properties.html#69376" class="Bound">n</a> <a id="69378" class="Symbol">→</a> <a id="69380" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="69382" class="Symbol">(</a><a id="69383" href="Data.Nat.Properties.html#69374" class="Bound">m</a> <a id="69385" href="Data.Nat.Base.html#1456" class="Primitive Operator">&lt;ᵇ</a> <a id="69388" href="Data.Nat.Properties.html#69376" class="Bound">n</a><a id="69389" class="Symbol">)</a> <a id="69391" class="Symbol">→</a> <a id="69393" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="69397" href="Data.Nat.Properties.html#69374" class="Bound">m</a> <a id="69399" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="69401" class="Symbol">(</a><a id="69402" href="Data.Nat.Properties.html#69376" class="Bound">n</a> <a id="69404" href="Data.Nat.Base.html#4443" class="Primitive Operator">∸</a> <a id="69406" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="69410" href="Data.Nat.Properties.html#69374" class="Bound">m</a><a id="69411" class="Symbol">)</a> <a id="69413" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="69415" href="Data.Nat.Properties.html#69376" class="Bound">n</a>
<a id="69417" href="Data.Nat.Properties.html#69351" class="Function">m&lt;ᵇn⇒1+m+[n-1+m]≡n</a> <a id="69436" href="Data.Nat.Properties.html#69436" class="Bound">m</a> <a id="69438" href="Data.Nat.Properties.html#69438" class="Bound">n</a> <a id="69440" href="Data.Nat.Properties.html#69440" class="Bound">lt</a> <a id="69443" class="Symbol">=</a> <a id="69445" href="Data.Nat.Properties.html#53136" class="Function">m+[n∸m]≡n</a> <a id="69455" class="Symbol">(</a><a id="69456" href="Data.Nat.Properties.html#4960" class="Function">&lt;ᵇ⇒&lt;</a> <a id="69461" href="Data.Nat.Properties.html#69436" class="Bound">m</a> <a id="69463" href="Data.Nat.Properties.html#69438" class="Bound">n</a> <a id="69465" href="Data.Nat.Properties.html#69440" class="Bound">lt</a><a id="69467" class="Symbol">)</a>

<a id="m&lt;ᵇ1+m+n"></a><a id="69470" href="Data.Nat.Properties.html#69470" class="Function">m&lt;ᵇ1+m+n</a> <a id="69479" class="Symbol">:</a> <a id="69481" class="Symbol">∀</a> <a id="69483" href="Data.Nat.Properties.html#69483" class="Bound">m</a> <a id="69485" class="Symbol">{</a><a id="69486" href="Data.Nat.Properties.html#69486" class="Bound">n</a><a id="69487" class="Symbol">}</a> <a id="69489" class="Symbol">→</a> <a id="69491" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="69493" class="Symbol">(</a><a id="69494" href="Data.Nat.Properties.html#69483" class="Bound">m</a> <a id="69496" href="Data.Nat.Base.html#1456" class="Primitive Operator">&lt;ᵇ</a> <a id="69499" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="69503" class="Symbol">(</a><a id="69504" href="Data.Nat.Properties.html#69483" class="Bound">m</a> <a id="69506" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="69508" href="Data.Nat.Properties.html#69486" class="Bound">n</a><a id="69509" class="Symbol">))</a>
<a id="69512" href="Data.Nat.Properties.html#69470" class="Function">m&lt;ᵇ1+m+n</a> <a id="69521" href="Data.Nat.Properties.html#69521" class="Bound">m</a> <a id="69523" class="Symbol">=</a> <a id="69525" href="Data.Nat.Properties.html#5072" class="Function">&lt;⇒&lt;ᵇ</a> <a id="69530" class="Symbol">(</a><a id="69531" href="Data.Nat.Properties.html#19507" class="Function">m≤m+n</a> <a id="69537" class="Symbol">(</a><a id="69538" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="69542" href="Data.Nat.Properties.html#69521" class="Bound">m</a><a id="69543" class="Symbol">)</a> <a id="69545" class="Symbol">_)</a>

<a id="&lt;ᵇ⇒&lt;″"></a><a id="69549" href="Data.Nat.Properties.html#69549" class="Function">&lt;ᵇ⇒&lt;″</a> <a id="69555" class="Symbol">:</a> <a id="69557" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="69559" class="Symbol">(</a><a id="69560" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="69562" href="Data.Nat.Base.html#1456" class="Primitive Operator">&lt;ᵇ</a> <a id="69565" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a><a id="69566" class="Symbol">)</a> <a id="69568" class="Symbol">→</a> <a id="69570" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="69572" href="Data.Nat.Base.html#8282" class="Function Operator">&lt;″</a> <a id="69575" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="69577" href="Data.Nat.Properties.html#69549" class="Function">&lt;ᵇ⇒&lt;″</a> <a id="69583" class="Symbol">{</a><a id="69584" href="Data.Nat.Properties.html#69584" class="Bound">m</a><a id="69585" class="Symbol">}</a> <a id="69587" class="Symbol">{</a><a id="69588" href="Data.Nat.Properties.html#69588" class="Bound">n</a><a id="69589" class="Symbol">}</a> <a id="69591" class="Symbol">=</a> <a id="69593" href="Data.Nat.Properties.html#68783" class="Function">&lt;⇒&lt;″</a> <a id="69598" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="69600" class="Symbol">(</a><a id="69601" href="Data.Nat.Properties.html#4960" class="Function">&lt;ᵇ⇒&lt;</a> <a id="69606" href="Data.Nat.Properties.html#69584" class="Bound">m</a> <a id="69608" href="Data.Nat.Properties.html#69588" class="Bound">n</a><a id="69609" class="Symbol">)</a>

<a id="&lt;″⇒&lt;ᵇ"></a><a id="69612" href="Data.Nat.Properties.html#69612" class="Function">&lt;″⇒&lt;ᵇ</a> <a id="69618" class="Symbol">:</a> <a id="69620" class="Symbol">∀</a> <a id="69622" class="Symbol">{</a><a id="69623" href="Data.Nat.Properties.html#69623" class="Bound">m</a> <a id="69625" href="Data.Nat.Properties.html#69625" class="Bound">n</a><a id="69626" class="Symbol">}</a> <a id="69628" class="Symbol">→</a> <a id="69630" href="Data.Nat.Properties.html#69623" class="Bound">m</a> <a id="69632" href="Data.Nat.Base.html#8282" class="Function Operator">&lt;″</a> <a id="69635" href="Data.Nat.Properties.html#69625" class="Bound">n</a> <a id="69637" class="Symbol">→</a> <a id="69639" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="69641" class="Symbol">(</a><a id="69642" href="Data.Nat.Properties.html#69623" class="Bound">m</a> <a id="69644" href="Data.Nat.Base.html#1456" class="Primitive Operator">&lt;ᵇ</a> <a id="69647" href="Data.Nat.Properties.html#69625" class="Bound">n</a><a id="69648" class="Symbol">)</a>
<a id="69650" href="Data.Nat.Properties.html#69612" class="Function">&lt;″⇒&lt;ᵇ</a> <a id="69656" class="Symbol">{</a><a id="69657" href="Data.Nat.Properties.html#69657" class="Bound">m</a><a id="69658" class="Symbol">}</a> <a id="69660" class="Symbol">(</a><a id="69661" href="Data.Nat.Properties.html#69661" class="Bound">k</a> <a id="69663" href="Algebra.Definitions.RawMagma.html#1427" class="InductiveConstructor Operator">,</a> <a id="69665" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="69669" class="Symbol">)</a> <a id="69671" class="Symbol">=</a> <a id="69673" href="Data.Nat.Properties.html#5072" class="Function">&lt;⇒&lt;ᵇ</a> <a id="69678" class="Symbol">(</a><a id="69679" href="Data.Nat.Properties.html#19507" class="Function">m≤m+n</a> <a id="69685" class="Symbol">(</a><a id="69686" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="69690" href="Data.Nat.Properties.html#69657" class="Bound">m</a><a id="69691" class="Symbol">)</a> <a id="69693" href="Data.Nat.Properties.html#69661" class="Bound">k</a><a id="69694" class="Symbol">)</a>

<a id="69697" class="Comment">-- NB: we use the builtin function `_&lt;ᵇ_ : (m n : ℕ) → Bool` here so</a>
<a id="69766" class="Comment">-- that the function quickly decides whether to return `yes` or `no`.</a>
<a id="69836" class="Comment">-- It still takes a linear amount of time to generate the proof if it</a>
<a id="69906" class="Comment">-- is inspected. We expect the main benefit to be visible for compiled</a>
<a id="69977" class="Comment">-- code: the backend erases proofs.</a>

<a id="70014" class="Keyword">infix</a> <a id="70020" class="Number">4</a> <a id="70022" href="Data.Nat.Properties.html#70047" class="Function Operator">_&lt;″?_</a> <a id="70028" href="Data.Nat.Properties.html#70112" class="Function Operator">_≤″?_</a> <a id="70034" href="Data.Nat.Properties.html#70187" class="Function Operator">_≥″?_</a> <a id="70040" href="Data.Nat.Properties.html#70230" class="Function Operator">_&gt;″?_</a>

<a id="_&lt;″?_"></a><a id="70047" href="Data.Nat.Properties.html#70047" class="Function Operator">_&lt;″?_</a> <a id="70053" class="Symbol">:</a> <a id="70055" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="70065" href="Data.Nat.Base.html#8282" class="Function Operator">_&lt;″_</a>
<a id="70070" href="Data.Nat.Properties.html#70070" class="Bound">m</a> <a id="70072" href="Data.Nat.Properties.html#70047" class="Function Operator">&lt;″?</a> <a id="70076" href="Data.Nat.Properties.html#70076" class="Bound">n</a> <a id="70078" class="Symbol">=</a> <a id="70080" href="Relation.Nullary.Decidable.Core.html#6261" class="Function">map′</a> <a id="70085" href="Data.Nat.Properties.html#69549" class="Function">&lt;ᵇ⇒&lt;″</a> <a id="70091" href="Data.Nat.Properties.html#69612" class="Function">&lt;″⇒&lt;ᵇ</a> <a id="70097" class="Symbol">(</a><a id="70098" href="Relation.Nullary.Decidable.Core.html#3222" class="Function">T?</a> <a id="70101" class="Symbol">(</a><a id="70102" href="Data.Nat.Properties.html#70070" class="Bound">m</a> <a id="70104" href="Data.Nat.Base.html#1456" class="Primitive Operator">&lt;ᵇ</a> <a id="70107" href="Data.Nat.Properties.html#70076" class="Bound">n</a><a id="70108" class="Symbol">))</a>

<a id="_≤″?_"></a><a id="70112" href="Data.Nat.Properties.html#70112" class="Function Operator">_≤″?_</a> <a id="70118" class="Symbol">:</a> <a id="70120" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="70130" href="Data.Nat.Base.html#8234" class="Function Operator">_≤″_</a>
<a id="70135" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>  <a id="70141" href="Data.Nat.Properties.html#70112" class="Function Operator">≤″?</a> <a id="70145" href="Data.Nat.Properties.html#70145" class="Bound">n</a> <a id="70147" class="Symbol">=</a> <a id="70149" href="Relation.Nullary.Decidable.Core.html#2105" class="InductiveConstructor">yes</a> <a id="70153" class="Symbol">(</a><a id="70154" href="Data.Nat.Properties.html#70145" class="Bound">n</a> <a id="70156" href="Algebra.Definitions.RawMagma.html#1427" class="InductiveConstructor Operator">,</a> <a id="70158" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="70162" class="Symbol">)</a>
<a id="70164" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="70168" href="Data.Nat.Properties.html#70168" class="Bound">m</a> <a id="70170" href="Data.Nat.Properties.html#70112" class="Function Operator">≤″?</a> <a id="70174" href="Data.Nat.Properties.html#70174" class="Bound">n</a> <a id="70176" class="Symbol">=</a> <a id="70178" href="Data.Nat.Properties.html#70168" class="Bound">m</a> <a id="70180" href="Data.Nat.Properties.html#70047" class="Function Operator">&lt;″?</a> <a id="70184" href="Data.Nat.Properties.html#70174" class="Bound">n</a>

<a id="_≥″?_"></a><a id="70187" href="Data.Nat.Properties.html#70187" class="Function Operator">_≥″?_</a> <a id="70193" class="Symbol">:</a> <a id="70195" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="70205" href="Data.Nat.Base.html#8319" class="Function Operator">_≥″_</a>
<a id="70210" href="Data.Nat.Properties.html#70187" class="Function Operator">_≥″?_</a> <a id="70216" class="Symbol">=</a> <a id="70218" href="Function.Base.html#1657" class="Function">flip</a> <a id="70223" href="Data.Nat.Properties.html#70112" class="Function Operator">_≤″?_</a>

<a id="_&gt;″?_"></a><a id="70230" href="Data.Nat.Properties.html#70230" class="Function Operator">_&gt;″?_</a> <a id="70236" class="Symbol">:</a> <a id="70238" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="70248" href="Data.Nat.Base.html#8352" class="Function Operator">_&gt;″_</a>
<a id="70253" href="Data.Nat.Properties.html#70230" class="Function Operator">_&gt;″?_</a> <a id="70259" class="Symbol">=</a> <a id="70261" href="Function.Base.html#1657" class="Function">flip</a> <a id="70266" href="Data.Nat.Properties.html#70047" class="Function Operator">_&lt;″?_</a>

<a id="≤″-irrelevant"></a><a id="70273" href="Data.Nat.Properties.html#70273" class="Function">≤″-irrelevant</a> <a id="70287" class="Symbol">:</a> <a id="70289" href="Relation.Binary.Definitions.html#6260" class="Function">Irrelevant</a> <a id="70300" href="Data.Nat.Base.html#8234" class="Function Operator">_≤″_</a>
<a id="70305" href="Data.Nat.Properties.html#70273" class="Function">≤″-irrelevant</a> <a id="70319" class="Symbol">{</a><a id="70320" href="Data.Nat.Properties.html#70320" class="Bound">m</a><a id="70321" class="Symbol">}</a> <a id="70323" class="Symbol">(_</a> <a id="70326" href="Algebra.Definitions.RawMagma.html#1427" class="InductiveConstructor Operator">,</a> <a id="70328" href="Data.Nat.Properties.html#70328" class="Bound">eq₁</a><a id="70331" class="Symbol">)</a> <a id="70333" class="Symbol">(_</a> <a id="70336" href="Algebra.Definitions.RawMagma.html#1427" class="InductiveConstructor Operator">,</a> <a id="70338" href="Data.Nat.Properties.html#70338" class="Bound">eq₂</a><a id="70341" class="Symbol">)</a>
  <a id="70345" class="Keyword">with</a> <a id="70350" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> ← <a id="70357" href="Data.Nat.Properties.html#16180" class="Function">+-cancelˡ-≡</a> <a id="70369" href="Data.Nat.Properties.html#70320" class="Bound">m</a> <a id="70371" class="Symbol">_</a> <a id="70373" class="Symbol">_</a> <a id="70375" class="Symbol">(</a><a id="70376" href="Relation.Binary.PropositionalEquality.Core.html#2144" class="Function">trans</a> <a id="70382" href="Data.Nat.Properties.html#70328" class="Bound">eq₁</a> <a id="70386" class="Symbol">(</a><a id="70387" href="Relation.Binary.PropositionalEquality.Core.html#2099" class="Function">sym</a> <a id="70391" href="Data.Nat.Properties.html#70338" class="Bound">eq₂</a><a id="70394" class="Symbol">))</a>
  <a id="70399" class="Symbol">=</a> <a id="70401" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="70406" class="Symbol">(_</a> <a id="70409" href="Algebra.Definitions.RawMagma.html#1427" class="InductiveConstructor Operator">,_</a><a id="70411" class="Symbol">)</a> <a id="70413" class="Symbol">(</a><a id="70414" href="Data.Nat.Properties.html#4169" class="Function">≡-irrelevant</a> <a id="70427" href="Data.Nat.Properties.html#70328" class="Bound">eq₁</a> <a id="70431" href="Data.Nat.Properties.html#70338" class="Bound">eq₂</a><a id="70434" class="Symbol">)</a>

<a id="&lt;″-irrelevant"></a><a id="70437" href="Data.Nat.Properties.html#70437" class="Function">&lt;″-irrelevant</a> <a id="70451" class="Symbol">:</a> <a id="70453" href="Relation.Binary.Definitions.html#6260" class="Function">Irrelevant</a> <a id="70464" href="Data.Nat.Base.html#8282" class="Function Operator">_&lt;″_</a>
<a id="70469" href="Data.Nat.Properties.html#70437" class="Function">&lt;″-irrelevant</a> <a id="70483" class="Symbol">=</a> <a id="70485" href="Data.Nat.Properties.html#70273" class="Function">≤″-irrelevant</a>

<a id="&gt;″-irrelevant"></a><a id="70500" href="Data.Nat.Properties.html#70500" class="Function">&gt;″-irrelevant</a> <a id="70514" class="Symbol">:</a> <a id="70516" href="Relation.Binary.Definitions.html#6260" class="Function">Irrelevant</a> <a id="70527" href="Data.Nat.Base.html#8352" class="Function Operator">_&gt;″_</a>
<a id="70532" href="Data.Nat.Properties.html#70500" class="Function">&gt;″-irrelevant</a> <a id="70546" class="Symbol">=</a> <a id="70548" href="Data.Nat.Properties.html#70273" class="Function">≤″-irrelevant</a>

<a id="≥″-irrelevant"></a><a id="70563" href="Data.Nat.Properties.html#70563" class="Function">≥″-irrelevant</a> <a id="70577" class="Symbol">:</a> <a id="70579" href="Relation.Binary.Definitions.html#6260" class="Function">Irrelevant</a> <a id="70590" href="Data.Nat.Base.html#8319" class="Function Operator">_≥″_</a>
<a id="70595" href="Data.Nat.Properties.html#70563" class="Function">≥″-irrelevant</a> <a id="70609" class="Symbol">=</a> <a id="70611" href="Data.Nat.Properties.html#70273" class="Function">≤″-irrelevant</a>

<a id="70626" class="Comment">------------------------------------------------------------------------</a>
<a id="70699" class="Comment">-- Properties of _≤‴_</a>
<a id="70721" class="Comment">------------------------------------------------------------------------</a>

<a id="≤‴⇒≤″"></a><a id="70795" href="Data.Nat.Properties.html#70795" class="Function">≤‴⇒≤″</a> <a id="70801" class="Symbol">:</a> <a id="70803" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="70805" href="Data.Nat.Base.html#8598" class="Datatype Operator">≤‴</a> <a id="70808" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="70810" class="Symbol">→</a> <a id="70812" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="70814" href="Data.Nat.Base.html#8234" class="Function Operator">≤″</a> <a id="70817" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="70819" href="Data.Nat.Properties.html#70795" class="Function">≤‴⇒≤″</a> <a id="70825" href="Data.Nat.Base.html#8751" class="InductiveConstructor">≤‴-refl</a>       <a id="70839" class="Symbol">=</a> <a id="70841" class="Symbol">_</a> <a id="70843" href="Algebra.Definitions.RawMagma.html#1427" class="InductiveConstructor Operator">,</a> <a id="70845" href="Data.Nat.Properties.html#15794" class="Function">+-identityʳ</a> <a id="70857" class="Symbol">_</a>
<a id="70859" href="Data.Nat.Properties.html#70795" class="Function">≤‴⇒≤″</a> <a id="70865" class="Symbol">(</a><a id="70866" href="Data.Nat.Base.html#8711" class="InductiveConstructor">≤‴-step</a> <a id="70874" href="Data.Nat.Properties.html#70874" class="Bound">m≤n</a><a id="70877" class="Symbol">)</a> <a id="70879" class="Symbol">=</a> <a id="70881" class="Symbol">_</a> <a id="70883" href="Algebra.Definitions.RawMagma.html#1427" class="InductiveConstructor Operator">,</a> <a id="70885" href="Relation.Binary.PropositionalEquality.Core.html#2144" class="Function">trans</a> <a id="70891" class="Symbol">(</a><a id="70892" href="Data.Nat.Properties.html#15430" class="Function">+-suc</a> <a id="70898" class="Symbol">_</a> <a id="70900" class="Symbol">_)</a> <a id="70903" class="Symbol">(</a><a id="70904" href="Data.Nat.Properties.html#68938" class="Function">≤″-proof</a> <a id="70913" class="Symbol">(</a><a id="70914" href="Data.Nat.Properties.html#70795" class="Function">≤‴⇒≤″</a> <a id="70920" href="Data.Nat.Properties.html#70874" class="Bound">m≤n</a><a id="70923" class="Symbol">))</a>

<a id="m≤‴m+k"></a><a id="70927" href="Data.Nat.Properties.html#70927" class="Function">m≤‴m+k</a> <a id="70934" class="Symbol">:</a> <a id="70936" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="70938" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="70940" href="Data.Nat.Properties.html#2746" class="Generalizable">k</a> <a id="70942" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="70944" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="70946" class="Symbol">→</a> <a id="70948" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="70950" href="Data.Nat.Base.html#8598" class="Datatype Operator">≤‴</a> <a id="70953" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="70955" href="Data.Nat.Properties.html#70927" class="Function">m≤‴m+k</a> <a id="70962" class="Symbol">{</a><a id="70963" class="Argument">k</a> <a id="70965" class="Symbol">=</a> <a id="70967" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="70971" class="Symbol">}</a>  <a id="70974" class="Symbol">=</a> <a id="70976" href="Data.Nat.Base.html#8679" class="InductiveConstructor">≤‴-reflexive</a> <a id="70989" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="70991" href="Relation.Binary.PropositionalEquality.Core.html#2144" class="Function">trans</a> <a id="70997" class="Symbol">(</a><a id="70998" href="Relation.Binary.PropositionalEquality.Core.html#2099" class="Function">sym</a> <a id="71002" class="Symbol">(</a><a id="71003" href="Data.Nat.Properties.html#15794" class="Function">+-identityʳ</a> <a id="71015" class="Symbol">_))</a>
<a id="71019" href="Data.Nat.Properties.html#70927" class="Function">m≤‴m+k</a> <a id="71026" class="Symbol">{</a><a id="71027" class="Argument">k</a> <a id="71029" class="Symbol">=</a> <a id="71031" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="71035" class="Symbol">_}</a> <a id="71038" class="Symbol">=</a> <a id="71040" href="Data.Nat.Base.html#8711" class="InductiveConstructor">≤‴-step</a> <a id="71048" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="71050" href="Data.Nat.Properties.html#70927" class="Function">m≤‴m+k</a> <a id="71057" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="71059" href="Relation.Binary.PropositionalEquality.Core.html#2144" class="Function">trans</a> <a id="71065" class="Symbol">(</a><a id="71066" href="Relation.Binary.PropositionalEquality.Core.html#2099" class="Function">sym</a> <a id="71070" class="Symbol">(</a><a id="71071" href="Data.Nat.Properties.html#15430" class="Function">+-suc</a> <a id="71077" class="Symbol">_</a> <a id="71079" class="Symbol">_))</a>

<a id="≤″⇒≤‴"></a><a id="71084" href="Data.Nat.Properties.html#71084" class="Function">≤″⇒≤‴</a> <a id="71090" class="Symbol">:</a> <a id="71092" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="71094" href="Data.Nat.Base.html#8234" class="Function Operator">≤″</a> <a id="71097" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="71099" class="Symbol">→</a> <a id="71101" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="71103" href="Data.Nat.Base.html#8598" class="Datatype Operator">≤‴</a> <a id="71106" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="71108" href="Data.Nat.Properties.html#71084" class="Function">≤″⇒≤‴</a> <a id="71114" class="Symbol">=</a> <a id="71116" href="Data.Nat.Properties.html#70927" class="Function">m≤‴m+k</a> <a id="71123" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="71125" href="Data.Nat.Properties.html#68938" class="Function">≤″-proof</a>

<a id="0≤‴n"></a><a id="71135" href="Data.Nat.Properties.html#71135" class="Function">0≤‴n</a> <a id="71140" class="Symbol">:</a> <a id="71142" class="Number">0</a> <a id="71144" href="Data.Nat.Base.html#8598" class="Datatype Operator">≤‴</a> <a id="71147" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="71149" href="Data.Nat.Properties.html#71135" class="Function">0≤‴n</a> <a id="71154" class="Symbol">=</a> <a id="71156" href="Data.Nat.Properties.html#70927" class="Function">m≤‴m+k</a> <a id="71163" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="&lt;ᵇ⇒&lt;‴"></a><a id="71169" href="Data.Nat.Properties.html#71169" class="Function">&lt;ᵇ⇒&lt;‴</a> <a id="71175" class="Symbol">:</a> <a id="71177" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="71179" class="Symbol">(</a><a id="71180" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="71182" href="Data.Nat.Base.html#1456" class="Primitive Operator">&lt;ᵇ</a> <a id="71185" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a><a id="71186" class="Symbol">)</a> <a id="71188" class="Symbol">→</a> <a id="71190" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="71192" href="Data.Nat.Base.html#8620" class="Function Operator">&lt;‴</a> <a id="71195" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="71197" href="Data.Nat.Properties.html#71169" class="Function">&lt;ᵇ⇒&lt;‴</a> <a id="71203" class="Symbol">=</a> <a id="71205" href="Data.Nat.Properties.html#71084" class="Function">≤″⇒≤‴</a> <a id="71211" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="71213" href="Data.Nat.Properties.html#69549" class="Function">&lt;ᵇ⇒&lt;″</a>

<a id="&lt;‴⇒&lt;ᵇ"></a><a id="71220" href="Data.Nat.Properties.html#71220" class="Function">&lt;‴⇒&lt;ᵇ</a> <a id="71226" class="Symbol">:</a> <a id="71228" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="71230" href="Data.Nat.Base.html#8620" class="Function Operator">&lt;‴</a> <a id="71233" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="71235" class="Symbol">→</a> <a id="71237" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="71239" class="Symbol">(</a><a id="71240" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="71242" href="Data.Nat.Base.html#1456" class="Primitive Operator">&lt;ᵇ</a> <a id="71245" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a><a id="71246" class="Symbol">)</a>
<a id="71248" href="Data.Nat.Properties.html#71220" class="Function">&lt;‴⇒&lt;ᵇ</a> <a id="71254" class="Symbol">=</a> <a id="71256" href="Data.Nat.Properties.html#69612" class="Function">&lt;″⇒&lt;ᵇ</a> <a id="71262" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="71264" href="Data.Nat.Properties.html#70795" class="Function">≤‴⇒≤″</a>

<a id="71271" class="Keyword">infix</a> <a id="71277" class="Number">4</a> <a id="71279" href="Data.Nat.Properties.html#71304" class="Function Operator">_&lt;‴?_</a> <a id="71285" href="Data.Nat.Properties.html#71369" class="Function Operator">_≤‴?_</a> <a id="71291" href="Data.Nat.Properties.html#71437" class="Function Operator">_≥‴?_</a> <a id="71297" href="Data.Nat.Properties.html#71480" class="Function Operator">_&gt;‴?_</a>

<a id="_&lt;‴?_"></a><a id="71304" href="Data.Nat.Properties.html#71304" class="Function Operator">_&lt;‴?_</a> <a id="71310" class="Symbol">:</a> <a id="71312" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="71322" href="Data.Nat.Base.html#8620" class="Function Operator">_&lt;‴_</a>
<a id="71327" href="Data.Nat.Properties.html#71327" class="Bound">m</a> <a id="71329" href="Data.Nat.Properties.html#71304" class="Function Operator">&lt;‴?</a> <a id="71333" href="Data.Nat.Properties.html#71333" class="Bound">n</a> <a id="71335" class="Symbol">=</a> <a id="71337" href="Relation.Nullary.Decidable.Core.html#6261" class="Function">map′</a> <a id="71342" href="Data.Nat.Properties.html#71169" class="Function">&lt;ᵇ⇒&lt;‴</a> <a id="71348" href="Data.Nat.Properties.html#71220" class="Function">&lt;‴⇒&lt;ᵇ</a> <a id="71354" class="Symbol">(</a><a id="71355" href="Relation.Nullary.Decidable.Core.html#3222" class="Function">T?</a> <a id="71358" class="Symbol">(</a><a id="71359" href="Data.Nat.Properties.html#71327" class="Bound">m</a> <a id="71361" href="Data.Nat.Base.html#1456" class="Primitive Operator">&lt;ᵇ</a> <a id="71364" href="Data.Nat.Properties.html#71333" class="Bound">n</a><a id="71365" class="Symbol">))</a>

<a id="_≤‴?_"></a><a id="71369" href="Data.Nat.Properties.html#71369" class="Function Operator">_≤‴?_</a> <a id="71375" class="Symbol">:</a> <a id="71377" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="71387" href="Data.Nat.Base.html#8598" class="Datatype Operator">_≤‴_</a>
<a id="71392" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="71397" href="Data.Nat.Properties.html#71369" class="Function Operator">≤‴?</a> <a id="71401" href="Data.Nat.Properties.html#71401" class="Bound">n</a> <a id="71403" class="Symbol">=</a> <a id="71405" href="Relation.Nullary.Decidable.Core.html#2105" class="InductiveConstructor">yes</a> <a id="71409" href="Data.Nat.Properties.html#71135" class="Function">0≤‴n</a>
<a id="71414" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="71418" href="Data.Nat.Properties.html#71418" class="Bound">m</a> <a id="71420" href="Data.Nat.Properties.html#71369" class="Function Operator">≤‴?</a> <a id="71424" href="Data.Nat.Properties.html#71424" class="Bound">n</a> <a id="71426" class="Symbol">=</a> <a id="71428" href="Data.Nat.Properties.html#71418" class="Bound">m</a> <a id="71430" href="Data.Nat.Properties.html#71304" class="Function Operator">&lt;‴?</a> <a id="71434" href="Data.Nat.Properties.html#71424" class="Bound">n</a>

<a id="_≥‴?_"></a><a id="71437" href="Data.Nat.Properties.html#71437" class="Function Operator">_≥‴?_</a> <a id="71443" class="Symbol">:</a> <a id="71445" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="71455" href="Data.Nat.Base.html#8780" class="Function Operator">_≥‴_</a>
<a id="71460" href="Data.Nat.Properties.html#71437" class="Function Operator">_≥‴?_</a> <a id="71466" class="Symbol">=</a> <a id="71468" href="Function.Base.html#1657" class="Function">flip</a> <a id="71473" href="Data.Nat.Properties.html#71369" class="Function Operator">_≤‴?_</a>

<a id="_&gt;‴?_"></a><a id="71480" href="Data.Nat.Properties.html#71480" class="Function Operator">_&gt;‴?_</a> <a id="71486" class="Symbol">:</a> <a id="71488" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="71498" href="Data.Nat.Base.html#8813" class="Function Operator">_&gt;‴_</a>
<a id="71503" href="Data.Nat.Properties.html#71480" class="Function Operator">_&gt;‴?_</a> <a id="71509" class="Symbol">=</a> <a id="71511" href="Function.Base.html#1657" class="Function">flip</a> <a id="71516" href="Data.Nat.Properties.html#71304" class="Function Operator">_&lt;‴?_</a>

<a id="≤⇒≤‴"></a><a id="71523" href="Data.Nat.Properties.html#71523" class="Function">≤⇒≤‴</a> <a id="71528" class="Symbol">:</a> <a id="71530" href="Data.Nat.Base.html#1690" class="Datatype Operator">_≤_</a> <a id="71534" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="71536" href="Data.Nat.Base.html#8598" class="Datatype Operator">_≤‴_</a>
<a id="71541" href="Data.Nat.Properties.html#71523" class="Function">≤⇒≤‴</a> <a id="71546" class="Symbol">=</a> <a id="71548" href="Data.Nat.Properties.html#71084" class="Function">≤″⇒≤‴</a> <a id="71554" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="71556" href="Data.Nat.Properties.html#68733" class="Function">≤⇒≤″</a>

<a id="≤‴⇒≤"></a><a id="71562" href="Data.Nat.Properties.html#71562" class="Function">≤‴⇒≤</a> <a id="71567" class="Symbol">:</a> <a id="71569" href="Data.Nat.Base.html#8598" class="Datatype Operator">_≤‴_</a> <a id="71574" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="71576" href="Data.Nat.Base.html#1690" class="Datatype Operator">_≤_</a>
<a id="71580" href="Data.Nat.Properties.html#71562" class="Function">≤‴⇒≤</a> <a id="71585" class="Symbol">=</a> <a id="71587" href="Data.Nat.Properties.html#68814" class="Function">≤″⇒≤</a> <a id="71592" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="71594" href="Data.Nat.Properties.html#70795" class="Function">≤‴⇒≤″</a>

<a id="&lt;‴-irrefl"></a><a id="71601" href="Data.Nat.Properties.html#71601" class="Function">&lt;‴-irrefl</a> <a id="71611" class="Symbol">:</a> <a id="71613" href="Relation.Binary.Definitions.html#2405" class="Function">Irreflexive</a> <a id="71625" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="71629" href="Data.Nat.Base.html#8620" class="Function Operator">_&lt;‴_</a>
<a id="71634" href="Data.Nat.Properties.html#71601" class="Function">&lt;‴-irrefl</a> <a id="71644" href="Data.Nat.Properties.html#71644" class="Bound">eq</a> <a id="71647" class="Symbol">=</a> <a id="71649" href="Data.Nat.Properties.html#10964" class="Function">&lt;-irrefl</a> <a id="71658" href="Data.Nat.Properties.html#71644" class="Bound">eq</a> <a id="71661" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="71663" href="Data.Nat.Properties.html#71562" class="Function">≤‴⇒≤</a>

<a id="≤‴-irrelevant"></a><a id="71669" href="Data.Nat.Properties.html#71669" class="Function">≤‴-irrelevant</a> <a id="71683" class="Symbol">:</a> <a id="71685" href="Relation.Binary.Definitions.html#6260" class="Function">Irrelevant</a> <a id="71696" href="Data.Nat.Base.html#8598" class="Datatype Operator">_≤‴_</a>
<a id="71701" href="Data.Nat.Properties.html#71669" class="Function">≤‴-irrelevant</a> <a id="71715" class="Symbol">(</a><a id="71716" href="Data.Nat.Base.html#8679" class="InductiveConstructor">≤‴-reflexive</a> <a id="71729" href="Data.Nat.Properties.html#71729" class="Bound">eq₁</a><a id="71732" class="Symbol">)</a> <a id="71734" class="Symbol">(</a><a id="71735" href="Data.Nat.Base.html#8679" class="InductiveConstructor">≤‴-reflexive</a> <a id="71748" href="Data.Nat.Properties.html#71748" class="Bound">eq₂</a><a id="71751" class="Symbol">)</a> <a id="71753" class="Symbol">=</a> <a id="71755" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="71760" href="Data.Nat.Base.html#8679" class="InductiveConstructor">≤‴-reflexive</a> <a id="71773" class="Symbol">(</a><a id="71774" href="Data.Nat.Properties.html#4169" class="Function">≡-irrelevant</a> <a id="71787" href="Data.Nat.Properties.html#71729" class="Bound">eq₁</a> <a id="71791" href="Data.Nat.Properties.html#71748" class="Bound">eq₂</a><a id="71794" class="Symbol">)</a>
<a id="71796" href="Data.Nat.Properties.html#71669" class="Function">≤‴-irrelevant</a> <a id="71810" class="Symbol">(</a><a id="71811" href="Data.Nat.Base.html#8679" class="InductiveConstructor">≤‴-reflexive</a> <a id="71824" href="Data.Nat.Properties.html#71824" class="Bound">eq₁</a><a id="71827" class="Symbol">)</a> <a id="71829" class="Symbol">(</a><a id="71830" href="Data.Nat.Base.html#8711" class="InductiveConstructor">≤‴-step</a> <a id="71838" href="Data.Nat.Properties.html#71838" class="Bound">q</a><a id="71839" class="Symbol">)</a>        <a id="71848" class="Keyword">with</a> <a id="71853" class="Symbol">()</a> ← <a id="71858" href="Data.Nat.Properties.html#71601" class="Function">&lt;‴-irrefl</a> <a id="71868" href="Data.Nat.Properties.html#71824" class="Bound">eq₁</a> <a id="71872" href="Data.Nat.Properties.html#71838" class="Bound">q</a>
<a id="71874" href="Data.Nat.Properties.html#71669" class="Function">≤‴-irrelevant</a> <a id="71888" class="Symbol">(</a><a id="71889" href="Data.Nat.Base.html#8711" class="InductiveConstructor">≤‴-step</a> <a id="71897" href="Data.Nat.Properties.html#71897" class="Bound">p</a><a id="71898" class="Symbol">)</a>        <a id="71907" class="Symbol">(</a><a id="71908" href="Data.Nat.Base.html#8679" class="InductiveConstructor">≤‴-reflexive</a> <a id="71921" href="Data.Nat.Properties.html#71921" class="Bound">eq₂</a><a id="71924" class="Symbol">)</a> <a id="71926" class="Keyword">with</a> <a id="71931" class="Symbol">()</a> ← <a id="71936" href="Data.Nat.Properties.html#71601" class="Function">&lt;‴-irrefl</a> <a id="71946" href="Data.Nat.Properties.html#71921" class="Bound">eq₂</a> <a id="71950" href="Data.Nat.Properties.html#71897" class="Bound">p</a>
<a id="71952" href="Data.Nat.Properties.html#71669" class="Function">≤‴-irrelevant</a> <a id="71966" class="Symbol">(</a><a id="71967" href="Data.Nat.Base.html#8711" class="InductiveConstructor">≤‴-step</a> <a id="71975" href="Data.Nat.Properties.html#71975" class="Bound">p</a><a id="71976" class="Symbol">)</a>        <a id="71985" class="Symbol">(</a><a id="71986" href="Data.Nat.Base.html#8711" class="InductiveConstructor">≤‴-step</a> <a id="71994" href="Data.Nat.Properties.html#71994" class="Bound">q</a><a id="71995" class="Symbol">)</a>        <a id="72004" class="Symbol">=</a> <a id="72006" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="72011" href="Data.Nat.Base.html#8711" class="InductiveConstructor">≤‴-step</a> <a id="72019" class="Symbol">(</a><a id="72020" href="Data.Nat.Properties.html#71669" class="Function">≤‴-irrelevant</a> <a id="72034" href="Data.Nat.Properties.html#71975" class="Bound">p</a> <a id="72036" href="Data.Nat.Properties.html#71994" class="Bound">q</a><a id="72037" class="Symbol">)</a>

<a id="&lt;‴-irrelevant"></a><a id="72040" href="Data.Nat.Properties.html#72040" class="Function">&lt;‴-irrelevant</a> <a id="72054" class="Symbol">:</a> <a id="72056" href="Relation.Binary.Definitions.html#6260" class="Function">Irrelevant</a> <a id="72067" class="Symbol">{</a><a id="72068" class="Argument">A</a> <a id="72070" class="Symbol">=</a> <a id="72072" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="72073" class="Symbol">}</a> <a id="72075" href="Data.Nat.Base.html#8620" class="Function Operator">_&lt;‴_</a>
<a id="72080" href="Data.Nat.Properties.html#72040" class="Function">&lt;‴-irrelevant</a> <a id="72094" class="Symbol">=</a> <a id="72096" href="Data.Nat.Properties.html#71669" class="Function">≤‴-irrelevant</a>

<a id="&gt;‴-irrelevant"></a><a id="72111" href="Data.Nat.Properties.html#72111" class="Function">&gt;‴-irrelevant</a> <a id="72125" class="Symbol">:</a> <a id="72127" href="Relation.Binary.Definitions.html#6260" class="Function">Irrelevant</a> <a id="72138" class="Symbol">{</a><a id="72139" class="Argument">A</a> <a id="72141" class="Symbol">=</a> <a id="72143" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="72144" class="Symbol">}</a> <a id="72146" href="Data.Nat.Base.html#8813" class="Function Operator">_&gt;‴_</a>
<a id="72151" href="Data.Nat.Properties.html#72111" class="Function">&gt;‴-irrelevant</a> <a id="72165" class="Symbol">=</a> <a id="72167" href="Data.Nat.Properties.html#71669" class="Function">≤‴-irrelevant</a>

<a id="≥‴-irrelevant"></a><a id="72182" href="Data.Nat.Properties.html#72182" class="Function">≥‴-irrelevant</a> <a id="72196" class="Symbol">:</a> <a id="72198" href="Relation.Binary.Definitions.html#6260" class="Function">Irrelevant</a> <a id="72209" class="Symbol">{</a><a id="72210" class="Argument">A</a> <a id="72212" class="Symbol">=</a> <a id="72214" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="72215" class="Symbol">}</a> <a id="72217" href="Data.Nat.Base.html#8780" class="Function Operator">_≥‴_</a>
<a id="72222" href="Data.Nat.Properties.html#72182" class="Function">≥‴-irrelevant</a> <a id="72236" class="Symbol">=</a> <a id="72238" href="Data.Nat.Properties.html#71669" class="Function">≤‴-irrelevant</a>

<a id="72253" class="Comment">------------------------------------------------------------------------</a>
<a id="72326" class="Comment">-- Other properties</a>
<a id="72346" class="Comment">------------------------------------------------------------------------</a>

<a id="72420" class="Comment">-- If there is an injection from a type to ℕ, then the type has</a>
<a id="72484" class="Comment">-- decidable equality.</a>

<a id="eq?"></a><a id="72508" href="Data.Nat.Properties.html#72508" class="Function">eq?</a> <a id="72512" class="Symbol">:</a> <a id="72514" class="Symbol">∀</a> <a id="72516" class="Symbol">{</a><a id="72517" href="Data.Nat.Properties.html#72517" class="Bound">a</a><a id="72518" class="Symbol">}</a> <a id="72520" class="Symbol">{</a><a id="72521" href="Data.Nat.Properties.html#72521" class="Bound">A</a> <a id="72523" class="Symbol">:</a> <a id="72525" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="72529" href="Data.Nat.Properties.html#72517" class="Bound">a</a><a id="72530" class="Symbol">}</a> <a id="72532" class="Symbol">→</a> <a id="72534" href="Data.Nat.Properties.html#72521" class="Bound">A</a> <a id="72536" href="Function.Bundles.html#12178" class="Function Operator">↣</a> <a id="72538" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="72540" class="Symbol">→</a> <a id="72542" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="72560" href="Data.Nat.Properties.html#72521" class="Bound">A</a>
<a id="72562" href="Data.Nat.Properties.html#72508" class="Function">eq?</a> <a id="72566" href="Data.Nat.Properties.html#72566" class="Bound">inj</a> <a id="72570" class="Symbol">=</a> <a id="72572" href="Relation.Nullary.Decidable.html#1614" class="Function">via-injection</a> <a id="72586" href="Data.Nat.Properties.html#72566" class="Bound">inj</a> <a id="72590" href="Data.Nat.Properties.html#4093" class="Function Operator">_≟_</a>

<a id="72595" class="Comment">-- It&#39;s possible to decide existential and universal predicates up to</a>
<a id="72665" class="Comment">-- a limit.</a>

<a id="72678" class="Keyword">module</a> <a id="72685" href="Data.Nat.Properties.html#72685" class="Module">_</a> <a id="72687" class="Symbol">{</a><a id="72688" href="Data.Nat.Properties.html#72688" class="Bound">p</a><a id="72689" class="Symbol">}</a> <a id="72691" class="Symbol">{</a><a id="72692" href="Data.Nat.Properties.html#72692" class="Bound">P</a> <a id="72694" class="Symbol">:</a> <a id="72696" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="72701" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="72703" href="Data.Nat.Properties.html#72688" class="Bound">p</a><a id="72704" class="Symbol">}</a> <a id="72706" class="Symbol">(</a><a id="72707" href="Data.Nat.Properties.html#72707" class="Bound">P?</a> <a id="72710" class="Symbol">:</a> <a id="72712" href="Relation.Unary.html#4543" class="Function">U.Decidable</a> <a id="72724" href="Data.Nat.Properties.html#72692" class="Bound">P</a><a id="72725" class="Symbol">)</a> <a id="72727" class="Keyword">where</a>

  <a id="72736" href="Data.Nat.Properties.html#72736" class="Function">anyUpTo?</a> <a id="72745" class="Symbol">:</a> <a id="72747" class="Symbol">∀</a> <a id="72749" href="Data.Nat.Properties.html#72749" class="Bound">v</a> <a id="72751" class="Symbol">→</a> <a id="72753" href="Relation.Nullary.Decidable.Core.html#1972" class="Record">Dec</a> <a id="72757" class="Symbol">(</a><a id="72758" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="72760" class="Symbol">λ</a> <a id="72762" href="Data.Nat.Properties.html#72762" class="Bound">n</a> <a id="72764" class="Symbol">→</a> <a id="72766" href="Data.Nat.Properties.html#72762" class="Bound">n</a> <a id="72768" href="Data.Nat.Base.html#1800" class="Function Operator">&lt;</a> <a id="72770" href="Data.Nat.Properties.html#72749" class="Bound">v</a> <a id="72772" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="72774" href="Data.Nat.Properties.html#72692" class="Bound">P</a> <a id="72776" href="Data.Nat.Properties.html#72762" class="Bound">n</a><a id="72777" class="Symbol">)</a>
  <a id="72781" href="Data.Nat.Properties.html#72736" class="Function">anyUpTo?</a> <a id="72790" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="72798" class="Symbol">=</a> <a id="72800" href="Relation.Nullary.Decidable.Core.html#2142" class="InductiveConstructor">no</a> <a id="72803" class="Symbol">λ</a> <a id="72805" class="Symbol">{(_</a> <a id="72809" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="72811" class="Symbol">()</a> <a id="72814" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="72816" class="Symbol">_)}</a>
  <a id="72822" href="Data.Nat.Properties.html#72736" class="Function">anyUpTo?</a> <a id="72831" class="Symbol">(</a><a id="72832" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="72836" href="Data.Nat.Properties.html#72836" class="Bound">v</a><a id="72837" class="Symbol">)</a> <a id="72839" class="Keyword">with</a> <a id="72844" href="Data.Nat.Properties.html#72707" class="Bound">P?</a> <a id="72847" href="Data.Nat.Properties.html#72836" class="Bound">v</a> <a id="72849" class="Symbol">|</a> <a id="72851" href="Data.Nat.Properties.html#72736" class="Function">anyUpTo?</a> <a id="72860" href="Data.Nat.Properties.html#72836" class="Bound">v</a>
  <a id="72864" class="Symbol">...</a> <a id="72868" class="Symbol">|</a> <a id="72870" href="Relation.Nullary.Decidable.Core.html#2105" class="InductiveConstructor">yes</a> <a id="72874" href="Data.Nat.Properties.html#72874" class="Bound">Pv</a> <a id="72877" class="Symbol">|</a> <a id="72879" class="Symbol">_</a>                  <a id="72898" class="Symbol">=</a> <a id="72900" href="Relation.Nullary.Decidable.Core.html#2105" class="InductiveConstructor">yes</a> <a id="72904" class="Symbol">(</a><a id="72905" class="Bound">v</a> <a id="72907" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="72909" href="Data.Nat.Properties.html#6224" class="Function">≤-refl</a> <a id="72916" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="72918" href="Data.Nat.Properties.html#72874" class="Bound">Pv</a><a id="72920" class="Symbol">)</a>
  <a id="72924" class="CatchallClause Symbol">...</a><a id="72927" class="CatchallClause"> </a><a id="72928" class="CatchallClause Symbol">|</a><a id="72929" class="CatchallClause"> </a><a id="72930" class="CatchallClause Symbol">_</a><a id="72931" class="CatchallClause">      </a><a id="72937" class="CatchallClause Symbol">|</a><a id="72938" class="CatchallClause"> </a><a id="72939" href="Relation.Nullary.Decidable.Core.html#2105" class="CatchallClause InductiveConstructor">yes</a><a id="72942" class="CatchallClause"> </a><a id="72943" class="CatchallClause Symbol">(</a><a id="72944" href="Data.Nat.Properties.html#72944" class="CatchallClause Bound">n</a><a id="72945" class="CatchallClause"> </a><a id="72946" href="Agda.Builtin.Sigma.html#235" class="CatchallClause InductiveConstructor Operator">,</a><a id="72947" class="CatchallClause"> </a><a id="72948" href="Data.Nat.Properties.html#72948" class="CatchallClause Bound">n&lt;v</a><a id="72951" class="CatchallClause"> </a><a id="72952" href="Agda.Builtin.Sigma.html#235" class="CatchallClause InductiveConstructor Operator">,</a><a id="72953" class="CatchallClause"> </a><a id="72954" href="Data.Nat.Properties.html#72954" class="CatchallClause Bound">Pn</a><a id="72956" class="CatchallClause Symbol">)</a> <a id="72958" class="Symbol">=</a> <a id="72960" href="Relation.Nullary.Decidable.Core.html#2105" class="InductiveConstructor">yes</a> <a id="72964" class="Symbol">(</a><a id="72965" href="Data.Nat.Properties.html#72944" class="Bound">n</a> <a id="72967" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="72969" href="Data.Nat.Properties.html#9018" class="Function">m≤n⇒m≤1+n</a> <a id="72979" href="Data.Nat.Properties.html#72948" class="Bound">n&lt;v</a> <a id="72983" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="72985" href="Data.Nat.Properties.html#72954" class="Bound">Pn</a><a id="72987" class="Symbol">)</a>
  <a id="72991" class="Symbol">...</a> <a id="72995" class="Symbol">|</a> <a id="72997" href="Relation.Nullary.Decidable.Core.html#2142" class="InductiveConstructor">no</a> <a id="73000" href="Data.Nat.Properties.html#73000" class="Bound">¬Pv</a> <a id="73004" class="Symbol">|</a> <a id="73006" href="Relation.Nullary.Decidable.Core.html#2142" class="InductiveConstructor">no</a> <a id="73009" href="Data.Nat.Properties.html#73009" class="Bound">¬Pn&lt;v</a>           <a id="73025" class="Symbol">=</a> <a id="73027" href="Relation.Nullary.Decidable.Core.html#2142" class="InductiveConstructor">no</a> <a id="73030" href="Data.Nat.Properties.html#73052" class="Function">¬Pn&lt;1+v</a>
    <a id="73042" class="Keyword">where</a>
    <a id="73052" href="Data.Nat.Properties.html#73052" class="Function">¬Pn&lt;1+v</a> <a id="73060" class="Symbol">:</a> <a id="73062" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬</a> <a id="73064" class="Symbol">(</a><a id="73065" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="73067" class="Symbol">λ</a> <a id="73069" href="Data.Nat.Properties.html#73069" class="Bound">n</a> <a id="73071" class="Symbol">→</a> <a id="73073" href="Data.Nat.Properties.html#73069" class="Bound">n</a> <a id="73075" href="Data.Nat.Base.html#1800" class="Function Operator">&lt;</a> <a id="73077" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="73081" class="Bound">v</a> <a id="73083" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="73085" href="Data.Nat.Properties.html#72692" class="Bound">P</a> <a id="73087" href="Data.Nat.Properties.html#73069" class="Bound">n</a><a id="73088" class="Symbol">)</a>
    <a id="73094" href="Data.Nat.Properties.html#73052" class="Function">¬Pn&lt;1+v</a> <a id="73102" class="Symbol">(</a><a id="73103" href="Data.Nat.Properties.html#73103" class="Bound">n</a> <a id="73105" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="73107" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="73111" href="Data.Nat.Properties.html#73111" class="Bound">n≤v</a> <a id="73115" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="73117" href="Data.Nat.Properties.html#73117" class="Bound">Pn</a><a id="73119" class="Symbol">)</a> <a id="73121" class="Keyword">with</a> <a id="73126" href="Data.Nat.Properties.html#73103" class="Bound">n</a> <a id="73128" href="Data.Nat.Properties.html#4093" class="Function Operator">≟</a> <a id="73130" class="Bound">v</a>
    <a id="73136" class="Symbol">...</a> <a id="73140" class="Symbol">|</a> <a id="73142" href="Relation.Nullary.Decidable.Core.html#2105" class="InductiveConstructor">yes</a> <a id="73146" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="73151" class="Symbol">=</a> <a id="73153" href="Data.Nat.Properties.html#73000" class="Bound">¬Pv</a> <a id="73157" class="Bound">Pn</a>
    <a id="73164" class="Symbol">...</a> <a id="73168" class="Symbol">|</a> <a id="73170" href="Relation.Nullary.Decidable.Core.html#2142" class="InductiveConstructor">no</a>  <a id="73174" href="Data.Nat.Properties.html#73174" class="Bound">n≢v</a>  <a id="73179" class="Symbol">=</a> <a id="73181" href="Data.Nat.Properties.html#73009" class="Bound">¬Pn&lt;v</a> <a id="73187" class="Symbol">(</a><a id="73188" class="Bound">n</a> <a id="73190" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="73192" href="Data.Nat.Properties.html#10267" class="Function">≤∧≢⇒&lt;</a> <a id="73198" class="Bound">n≤v</a> <a id="73202" href="Data.Nat.Properties.html#73174" class="Bound">n≢v</a> <a id="73206" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="73208" class="Bound">Pn</a><a id="73210" class="Symbol">)</a>

  <a id="73215" href="Data.Nat.Properties.html#73215" class="Function">allUpTo?</a> <a id="73224" class="Symbol">:</a> <a id="73226" class="Symbol">∀</a> <a id="73228" href="Data.Nat.Properties.html#73228" class="Bound">v</a> <a id="73230" class="Symbol">→</a> <a id="73232" href="Relation.Nullary.Decidable.Core.html#1972" class="Record">Dec</a> <a id="73236" class="Symbol">(∀</a> <a id="73239" class="Symbol">{</a><a id="73240" href="Data.Nat.Properties.html#73240" class="Bound">n</a><a id="73241" class="Symbol">}</a> <a id="73243" class="Symbol">→</a> <a id="73245" href="Data.Nat.Properties.html#73240" class="Bound">n</a> <a id="73247" href="Data.Nat.Base.html#1800" class="Function Operator">&lt;</a> <a id="73249" href="Data.Nat.Properties.html#73228" class="Bound">v</a> <a id="73251" class="Symbol">→</a> <a id="73253" href="Data.Nat.Properties.html#72692" class="Bound">P</a> <a id="73255" href="Data.Nat.Properties.html#73240" class="Bound">n</a><a id="73256" class="Symbol">)</a>
  <a id="73260" href="Data.Nat.Properties.html#73215" class="Function">allUpTo?</a> <a id="73269" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="73277" class="Symbol">=</a> <a id="73279" href="Relation.Nullary.Decidable.Core.html#2105" class="InductiveConstructor">yes</a> <a id="73283" class="Symbol">λ()</a>
  <a id="73289" href="Data.Nat.Properties.html#73215" class="Function">allUpTo?</a> <a id="73298" class="Symbol">(</a><a id="73299" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="73303" href="Data.Nat.Properties.html#73303" class="Bound">v</a><a id="73304" class="Symbol">)</a> <a id="73306" class="Keyword">with</a> <a id="73311" href="Data.Nat.Properties.html#72707" class="Bound">P?</a> <a id="73314" href="Data.Nat.Properties.html#73303" class="Bound">v</a> <a id="73316" class="Symbol">|</a> <a id="73318" href="Data.Nat.Properties.html#73215" class="Function">allUpTo?</a> <a id="73327" href="Data.Nat.Properties.html#73303" class="Bound">v</a>
  <a id="73331" class="Symbol">...</a> <a id="73335" class="Symbol">|</a> <a id="73337" href="Relation.Nullary.Decidable.Core.html#2142" class="InductiveConstructor">no</a> <a id="73340" href="Data.Nat.Properties.html#73340" class="Bound">¬Pv</a> <a id="73344" class="Symbol">|</a> <a id="73346" class="Symbol">_</a>        <a id="73355" class="Symbol">=</a> <a id="73357" href="Relation.Nullary.Decidable.Core.html#2142" class="InductiveConstructor">no</a> <a id="73360" class="Symbol">λ</a> <a id="73362" href="Data.Nat.Properties.html#73362" class="Bound">prf</a> <a id="73366" class="Symbol">→</a> <a id="73368" href="Data.Nat.Properties.html#73340" class="Bound">¬Pv</a>   <a id="73374" class="Symbol">(</a><a id="73375" href="Data.Nat.Properties.html#73362" class="Bound">prf</a> <a id="73379" href="Data.Nat.Properties.html#6224" class="Function">≤-refl</a><a id="73385" class="Symbol">)</a>
  <a id="73389" class="CatchallClause Symbol">...</a><a id="73392" class="CatchallClause"> </a><a id="73393" class="CatchallClause Symbol">|</a><a id="73394" class="CatchallClause"> </a><a id="73395" class="CatchallClause Symbol">_</a><a id="73396" class="CatchallClause">      </a><a id="73402" class="CatchallClause Symbol">|</a><a id="73403" class="CatchallClause"> </a><a id="73404" href="Relation.Nullary.Decidable.Core.html#2142" class="CatchallClause InductiveConstructor">no</a><a id="73406" class="CatchallClause"> </a><a id="73407" href="Data.Nat.Properties.html#73407" class="CatchallClause Bound">¬Pn&lt;v</a> <a id="73413" class="Symbol">=</a> <a id="73415" href="Relation.Nullary.Decidable.Core.html#2142" class="InductiveConstructor">no</a> <a id="73418" class="Symbol">λ</a> <a id="73420" href="Data.Nat.Properties.html#73420" class="Bound">prf</a> <a id="73424" class="Symbol">→</a> <a id="73426" href="Data.Nat.Properties.html#73407" class="Bound">¬Pn&lt;v</a> <a id="73432" class="Symbol">(</a><a id="73433" href="Data.Nat.Properties.html#73420" class="Bound">prf</a> <a id="73437" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="73439" href="Data.Nat.Properties.html#9018" class="Function">m≤n⇒m≤1+n</a><a id="73448" class="Symbol">)</a>
  <a id="73452" class="Symbol">...</a> <a id="73456" class="Symbol">|</a> <a id="73458" href="Relation.Nullary.Decidable.Core.html#2105" class="InductiveConstructor">yes</a> <a id="73462" href="Data.Nat.Properties.html#73462" class="Bound">Pn</a> <a id="73465" class="Symbol">|</a> <a id="73467" href="Relation.Nullary.Decidable.Core.html#2105" class="InductiveConstructor">yes</a> <a id="73471" href="Data.Nat.Properties.html#73471" class="Bound">Pn&lt;v</a> <a id="73476" class="Symbol">=</a> <a id="73478" href="Relation.Nullary.Decidable.Core.html#2105" class="InductiveConstructor">yes</a> <a id="73482" href="Data.Nat.Properties.html#73505" class="Function">Pn&lt;1+v</a>
    <a id="73493" class="Keyword">where</a>
      <a id="73505" href="Data.Nat.Properties.html#73505" class="Function">Pn&lt;1+v</a> <a id="73512" class="Symbol">:</a> <a id="73514" class="Symbol">∀</a> <a id="73516" class="Symbol">{</a><a id="73517" href="Data.Nat.Properties.html#73517" class="Bound">n</a><a id="73518" class="Symbol">}</a> <a id="73520" class="Symbol">→</a> <a id="73522" href="Data.Nat.Properties.html#73517" class="Bound">n</a> <a id="73524" href="Data.Nat.Base.html#1800" class="Function Operator">&lt;</a> <a id="73526" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="73530" class="Bound">v</a> <a id="73532" class="Symbol">→</a> <a id="73534" href="Data.Nat.Properties.html#72692" class="Bound">P</a> <a id="73536" href="Data.Nat.Properties.html#73517" class="Bound">n</a>
      <a id="73544" href="Data.Nat.Properties.html#73505" class="Function">Pn&lt;1+v</a> <a id="73551" class="Symbol">{</a><a id="73552" href="Data.Nat.Properties.html#73552" class="Bound">n</a><a id="73553" class="Symbol">}</a> <a id="73555" class="Symbol">(</a><a id="73556" href="Data.Nat.Base.html#1755" class="InductiveConstructor">s≤s</a> <a id="73560" href="Data.Nat.Properties.html#73560" class="Bound">n≤v</a><a id="73563" class="Symbol">)</a> <a id="73565" class="Keyword">with</a> <a id="73570" href="Data.Nat.Properties.html#73552" class="Bound">n</a> <a id="73572" href="Data.Nat.Properties.html#4093" class="Function Operator">≟</a> <a id="73574" class="Bound">v</a>
      <a id="73582" class="Symbol">...</a> <a id="73586" class="Symbol">|</a> <a id="73588" href="Relation.Nullary.Decidable.Core.html#2105" class="InductiveConstructor">yes</a> <a id="73592" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="73597" class="Symbol">=</a> <a id="73599" href="Data.Nat.Properties.html#73462" class="Bound">Pn</a>
      <a id="73608" class="Symbol">...</a> <a id="73612" class="Symbol">|</a> <a id="73614" href="Relation.Nullary.Decidable.Core.html#2142" class="InductiveConstructor">no</a>  <a id="73618" href="Data.Nat.Properties.html#73618" class="Bound">n≢v</a>  <a id="73623" class="Symbol">=</a> <a id="73625" href="Data.Nat.Properties.html#73471" class="Bound">Pn&lt;v</a> <a id="73630" class="Symbol">(</a><a id="73631" href="Data.Nat.Properties.html#10267" class="Function">≤∧≢⇒&lt;</a> <a id="73637" class="Bound">n≤v</a> <a id="73641" href="Data.Nat.Properties.html#73618" class="Bound">n≢v</a><a id="73644" class="Symbol">)</a>



<a id="73649" class="Comment">------------------------------------------------------------------------</a>
<a id="73722" class="Comment">-- DEPRECATED NAMES</a>
<a id="73742" class="Comment">------------------------------------------------------------------------</a>
<a id="73815" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="73886" class="Comment">-- not guaranteed.</a>

<a id="73906" class="Comment">-- Version 1.3</a>

<a id="∀[m≤n⇒m≢o]⇒o&lt;n"></a><a id="73922" href="Data.Nat.Properties.html#73922" class="Function">∀[m≤n⇒m≢o]⇒o&lt;n</a> <a id="73937" class="Symbol">:</a> <a id="73939" class="Symbol">∀</a> <a id="73941" href="Data.Nat.Properties.html#73941" class="Bound">n</a> <a id="73943" href="Data.Nat.Properties.html#73943" class="Bound">o</a> <a id="73945" class="Symbol">→</a> <a id="73947" class="Symbol">(∀</a> <a id="73950" class="Symbol">{</a><a id="73951" href="Data.Nat.Properties.html#73951" class="Bound">m</a><a id="73952" class="Symbol">}</a> <a id="73954" class="Symbol">→</a> <a id="73956" href="Data.Nat.Properties.html#73951" class="Bound">m</a> <a id="73958" href="Data.Nat.Base.html#1690" class="Datatype Operator">≤</a> <a id="73960" href="Data.Nat.Properties.html#73941" class="Bound">n</a> <a id="73962" class="Symbol">→</a> <a id="73964" href="Data.Nat.Properties.html#73951" class="Bound">m</a> <a id="73966" href="Relation.Binary.PropositionalEquality.Core.html#1064" class="Function Operator">≢</a> <a id="73968" href="Data.Nat.Properties.html#73943" class="Bound">o</a><a id="73969" class="Symbol">)</a> <a id="73971" class="Symbol">→</a> <a id="73973" href="Data.Nat.Properties.html#73941" class="Bound">n</a> <a id="73975" href="Data.Nat.Base.html#1800" class="Function Operator">&lt;</a> <a id="73977" href="Data.Nat.Properties.html#73943" class="Bound">o</a>
<a id="73979" href="Data.Nat.Properties.html#73922" class="Function">∀[m≤n⇒m≢o]⇒o&lt;n</a> <a id="73994" class="Symbol">=</a> <a id="73996" href="Data.Nat.Properties.html#14179" class="Function">∀[m≤n⇒m≢o]⇒n&lt;o</a>
<a id="74011" class="Symbol">{-#</a> <a id="74015" class="Keyword">WARNING_ON_USAGE</a> <a id="74032" class="Pragma">∀[m≤n⇒m≢o]⇒o&lt;n</a>
<a id="74047" class="String">&quot;Warning: ∀[m≤n⇒m≢o]⇒o&lt;n was deprecated in v1.3.
Please use ∀[m≤n⇒m≢o]⇒n&lt;o instead.&quot;</a>
<a id="74132" class="Symbol">#-}</a>
<a id="∀[m&lt;n⇒m≢o]⇒o≤n"></a><a id="74136" href="Data.Nat.Properties.html#74136" class="Function">∀[m&lt;n⇒m≢o]⇒o≤n</a> <a id="74151" class="Symbol">:</a> <a id="74153" class="Symbol">∀</a> <a id="74155" href="Data.Nat.Properties.html#74155" class="Bound">n</a> <a id="74157" href="Data.Nat.Properties.html#74157" class="Bound">o</a> <a id="74159" class="Symbol">→</a> <a id="74161" class="Symbol">(∀</a> <a id="74164" class="Symbol">{</a><a id="74165" href="Data.Nat.Properties.html#74165" class="Bound">m</a><a id="74166" class="Symbol">}</a> <a id="74168" class="Symbol">→</a> <a id="74170" href="Data.Nat.Properties.html#74165" class="Bound">m</a> <a id="74172" href="Data.Nat.Base.html#1800" class="Function Operator">&lt;</a> <a id="74174" href="Data.Nat.Properties.html#74155" class="Bound">n</a> <a id="74176" class="Symbol">→</a> <a id="74178" href="Data.Nat.Properties.html#74165" class="Bound">m</a> <a id="74180" href="Relation.Binary.PropositionalEquality.Core.html#1064" class="Function Operator">≢</a> <a id="74182" href="Data.Nat.Properties.html#74157" class="Bound">o</a><a id="74183" class="Symbol">)</a> <a id="74185" class="Symbol">→</a> <a id="74187" href="Data.Nat.Properties.html#74155" class="Bound">n</a> <a id="74189" href="Data.Nat.Base.html#1690" class="Datatype Operator">≤</a> <a id="74191" href="Data.Nat.Properties.html#74157" class="Bound">o</a>
<a id="74193" href="Data.Nat.Properties.html#74136" class="Function">∀[m&lt;n⇒m≢o]⇒o≤n</a> <a id="74208" class="Symbol">=</a> <a id="74210" href="Data.Nat.Properties.html#14494" class="Function">∀[m&lt;n⇒m≢o]⇒n≤o</a>
<a id="74225" class="Symbol">{-#</a> <a id="74229" class="Keyword">WARNING_ON_USAGE</a> <a id="74246" class="Pragma">∀[m&lt;n⇒m≢o]⇒o≤n</a>
<a id="74261" class="String">&quot;Warning: ∀[m&lt;n⇒m≢o]⇒o≤n was deprecated in v1.3.
Please use ∀[m&lt;n⇒m≢o]⇒n≤o instead.&quot;</a>
<a id="74346" class="Symbol">#-}</a>

<a id="74351" class="Comment">-- Version 1.4</a>

<a id="*-+-isSemiring"></a><a id="74367" href="Data.Nat.Properties.html#74367" class="Function">*-+-isSemiring</a> <a id="74382" class="Symbol">=</a> <a id="74384" href="Data.Nat.Properties.html#24352" class="Function">+-*-isSemiring</a>
<a id="74399" class="Symbol">{-#</a> <a id="74403" class="Keyword">WARNING_ON_USAGE</a> <a id="74420" class="Pragma">*-+-isSemiring</a>
<a id="74435" class="String">&quot;Warning: *-+-isSemiring was deprecated in v1.4.
Please use +-*-isSemiring instead.&quot;</a>
<a id="74520" class="Symbol">#-}</a>
<a id="*-+-isCommutativeSemiring"></a><a id="74524" href="Data.Nat.Properties.html#74524" class="Function">*-+-isCommutativeSemiring</a> <a id="74550" class="Symbol">=</a> <a id="74552" href="Data.Nat.Properties.html#24707" class="Function">+-*-isCommutativeSemiring</a>
<a id="74578" class="Symbol">{-#</a> <a id="74582" class="Keyword">WARNING_ON_USAGE</a> <a id="74599" class="Pragma">*-+-isCommutativeSemiring</a>
<a id="74625" class="String">&quot;Warning: *-+-isCommutativeSemiring was deprecated in v1.4.
Please use +-*-isCommutativeSemiring instead.&quot;</a>
<a id="74732" class="Symbol">#-}</a>
<a id="*-+-semiring"></a><a id="74736" href="Data.Nat.Properties.html#74736" class="Function">*-+-semiring</a> <a id="74749" class="Symbol">=</a> <a id="74751" href="Data.Nat.Properties.html#25462" class="Function">+-*-semiring</a>
<a id="74764" class="Symbol">{-#</a> <a id="74768" class="Keyword">WARNING_ON_USAGE</a> <a id="74785" class="Pragma">*-+-semiring</a>
<a id="74798" class="String">&quot;Warning: *-+-semiring was deprecated in v1.4.
Please use +-*-semiring instead.&quot;</a>
<a id="74879" class="Symbol">#-}</a>
<a id="*-+-commutativeSemiring"></a><a id="74883" href="Data.Nat.Properties.html#74883" class="Function">*-+-commutativeSemiring</a> <a id="74907" class="Symbol">=</a> <a id="74909" href="Data.Nat.Properties.html#25551" class="Function">+-*-commutativeSemiring</a>
<a id="74933" class="Symbol">{-#</a> <a id="74937" class="Keyword">WARNING_ON_USAGE</a> <a id="74954" class="Pragma">*-+-commutativeSemiring</a>
<a id="74978" class="String">&quot;Warning: *-+-commutativeSemiring was deprecated in v1.4.
Please use +-*-commutativeSemiring instead.&quot;</a>
<a id="75081" class="Symbol">#-}</a>

<a id="75086" class="Comment">-- Version 1.6</a>

<a id="∣m+n-m+o∣≡∣n-o|"></a><a id="75102" href="Data.Nat.Properties.html#75102" class="Function">∣m+n-m+o∣≡∣n-o|</a> <a id="75118" class="Symbol">=</a> <a id="75120" href="Data.Nat.Properties.html#59469" class="Function">∣m+n-m+o∣≡∣n-o∣</a>
<a id="75136" class="Symbol">{-#</a> <a id="75140" class="Keyword">WARNING_ON_USAGE</a> <a id="75157" class="Pragma">∣m+n-m+o∣≡∣n-o|</a>
<a id="75173" class="String">&quot;Warning: ∣m+n-m+o∣≡∣n-o| was deprecated in v1.6.
Please use ∣m+n-m+o∣≡∣n-o∣ instead. Note the final is a \\| rather than a |&quot;</a>
<a id="75300" class="Symbol">#-}</a>
<a id="m≤n⇒n⊔m≡n"></a><a id="75304" href="Data.Nat.Properties.html#75304" class="Function">m≤n⇒n⊔m≡n</a> <a id="75314" class="Symbol">=</a> <a id="75316" href="Data.Nat.Properties.html#33471" class="Function">m≥n⇒m⊔n≡m</a>
<a id="75326" class="Symbol">{-#</a> <a id="75330" class="Keyword">WARNING_ON_USAGE</a> <a id="75347" class="Pragma">m≤n⇒n⊔m≡n</a>
<a id="75357" class="String">&quot;Warning: m≤n⇒n⊔m≡n was deprecated in v1.6. Please use m≥n⇒m⊔n≡m instead.&quot;</a>
<a id="75432" class="Symbol">#-}</a>
<a id="m≤n⇒n⊓m≡m"></a><a id="75436" href="Data.Nat.Properties.html#75436" class="Function">m≤n⇒n⊓m≡m</a> <a id="75446" class="Symbol">=</a> <a id="75448" href="Data.Nat.Properties.html#33772" class="Function">m≥n⇒m⊓n≡n</a>
<a id="75458" class="Symbol">{-#</a> <a id="75462" class="Keyword">WARNING_ON_USAGE</a> <a id="75479" class="Pragma">m≤n⇒n⊓m≡m</a>
<a id="75489" class="String">&quot;Warning: m≤n⇒n⊓m≡m was deprecated in v1.6. Please use m≥n⇒m⊓n≡n instead.&quot;</a>
<a id="75564" class="Symbol">#-}</a>
<a id="n⊔m≡m⇒n≤m"></a><a id="75568" href="Data.Nat.Properties.html#75568" class="Function">n⊔m≡m⇒n≤m</a> <a id="75578" class="Symbol">=</a> <a id="75580" href="Data.Nat.Properties.html#38231" class="Function">m⊔n≡n⇒m≤n</a>
<a id="75590" class="Symbol">{-#</a> <a id="75594" class="Keyword">WARNING_ON_USAGE</a> <a id="75611" class="Pragma">n⊔m≡m⇒n≤m</a>
<a id="75621" class="String">&quot;Warning: n⊔m≡m⇒n≤m was deprecated in v1.6. Please use m⊔n≡n⇒m≤n instead.&quot;</a>
<a id="75696" class="Symbol">#-}</a>
<a id="n⊔m≡n⇒m≤n"></a><a id="75700" href="Data.Nat.Properties.html#75700" class="Function">n⊔m≡n⇒m≤n</a> <a id="75710" class="Symbol">=</a> <a id="75712" href="Data.Nat.Properties.html#38294" class="Function">m⊔n≡m⇒n≤m</a>
<a id="75722" class="Symbol">{-#</a> <a id="75726" class="Keyword">WARNING_ON_USAGE</a> <a id="75743" class="Pragma">n⊔m≡n⇒m≤n</a>
<a id="75753" class="String">&quot;Warning: n⊔m≡n⇒m≤n was deprecated in v1.6. Please use m⊔n≡m⇒n≤m instead.&quot;</a>
<a id="75828" class="Symbol">#-}</a>
<a id="n≤m⊔n"></a><a id="75832" href="Data.Nat.Properties.html#75832" class="Function">n≤m⊔n</a> <a id="75838" class="Symbol">=</a> <a id="75840" href="Data.Nat.Properties.html#38410" class="Function">m≤n⊔m</a>
<a id="75846" class="Symbol">{-#</a> <a id="75850" class="Keyword">WARNING_ON_USAGE</a> <a id="75867" class="Pragma">n≤m⊔n</a>
<a id="75873" class="String">&quot;Warning: n≤m⊔n was deprecated in v1.6. Please use m≤n⊔m instead.&quot;</a>
<a id="75940" class="Symbol">#-}</a>
<a id="⊔-least"></a><a id="75944" href="Data.Nat.Properties.html#75944" class="Function">⊔-least</a> <a id="75952" class="Symbol">=</a> <a id="75954" href="Algebra.Construct.NaturalChoice.MaxOp.html#2260" class="Function">⊔-lub</a>
<a id="75960" class="Symbol">{-#</a> <a id="75964" class="Keyword">WARNING_ON_USAGE</a> <a id="75981" class="Pragma">⊔-least</a>
<a id="75989" class="String">&quot;Warning: ⊔-least was deprecated in v1.6. Please use ⊔-lub instead.&quot;</a>
<a id="76058" class="Symbol">#-}</a>
<a id="⊓-greatest"></a><a id="76062" href="Data.Nat.Properties.html#76062" class="Function">⊓-greatest</a> <a id="76073" class="Symbol">=</a> <a id="76075" href="Algebra.Construct.NaturalChoice.MinOp.html#7120" class="Function">⊓-glb</a>
<a id="76081" class="Symbol">{-#</a> <a id="76085" class="Keyword">WARNING_ON_USAGE</a> <a id="76102" class="Pragma">⊓-greatest</a>
<a id="76113" class="String">&quot;Warning: ⊓-greatest was deprecated in v1.6. Please use ⊓-glb instead.&quot;</a>
<a id="76185" class="Symbol">#-}</a>
<a id="⊔-pres-≤m"></a><a id="76189" href="Data.Nat.Properties.html#76189" class="Function">⊔-pres-≤m</a> <a id="76199" class="Symbol">=</a> <a id="76201" href="Algebra.Construct.NaturalChoice.MaxOp.html#2260" class="Function">⊔-lub</a>
<a id="76207" class="Symbol">{-#</a> <a id="76211" class="Keyword">WARNING_ON_USAGE</a> <a id="76228" class="Pragma">⊔-pres-≤m</a>
<a id="76238" class="String">&quot;Warning: ⊔-pres-≤m was deprecated in v1.6. Please use ⊔-lub instead.&quot;</a>
<a id="76309" class="Symbol">#-}</a>
<a id="⊓-pres-m≤"></a><a id="76313" href="Data.Nat.Properties.html#76313" class="Function">⊓-pres-m≤</a> <a id="76323" class="Symbol">=</a> <a id="76325" href="Algebra.Construct.NaturalChoice.MinOp.html#7120" class="Function">⊓-glb</a>
<a id="76331" class="Symbol">{-#</a> <a id="76335" class="Keyword">WARNING_ON_USAGE</a> <a id="76352" class="Pragma">⊓-pres-m≤</a>
<a id="76362" class="String">&quot;Warning: ⊓-pres-m≤ was deprecated in v1.6. Please use ⊓-glb instead.&quot;</a>
<a id="76433" class="Symbol">#-}</a>
<a id="⊔-abs-⊓"></a><a id="76437" href="Data.Nat.Properties.html#76437" class="Function">⊔-abs-⊓</a> <a id="76445" class="Symbol">=</a> <a id="76447" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2994" class="Function">⊔-absorbs-⊓</a>
<a id="76459" class="Symbol">{-#</a> <a id="76463" class="Keyword">WARNING_ON_USAGE</a> <a id="76480" class="Pragma">⊔-abs-⊓</a>
<a id="76488" class="String">&quot;Warning: ⊔-abs-⊓ was deprecated in v1.6. Please use ⊔-absorbs-⊓ instead.&quot;</a>
<a id="76563" class="Symbol">#-}</a>
<a id="⊓-abs-⊔"></a><a id="76567" href="Data.Nat.Properties.html#76567" class="Function">⊓-abs-⊔</a> <a id="76575" class="Symbol">=</a> <a id="76577" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2679" class="Function">⊓-absorbs-⊔</a>
<a id="76589" class="Symbol">{-#</a> <a id="76593" class="Keyword">WARNING_ON_USAGE</a> <a id="76610" class="Pragma">⊓-abs-⊔</a>
<a id="76618" class="String">&quot;Warning: ⊓-abs-⊔ was deprecated in v1.6. Please use ⊓-absorbs-⊔ instead.&quot;</a>
<a id="76693" class="Symbol">#-}</a>

<a id="76698" class="Comment">-- Version 2.0</a>

<a id="suc[pred[n]]≡n"></a><a id="76714" href="Data.Nat.Properties.html#76714" class="Function">suc[pred[n]]≡n</a> <a id="76729" class="Symbol">:</a> <a id="76731" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="76733" href="Relation.Binary.PropositionalEquality.Core.html#1064" class="Function Operator">≢</a> <a id="76735" class="Number">0</a> <a id="76737" class="Symbol">→</a> <a id="76739" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="76743" class="Symbol">(</a><a id="76744" href="Data.Nat.Base.html#5253" class="Function">pred</a> <a id="76749" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a><a id="76750" class="Symbol">)</a> <a id="76752" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="76754" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="76756" href="Data.Nat.Properties.html#76714" class="Function">suc[pred[n]]≡n</a> <a id="76771" class="Symbol">{</a><a id="76772" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="76776" class="Symbol">}</a>  <a id="76779" href="Data.Nat.Properties.html#76779" class="Bound">0≢0</a> <a id="76783" class="Symbol">=</a> <a id="76785" href="Relation.Nullary.Negation.Core.html#1860" class="Function">contradiction</a> <a id="76799" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="76804" href="Data.Nat.Properties.html#76779" class="Bound">0≢0</a>
<a id="76808" href="Data.Nat.Properties.html#76714" class="Function">suc[pred[n]]≡n</a> <a id="76823" class="Symbol">{</a><a id="76824" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="76828" href="Data.Nat.Properties.html#76828" class="Bound">n</a><a id="76829" class="Symbol">}</a> <a id="76831" class="Symbol">_</a>   <a id="76835" class="Symbol">=</a> <a id="76837" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="76842" class="Symbol">{-#</a> <a id="76846" class="Keyword">WARNING_ON_USAGE</a> <a id="76863" class="Pragma">suc[pred[n]]≡n</a>
<a id="76878" class="String">&quot;Warning: suc[pred[n]]≡n was deprecated in v2.0. Please use suc-pred instead. Note that the proof now uses instance arguments&quot;</a>
<a id="77005" class="Symbol">#-}</a>

<a id="≤-step"></a><a id="77010" href="Data.Nat.Properties.html#77010" class="Function">≤-step</a> <a id="77017" class="Symbol">=</a> <a id="77019" href="Data.Nat.Properties.html#9018" class="Function">m≤n⇒m≤1+n</a>
<a id="77029" class="Symbol">{-#</a> <a id="77033" class="Keyword">WARNING_ON_USAGE</a> <a id="77050" class="Pragma">≤-step</a>
<a id="77057" class="String">&quot;Warning: ≤-step was deprecated in v2.0. Please use m≤n⇒m≤1+n instead. &quot;</a>
<a id="77130" class="Symbol">#-}</a>

<a id="≤-stepsˡ"></a><a id="77135" href="Data.Nat.Properties.html#77135" class="Function">≤-stepsˡ</a> <a id="77144" class="Symbol">=</a> <a id="77146" href="Data.Nat.Properties.html#19287" class="Function">m≤n⇒m≤o+n</a>
<a id="77156" class="Symbol">{-#</a> <a id="77160" class="Keyword">WARNING_ON_USAGE</a> <a id="77177" class="Pragma">≤-stepsˡ</a>
<a id="77186" class="String">&quot;Warning: ≤-stepsˡ was deprecated in v2.0. Please use m≤n⇒m≤o+n instead. &quot;</a>
<a id="77261" class="Symbol">#-}</a>

<a id="≤-stepsʳ"></a><a id="77266" href="Data.Nat.Properties.html#77266" class="Function">≤-stepsʳ</a> <a id="77275" class="Symbol">=</a> <a id="77277" href="Data.Nat.Properties.html#19404" class="Function">m≤n⇒m≤n+o</a>
<a id="77287" class="Symbol">{-#</a> <a id="77291" class="Keyword">WARNING_ON_USAGE</a> <a id="77308" class="Pragma">≤-stepsʳ</a>
<a id="77317" class="String">&quot;Warning: ≤-stepsʳ was deprecated in v2.0. Please use m≤n⇒m≤n+o instead. &quot;</a>
<a id="77392" class="Symbol">#-}</a>

<a id="&lt;-step"></a><a id="77397" href="Data.Nat.Properties.html#77397" class="Function">&lt;-step</a> <a id="77404" class="Symbol">=</a> <a id="77406" href="Data.Nat.Properties.html#13174" class="Function">m&lt;n⇒m&lt;1+n</a>
<a id="77416" class="Symbol">{-#</a> <a id="77420" class="Keyword">WARNING_ON_USAGE</a> <a id="77437" class="Pragma">&lt;-step</a>
<a id="77444" class="String">&quot;Warning: &lt;-step was deprecated in v2.0. Please use m&lt;n⇒m&lt;1+n instead. &quot;</a>
<a id="77517" class="Symbol">#-}</a>

<a id="pred-mono"></a><a id="77522" href="Data.Nat.Properties.html#77522" class="Function">pred-mono</a> <a id="77532" class="Symbol">=</a> <a id="77534" href="Data.Nat.Properties.html#57151" class="Function">pred-mono-≤</a>
<a id="77546" class="Symbol">{-#</a> <a id="77550" class="Keyword">WARNING_ON_USAGE</a> <a id="77567" class="Pragma">pred-mono</a>
<a id="77577" class="String">&quot;Warning: pred-mono was deprecated in v2.0. Please use pred-mono-≤ instead. &quot;</a>
<a id="77655" class="Symbol">#-}</a>

<a id="77660" class="Comment">{- issue1844/issue1755: raw bundles have moved to `Data.X.Base` -}</a>
<a id="77727" class="Keyword">open</a> <a id="77732" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a> <a id="77746" class="Keyword">public</a>
  <a id="77755" class="Keyword">using</a> <a id="77761" class="Symbol">(</a><a id="77762" href="Data.Nat.Base.html#4630" class="Function">*-rawMagma</a><a id="77772" class="Symbol">;</a> <a id="77774" href="Data.Nat.Base.html#4711" class="Function">*-1-rawMonoid</a><a id="77787" class="Symbol">)</a>

<a id="&lt;-transʳ"></a><a id="77790" href="Data.Nat.Properties.html#77790" class="Function">&lt;-transʳ</a> <a id="77799" class="Symbol">=</a> <a id="77801" href="Data.Nat.Properties.html#11207" class="Function">≤-&lt;-trans</a>
<a id="77811" class="Symbol">{-#</a> <a id="77815" class="Keyword">WARNING_ON_USAGE</a> <a id="77832" class="Pragma">&lt;-transʳ</a>
<a id="77841" class="String">&quot;Warning: &lt;-transʳ was deprecated in v2.0. Please use ≤-&lt;-trans instead. &quot;</a>
<a id="77916" class="Symbol">#-}</a>

<a id="&lt;-transˡ"></a><a id="77921" href="Data.Nat.Properties.html#77921" class="Function">&lt;-transˡ</a> <a id="77930" class="Symbol">=</a> <a id="77932" href="Data.Nat.Properties.html#11286" class="Function">&lt;-≤-trans</a>
<a id="77942" class="Symbol">{-#</a> <a id="77946" class="Keyword">WARNING_ON_USAGE</a> <a id="77963" class="Pragma">&lt;-transˡ</a>
<a id="77972" class="String">&quot;Warning: &lt;-transˡ was deprecated in v2.0. Please use &lt;-≤-trans instead. &quot;</a>
<a id="78047" class="Symbol">#-}</a>
</pre></body></html>

==> anc/html/Data.Nat.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Nat</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Natural numbers</a>
<a id="125" class="Comment">------------------------------------------------------------------------</a>

<a id="199" class="Comment">-- See README.Data.Nat for examples of how to use and reason about</a>
<a id="266" class="Comment">-- naturals.</a>

<a id="280" class="Symbol">{-#</a> <a id="284" class="Keyword">OPTIONS</a> <a id="292" class="Pragma">--cubical-compatible</a> <a id="313" class="Pragma">--safe</a> <a id="320" class="Symbol">#-}</a>

<a id="325" class="Keyword">module</a> <a id="332" href="Data.Nat.html" class="Module">Data.Nat</a> <a id="341" class="Keyword">where</a>

<a id="348" class="Comment">------------------------------------------------------------------------</a>
<a id="421" class="Comment">-- Publicly re-export the contents of the base module</a>

<a id="476" class="Keyword">open</a> <a id="481" class="Keyword">import</a> <a id="488" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a> <a id="502" class="Keyword">public</a>

<a id="510" class="Comment">------------------------------------------------------------------------</a>
<a id="583" class="Comment">-- Publicly re-export queries</a>

<a id="614" class="Keyword">open</a> <a id="619" class="Keyword">import</a> <a id="626" href="Data.Nat.Properties.html" class="Module">Data.Nat.Properties</a> <a id="646" class="Keyword">public</a>
  <a id="655" class="Keyword">using</a>
  <a id="663" class="Comment">-- key values</a>
  <a id="679" class="Symbol">(</a> <a id="681" href="Data.Nat.Properties.html#2926" class="Function">nonZero?</a>
  <a id="692" class="Comment">-- equalities</a>
  <a id="708" class="Symbol">;</a> <a id="710" href="Data.Nat.Properties.html#4093" class="Function Operator">_≟_</a> <a id="714" class="Symbol">;</a> <a id="716" href="Data.Nat.Properties.html#72508" class="Function">eq?</a>
  <a id="722" class="Comment">-- standard orders &amp; their relationship</a>
  <a id="764" class="Symbol">;</a> <a id="766" href="Data.Nat.Properties.html#6981" class="Function Operator">_≤?_</a> <a id="771" class="Symbol">;</a> <a id="773" href="Data.Nat.Properties.html#7047" class="Function Operator">_≥?_</a> <a id="778" class="Symbol">;</a> <a id="780" href="Data.Nat.Properties.html#11982" class="Function Operator">_&lt;?_</a> <a id="785" class="Symbol">;</a> <a id="787" href="Data.Nat.Properties.html#12024" class="Function Operator">_&gt;?_</a>
  <a id="794" class="Symbol">;</a> <a id="796" href="Data.Nat.Properties.html#10557" class="Function">≤-&lt;-connex</a> <a id="807" class="Symbol">;</a> <a id="809" href="Data.Nat.Properties.html#10670" class="Function">≥-&gt;-connex</a> <a id="820" class="Symbol">;</a> <a id="822" href="Data.Nat.Properties.html#10728" class="Function">&lt;-≤-connex</a> <a id="833" class="Symbol">;</a> <a id="835" href="Data.Nat.Properties.html#10793" class="Function">&gt;-≥-connex</a>
  <a id="848" class="Symbol">;</a> <a id="850" href="Data.Nat.Properties.html#11667" class="Function">&lt;-cmp</a>
  <a id="858" class="Comment">-- alternative definitions of the orders</a>
  <a id="901" class="Symbol">;</a> <a id="903" href="Data.Nat.Properties.html#67783" class="Function Operator">_≤′?_</a><a id="908" class="Symbol">;</a> <a id="910" href="Data.Nat.Properties.html#67887" class="Function Operator">_≥′?_</a><a id="915" class="Symbol">;</a> <a id="917" href="Data.Nat.Properties.html#67841" class="Function Operator">_&lt;′?_</a><a id="922" class="Symbol">;</a> <a id="924" href="Data.Nat.Properties.html#67930" class="Function Operator">_&gt;′?_</a>
  <a id="932" class="Symbol">;</a> <a id="934" href="Data.Nat.Properties.html#70112" class="Function Operator">_≤″?_</a><a id="939" class="Symbol">;</a> <a id="941" href="Data.Nat.Properties.html#70047" class="Function Operator">_&lt;″?_</a><a id="946" class="Symbol">;</a> <a id="948" href="Data.Nat.Properties.html#70187" class="Function Operator">_≥″?_</a><a id="953" class="Symbol">;</a> <a id="955" href="Data.Nat.Properties.html#70230" class="Function Operator">_&gt;″?_</a>
  <a id="963" class="Symbol">;</a> <a id="965" href="Data.Nat.Properties.html#71304" class="Function Operator">_&lt;‴?_</a><a id="970" class="Symbol">;</a> <a id="972" href="Data.Nat.Properties.html#71369" class="Function Operator">_≤‴?_</a><a id="977" class="Symbol">;</a> <a id="979" href="Data.Nat.Properties.html#71437" class="Function Operator">_≥‴?_</a><a id="984" class="Symbol">;</a> <a id="986" href="Data.Nat.Properties.html#71480" class="Function Operator">_&gt;‴?_</a>
  <a id="994" class="Comment">-- bounded predicates</a>
  <a id="1018" class="Symbol">;</a> <a id="1020" href="Data.Nat.Properties.html#72736" class="Function">anyUpTo?</a> <a id="1029" class="Symbol">;</a> <a id="1031" href="Data.Nat.Properties.html#73215" class="Function">allUpTo?</a>
  <a id="1042" class="Symbol">)</a>

<a id="1045" class="Comment">------------------------------------------------------------------------</a>
<a id="1118" class="Comment">-- Deprecated</a>

<a id="1133" class="Comment">-- Version 0.17</a>

<a id="1150" class="Comment">-- Version 2.0</a>

<a id="1166" class="Comment">-- solely for the re-export of this name, formerly in `Data.Nat.Properties.Core`</a>
<a id="1247" class="Keyword">open</a> <a id="1252" class="Keyword">import</a> <a id="1259" href="Data.Nat.Properties.html" class="Module">Data.Nat.Properties</a> <a id="1279" class="Keyword">public</a>
  <a id="1288" class="Keyword">using</a> <a id="1294" class="Symbol">(</a><a id="1295" href="Data.Nat.Properties.html#8958" class="Function">≤-pred</a><a id="1301" class="Symbol">)</a>
</pre></body></html>

==> anc/html/Data.Parity.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Parity.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Parity</a>
<a id="116" class="Comment">------------------------------------------------------------------------</a>

<a id="190" class="Symbol">{-#</a> <a id="194" class="Keyword">OPTIONS</a> <a id="202" class="Pragma">--cubical-compatible</a> <a id="223" class="Pragma">--safe</a> <a id="230" class="Symbol">#-}</a>

<a id="235" class="Keyword">module</a> <a id="242" href="Data.Parity.Base.html" class="Module">Data.Parity.Base</a> <a id="259" class="Keyword">where</a>

<a id="266" class="Keyword">open</a> <a id="271" class="Keyword">import</a> <a id="278" href="Algebra.Bundles.Raw.html" class="Module">Algebra.Bundles.Raw</a>
  <a id="300" class="Keyword">using</a> <a id="306" class="Symbol">(</a><a id="307" href="Algebra.Bundles.Raw.html#1205" class="Record">RawMagma</a><a id="315" class="Symbol">;</a> <a id="317" href="Algebra.Bundles.Raw.html#1721" class="Record">RawMonoid</a><a id="326" class="Symbol">;</a> <a id="328" href="Algebra.Bundles.Raw.html#2254" class="Record">RawGroup</a><a id="336" class="Symbol">;</a> <a id="338" href="Algebra.Bundles.Raw.html#2838" class="Record">RawNearSemiring</a><a id="353" class="Symbol">;</a> <a id="355" href="Algebra.Bundles.Raw.html#3550" class="Record">RawSemiring</a><a id="366" class="Symbol">)</a>
<a id="368" class="Keyword">open</a> <a id="373" class="Keyword">import</a> <a id="380" href="Data.Sign.Base.html" class="Module">Data.Sign.Base</a> <a id="395" class="Keyword">using</a> <a id="401" class="Symbol">(</a><a id="402" href="Data.Sign.Base.html#523" class="Datatype">Sign</a><a id="406" class="Symbol">;</a> <a id="408" href="Data.Sign.Base.html#553" class="InductiveConstructor">+</a><a id="409" class="Symbol">;</a> <a id="411" href="Data.Sign.Base.html#542" class="InductiveConstructor">-</a><a id="412" class="Symbol">)</a>
<a id="414" class="Keyword">open</a> <a id="419" class="Keyword">import</a> <a id="426" href="Level.html" class="Module">Level</a> <a id="432" class="Keyword">using</a> <a id="438" class="Symbol">(</a><a id="439" href="Level.html#521" class="Function">0ℓ</a><a id="441" class="Symbol">)</a>
<a id="443" class="Keyword">open</a> <a id="448" class="Keyword">import</a> <a id="455" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="498" class="Keyword">using</a> <a id="504" class="Symbol">(</a><a id="505" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="508" class="Symbol">)</a>

<a id="511" class="Comment">------------------------------------------------------------------------</a>
<a id="584" class="Comment">-- Definition</a>

<a id="599" class="Keyword">data</a> <a id="Parity"></a><a id="604" href="Data.Parity.Base.html#604" class="Datatype">Parity</a> <a id="611" class="Symbol">:</a> <a id="613" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="617" class="Keyword">where</a>
  <a id="Parity.0ℙ"></a><a id="625" href="Data.Parity.Base.html#625" class="InductiveConstructor">0ℙ</a> <a id="628" class="Symbol">:</a> <a id="630" href="Data.Parity.Base.html#604" class="Datatype">Parity</a>
  <a id="Parity.1ℙ"></a><a id="639" href="Data.Parity.Base.html#639" class="InductiveConstructor">1ℙ</a> <a id="642" class="Symbol">:</a> <a id="644" href="Data.Parity.Base.html#604" class="Datatype">Parity</a>

<a id="652" class="Comment">------------------------------------------------------------------------</a>
<a id="725" class="Comment">-- Operations</a>

<a id="740" class="Comment">-- The opposite parity.</a>

<a id="765" class="Keyword">infix</a> <a id="771" class="Number">8</a> <a id="773" href="Data.Parity.Base.html#778" class="Function Operator">_⁻¹</a>

<a id="_⁻¹"></a><a id="778" href="Data.Parity.Base.html#778" class="Function Operator">_⁻¹</a> <a id="782" class="Symbol">:</a> <a id="784" href="Data.Parity.Base.html#604" class="Datatype">Parity</a> <a id="791" class="Symbol">→</a> <a id="793" href="Data.Parity.Base.html#604" class="Datatype">Parity</a>
<a id="800" href="Data.Parity.Base.html#639" class="InductiveConstructor">1ℙ</a> <a id="803" href="Data.Parity.Base.html#778" class="Function Operator">⁻¹</a> <a id="806" class="Symbol">=</a> <a id="808" href="Data.Parity.Base.html#625" class="InductiveConstructor">0ℙ</a>
<a id="811" href="Data.Parity.Base.html#625" class="InductiveConstructor">0ℙ</a> <a id="814" href="Data.Parity.Base.html#778" class="Function Operator">⁻¹</a> <a id="817" class="Symbol">=</a> <a id="819" href="Data.Parity.Base.html#639" class="InductiveConstructor">1ℙ</a>

<a id="823" class="Comment">-- Addition.</a>

<a id="837" class="Keyword">infixl</a> <a id="844" class="Number">7</a> <a id="846" href="Data.Parity.Base.html#851" class="Function Operator">_+_</a>

<a id="_+_"></a><a id="851" href="Data.Parity.Base.html#851" class="Function Operator">_+_</a> <a id="855" class="Symbol">:</a> <a id="857" href="Data.Parity.Base.html#604" class="Datatype">Parity</a> <a id="864" class="Symbol">→</a> <a id="866" href="Data.Parity.Base.html#604" class="Datatype">Parity</a> <a id="873" class="Symbol">→</a> <a id="875" href="Data.Parity.Base.html#604" class="Datatype">Parity</a>
<a id="882" href="Data.Parity.Base.html#625" class="InductiveConstructor">0ℙ</a> <a id="885" href="Data.Parity.Base.html#851" class="Function Operator">+</a> <a id="887" href="Data.Parity.Base.html#887" class="Bound">p</a> <a id="889" class="Symbol">=</a> <a id="891" href="Data.Parity.Base.html#887" class="Bound">p</a>
<a id="893" href="Data.Parity.Base.html#639" class="InductiveConstructor">1ℙ</a> <a id="896" href="Data.Parity.Base.html#851" class="Function Operator">+</a> <a id="898" href="Data.Parity.Base.html#898" class="Bound">p</a> <a id="900" class="Symbol">=</a> <a id="902" href="Data.Parity.Base.html#898" class="Bound">p</a> <a id="904" href="Data.Parity.Base.html#778" class="Function Operator">⁻¹</a>

<a id="908" class="Comment">-- Multiplication.</a>

<a id="928" class="Keyword">infixl</a> <a id="935" class="Number">7</a> <a id="937" href="Data.Parity.Base.html#942" class="Function Operator">_*_</a>

<a id="_*_"></a><a id="942" href="Data.Parity.Base.html#942" class="Function Operator">_*_</a> <a id="946" class="Symbol">:</a> <a id="948" href="Data.Parity.Base.html#604" class="Datatype">Parity</a> <a id="955" class="Symbol">→</a> <a id="957" href="Data.Parity.Base.html#604" class="Datatype">Parity</a> <a id="964" class="Symbol">→</a> <a id="966" href="Data.Parity.Base.html#604" class="Datatype">Parity</a>
<a id="973" href="Data.Parity.Base.html#625" class="InductiveConstructor">0ℙ</a> <a id="976" href="Data.Parity.Base.html#942" class="Function Operator">*</a> <a id="978" href="Data.Parity.Base.html#978" class="Bound">p</a> <a id="980" class="Symbol">=</a> <a id="982" href="Data.Parity.Base.html#625" class="InductiveConstructor">0ℙ</a>
<a id="985" href="Data.Parity.Base.html#639" class="InductiveConstructor">1ℙ</a> <a id="988" href="Data.Parity.Base.html#942" class="Function Operator">*</a> <a id="990" href="Data.Parity.Base.html#990" class="Bound">p</a> <a id="992" class="Symbol">=</a> <a id="994" href="Data.Parity.Base.html#990" class="Bound">p</a>

<a id="997" class="Comment">------------------------------------------------------------------------</a>
<a id="1070" class="Comment">-- Raw Bundles</a>

<a id="+-rawMagma"></a><a id="1086" href="Data.Parity.Base.html#1086" class="Function">+-rawMagma</a> <a id="1097" class="Symbol">:</a> <a id="1099" href="Algebra.Bundles.Raw.html#1205" class="Record">RawMagma</a> <a id="1108" href="Level.html#521" class="Function">0ℓ</a> <a id="1111" href="Level.html#521" class="Function">0ℓ</a>
<a id="1114" href="Data.Parity.Base.html#1086" class="Function">+-rawMagma</a> <a id="1125" class="Symbol">=</a> <a id="1127" class="Keyword">record</a>
  <a id="1136" class="Symbol">{</a> <a id="1138" href="Algebra.Bundles.Raw.html#1306" class="Field Operator">_≈_</a> <a id="1142" class="Symbol">=</a> <a id="1144" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
  <a id="1150" class="Symbol">;</a> <a id="1152" href="Algebra.Bundles.Raw.html#1334" class="Field Operator">_∙_</a> <a id="1156" class="Symbol">=</a> <a id="1158" href="Data.Parity.Base.html#851" class="Function Operator">_+_</a>
  <a id="1164" class="Symbol">}</a>

<a id="+-0-rawMonoid"></a><a id="1167" href="Data.Parity.Base.html#1167" class="Function">+-0-rawMonoid</a> <a id="1181" class="Symbol">:</a> <a id="1183" href="Algebra.Bundles.Raw.html#1721" class="Record">RawMonoid</a> <a id="1193" href="Level.html#521" class="Function">0ℓ</a> <a id="1196" href="Level.html#521" class="Function">0ℓ</a>
<a id="1199" href="Data.Parity.Base.html#1167" class="Function">+-0-rawMonoid</a> <a id="1213" class="Symbol">=</a> <a id="1215" class="Keyword">record</a>
  <a id="1224" class="Symbol">{</a> <a id="1226" href="Algebra.Bundles.Raw.html#1823" class="Field Operator">_≈_</a> <a id="1230" class="Symbol">=</a> <a id="1232" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
  <a id="1238" class="Symbol">;</a> <a id="1240" href="Algebra.Bundles.Raw.html#1851" class="Field Operator">_∙_</a> <a id="1244" class="Symbol">=</a> <a id="1246" href="Data.Parity.Base.html#851" class="Function Operator">_+_</a>
  <a id="1252" class="Symbol">;</a> <a id="1254" href="Algebra.Bundles.Raw.html#1877" class="Field">ε</a> <a id="1256" class="Symbol">=</a> <a id="1258" href="Data.Parity.Base.html#625" class="InductiveConstructor">0ℙ</a>
  <a id="1263" class="Symbol">}</a>

<a id="+-0-rawGroup"></a><a id="1266" href="Data.Parity.Base.html#1266" class="Function">+-0-rawGroup</a> <a id="1279" class="Symbol">:</a> <a id="1281" href="Algebra.Bundles.Raw.html#2254" class="Record">RawGroup</a> <a id="1290" href="Level.html#521" class="Function">0ℓ</a> <a id="1293" href="Level.html#521" class="Function">0ℓ</a>
<a id="1296" href="Data.Parity.Base.html#1266" class="Function">+-0-rawGroup</a> <a id="1309" class="Symbol">=</a> <a id="1311" class="Keyword">record</a>
  <a id="1320" class="Symbol">{</a> <a id="1322" href="Algebra.Bundles.Raw.html#2370" class="Field Operator">_≈_</a> <a id="1326" class="Symbol">=</a> <a id="1328" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
  <a id="1334" class="Symbol">;</a> <a id="1336" href="Algebra.Bundles.Raw.html#2398" class="Field Operator">_∙_</a> <a id="1340" class="Symbol">=</a> <a id="1342" href="Data.Parity.Base.html#851" class="Function Operator">_+_</a>
  <a id="1348" class="Symbol">;</a> <a id="1350" href="Algebra.Bundles.Raw.html#2446" class="Field Operator">_⁻¹</a> <a id="1354" class="Symbol">=</a> <a id="1356" href="Data.Parity.Base.html#778" class="Function Operator">_⁻¹</a>
  <a id="1362" class="Symbol">;</a> <a id="1364" href="Algebra.Bundles.Raw.html#2424" class="Field">ε</a> <a id="1366" class="Symbol">=</a> <a id="1368" href="Data.Parity.Base.html#625" class="InductiveConstructor">0ℙ</a>
  <a id="1373" class="Symbol">}</a>

<a id="*-rawMagma"></a><a id="1376" href="Data.Parity.Base.html#1376" class="Function">*-rawMagma</a> <a id="1387" class="Symbol">:</a> <a id="1389" href="Algebra.Bundles.Raw.html#1205" class="Record">RawMagma</a> <a id="1398" href="Level.html#521" class="Function">0ℓ</a> <a id="1401" href="Level.html#521" class="Function">0ℓ</a>
<a id="1404" href="Data.Parity.Base.html#1376" class="Function">*-rawMagma</a> <a id="1415" class="Symbol">=</a> <a id="1417" class="Keyword">record</a>
  <a id="1426" class="Symbol">{</a> <a id="1428" href="Algebra.Bundles.Raw.html#1306" class="Field Operator">_≈_</a> <a id="1432" class="Symbol">=</a> <a id="1434" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
  <a id="1440" class="Symbol">;</a> <a id="1442" href="Algebra.Bundles.Raw.html#1334" class="Field Operator">_∙_</a> <a id="1446" class="Symbol">=</a> <a id="1448" href="Data.Parity.Base.html#942" class="Function Operator">_*_</a>
  <a id="1454" class="Symbol">}</a>

<a id="*-1-rawMonoid"></a><a id="1457" href="Data.Parity.Base.html#1457" class="Function">*-1-rawMonoid</a> <a id="1471" class="Symbol">:</a> <a id="1473" href="Algebra.Bundles.Raw.html#1721" class="Record">RawMonoid</a> <a id="1483" href="Level.html#521" class="Function">0ℓ</a> <a id="1486" href="Level.html#521" class="Function">0ℓ</a>
<a id="1489" href="Data.Parity.Base.html#1457" class="Function">*-1-rawMonoid</a> <a id="1503" class="Symbol">=</a> <a id="1505" class="Keyword">record</a>
  <a id="1514" class="Symbol">{</a> <a id="1516" href="Algebra.Bundles.Raw.html#1823" class="Field Operator">_≈_</a> <a id="1520" class="Symbol">=</a> <a id="1522" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
  <a id="1528" class="Symbol">;</a> <a id="1530" href="Algebra.Bundles.Raw.html#1851" class="Field Operator">_∙_</a> <a id="1534" class="Symbol">=</a> <a id="1536" href="Data.Parity.Base.html#942" class="Function Operator">_*_</a>
  <a id="1542" class="Symbol">;</a> <a id="1544" href="Algebra.Bundles.Raw.html#1877" class="Field">ε</a> <a id="1546" class="Symbol">=</a> <a id="1548" href="Data.Parity.Base.html#639" class="InductiveConstructor">1ℙ</a>
  <a id="1553" class="Symbol">}</a>

<a id="+-*-rawNearSemiring"></a><a id="1556" href="Data.Parity.Base.html#1556" class="Function">+-*-rawNearSemiring</a> <a id="1576" class="Symbol">:</a> <a id="1578" href="Algebra.Bundles.Raw.html#2838" class="Record">RawNearSemiring</a> <a id="1594" href="Level.html#521" class="Function">0ℓ</a> <a id="1597" href="Level.html#521" class="Function">0ℓ</a>
<a id="1600" href="Data.Parity.Base.html#1556" class="Function">+-*-rawNearSemiring</a> <a id="1620" class="Symbol">=</a> <a id="1622" class="Keyword">record</a>
  <a id="1631" class="Symbol">{</a> <a id="1633" href="Algebra.Bundles.Raw.html#2941" class="Field">Carrier</a> <a id="1641" class="Symbol">=</a> <a id="1643" class="Symbol">_</a>
  <a id="1647" class="Symbol">;</a> <a id="1649" href="Algebra.Bundles.Raw.html#2961" class="Field Operator">_≈_</a> <a id="1653" class="Symbol">=</a> <a id="1655" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
  <a id="1661" class="Symbol">;</a> <a id="1663" href="Algebra.Bundles.Raw.html#2989" class="Field Operator">_+_</a> <a id="1667" class="Symbol">=</a> <a id="1669" href="Data.Parity.Base.html#851" class="Function Operator">_+_</a>
  <a id="1675" class="Symbol">;</a> <a id="1677" href="Algebra.Bundles.Raw.html#3015" class="Field Operator">_*_</a> <a id="1681" class="Symbol">=</a> <a id="1683" href="Data.Parity.Base.html#942" class="Function Operator">_*_</a>
  <a id="1689" class="Symbol">;</a> <a id="1691" href="Algebra.Bundles.Raw.html#3041" class="Field">0#</a> <a id="1694" class="Symbol">=</a> <a id="1696" href="Data.Parity.Base.html#625" class="InductiveConstructor">0ℙ</a>
  <a id="1701" class="Symbol">}</a>

<a id="+-*-rawSemiring"></a><a id="1704" href="Data.Parity.Base.html#1704" class="Function">+-*-rawSemiring</a> <a id="1720" class="Symbol">:</a> <a id="1722" href="Algebra.Bundles.Raw.html#3550" class="Record">RawSemiring</a> <a id="1734" href="Level.html#521" class="Function">0ℓ</a> <a id="1737" href="Level.html#521" class="Function">0ℓ</a>
<a id="1740" href="Data.Parity.Base.html#1704" class="Function">+-*-rawSemiring</a> <a id="1756" class="Symbol">=</a> <a id="1758" class="Keyword">record</a>
  <a id="1767" class="Symbol">{</a> <a id="1769" href="Algebra.Bundles.Raw.html#3649" class="Field">Carrier</a> <a id="1777" class="Symbol">=</a> <a id="1779" class="Symbol">_</a>
  <a id="1783" class="Symbol">;</a> <a id="1785" href="Algebra.Bundles.Raw.html#3669" class="Field Operator">_≈_</a> <a id="1789" class="Symbol">=</a> <a id="1791" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
  <a id="1797" class="Symbol">;</a> <a id="1799" href="Algebra.Bundles.Raw.html#3697" class="Field Operator">_+_</a> <a id="1803" class="Symbol">=</a> <a id="1805" href="Data.Parity.Base.html#851" class="Function Operator">_+_</a>
  <a id="1811" class="Symbol">;</a> <a id="1813" href="Algebra.Bundles.Raw.html#3723" class="Field Operator">_*_</a> <a id="1817" class="Symbol">=</a> <a id="1819" href="Data.Parity.Base.html#942" class="Function Operator">_*_</a>
  <a id="1825" class="Symbol">;</a> <a id="1827" href="Algebra.Bundles.Raw.html#3749" class="Field">0#</a> <a id="1830" class="Symbol">=</a> <a id="1832" href="Data.Parity.Base.html#625" class="InductiveConstructor">0ℙ</a>
  <a id="1837" class="Symbol">;</a> <a id="1839" href="Algebra.Bundles.Raw.html#3771" class="Field">1#</a> <a id="1842" class="Symbol">=</a> <a id="1844" href="Data.Parity.Base.html#639" class="InductiveConstructor">1ℙ</a>
  <a id="1849" class="Symbol">}</a>


<a id="1853" class="Comment">------------------------------------------------------------------------</a>
<a id="1926" class="Comment">-- Homomorphisms between Parity and Sign</a>

<a id="toSign"></a><a id="1968" href="Data.Parity.Base.html#1968" class="Function">toSign</a> <a id="1975" class="Symbol">:</a> <a id="1977" href="Data.Parity.Base.html#604" class="Datatype">Parity</a> <a id="1984" class="Symbol">→</a> <a id="1986" href="Data.Sign.Base.html#523" class="Datatype">Sign</a>
<a id="1991" href="Data.Parity.Base.html#1968" class="Function">toSign</a> <a id="1998" href="Data.Parity.Base.html#625" class="InductiveConstructor">0ℙ</a> <a id="2001" class="Symbol">=</a> <a id="2003" href="Data.Sign.Base.html#553" class="InductiveConstructor">+</a>
<a id="2005" href="Data.Parity.Base.html#1968" class="Function">toSign</a> <a id="2012" href="Data.Parity.Base.html#639" class="InductiveConstructor">1ℙ</a> <a id="2015" class="Symbol">=</a> <a id="2017" href="Data.Sign.Base.html#542" class="InductiveConstructor">-</a>

<a id="fromSign"></a><a id="2020" href="Data.Parity.Base.html#2020" class="Function">fromSign</a> <a id="2029" class="Symbol">:</a> <a id="2031" href="Data.Sign.Base.html#523" class="Datatype">Sign</a> <a id="2036" class="Symbol">→</a> <a id="2038" href="Data.Parity.Base.html#604" class="Datatype">Parity</a>
<a id="2045" href="Data.Parity.Base.html#2020" class="Function">fromSign</a> <a id="2054" href="Data.Sign.Base.html#553" class="InductiveConstructor">+</a> <a id="2056" class="Symbol">=</a> <a id="2058" href="Data.Parity.Base.html#625" class="InductiveConstructor">0ℙ</a>
<a id="2061" href="Data.Parity.Base.html#2020" class="Function">fromSign</a> <a id="2070" href="Data.Sign.Base.html#542" class="InductiveConstructor">-</a> <a id="2072" class="Symbol">=</a> <a id="2074" href="Data.Parity.Base.html#639" class="InductiveConstructor">1ℙ</a>
</pre></body></html>

==> anc/html/Data.Product.Algebra.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Product.Algebra</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Algebraic properties of products</a>
<a id="142" class="Comment">------------------------------------------------------------------------</a>

<a id="216" class="Symbol">{-#</a> <a id="220" class="Keyword">OPTIONS</a> <a id="228" class="Pragma">--cubical-compatible</a> <a id="249" class="Pragma">--safe</a> <a id="256" class="Symbol">#-}</a>

<a id="261" class="Keyword">module</a> <a id="268" href="Data.Product.Algebra.html" class="Module">Data.Product.Algebra</a> <a id="289" class="Keyword">where</a>

<a id="296" class="Keyword">open</a> <a id="301" class="Keyword">import</a> <a id="308" href="Algebra.Bundles.html" class="Module">Algebra.Bundles</a>
  <a id="326" class="Keyword">using</a> <a id="332" class="Symbol">(</a><a id="333" href="Algebra.Bundles.html#1758" class="Record">Magma</a><a id="338" class="Symbol">;</a> <a id="340" href="Algebra.Bundles.html#4756" class="Record">Semigroup</a><a id="349" class="Symbol">;</a> <a id="351" href="Algebra.Bundles.html#7315" class="Record">Monoid</a><a id="357" class="Symbol">;</a> <a id="359" href="Algebra.Bundles.html#7886" class="Record">CommutativeMonoid</a><a id="376" class="Symbol">;</a> <a id="378" href="Algebra.Bundles.html#19580" class="Record">CommutativeSemiring</a><a id="397" class="Symbol">)</a>
<a id="399" class="Keyword">open</a> <a id="404" class="Keyword">import</a> <a id="411" href="Algebra.Definitions.html" class="Module">Algebra.Definitions</a>
<a id="431" class="Keyword">open</a> <a id="436" class="Keyword">import</a> <a id="443" href="Algebra.Structures.html" class="Module">Algebra.Structures</a>
  <a id="464" class="Keyword">using</a> <a id="470" class="Symbol">(</a><a id="471" href="Algebra.Structures.html#1763" class="Record">IsMagma</a><a id="478" class="Symbol">;</a> <a id="480" href="Algebra.Structures.html#3364" class="Record">IsSemigroup</a><a id="491" class="Symbol">;</a> <a id="493" href="Algebra.Structures.html#4809" class="Record">IsMonoid</a><a id="501" class="Symbol">;</a> <a id="503" href="Algebra.Structures.html#5219" class="Record">IsCommutativeMonoid</a>
        <a id="531" class="Symbol">;</a> <a id="533" href="Algebra.Structures.html#14143" class="Record">IsSemiringWithoutAnnihilatingZero</a><a id="566" class="Symbol">;</a> <a id="568" href="Algebra.Structures.html#15999" class="Record">IsSemiring</a><a id="578" class="Symbol">;</a> <a id="580" href="Algebra.Structures.html#16686" class="Record">IsCommutativeSemiring</a><a id="601" class="Symbol">)</a>
<a id="603" class="Keyword">open</a> <a id="608" class="Keyword">import</a> <a id="615" href="Data.Bool.Base.html" class="Module">Data.Bool.Base</a> <a id="630" class="Keyword">using</a> <a id="636" class="Symbol">(</a><a id="637" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="641" class="Symbol">;</a> <a id="643" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="648" class="Symbol">)</a>
<a id="650" class="Keyword">open</a> <a id="655" class="Keyword">import</a> <a id="662" href="Data.Empty.Polymorphic.html" class="Module">Data.Empty.Polymorphic</a> <a id="685" class="Keyword">using</a> <a id="691" class="Symbol">(</a><a id="692" href="Data.Empty.Polymorphic.html#383" class="Function">⊥</a><a id="693" class="Symbol">;</a> <a id="695" href="Data.Empty.Polymorphic.html#484" class="Function">⊥-elim</a><a id="701" class="Symbol">)</a>
<a id="703" class="Keyword">open</a> <a id="708" class="Keyword">import</a> <a id="715" href="Data.Product.Base.html" class="Module">Data.Product.Base</a>
<a id="733" class="Keyword">open</a> <a id="738" class="Keyword">import</a> <a id="745" href="Data.Product.Properties.html" class="Module">Data.Product.Properties</a>
<a id="769" class="Keyword">open</a> <a id="774" class="Keyword">import</a> <a id="781" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="795" class="Symbol">as</a> <a id="798" class="Module">Sum</a> <a id="802" class="Keyword">using</a> <a id="808" class="Symbol">(</a><a id="809" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a><a id="812" class="Symbol">;</a> <a id="814" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="818" class="Symbol">;</a> <a id="820" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="824" class="Symbol">;</a> <a id="826" href="Data.Sum.Base.html#980" class="Function Operator">[_,_]′</a><a id="832" class="Symbol">)</a>
<a id="834" class="Keyword">open</a> <a id="839" class="Keyword">import</a> <a id="846" href="Data.Sum.Algebra.html" class="Module">Data.Sum.Algebra</a> <a id="863" class="Keyword">using</a> <a id="869" class="Symbol">(</a><a id="870" href="Data.Sum.Algebra.html#2949" class="Function">⊎-isCommutativeMonoid</a><a id="891" class="Symbol">)</a>
<a id="893" class="Keyword">open</a> <a id="898" class="Keyword">import</a> <a id="905" href="Data.Unit.Polymorphic.html" class="Module">Data.Unit.Polymorphic</a> <a id="927" class="Keyword">using</a> <a id="933" class="Symbol">(</a><a id="934" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a><a id="935" class="Symbol">;</a> <a id="937" href="Data.Unit.Polymorphic.Base.html#559" class="Function">tt</a><a id="939" class="Symbol">)</a>
<a id="941" class="Keyword">open</a> <a id="946" class="Keyword">import</a> <a id="953" href="Function.Base.html" class="Module">Function.Base</a> <a id="967" class="Keyword">using</a> <a id="973" class="Symbol">(</a><a id="974" href="Function.Base.html#3754" class="Function Operator">_∘′_</a><a id="978" class="Symbol">)</a>
<a id="980" class="Keyword">open</a> <a id="985" class="Keyword">import</a> <a id="992" href="Function.Bundles.html" class="Module">Function.Bundles</a> <a id="1009" class="Keyword">using</a> <a id="1015" class="Symbol">(</a><a id="1016" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a><a id="1019" class="Symbol">;</a> <a id="1021" href="Function.Bundles.html#7338" class="Record">Inverse</a><a id="1028" class="Symbol">;</a> <a id="1030" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a><a id="1035" class="Symbol">)</a>
<a id="1037" class="Keyword">open</a> <a id="1042" class="Keyword">import</a> <a id="1049" href="Function.Properties.Inverse.html" class="Module">Function.Properties.Inverse</a> <a id="1077" class="Keyword">using</a> <a id="1083" class="Symbol">(</a><a id="1084" href="Function.Properties.Inverse.html#1928" class="Function">↔-isEquivalence</a><a id="1099" class="Symbol">)</a>
<a id="1101" class="Keyword">open</a> <a id="1106" class="Keyword">import</a> <a id="1113" href="Level.html" class="Module">Level</a> <a id="1119" class="Keyword">using</a> <a id="1125" class="Symbol">(</a><a id="1126" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1131" class="Symbol">;</a> <a id="1133" href="Agda.Primitive.html#931" class="Primitive">suc</a><a id="1136" class="Symbol">)</a>
<a id="1138" class="Keyword">open</a> <a id="1143" class="Keyword">import</a> <a id="1150" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="1193" class="Keyword">using</a> <a id="1199" class="Symbol">(</a><a id="1200" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="1203" class="Symbol">;</a> <a id="1205" href="Relation.Binary.PropositionalEquality.Core.html#1612" class="Function">cong′</a><a id="1210" class="Symbol">;</a> <a id="1212" href="Relation.Binary.PropositionalEquality.Core.html#1782" class="Function">cong₂</a><a id="1217" class="Symbol">)</a>

<a id="1220" class="Keyword">import</a> <a id="1227" href="Function.Definitions.html" class="Module">Function.Definitions</a> <a id="1248" class="Symbol">as</a> <a id="1251" class="Module">FuncDef</a>

<a id="1260" class="Comment">------------------------------------------------------------------------</a>

<a id="1334" class="Keyword">private</a>
  <a id="1344" class="Keyword">variable</a>
    <a id="1357" href="Data.Product.Algebra.html#1357" class="Generalizable">a</a> <a id="1359" href="Data.Product.Algebra.html#1359" class="Generalizable">b</a> <a id="1361" href="Data.Product.Algebra.html#1361" class="Generalizable">c</a> <a id="1363" href="Data.Product.Algebra.html#1363" class="Generalizable">d</a> <a id="1365" href="Data.Product.Algebra.html#1365" class="Generalizable">p</a> <a id="1367" class="Symbol">:</a> <a id="1369" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="1379" href="Data.Product.Algebra.html#1379" class="Generalizable">A</a> <a id="1381" href="Data.Product.Algebra.html#1381" class="Generalizable">B</a> <a id="1383" href="Data.Product.Algebra.html#1383" class="Generalizable">C</a> <a id="1385" href="Data.Product.Algebra.html#1385" class="Generalizable">D</a> <a id="1387" class="Symbol">:</a> <a id="1389" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1393" href="Data.Product.Algebra.html#1357" class="Generalizable">a</a>

<a id="1396" class="Comment">------------------------------------------------------------------------</a>
<a id="1469" class="Comment">-- Properties of Σ</a>

<a id="1489" class="Comment">-- Σ is associative</a>
<a id="Σ-assoc"></a><a id="1509" href="Data.Product.Algebra.html#1509" class="Function">Σ-assoc</a> <a id="1517" class="Symbol">:</a> <a id="1519" class="Symbol">{</a><a id="1520" href="Data.Product.Algebra.html#1520" class="Bound">B</a> <a id="1522" class="Symbol">:</a> <a id="1524" href="Data.Product.Algebra.html#1379" class="Generalizable">A</a> <a id="1526" class="Symbol">→</a> <a id="1528" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1532" href="Data.Product.Algebra.html#1359" class="Generalizable">b</a><a id="1533" class="Symbol">}</a> <a id="1535" class="Symbol">{</a><a id="1536" href="Data.Product.Algebra.html#1536" class="Bound">C</a> <a id="1538" class="Symbol">:</a> <a id="1540" class="Symbol">(</a><a id="1541" href="Data.Product.Algebra.html#1541" class="Bound">a</a> <a id="1543" class="Symbol">:</a> <a id="1545" href="Data.Product.Algebra.html#1379" class="Generalizable">A</a><a id="1546" class="Symbol">)</a> <a id="1548" class="Symbol">→</a> <a id="1550" href="Data.Product.Algebra.html#1520" class="Bound">B</a> <a id="1552" href="Data.Product.Algebra.html#1541" class="Bound">a</a> <a id="1554" class="Symbol">→</a> <a id="1556" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1560" href="Data.Product.Algebra.html#1361" class="Generalizable">c</a><a id="1561" class="Symbol">}</a> <a id="1563" class="Symbol">→</a>
          <a id="1575" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="1577" class="Symbol">(</a><a id="1578" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="1580" href="Data.Product.Algebra.html#1379" class="Generalizable">A</a> <a id="1582" href="Data.Product.Algebra.html#1520" class="Bound">B</a><a id="1583" class="Symbol">)</a> <a id="1585" class="Symbol">(</a><a id="1586" href="Data.Product.Base.html#3243" class="Function">uncurry</a> <a id="1594" href="Data.Product.Algebra.html#1536" class="Bound">C</a><a id="1595" class="Symbol">)</a> <a id="1597" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="1599" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="1601" href="Data.Product.Algebra.html#1379" class="Generalizable">A</a> <a id="1603" class="Symbol">(λ</a> <a id="1606" href="Data.Product.Algebra.html#1606" class="Bound">a</a> <a id="1608" class="Symbol">→</a> <a id="1610" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="1612" class="Symbol">(</a><a id="1613" href="Data.Product.Algebra.html#1520" class="Bound">B</a> <a id="1615" href="Data.Product.Algebra.html#1606" class="Bound">a</a><a id="1616" class="Symbol">)</a> <a id="1618" class="Symbol">(</a><a id="1619" href="Data.Product.Algebra.html#1536" class="Bound">C</a> <a id="1621" href="Data.Product.Algebra.html#1606" class="Bound">a</a><a id="1622" class="Symbol">))</a>
<a id="1625" href="Data.Product.Algebra.html#1509" class="Function">Σ-assoc</a> <a id="1633" class="Symbol">=</a> <a id="1635" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="1641" href="Data.Product.Base.html#3440" class="Function">assocʳ</a> <a id="1648" href="Data.Product.Base.html#3593" class="Function">assocˡ</a> <a id="1655" href="Relation.Binary.PropositionalEquality.Core.html#1612" class="Function">cong′</a> <a id="1661" href="Relation.Binary.PropositionalEquality.Core.html#1612" class="Function">cong′</a>

<a id="1668" class="Comment">-- Σ is associative, alternate formulation</a>
<a id="Σ-assoc-alt"></a><a id="1711" href="Data.Product.Algebra.html#1711" class="Function">Σ-assoc-alt</a> <a id="1723" class="Symbol">:</a> <a id="1725" class="Symbol">{</a><a id="1726" href="Data.Product.Algebra.html#1726" class="Bound">B</a> <a id="1728" class="Symbol">:</a> <a id="1730" href="Data.Product.Algebra.html#1379" class="Generalizable">A</a> <a id="1732" class="Symbol">→</a> <a id="1734" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1738" href="Data.Product.Algebra.html#1359" class="Generalizable">b</a><a id="1739" class="Symbol">}</a> <a id="1741" class="Symbol">{</a><a id="1742" href="Data.Product.Algebra.html#1742" class="Bound">C</a> <a id="1744" class="Symbol">:</a> <a id="1746" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="1748" href="Data.Product.Algebra.html#1379" class="Generalizable">A</a> <a id="1750" href="Data.Product.Algebra.html#1726" class="Bound">B</a> <a id="1752" class="Symbol">→</a> <a id="1754" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1758" href="Data.Product.Algebra.html#1361" class="Generalizable">c</a><a id="1759" class="Symbol">}</a> <a id="1761" class="Symbol">→</a>
          <a id="1773" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="1775" class="Symbol">(</a><a id="1776" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="1778" href="Data.Product.Algebra.html#1379" class="Generalizable">A</a> <a id="1780" href="Data.Product.Algebra.html#1726" class="Bound">B</a><a id="1781" class="Symbol">)</a> <a id="1783" href="Data.Product.Algebra.html#1742" class="Bound">C</a> <a id="1785" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="1787" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="1789" href="Data.Product.Algebra.html#1379" class="Generalizable">A</a> <a id="1791" class="Symbol">(λ</a> <a id="1794" href="Data.Product.Algebra.html#1794" class="Bound">a</a> <a id="1796" class="Symbol">→</a> <a id="1798" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="1800" class="Symbol">(</a><a id="1801" href="Data.Product.Algebra.html#1726" class="Bound">B</a> <a id="1803" href="Data.Product.Algebra.html#1794" class="Bound">a</a><a id="1804" class="Symbol">)</a> <a id="1806" class="Symbol">(</a><a id="1807" href="Data.Product.Base.html#3086" class="Function">curry</a> <a id="1813" href="Data.Product.Algebra.html#1742" class="Bound">C</a> <a id="1815" href="Data.Product.Algebra.html#1794" class="Bound">a</a><a id="1816" class="Symbol">))</a>
<a id="1819" href="Data.Product.Algebra.html#1711" class="Function">Σ-assoc-alt</a> <a id="1831" class="Symbol">=</a> <a id="1833" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="1839" href="Data.Product.Base.html#3843" class="Function">assocʳ-curried</a> <a id="1854" href="Data.Product.Base.html#4007" class="Function">assocˡ-curried</a> <a id="1869" href="Relation.Binary.PropositionalEquality.Core.html#1612" class="Function">cong′</a> <a id="1875" href="Relation.Binary.PropositionalEquality.Core.html#1612" class="Function">cong′</a>

<a id="1882" class="Comment">------------------------------------------------------------------------</a>
<a id="1955" class="Comment">-- Algebraic properties</a>

<a id="1980" class="Comment">-- × is a congruence</a>
<a id="×-cong"></a><a id="2001" href="Data.Product.Algebra.html#2001" class="Function">×-cong</a> <a id="2008" class="Symbol">:</a> <a id="2010" href="Data.Product.Algebra.html#1379" class="Generalizable">A</a> <a id="2012" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="2014" href="Data.Product.Algebra.html#1381" class="Generalizable">B</a> <a id="2016" class="Symbol">→</a> <a id="2018" href="Data.Product.Algebra.html#1383" class="Generalizable">C</a> <a id="2020" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="2022" href="Data.Product.Algebra.html#1385" class="Generalizable">D</a> <a id="2024" class="Symbol">→</a> <a id="2026" class="Symbol">(</a><a id="2027" href="Data.Product.Algebra.html#1379" class="Generalizable">A</a> <a id="2029" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="2031" href="Data.Product.Algebra.html#1383" class="Generalizable">C</a><a id="2032" class="Symbol">)</a> <a id="2034" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="2036" class="Symbol">(</a><a id="2037" href="Data.Product.Algebra.html#1381" class="Generalizable">B</a> <a id="2039" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="2041" href="Data.Product.Algebra.html#1385" class="Generalizable">D</a><a id="2042" class="Symbol">)</a>
<a id="2044" href="Data.Product.Algebra.html#2001" class="Function">×-cong</a> <a id="2051" href="Data.Product.Algebra.html#2051" class="Bound">i</a> <a id="2053" href="Data.Product.Algebra.html#2053" class="Bound">j</a> <a id="2055" class="Symbol">=</a> <a id="2057" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="2063" class="Symbol">(</a><a id="2064" href="Data.Product.Base.html#2307" class="Function">map</a> <a id="2068" href="Function.Bundles.html#7392" class="Function">I.to</a> <a id="2073" href="Function.Bundles.html#7392" class="Field">J.to</a><a id="2077" class="Symbol">)</a> <a id="2079" class="Symbol">(</a><a id="2080" href="Data.Product.Base.html#2307" class="Function">map</a> <a id="2084" href="Function.Bundles.html#7416" class="Function">I.from</a> <a id="2091" href="Function.Bundles.html#7416" class="Field">J.from</a><a id="2097" class="Symbol">)</a>
  <a id="2101" class="Symbol">(λ</a> <a id="2104" class="Symbol">{(</a><a id="2106" href="Data.Product.Algebra.html#2106" class="Bound">a</a> <a id="2108" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2110" href="Data.Product.Algebra.html#2110" class="Bound">b</a><a id="2111" class="Symbol">)</a> <a id="2113" class="Symbol">→</a> <a id="2115" href="Relation.Binary.PropositionalEquality.Core.html#1782" class="Function">cong₂</a> <a id="2121" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a> <a id="2125" class="Symbol">(</a><a id="2126" href="Function.Structures.html#2875" class="Function">I.strictlyInverseˡ</a> <a id="2145" href="Data.Product.Algebra.html#2106" class="Bound">a</a><a id="2146" class="Symbol">)</a> <a id="2148" class="Symbol">(</a><a id="2149" href="Function.Structures.html#2875" class="Function">J.strictlyInverseˡ</a> <a id="2168" href="Data.Product.Algebra.html#2110" class="Bound">b</a><a id="2169" class="Symbol">)})</a>
  <a id="2175" class="Symbol">(λ</a> <a id="2178" class="Symbol">{(</a><a id="2180" href="Data.Product.Algebra.html#2180" class="Bound">a</a> <a id="2182" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2184" href="Data.Product.Algebra.html#2184" class="Bound">b</a><a id="2185" class="Symbol">)</a> <a id="2187" class="Symbol">→</a> <a id="2189" href="Relation.Binary.PropositionalEquality.Core.html#1782" class="Function">cong₂</a> <a id="2195" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a> <a id="2199" class="Symbol">(</a><a id="2200" href="Function.Structures.html#3388" class="Function">I.strictlyInverseʳ</a> <a id="2219" href="Data.Product.Algebra.html#2180" class="Bound">a</a><a id="2220" class="Symbol">)</a> <a id="2222" class="Symbol">(</a><a id="2223" href="Function.Structures.html#3388" class="Function">J.strictlyInverseʳ</a> <a id="2242" href="Data.Product.Algebra.html#2184" class="Bound">b</a><a id="2243" class="Symbol">)})</a>
  <a id="2249" class="Keyword">where</a> <a id="2255" class="Keyword">module</a> <a id="2262" href="Data.Product.Algebra.html#2262" class="Module">I</a> <a id="2264" class="Symbol">=</a> <a id="2266" href="Function.Bundles.html#7338" class="Module">Inverse</a> <a id="2274" href="Data.Product.Algebra.html#2051" class="Bound">i</a><a id="2275" class="Symbol">;</a> <a id="2277" class="Keyword">module</a> <a id="2284" href="Data.Product.Algebra.html#2284" class="Module">J</a> <a id="2286" class="Symbol">=</a> <a id="2288" href="Function.Bundles.html#7338" class="Module">Inverse</a> <a id="2296" href="Data.Product.Algebra.html#2053" class="Bound">j</a>

<a id="2299" class="Comment">-- × is commutative.</a>
<a id="2320" class="Comment">-- (we don&#39;t use Commutative because it isn&#39;t polymorphic enough)</a>
<a id="×-comm"></a><a id="2386" href="Data.Product.Algebra.html#2386" class="Function">×-comm</a> <a id="2393" class="Symbol">:</a> <a id="2395" class="Symbol">(</a><a id="2396" href="Data.Product.Algebra.html#2396" class="Bound">A</a> <a id="2398" class="Symbol">:</a> <a id="2400" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2404" href="Data.Product.Algebra.html#1357" class="Generalizable">a</a><a id="2405" class="Symbol">)</a> <a id="2407" class="Symbol">(</a><a id="2408" href="Data.Product.Algebra.html#2408" class="Bound">B</a> <a id="2410" class="Symbol">:</a> <a id="2412" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2416" href="Data.Product.Algebra.html#1359" class="Generalizable">b</a><a id="2417" class="Symbol">)</a> <a id="2419" class="Symbol">→</a> <a id="2421" class="Symbol">(</a><a id="2422" href="Data.Product.Algebra.html#2396" class="Bound">A</a> <a id="2424" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="2426" href="Data.Product.Algebra.html#2408" class="Bound">B</a><a id="2427" class="Symbol">)</a> <a id="2429" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="2431" class="Symbol">(</a><a id="2432" href="Data.Product.Algebra.html#2408" class="Bound">B</a> <a id="2434" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="2436" href="Data.Product.Algebra.html#2396" class="Bound">A</a><a id="2437" class="Symbol">)</a>
<a id="2439" href="Data.Product.Algebra.html#2386" class="Function">×-comm</a> <a id="2446" class="Symbol">_</a> <a id="2448" class="Symbol">_</a> <a id="2450" class="Symbol">=</a> <a id="2452" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="2458" href="Data.Product.Base.html#5188" class="Function">swap</a> <a id="2463" href="Data.Product.Base.html#5188" class="Function">swap</a> <a id="2468" href="Data.Product.Properties.html#2332" class="Function">swap-involutive</a> <a id="2484" href="Data.Product.Properties.html#2332" class="Function">swap-involutive</a>

<a id="2501" class="Keyword">module</a> <a id="2508" href="Data.Product.Algebra.html#2508" class="Module">_</a> <a id="2510" class="Symbol">(</a><a id="2511" href="Data.Product.Algebra.html#2511" class="Bound">ℓ</a> <a id="2513" class="Symbol">:</a> <a id="2515" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="2520" class="Symbol">)</a> <a id="2522" class="Keyword">where</a>

  <a id="2531" class="Comment">-- × is associative</a>
  <a id="2553" href="Data.Product.Algebra.html#2553" class="Function">×-assoc</a> <a id="2561" class="Symbol">:</a> <a id="2563" href="Algebra.Definitions.html#1556" class="Function">Associative</a> <a id="2575" class="Symbol">{</a><a id="2576" class="Argument">ℓ</a> <a id="2578" class="Symbol">=</a> <a id="2580" href="Data.Product.Algebra.html#2511" class="Bound">ℓ</a><a id="2581" class="Symbol">}</a> <a id="2583" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a> <a id="2587" href="Data.Product.Base.html#1752" class="Function Operator">_×_</a>
  <a id="2593" href="Data.Product.Algebra.html#2553" class="Function">×-assoc</a> <a id="2601" class="Symbol">_</a> <a id="2603" class="Symbol">_</a> <a id="2605" class="Symbol">_</a> <a id="2607" class="Symbol">=</a> <a id="2609" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="2615" href="Data.Product.Base.html#5431" class="Function">assocʳ′</a> <a id="2623" href="Data.Product.Base.html#5506" class="Function">assocˡ′</a> <a id="2631" href="Relation.Binary.PropositionalEquality.Core.html#1612" class="Function">cong′</a> <a id="2637" href="Relation.Binary.PropositionalEquality.Core.html#1612" class="Function">cong′</a>

  <a id="2646" class="Comment">-- ⊤ is the identity for ×</a>
  <a id="2675" href="Data.Product.Algebra.html#2675" class="Function">×-identityˡ</a> <a id="2687" class="Symbol">:</a> <a id="2689" href="Algebra.Definitions.html#1885" class="Function">LeftIdentity</a> <a id="2702" class="Symbol">{</a><a id="2703" class="Argument">ℓ</a> <a id="2705" class="Symbol">=</a> <a id="2707" href="Data.Product.Algebra.html#2511" class="Bound">ℓ</a><a id="2708" class="Symbol">}</a> <a id="2710" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a> <a id="2714" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a> <a id="2716" href="Data.Product.Base.html#1752" class="Function Operator">_×_</a>
  <a id="2722" href="Data.Product.Algebra.html#2675" class="Function">×-identityˡ</a> <a id="2734" class="Symbol">_</a> <a id="2736" class="Symbol">=</a> <a id="2738" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="2744" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="2750" class="Symbol">(</a><a id="2751" href="Data.Unit.Polymorphic.Base.html#559" class="Function">tt</a> <a id="2754" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,_</a><a id="2756" class="Symbol">)</a> <a id="2758" href="Relation.Binary.PropositionalEquality.Core.html#1612" class="Function">cong′</a> <a id="2764" href="Relation.Binary.PropositionalEquality.Core.html#1612" class="Function">cong′</a>

  <a id="2773" href="Data.Product.Algebra.html#2773" class="Function">×-identityʳ</a> <a id="2785" class="Symbol">:</a> <a id="2787" href="Algebra.Definitions.html#1958" class="Function">RightIdentity</a> <a id="2801" class="Symbol">{</a><a id="2802" class="Argument">ℓ</a> <a id="2804" class="Symbol">=</a> <a id="2806" href="Data.Product.Algebra.html#2511" class="Bound">ℓ</a><a id="2807" class="Symbol">}</a> <a id="2809" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a> <a id="2813" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a> <a id="2815" href="Data.Product.Base.html#1752" class="Function Operator">_×_</a>
  <a id="2821" href="Data.Product.Algebra.html#2773" class="Function">×-identityʳ</a> <a id="2833" class="Symbol">_</a> <a id="2835" class="Symbol">=</a> <a id="2837" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="2843" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="2849" class="Symbol">(</a><a id="2850" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,</a> <a id="2853" href="Data.Unit.Polymorphic.Base.html#559" class="Function">tt</a><a id="2855" class="Symbol">)</a> <a id="2857" href="Relation.Binary.PropositionalEquality.Core.html#1612" class="Function">cong′</a> <a id="2863" href="Relation.Binary.PropositionalEquality.Core.html#1612" class="Function">cong′</a>

  <a id="2872" href="Data.Product.Algebra.html#2872" class="Function">×-identity</a> <a id="2883" class="Symbol">:</a> <a id="2885" href="Algebra.Definitions.html#2033" class="Function">Identity</a> <a id="2894" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a> <a id="2898" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a> <a id="2900" href="Data.Product.Base.html#1752" class="Function Operator">_×_</a>
  <a id="2906" href="Data.Product.Algebra.html#2872" class="Function">×-identity</a> <a id="2917" class="Symbol">=</a> <a id="2919" href="Data.Product.Algebra.html#2675" class="Function">×-identityˡ</a> <a id="2931" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2933" href="Data.Product.Algebra.html#2773" class="Function">×-identityʳ</a>

  <a id="2948" class="Comment">-- ⊥ is the zero for ×</a>
  <a id="2973" href="Data.Product.Algebra.html#2973" class="Function">×-zeroˡ</a> <a id="2981" class="Symbol">:</a> <a id="2983" href="Algebra.Definitions.html#2119" class="Function">LeftZero</a> <a id="2992" class="Symbol">{</a><a id="2993" class="Argument">ℓ</a> <a id="2995" class="Symbol">=</a> <a id="2997" href="Data.Product.Algebra.html#2511" class="Bound">ℓ</a><a id="2998" class="Symbol">}</a> <a id="3000" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a> <a id="3004" href="Data.Empty.Polymorphic.html#383" class="Function">⊥</a> <a id="3006" href="Data.Product.Base.html#1752" class="Function Operator">_×_</a>
  <a id="3012" href="Data.Product.Algebra.html#2973" class="Function">×-zeroˡ</a> <a id="3020" href="Data.Product.Algebra.html#3020" class="Bound">A</a> <a id="3022" class="Symbol">=</a> <a id="3024" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="3030" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="3036" href="Data.Empty.Polymorphic.html#484" class="Function">⊥-elim</a> <a id="3043" href="Data.Empty.Polymorphic.html#484" class="Function">⊥-elim</a> <a id="3050" class="Symbol">λ</a> <a id="3052" class="Symbol">()</a>

  <a id="3058" href="Data.Product.Algebra.html#3058" class="Function">×-zeroʳ</a> <a id="3066" class="Symbol">:</a> <a id="3068" href="Algebra.Definitions.html#2184" class="Function">RightZero</a> <a id="3078" class="Symbol">{</a><a id="3079" class="Argument">ℓ</a> <a id="3081" class="Symbol">=</a> <a id="3083" href="Data.Product.Algebra.html#2511" class="Bound">ℓ</a><a id="3084" class="Symbol">}</a> <a id="3086" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a> <a id="3090" href="Data.Empty.Polymorphic.html#383" class="Function">⊥</a> <a id="3092" href="Data.Product.Base.html#1752" class="Function Operator">_×_</a>
  <a id="3098" href="Data.Product.Algebra.html#3058" class="Function">×-zeroʳ</a> <a id="3106" href="Data.Product.Algebra.html#3106" class="Bound">A</a> <a id="3108" class="Symbol">=</a> <a id="3110" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="3116" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="3122" href="Data.Empty.Polymorphic.html#484" class="Function">⊥-elim</a> <a id="3129" href="Data.Empty.Polymorphic.html#484" class="Function">⊥-elim</a> <a id="3136" class="Symbol">λ</a> <a id="3138" class="Symbol">()</a>

  <a id="3144" href="Data.Product.Algebra.html#3144" class="Function">×-zero</a> <a id="3151" class="Symbol">:</a> <a id="3153" href="Algebra.Definitions.html#2251" class="Function">Zero</a> <a id="3158" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a> <a id="3162" href="Data.Empty.Polymorphic.html#383" class="Function">⊥</a> <a id="3164" href="Data.Product.Base.html#1752" class="Function Operator">_×_</a>
  <a id="3170" href="Data.Product.Algebra.html#3144" class="Function">×-zero</a> <a id="3177" class="Symbol">=</a> <a id="3179" href="Data.Product.Algebra.html#2973" class="Function">×-zeroˡ</a> <a id="3187" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3189" href="Data.Product.Algebra.html#3058" class="Function">×-zeroʳ</a>

  <a id="3200" class="Comment">-- × distributes over ⊎</a>
  <a id="3226" href="Data.Product.Algebra.html#3226" class="Function">×-distribˡ-⊎</a> <a id="3239" class="Symbol">:</a> <a id="3241" href="Algebra.Definitions.html#3397" class="Function Operator">_DistributesOverˡ_</a> <a id="3260" class="Symbol">{</a><a id="3261" class="Argument">ℓ</a> <a id="3263" class="Symbol">=</a> <a id="3265" href="Data.Product.Algebra.html#2511" class="Bound">ℓ</a><a id="3266" class="Symbol">}</a> <a id="3268" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a> <a id="3272" href="Data.Product.Base.html#1752" class="Function Operator">_×_</a> <a id="3276" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a>
  <a id="3282" href="Data.Product.Algebra.html#3226" class="Function">×-distribˡ-⊎</a> <a id="3295" class="Symbol">_</a> <a id="3297" class="Symbol">_</a> <a id="3299" class="Symbol">_</a> <a id="3301" class="Symbol">=</a> <a id="3303" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a>
    <a id="3313" class="Symbol">(</a><a id="3314" href="Data.Product.Base.html#3243" class="Function">uncurry</a> <a id="3322" class="Symbol">λ</a> <a id="3324" href="Data.Product.Algebra.html#3324" class="Bound">x</a> <a id="3326" class="Symbol">→</a> <a id="3328" href="Data.Sum.Base.html#980" class="Function Operator">[</a> <a id="3330" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="3335" href="Function.Base.html#3754" class="Function Operator">∘′</a> <a id="3338" class="Symbol">(</a><a id="3339" href="Data.Product.Algebra.html#3324" class="Bound">x</a> <a id="3341" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,_</a><a id="3343" class="Symbol">)</a> <a id="3345" href="Data.Sum.Base.html#980" class="Function Operator">,</a> <a id="3347" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="3352" href="Function.Base.html#3754" class="Function Operator">∘′</a> <a id="3355" class="Symbol">(</a><a id="3356" href="Data.Product.Algebra.html#3324" class="Bound">x</a> <a id="3358" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,_</a><a id="3360" class="Symbol">)</a> <a id="3362" href="Data.Sum.Base.html#980" class="Function Operator">]′</a><a id="3364" class="Symbol">)</a>
    <a id="3370" href="Data.Sum.Base.html#980" class="Function Operator">[</a> <a id="3372" href="Data.Product.Base.html#2496" class="Function">map₂</a> <a id="3377" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="3382" href="Data.Sum.Base.html#980" class="Function Operator">,</a> <a id="3384" href="Data.Product.Base.html#2496" class="Function">map₂</a> <a id="3389" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="3394" href="Data.Sum.Base.html#980" class="Function Operator">]′</a>
    <a id="3401" href="Data.Sum.Base.html#811" class="Function Operator">Sum.[</a> <a id="3407" href="Relation.Binary.PropositionalEquality.Core.html#1612" class="Function">cong′</a> <a id="3413" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="3415" href="Relation.Binary.PropositionalEquality.Core.html#1612" class="Function">cong′</a> <a id="3421" href="Data.Sum.Base.html#811" class="Function Operator">]</a>
    <a id="3427" class="Symbol">(</a><a id="3428" href="Data.Product.Base.html#3243" class="Function">uncurry</a> <a id="3436" class="Symbol">λ</a> <a id="3438" href="Data.Product.Algebra.html#3438" class="Bound">_</a> <a id="3440" class="Symbol">→</a> <a id="3442" href="Data.Sum.Base.html#811" class="Function Operator">Sum.[</a> <a id="3448" href="Relation.Binary.PropositionalEquality.Core.html#1612" class="Function">cong′</a> <a id="3454" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="3456" href="Relation.Binary.PropositionalEquality.Core.html#1612" class="Function">cong′</a> <a id="3462" href="Data.Sum.Base.html#811" class="Function Operator">]</a><a id="3463" class="Symbol">)</a>

  <a id="3468" href="Data.Product.Algebra.html#3468" class="Function">×-distribʳ-⊎</a> <a id="3481" class="Symbol">:</a> <a id="3483" href="Algebra.Definitions.html#3516" class="Function Operator">_DistributesOverʳ_</a> <a id="3502" class="Symbol">{</a><a id="3503" class="Argument">ℓ</a> <a id="3505" class="Symbol">=</a> <a id="3507" href="Data.Product.Algebra.html#2511" class="Bound">ℓ</a><a id="3508" class="Symbol">}</a> <a id="3510" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a> <a id="3514" href="Data.Product.Base.html#1752" class="Function Operator">_×_</a> <a id="3518" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a>
  <a id="3524" href="Data.Product.Algebra.html#3468" class="Function">×-distribʳ-⊎</a> <a id="3537" class="Symbol">_</a> <a id="3539" class="Symbol">_</a> <a id="3541" class="Symbol">_</a> <a id="3543" class="Symbol">=</a> <a id="3545" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a>
    <a id="3555" class="Symbol">(</a><a id="3556" href="Data.Product.Base.html#3243" class="Function">uncurry</a> <a id="3564" href="Data.Sum.Base.html#980" class="Function Operator">[</a> <a id="3566" href="Data.Product.Base.html#3086" class="Function">curry</a> <a id="3572" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="3577" href="Data.Sum.Base.html#980" class="Function Operator">,</a> <a id="3579" href="Data.Product.Base.html#3086" class="Function">curry</a> <a id="3585" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="3590" href="Data.Sum.Base.html#980" class="Function Operator">]′</a><a id="3592" class="Symbol">)</a>
    <a id="3598" href="Data.Sum.Base.html#980" class="Function Operator">[</a> <a id="3600" href="Data.Product.Base.html#2446" class="Function">map₁</a> <a id="3605" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="3610" href="Data.Sum.Base.html#980" class="Function Operator">,</a> <a id="3612" href="Data.Product.Base.html#2446" class="Function">map₁</a> <a id="3617" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="3622" href="Data.Sum.Base.html#980" class="Function Operator">]′</a>
    <a id="3629" href="Data.Sum.Base.html#811" class="Function Operator">Sum.[</a> <a id="3635" href="Relation.Binary.PropositionalEquality.Core.html#1612" class="Function">cong′</a> <a id="3641" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="3643" href="Relation.Binary.PropositionalEquality.Core.html#1612" class="Function">cong′</a> <a id="3649" href="Data.Sum.Base.html#811" class="Function Operator">]</a>
    <a id="3655" class="Symbol">(</a><a id="3656" href="Data.Product.Base.html#3243" class="Function">uncurry</a> <a id="3664" href="Data.Sum.Base.html#811" class="Function Operator">Sum.[</a> <a id="3670" class="Symbol">(λ</a> <a id="3673" href="Data.Product.Algebra.html#3673" class="Bound">_</a> <a id="3675" class="Symbol">→</a> <a id="3677" href="Relation.Binary.PropositionalEquality.Core.html#1612" class="Function">cong′</a><a id="3682" class="Symbol">)</a> <a id="3684" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="3686" class="Symbol">(λ</a> <a id="3689" href="Data.Product.Algebra.html#3689" class="Bound">_</a> <a id="3691" class="Symbol">→</a> <a id="3693" href="Relation.Binary.PropositionalEquality.Core.html#1612" class="Function">cong′</a><a id="3698" class="Symbol">)</a> <a id="3700" href="Data.Sum.Base.html#811" class="Function Operator">]</a><a id="3701" class="Symbol">)</a>

  <a id="3706" href="Data.Product.Algebra.html#3706" class="Function">×-distrib-⊎</a> <a id="3718" class="Symbol">:</a> <a id="3720" href="Algebra.Definitions.html#3635" class="Function Operator">_DistributesOver_</a> <a id="3738" class="Symbol">{</a><a id="3739" class="Argument">ℓ</a> <a id="3741" class="Symbol">=</a> <a id="3743" href="Data.Product.Algebra.html#2511" class="Bound">ℓ</a><a id="3744" class="Symbol">}</a> <a id="3746" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a> <a id="3750" href="Data.Product.Base.html#1752" class="Function Operator">_×_</a> <a id="3754" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a>
  <a id="3760" href="Data.Product.Algebra.html#3706" class="Function">×-distrib-⊎</a> <a id="3772" class="Symbol">=</a> <a id="3774" href="Data.Product.Algebra.html#3226" class="Function">×-distribˡ-⊎</a> <a id="3787" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3789" href="Data.Product.Algebra.html#3468" class="Function">×-distribʳ-⊎</a>

<a id="3803" class="Comment">------------------------------------------------------------------------</a>
<a id="3876" class="Comment">-- Algebraic structures</a>

  <a id="3903" href="Data.Product.Algebra.html#3903" class="Function">×-isMagma</a> <a id="3913" class="Symbol">:</a> <a id="3915" href="Algebra.Structures.html#1763" class="Record">IsMagma</a> <a id="3923" class="Symbol">{</a><a id="3924" class="Argument">ℓ</a> <a id="3926" class="Symbol">=</a> <a id="3928" href="Data.Product.Algebra.html#2511" class="Bound">ℓ</a><a id="3929" class="Symbol">}</a> <a id="3931" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a> <a id="3935" href="Data.Product.Base.html#1752" class="Function Operator">_×_</a>
  <a id="3941" href="Data.Product.Algebra.html#3903" class="Function">×-isMagma</a> <a id="3951" class="Symbol">=</a> <a id="3953" class="Keyword">record</a>
    <a id="3964" class="Symbol">{</a> <a id="3966" href="Algebra.Structures.html#1815" class="Field">isEquivalence</a> <a id="3980" class="Symbol">=</a> <a id="3982" href="Function.Properties.Inverse.html#1928" class="Function">↔-isEquivalence</a>
    <a id="4002" class="Symbol">;</a> <a id="4004" href="Algebra.Structures.html#1853" class="Field">∙-cong</a>        <a id="4018" class="Symbol">=</a> <a id="4020" href="Data.Product.Algebra.html#2001" class="Function">×-cong</a>
    <a id="4031" class="Symbol">}</a>

  <a id="4036" href="Data.Product.Algebra.html#4036" class="Function">×-isSemigroup</a> <a id="4050" class="Symbol">:</a> <a id="4052" href="Algebra.Structures.html#3364" class="Record">IsSemigroup</a> <a id="4064" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a> <a id="4068" href="Data.Product.Base.html#1752" class="Function Operator">_×_</a>
  <a id="4074" href="Data.Product.Algebra.html#4036" class="Function">×-isSemigroup</a> <a id="4088" class="Symbol">=</a> <a id="4090" class="Keyword">record</a>
    <a id="4101" class="Symbol">{</a> <a id="4103" href="Algebra.Structures.html#3420" class="Field">isMagma</a> <a id="4111" class="Symbol">=</a> <a id="4113" href="Data.Product.Algebra.html#3903" class="Function">×-isMagma</a>
    <a id="4127" class="Symbol">;</a> <a id="4129" href="Algebra.Structures.html#3444" class="Field">assoc</a>   <a id="4137" class="Symbol">=</a> <a id="4139" class="Symbol">λ</a> <a id="4141" href="Data.Product.Algebra.html#4141" class="Bound">_</a> <a id="4143" href="Data.Product.Algebra.html#4143" class="Bound">_</a> <a id="4145" href="Data.Product.Algebra.html#4145" class="Bound">_</a> <a id="4147" class="Symbol">→</a> <a id="4149" href="Data.Product.Algebra.html#1509" class="Function">Σ-assoc</a>
    <a id="4161" class="Symbol">}</a>

  <a id="4166" href="Data.Product.Algebra.html#4166" class="Function">×-isMonoid</a> <a id="4177" class="Symbol">:</a> <a id="4179" href="Algebra.Structures.html#4809" class="Record">IsMonoid</a> <a id="4188" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a> <a id="4192" href="Data.Product.Base.html#1752" class="Function Operator">_×_</a> <a id="4196" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a>
  <a id="4200" href="Data.Product.Algebra.html#4166" class="Function">×-isMonoid</a> <a id="4211" class="Symbol">=</a> <a id="4213" class="Keyword">record</a>
    <a id="4224" class="Symbol">{</a> <a id="4226" href="Algebra.Structures.html#4870" class="Field">isSemigroup</a> <a id="4238" class="Symbol">=</a> <a id="4240" href="Data.Product.Algebra.html#4036" class="Function">×-isSemigroup</a>
    <a id="4258" class="Symbol">;</a> <a id="4260" href="Algebra.Structures.html#4902" class="Field">identity</a>    <a id="4272" class="Symbol">=</a> <a id="4274" href="Data.Product.Algebra.html#2675" class="Function">×-identityˡ</a> <a id="4286" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4288" href="Data.Product.Algebra.html#2773" class="Function">×-identityʳ</a>
    <a id="4304" class="Symbol">}</a>

  <a id="4309" href="Data.Product.Algebra.html#4309" class="Function">×-isCommutativeMonoid</a> <a id="4331" class="Symbol">:</a> <a id="4333" href="Algebra.Structures.html#5219" class="Record">IsCommutativeMonoid</a> <a id="4353" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a> <a id="4357" href="Data.Product.Base.html#1752" class="Function Operator">_×_</a> <a id="4361" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a>
  <a id="4365" href="Data.Product.Algebra.html#4309" class="Function">×-isCommutativeMonoid</a> <a id="4387" class="Symbol">=</a> <a id="4389" class="Keyword">record</a>
    <a id="4400" class="Symbol">{</a> <a id="4402" href="Algebra.Structures.html#5291" class="Field">isMonoid</a> <a id="4411" class="Symbol">=</a> <a id="4413" href="Data.Product.Algebra.html#4166" class="Function">×-isMonoid</a>
    <a id="4428" class="Symbol">;</a> <a id="4430" href="Algebra.Structures.html#5319" class="Field">comm</a>     <a id="4439" class="Symbol">=</a> <a id="4441" href="Data.Product.Algebra.html#2386" class="Function">×-comm</a>
    <a id="4452" class="Symbol">}</a>

  <a id="4457" href="Data.Product.Algebra.html#4457" class="Function">⊎-×-isSemiringWithoutAnnihilatingZero</a> <a id="4495" class="Symbol">:</a> <a id="4497" href="Algebra.Structures.html#14143" class="Record">IsSemiringWithoutAnnihilatingZero</a> <a id="4531" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a> <a id="4535" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a> <a id="4539" href="Data.Product.Base.html#1752" class="Function Operator">_×_</a> <a id="4543" href="Data.Empty.Polymorphic.html#383" class="Function">⊥</a> <a id="4545" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a>
  <a id="4549" href="Data.Product.Algebra.html#4457" class="Function">⊎-×-isSemiringWithoutAnnihilatingZero</a> <a id="4587" class="Symbol">=</a> <a id="4589" class="Keyword">record</a>
    <a id="4600" class="Symbol">{</a> <a id="4602" href="Algebra.Structures.html#14405" class="Field">+-isCommutativeMonoid</a> <a id="4624" class="Symbol">=</a> <a id="4626" href="Data.Sum.Algebra.html#2949" class="Function">⊎-isCommutativeMonoid</a> <a id="4648" href="Data.Product.Algebra.html#2511" class="Bound">ℓ</a>
    <a id="4654" class="Symbol">;</a> <a id="4656" href="Algebra.Structures.html#14458" class="Field">*-cong</a>                <a id="4678" class="Symbol">=</a> <a id="4680" href="Data.Product.Algebra.html#2001" class="Function">×-cong</a>
    <a id="4691" class="Symbol">;</a> <a id="4693" href="Algebra.Structures.html#14499" class="Field">*-assoc</a>               <a id="4715" class="Symbol">=</a> <a id="4717" href="Data.Product.Algebra.html#2553" class="Function">×-assoc</a>
    <a id="4729" class="Symbol">;</a> <a id="4731" href="Algebra.Structures.html#14541" class="Field">*-identity</a>            <a id="4753" class="Symbol">=</a> <a id="4755" href="Data.Product.Algebra.html#2872" class="Function">×-identity</a>
    <a id="4770" class="Symbol">;</a> <a id="4772" href="Algebra.Structures.html#14583" class="Field">distrib</a>               <a id="4794" class="Symbol">=</a> <a id="4796" href="Data.Product.Algebra.html#3706" class="Function">×-distrib-⊎</a>
    <a id="4812" class="Symbol">}</a>

  <a id="4817" href="Data.Product.Algebra.html#4817" class="Function">⊎-×-isSemiring</a> <a id="4832" class="Symbol">:</a> <a id="4834" href="Algebra.Structures.html#15999" class="Record">IsSemiring</a> <a id="4845" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a> <a id="4849" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a> <a id="4853" href="Data.Product.Base.html#1752" class="Function Operator">_×_</a> <a id="4857" href="Data.Empty.Polymorphic.html#383" class="Function">⊥</a> <a id="4859" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a>
  <a id="4863" href="Data.Product.Algebra.html#4817" class="Function">⊎-×-isSemiring</a> <a id="4878" class="Symbol">=</a> <a id="4880" class="Keyword">record</a>
    <a id="4891" class="Symbol">{</a> <a id="4893" href="Algebra.Structures.html#16068" class="Field">isSemiringWithoutAnnihilatingZero</a> <a id="4927" class="Symbol">=</a> <a id="4929" href="Data.Product.Algebra.html#4457" class="Function">⊎-×-isSemiringWithoutAnnihilatingZero</a>
    <a id="4971" class="Symbol">;</a> <a id="4973" href="Algebra.Structures.html#16158" class="Field">zero</a>                              <a id="5007" class="Symbol">=</a> <a id="5009" href="Data.Product.Algebra.html#3144" class="Function">×-zero</a>
    <a id="5020" class="Symbol">}</a>

  <a id="5025" href="Data.Product.Algebra.html#5025" class="Function">⊎-×-isCommutativeSemiring</a> <a id="5051" class="Symbol">:</a> <a id="5053" href="Algebra.Structures.html#16686" class="Record">IsCommutativeSemiring</a> <a id="5075" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a> <a id="5079" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a> <a id="5083" href="Data.Product.Base.html#1752" class="Function Operator">_×_</a> <a id="5087" href="Data.Empty.Polymorphic.html#383" class="Function">⊥</a> <a id="5089" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a>
  <a id="5093" href="Data.Product.Algebra.html#5025" class="Function">⊎-×-isCommutativeSemiring</a> <a id="5119" class="Symbol">=</a> <a id="5121" class="Keyword">record</a>
    <a id="5132" class="Symbol">{</a> <a id="5134" href="Algebra.Structures.html#16766" class="Field">isSemiring</a> <a id="5145" class="Symbol">=</a> <a id="5147" href="Data.Product.Algebra.html#4817" class="Function">⊎-×-isSemiring</a>
    <a id="5166" class="Symbol">;</a> <a id="5168" href="Algebra.Structures.html#16804" class="Field">*-comm</a>     <a id="5179" class="Symbol">=</a> <a id="5181" href="Data.Product.Algebra.html#2386" class="Function">×-comm</a>
    <a id="5192" class="Symbol">}</a>
<a id="5194" class="Comment">------------------------------------------------------------------------</a>
<a id="5267" class="Comment">-- Algebraic bundles</a>

  <a id="5291" href="Data.Product.Algebra.html#5291" class="Function">×-magma</a> <a id="5299" class="Symbol">:</a> <a id="5301" href="Algebra.Bundles.html#1758" class="Record">Magma</a> <a id="5307" class="Symbol">(</a><a id="5308" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="5312" href="Data.Product.Algebra.html#2511" class="Bound">ℓ</a><a id="5313" class="Symbol">)</a> <a id="5315" href="Data.Product.Algebra.html#2511" class="Bound">ℓ</a>
  <a id="5319" href="Data.Product.Algebra.html#5291" class="Function">×-magma</a> <a id="5327" class="Symbol">=</a> <a id="5329" class="Keyword">record</a>
    <a id="5340" class="Symbol">{</a> <a id="5342" href="Algebra.Bundles.html#1910" class="Field">isMagma</a> <a id="5350" class="Symbol">=</a> <a id="5352" href="Data.Product.Algebra.html#3903" class="Function">×-isMagma</a>
    <a id="5366" class="Symbol">}</a>

  <a id="5371" href="Data.Product.Algebra.html#5371" class="Function">×-semigroup</a> <a id="5383" class="Symbol">:</a> <a id="5385" href="Algebra.Bundles.html#4756" class="Record">Semigroup</a> <a id="5395" class="Symbol">(</a><a id="5396" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="5400" href="Data.Product.Algebra.html#2511" class="Bound">ℓ</a><a id="5401" class="Symbol">)</a> <a id="5403" href="Data.Product.Algebra.html#2511" class="Bound">ℓ</a>
  <a id="5407" href="Data.Product.Algebra.html#5371" class="Function">×-semigroup</a> <a id="5419" class="Symbol">=</a> <a id="5421" class="Keyword">record</a>
    <a id="5432" class="Symbol">{</a> <a id="5434" href="Algebra.Bundles.html#4924" class="Field">isSemigroup</a> <a id="5446" class="Symbol">=</a> <a id="5448" href="Data.Product.Algebra.html#4036" class="Function">×-isSemigroup</a>
    <a id="5466" class="Symbol">}</a>

  <a id="5471" href="Data.Product.Algebra.html#5471" class="Function">×-monoid</a> <a id="5480" class="Symbol">:</a> <a id="5482" href="Algebra.Bundles.html#7315" class="Record">Monoid</a> <a id="5489" class="Symbol">(</a><a id="5490" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="5494" href="Data.Product.Algebra.html#2511" class="Bound">ℓ</a><a id="5495" class="Symbol">)</a> <a id="5497" href="Data.Product.Algebra.html#2511" class="Bound">ℓ</a>
  <a id="5501" href="Data.Product.Algebra.html#5471" class="Function">×-monoid</a> <a id="5510" class="Symbol">=</a> <a id="5512" class="Keyword">record</a>
    <a id="5523" class="Symbol">{</a> <a id="5525" href="Algebra.Bundles.html#7494" class="Field">isMonoid</a> <a id="5534" class="Symbol">=</a> <a id="5536" href="Data.Product.Algebra.html#4166" class="Function">×-isMonoid</a>
    <a id="5551" class="Symbol">}</a>

  <a id="5556" href="Data.Product.Algebra.html#5556" class="Function">×-commutativeMonoid</a> <a id="5576" class="Symbol">:</a> <a id="5578" href="Algebra.Bundles.html#7886" class="Record">CommutativeMonoid</a> <a id="5596" class="Symbol">(</a><a id="5597" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="5601" href="Data.Product.Algebra.html#2511" class="Bound">ℓ</a><a id="5602" class="Symbol">)</a> <a id="5604" href="Data.Product.Algebra.html#2511" class="Bound">ℓ</a>
  <a id="5608" href="Data.Product.Algebra.html#5556" class="Function">×-commutativeMonoid</a> <a id="5628" class="Symbol">=</a> <a id="5630" class="Keyword">record</a>
    <a id="5641" class="Symbol">{</a> <a id="5643" href="Algebra.Bundles.html#8120" class="Field">isCommutativeMonoid</a> <a id="5663" class="Symbol">=</a> <a id="5665" href="Data.Product.Algebra.html#4309" class="Function">×-isCommutativeMonoid</a>
    <a id="5691" class="Symbol">}</a>

  <a id="5696" href="Data.Product.Algebra.html#5696" class="Function">×-⊎-commutativeSemiring</a> <a id="5720" class="Symbol">:</a> <a id="5722" href="Algebra.Bundles.html#19580" class="Record">CommutativeSemiring</a> <a id="5742" class="Symbol">(</a><a id="5743" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="5747" href="Data.Product.Algebra.html#2511" class="Bound">ℓ</a><a id="5748" class="Symbol">)</a> <a id="5750" href="Data.Product.Algebra.html#2511" class="Bound">ℓ</a>
  <a id="5754" href="Data.Product.Algebra.html#5696" class="Function">×-⊎-commutativeSemiring</a> <a id="5778" class="Symbol">=</a> <a id="5780" class="Keyword">record</a>
    <a id="5791" class="Symbol">{</a> <a id="5793" href="Algebra.Bundles.html#19915" class="Field">isCommutativeSemiring</a> <a id="5815" class="Symbol">=</a> <a id="5817" href="Data.Product.Algebra.html#5025" class="Function">⊎-×-isCommutativeSemiring</a>
    <a id="5847" class="Symbol">}</a>
</pre></body></html>

==> anc/html/Data.Product.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Product.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Products</a>
<a id="118" class="Comment">------------------------------------------------------------------------</a>

<a id="192" class="Symbol">{-#</a> <a id="196" class="Keyword">OPTIONS</a> <a id="204" class="Pragma">--cubical-compatible</a> <a id="225" class="Pragma">--safe</a> <a id="232" class="Symbol">#-}</a>

<a id="237" class="Keyword">module</a> <a id="244" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="262" class="Keyword">where</a>

<a id="269" class="Keyword">open</a> <a id="274" class="Keyword">import</a> <a id="281" href="Function.Base.html" class="Module">Function.Base</a>
<a id="295" class="Keyword">open</a> <a id="300" class="Keyword">import</a> <a id="307" href="Level.html" class="Module">Level</a> <a id="313" class="Keyword">using</a> <a id="319" class="Symbol">(</a><a id="320" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="325" class="Symbol">;</a> <a id="327" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="330" class="Symbol">)</a>

<a id="333" class="Keyword">private</a>
  <a id="343" class="Keyword">variable</a>
    <a id="356" href="Data.Product.Base.html#356" class="Generalizable">a</a> <a id="358" href="Data.Product.Base.html#358" class="Generalizable">b</a> <a id="360" href="Data.Product.Base.html#360" class="Generalizable">c</a> <a id="362" href="Data.Product.Base.html#362" class="Generalizable">d</a> <a id="364" href="Data.Product.Base.html#364" class="Generalizable">e</a> <a id="366" href="Data.Product.Base.html#366" class="Generalizable">f</a> <a id="368" href="Data.Product.Base.html#368" class="Generalizable">ℓ</a> <a id="370" href="Data.Product.Base.html#370" class="Generalizable">p</a> <a id="372" href="Data.Product.Base.html#372" class="Generalizable">q</a> <a id="374" href="Data.Product.Base.html#374" class="Generalizable">r</a> <a id="376" class="Symbol">:</a> <a id="378" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="388" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="390" class="Symbol">:</a> <a id="392" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="396" href="Data.Product.Base.html#356" class="Generalizable">a</a>
    <a id="402" href="Data.Product.Base.html#402" class="Generalizable">B</a> <a id="404" class="Symbol">:</a> <a id="406" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="410" href="Data.Product.Base.html#358" class="Generalizable">b</a>
    <a id="416" href="Data.Product.Base.html#416" class="Generalizable">C</a> <a id="418" class="Symbol">:</a> <a id="420" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="424" href="Data.Product.Base.html#360" class="Generalizable">c</a>
    <a id="430" href="Data.Product.Base.html#430" class="Generalizable">D</a> <a id="432" class="Symbol">:</a> <a id="434" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="438" href="Data.Product.Base.html#362" class="Generalizable">d</a>
    <a id="444" href="Data.Product.Base.html#444" class="Generalizable">E</a> <a id="446" class="Symbol">:</a> <a id="448" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="452" href="Data.Product.Base.html#364" class="Generalizable">e</a>
    <a id="458" href="Data.Product.Base.html#458" class="Generalizable">F</a> <a id="460" class="Symbol">:</a> <a id="462" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="466" href="Data.Product.Base.html#366" class="Generalizable">f</a>

<a id="469" class="Comment">------------------------------------------------------------------------</a>
<a id="542" class="Comment">-- Definition of dependent products</a>

<a id="579" class="Keyword">open</a> <a id="584" class="Keyword">import</a> <a id="591" href="Agda.Builtin.Sigma.html" class="Module">Agda.Builtin.Sigma</a> <a id="610" class="Keyword">public</a>
  <a id="619" class="Keyword">renaming</a> <a id="628" class="Symbol">(</a><a id="629" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="633" class="Symbol">to</a> <a id="636" class="Field">proj₁</a><a id="641" class="Symbol">;</a> <a id="643" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="647" class="Symbol">to</a> <a id="650" class="Field">proj₂</a><a id="655" class="Symbol">)</a>
  <a id="659" class="Keyword">hiding</a> <a id="666" class="Symbol">(</a><a id="667" class="Keyword">module</a> <a id="674" href="Agda.Builtin.Sigma.html#165" class="Module">Σ</a><a id="675" class="Symbol">)</a>

<a id="678" class="Keyword">module</a> <a id="Σ"></a><a id="685" href="Data.Product.Base.html#685" class="Module">Σ</a> <a id="687" class="Symbol">=</a> <a id="689" href="Agda.Builtin.Sigma.html#165" class="Module">Agda.Builtin.Sigma.Σ</a>
  <a id="712" class="Keyword">renaming</a> <a id="721" class="Symbol">(</a><a id="722" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="726" class="Symbol">to</a> <a id="729" class="Field">proj₁</a><a id="734" class="Symbol">;</a> <a id="736" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="740" class="Symbol">to</a> <a id="743" class="Field">proj₂</a><a id="748" class="Symbol">)</a>

<a id="751" class="Comment">------------------------------------------------------------------------</a>
<a id="824" class="Comment">-- Existential quantifiers</a>

<a id="∃"></a><a id="852" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="854" class="Symbol">:</a> <a id="856" class="Symbol">∀</a> <a id="858" class="Symbol">{</a><a id="859" href="Data.Product.Base.html#859" class="Bound">A</a> <a id="861" class="Symbol">:</a> <a id="863" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="867" href="Data.Product.Base.html#356" class="Generalizable">a</a><a id="868" class="Symbol">}</a> <a id="870" class="Symbol">→</a> <a id="872" class="Symbol">(</a><a id="873" href="Data.Product.Base.html#859" class="Bound">A</a> <a id="875" class="Symbol">→</a> <a id="877" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="881" href="Data.Product.Base.html#358" class="Generalizable">b</a><a id="882" class="Symbol">)</a> <a id="884" class="Symbol">→</a> <a id="886" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="890" class="Symbol">(</a><a id="891" href="Data.Product.Base.html#356" class="Generalizable">a</a> <a id="893" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="895" href="Data.Product.Base.html#358" class="Generalizable">b</a><a id="896" class="Symbol">)</a>
<a id="898" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="900" class="Symbol">=</a> <a id="902" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="904" class="Symbol">_</a>

<a id="∃₂"></a><a id="907" href="Data.Product.Base.html#907" class="Function">∃₂</a> <a id="910" class="Symbol">:</a> <a id="912" class="Symbol">∀</a> <a id="914" class="Symbol">{</a><a id="915" href="Data.Product.Base.html#915" class="Bound">A</a> <a id="917" class="Symbol">:</a> <a id="919" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="923" href="Data.Product.Base.html#356" class="Generalizable">a</a><a id="924" class="Symbol">}</a> <a id="926" class="Symbol">{</a><a id="927" href="Data.Product.Base.html#927" class="Bound">B</a> <a id="929" class="Symbol">:</a> <a id="931" href="Data.Product.Base.html#915" class="Bound">A</a> <a id="933" class="Symbol">→</a> <a id="935" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="939" href="Data.Product.Base.html#358" class="Generalizable">b</a><a id="940" class="Symbol">}</a>
     <a id="947" class="Symbol">(</a><a id="948" href="Data.Product.Base.html#948" class="Bound">C</a> <a id="950" class="Symbol">:</a> <a id="952" class="Symbol">(</a><a id="953" href="Data.Product.Base.html#953" class="Bound">x</a> <a id="955" class="Symbol">:</a> <a id="957" href="Data.Product.Base.html#915" class="Bound">A</a><a id="958" class="Symbol">)</a> <a id="960" class="Symbol">→</a> <a id="962" href="Data.Product.Base.html#927" class="Bound">B</a> <a id="964" href="Data.Product.Base.html#953" class="Bound">x</a> <a id="966" class="Symbol">→</a> <a id="968" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="972" href="Data.Product.Base.html#360" class="Generalizable">c</a><a id="973" class="Symbol">)</a> <a id="975" class="Symbol">→</a> <a id="977" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="981" class="Symbol">(</a><a id="982" href="Data.Product.Base.html#356" class="Generalizable">a</a> <a id="984" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="986" href="Data.Product.Base.html#358" class="Generalizable">b</a> <a id="988" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="990" href="Data.Product.Base.html#360" class="Generalizable">c</a><a id="991" class="Symbol">)</a>
<a id="993" href="Data.Product.Base.html#907" class="Function">∃₂</a> <a id="996" href="Data.Product.Base.html#996" class="Bound">C</a> <a id="998" class="Symbol">=</a> <a id="1000" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="1002" class="Symbol">λ</a> <a id="1004" href="Data.Product.Base.html#1004" class="Bound">a</a> <a id="1006" class="Symbol">→</a> <a id="1008" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="1010" class="Symbol">λ</a> <a id="1012" href="Data.Product.Base.html#1012" class="Bound">b</a> <a id="1014" class="Symbol">→</a> <a id="1016" href="Data.Product.Base.html#996" class="Bound">C</a> <a id="1018" href="Data.Product.Base.html#1004" class="Bound">a</a> <a id="1020" href="Data.Product.Base.html#1012" class="Bound">b</a>

<a id="1023" class="Comment">------------------------------------------------------------------------</a>
<a id="1096" class="Comment">-- Syntaxes</a>

<a id="1109" class="Comment">-- The syntax declaration below is attached to Σ-syntax, because Agda</a>
<a id="1179" class="Comment">-- does not allow attaching syntax to Σ directly, being defined in</a>
<a id="1246" class="Comment">-- another module (Agda.Builtin.Sigma).</a>
<a id="1286" class="Comment">--</a>
<a id="1289" class="Comment">-- To import Σ with the special syntax, one needs to import Σ-syntax.</a>

<a id="1360" class="Keyword">infix</a> <a id="1366" class="Number">2</a> <a id="1368" href="Data.Product.Base.html#1378" class="Function">Σ-syntax</a>

<a id="Σ-syntax"></a><a id="1378" href="Data.Product.Base.html#1378" class="Function">Σ-syntax</a> <a id="1387" class="Symbol">:</a> <a id="1389" class="Symbol">(</a><a id="1390" href="Data.Product.Base.html#1390" class="Bound">A</a> <a id="1392" class="Symbol">:</a> <a id="1394" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1398" href="Data.Product.Base.html#356" class="Generalizable">a</a><a id="1399" class="Symbol">)</a> <a id="1401" class="Symbol">→</a> <a id="1403" class="Symbol">(</a><a id="1404" href="Data.Product.Base.html#1390" class="Bound">A</a> <a id="1406" class="Symbol">→</a> <a id="1408" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1412" href="Data.Product.Base.html#358" class="Generalizable">b</a><a id="1413" class="Symbol">)</a> <a id="1415" class="Symbol">→</a> <a id="1417" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1421" class="Symbol">(</a><a id="1422" href="Data.Product.Base.html#356" class="Generalizable">a</a> <a id="1424" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1426" href="Data.Product.Base.html#358" class="Generalizable">b</a><a id="1427" class="Symbol">)</a>
<a id="1429" href="Data.Product.Base.html#1378" class="Function">Σ-syntax</a> <a id="1438" class="Symbol">=</a> <a id="1440" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a>

<a id="1443" class="Keyword">syntax</a> <a id="1450" href="Data.Product.Base.html#1378" class="Function">Σ-syntax</a> <a id="1459" class="Bound">A</a> <a id="1461" class="Symbol">(λ</a> <a id="1464" class="Bound">x</a> <a id="1466" class="Symbol">→</a> <a id="1468" class="Bound">B</a><a id="1469" class="Symbol">)</a> <a id="1471" class="Symbol">=</a> <a id="1473" class="Function">Σ[</a> <a id="1476" class="Bound">x</a> <a id="1478" class="Function">∈</a> <a id="1480" class="Bound">A</a> <a id="1482" class="Function">]</a> <a id="1484" class="Bound">B</a>

<a id="1487" class="Keyword">infix</a> <a id="1493" class="Number">2</a> <a id="1495" href="Data.Product.Base.html#1505" class="Function">∃-syntax</a>

<a id="∃-syntax"></a><a id="1505" href="Data.Product.Base.html#1505" class="Function">∃-syntax</a> <a id="1514" class="Symbol">:</a> <a id="1516" class="Symbol">∀</a> <a id="1518" class="Symbol">{</a><a id="1519" href="Data.Product.Base.html#1519" class="Bound">A</a> <a id="1521" class="Symbol">:</a> <a id="1523" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1527" href="Data.Product.Base.html#356" class="Generalizable">a</a><a id="1528" class="Symbol">}</a> <a id="1530" class="Symbol">→</a> <a id="1532" class="Symbol">(</a><a id="1533" href="Data.Product.Base.html#1519" class="Bound">A</a> <a id="1535" class="Symbol">→</a> <a id="1537" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1541" href="Data.Product.Base.html#358" class="Generalizable">b</a><a id="1542" class="Symbol">)</a> <a id="1544" class="Symbol">→</a> <a id="1546" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1550" class="Symbol">(</a><a id="1551" href="Data.Product.Base.html#356" class="Generalizable">a</a> <a id="1553" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1555" href="Data.Product.Base.html#358" class="Generalizable">b</a><a id="1556" class="Symbol">)</a>
<a id="1558" href="Data.Product.Base.html#1505" class="Function">∃-syntax</a> <a id="1567" class="Symbol">=</a> <a id="1569" href="Data.Product.Base.html#852" class="Function">∃</a>

<a id="1572" class="Keyword">syntax</a> <a id="1579" href="Data.Product.Base.html#1505" class="Function">∃-syntax</a> <a id="1588" class="Symbol">(λ</a> <a id="1591" class="Bound">x</a> <a id="1593" class="Symbol">→</a> <a id="1595" class="Bound">B</a><a id="1596" class="Symbol">)</a> <a id="1598" class="Symbol">=</a> <a id="1600" class="Function">∃[</a> <a id="1603" class="Bound">x</a> <a id="1605" class="Function">]</a> <a id="1607" class="Bound">B</a>

<a id="1610" class="Comment">------------------------------------------------------------------------</a>
<a id="1683" class="Comment">-- Definition of non-dependent products</a>

<a id="1724" class="Keyword">infixr</a> <a id="1731" class="Number">4</a> <a id="1733" href="Data.Product.Base.html#1820" class="Function Operator">_,′_</a>
<a id="1738" class="Keyword">infixr</a> <a id="1745" class="Number">2</a> <a id="1747" href="Data.Product.Base.html#1752" class="Function Operator">_×_</a>

<a id="_×_"></a><a id="1752" href="Data.Product.Base.html#1752" class="Function Operator">_×_</a> <a id="1756" class="Symbol">:</a> <a id="1758" class="Symbol">∀</a> <a id="1760" class="Symbol">(</a><a id="1761" href="Data.Product.Base.html#1761" class="Bound">A</a> <a id="1763" class="Symbol">:</a> <a id="1765" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1769" href="Data.Product.Base.html#356" class="Generalizable">a</a><a id="1770" class="Symbol">)</a> <a id="1772" class="Symbol">(</a><a id="1773" href="Data.Product.Base.html#1773" class="Bound">B</a> <a id="1775" class="Symbol">:</a> <a id="1777" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1781" href="Data.Product.Base.html#358" class="Generalizable">b</a><a id="1782" class="Symbol">)</a> <a id="1784" class="Symbol">→</a> <a id="1786" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1790" class="Symbol">(</a><a id="1791" href="Data.Product.Base.html#356" class="Generalizable">a</a> <a id="1793" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1795" href="Data.Product.Base.html#358" class="Generalizable">b</a><a id="1796" class="Symbol">)</a>
<a id="1798" href="Data.Product.Base.html#1798" class="Bound">A</a> <a id="1800" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="1802" href="Data.Product.Base.html#1802" class="Bound">B</a> <a id="1804" class="Symbol">=</a> <a id="1806" href="Data.Product.Base.html#1378" class="Function">Σ[</a> <a id="1809" href="Data.Product.Base.html#1809" class="Bound">x</a> <a id="1811" href="Data.Product.Base.html#1378" class="Function">∈</a> <a id="1813" href="Data.Product.Base.html#1798" class="Bound">A</a> <a id="1815" href="Data.Product.Base.html#1378" class="Function">]</a> <a id="1817" href="Data.Product.Base.html#1802" class="Bound">B</a>

<a id="_,′_"></a><a id="1820" href="Data.Product.Base.html#1820" class="Function Operator">_,′_</a> <a id="1825" class="Symbol">:</a> <a id="1827" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="1829" class="Symbol">→</a> <a id="1831" href="Data.Product.Base.html#402" class="Generalizable">B</a> <a id="1833" class="Symbol">→</a> <a id="1835" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="1837" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="1839" href="Data.Product.Base.html#402" class="Generalizable">B</a>
<a id="1841" href="Data.Product.Base.html#1820" class="Function Operator">_,′_</a> <a id="1846" class="Symbol">=</a> <a id="1848" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a>

<a id="1853" class="Comment">------------------------------------------------------------------------</a>
<a id="1926" class="Comment">-- Operations over dependent products</a>

<a id="1965" class="Keyword">infix</a>  <a id="1972" class="Number">4</a> <a id="1974" href="Data.Product.Base.html#2066" class="Function Operator">-,_</a>
<a id="1978" class="Keyword">infixr</a> <a id="1985" class="Number">2</a> <a id="1987" href="Data.Product.Base.html#5233" class="Function Operator">_-×-_</a> <a id="1993" href="Data.Product.Base.html#5318" class="Function Operator">_-,-_</a>
<a id="1999" class="Keyword">infixl</a> <a id="2006" class="Number">2</a> <a id="2008" href="Data.Product.Base.html#4966" class="Function Operator">_&lt;*&gt;_</a>

<a id="2015" class="Comment">-- Sometimes the first component can be inferred.</a>

<a id="-,_"></a><a id="2066" href="Data.Product.Base.html#2066" class="Function Operator">-,_</a> <a id="2070" class="Symbol">:</a> <a id="2072" class="Symbol">∀</a> <a id="2074" class="Symbol">{</a><a id="2075" href="Data.Product.Base.html#2075" class="Bound">A</a> <a id="2077" class="Symbol">:</a> <a id="2079" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2083" href="Data.Product.Base.html#356" class="Generalizable">a</a><a id="2084" class="Symbol">}</a> <a id="2086" class="Symbol">{</a><a id="2087" href="Data.Product.Base.html#2087" class="Bound">B</a> <a id="2089" class="Symbol">:</a> <a id="2091" href="Data.Product.Base.html#2075" class="Bound">A</a> <a id="2093" class="Symbol">→</a> <a id="2095" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2099" href="Data.Product.Base.html#358" class="Generalizable">b</a><a id="2100" class="Symbol">}</a> <a id="2102" class="Symbol">{</a><a id="2103" href="Data.Product.Base.html#2103" class="Bound">x</a><a id="2104" class="Symbol">}</a> <a id="2106" class="Symbol">→</a> <a id="2108" href="Data.Product.Base.html#2087" class="Bound">B</a> <a id="2110" href="Data.Product.Base.html#2103" class="Bound">x</a> <a id="2112" class="Symbol">→</a> <a id="2114" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2116" class="Symbol">_</a> <a id="2118" href="Data.Product.Base.html#2087" class="Bound">B</a>
<a id="2120" href="Data.Product.Base.html#2066" class="Function Operator">-,</a> <a id="2123" href="Data.Product.Base.html#2123" class="Bound">y</a> <a id="2125" class="Symbol">=</a> <a id="2127" class="Symbol">_</a> <a id="2129" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2131" href="Data.Product.Base.html#2123" class="Bound">y</a>

<a id="&lt;_,_&gt;"></a><a id="2134" href="Data.Product.Base.html#2134" class="Function Operator">&lt;_,_&gt;</a> <a id="2140" class="Symbol">:</a> <a id="2142" class="Symbol">∀</a> <a id="2144" class="Symbol">{</a><a id="2145" href="Data.Product.Base.html#2145" class="Bound">A</a> <a id="2147" class="Symbol">:</a> <a id="2149" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2153" href="Data.Product.Base.html#356" class="Generalizable">a</a><a id="2154" class="Symbol">}</a> <a id="2156" class="Symbol">{</a><a id="2157" href="Data.Product.Base.html#2157" class="Bound">B</a> <a id="2159" class="Symbol">:</a> <a id="2161" href="Data.Product.Base.html#2145" class="Bound">A</a> <a id="2163" class="Symbol">→</a> <a id="2165" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2169" href="Data.Product.Base.html#358" class="Generalizable">b</a><a id="2170" class="Symbol">}</a> <a id="2172" class="Symbol">{</a><a id="2173" href="Data.Product.Base.html#2173" class="Bound">C</a> <a id="2175" class="Symbol">:</a> <a id="2177" class="Symbol">∀</a> <a id="2179" class="Symbol">{</a><a id="2180" href="Data.Product.Base.html#2180" class="Bound">x</a><a id="2181" class="Symbol">}</a> <a id="2183" class="Symbol">→</a> <a id="2185" href="Data.Product.Base.html#2157" class="Bound">B</a> <a id="2187" href="Data.Product.Base.html#2180" class="Bound">x</a> <a id="2189" class="Symbol">→</a> <a id="2191" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2195" href="Data.Product.Base.html#360" class="Generalizable">c</a><a id="2196" class="Symbol">}</a>
        <a id="2206" class="Symbol">(</a><a id="2207" href="Data.Product.Base.html#2207" class="Bound">f</a> <a id="2209" class="Symbol">:</a> <a id="2211" class="Symbol">(</a><a id="2212" href="Data.Product.Base.html#2212" class="Bound">x</a> <a id="2214" class="Symbol">:</a> <a id="2216" href="Data.Product.Base.html#2145" class="Bound">A</a><a id="2217" class="Symbol">)</a> <a id="2219" class="Symbol">→</a> <a id="2221" href="Data.Product.Base.html#2157" class="Bound">B</a> <a id="2223" href="Data.Product.Base.html#2212" class="Bound">x</a><a id="2224" class="Symbol">)</a> <a id="2226" class="Symbol">→</a> <a id="2228" class="Symbol">((</a><a id="2230" href="Data.Product.Base.html#2230" class="Bound">x</a> <a id="2232" class="Symbol">:</a> <a id="2234" href="Data.Product.Base.html#2145" class="Bound">A</a><a id="2235" class="Symbol">)</a> <a id="2237" class="Symbol">→</a> <a id="2239" href="Data.Product.Base.html#2173" class="Bound">C</a> <a id="2241" class="Symbol">(</a><a id="2242" href="Data.Product.Base.html#2207" class="Bound">f</a> <a id="2244" href="Data.Product.Base.html#2230" class="Bound">x</a><a id="2245" class="Symbol">))</a> <a id="2248" class="Symbol">→</a>
        <a id="2258" class="Symbol">((</a><a id="2260" href="Data.Product.Base.html#2260" class="Bound">x</a> <a id="2262" class="Symbol">:</a> <a id="2264" href="Data.Product.Base.html#2145" class="Bound">A</a><a id="2265" class="Symbol">)</a> <a id="2267" class="Symbol">→</a> <a id="2269" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2271" class="Symbol">(</a><a id="2272" href="Data.Product.Base.html#2157" class="Bound">B</a> <a id="2274" href="Data.Product.Base.html#2260" class="Bound">x</a><a id="2275" class="Symbol">)</a> <a id="2277" href="Data.Product.Base.html#2173" class="Bound">C</a><a id="2278" class="Symbol">)</a>
<a id="2280" href="Data.Product.Base.html#2134" class="Function Operator">&lt;</a> <a id="2282" href="Data.Product.Base.html#2282" class="Bound">f</a> <a id="2284" href="Data.Product.Base.html#2134" class="Function Operator">,</a> <a id="2286" href="Data.Product.Base.html#2286" class="Bound">g</a> <a id="2288" href="Data.Product.Base.html#2134" class="Function Operator">&gt;</a> <a id="2290" href="Data.Product.Base.html#2290" class="Bound">x</a> <a id="2292" class="Symbol">=</a> <a id="2294" class="Symbol">(</a><a id="2295" href="Data.Product.Base.html#2282" class="Bound">f</a> <a id="2297" href="Data.Product.Base.html#2290" class="Bound">x</a> <a id="2299" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2301" href="Data.Product.Base.html#2286" class="Bound">g</a> <a id="2303" href="Data.Product.Base.html#2290" class="Bound">x</a><a id="2304" class="Symbol">)</a>

<a id="map"></a><a id="2307" href="Data.Product.Base.html#2307" class="Function">map</a> <a id="2311" class="Symbol">:</a> <a id="2313" class="Symbol">∀</a> <a id="2315" class="Symbol">{</a><a id="2316" href="Data.Product.Base.html#2316" class="Bound">P</a> <a id="2318" class="Symbol">:</a> <a id="2320" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="2322" class="Symbol">→</a> <a id="2324" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2328" href="Data.Product.Base.html#370" class="Generalizable">p</a><a id="2329" class="Symbol">}</a> <a id="2331" class="Symbol">{</a><a id="2332" href="Data.Product.Base.html#2332" class="Bound">Q</a> <a id="2334" class="Symbol">:</a> <a id="2336" href="Data.Product.Base.html#402" class="Generalizable">B</a> <a id="2338" class="Symbol">→</a> <a id="2340" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2344" href="Data.Product.Base.html#372" class="Generalizable">q</a><a id="2345" class="Symbol">}</a> <a id="2347" class="Symbol">→</a>
      <a id="2355" class="Symbol">(</a><a id="2356" href="Data.Product.Base.html#2356" class="Bound">f</a> <a id="2358" class="Symbol">:</a> <a id="2360" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="2362" class="Symbol">→</a> <a id="2364" href="Data.Product.Base.html#402" class="Generalizable">B</a><a id="2365" class="Symbol">)</a> <a id="2367" class="Symbol">→</a> <a id="2369" class="Symbol">(∀</a> <a id="2372" class="Symbol">{</a><a id="2373" href="Data.Product.Base.html#2373" class="Bound">x</a><a id="2374" class="Symbol">}</a> <a id="2376" class="Symbol">→</a> <a id="2378" href="Data.Product.Base.html#2316" class="Bound">P</a> <a id="2380" href="Data.Product.Base.html#2373" class="Bound">x</a> <a id="2382" class="Symbol">→</a> <a id="2384" href="Data.Product.Base.html#2332" class="Bound">Q</a> <a id="2386" class="Symbol">(</a><a id="2387" href="Data.Product.Base.html#2356" class="Bound">f</a> <a id="2389" href="Data.Product.Base.html#2373" class="Bound">x</a><a id="2390" class="Symbol">))</a> <a id="2393" class="Symbol">→</a>
      <a id="2401" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2403" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="2405" href="Data.Product.Base.html#2316" class="Bound">P</a> <a id="2407" class="Symbol">→</a> <a id="2409" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2411" href="Data.Product.Base.html#402" class="Generalizable">B</a> <a id="2413" href="Data.Product.Base.html#2332" class="Bound">Q</a>
<a id="2415" href="Data.Product.Base.html#2307" class="Function">map</a> <a id="2419" href="Data.Product.Base.html#2419" class="Bound">f</a> <a id="2421" href="Data.Product.Base.html#2421" class="Bound">g</a> <a id="2423" class="Symbol">(</a><a id="2424" href="Data.Product.Base.html#2424" class="Bound">x</a> <a id="2426" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2428" href="Data.Product.Base.html#2428" class="Bound">y</a><a id="2429" class="Symbol">)</a> <a id="2431" class="Symbol">=</a> <a id="2433" class="Symbol">(</a><a id="2434" href="Data.Product.Base.html#2419" class="Bound">f</a> <a id="2436" href="Data.Product.Base.html#2424" class="Bound">x</a> <a id="2438" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2440" href="Data.Product.Base.html#2421" class="Bound">g</a> <a id="2442" href="Data.Product.Base.html#2428" class="Bound">y</a><a id="2443" class="Symbol">)</a>

<a id="map₁"></a><a id="2446" href="Data.Product.Base.html#2446" class="Function">map₁</a> <a id="2451" class="Symbol">:</a> <a id="2453" class="Symbol">(</a><a id="2454" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="2456" class="Symbol">→</a> <a id="2458" href="Data.Product.Base.html#402" class="Generalizable">B</a><a id="2459" class="Symbol">)</a> <a id="2461" class="Symbol">→</a> <a id="2463" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="2465" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="2467" href="Data.Product.Base.html#416" class="Generalizable">C</a> <a id="2469" class="Symbol">→</a> <a id="2471" href="Data.Product.Base.html#402" class="Generalizable">B</a> <a id="2473" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="2475" href="Data.Product.Base.html#416" class="Generalizable">C</a>
<a id="2477" href="Data.Product.Base.html#2446" class="Function">map₁</a> <a id="2482" href="Data.Product.Base.html#2482" class="Bound">f</a> <a id="2484" class="Symbol">=</a> <a id="2486" href="Data.Product.Base.html#2307" class="Function">map</a> <a id="2490" href="Data.Product.Base.html#2482" class="Bound">f</a> <a id="2492" href="Function.Base.html#704" class="Function">id</a>

<a id="map₂"></a><a id="2496" href="Data.Product.Base.html#2496" class="Function">map₂</a> <a id="2501" class="Symbol">:</a> <a id="2503" class="Symbol">∀</a> <a id="2505" class="Symbol">{</a><a id="2506" href="Data.Product.Base.html#2506" class="Bound">A</a> <a id="2508" class="Symbol">:</a> <a id="2510" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2514" href="Data.Product.Base.html#356" class="Generalizable">a</a><a id="2515" class="Symbol">}</a> <a id="2517" class="Symbol">{</a><a id="2518" href="Data.Product.Base.html#2518" class="Bound">B</a> <a id="2520" class="Symbol">:</a> <a id="2522" href="Data.Product.Base.html#2506" class="Bound">A</a> <a id="2524" class="Symbol">→</a> <a id="2526" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2530" href="Data.Product.Base.html#358" class="Generalizable">b</a><a id="2531" class="Symbol">}</a> <a id="2533" class="Symbol">{</a><a id="2534" href="Data.Product.Base.html#2534" class="Bound">C</a> <a id="2536" class="Symbol">:</a> <a id="2538" href="Data.Product.Base.html#2506" class="Bound">A</a> <a id="2540" class="Symbol">→</a> <a id="2542" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2546" href="Data.Product.Base.html#360" class="Generalizable">c</a><a id="2547" class="Symbol">}</a> <a id="2549" class="Symbol">→</a>
       <a id="2558" class="Symbol">(∀</a> <a id="2561" class="Symbol">{</a><a id="2562" href="Data.Product.Base.html#2562" class="Bound">x</a><a id="2563" class="Symbol">}</a> <a id="2565" class="Symbol">→</a> <a id="2567" href="Data.Product.Base.html#2518" class="Bound">B</a> <a id="2569" href="Data.Product.Base.html#2562" class="Bound">x</a> <a id="2571" class="Symbol">→</a> <a id="2573" href="Data.Product.Base.html#2534" class="Bound">C</a> <a id="2575" href="Data.Product.Base.html#2562" class="Bound">x</a><a id="2576" class="Symbol">)</a> <a id="2578" class="Symbol">→</a> <a id="2580" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2582" href="Data.Product.Base.html#2506" class="Bound">A</a> <a id="2584" href="Data.Product.Base.html#2518" class="Bound">B</a> <a id="2586" class="Symbol">→</a> <a id="2588" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2590" href="Data.Product.Base.html#2506" class="Bound">A</a> <a id="2592" href="Data.Product.Base.html#2534" class="Bound">C</a>
<a id="2594" href="Data.Product.Base.html#2496" class="Function">map₂</a> <a id="2599" href="Data.Product.Base.html#2599" class="Bound">f</a> <a id="2601" class="Symbol">=</a> <a id="2603" href="Data.Product.Base.html#2307" class="Function">map</a> <a id="2607" href="Function.Base.html#704" class="Function">id</a> <a id="2610" href="Data.Product.Base.html#2599" class="Bound">f</a>

<a id="2613" class="Comment">-- A version of map where the output can depend on the input</a>
<a id="dmap"></a><a id="2674" href="Data.Product.Base.html#2674" class="Function">dmap</a> <a id="2679" class="Symbol">:</a> <a id="2681" class="Symbol">∀</a> <a id="2683" class="Symbol">{</a><a id="2684" href="Data.Product.Base.html#2684" class="Bound">B</a> <a id="2686" class="Symbol">:</a> <a id="2688" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="2690" class="Symbol">→</a> <a id="2692" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2696" href="Data.Product.Base.html#358" class="Generalizable">b</a><a id="2697" class="Symbol">}</a> <a id="2699" class="Symbol">{</a><a id="2700" href="Data.Product.Base.html#2700" class="Bound">P</a> <a id="2702" class="Symbol">:</a> <a id="2704" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="2706" class="Symbol">→</a> <a id="2708" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2712" href="Data.Product.Base.html#370" class="Generalizable">p</a><a id="2713" class="Symbol">}</a> <a id="2715" class="Symbol">{</a><a id="2716" href="Data.Product.Base.html#2716" class="Bound">Q</a> <a id="2718" class="Symbol">:</a> <a id="2720" class="Symbol">∀</a> <a id="2722" class="Symbol">{</a><a id="2723" href="Data.Product.Base.html#2723" class="Bound">a</a><a id="2724" class="Symbol">}</a> <a id="2726" class="Symbol">→</a> <a id="2728" href="Data.Product.Base.html#2700" class="Bound">P</a> <a id="2730" href="Data.Product.Base.html#2723" class="Bound">a</a> <a id="2732" class="Symbol">→</a> <a id="2734" href="Data.Product.Base.html#2684" class="Bound">B</a> <a id="2736" href="Data.Product.Base.html#2723" class="Bound">a</a> <a id="2738" class="Symbol">→</a> <a id="2740" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2744" href="Data.Product.Base.html#372" class="Generalizable">q</a><a id="2745" class="Symbol">}</a> <a id="2747" class="Symbol">→</a>
       <a id="2756" class="Symbol">(</a><a id="2757" href="Data.Product.Base.html#2757" class="Bound">f</a> <a id="2759" class="Symbol">:</a> <a id="2761" class="Symbol">(</a><a id="2762" href="Data.Product.Base.html#2762" class="Bound">a</a> <a id="2764" class="Symbol">:</a> <a id="2766" href="Data.Product.Base.html#388" class="Generalizable">A</a><a id="2767" class="Symbol">)</a> <a id="2769" class="Symbol">→</a> <a id="2771" href="Data.Product.Base.html#2684" class="Bound">B</a> <a id="2773" href="Data.Product.Base.html#2762" class="Bound">a</a><a id="2774" class="Symbol">)</a> <a id="2776" class="Symbol">→</a> <a id="2778" class="Symbol">(∀</a> <a id="2781" class="Symbol">{</a><a id="2782" href="Data.Product.Base.html#2782" class="Bound">a</a><a id="2783" class="Symbol">}</a> <a id="2785" class="Symbol">(</a><a id="2786" href="Data.Product.Base.html#2786" class="Bound">b</a> <a id="2788" class="Symbol">:</a> <a id="2790" href="Data.Product.Base.html#2700" class="Bound">P</a> <a id="2792" href="Data.Product.Base.html#2782" class="Bound">a</a><a id="2793" class="Symbol">)</a> <a id="2795" class="Symbol">→</a> <a id="2797" href="Data.Product.Base.html#2716" class="Bound">Q</a> <a id="2799" href="Data.Product.Base.html#2786" class="Bound">b</a> <a id="2801" class="Symbol">(</a><a id="2802" href="Data.Product.Base.html#2757" class="Bound">f</a> <a id="2804" href="Data.Product.Base.html#2782" class="Bound">a</a><a id="2805" class="Symbol">))</a> <a id="2808" class="Symbol">→</a>
       <a id="2817" class="Symbol">(</a><a id="2818" href="Data.Product.Base.html#2818" class="Bound">(</a><a id="2819" href="Data.Product.Base.html#2819" class="Bound">a</a> <a id="2821" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2823" href="Data.Product.Base.html#2823" class="Bound">b</a><a id="2824" href="Data.Product.Base.html#2818" class="Bound">)</a> <a id="2826" class="Symbol">:</a> <a id="2828" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2830" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="2832" href="Data.Product.Base.html#2700" class="Bound">P</a><a id="2833" class="Symbol">)</a> <a id="2835" class="Symbol">→</a> <a id="2837" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2839" class="Symbol">(</a><a id="2840" href="Data.Product.Base.html#2684" class="Bound">B</a> <a id="2842" href="Data.Product.Base.html#2819" class="Bound">a</a><a id="2843" class="Symbol">)</a> <a id="2845" class="Symbol">(</a><a id="2846" href="Data.Product.Base.html#2716" class="Bound">Q</a> <a id="2848" href="Data.Product.Base.html#2823" class="Bound">b</a><a id="2849" class="Symbol">)</a>
<a id="2851" href="Data.Product.Base.html#2674" class="Function">dmap</a> <a id="2856" href="Data.Product.Base.html#2856" class="Bound">f</a> <a id="2858" href="Data.Product.Base.html#2858" class="Bound">g</a> <a id="2860" class="Symbol">(</a><a id="2861" href="Data.Product.Base.html#2861" class="Bound">x</a> <a id="2863" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2865" href="Data.Product.Base.html#2865" class="Bound">y</a><a id="2866" class="Symbol">)</a> <a id="2868" class="Symbol">=</a> <a id="2870" href="Data.Product.Base.html#2856" class="Bound">f</a> <a id="2872" href="Data.Product.Base.html#2861" class="Bound">x</a> <a id="2874" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2876" href="Data.Product.Base.html#2858" class="Bound">g</a> <a id="2878" href="Data.Product.Base.html#2865" class="Bound">y</a>

<a id="zip"></a><a id="2881" href="Data.Product.Base.html#2881" class="Function">zip</a> <a id="2885" class="Symbol">:</a> <a id="2887" class="Symbol">∀</a> <a id="2889" class="Symbol">{</a><a id="2890" href="Data.Product.Base.html#2890" class="Bound">P</a> <a id="2892" class="Symbol">:</a> <a id="2894" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="2896" class="Symbol">→</a> <a id="2898" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2902" href="Data.Product.Base.html#370" class="Generalizable">p</a><a id="2903" class="Symbol">}</a> <a id="2905" class="Symbol">{</a><a id="2906" href="Data.Product.Base.html#2906" class="Bound">Q</a> <a id="2908" class="Symbol">:</a> <a id="2910" href="Data.Product.Base.html#402" class="Generalizable">B</a> <a id="2912" class="Symbol">→</a> <a id="2914" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2918" href="Data.Product.Base.html#372" class="Generalizable">q</a><a id="2919" class="Symbol">}</a> <a id="2921" class="Symbol">{</a><a id="2922" href="Data.Product.Base.html#2922" class="Bound">R</a> <a id="2924" class="Symbol">:</a> <a id="2926" href="Data.Product.Base.html#416" class="Generalizable">C</a> <a id="2928" class="Symbol">→</a> <a id="2930" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2934" href="Data.Product.Base.html#374" class="Generalizable">r</a><a id="2935" class="Symbol">}</a> <a id="2937" class="Symbol">→</a>
      <a id="2945" class="Symbol">(</a><a id="2946" href="Data.Product.Base.html#2946" class="Bound Operator">_∙_</a> <a id="2950" class="Symbol">:</a> <a id="2952" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="2954" class="Symbol">→</a> <a id="2956" href="Data.Product.Base.html#402" class="Generalizable">B</a> <a id="2958" class="Symbol">→</a> <a id="2960" href="Data.Product.Base.html#416" class="Generalizable">C</a><a id="2961" class="Symbol">)</a> <a id="2963" class="Symbol">→</a>
      <a id="2971" class="Symbol">(∀</a> <a id="2974" class="Symbol">{</a><a id="2975" href="Data.Product.Base.html#2975" class="Bound">x</a> <a id="2977" href="Data.Product.Base.html#2977" class="Bound">y</a><a id="2978" class="Symbol">}</a> <a id="2980" class="Symbol">→</a> <a id="2982" href="Data.Product.Base.html#2890" class="Bound">P</a> <a id="2984" href="Data.Product.Base.html#2975" class="Bound">x</a> <a id="2986" class="Symbol">→</a> <a id="2988" href="Data.Product.Base.html#2906" class="Bound">Q</a> <a id="2990" href="Data.Product.Base.html#2977" class="Bound">y</a> <a id="2992" class="Symbol">→</a> <a id="2994" href="Data.Product.Base.html#2922" class="Bound">R</a> <a id="2996" class="Symbol">(</a><a id="2997" href="Data.Product.Base.html#2975" class="Bound">x</a> <a id="2999" href="Data.Product.Base.html#2946" class="Bound Operator">∙</a> <a id="3001" href="Data.Product.Base.html#2977" class="Bound">y</a><a id="3002" class="Symbol">))</a> <a id="3005" class="Symbol">→</a>
      <a id="3013" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="3015" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="3017" href="Data.Product.Base.html#2890" class="Bound">P</a> <a id="3019" class="Symbol">→</a> <a id="3021" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="3023" href="Data.Product.Base.html#402" class="Generalizable">B</a> <a id="3025" href="Data.Product.Base.html#2906" class="Bound">Q</a> <a id="3027" class="Symbol">→</a> <a id="3029" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="3031" href="Data.Product.Base.html#416" class="Generalizable">C</a> <a id="3033" href="Data.Product.Base.html#2922" class="Bound">R</a>
<a id="3035" href="Data.Product.Base.html#2881" class="Function">zip</a> <a id="3039" href="Data.Product.Base.html#3039" class="Bound Operator">_∙_</a> <a id="3043" href="Data.Product.Base.html#3043" class="Bound Operator">_∘_</a> <a id="3047" class="Symbol">(</a><a id="3048" href="Data.Product.Base.html#3048" class="Bound">a</a> <a id="3050" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3052" href="Data.Product.Base.html#3052" class="Bound">p</a><a id="3053" class="Symbol">)</a> <a id="3055" class="Symbol">(</a><a id="3056" href="Data.Product.Base.html#3056" class="Bound">b</a> <a id="3058" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3060" href="Data.Product.Base.html#3060" class="Bound">q</a><a id="3061" class="Symbol">)</a> <a id="3063" class="Symbol">=</a> <a id="3065" class="Symbol">((</a><a id="3067" href="Data.Product.Base.html#3048" class="Bound">a</a> <a id="3069" href="Data.Product.Base.html#3039" class="Bound Operator">∙</a> <a id="3071" href="Data.Product.Base.html#3056" class="Bound">b</a><a id="3072" class="Symbol">)</a> <a id="3074" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3076" class="Symbol">(</a><a id="3077" href="Data.Product.Base.html#3052" class="Bound">p</a> <a id="3079" href="Data.Product.Base.html#3043" class="Bound Operator">∘</a> <a id="3081" href="Data.Product.Base.html#3060" class="Bound">q</a><a id="3082" class="Symbol">))</a>

<a id="curry"></a><a id="3086" href="Data.Product.Base.html#3086" class="Function">curry</a> <a id="3092" class="Symbol">:</a> <a id="3094" class="Symbol">∀</a> <a id="3096" class="Symbol">{</a><a id="3097" href="Data.Product.Base.html#3097" class="Bound">A</a> <a id="3099" class="Symbol">:</a> <a id="3101" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3105" href="Data.Product.Base.html#356" class="Generalizable">a</a><a id="3106" class="Symbol">}</a> <a id="3108" class="Symbol">{</a><a id="3109" href="Data.Product.Base.html#3109" class="Bound">B</a> <a id="3111" class="Symbol">:</a> <a id="3113" href="Data.Product.Base.html#3097" class="Bound">A</a> <a id="3115" class="Symbol">→</a> <a id="3117" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3121" href="Data.Product.Base.html#358" class="Generalizable">b</a><a id="3122" class="Symbol">}</a> <a id="3124" class="Symbol">{</a><a id="3125" href="Data.Product.Base.html#3125" class="Bound">C</a> <a id="3127" class="Symbol">:</a> <a id="3129" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="3131" href="Data.Product.Base.html#3097" class="Bound">A</a> <a id="3133" href="Data.Product.Base.html#3109" class="Bound">B</a> <a id="3135" class="Symbol">→</a> <a id="3137" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3141" href="Data.Product.Base.html#360" class="Generalizable">c</a><a id="3142" class="Symbol">}</a> <a id="3144" class="Symbol">→</a>
        <a id="3154" class="Symbol">((</a><a id="3156" href="Data.Product.Base.html#3156" class="Bound">p</a> <a id="3158" class="Symbol">:</a> <a id="3160" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="3162" href="Data.Product.Base.html#3097" class="Bound">A</a> <a id="3164" href="Data.Product.Base.html#3109" class="Bound">B</a><a id="3165" class="Symbol">)</a> <a id="3167" class="Symbol">→</a> <a id="3169" href="Data.Product.Base.html#3125" class="Bound">C</a> <a id="3171" href="Data.Product.Base.html#3156" class="Bound">p</a><a id="3172" class="Symbol">)</a> <a id="3174" class="Symbol">→</a>
        <a id="3184" class="Symbol">((</a><a id="3186" href="Data.Product.Base.html#3186" class="Bound">x</a> <a id="3188" class="Symbol">:</a> <a id="3190" href="Data.Product.Base.html#3097" class="Bound">A</a><a id="3191" class="Symbol">)</a> <a id="3193" class="Symbol">→</a> <a id="3195" class="Symbol">(</a><a id="3196" href="Data.Product.Base.html#3196" class="Bound">y</a> <a id="3198" class="Symbol">:</a> <a id="3200" href="Data.Product.Base.html#3109" class="Bound">B</a> <a id="3202" href="Data.Product.Base.html#3186" class="Bound">x</a><a id="3203" class="Symbol">)</a> <a id="3205" class="Symbol">→</a> <a id="3207" href="Data.Product.Base.html#3125" class="Bound">C</a> <a id="3209" class="Symbol">(</a><a id="3210" href="Data.Product.Base.html#3186" class="Bound">x</a> <a id="3212" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3214" href="Data.Product.Base.html#3196" class="Bound">y</a><a id="3215" class="Symbol">))</a>
<a id="3218" href="Data.Product.Base.html#3086" class="Function">curry</a> <a id="3224" href="Data.Product.Base.html#3224" class="Bound">f</a> <a id="3226" href="Data.Product.Base.html#3226" class="Bound">x</a> <a id="3228" href="Data.Product.Base.html#3228" class="Bound">y</a> <a id="3230" class="Symbol">=</a> <a id="3232" href="Data.Product.Base.html#3224" class="Bound">f</a> <a id="3234" class="Symbol">(</a><a id="3235" href="Data.Product.Base.html#3226" class="Bound">x</a> <a id="3237" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3239" href="Data.Product.Base.html#3228" class="Bound">y</a><a id="3240" class="Symbol">)</a>

<a id="uncurry"></a><a id="3243" href="Data.Product.Base.html#3243" class="Function">uncurry</a> <a id="3251" class="Symbol">:</a> <a id="3253" class="Symbol">∀</a> <a id="3255" class="Symbol">{</a><a id="3256" href="Data.Product.Base.html#3256" class="Bound">A</a> <a id="3258" class="Symbol">:</a> <a id="3260" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3264" href="Data.Product.Base.html#356" class="Generalizable">a</a><a id="3265" class="Symbol">}</a> <a id="3267" class="Symbol">{</a><a id="3268" href="Data.Product.Base.html#3268" class="Bound">B</a> <a id="3270" class="Symbol">:</a> <a id="3272" href="Data.Product.Base.html#3256" class="Bound">A</a> <a id="3274" class="Symbol">→</a> <a id="3276" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3280" href="Data.Product.Base.html#358" class="Generalizable">b</a><a id="3281" class="Symbol">}</a> <a id="3283" class="Symbol">{</a><a id="3284" href="Data.Product.Base.html#3284" class="Bound">C</a> <a id="3286" class="Symbol">:</a> <a id="3288" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="3290" href="Data.Product.Base.html#3256" class="Bound">A</a> <a id="3292" href="Data.Product.Base.html#3268" class="Bound">B</a> <a id="3294" class="Symbol">→</a> <a id="3296" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3300" href="Data.Product.Base.html#360" class="Generalizable">c</a><a id="3301" class="Symbol">}</a> <a id="3303" class="Symbol">→</a>
          <a id="3315" class="Symbol">((</a><a id="3317" href="Data.Product.Base.html#3317" class="Bound">x</a> <a id="3319" class="Symbol">:</a> <a id="3321" href="Data.Product.Base.html#3256" class="Bound">A</a><a id="3322" class="Symbol">)</a> <a id="3324" class="Symbol">→</a> <a id="3326" class="Symbol">(</a><a id="3327" href="Data.Product.Base.html#3327" class="Bound">y</a> <a id="3329" class="Symbol">:</a> <a id="3331" href="Data.Product.Base.html#3268" class="Bound">B</a> <a id="3333" href="Data.Product.Base.html#3317" class="Bound">x</a><a id="3334" class="Symbol">)</a> <a id="3336" class="Symbol">→</a> <a id="3338" href="Data.Product.Base.html#3284" class="Bound">C</a> <a id="3340" class="Symbol">(</a><a id="3341" href="Data.Product.Base.html#3317" class="Bound">x</a> <a id="3343" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3345" href="Data.Product.Base.html#3327" class="Bound">y</a><a id="3346" class="Symbol">))</a> <a id="3349" class="Symbol">→</a>
          <a id="3361" class="Symbol">((</a><a id="3363" href="Data.Product.Base.html#3363" class="Bound">p</a> <a id="3365" class="Symbol">:</a> <a id="3367" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="3369" href="Data.Product.Base.html#3256" class="Bound">A</a> <a id="3371" href="Data.Product.Base.html#3268" class="Bound">B</a><a id="3372" class="Symbol">)</a> <a id="3374" class="Symbol">→</a> <a id="3376" href="Data.Product.Base.html#3284" class="Bound">C</a> <a id="3378" href="Data.Product.Base.html#3363" class="Bound">p</a><a id="3379" class="Symbol">)</a>
<a id="3381" href="Data.Product.Base.html#3243" class="Function">uncurry</a> <a id="3389" href="Data.Product.Base.html#3389" class="Bound">f</a> <a id="3391" class="Symbol">(</a><a id="3392" href="Data.Product.Base.html#3392" class="Bound">x</a> <a id="3394" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3396" href="Data.Product.Base.html#3396" class="Bound">y</a><a id="3397" class="Symbol">)</a> <a id="3399" class="Symbol">=</a> <a id="3401" href="Data.Product.Base.html#3389" class="Bound">f</a> <a id="3403" href="Data.Product.Base.html#3392" class="Bound">x</a> <a id="3405" href="Data.Product.Base.html#3396" class="Bound">y</a>

<a id="3408" class="Comment">-- Rewriting dependent products</a>
<a id="assocʳ"></a><a id="3440" href="Data.Product.Base.html#3440" class="Function">assocʳ</a> <a id="3447" class="Symbol">:</a> <a id="3449" class="Symbol">{</a><a id="3450" href="Data.Product.Base.html#3450" class="Bound">B</a> <a id="3452" class="Symbol">:</a> <a id="3454" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="3456" class="Symbol">→</a> <a id="3458" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3462" href="Data.Product.Base.html#358" class="Generalizable">b</a><a id="3463" class="Symbol">}</a> <a id="3465" class="Symbol">{</a><a id="3466" href="Data.Product.Base.html#3466" class="Bound">C</a> <a id="3468" class="Symbol">:</a> <a id="3470" class="Symbol">(</a><a id="3471" href="Data.Product.Base.html#3471" class="Bound">a</a> <a id="3473" class="Symbol">:</a> <a id="3475" href="Data.Product.Base.html#388" class="Generalizable">A</a><a id="3476" class="Symbol">)</a> <a id="3478" class="Symbol">→</a> <a id="3480" href="Data.Product.Base.html#3450" class="Bound">B</a> <a id="3482" href="Data.Product.Base.html#3471" class="Bound">a</a> <a id="3484" class="Symbol">→</a> <a id="3486" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3490" href="Data.Product.Base.html#360" class="Generalizable">c</a><a id="3491" class="Symbol">}</a> <a id="3493" class="Symbol">→</a>
          <a id="3505" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="3507" class="Symbol">(</a><a id="3508" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="3510" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="3512" href="Data.Product.Base.html#3450" class="Bound">B</a><a id="3513" class="Symbol">)</a> <a id="3515" class="Symbol">(</a><a id="3516" href="Data.Product.Base.html#3243" class="Function">uncurry</a> <a id="3524" href="Data.Product.Base.html#3466" class="Bound">C</a><a id="3525" class="Symbol">)</a> <a id="3527" class="Symbol">→</a> <a id="3529" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="3531" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="3533" class="Symbol">(λ</a> <a id="3536" href="Data.Product.Base.html#3536" class="Bound">a</a> <a id="3538" class="Symbol">→</a> <a id="3540" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="3542" class="Symbol">(</a><a id="3543" href="Data.Product.Base.html#3450" class="Bound">B</a> <a id="3545" href="Data.Product.Base.html#3536" class="Bound">a</a><a id="3546" class="Symbol">)</a> <a id="3548" class="Symbol">(</a><a id="3549" href="Data.Product.Base.html#3466" class="Bound">C</a> <a id="3551" href="Data.Product.Base.html#3536" class="Bound">a</a><a id="3552" class="Symbol">))</a>
<a id="3555" href="Data.Product.Base.html#3440" class="Function">assocʳ</a> <a id="3562" class="Symbol">((</a><a id="3564" href="Data.Product.Base.html#3564" class="Bound">a</a> <a id="3566" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3568" href="Data.Product.Base.html#3568" class="Bound">b</a><a id="3569" class="Symbol">)</a> <a id="3571" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3573" href="Data.Product.Base.html#3573" class="Bound">c</a><a id="3574" class="Symbol">)</a> <a id="3576" class="Symbol">=</a> <a id="3578" class="Symbol">(</a><a id="3579" href="Data.Product.Base.html#3564" class="Bound">a</a> <a id="3581" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3583" class="Symbol">(</a><a id="3584" href="Data.Product.Base.html#3568" class="Bound">b</a> <a id="3586" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3588" href="Data.Product.Base.html#3573" class="Bound">c</a><a id="3589" class="Symbol">))</a>

<a id="assocˡ"></a><a id="3593" href="Data.Product.Base.html#3593" class="Function">assocˡ</a> <a id="3600" class="Symbol">:</a> <a id="3602" class="Symbol">{</a><a id="3603" href="Data.Product.Base.html#3603" class="Bound">B</a> <a id="3605" class="Symbol">:</a> <a id="3607" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="3609" class="Symbol">→</a> <a id="3611" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3615" href="Data.Product.Base.html#358" class="Generalizable">b</a><a id="3616" class="Symbol">}</a> <a id="3618" class="Symbol">{</a><a id="3619" href="Data.Product.Base.html#3619" class="Bound">C</a> <a id="3621" class="Symbol">:</a> <a id="3623" class="Symbol">(</a><a id="3624" href="Data.Product.Base.html#3624" class="Bound">a</a> <a id="3626" class="Symbol">:</a> <a id="3628" href="Data.Product.Base.html#388" class="Generalizable">A</a><a id="3629" class="Symbol">)</a> <a id="3631" class="Symbol">→</a> <a id="3633" href="Data.Product.Base.html#3603" class="Bound">B</a> <a id="3635" href="Data.Product.Base.html#3624" class="Bound">a</a> <a id="3637" class="Symbol">→</a> <a id="3639" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3643" href="Data.Product.Base.html#360" class="Generalizable">c</a><a id="3644" class="Symbol">}</a> <a id="3646" class="Symbol">→</a>
          <a id="3658" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="3660" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="3662" class="Symbol">(λ</a> <a id="3665" href="Data.Product.Base.html#3665" class="Bound">a</a> <a id="3667" class="Symbol">→</a> <a id="3669" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="3671" class="Symbol">(</a><a id="3672" href="Data.Product.Base.html#3603" class="Bound">B</a> <a id="3674" href="Data.Product.Base.html#3665" class="Bound">a</a><a id="3675" class="Symbol">)</a> <a id="3677" class="Symbol">(</a><a id="3678" href="Data.Product.Base.html#3619" class="Bound">C</a> <a id="3680" href="Data.Product.Base.html#3665" class="Bound">a</a><a id="3681" class="Symbol">))</a> <a id="3684" class="Symbol">→</a> <a id="3686" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="3688" class="Symbol">(</a><a id="3689" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="3691" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="3693" href="Data.Product.Base.html#3603" class="Bound">B</a><a id="3694" class="Symbol">)</a> <a id="3696" class="Symbol">(</a><a id="3697" href="Data.Product.Base.html#3243" class="Function">uncurry</a> <a id="3705" href="Data.Product.Base.html#3619" class="Bound">C</a><a id="3706" class="Symbol">)</a>
<a id="3708" href="Data.Product.Base.html#3593" class="Function">assocˡ</a> <a id="3715" class="Symbol">(</a><a id="3716" href="Data.Product.Base.html#3716" class="Bound">a</a> <a id="3718" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3720" class="Symbol">(</a><a id="3721" href="Data.Product.Base.html#3721" class="Bound">b</a> <a id="3723" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3725" href="Data.Product.Base.html#3725" class="Bound">c</a><a id="3726" class="Symbol">))</a> <a id="3729" class="Symbol">=</a> <a id="3731" class="Symbol">((</a><a id="3733" href="Data.Product.Base.html#3716" class="Bound">a</a> <a id="3735" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3737" href="Data.Product.Base.html#3721" class="Bound">b</a><a id="3738" class="Symbol">)</a> <a id="3740" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3742" href="Data.Product.Base.html#3725" class="Bound">c</a><a id="3743" class="Symbol">)</a>

<a id="3746" class="Comment">-- Alternate form of associativity for dependent products</a>
<a id="3804" class="Comment">-- where the C parameter is uncurried.</a>
<a id="assocʳ-curried"></a><a id="3843" href="Data.Product.Base.html#3843" class="Function">assocʳ-curried</a> <a id="3858" class="Symbol">:</a> <a id="3860" class="Symbol">{</a><a id="3861" href="Data.Product.Base.html#3861" class="Bound">B</a> <a id="3863" class="Symbol">:</a> <a id="3865" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="3867" class="Symbol">→</a> <a id="3869" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3873" href="Data.Product.Base.html#358" class="Generalizable">b</a><a id="3874" class="Symbol">}</a> <a id="3876" class="Symbol">{</a><a id="3877" href="Data.Product.Base.html#3877" class="Bound">C</a> <a id="3879" class="Symbol">:</a> <a id="3881" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="3883" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="3885" href="Data.Product.Base.html#3861" class="Bound">B</a> <a id="3887" class="Symbol">→</a> <a id="3889" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3893" href="Data.Product.Base.html#360" class="Generalizable">c</a><a id="3894" class="Symbol">}</a> <a id="3896" class="Symbol">→</a>
                 <a id="3915" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="3917" class="Symbol">(</a><a id="3918" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="3920" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="3922" href="Data.Product.Base.html#3861" class="Bound">B</a><a id="3923" class="Symbol">)</a> <a id="3925" href="Data.Product.Base.html#3877" class="Bound">C</a> <a id="3927" class="Symbol">→</a> <a id="3929" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="3931" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="3933" class="Symbol">(λ</a> <a id="3936" href="Data.Product.Base.html#3936" class="Bound">a</a> <a id="3938" class="Symbol">→</a> <a id="3940" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="3942" class="Symbol">(</a><a id="3943" href="Data.Product.Base.html#3861" class="Bound">B</a> <a id="3945" href="Data.Product.Base.html#3936" class="Bound">a</a><a id="3946" class="Symbol">)</a> <a id="3948" class="Symbol">(</a><a id="3949" href="Data.Product.Base.html#3086" class="Function">curry</a> <a id="3955" href="Data.Product.Base.html#3877" class="Bound">C</a> <a id="3957" href="Data.Product.Base.html#3936" class="Bound">a</a><a id="3958" class="Symbol">))</a>
<a id="3961" href="Data.Product.Base.html#3843" class="Function">assocʳ-curried</a> <a id="3976" class="Symbol">((</a><a id="3978" href="Data.Product.Base.html#3978" class="Bound">a</a> <a id="3980" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3982" href="Data.Product.Base.html#3982" class="Bound">b</a><a id="3983" class="Symbol">)</a> <a id="3985" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3987" href="Data.Product.Base.html#3987" class="Bound">c</a><a id="3988" class="Symbol">)</a> <a id="3990" class="Symbol">=</a> <a id="3992" class="Symbol">(</a><a id="3993" href="Data.Product.Base.html#3978" class="Bound">a</a> <a id="3995" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3997" class="Symbol">(</a><a id="3998" href="Data.Product.Base.html#3982" class="Bound">b</a> <a id="4000" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4002" href="Data.Product.Base.html#3987" class="Bound">c</a><a id="4003" class="Symbol">))</a>

<a id="assocˡ-curried"></a><a id="4007" href="Data.Product.Base.html#4007" class="Function">assocˡ-curried</a> <a id="4022" class="Symbol">:</a> <a id="4024" class="Symbol">{</a><a id="4025" href="Data.Product.Base.html#4025" class="Bound">B</a> <a id="4027" class="Symbol">:</a> <a id="4029" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="4031" class="Symbol">→</a> <a id="4033" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4037" href="Data.Product.Base.html#358" class="Generalizable">b</a><a id="4038" class="Symbol">}</a> <a id="4040" class="Symbol">{</a><a id="4041" href="Data.Product.Base.html#4041" class="Bound">C</a> <a id="4043" class="Symbol">:</a> <a id="4045" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="4047" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="4049" href="Data.Product.Base.html#4025" class="Bound">B</a> <a id="4051" class="Symbol">→</a> <a id="4053" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4057" href="Data.Product.Base.html#360" class="Generalizable">c</a><a id="4058" class="Symbol">}</a> <a id="4060" class="Symbol">→</a>
          <a id="4072" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="4074" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="4076" class="Symbol">(λ</a> <a id="4079" href="Data.Product.Base.html#4079" class="Bound">a</a> <a id="4081" class="Symbol">→</a> <a id="4083" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="4085" class="Symbol">(</a><a id="4086" href="Data.Product.Base.html#4025" class="Bound">B</a> <a id="4088" href="Data.Product.Base.html#4079" class="Bound">a</a><a id="4089" class="Symbol">)</a> <a id="4091" class="Symbol">(</a><a id="4092" href="Data.Product.Base.html#3086" class="Function">curry</a> <a id="4098" href="Data.Product.Base.html#4041" class="Bound">C</a> <a id="4100" href="Data.Product.Base.html#4079" class="Bound">a</a><a id="4101" class="Symbol">))</a> <a id="4104" class="Symbol">→</a> <a id="4106" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="4108" class="Symbol">(</a><a id="4109" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="4111" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="4113" href="Data.Product.Base.html#4025" class="Bound">B</a><a id="4114" class="Symbol">)</a> <a id="4116" href="Data.Product.Base.html#4041" class="Bound">C</a>
<a id="4118" href="Data.Product.Base.html#4007" class="Function">assocˡ-curried</a> <a id="4133" class="Symbol">(</a><a id="4134" href="Data.Product.Base.html#4134" class="Bound">a</a> <a id="4136" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4138" class="Symbol">(</a><a id="4139" href="Data.Product.Base.html#4139" class="Bound">b</a> <a id="4141" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4143" href="Data.Product.Base.html#4143" class="Bound">c</a><a id="4144" class="Symbol">))</a> <a id="4147" class="Symbol">=</a> <a id="4149" class="Symbol">((</a><a id="4151" href="Data.Product.Base.html#4134" class="Bound">a</a> <a id="4153" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4155" href="Data.Product.Base.html#4139" class="Bound">b</a><a id="4156" class="Symbol">)</a> <a id="4158" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4160" href="Data.Product.Base.html#4143" class="Bound">c</a><a id="4161" class="Symbol">)</a>

<a id="4164" class="Comment">------------------------------------------------------------------------</a>
<a id="4237" class="Comment">-- Operations for non-dependent products</a>

<a id="4279" class="Comment">-- Any of the above operations for dependent products will also work for</a>
<a id="4352" class="Comment">-- non-dependent products but sometimes Agda has difficulty inferring</a>
<a id="4422" class="Comment">-- the non-dependency. Primed (′ = \prime) versions of the operations</a>
<a id="4492" class="Comment">-- are therefore provided below that sometimes have better inference</a>
<a id="4561" class="Comment">-- properties.</a>

<a id="zip′"></a><a id="4577" href="Data.Product.Base.html#4577" class="Function">zip′</a> <a id="4582" class="Symbol">:</a> <a id="4584" class="Symbol">(</a><a id="4585" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="4587" class="Symbol">→</a> <a id="4589" href="Data.Product.Base.html#402" class="Generalizable">B</a> <a id="4591" class="Symbol">→</a> <a id="4593" href="Data.Product.Base.html#416" class="Generalizable">C</a><a id="4594" class="Symbol">)</a> <a id="4596" class="Symbol">→</a> <a id="4598" class="Symbol">(</a><a id="4599" href="Data.Product.Base.html#430" class="Generalizable">D</a> <a id="4601" class="Symbol">→</a> <a id="4603" href="Data.Product.Base.html#444" class="Generalizable">E</a> <a id="4605" class="Symbol">→</a> <a id="4607" href="Data.Product.Base.html#458" class="Generalizable">F</a><a id="4608" class="Symbol">)</a> <a id="4610" class="Symbol">→</a> <a id="4612" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="4614" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="4616" href="Data.Product.Base.html#430" class="Generalizable">D</a> <a id="4618" class="Symbol">→</a> <a id="4620" href="Data.Product.Base.html#402" class="Generalizable">B</a> <a id="4622" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="4624" href="Data.Product.Base.html#444" class="Generalizable">E</a> <a id="4626" class="Symbol">→</a> <a id="4628" href="Data.Product.Base.html#416" class="Generalizable">C</a> <a id="4630" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="4632" href="Data.Product.Base.html#458" class="Generalizable">F</a>
<a id="4634" href="Data.Product.Base.html#4577" class="Function">zip′</a> <a id="4639" href="Data.Product.Base.html#4639" class="Bound">f</a> <a id="4641" href="Data.Product.Base.html#4641" class="Bound">g</a> <a id="4643" class="Symbol">=</a> <a id="4645" href="Data.Product.Base.html#2881" class="Function">zip</a> <a id="4649" href="Data.Product.Base.html#4639" class="Bound">f</a> <a id="4651" href="Data.Product.Base.html#4641" class="Bound">g</a>

<a id="curry′"></a><a id="4654" href="Data.Product.Base.html#4654" class="Function">curry′</a> <a id="4661" class="Symbol">:</a> <a id="4663" class="Symbol">(</a><a id="4664" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="4666" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="4668" href="Data.Product.Base.html#402" class="Generalizable">B</a> <a id="4670" class="Symbol">→</a> <a id="4672" href="Data.Product.Base.html#416" class="Generalizable">C</a><a id="4673" class="Symbol">)</a> <a id="4675" class="Symbol">→</a> <a id="4677" class="Symbol">(</a><a id="4678" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="4680" class="Symbol">→</a> <a id="4682" href="Data.Product.Base.html#402" class="Generalizable">B</a> <a id="4684" class="Symbol">→</a> <a id="4686" href="Data.Product.Base.html#416" class="Generalizable">C</a><a id="4687" class="Symbol">)</a>
<a id="4689" href="Data.Product.Base.html#4654" class="Function">curry′</a> <a id="4696" class="Symbol">=</a> <a id="4698" href="Data.Product.Base.html#3086" class="Function">curry</a>

<a id="uncurry′"></a><a id="4705" href="Data.Product.Base.html#4705" class="Function">uncurry′</a> <a id="4714" class="Symbol">:</a> <a id="4716" class="Symbol">(</a><a id="4717" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="4719" class="Symbol">→</a> <a id="4721" href="Data.Product.Base.html#402" class="Generalizable">B</a> <a id="4723" class="Symbol">→</a> <a id="4725" href="Data.Product.Base.html#416" class="Generalizable">C</a><a id="4726" class="Symbol">)</a> <a id="4728" class="Symbol">→</a> <a id="4730" class="Symbol">(</a><a id="4731" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="4733" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="4735" href="Data.Product.Base.html#402" class="Generalizable">B</a> <a id="4737" class="Symbol">→</a> <a id="4739" href="Data.Product.Base.html#416" class="Generalizable">C</a><a id="4740" class="Symbol">)</a>
<a id="4742" href="Data.Product.Base.html#4705" class="Function">uncurry′</a> <a id="4751" class="Symbol">=</a> <a id="4753" href="Data.Product.Base.html#3243" class="Function">uncurry</a>

<a id="map₂′"></a><a id="4762" href="Data.Product.Base.html#4762" class="Function">map₂′</a> <a id="4768" class="Symbol">:</a> <a id="4770" class="Symbol">(</a><a id="4771" href="Data.Product.Base.html#402" class="Generalizable">B</a> <a id="4773" class="Symbol">→</a> <a id="4775" href="Data.Product.Base.html#416" class="Generalizable">C</a><a id="4776" class="Symbol">)</a> <a id="4778" class="Symbol">→</a> <a id="4780" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="4782" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="4784" href="Data.Product.Base.html#402" class="Generalizable">B</a> <a id="4786" class="Symbol">→</a> <a id="4788" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="4790" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="4792" href="Data.Product.Base.html#416" class="Generalizable">C</a>
<a id="4794" href="Data.Product.Base.html#4762" class="Function">map₂′</a> <a id="4800" href="Data.Product.Base.html#4800" class="Bound">f</a> <a id="4802" class="Symbol">=</a> <a id="4804" href="Data.Product.Base.html#2496" class="Function">map₂</a> <a id="4809" href="Data.Product.Base.html#4800" class="Bound">f</a>

<a id="dmap′"></a><a id="4812" href="Data.Product.Base.html#4812" class="Function">dmap′</a> <a id="4818" class="Symbol">:</a> <a id="4820" class="Symbol">∀</a> <a id="4822" class="Symbol">{</a><a id="4823" href="Data.Product.Base.html#4823" class="Bound">x</a> <a id="4825" href="Data.Product.Base.html#4825" class="Bound">y</a><a id="4826" class="Symbol">}</a> <a id="4828" class="Symbol">{</a><a id="4829" href="Data.Product.Base.html#4829" class="Bound">X</a> <a id="4831" class="Symbol">:</a> <a id="4833" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="4835" class="Symbol">→</a> <a id="4837" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4841" href="Data.Product.Base.html#4823" class="Bound">x</a><a id="4842" class="Symbol">}</a> <a id="4844" class="Symbol">{</a><a id="4845" href="Data.Product.Base.html#4845" class="Bound">Y</a> <a id="4847" class="Symbol">:</a> <a id="4849" href="Data.Product.Base.html#402" class="Generalizable">B</a> <a id="4851" class="Symbol">→</a> <a id="4853" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4857" href="Data.Product.Base.html#4825" class="Bound">y</a><a id="4858" class="Symbol">}</a> <a id="4860" class="Symbol">→</a>
        <a id="4870" class="Symbol">((</a><a id="4872" href="Data.Product.Base.html#4872" class="Bound">a</a> <a id="4874" class="Symbol">:</a> <a id="4876" href="Data.Product.Base.html#388" class="Generalizable">A</a><a id="4877" class="Symbol">)</a> <a id="4879" class="Symbol">→</a> <a id="4881" href="Data.Product.Base.html#4829" class="Bound">X</a> <a id="4883" href="Data.Product.Base.html#4872" class="Bound">a</a><a id="4884" class="Symbol">)</a> <a id="4886" class="Symbol">→</a> <a id="4888" class="Symbol">((</a><a id="4890" href="Data.Product.Base.html#4890" class="Bound">b</a> <a id="4892" class="Symbol">:</a> <a id="4894" href="Data.Product.Base.html#402" class="Generalizable">B</a><a id="4895" class="Symbol">)</a> <a id="4897" class="Symbol">→</a> <a id="4899" href="Data.Product.Base.html#4845" class="Bound">Y</a> <a id="4901" href="Data.Product.Base.html#4890" class="Bound">b</a><a id="4902" class="Symbol">)</a> <a id="4904" class="Symbol">→</a>
        <a id="4914" class="Symbol">(</a><a id="4915" href="Data.Product.Base.html#4915" class="Bound">(</a><a id="4916" href="Data.Product.Base.html#4916" class="Bound">a</a> <a id="4918" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4920" href="Data.Product.Base.html#4920" class="Bound">b</a><a id="4921" href="Data.Product.Base.html#4915" class="Bound">)</a> <a id="4923" class="Symbol">:</a> <a id="4925" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="4927" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="4929" href="Data.Product.Base.html#402" class="Generalizable">B</a><a id="4930" class="Symbol">)</a> <a id="4932" class="Symbol">→</a> <a id="4934" href="Data.Product.Base.html#4829" class="Bound">X</a> <a id="4936" href="Data.Product.Base.html#4916" class="Bound">a</a> <a id="4938" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="4940" href="Data.Product.Base.html#4845" class="Bound">Y</a> <a id="4942" href="Data.Product.Base.html#4920" class="Bound">b</a>
<a id="4944" href="Data.Product.Base.html#4812" class="Function">dmap′</a> <a id="4950" href="Data.Product.Base.html#4950" class="Bound">f</a> <a id="4952" href="Data.Product.Base.html#4952" class="Bound">g</a> <a id="4954" class="Symbol">=</a> <a id="4956" href="Data.Product.Base.html#2674" class="Function">dmap</a> <a id="4961" href="Data.Product.Base.html#4950" class="Bound">f</a> <a id="4963" href="Data.Product.Base.html#4952" class="Bound">g</a>

<a id="_&lt;*&gt;_"></a><a id="4966" href="Data.Product.Base.html#4966" class="Function Operator">_&lt;*&gt;_</a> <a id="4972" class="Symbol">:</a> <a id="4974" class="Symbol">∀</a> <a id="4976" class="Symbol">{</a><a id="4977" href="Data.Product.Base.html#4977" class="Bound">x</a> <a id="4979" href="Data.Product.Base.html#4979" class="Bound">y</a><a id="4980" class="Symbol">}</a> <a id="4982" class="Symbol">{</a><a id="4983" href="Data.Product.Base.html#4983" class="Bound">X</a> <a id="4985" class="Symbol">:</a> <a id="4987" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="4989" class="Symbol">→</a> <a id="4991" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4995" href="Data.Product.Base.html#4977" class="Bound">x</a><a id="4996" class="Symbol">}</a> <a id="4998" class="Symbol">{</a><a id="4999" href="Data.Product.Base.html#4999" class="Bound">Y</a> <a id="5001" class="Symbol">:</a> <a id="5003" href="Data.Product.Base.html#402" class="Generalizable">B</a> <a id="5005" class="Symbol">→</a> <a id="5007" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5011" href="Data.Product.Base.html#4979" class="Bound">y</a><a id="5012" class="Symbol">}</a> <a id="5014" class="Symbol">→</a>
        <a id="5024" class="Symbol">((</a><a id="5026" href="Data.Product.Base.html#5026" class="Bound">a</a> <a id="5028" class="Symbol">:</a> <a id="5030" href="Data.Product.Base.html#388" class="Generalizable">A</a><a id="5031" class="Symbol">)</a> <a id="5033" class="Symbol">→</a> <a id="5035" href="Data.Product.Base.html#4983" class="Bound">X</a> <a id="5037" href="Data.Product.Base.html#5026" class="Bound">a</a><a id="5038" class="Symbol">)</a> <a id="5040" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="5042" class="Symbol">((</a><a id="5044" href="Data.Product.Base.html#5044" class="Bound">b</a> <a id="5046" class="Symbol">:</a> <a id="5048" href="Data.Product.Base.html#402" class="Generalizable">B</a><a id="5049" class="Symbol">)</a> <a id="5051" class="Symbol">→</a> <a id="5053" href="Data.Product.Base.html#4999" class="Bound">Y</a> <a id="5055" href="Data.Product.Base.html#5044" class="Bound">b</a><a id="5056" class="Symbol">)</a> <a id="5058" class="Symbol">→</a>
        <a id="5068" class="Symbol">(</a><a id="5069" href="Data.Product.Base.html#5069" class="Bound">(</a><a id="5070" href="Data.Product.Base.html#5070" class="Bound">a</a> <a id="5072" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5074" href="Data.Product.Base.html#5074" class="Bound">b</a><a id="5075" href="Data.Product.Base.html#5069" class="Bound">)</a> <a id="5077" class="Symbol">:</a> <a id="5079" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="5081" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="5083" href="Data.Product.Base.html#402" class="Generalizable">B</a><a id="5084" class="Symbol">)</a> <a id="5086" class="Symbol">→</a> <a id="5088" href="Data.Product.Base.html#4983" class="Bound">X</a> <a id="5090" href="Data.Product.Base.html#5070" class="Bound">a</a> <a id="5092" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="5094" href="Data.Product.Base.html#4999" class="Bound">Y</a> <a id="5096" href="Data.Product.Base.html#5074" class="Bound">b</a>
<a id="5098" href="Data.Product.Base.html#4966" class="Function Operator">_&lt;*&gt;_</a> <a id="5104" class="Symbol">=</a> <a id="5106" href="Data.Product.Base.html#3243" class="Function">uncurry</a> <a id="5114" href="Data.Product.Base.html#4812" class="Function">dmap′</a>

<a id="5121" class="Comment">-- Operations that can only be defined for non-dependent products</a>

<a id="swap"></a><a id="5188" href="Data.Product.Base.html#5188" class="Function">swap</a> <a id="5193" class="Symbol">:</a> <a id="5195" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="5197" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="5199" href="Data.Product.Base.html#402" class="Generalizable">B</a> <a id="5201" class="Symbol">→</a> <a id="5203" href="Data.Product.Base.html#402" class="Generalizable">B</a> <a id="5205" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="5207" href="Data.Product.Base.html#388" class="Generalizable">A</a>
<a id="5209" href="Data.Product.Base.html#5188" class="Function">swap</a> <a id="5214" class="Symbol">(</a><a id="5215" href="Data.Product.Base.html#5215" class="Bound">x</a> <a id="5217" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5219" href="Data.Product.Base.html#5219" class="Bound">y</a><a id="5220" class="Symbol">)</a> <a id="5222" class="Symbol">=</a> <a id="5224" class="Symbol">(</a><a id="5225" href="Data.Product.Base.html#5219" class="Bound">y</a> <a id="5227" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5229" href="Data.Product.Base.html#5215" class="Bound">x</a><a id="5230" class="Symbol">)</a>

<a id="_-×-_"></a><a id="5233" href="Data.Product.Base.html#5233" class="Function Operator">_-×-_</a> <a id="5239" class="Symbol">:</a> <a id="5241" class="Symbol">(</a><a id="5242" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="5244" class="Symbol">→</a> <a id="5246" href="Data.Product.Base.html#402" class="Generalizable">B</a> <a id="5248" class="Symbol">→</a> <a id="5250" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5254" href="Data.Product.Base.html#370" class="Generalizable">p</a><a id="5255" class="Symbol">)</a> <a id="5257" class="Symbol">→</a> <a id="5259" class="Symbol">(</a><a id="5260" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="5262" class="Symbol">→</a> <a id="5264" href="Data.Product.Base.html#402" class="Generalizable">B</a> <a id="5266" class="Symbol">→</a> <a id="5268" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5272" href="Data.Product.Base.html#372" class="Generalizable">q</a><a id="5273" class="Symbol">)</a> <a id="5275" class="Symbol">→</a> <a id="5277" class="Symbol">(</a><a id="5278" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="5280" class="Symbol">→</a> <a id="5282" href="Data.Product.Base.html#402" class="Generalizable">B</a> <a id="5284" class="Symbol">→</a> <a id="5286" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5290" class="Symbol">_)</a>
<a id="5293" href="Data.Product.Base.html#5293" class="Bound">f</a> <a id="5295" href="Data.Product.Base.html#5233" class="Function Operator">-×-</a> <a id="5299" href="Data.Product.Base.html#5299" class="Bound">g</a> <a id="5301" class="Symbol">=</a> <a id="5303" href="Data.Product.Base.html#5293" class="Bound">f</a> <a id="5305" href="Function.Base.html#5167" class="Function Operator">-⟪</a> <a id="5308" href="Data.Product.Base.html#1752" class="Function Operator">_×_</a> <a id="5312" href="Function.Base.html#5167" class="Function Operator">⟫-</a> <a id="5315" href="Data.Product.Base.html#5299" class="Bound">g</a>

<a id="_-,-_"></a><a id="5318" href="Data.Product.Base.html#5318" class="Function Operator">_-,-_</a> <a id="5324" class="Symbol">:</a> <a id="5326" class="Symbol">(</a><a id="5327" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="5329" class="Symbol">→</a> <a id="5331" href="Data.Product.Base.html#402" class="Generalizable">B</a> <a id="5333" class="Symbol">→</a> <a id="5335" href="Data.Product.Base.html#416" class="Generalizable">C</a><a id="5336" class="Symbol">)</a> <a id="5338" class="Symbol">→</a> <a id="5340" class="Symbol">(</a><a id="5341" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="5343" class="Symbol">→</a> <a id="5345" href="Data.Product.Base.html#402" class="Generalizable">B</a> <a id="5347" class="Symbol">→</a> <a id="5349" href="Data.Product.Base.html#430" class="Generalizable">D</a><a id="5350" class="Symbol">)</a> <a id="5352" class="Symbol">→</a> <a id="5354" class="Symbol">(</a><a id="5355" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="5357" class="Symbol">→</a> <a id="5359" href="Data.Product.Base.html#402" class="Generalizable">B</a> <a id="5361" class="Symbol">→</a> <a id="5363" href="Data.Product.Base.html#416" class="Generalizable">C</a> <a id="5365" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="5367" href="Data.Product.Base.html#430" class="Generalizable">D</a><a id="5368" class="Symbol">)</a>
<a id="5370" href="Data.Product.Base.html#5370" class="Bound">f</a> <a id="5372" href="Data.Product.Base.html#5318" class="Function Operator">-,-</a> <a id="5376" href="Data.Product.Base.html#5376" class="Bound">g</a> <a id="5378" class="Symbol">=</a> <a id="5380" href="Data.Product.Base.html#5370" class="Bound">f</a> <a id="5382" href="Function.Base.html#5167" class="Function Operator">-⟪</a> <a id="5385" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a> <a id="5389" href="Function.Base.html#5167" class="Function Operator">⟫-</a> <a id="5392" href="Data.Product.Base.html#5376" class="Bound">g</a>

<a id="5395" class="Comment">-- Rewriting non-dependent products</a>
<a id="assocʳ′"></a><a id="5431" href="Data.Product.Base.html#5431" class="Function">assocʳ′</a> <a id="5439" class="Symbol">:</a> <a id="5441" class="Symbol">(</a><a id="5442" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="5444" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="5446" href="Data.Product.Base.html#402" class="Generalizable">B</a><a id="5447" class="Symbol">)</a> <a id="5449" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="5451" href="Data.Product.Base.html#416" class="Generalizable">C</a> <a id="5453" class="Symbol">→</a> <a id="5455" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="5457" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="5459" class="Symbol">(</a><a id="5460" href="Data.Product.Base.html#402" class="Generalizable">B</a> <a id="5462" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="5464" href="Data.Product.Base.html#416" class="Generalizable">C</a><a id="5465" class="Symbol">)</a>
<a id="5467" href="Data.Product.Base.html#5431" class="Function">assocʳ′</a> <a id="5475" class="Symbol">((</a><a id="5477" href="Data.Product.Base.html#5477" class="Bound">a</a> <a id="5479" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5481" href="Data.Product.Base.html#5481" class="Bound">b</a><a id="5482" class="Symbol">)</a> <a id="5484" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5486" href="Data.Product.Base.html#5486" class="Bound">c</a><a id="5487" class="Symbol">)</a> <a id="5489" class="Symbol">=</a> <a id="5491" class="Symbol">(</a><a id="5492" href="Data.Product.Base.html#5477" class="Bound">a</a> <a id="5494" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5496" class="Symbol">(</a><a id="5497" href="Data.Product.Base.html#5481" class="Bound">b</a> <a id="5499" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5501" href="Data.Product.Base.html#5486" class="Bound">c</a><a id="5502" class="Symbol">))</a>

<a id="assocˡ′"></a><a id="5506" href="Data.Product.Base.html#5506" class="Function">assocˡ′</a> <a id="5514" class="Symbol">:</a> <a id="5516" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="5518" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="5520" class="Symbol">(</a><a id="5521" href="Data.Product.Base.html#402" class="Generalizable">B</a> <a id="5523" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="5525" href="Data.Product.Base.html#416" class="Generalizable">C</a><a id="5526" class="Symbol">)</a> <a id="5528" class="Symbol">→</a> <a id="5530" class="Symbol">(</a><a id="5531" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="5533" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="5535" href="Data.Product.Base.html#402" class="Generalizable">B</a><a id="5536" class="Symbol">)</a> <a id="5538" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="5540" href="Data.Product.Base.html#416" class="Generalizable">C</a>
<a id="5542" href="Data.Product.Base.html#5506" class="Function">assocˡ′</a> <a id="5550" class="Symbol">(</a><a id="5551" href="Data.Product.Base.html#5551" class="Bound">a</a> <a id="5553" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5555" class="Symbol">(</a><a id="5556" href="Data.Product.Base.html#5556" class="Bound">b</a> <a id="5558" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5560" href="Data.Product.Base.html#5560" class="Bound">c</a><a id="5561" class="Symbol">))</a> <a id="5564" class="Symbol">=</a> <a id="5566" class="Symbol">((</a><a id="5568" href="Data.Product.Base.html#5551" class="Bound">a</a> <a id="5570" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5572" href="Data.Product.Base.html#5556" class="Bound">b</a><a id="5573" class="Symbol">)</a> <a id="5575" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5577" href="Data.Product.Base.html#5560" class="Bound">c</a><a id="5578" class="Symbol">)</a>
</pre></body></html>

==> anc/html/Data.Product.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Product.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Properties of products</a>
<a id="132" class="Comment">------------------------------------------------------------------------</a>

<a id="206" class="Symbol">{-#</a> <a id="210" class="Keyword">OPTIONS</a> <a id="218" class="Pragma">--cubical-compatible</a> <a id="239" class="Pragma">--safe</a> <a id="246" class="Symbol">#-}</a>

<a id="251" class="Keyword">module</a> <a id="258" href="Data.Product.Properties.html" class="Module">Data.Product.Properties</a> <a id="282" class="Keyword">where</a>

<a id="289" class="Keyword">open</a> <a id="294" class="Keyword">import</a> <a id="301" href="Axiom.UniquenessOfIdentityProofs.html" class="Module">Axiom.UniquenessOfIdentityProofs</a> <a id="334" class="Keyword">using</a> <a id="340" class="Symbol">(</a><a id="341" href="Axiom.UniquenessOfIdentityProofs.html#1081" class="Function">UIP</a><a id="344" class="Symbol">;</a> <a id="346" class="Keyword">module</a> <a id="353" href="Axiom.UniquenessOfIdentityProofs.html#2320" class="Module">Decidable⇒UIP</a><a id="366" class="Symbol">)</a>
<a id="368" class="Keyword">open</a> <a id="373" class="Keyword">import</a> <a id="380" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="398" class="Keyword">using</a> <a id="404" class="Symbol">(</a><a id="405" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="408" class="Symbol">;</a> <a id="410" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a><a id="411" class="Symbol">;</a> <a id="413" href="Data.Product.Base.html#1820" class="Function Operator">_,′_</a><a id="417" class="Symbol">;</a> <a id="419" href="Data.Product.Base.html#1752" class="Function Operator">_×_</a><a id="422" class="Symbol">;</a> <a id="424" href="Data.Product.Base.html#2307" class="Function">map</a><a id="427" class="Symbol">;</a> <a id="429" href="Data.Product.Base.html#5188" class="Function">swap</a><a id="433" class="Symbol">;</a> <a id="435" href="Data.Product.Base.html#852" class="Function">∃</a><a id="436" class="Symbol">;</a> <a id="438" href="Data.Product.Base.html#907" class="Function">∃₂</a><a id="440" class="Symbol">)</a>
<a id="442" class="Keyword">open</a> <a id="447" class="Keyword">import</a> <a id="454" href="Function.Base.html" class="Module">Function.Base</a> <a id="468" class="Keyword">using</a> <a id="474" class="Symbol">(</a><a id="475" href="Function.Base.html#4614" class="Function Operator">_∋_</a><a id="478" class="Symbol">;</a> <a id="480" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="483" class="Symbol">;</a> <a id="485" href="Function.Base.html#704" class="Function">id</a><a id="487" class="Symbol">)</a>
<a id="489" class="Keyword">open</a> <a id="494" class="Keyword">import</a> <a id="501" href="Function.Bundles.html" class="Module">Function.Bundles</a> <a id="518" class="Keyword">using</a> <a id="524" class="Symbol">(</a><a id="525" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a><a id="528" class="Symbol">;</a> <a id="530" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a><a id="535" class="Symbol">;</a> <a id="537" href="Function.Bundles.html#7338" class="Record">Inverse</a><a id="544" class="Symbol">)</a>
<a id="546" class="Keyword">open</a> <a id="551" class="Keyword">import</a> <a id="558" href="Level.html" class="Module">Level</a> <a id="564" class="Keyword">using</a> <a id="570" class="Symbol">(</a><a id="571" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="576" class="Symbol">)</a>
<a id="578" class="Keyword">open</a> <a id="583" class="Keyword">import</a> <a id="590" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="618" class="Keyword">using</a> <a id="624" class="Symbol">(</a><a id="625" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a><a id="642" class="Symbol">)</a>
<a id="644" class="Keyword">open</a> <a id="649" class="Keyword">import</a> <a id="656" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a>
  <a id="701" class="Keyword">using</a> <a id="707" class="Symbol">(</a><a id="708" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="711" class="Symbol">;</a> <a id="713" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="717" class="Symbol">;</a> <a id="719" href="Relation.Binary.PropositionalEquality.Core.html#1218" class="Function Operator">_≗_</a><a id="722" class="Symbol">;</a> <a id="724" href="Relation.Binary.PropositionalEquality.Core.html#2195" class="Function">subst</a><a id="729" class="Symbol">;</a> <a id="731" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a><a id="735" class="Symbol">;</a> <a id="737" href="Relation.Binary.PropositionalEquality.Core.html#1782" class="Function">cong₂</a><a id="742" class="Symbol">;</a> <a id="744" href="Relation.Binary.PropositionalEquality.Core.html#1612" class="Function">cong′</a><a id="749" class="Symbol">)</a>
<a id="751" class="Keyword">open</a> <a id="756" class="Keyword">import</a> <a id="763" href="Relation.Nullary.Decidable.html" class="Module">Relation.Nullary.Decidable</a> <a id="790" class="Symbol">as</a> <a id="793" class="Module">Dec</a> <a id="797" class="Keyword">using</a> <a id="803" class="Symbol">(</a><a id="804" href="Relation.Nullary.Decidable.Core.html#1972" class="Record">Dec</a><a id="807" class="Symbol">;</a> <a id="809" href="Relation.Nullary.Decidable.Core.html#2105" class="InductiveConstructor">yes</a><a id="812" class="Symbol">;</a> <a id="814" href="Relation.Nullary.Decidable.Core.html#2142" class="InductiveConstructor">no</a><a id="816" class="Symbol">)</a>

<a id="819" class="Keyword">private</a>
  <a id="829" class="Keyword">variable</a>
    <a id="842" href="Data.Product.Properties.html#842" class="Generalizable">a</a> <a id="844" href="Data.Product.Properties.html#844" class="Generalizable">b</a> <a id="846" href="Data.Product.Properties.html#846" class="Generalizable">c</a> <a id="848" href="Data.Product.Properties.html#848" class="Generalizable">d</a> <a id="850" href="Data.Product.Properties.html#850" class="Generalizable">ℓ</a> <a id="852" class="Symbol">:</a> <a id="854" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="864" href="Data.Product.Properties.html#864" class="Generalizable">A</a> <a id="866" class="Symbol">:</a> <a id="868" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="872" href="Data.Product.Properties.html#842" class="Generalizable">a</a>
    <a id="878" href="Data.Product.Properties.html#878" class="Generalizable">B</a> <a id="880" class="Symbol">:</a> <a id="882" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="886" href="Data.Product.Properties.html#844" class="Generalizable">b</a>
    <a id="892" href="Data.Product.Properties.html#892" class="Generalizable">C</a> <a id="894" class="Symbol">:</a> <a id="896" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="900" href="Data.Product.Properties.html#846" class="Generalizable">c</a>
    <a id="906" href="Data.Product.Properties.html#906" class="Generalizable">D</a> <a id="908" class="Symbol">:</a> <a id="910" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="914" href="Data.Product.Properties.html#848" class="Generalizable">d</a>

<a id="917" class="Comment">------------------------------------------------------------------------</a>
<a id="990" class="Comment">-- Equality (dependent)</a>

<a id="1015" class="Keyword">module</a> <a id="1022" href="Data.Product.Properties.html#1022" class="Module">_</a> <a id="1024" class="Symbol">{</a><a id="1025" href="Data.Product.Properties.html#1025" class="Bound">B</a> <a id="1027" class="Symbol">:</a> <a id="1029" href="Data.Product.Properties.html#864" class="Generalizable">A</a> <a id="1031" class="Symbol">→</a> <a id="1033" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1037" href="Data.Product.Properties.html#844" class="Generalizable">b</a><a id="1038" class="Symbol">}</a> <a id="1040" class="Keyword">where</a>

  <a id="1049" href="Data.Product.Properties.html#1049" class="Function">,-injectiveˡ</a> <a id="1062" class="Symbol">:</a> <a id="1064" class="Symbol">∀</a> <a id="1066" class="Symbol">{</a><a id="1067" href="Data.Product.Properties.html#1067" class="Bound">a</a> <a id="1069" href="Data.Product.Properties.html#1069" class="Bound">c</a><a id="1070" class="Symbol">}</a> <a id="1072" class="Symbol">{</a><a id="1073" href="Data.Product.Properties.html#1073" class="Bound">b</a> <a id="1075" class="Symbol">:</a> <a id="1077" href="Data.Product.Properties.html#1025" class="Bound">B</a> <a id="1079" href="Data.Product.Properties.html#1067" class="Bound">a</a><a id="1080" class="Symbol">}</a> <a id="1082" class="Symbol">{</a><a id="1083" href="Data.Product.Properties.html#1083" class="Bound">d</a> <a id="1085" class="Symbol">:</a> <a id="1087" href="Data.Product.Properties.html#1025" class="Bound">B</a> <a id="1089" href="Data.Product.Properties.html#1069" class="Bound">c</a><a id="1090" class="Symbol">}</a> <a id="1092" class="Symbol">→</a> <a id="1094" class="Symbol">(</a><a id="1095" href="Data.Product.Properties.html#1067" class="Bound">a</a> <a id="1097" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1099" href="Data.Product.Properties.html#1073" class="Bound">b</a><a id="1100" class="Symbol">)</a> <a id="1102" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1104" class="Symbol">(</a><a id="1105" href="Data.Product.Properties.html#1069" class="Bound">c</a> <a id="1107" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1109" href="Data.Product.Properties.html#1083" class="Bound">d</a><a id="1110" class="Symbol">)</a> <a id="1112" class="Symbol">→</a> <a id="1114" href="Data.Product.Properties.html#1067" class="Bound">a</a> <a id="1116" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1118" href="Data.Product.Properties.html#1069" class="Bound">c</a>
  <a id="1122" href="Data.Product.Properties.html#1049" class="Function">,-injectiveˡ</a> <a id="1135" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1140" class="Symbol">=</a> <a id="1142" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="1150" href="Data.Product.Properties.html#1150" class="Function">,-injectiveʳ-≡</a> <a id="1165" class="Symbol">:</a> <a id="1167" class="Symbol">∀</a> <a id="1169" class="Symbol">{</a><a id="1170" href="Data.Product.Properties.html#1170" class="Bound">a</a> <a id="1172" href="Data.Product.Properties.html#1172" class="Bound">b</a><a id="1173" class="Symbol">}</a> <a id="1175" class="Symbol">{</a><a id="1176" href="Data.Product.Properties.html#1176" class="Bound">c</a> <a id="1178" class="Symbol">:</a> <a id="1180" href="Data.Product.Properties.html#1025" class="Bound">B</a> <a id="1182" href="Data.Product.Properties.html#1170" class="Bound">a</a><a id="1183" class="Symbol">}</a> <a id="1185" class="Symbol">{</a><a id="1186" href="Data.Product.Properties.html#1186" class="Bound">d</a> <a id="1188" class="Symbol">:</a> <a id="1190" href="Data.Product.Properties.html#1025" class="Bound">B</a> <a id="1192" href="Data.Product.Properties.html#1172" class="Bound">b</a><a id="1193" class="Symbol">}</a> <a id="1195" class="Symbol">→</a> <a id="1197" href="Axiom.UniquenessOfIdentityProofs.html#1081" class="Function">UIP</a> <a id="1201" href="Data.Product.Properties.html#1029" class="Bound">A</a> <a id="1203" class="Symbol">→</a> <a id="1205" class="Symbol">(</a><a id="1206" href="Data.Product.Properties.html#1170" class="Bound">a</a> <a id="1208" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1210" href="Data.Product.Properties.html#1176" class="Bound">c</a><a id="1211" class="Symbol">)</a> <a id="1213" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1215" class="Symbol">(</a><a id="1216" href="Data.Product.Properties.html#1172" class="Bound">b</a> <a id="1218" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1220" href="Data.Product.Properties.html#1186" class="Bound">d</a><a id="1221" class="Symbol">)</a> <a id="1223" class="Symbol">→</a> <a id="1225" class="Symbol">(</a><a id="1226" href="Data.Product.Properties.html#1226" class="Bound">q</a> <a id="1228" class="Symbol">:</a> <a id="1230" href="Data.Product.Properties.html#1170" class="Bound">a</a> <a id="1232" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1234" href="Data.Product.Properties.html#1172" class="Bound">b</a><a id="1235" class="Symbol">)</a> <a id="1237" class="Symbol">→</a> <a id="1239" href="Relation.Binary.PropositionalEquality.Core.html#2195" class="Function">subst</a> <a id="1245" href="Data.Product.Properties.html#1025" class="Bound">B</a> <a id="1247" href="Data.Product.Properties.html#1226" class="Bound">q</a> <a id="1249" href="Data.Product.Properties.html#1176" class="Bound">c</a> <a id="1251" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1253" href="Data.Product.Properties.html#1186" class="Bound">d</a>
  <a id="1257" href="Data.Product.Properties.html#1150" class="Function">,-injectiveʳ-≡</a> <a id="1272" class="Symbol">{</a><a id="1273" class="Argument">c</a> <a id="1275" class="Symbol">=</a> <a id="1277" href="Data.Product.Properties.html#1277" class="Bound">c</a><a id="1278" class="Symbol">}</a> <a id="1280" href="Data.Product.Properties.html#1280" class="Bound">u</a> <a id="1282" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1287" href="Data.Product.Properties.html#1287" class="Bound">q</a> <a id="1289" class="Symbol">=</a> <a id="1291" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="1296" class="Symbol">(λ</a> <a id="1299" href="Data.Product.Properties.html#1299" class="Bound">x</a> <a id="1301" class="Symbol">→</a> <a id="1303" href="Relation.Binary.PropositionalEquality.Core.html#2195" class="Function">subst</a> <a id="1309" href="Data.Product.Properties.html#1025" class="Bound">B</a> <a id="1311" href="Data.Product.Properties.html#1299" class="Bound">x</a> <a id="1313" href="Data.Product.Properties.html#1277" class="Bound">c</a><a id="1314" class="Symbol">)</a> <a id="1316" class="Symbol">(</a><a id="1317" href="Data.Product.Properties.html#1280" class="Bound">u</a> <a id="1319" href="Data.Product.Properties.html#1287" class="Bound">q</a> <a id="1321" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="1325" class="Symbol">)</a>

  <a id="1330" href="Data.Product.Properties.html#1330" class="Function">,-injectiveʳ-UIP</a> <a id="1347" class="Symbol">:</a> <a id="1349" class="Symbol">∀</a> <a id="1351" class="Symbol">{</a><a id="1352" href="Data.Product.Properties.html#1352" class="Bound">a</a><a id="1353" class="Symbol">}</a> <a id="1355" class="Symbol">{</a><a id="1356" href="Data.Product.Properties.html#1356" class="Bound">b</a> <a id="1358" href="Data.Product.Properties.html#1358" class="Bound">c</a> <a id="1360" class="Symbol">:</a> <a id="1362" href="Data.Product.Properties.html#1025" class="Bound">B</a> <a id="1364" href="Data.Product.Properties.html#1352" class="Bound">a</a><a id="1365" class="Symbol">}</a> <a id="1367" class="Symbol">→</a> <a id="1369" href="Axiom.UniquenessOfIdentityProofs.html#1081" class="Function">UIP</a> <a id="1373" href="Data.Product.Properties.html#1029" class="Bound">A</a> <a id="1375" class="Symbol">→</a> <a id="1377" class="Symbol">(</a><a id="1378" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="1380" href="Data.Product.Properties.html#1029" class="Bound">A</a> <a id="1382" href="Data.Product.Properties.html#1025" class="Bound">B</a> <a id="1384" href="Function.Base.html#4614" class="Function Operator">∋</a> <a id="1386" class="Symbol">(</a><a id="1387" href="Data.Product.Properties.html#1352" class="Bound">a</a> <a id="1389" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1391" href="Data.Product.Properties.html#1356" class="Bound">b</a><a id="1392" class="Symbol">))</a> <a id="1395" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1397" class="Symbol">(</a><a id="1398" href="Data.Product.Properties.html#1352" class="Bound">a</a> <a id="1400" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1402" href="Data.Product.Properties.html#1358" class="Bound">c</a><a id="1403" class="Symbol">)</a> <a id="1405" class="Symbol">→</a> <a id="1407" href="Data.Product.Properties.html#1356" class="Bound">b</a> <a id="1409" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1411" href="Data.Product.Properties.html#1358" class="Bound">c</a>
  <a id="1415" href="Data.Product.Properties.html#1330" class="Function">,-injectiveʳ-UIP</a> <a id="1432" href="Data.Product.Properties.html#1432" class="Bound">u</a> <a id="1434" href="Data.Product.Properties.html#1434" class="Bound">p</a> <a id="1436" class="Symbol">=</a> <a id="1438" href="Data.Product.Properties.html#1150" class="Function">,-injectiveʳ-≡</a> <a id="1453" href="Data.Product.Properties.html#1432" class="Bound">u</a> <a id="1455" href="Data.Product.Properties.html#1434" class="Bound">p</a> <a id="1457" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="1465" href="Data.Product.Properties.html#1465" class="Function">≡-dec</a> <a id="1471" class="Symbol">:</a> <a id="1473" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="1491" href="Data.Product.Properties.html#1029" class="Bound">A</a> <a id="1493" class="Symbol">→</a> <a id="1495" class="Symbol">(∀</a> <a id="1498" class="Symbol">{</a><a id="1499" href="Data.Product.Properties.html#1499" class="Bound">a</a><a id="1500" class="Symbol">}</a> <a id="1502" class="Symbol">→</a> <a id="1504" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="1522" class="Symbol">(</a><a id="1523" href="Data.Product.Properties.html#1025" class="Bound">B</a> <a id="1525" href="Data.Product.Properties.html#1499" class="Bound">a</a><a id="1526" class="Symbol">))</a> <a id="1529" class="Symbol">→</a>
          <a id="1541" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="1559" class="Symbol">(</a><a id="1560" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="1562" href="Data.Product.Properties.html#1029" class="Bound">A</a> <a id="1564" href="Data.Product.Properties.html#1025" class="Bound">B</a><a id="1565" class="Symbol">)</a>
  <a id="1569" href="Data.Product.Properties.html#1465" class="Function">≡-dec</a> <a id="1575" href="Data.Product.Properties.html#1575" class="Bound">dec₁</a> <a id="1580" href="Data.Product.Properties.html#1580" class="Bound">dec₂</a> <a id="1585" class="Symbol">(</a><a id="1586" href="Data.Product.Properties.html#1586" class="Bound">a</a> <a id="1588" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1590" href="Data.Product.Properties.html#1590" class="Bound">x</a><a id="1591" class="Symbol">)</a> <a id="1593" class="Symbol">(</a><a id="1594" href="Data.Product.Properties.html#1594" class="Bound">b</a> <a id="1596" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1598" href="Data.Product.Properties.html#1598" class="Bound">y</a><a id="1599" class="Symbol">)</a> <a id="1601" class="Keyword">with</a> <a id="1606" href="Data.Product.Properties.html#1575" class="Bound">dec₁</a> <a id="1611" href="Data.Product.Properties.html#1586" class="Bound">a</a> <a id="1613" href="Data.Product.Properties.html#1594" class="Bound">b</a>
  <a id="1617" class="Symbol">...</a> <a id="1621" class="Symbol">|</a> <a id="1623" href="Relation.Nullary.Decidable.Core.html#2142" class="InductiveConstructor">no</a> <a id="1626" href="Data.Product.Properties.html#1626" class="Bound">[a≢b]</a> <a id="1632" class="Symbol">=</a> <a id="1634" href="Relation.Nullary.Decidable.Core.html#2142" class="InductiveConstructor">no</a> <a id="1637" class="Symbol">(</a><a id="1638" href="Data.Product.Properties.html#1626" class="Bound">[a≢b]</a> <a id="1644" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1646" href="Data.Product.Properties.html#1049" class="Function">,-injectiveˡ</a><a id="1658" class="Symbol">)</a>
  <a id="1662" class="Symbol">...</a> <a id="1666" class="Symbol">|</a> <a id="1668" href="Relation.Nullary.Decidable.Core.html#2105" class="InductiveConstructor">yes</a> <a id="1672" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1677" class="Symbol">=</a> <a id="1679" href="Relation.Nullary.Decidable.Core.html#6261" class="Function">Dec.map′</a> <a id="1688" class="Symbol">(</a><a id="1689" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="1694" class="Symbol">(</a><a id="1695" class="Bound">a</a> <a id="1697" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,_</a><a id="1699" class="Symbol">))</a> <a id="1702" class="Symbol">(</a><a id="1703" href="Data.Product.Properties.html#1330" class="Function">,-injectiveʳ-UIP</a> <a id="1720" class="Symbol">(</a><a id="1721" href="Axiom.UniquenessOfIdentityProofs.html#2598" class="Function">Decidable⇒UIP.≡-irrelevant</a> <a id="1748" class="Bound">dec₁</a><a id="1752" class="Symbol">))</a> <a id="1755" class="Symbol">(</a><a id="1756" class="Bound">dec₂</a> <a id="1761" class="Bound">x</a> <a id="1763" class="Bound">y</a><a id="1764" class="Symbol">)</a>

<a id="1767" class="Comment">------------------------------------------------------------------------</a>
<a id="1840" class="Comment">-- Equality (non-dependent)</a>

<a id=",-injectiveʳ"></a><a id="1869" href="Data.Product.Properties.html#1869" class="Function">,-injectiveʳ</a> <a id="1882" class="Symbol">:</a> <a id="1884" class="Symbol">∀</a> <a id="1886" class="Symbol">{</a><a id="1887" href="Data.Product.Properties.html#1887" class="Bound">a</a> <a id="1889" href="Data.Product.Properties.html#1889" class="Bound">c</a> <a id="1891" class="Symbol">:</a> <a id="1893" href="Data.Product.Properties.html#864" class="Generalizable">A</a><a id="1894" class="Symbol">}</a> <a id="1896" class="Symbol">{</a><a id="1897" href="Data.Product.Properties.html#1897" class="Bound">b</a> <a id="1899" href="Data.Product.Properties.html#1899" class="Bound">d</a> <a id="1901" class="Symbol">:</a> <a id="1903" href="Data.Product.Properties.html#878" class="Generalizable">B</a><a id="1904" class="Symbol">}</a> <a id="1906" class="Symbol">→</a> <a id="1908" class="Symbol">(</a><a id="1909" href="Data.Product.Properties.html#1887" class="Bound">a</a> <a id="1911" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1913" href="Data.Product.Properties.html#1897" class="Bound">b</a><a id="1914" class="Symbol">)</a> <a id="1916" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1918" class="Symbol">(</a><a id="1919" href="Data.Product.Properties.html#1889" class="Bound">c</a> <a id="1921" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1923" href="Data.Product.Properties.html#1899" class="Bound">d</a><a id="1924" class="Symbol">)</a> <a id="1926" class="Symbol">→</a> <a id="1928" href="Data.Product.Properties.html#1897" class="Bound">b</a> <a id="1930" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1932" href="Data.Product.Properties.html#1899" class="Bound">d</a>
<a id="1934" href="Data.Product.Properties.html#1869" class="Function">,-injectiveʳ</a> <a id="1947" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1952" class="Symbol">=</a> <a id="1954" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id=",-injective"></a><a id="1960" href="Data.Product.Properties.html#1960" class="Function">,-injective</a> <a id="1972" class="Symbol">:</a> <a id="1974" class="Symbol">∀</a> <a id="1976" class="Symbol">{</a><a id="1977" href="Data.Product.Properties.html#1977" class="Bound">a</a> <a id="1979" href="Data.Product.Properties.html#1979" class="Bound">c</a> <a id="1981" class="Symbol">:</a> <a id="1983" href="Data.Product.Properties.html#864" class="Generalizable">A</a><a id="1984" class="Symbol">}</a> <a id="1986" class="Symbol">{</a><a id="1987" href="Data.Product.Properties.html#1987" class="Bound">b</a> <a id="1989" href="Data.Product.Properties.html#1989" class="Bound">d</a> <a id="1991" class="Symbol">:</a> <a id="1993" href="Data.Product.Properties.html#878" class="Generalizable">B</a><a id="1994" class="Symbol">}</a> <a id="1996" class="Symbol">→</a> <a id="1998" class="Symbol">(</a><a id="1999" href="Data.Product.Properties.html#1977" class="Bound">a</a> <a id="2001" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2003" href="Data.Product.Properties.html#1987" class="Bound">b</a><a id="2004" class="Symbol">)</a> <a id="2006" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2008" class="Symbol">(</a><a id="2009" href="Data.Product.Properties.html#1979" class="Bound">c</a> <a id="2011" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2013" href="Data.Product.Properties.html#1989" class="Bound">d</a><a id="2014" class="Symbol">)</a> <a id="2016" class="Symbol">→</a> <a id="2018" href="Data.Product.Properties.html#1977" class="Bound">a</a> <a id="2020" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2022" href="Data.Product.Properties.html#1979" class="Bound">c</a> <a id="2024" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="2026" href="Data.Product.Properties.html#1987" class="Bound">b</a> <a id="2028" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2030" href="Data.Product.Properties.html#1989" class="Bound">d</a>
<a id="2032" href="Data.Product.Properties.html#1960" class="Function">,-injective</a> <a id="2044" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2049" class="Symbol">=</a> <a id="2051" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2056" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2058" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="map-cong"></a><a id="2064" href="Data.Product.Properties.html#2064" class="Function">map-cong</a> <a id="2073" class="Symbol">:</a> <a id="2075" class="Symbol">∀</a> <a id="2077" class="Symbol">{</a><a id="2078" href="Data.Product.Properties.html#2078" class="Bound">f</a> <a id="2080" href="Data.Product.Properties.html#2080" class="Bound">g</a> <a id="2082" class="Symbol">:</a> <a id="2084" href="Data.Product.Properties.html#864" class="Generalizable">A</a> <a id="2086" class="Symbol">→</a> <a id="2088" href="Data.Product.Properties.html#892" class="Generalizable">C</a><a id="2089" class="Symbol">}</a> <a id="2091" class="Symbol">{</a><a id="2092" href="Data.Product.Properties.html#2092" class="Bound">h</a> <a id="2094" href="Data.Product.Properties.html#2094" class="Bound">i</a> <a id="2096" class="Symbol">:</a> <a id="2098" href="Data.Product.Properties.html#878" class="Generalizable">B</a> <a id="2100" class="Symbol">→</a> <a id="2102" href="Data.Product.Properties.html#906" class="Generalizable">D</a><a id="2103" class="Symbol">}</a> <a id="2105" class="Symbol">→</a> <a id="2107" href="Data.Product.Properties.html#2078" class="Bound">f</a> <a id="2109" href="Relation.Binary.PropositionalEquality.Core.html#1218" class="Function Operator">≗</a> <a id="2111" href="Data.Product.Properties.html#2080" class="Bound">g</a> <a id="2113" class="Symbol">→</a> <a id="2115" href="Data.Product.Properties.html#2092" class="Bound">h</a> <a id="2117" href="Relation.Binary.PropositionalEquality.Core.html#1218" class="Function Operator">≗</a> <a id="2119" href="Data.Product.Properties.html#2094" class="Bound">i</a> <a id="2121" class="Symbol">→</a> <a id="2123" href="Data.Product.Base.html#2307" class="Function">map</a> <a id="2127" href="Data.Product.Properties.html#2078" class="Bound">f</a> <a id="2129" href="Data.Product.Properties.html#2092" class="Bound">h</a> <a id="2131" href="Relation.Binary.PropositionalEquality.Core.html#1218" class="Function Operator">≗</a> <a id="2133" href="Data.Product.Base.html#2307" class="Function">map</a> <a id="2137" href="Data.Product.Properties.html#2080" class="Bound">g</a> <a id="2139" href="Data.Product.Properties.html#2094" class="Bound">i</a>
<a id="2141" href="Data.Product.Properties.html#2064" class="Function">map-cong</a> <a id="2150" href="Data.Product.Properties.html#2150" class="Bound">f≗g</a> <a id="2154" href="Data.Product.Properties.html#2154" class="Bound">h≗i</a> <a id="2158" class="Symbol">(</a><a id="2159" href="Data.Product.Properties.html#2159" class="Bound">x</a> <a id="2161" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2163" href="Data.Product.Properties.html#2163" class="Bound">y</a><a id="2164" class="Symbol">)</a> <a id="2166" class="Symbol">=</a> <a id="2168" href="Relation.Binary.PropositionalEquality.Core.html#1782" class="Function">cong₂</a> <a id="2174" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a> <a id="2178" class="Symbol">(</a><a id="2179" href="Data.Product.Properties.html#2150" class="Bound">f≗g</a> <a id="2183" href="Data.Product.Properties.html#2159" class="Bound">x</a><a id="2184" class="Symbol">)</a> <a id="2186" class="Symbol">(</a><a id="2187" href="Data.Product.Properties.html#2154" class="Bound">h≗i</a> <a id="2191" href="Data.Product.Properties.html#2163" class="Bound">y</a><a id="2192" class="Symbol">)</a>

<a id="2195" class="Comment">-- The following properties are definitionally true (because of η)</a>
<a id="2262" class="Comment">-- but for symmetry with ⊎ it is convenient to define and name them.</a>

<a id="swap-involutive"></a><a id="2332" href="Data.Product.Properties.html#2332" class="Function">swap-involutive</a> <a id="2348" class="Symbol">:</a> <a id="2350" href="Data.Product.Base.html#5188" class="Function">swap</a> <a id="2355" class="Symbol">{</a><a id="2356" class="Argument">A</a> <a id="2358" class="Symbol">=</a> <a id="2360" href="Data.Product.Properties.html#864" class="Generalizable">A</a><a id="2361" class="Symbol">}</a> <a id="2363" class="Symbol">{</a><a id="2364" class="Argument">B</a> <a id="2366" class="Symbol">=</a> <a id="2368" href="Data.Product.Properties.html#878" class="Generalizable">B</a><a id="2369" class="Symbol">}</a> <a id="2371" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2373" href="Data.Product.Base.html#5188" class="Function">swap</a> <a id="2378" href="Relation.Binary.PropositionalEquality.Core.html#1218" class="Function Operator">≗</a> <a id="2380" href="Function.Base.html#704" class="Function">id</a>
<a id="2383" href="Data.Product.Properties.html#2332" class="Function">swap-involutive</a> <a id="2399" class="Symbol">_</a> <a id="2401" class="Symbol">=</a> <a id="2403" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="swap-↔"></a><a id="2409" href="Data.Product.Properties.html#2409" class="Function">swap-↔</a> <a id="2416" class="Symbol">:</a> <a id="2418" class="Symbol">(</a><a id="2419" href="Data.Product.Properties.html#864" class="Generalizable">A</a> <a id="2421" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="2423" href="Data.Product.Properties.html#878" class="Generalizable">B</a><a id="2424" class="Symbol">)</a> <a id="2426" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="2428" class="Symbol">(</a><a id="2429" href="Data.Product.Properties.html#878" class="Generalizable">B</a> <a id="2431" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="2433" href="Data.Product.Properties.html#864" class="Generalizable">A</a><a id="2434" class="Symbol">)</a>
<a id="2436" href="Data.Product.Properties.html#2409" class="Function">swap-↔</a> <a id="2443" class="Symbol">=</a> <a id="2445" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="2451" href="Data.Product.Base.html#5188" class="Function">swap</a> <a id="2456" href="Data.Product.Base.html#5188" class="Function">swap</a> <a id="2461" href="Data.Product.Properties.html#2332" class="Function">swap-involutive</a> <a id="2477" href="Data.Product.Properties.html#2332" class="Function">swap-involutive</a>

<a id="2494" class="Comment">------------------------------------------------------------------------</a>
<a id="2567" class="Comment">-- Equality between pairs can be expressed as a pair of equalities</a>

<a id="2635" class="Keyword">module</a> <a id="2642" href="Data.Product.Properties.html#2642" class="Module">_</a> <a id="2644" class="Symbol">{</a><a id="2645" href="Data.Product.Properties.html#2645" class="Bound">A</a> <a id="2647" class="Symbol">:</a> <a id="2649" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2653" href="Data.Product.Properties.html#842" class="Generalizable">a</a><a id="2654" class="Symbol">}</a> <a id="2656" class="Symbol">{</a><a id="2657" href="Data.Product.Properties.html#2657" class="Bound">B</a> <a id="2659" class="Symbol">:</a> <a id="2661" href="Data.Product.Properties.html#2645" class="Bound">A</a> <a id="2663" class="Symbol">→</a> <a id="2665" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2669" href="Data.Product.Properties.html#844" class="Generalizable">b</a><a id="2670" class="Symbol">}</a> <a id="2672" class="Symbol">{</a><a id="2673" href="Data.Product.Properties.html#2673" class="Bound">p₁</a><a id="2675" class="Symbol">@(</a><a id="2677" href="Data.Product.Properties.html#2677" class="Bound">a₁</a> <a id="2680" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2682" href="Data.Product.Properties.html#2682" class="Bound">b₁</a><a id="2684" class="Symbol">)</a> <a id="2686" href="Data.Product.Properties.html#2686" class="Bound">p₂</a><a id="2688" class="Symbol">@(</a><a id="2690" href="Data.Product.Properties.html#2690" class="Bound">a₂</a> <a id="2693" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2695" href="Data.Product.Properties.html#2695" class="Bound">b₂</a><a id="2697" class="Symbol">)</a> <a id="2699" class="Symbol">:</a> <a id="2701" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2703" href="Data.Product.Properties.html#2645" class="Bound">A</a> <a id="2705" href="Data.Product.Properties.html#2657" class="Bound">B</a><a id="2706" class="Symbol">}</a> <a id="2708" class="Keyword">where</a>
  <a id="2716" href="Data.Product.Properties.html#2716" class="Function">Σ-≡,≡→≡</a> <a id="2724" class="Symbol">:</a> <a id="2726" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2728" class="Symbol">(</a><a id="2729" href="Data.Product.Properties.html#2677" class="Bound">a₁</a> <a id="2732" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2734" href="Data.Product.Properties.html#2690" class="Bound">a₂</a><a id="2736" class="Symbol">)</a> <a id="2738" class="Symbol">(λ</a> <a id="2741" href="Data.Product.Properties.html#2741" class="Bound">p</a> <a id="2743" class="Symbol">→</a> <a id="2745" href="Relation.Binary.PropositionalEquality.Core.html#2195" class="Function">subst</a> <a id="2751" href="Data.Product.Properties.html#2657" class="Bound">B</a> <a id="2753" href="Data.Product.Properties.html#2741" class="Bound">p</a> <a id="2755" href="Data.Product.Properties.html#2682" class="Bound">b₁</a> <a id="2758" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2760" href="Data.Product.Properties.html#2695" class="Bound">b₂</a><a id="2762" class="Symbol">)</a> <a id="2764" class="Symbol">→</a> <a id="2766" href="Data.Product.Properties.html#2673" class="Bound">p₁</a> <a id="2769" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2771" href="Data.Product.Properties.html#2686" class="Bound">p₂</a>
  <a id="2776" href="Data.Product.Properties.html#2716" class="Function">Σ-≡,≡→≡</a> <a id="2784" class="Symbol">(</a><a id="2785" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2790" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2792" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="2796" class="Symbol">)</a> <a id="2798" class="Symbol">=</a> <a id="2800" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="2808" href="Data.Product.Properties.html#2808" class="Function">Σ-≡,≡←≡</a> <a id="2816" class="Symbol">:</a> <a id="2818" href="Data.Product.Properties.html#2673" class="Bound">p₁</a> <a id="2821" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2823" href="Data.Product.Properties.html#2686" class="Bound">p₂</a> <a id="2826" class="Symbol">→</a> <a id="2828" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2830" class="Symbol">(</a><a id="2831" href="Data.Product.Properties.html#2677" class="Bound">a₁</a> <a id="2834" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2836" href="Data.Product.Properties.html#2690" class="Bound">a₂</a><a id="2838" class="Symbol">)</a> <a id="2840" class="Symbol">(λ</a> <a id="2843" href="Data.Product.Properties.html#2843" class="Bound">p</a> <a id="2845" class="Symbol">→</a> <a id="2847" href="Relation.Binary.PropositionalEquality.Core.html#2195" class="Function">subst</a> <a id="2853" href="Data.Product.Properties.html#2657" class="Bound">B</a> <a id="2855" href="Data.Product.Properties.html#2843" class="Bound">p</a> <a id="2857" href="Data.Product.Properties.html#2682" class="Bound">b₁</a> <a id="2860" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2862" href="Data.Product.Properties.html#2695" class="Bound">b₂</a><a id="2864" class="Symbol">)</a>
  <a id="2868" href="Data.Product.Properties.html#2808" class="Function">Σ-≡,≡←≡</a> <a id="2876" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2881" class="Symbol">=</a> <a id="2883" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2888" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2890" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="2898" class="Keyword">private</a>
    <a id="2910" href="Data.Product.Properties.html#2910" class="Function">left-inverse-of</a> <a id="2926" class="Symbol">:</a> <a id="2928" class="Symbol">(</a><a id="2929" href="Data.Product.Properties.html#2929" class="Bound">p</a> <a id="2931" class="Symbol">:</a> <a id="2933" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2935" class="Symbol">(</a><a id="2936" href="Data.Product.Properties.html#2677" class="Bound">a₁</a> <a id="2939" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2941" href="Data.Product.Properties.html#2690" class="Bound">a₂</a><a id="2943" class="Symbol">)</a> <a id="2945" class="Symbol">(λ</a> <a id="2948" href="Data.Product.Properties.html#2948" class="Bound">x</a> <a id="2950" class="Symbol">→</a> <a id="2952" href="Relation.Binary.PropositionalEquality.Core.html#2195" class="Function">subst</a> <a id="2958" href="Data.Product.Properties.html#2657" class="Bound">B</a> <a id="2960" href="Data.Product.Properties.html#2948" class="Bound">x</a> <a id="2962" href="Data.Product.Properties.html#2682" class="Bound">b₁</a> <a id="2965" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2967" href="Data.Product.Properties.html#2695" class="Bound">b₂</a><a id="2969" class="Symbol">))</a> <a id="2972" class="Symbol">→</a>
                      <a id="2996" href="Data.Product.Properties.html#2808" class="Function">Σ-≡,≡←≡</a> <a id="3004" class="Symbol">(</a><a id="3005" href="Data.Product.Properties.html#2716" class="Function">Σ-≡,≡→≡</a> <a id="3013" href="Data.Product.Properties.html#2929" class="Bound">p</a><a id="3014" class="Symbol">)</a> <a id="3016" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3018" href="Data.Product.Properties.html#2929" class="Bound">p</a>
    <a id="3024" href="Data.Product.Properties.html#2910" class="Function">left-inverse-of</a> <a id="3040" class="Symbol">(</a><a id="3041" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3046" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3048" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="3052" class="Symbol">)</a> <a id="3054" class="Symbol">=</a> <a id="3056" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

    <a id="3066" href="Data.Product.Properties.html#3066" class="Function">right-inverse-of</a> <a id="3083" class="Symbol">:</a> <a id="3085" class="Symbol">(</a><a id="3086" href="Data.Product.Properties.html#3086" class="Bound">p</a> <a id="3088" class="Symbol">:</a> <a id="3090" href="Data.Product.Properties.html#2673" class="Bound">p₁</a> <a id="3093" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3095" href="Data.Product.Properties.html#2686" class="Bound">p₂</a><a id="3097" class="Symbol">)</a> <a id="3099" class="Symbol">→</a> <a id="3101" href="Data.Product.Properties.html#2716" class="Function">Σ-≡,≡→≡</a> <a id="3109" class="Symbol">(</a><a id="3110" href="Data.Product.Properties.html#2808" class="Function">Σ-≡,≡←≡</a> <a id="3118" href="Data.Product.Properties.html#3086" class="Bound">p</a><a id="3119" class="Symbol">)</a> <a id="3121" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3123" href="Data.Product.Properties.html#3086" class="Bound">p</a>
    <a id="3129" href="Data.Product.Properties.html#3066" class="Function">right-inverse-of</a> <a id="3146" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3151" class="Symbol">=</a> <a id="3153" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="3161" href="Data.Product.Properties.html#3161" class="Function">Σ-≡,≡↔≡</a> <a id="3169" class="Symbol">:</a> <a id="3171" class="Symbol">(</a><a id="3172" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="3174" class="Symbol">λ</a> <a id="3176" class="Symbol">(</a><a id="3177" href="Data.Product.Properties.html#3177" class="Bound">p</a> <a id="3179" class="Symbol">:</a> <a id="3181" href="Data.Product.Properties.html#2677" class="Bound">a₁</a> <a id="3184" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3186" href="Data.Product.Properties.html#2690" class="Bound">a₂</a><a id="3188" class="Symbol">)</a> <a id="3190" class="Symbol">→</a> <a id="3192" href="Relation.Binary.PropositionalEquality.Core.html#2195" class="Function">subst</a> <a id="3198" href="Data.Product.Properties.html#2657" class="Bound">B</a> <a id="3200" href="Data.Product.Properties.html#3177" class="Bound">p</a> <a id="3202" href="Data.Product.Properties.html#2682" class="Bound">b₁</a> <a id="3205" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3207" href="Data.Product.Properties.html#2695" class="Bound">b₂</a><a id="3209" class="Symbol">)</a> <a id="3211" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="3213" href="Data.Product.Properties.html#2673" class="Bound">p₁</a> <a id="3216" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3218" href="Data.Product.Properties.html#2686" class="Bound">p₂</a>
  <a id="3223" href="Data.Product.Properties.html#3161" class="Function">Σ-≡,≡↔≡</a> <a id="3231" class="Symbol">=</a> <a id="3233" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="3239" href="Data.Product.Properties.html#2716" class="Function">Σ-≡,≡→≡</a> <a id="3247" href="Data.Product.Properties.html#2808" class="Function">Σ-≡,≡←≡</a> <a id="3255" href="Data.Product.Properties.html#3066" class="Function">right-inverse-of</a> <a id="3272" href="Data.Product.Properties.html#2910" class="Function">left-inverse-of</a>

<a id="3289" class="Comment">-- the non-dependent case. Proofs are exactly as above, and straightforward.</a>
<a id="3366" class="Keyword">module</a> <a id="3373" href="Data.Product.Properties.html#3373" class="Module">_</a> <a id="3375" class="Symbol">{</a><a id="3376" href="Data.Product.Properties.html#3376" class="Bound">p₁</a><a id="3378" class="Symbol">@(</a><a id="3380" href="Data.Product.Properties.html#3380" class="Bound">a₁</a> <a id="3383" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3385" href="Data.Product.Properties.html#3385" class="Bound">b₁</a><a id="3387" class="Symbol">)</a> <a id="3389" href="Data.Product.Properties.html#3389" class="Bound">p₂</a><a id="3391" class="Symbol">@(</a><a id="3393" href="Data.Product.Properties.html#3393" class="Bound">a₂</a> <a id="3396" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3398" href="Data.Product.Properties.html#3398" class="Bound">b₂</a><a id="3400" class="Symbol">)</a> <a id="3402" class="Symbol">:</a> <a id="3404" href="Data.Product.Properties.html#864" class="Generalizable">A</a> <a id="3406" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="3408" href="Data.Product.Properties.html#878" class="Generalizable">B</a><a id="3409" class="Symbol">}</a> <a id="3411" class="Keyword">where</a>
  <a id="3419" href="Data.Product.Properties.html#3419" class="Function">×-≡,≡→≡</a> <a id="3427" class="Symbol">:</a> <a id="3429" class="Symbol">(</a><a id="3430" href="Data.Product.Properties.html#3380" class="Bound">a₁</a> <a id="3433" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3435" href="Data.Product.Properties.html#3393" class="Bound">a₂</a> <a id="3438" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="3440" href="Data.Product.Properties.html#3385" class="Bound">b₁</a> <a id="3443" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3445" href="Data.Product.Properties.html#3398" class="Bound">b₂</a><a id="3447" class="Symbol">)</a> <a id="3449" class="Symbol">→</a> <a id="3451" href="Data.Product.Properties.html#3376" class="Bound">p₁</a> <a id="3454" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3456" href="Data.Product.Properties.html#3389" class="Bound">p₂</a>
  <a id="3461" href="Data.Product.Properties.html#3419" class="Function">×-≡,≡→≡</a> <a id="3469" class="Symbol">(</a><a id="3470" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3475" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3477" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="3481" class="Symbol">)</a> <a id="3483" class="Symbol">=</a> <a id="3485" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="3493" href="Data.Product.Properties.html#3493" class="Function">×-≡,≡←≡</a> <a id="3501" class="Symbol">:</a> <a id="3503" href="Data.Product.Properties.html#3376" class="Bound">p₁</a> <a id="3506" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3508" href="Data.Product.Properties.html#3389" class="Bound">p₂</a> <a id="3511" class="Symbol">→</a> <a id="3513" class="Symbol">(</a><a id="3514" href="Data.Product.Properties.html#3380" class="Bound">a₁</a> <a id="3517" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3519" href="Data.Product.Properties.html#3393" class="Bound">a₂</a> <a id="3522" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="3524" href="Data.Product.Properties.html#3385" class="Bound">b₁</a> <a id="3527" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3529" href="Data.Product.Properties.html#3398" class="Bound">b₂</a><a id="3531" class="Symbol">)</a>
  <a id="3535" href="Data.Product.Properties.html#3493" class="Function">×-≡,≡←≡</a> <a id="3543" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3548" class="Symbol">=</a> <a id="3550" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3555" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3557" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="3565" href="Data.Product.Properties.html#3565" class="Function">×-≡,≡↔≡</a> <a id="3573" class="Symbol">:</a> <a id="3575" class="Symbol">(</a><a id="3576" href="Data.Product.Properties.html#3380" class="Bound">a₁</a> <a id="3579" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3581" href="Data.Product.Properties.html#3393" class="Bound">a₂</a> <a id="3584" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="3586" href="Data.Product.Properties.html#3385" class="Bound">b₁</a> <a id="3589" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3591" href="Data.Product.Properties.html#3398" class="Bound">b₂</a><a id="3593" class="Symbol">)</a> <a id="3595" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="3597" href="Data.Product.Properties.html#3376" class="Bound">p₁</a> <a id="3600" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3602" href="Data.Product.Properties.html#3389" class="Bound">p₂</a>
  <a id="3607" href="Data.Product.Properties.html#3565" class="Function">×-≡,≡↔≡</a> <a id="3615" class="Symbol">=</a> <a id="3617" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a>
    <a id="3627" href="Data.Product.Properties.html#3419" class="Function">×-≡,≡→≡</a>
    <a id="3639" href="Data.Product.Properties.html#3493" class="Function">×-≡,≡←≡</a>
    <a id="3651" class="Symbol">(λ</a> <a id="3654" class="Symbol">{</a> <a id="3656" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>          <a id="3670" class="Symbol">→</a> <a id="3672" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>        <a id="3684" class="Symbol">})</a>
    <a id="3691" class="Symbol">(λ</a> <a id="3694" class="Symbol">{</a> <a id="3696" class="Symbol">(</a><a id="3697" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3702" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3704" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="3708" class="Symbol">)</a> <a id="3710" class="Symbol">→</a> <a id="3712" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>        <a id="3724" class="Symbol">})</a>

<a id="3728" class="Comment">------------------------------------------------------------------------</a>
<a id="3801" class="Comment">-- The order of ∃₂ can be swapped</a>

<a id="∃∃↔∃∃"></a><a id="3836" href="Data.Product.Properties.html#3836" class="Function">∃∃↔∃∃</a> <a id="3842" class="Symbol">:</a> <a id="3844" class="Symbol">(</a><a id="3845" href="Data.Product.Properties.html#3845" class="Bound">R</a> <a id="3847" class="Symbol">:</a> <a id="3849" href="Data.Product.Properties.html#864" class="Generalizable">A</a> <a id="3851" class="Symbol">→</a> <a id="3853" href="Data.Product.Properties.html#878" class="Generalizable">B</a> <a id="3855" class="Symbol">→</a> <a id="3857" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3861" href="Data.Product.Properties.html#850" class="Generalizable">ℓ</a><a id="3862" class="Symbol">)</a> <a id="3864" class="Symbol">→</a> <a id="3866" class="Symbol">(</a><a id="3867" href="Data.Product.Base.html#907" class="Function">∃₂</a> <a id="3870" class="Symbol">λ</a> <a id="3872" href="Data.Product.Properties.html#3872" class="Bound">x</a> <a id="3874" href="Data.Product.Properties.html#3874" class="Bound">y</a> <a id="3876" class="Symbol">→</a> <a id="3878" href="Data.Product.Properties.html#3845" class="Bound">R</a> <a id="3880" href="Data.Product.Properties.html#3872" class="Bound">x</a> <a id="3882" href="Data.Product.Properties.html#3874" class="Bound">y</a><a id="3883" class="Symbol">)</a> <a id="3885" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="3887" class="Symbol">(</a><a id="3888" href="Data.Product.Base.html#907" class="Function">∃₂</a> <a id="3891" class="Symbol">λ</a> <a id="3893" href="Data.Product.Properties.html#3893" class="Bound">y</a> <a id="3895" href="Data.Product.Properties.html#3895" class="Bound">x</a> <a id="3897" class="Symbol">→</a> <a id="3899" href="Data.Product.Properties.html#3845" class="Bound">R</a> <a id="3901" href="Data.Product.Properties.html#3895" class="Bound">x</a> <a id="3903" href="Data.Product.Properties.html#3893" class="Bound">y</a><a id="3904" class="Symbol">)</a>
<a id="3906" href="Data.Product.Properties.html#3836" class="Function">∃∃↔∃∃</a> <a id="3912" href="Data.Product.Properties.html#3912" class="Bound">R</a> <a id="3914" class="Symbol">=</a> <a id="3916" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="3922" href="Data.Product.Properties.html#3952" class="Function">to</a> <a id="3925" href="Data.Product.Properties.html#4035" class="Function">from</a> <a id="3930" href="Relation.Binary.PropositionalEquality.Core.html#1612" class="Function">cong′</a> <a id="3936" href="Relation.Binary.PropositionalEquality.Core.html#1612" class="Function">cong′</a>
  <a id="3944" class="Keyword">where</a>
  <a id="3952" href="Data.Product.Properties.html#3952" class="Function">to</a> <a id="3955" class="Symbol">:</a> <a id="3957" class="Symbol">(</a><a id="3958" href="Data.Product.Base.html#907" class="Function">∃₂</a> <a id="3961" class="Symbol">λ</a> <a id="3963" href="Data.Product.Properties.html#3963" class="Bound">x</a> <a id="3965" href="Data.Product.Properties.html#3965" class="Bound">y</a> <a id="3967" class="Symbol">→</a> <a id="3969" href="Data.Product.Properties.html#3912" class="Bound">R</a> <a id="3971" href="Data.Product.Properties.html#3963" class="Bound">x</a> <a id="3973" href="Data.Product.Properties.html#3965" class="Bound">y</a><a id="3974" class="Symbol">)</a> <a id="3976" class="Symbol">→</a> <a id="3978" class="Symbol">(</a><a id="3979" href="Data.Product.Base.html#907" class="Function">∃₂</a> <a id="3982" class="Symbol">λ</a> <a id="3984" href="Data.Product.Properties.html#3984" class="Bound">y</a> <a id="3986" href="Data.Product.Properties.html#3986" class="Bound">x</a> <a id="3988" class="Symbol">→</a> <a id="3990" href="Data.Product.Properties.html#3912" class="Bound">R</a> <a id="3992" href="Data.Product.Properties.html#3986" class="Bound">x</a> <a id="3994" href="Data.Product.Properties.html#3984" class="Bound">y</a><a id="3995" class="Symbol">)</a>
  <a id="3999" href="Data.Product.Properties.html#3952" class="Function">to</a> <a id="4002" class="Symbol">(</a><a id="4003" href="Data.Product.Properties.html#4003" class="Bound">x</a> <a id="4005" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4007" href="Data.Product.Properties.html#4007" class="Bound">y</a> <a id="4009" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4011" href="Data.Product.Properties.html#4011" class="Bound">Rxy</a><a id="4014" class="Symbol">)</a> <a id="4016" class="Symbol">=</a> <a id="4018" class="Symbol">(</a><a id="4019" href="Data.Product.Properties.html#4007" class="Bound">y</a> <a id="4021" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4023" href="Data.Product.Properties.html#4003" class="Bound">x</a> <a id="4025" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4027" href="Data.Product.Properties.html#4011" class="Bound">Rxy</a><a id="4030" class="Symbol">)</a>

  <a id="4035" href="Data.Product.Properties.html#4035" class="Function">from</a> <a id="4040" class="Symbol">:</a> <a id="4042" class="Symbol">(</a><a id="4043" href="Data.Product.Base.html#907" class="Function">∃₂</a> <a id="4046" class="Symbol">λ</a> <a id="4048" href="Data.Product.Properties.html#4048" class="Bound">y</a> <a id="4050" href="Data.Product.Properties.html#4050" class="Bound">x</a> <a id="4052" class="Symbol">→</a> <a id="4054" href="Data.Product.Properties.html#3912" class="Bound">R</a> <a id="4056" href="Data.Product.Properties.html#4050" class="Bound">x</a> <a id="4058" href="Data.Product.Properties.html#4048" class="Bound">y</a><a id="4059" class="Symbol">)</a> <a id="4061" class="Symbol">→</a> <a id="4063" class="Symbol">(</a><a id="4064" href="Data.Product.Base.html#907" class="Function">∃₂</a> <a id="4067" class="Symbol">λ</a> <a id="4069" href="Data.Product.Properties.html#4069" class="Bound">x</a> <a id="4071" href="Data.Product.Properties.html#4071" class="Bound">y</a> <a id="4073" class="Symbol">→</a> <a id="4075" href="Data.Product.Properties.html#3912" class="Bound">R</a> <a id="4077" href="Data.Product.Properties.html#4069" class="Bound">x</a> <a id="4079" href="Data.Product.Properties.html#4071" class="Bound">y</a><a id="4080" class="Symbol">)</a>
  <a id="4084" href="Data.Product.Properties.html#4035" class="Function">from</a> <a id="4089" class="Symbol">(</a><a id="4090" href="Data.Product.Properties.html#4090" class="Bound">y</a> <a id="4092" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4094" href="Data.Product.Properties.html#4094" class="Bound">x</a> <a id="4096" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4098" href="Data.Product.Properties.html#4098" class="Bound">Rxy</a><a id="4101" class="Symbol">)</a> <a id="4103" class="Symbol">=</a> <a id="4105" class="Symbol">(</a><a id="4106" href="Data.Product.Properties.html#4094" class="Bound">x</a> <a id="4108" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4110" href="Data.Product.Properties.html#4090" class="Bound">y</a> <a id="4112" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4114" href="Data.Product.Properties.html#4098" class="Bound">Rxy</a><a id="4117" class="Symbol">)</a>

<a id="4120" class="Comment">------------------------------------------------------------------------</a>
<a id="4193" class="Comment">-- Non-dependent product (_×_) preserves type isomorphism (_↔_)</a>

<a id="4258" class="Keyword">infixr</a> <a id="4265" class="Number">4</a> <a id="4267" href="Data.Product.Properties.html#4275" class="Function Operator">_,′-↔_</a>

<a id="_,′-↔_"></a><a id="4275" href="Data.Product.Properties.html#4275" class="Function Operator">_,′-↔_</a> <a id="4282" class="Symbol">:</a> <a id="4284" href="Data.Product.Properties.html#864" class="Generalizable">A</a> <a id="4286" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="4288" href="Data.Product.Properties.html#892" class="Generalizable">C</a> <a id="4290" class="Symbol">→</a> <a id="4292" href="Data.Product.Properties.html#878" class="Generalizable">B</a> <a id="4294" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="4296" href="Data.Product.Properties.html#906" class="Generalizable">D</a> <a id="4298" class="Symbol">→</a> <a id="4300" class="Symbol">(</a><a id="4301" href="Data.Product.Properties.html#864" class="Generalizable">A</a> <a id="4303" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="4305" href="Data.Product.Properties.html#878" class="Generalizable">B</a><a id="4306" class="Symbol">)</a> <a id="4308" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="4310" class="Symbol">(</a><a id="4311" href="Data.Product.Properties.html#892" class="Generalizable">C</a> <a id="4313" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="4315" href="Data.Product.Properties.html#906" class="Generalizable">D</a><a id="4316" class="Symbol">)</a>
<a id="4318" href="Data.Product.Properties.html#4318" class="Bound">i</a> <a id="4320" href="Data.Product.Properties.html#4275" class="Function Operator">,′-↔</a> <a id="4325" href="Data.Product.Properties.html#4325" class="Bound">j</a> <a id="4327" class="Symbol">=</a> <a id="4329" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="4335" class="Symbol">(</a><a id="4336" href="Data.Product.Base.html#2307" class="Function">map</a> <a id="4340" class="Symbol">(</a><a id="4341" href="Function.Bundles.html#7392" class="Field">Inverse.to</a> <a id="4352" href="Data.Product.Properties.html#4318" class="Bound">i</a><a id="4353" class="Symbol">)</a> <a id="4355" class="Symbol">(</a><a id="4356" href="Function.Bundles.html#7392" class="Field">Inverse.to</a> <a id="4367" href="Data.Product.Properties.html#4325" class="Bound">j</a><a id="4368" class="Symbol">))</a>
                 <a id="4388" class="Symbol">(</a><a id="4389" href="Data.Product.Base.html#2307" class="Function">map</a> <a id="4393" class="Symbol">(</a><a id="4394" href="Function.Bundles.html#7416" class="Field">Inverse.from</a> <a id="4407" href="Data.Product.Properties.html#4318" class="Bound">i</a><a id="4408" class="Symbol">)</a> <a id="4410" class="Symbol">(</a><a id="4411" href="Function.Bundles.html#7416" class="Field">Inverse.from</a> <a id="4424" href="Data.Product.Properties.html#4325" class="Bound">j</a><a id="4425" class="Symbol">))</a>
                 <a id="4445" class="Symbol">(λ</a> <a id="4448" href="Data.Product.Properties.html#4448" class="Bound">_</a> <a id="4450" class="Symbol">→</a> <a id="4452" href="Data.Product.Properties.html#3419" class="Function">×-≡,≡→≡</a> <a id="4460" class="Symbol">(</a><a id="4461" href="Function.Bundles.html#7568" class="Function">Inverse.inverseˡ</a> <a id="4478" href="Data.Product.Properties.html#4318" class="Bound">i</a> <a id="4480" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="4485" href="Data.Product.Base.html#1820" class="Function Operator">,′</a> <a id="4488" href="Function.Bundles.html#7568" class="Function">Inverse.inverseˡ</a> <a id="4505" href="Data.Product.Properties.html#4325" class="Bound">j</a> <a id="4507" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="4511" class="Symbol">))</a>
                 <a id="4531" class="Symbol">(λ</a> <a id="4534" href="Data.Product.Properties.html#4534" class="Bound">_</a> <a id="4536" class="Symbol">→</a> <a id="4538" href="Data.Product.Properties.html#3419" class="Function">×-≡,≡→≡</a> <a id="4546" class="Symbol">(</a><a id="4547" href="Function.Bundles.html#7640" class="Function">Inverse.inverseʳ</a> <a id="4564" href="Data.Product.Properties.html#4318" class="Bound">i</a> <a id="4566" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="4571" href="Data.Product.Base.html#1820" class="Function Operator">,′</a> <a id="4574" href="Function.Bundles.html#7640" class="Function">Inverse.inverseʳ</a> <a id="4591" href="Data.Product.Properties.html#4325" class="Bound">j</a> <a id="4593" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="4597" class="Symbol">))</a>
</pre></body></html>

==> anc/html/Data.Product.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Product</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Products</a>
<a id="118" class="Comment">------------------------------------------------------------------------</a>

<a id="192" class="Symbol">{-#</a> <a id="196" class="Keyword">OPTIONS</a> <a id="204" class="Pragma">--cubical-compatible</a> <a id="225" class="Pragma">--safe</a> <a id="232" class="Symbol">#-}</a>

<a id="237" class="Keyword">module</a> <a id="244" href="Data.Product.html" class="Module">Data.Product</a> <a id="257" class="Keyword">where</a>

<a id="264" class="Keyword">open</a> <a id="269" class="Keyword">import</a> <a id="276" href="Level.html" class="Module">Level</a> <a id="282" class="Keyword">using</a> <a id="288" class="Symbol">(</a><a id="289" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="294" class="Symbol">;</a> <a id="296" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="299" class="Symbol">)</a>
<a id="301" class="Keyword">open</a> <a id="306" class="Keyword">import</a> <a id="313" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a> <a id="344" class="Keyword">using</a> <a id="350" class="Symbol">(</a><a id="351" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬_</a><a id="353" class="Symbol">)</a>

<a id="356" class="Keyword">private</a>
  <a id="366" class="Keyword">variable</a>
    <a id="379" href="Data.Product.html#379" class="Generalizable">a</a> <a id="381" href="Data.Product.html#381" class="Generalizable">b</a> <a id="383" href="Data.Product.html#383" class="Generalizable">c</a> <a id="385" href="Data.Product.html#385" class="Generalizable">ℓ</a> <a id="387" href="Data.Product.html#387" class="Generalizable">p</a> <a id="389" href="Data.Product.html#389" class="Generalizable">q</a> <a id="391" href="Data.Product.html#391" class="Generalizable">r</a> <a id="393" href="Data.Product.html#393" class="Generalizable">s</a> <a id="395" class="Symbol">:</a> <a id="397" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="407" href="Data.Product.html#407" class="Generalizable">A</a> <a id="409" href="Data.Product.html#409" class="Generalizable">B</a> <a id="411" href="Data.Product.html#411" class="Generalizable">C</a> <a id="413" class="Symbol">:</a> <a id="415" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="419" href="Data.Product.html#379" class="Generalizable">a</a>

<a id="422" class="Comment">------------------------------------------------------------------------</a>
<a id="495" class="Comment">-- Definition of dependent products</a>

<a id="532" class="Keyword">open</a> <a id="537" class="Keyword">import</a> <a id="544" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="562" class="Keyword">public</a>

<a id="570" class="Comment">-- These are here as they are not &#39;basic&#39; but instead &quot;very dependent&quot;,</a>
<a id="642" class="Comment">-- i.e. the result type depends on the full input &#39;point&#39; (x , y).</a>
<a id="map-Σ"></a><a id="709" href="Data.Product.html#709" class="Function">map-Σ</a> <a id="715" class="Symbol">:</a> <a id="717" class="Symbol">{</a><a id="718" href="Data.Product.html#718" class="Bound">B</a> <a id="720" class="Symbol">:</a> <a id="722" href="Data.Product.html#407" class="Generalizable">A</a> <a id="724" class="Symbol">→</a> <a id="726" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="730" href="Data.Product.html#381" class="Generalizable">b</a><a id="731" class="Symbol">}</a> <a id="733" class="Symbol">{</a><a id="734" href="Data.Product.html#734" class="Bound">P</a> <a id="736" class="Symbol">:</a> <a id="738" href="Data.Product.html#407" class="Generalizable">A</a> <a id="740" class="Symbol">→</a> <a id="742" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="746" href="Data.Product.html#387" class="Generalizable">p</a><a id="747" class="Symbol">}</a> <a id="749" class="Symbol">{</a><a id="750" href="Data.Product.html#750" class="Bound">Q</a> <a id="752" class="Symbol">:</a> <a id="754" class="Symbol">{</a><a id="755" href="Data.Product.html#755" class="Bound">x</a> <a id="757" class="Symbol">:</a> <a id="759" href="Data.Product.html#407" class="Generalizable">A</a><a id="760" class="Symbol">}</a> <a id="762" class="Symbol">→</a> <a id="764" href="Data.Product.html#734" class="Bound">P</a> <a id="766" href="Data.Product.html#755" class="Bound">x</a> <a id="768" class="Symbol">→</a> <a id="770" href="Data.Product.html#718" class="Bound">B</a> <a id="772" href="Data.Product.html#755" class="Bound">x</a> <a id="774" class="Symbol">→</a> <a id="776" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="780" href="Data.Product.html#389" class="Generalizable">q</a><a id="781" class="Symbol">}</a> <a id="783" class="Symbol">→</a>
   <a id="788" class="Symbol">(</a><a id="789" href="Data.Product.html#789" class="Bound">f</a> <a id="791" class="Symbol">:</a> <a id="793" class="Symbol">(</a><a id="794" href="Data.Product.html#794" class="Bound">x</a> <a id="796" class="Symbol">:</a> <a id="798" href="Data.Product.html#407" class="Generalizable">A</a><a id="799" class="Symbol">)</a> <a id="801" class="Symbol">→</a> <a id="803" href="Data.Product.html#718" class="Bound">B</a> <a id="805" href="Data.Product.html#794" class="Bound">x</a><a id="806" class="Symbol">)</a> <a id="808" class="Symbol">→</a> <a id="810" class="Symbol">(∀</a> <a id="813" class="Symbol">{</a><a id="814" href="Data.Product.html#814" class="Bound">x</a><a id="815" class="Symbol">}</a> <a id="817" class="Symbol">→</a> <a id="819" class="Symbol">(</a><a id="820" href="Data.Product.html#820" class="Bound">y</a> <a id="822" class="Symbol">:</a> <a id="824" href="Data.Product.html#734" class="Bound">P</a> <a id="826" href="Data.Product.html#814" class="Bound">x</a><a id="827" class="Symbol">)</a> <a id="829" class="Symbol">→</a> <a id="831" href="Data.Product.html#750" class="Bound">Q</a> <a id="833" href="Data.Product.html#820" class="Bound">y</a> <a id="835" class="Symbol">(</a><a id="836" href="Data.Product.html#789" class="Bound">f</a> <a id="838" href="Data.Product.html#814" class="Bound">x</a><a id="839" class="Symbol">))</a> <a id="842" class="Symbol">→</a>
   <a id="847" class="Symbol">(</a><a id="848" href="Data.Product.html#848" class="Bound">(</a><a id="849" href="Data.Product.html#849" class="Bound">x</a> <a id="851" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="853" href="Data.Product.html#853" class="Bound">y</a><a id="854" href="Data.Product.html#848" class="Bound">)</a> <a id="856" class="Symbol">:</a> <a id="858" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="860" href="Data.Product.html#407" class="Generalizable">A</a> <a id="862" href="Data.Product.html#734" class="Bound">P</a><a id="863" class="Symbol">)</a> <a id="865" class="Symbol">→</a> <a id="867" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="869" class="Symbol">(</a><a id="870" href="Data.Product.html#718" class="Bound">B</a> <a id="872" href="Data.Product.html#849" class="Bound">x</a><a id="873" class="Symbol">)</a> <a id="875" class="Symbol">(</a><a id="876" href="Data.Product.html#750" class="Bound">Q</a> <a id="878" href="Data.Product.html#853" class="Bound">y</a><a id="879" class="Symbol">)</a>
<a id="881" href="Data.Product.html#709" class="Function">map-Σ</a> <a id="887" href="Data.Product.html#887" class="Bound">f</a> <a id="889" href="Data.Product.html#889" class="Bound">g</a> <a id="891" class="Symbol">(</a><a id="892" href="Data.Product.html#892" class="Bound">x</a> <a id="894" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="896" href="Data.Product.html#896" class="Bound">y</a><a id="897" class="Symbol">)</a> <a id="899" class="Symbol">=</a> <a id="901" class="Symbol">(</a><a id="902" href="Data.Product.html#887" class="Bound">f</a> <a id="904" href="Data.Product.html#892" class="Bound">x</a> <a id="906" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="908" href="Data.Product.html#889" class="Bound">g</a> <a id="910" href="Data.Product.html#896" class="Bound">y</a><a id="911" class="Symbol">)</a>

<a id="914" class="Comment">-- This is a &quot;non-dependent&quot; version of map-Σ whereby the input is actually</a>
<a id="990" class="Comment">-- a pair (i.e. _×_ ) but the output type still depends on the input &#39;point&#39; (x , y).</a>
<a id="map-Σ′"></a><a id="1076" href="Data.Product.html#1076" class="Function">map-Σ′</a> <a id="1083" class="Symbol">:</a> <a id="1085" class="Symbol">{</a><a id="1086" href="Data.Product.html#1086" class="Bound">B</a> <a id="1088" class="Symbol">:</a> <a id="1090" href="Data.Product.html#407" class="Generalizable">A</a> <a id="1092" class="Symbol">→</a> <a id="1094" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1098" href="Data.Product.html#381" class="Generalizable">b</a><a id="1099" class="Symbol">}</a> <a id="1101" class="Symbol">{</a><a id="1102" href="Data.Product.html#1102" class="Bound">P</a> <a id="1104" class="Symbol">:</a> <a id="1106" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1110" href="Data.Product.html#387" class="Generalizable">p</a><a id="1111" class="Symbol">}</a> <a id="1113" class="Symbol">{</a><a id="1114" href="Data.Product.html#1114" class="Bound">Q</a> <a id="1116" class="Symbol">:</a> <a id="1118" href="Data.Product.html#1102" class="Bound">P</a> <a id="1120" class="Symbol">→</a> <a id="1122" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1126" href="Data.Product.html#389" class="Generalizable">q</a><a id="1127" class="Symbol">}</a> <a id="1129" class="Symbol">→</a>
  <a id="1133" class="Symbol">(</a><a id="1134" href="Data.Product.html#1134" class="Bound">f</a> <a id="1136" class="Symbol">:</a> <a id="1138" class="Symbol">(</a><a id="1139" href="Data.Product.html#1139" class="Bound">x</a> <a id="1141" class="Symbol">:</a> <a id="1143" href="Data.Product.html#407" class="Generalizable">A</a><a id="1144" class="Symbol">)</a> <a id="1146" class="Symbol">→</a> <a id="1148" href="Data.Product.html#1086" class="Bound">B</a> <a id="1150" href="Data.Product.html#1139" class="Bound">x</a><a id="1151" class="Symbol">)</a> <a id="1153" class="Symbol">→</a> <a id="1155" class="Symbol">((</a><a id="1157" href="Data.Product.html#1157" class="Bound">x</a> <a id="1159" class="Symbol">:</a> <a id="1161" href="Data.Product.html#1102" class="Bound">P</a><a id="1162" class="Symbol">)</a> <a id="1164" class="Symbol">→</a> <a id="1166" href="Data.Product.html#1114" class="Bound">Q</a> <a id="1168" href="Data.Product.html#1157" class="Bound">x</a><a id="1169" class="Symbol">)</a> <a id="1171" class="Symbol">→</a> <a id="1173" class="Symbol">(</a><a id="1174" href="Data.Product.html#1174" class="Bound">(</a><a id="1175" href="Data.Product.html#1175" class="Bound">x</a> <a id="1177" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1179" href="Data.Product.html#1179" class="Bound">y</a><a id="1180" href="Data.Product.html#1174" class="Bound">)</a> <a id="1182" class="Symbol">:</a> <a id="1184" href="Data.Product.html#407" class="Generalizable">A</a> <a id="1186" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="1188" href="Data.Product.html#1102" class="Bound">P</a><a id="1189" class="Symbol">)</a> <a id="1191" class="Symbol">→</a> <a id="1193" href="Data.Product.html#1086" class="Bound">B</a> <a id="1195" href="Data.Product.html#1175" class="Bound">x</a> <a id="1197" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="1199" href="Data.Product.html#1114" class="Bound">Q</a> <a id="1201" href="Data.Product.html#1179" class="Bound">y</a>
<a id="1203" href="Data.Product.html#1076" class="Function">map-Σ′</a> <a id="1210" href="Data.Product.html#1210" class="Bound">f</a> <a id="1212" href="Data.Product.html#1212" class="Bound">g</a> <a id="1214" class="Symbol">(</a><a id="1215" href="Data.Product.html#1215" class="Bound">x</a> <a id="1217" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1219" href="Data.Product.html#1219" class="Bound">y</a><a id="1220" class="Symbol">)</a> <a id="1222" class="Symbol">=</a> <a id="1224" class="Symbol">(</a><a id="1225" href="Data.Product.html#1210" class="Bound">f</a> <a id="1227" href="Data.Product.html#1215" class="Bound">x</a> <a id="1229" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1231" href="Data.Product.html#1212" class="Bound">g</a> <a id="1233" href="Data.Product.html#1219" class="Bound">y</a><a id="1234" class="Symbol">)</a>

<a id="1237" class="Comment">-- This is a generic zipWith for Σ where different functions are applied to each</a>
<a id="1318" class="Comment">-- component pair, and recombined.</a>
<a id="zipWith"></a><a id="1353" href="Data.Product.html#1353" class="Function">zipWith</a> <a id="1361" class="Symbol">:</a> <a id="1363" class="Symbol">{</a><a id="1364" href="Data.Product.html#1364" class="Bound">P</a> <a id="1366" class="Symbol">:</a> <a id="1368" href="Data.Product.html#407" class="Generalizable">A</a> <a id="1370" class="Symbol">→</a> <a id="1372" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1376" href="Data.Product.html#387" class="Generalizable">p</a><a id="1377" class="Symbol">}</a> <a id="1379" class="Symbol">{</a><a id="1380" href="Data.Product.html#1380" class="Bound">Q</a> <a id="1382" class="Symbol">:</a> <a id="1384" href="Data.Product.html#409" class="Generalizable">B</a> <a id="1386" class="Symbol">→</a> <a id="1388" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1392" href="Data.Product.html#389" class="Generalizable">q</a><a id="1393" class="Symbol">}</a> <a id="1395" class="Symbol">{</a><a id="1396" href="Data.Product.html#1396" class="Bound">R</a> <a id="1398" class="Symbol">:</a> <a id="1400" href="Data.Product.html#411" class="Generalizable">C</a> <a id="1402" class="Symbol">→</a> <a id="1404" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1408" href="Data.Product.html#391" class="Generalizable">r</a><a id="1409" class="Symbol">}</a> <a id="1411" class="Symbol">{</a><a id="1412" href="Data.Product.html#1412" class="Bound">S</a> <a id="1414" class="Symbol">:</a> <a id="1416" class="Symbol">(</a><a id="1417" href="Data.Product.html#1417" class="Bound">x</a> <a id="1419" class="Symbol">:</a> <a id="1421" href="Data.Product.html#411" class="Generalizable">C</a><a id="1422" class="Symbol">)</a> <a id="1424" class="Symbol">→</a> <a id="1426" href="Data.Product.html#1396" class="Bound">R</a> <a id="1428" href="Data.Product.html#1417" class="Bound">x</a> <a id="1430" class="Symbol">→</a> <a id="1432" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1436" href="Data.Product.html#393" class="Generalizable">s</a><a id="1437" class="Symbol">}</a>
  <a id="1441" class="Symbol">(</a><a id="1442" href="Data.Product.html#1442" class="Bound Operator">_∙_</a> <a id="1446" class="Symbol">:</a> <a id="1448" href="Data.Product.html#407" class="Generalizable">A</a> <a id="1450" class="Symbol">→</a> <a id="1452" href="Data.Product.html#409" class="Generalizable">B</a> <a id="1454" class="Symbol">→</a> <a id="1456" href="Data.Product.html#411" class="Generalizable">C</a><a id="1457" class="Symbol">)</a> <a id="1459" class="Symbol">→</a> <a id="1461" class="Symbol">(</a><a id="1462" href="Data.Product.html#1462" class="Bound Operator">_∘_</a> <a id="1466" class="Symbol">:</a> <a id="1468" class="Symbol">∀</a> <a id="1470" class="Symbol">{</a><a id="1471" href="Data.Product.html#1471" class="Bound">x</a> <a id="1473" href="Data.Product.html#1473" class="Bound">y</a><a id="1474" class="Symbol">}</a> <a id="1476" class="Symbol">→</a> <a id="1478" href="Data.Product.html#1364" class="Bound">P</a> <a id="1480" href="Data.Product.html#1471" class="Bound">x</a> <a id="1482" class="Symbol">→</a> <a id="1484" href="Data.Product.html#1380" class="Bound">Q</a> <a id="1486" href="Data.Product.html#1473" class="Bound">y</a> <a id="1488" class="Symbol">→</a> <a id="1490" href="Data.Product.html#1396" class="Bound">R</a> <a id="1492" class="Symbol">(</a><a id="1493" href="Data.Product.html#1471" class="Bound">x</a> <a id="1495" href="Data.Product.html#1442" class="Bound Operator">∙</a> <a id="1497" href="Data.Product.html#1473" class="Bound">y</a><a id="1498" class="Symbol">))</a> <a id="1501" class="Symbol">→</a>
  <a id="1505" class="Symbol">(</a><a id="1506" href="Data.Product.html#1506" class="Bound Operator">_*_</a> <a id="1510" class="Symbol">:</a> <a id="1512" class="Symbol">(</a><a id="1513" href="Data.Product.html#1513" class="Bound">x</a> <a id="1515" class="Symbol">:</a> <a id="1517" href="Data.Product.html#411" class="Generalizable">C</a><a id="1518" class="Symbol">)</a> <a id="1520" class="Symbol">→</a> <a id="1522" class="Symbol">(</a><a id="1523" href="Data.Product.html#1523" class="Bound">y</a> <a id="1525" class="Symbol">:</a> <a id="1527" href="Data.Product.html#1396" class="Bound">R</a> <a id="1529" href="Data.Product.html#1513" class="Bound">x</a><a id="1530" class="Symbol">)</a> <a id="1532" class="Symbol">→</a> <a id="1534" href="Data.Product.html#1412" class="Bound">S</a> <a id="1536" href="Data.Product.html#1513" class="Bound">x</a> <a id="1538" href="Data.Product.html#1523" class="Bound">y</a><a id="1539" class="Symbol">)</a> <a id="1541" class="Symbol">→</a>
  <a id="1545" class="Symbol">(</a><a id="1546" href="Data.Product.html#1546" class="Bound">(</a><a id="1547" href="Data.Product.html#1547" class="Bound">a</a> <a id="1549" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1551" href="Data.Product.html#1551" class="Bound">p</a><a id="1552" href="Data.Product.html#1546" class="Bound">)</a> <a id="1554" class="Symbol">:</a> <a id="1556" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="1558" href="Data.Product.html#407" class="Generalizable">A</a> <a id="1560" href="Data.Product.html#1364" class="Bound">P</a><a id="1561" class="Symbol">)</a> <a id="1563" class="Symbol">→</a> <a id="1565" class="Symbol">(</a><a id="1566" href="Data.Product.html#1566" class="Bound">(</a><a id="1567" href="Data.Product.html#1567" class="Bound">b</a> <a id="1569" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1571" href="Data.Product.html#1571" class="Bound">q</a><a id="1572" href="Data.Product.html#1566" class="Bound">)</a> <a id="1574" class="Symbol">:</a> <a id="1576" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="1578" href="Data.Product.html#409" class="Generalizable">B</a> <a id="1580" href="Data.Product.html#1380" class="Bound">Q</a><a id="1581" class="Symbol">)</a> <a id="1583" class="Symbol">→</a> <a id="1585" href="Data.Product.html#1412" class="Bound">S</a> <a id="1587" class="Symbol">(</a><a id="1588" href="Data.Product.html#1547" class="Bound">a</a> <a id="1590" href="Data.Product.html#1442" class="Bound Operator">∙</a> <a id="1592" href="Data.Product.html#1567" class="Bound">b</a><a id="1593" class="Symbol">)</a> <a id="1595" class="Symbol">(</a><a id="1596" href="Data.Product.html#1551" class="Bound">p</a> <a id="1598" href="Data.Product.html#1462" class="Bound Operator">∘</a> <a id="1600" href="Data.Product.html#1571" class="Bound">q</a><a id="1601" class="Symbol">)</a>
<a id="1603" href="Data.Product.html#1353" class="Function">zipWith</a> <a id="1611" href="Data.Product.html#1611" class="Bound Operator">_∙_</a> <a id="1615" href="Data.Product.html#1615" class="Bound Operator">_∘_</a> <a id="1619" href="Data.Product.html#1619" class="Bound Operator">_*_</a> <a id="1623" class="Symbol">(</a><a id="1624" href="Data.Product.html#1624" class="Bound">a</a> <a id="1626" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1628" href="Data.Product.html#1628" class="Bound">p</a><a id="1629" class="Symbol">)</a> <a id="1631" class="Symbol">(</a><a id="1632" href="Data.Product.html#1632" class="Bound">b</a> <a id="1634" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1636" href="Data.Product.html#1636" class="Bound">q</a><a id="1637" class="Symbol">)</a> <a id="1639" class="Symbol">=</a> <a id="1641" class="Symbol">(</a><a id="1642" href="Data.Product.html#1624" class="Bound">a</a> <a id="1644" href="Data.Product.html#1611" class="Bound Operator">∙</a> <a id="1646" href="Data.Product.html#1632" class="Bound">b</a><a id="1647" class="Symbol">)</a> <a id="1649" href="Data.Product.html#1619" class="Bound Operator">*</a> <a id="1651" class="Symbol">(</a><a id="1652" href="Data.Product.html#1628" class="Bound">p</a> <a id="1654" href="Data.Product.html#1615" class="Bound Operator">∘</a> <a id="1656" href="Data.Product.html#1636" class="Bound">q</a><a id="1657" class="Symbol">)</a>

<a id="1660" class="Comment">------------------------------------------------------------------------</a>
<a id="1733" class="Comment">-- Negation of existential quantifier</a>

<a id="∄"></a><a id="1772" href="Data.Product.html#1772" class="Function">∄</a> <a id="1774" class="Symbol">:</a> <a id="1776" class="Symbol">∀</a> <a id="1778" class="Symbol">{</a><a id="1779" href="Data.Product.html#1779" class="Bound">A</a> <a id="1781" class="Symbol">:</a> <a id="1783" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1787" href="Data.Product.html#379" class="Generalizable">a</a><a id="1788" class="Symbol">}</a> <a id="1790" class="Symbol">→</a> <a id="1792" class="Symbol">(</a><a id="1793" href="Data.Product.html#1779" class="Bound">A</a> <a id="1795" class="Symbol">→</a> <a id="1797" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1801" href="Data.Product.html#381" class="Generalizable">b</a><a id="1802" class="Symbol">)</a> <a id="1804" class="Symbol">→</a> <a id="1806" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1810" class="Symbol">(</a><a id="1811" href="Data.Product.html#379" class="Generalizable">a</a> <a id="1813" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1815" href="Data.Product.html#381" class="Generalizable">b</a><a id="1816" class="Symbol">)</a>
<a id="1818" href="Data.Product.html#1772" class="Function">∄</a> <a id="1820" href="Data.Product.html#1820" class="Bound">P</a> <a id="1822" class="Symbol">=</a> <a id="1824" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬</a> <a id="1826" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="1828" href="Data.Product.html#1820" class="Bound">P</a>

<a id="1831" class="Comment">-- Unique existence (parametrised by an underlying equality).</a>

<a id="∃!"></a><a id="1894" href="Data.Product.html#1894" class="Function">∃!</a> <a id="1897" class="Symbol">:</a> <a id="1899" class="Symbol">{</a><a id="1900" href="Data.Product.html#1900" class="Bound">A</a> <a id="1902" class="Symbol">:</a> <a id="1904" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1908" href="Data.Product.html#379" class="Generalizable">a</a><a id="1909" class="Symbol">}</a> <a id="1911" class="Symbol">→</a> <a id="1913" class="Symbol">(</a><a id="1914" href="Data.Product.html#1900" class="Bound">A</a> <a id="1916" class="Symbol">→</a> <a id="1918" href="Data.Product.html#1900" class="Bound">A</a> <a id="1920" class="Symbol">→</a> <a id="1922" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1926" href="Data.Product.html#385" class="Generalizable">ℓ</a><a id="1927" class="Symbol">)</a> <a id="1929" class="Symbol">→</a> <a id="1931" class="Symbol">(</a><a id="1932" href="Data.Product.html#1900" class="Bound">A</a> <a id="1934" class="Symbol">→</a> <a id="1936" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1940" href="Data.Product.html#381" class="Generalizable">b</a><a id="1941" class="Symbol">)</a> <a id="1943" class="Symbol">→</a> <a id="1945" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1949" class="Symbol">(</a><a id="1950" href="Data.Product.html#379" class="Generalizable">a</a> <a id="1952" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1954" href="Data.Product.html#381" class="Generalizable">b</a> <a id="1956" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1958" href="Data.Product.html#385" class="Generalizable">ℓ</a><a id="1959" class="Symbol">)</a>
<a id="1961" href="Data.Product.html#1894" class="Function">∃!</a> <a id="1964" href="Data.Product.html#1964" class="Bound Operator">_≈_</a> <a id="1968" href="Data.Product.html#1968" class="Bound">B</a> <a id="1970" class="Symbol">=</a> <a id="1972" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="1974" class="Symbol">λ</a> <a id="1976" href="Data.Product.html#1976" class="Bound">x</a> <a id="1978" class="Symbol">→</a> <a id="1980" href="Data.Product.html#1968" class="Bound">B</a> <a id="1982" href="Data.Product.html#1976" class="Bound">x</a> <a id="1984" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="1986" class="Symbol">(∀</a> <a id="1989" class="Symbol">{</a><a id="1990" href="Data.Product.html#1990" class="Bound">y</a><a id="1991" class="Symbol">}</a> <a id="1993" class="Symbol">→</a> <a id="1995" href="Data.Product.html#1968" class="Bound">B</a> <a id="1997" href="Data.Product.html#1990" class="Bound">y</a> <a id="1999" class="Symbol">→</a> <a id="2001" href="Data.Product.html#1976" class="Bound">x</a> <a id="2003" href="Data.Product.html#1964" class="Bound Operator">≈</a> <a id="2005" href="Data.Product.html#1990" class="Bound">y</a><a id="2006" class="Symbol">)</a>

<a id="2009" class="Comment">-- Syntax</a>

<a id="2020" class="Keyword">infix</a> <a id="2026" class="Number">2</a> <a id="2028" href="Data.Product.html#2038" class="Function">∄-syntax</a>

<a id="∄-syntax"></a><a id="2038" href="Data.Product.html#2038" class="Function">∄-syntax</a> <a id="2047" class="Symbol">:</a> <a id="2049" class="Symbol">∀</a> <a id="2051" class="Symbol">{</a><a id="2052" href="Data.Product.html#2052" class="Bound">A</a> <a id="2054" class="Symbol">:</a> <a id="2056" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2060" href="Data.Product.html#379" class="Generalizable">a</a><a id="2061" class="Symbol">}</a> <a id="2063" class="Symbol">→</a> <a id="2065" class="Symbol">(</a><a id="2066" href="Data.Product.html#2052" class="Bound">A</a> <a id="2068" class="Symbol">→</a> <a id="2070" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2074" href="Data.Product.html#381" class="Generalizable">b</a><a id="2075" class="Symbol">)</a> <a id="2077" class="Symbol">→</a> <a id="2079" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2083" class="Symbol">(</a><a id="2084" href="Data.Product.html#379" class="Generalizable">a</a> <a id="2086" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2088" href="Data.Product.html#381" class="Generalizable">b</a><a id="2089" class="Symbol">)</a>
<a id="2091" href="Data.Product.html#2038" class="Function">∄-syntax</a> <a id="2100" class="Symbol">=</a> <a id="2102" href="Data.Product.html#1772" class="Function">∄</a>

<a id="2105" class="Keyword">syntax</a> <a id="2112" href="Data.Product.html#2038" class="Function">∄-syntax</a> <a id="2121" class="Symbol">(λ</a> <a id="2124" class="Bound">x</a> <a id="2126" class="Symbol">→</a> <a id="2128" class="Bound">B</a><a id="2129" class="Symbol">)</a> <a id="2131" class="Symbol">=</a> <a id="2133" class="Function">∄[</a> <a id="2136" class="Bound">x</a> <a id="2138" class="Function">]</a> <a id="2140" class="Bound">B</a>
</pre></body></html>

==> anc/html/Data.Sign.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Sign.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Signs</a>
<a id="115" class="Comment">------------------------------------------------------------------------</a>

<a id="189" class="Symbol">{-#</a> <a id="193" class="Keyword">OPTIONS</a> <a id="201" class="Pragma">--cubical-compatible</a> <a id="222" class="Pragma">--safe</a> <a id="229" class="Symbol">#-}</a>

<a id="234" class="Keyword">module</a> <a id="241" href="Data.Sign.Base.html" class="Module">Data.Sign.Base</a> <a id="256" class="Keyword">where</a>

<a id="263" class="Keyword">open</a> <a id="268" class="Keyword">import</a> <a id="275" href="Algebra.Bundles.Raw.html" class="Module">Algebra.Bundles.Raw</a> <a id="295" class="Keyword">using</a> <a id="301" class="Symbol">(</a><a id="302" href="Algebra.Bundles.Raw.html#1205" class="Record">RawMagma</a><a id="310" class="Symbol">;</a> <a id="312" href="Algebra.Bundles.Raw.html#1721" class="Record">RawMonoid</a><a id="321" class="Symbol">;</a> <a id="323" href="Algebra.Bundles.Raw.html#2254" class="Record">RawGroup</a><a id="331" class="Symbol">)</a>
<a id="333" class="Keyword">open</a> <a id="338" class="Keyword">import</a> <a id="345" href="Level.html" class="Module">Level</a> <a id="351" class="Keyword">using</a> <a id="357" class="Symbol">(</a><a id="358" href="Level.html#521" class="Function">0ℓ</a><a id="360" class="Symbol">)</a>
<a id="362" class="Keyword">open</a> <a id="367" class="Keyword">import</a> <a id="374" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="417" class="Keyword">using</a> <a id="423" class="Symbol">(</a><a id="424" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="427" class="Symbol">)</a>

<a id="430" class="Comment">------------------------------------------------------------------------</a>
<a id="503" class="Comment">-- Definition</a>

<a id="518" class="Keyword">data</a> <a id="Sign"></a><a id="523" href="Data.Sign.Base.html#523" class="Datatype">Sign</a> <a id="528" class="Symbol">:</a> <a id="530" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="534" class="Keyword">where</a>
  <a id="Sign.-"></a><a id="542" href="Data.Sign.Base.html#542" class="InductiveConstructor">-</a> <a id="544" class="Symbol">:</a> <a id="546" href="Data.Sign.Base.html#523" class="Datatype">Sign</a>
  <a id="Sign.+"></a><a id="553" href="Data.Sign.Base.html#553" class="InductiveConstructor">+</a> <a id="555" class="Symbol">:</a> <a id="557" href="Data.Sign.Base.html#523" class="Datatype">Sign</a>

<a id="563" class="Comment">------------------------------------------------------------------------</a>
<a id="636" class="Comment">-- Operations</a>

<a id="651" class="Comment">-- The opposite sign.</a>

<a id="opposite"></a><a id="674" href="Data.Sign.Base.html#674" class="Function">opposite</a> <a id="683" class="Symbol">:</a> <a id="685" href="Data.Sign.Base.html#523" class="Datatype">Sign</a> <a id="690" class="Symbol">→</a> <a id="692" href="Data.Sign.Base.html#523" class="Datatype">Sign</a>
<a id="697" href="Data.Sign.Base.html#674" class="Function">opposite</a> <a id="706" href="Data.Sign.Base.html#542" class="InductiveConstructor">-</a> <a id="708" class="Symbol">=</a> <a id="710" href="Data.Sign.Base.html#553" class="InductiveConstructor">+</a>
<a id="712" href="Data.Sign.Base.html#674" class="Function">opposite</a> <a id="721" href="Data.Sign.Base.html#553" class="InductiveConstructor">+</a> <a id="723" class="Symbol">=</a> <a id="725" href="Data.Sign.Base.html#542" class="InductiveConstructor">-</a>

<a id="728" class="Comment">-- &quot;Multiplication&quot;.</a>

<a id="750" class="Keyword">infixl</a> <a id="757" class="Number">7</a> <a id="759" href="Data.Sign.Base.html#764" class="Function Operator">_*_</a>

<a id="_*_"></a><a id="764" href="Data.Sign.Base.html#764" class="Function Operator">_*_</a> <a id="768" class="Symbol">:</a> <a id="770" href="Data.Sign.Base.html#523" class="Datatype">Sign</a> <a id="775" class="Symbol">→</a> <a id="777" href="Data.Sign.Base.html#523" class="Datatype">Sign</a> <a id="782" class="Symbol">→</a> <a id="784" href="Data.Sign.Base.html#523" class="Datatype">Sign</a>
<a id="789" href="Data.Sign.Base.html#553" class="InductiveConstructor">+</a> <a id="791" href="Data.Sign.Base.html#764" class="Function Operator">*</a> <a id="793" href="Data.Sign.Base.html#793" class="Bound">s₂</a> <a id="796" class="Symbol">=</a> <a id="798" href="Data.Sign.Base.html#793" class="Bound">s₂</a>
<a id="801" href="Data.Sign.Base.html#542" class="InductiveConstructor">-</a> <a id="803" href="Data.Sign.Base.html#764" class="Function Operator">*</a> <a id="805" href="Data.Sign.Base.html#805" class="Bound">s₂</a> <a id="808" class="Symbol">=</a> <a id="810" href="Data.Sign.Base.html#674" class="Function">opposite</a> <a id="819" href="Data.Sign.Base.html#805" class="Bound">s₂</a>

<a id="823" class="Comment">------------------------------------------------------------------------</a>
<a id="896" class="Comment">-- Raw Bundles</a>

<a id="*-rawMagma"></a><a id="912" href="Data.Sign.Base.html#912" class="Function">*-rawMagma</a> <a id="923" class="Symbol">:</a> <a id="925" href="Algebra.Bundles.Raw.html#1205" class="Record">RawMagma</a> <a id="934" href="Level.html#521" class="Function">0ℓ</a> <a id="937" href="Level.html#521" class="Function">0ℓ</a>
<a id="940" href="Data.Sign.Base.html#912" class="Function">*-rawMagma</a> <a id="951" class="Symbol">=</a> <a id="953" class="Keyword">record</a>
  <a id="962" class="Symbol">{</a> <a id="964" href="Algebra.Bundles.Raw.html#1306" class="Field Operator">_≈_</a> <a id="968" class="Symbol">=</a> <a id="970" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
  <a id="976" class="Symbol">;</a> <a id="978" href="Algebra.Bundles.Raw.html#1334" class="Field Operator">_∙_</a> <a id="982" class="Symbol">=</a> <a id="984" href="Data.Sign.Base.html#764" class="Function Operator">_*_</a>
  <a id="990" class="Symbol">}</a>

<a id="*-1-rawMonoid"></a><a id="993" href="Data.Sign.Base.html#993" class="Function">*-1-rawMonoid</a> <a id="1007" class="Symbol">:</a> <a id="1009" href="Algebra.Bundles.Raw.html#1721" class="Record">RawMonoid</a> <a id="1019" href="Level.html#521" class="Function">0ℓ</a> <a id="1022" href="Level.html#521" class="Function">0ℓ</a>
<a id="1025" href="Data.Sign.Base.html#993" class="Function">*-1-rawMonoid</a> <a id="1039" class="Symbol">=</a> <a id="1041" class="Keyword">record</a>
  <a id="1050" class="Symbol">{</a> <a id="1052" href="Algebra.Bundles.Raw.html#1823" class="Field Operator">_≈_</a> <a id="1056" class="Symbol">=</a> <a id="1058" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
  <a id="1064" class="Symbol">;</a> <a id="1066" href="Algebra.Bundles.Raw.html#1851" class="Field Operator">_∙_</a> <a id="1070" class="Symbol">=</a> <a id="1072" href="Data.Sign.Base.html#764" class="Function Operator">_*_</a>
  <a id="1078" class="Symbol">;</a> <a id="1080" href="Algebra.Bundles.Raw.html#1877" class="Field">ε</a> <a id="1082" class="Symbol">=</a> <a id="1084" href="Data.Sign.Base.html#553" class="InductiveConstructor">+</a>
  <a id="1088" class="Symbol">}</a>

<a id="*-1-rawGroup"></a><a id="1091" href="Data.Sign.Base.html#1091" class="Function">*-1-rawGroup</a> <a id="1104" class="Symbol">:</a> <a id="1106" href="Algebra.Bundles.Raw.html#2254" class="Record">RawGroup</a> <a id="1115" href="Level.html#521" class="Function">0ℓ</a> <a id="1118" href="Level.html#521" class="Function">0ℓ</a>
<a id="1121" href="Data.Sign.Base.html#1091" class="Function">*-1-rawGroup</a> <a id="1134" class="Symbol">=</a> <a id="1136" class="Keyword">record</a>
  <a id="1145" class="Symbol">{</a> <a id="1147" href="Algebra.Bundles.Raw.html#2370" class="Field Operator">_≈_</a> <a id="1151" class="Symbol">=</a> <a id="1153" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
  <a id="1159" class="Symbol">;</a> <a id="1161" href="Algebra.Bundles.Raw.html#2398" class="Field Operator">_∙_</a> <a id="1165" class="Symbol">=</a> <a id="1167" href="Data.Sign.Base.html#764" class="Function Operator">_*_</a>
  <a id="1173" class="Symbol">;</a> <a id="1175" href="Algebra.Bundles.Raw.html#2446" class="Field Operator">_⁻¹</a> <a id="1179" class="Symbol">=</a> <a id="1181" href="Data.Sign.Base.html#674" class="Function">opposite</a>
  <a id="1192" class="Symbol">;</a> <a id="1194" href="Algebra.Bundles.Raw.html#2424" class="Field">ε</a> <a id="1196" class="Symbol">=</a> <a id="1198" href="Data.Sign.Base.html#553" class="InductiveConstructor">+</a>
  <a id="1202" class="Symbol">}</a>

</pre></body></html>

==> anc/html/Data.Sum.Algebra.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Sum.Algebra</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Algebraic properties of sums (disjoint unions)</a>
<a id="156" class="Comment">------------------------------------------------------------------------</a>

<a id="230" class="Symbol">{-#</a> <a id="234" class="Keyword">OPTIONS</a> <a id="242" class="Pragma">--cubical-compatible</a> <a id="263" class="Pragma">--safe</a> <a id="270" class="Symbol">#-}</a>

<a id="275" class="Keyword">module</a> <a id="282" href="Data.Sum.Algebra.html" class="Module">Data.Sum.Algebra</a> <a id="299" class="Keyword">where</a>

<a id="306" class="Keyword">open</a> <a id="311" class="Keyword">import</a> <a id="318" href="Algebra.Bundles.html" class="Module">Algebra.Bundles</a>
  <a id="336" class="Keyword">using</a> <a id="342" class="Symbol">(</a><a id="343" href="Algebra.Bundles.html#1758" class="Record">Magma</a><a id="348" class="Symbol">;</a> <a id="350" href="Algebra.Bundles.html#4756" class="Record">Semigroup</a><a id="359" class="Symbol">;</a> <a id="361" href="Algebra.Bundles.html#7315" class="Record">Monoid</a><a id="367" class="Symbol">;</a> <a id="369" href="Algebra.Bundles.html#7886" class="Record">CommutativeMonoid</a><a id="386" class="Symbol">)</a>
<a id="388" class="Keyword">open</a> <a id="393" class="Keyword">import</a> <a id="400" href="Algebra.Definitions.html" class="Module">Algebra.Definitions</a>
  <a id="422" class="Keyword">using</a> <a id="428" class="Symbol">(</a><a id="429" href="Algebra.Definitions.html#1556" class="Function">Associative</a><a id="440" class="Symbol">;</a> <a id="442" href="Algebra.Definitions.html#1885" class="Function">LeftIdentity</a><a id="454" class="Symbol">;</a> <a id="456" href="Algebra.Definitions.html#1958" class="Function">RightIdentity</a><a id="469" class="Symbol">;</a> <a id="471" href="Algebra.Definitions.html#2033" class="Function">Identity</a><a id="479" class="Symbol">)</a>
<a id="481" class="Keyword">open</a> <a id="486" class="Keyword">import</a> <a id="493" href="Algebra.Structures.html" class="Module">Algebra.Structures</a>
  <a id="514" class="Keyword">using</a> <a id="520" class="Symbol">(</a><a id="521" href="Algebra.Structures.html#1763" class="Record">IsMagma</a><a id="528" class="Symbol">;</a> <a id="530" href="Algebra.Structures.html#3364" class="Record">IsSemigroup</a><a id="541" class="Symbol">;</a> <a id="543" href="Algebra.Structures.html#4809" class="Record">IsMonoid</a><a id="551" class="Symbol">;</a> <a id="553" href="Algebra.Structures.html#5219" class="Record">IsCommutativeMonoid</a><a id="572" class="Symbol">)</a>
<a id="574" class="Keyword">open</a> <a id="579" class="Keyword">import</a> <a id="586" href="Data.Empty.Polymorphic.html" class="Module">Data.Empty.Polymorphic</a> <a id="609" class="Keyword">using</a> <a id="615" class="Symbol">(</a><a id="616" href="Data.Empty.Polymorphic.html#383" class="Function">⊥</a><a id="617" class="Symbol">;</a> <a id="619" href="Data.Empty.Polymorphic.html#484" class="Function">⊥-elim</a><a id="625" class="Symbol">)</a>
<a id="627" class="Keyword">open</a> <a id="632" class="Keyword">import</a> <a id="639" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="657" class="Keyword">using</a> <a id="663" class="Symbol">(</a><a id="664" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="667" class="Symbol">)</a>
<a id="669" class="Keyword">open</a> <a id="674" class="Keyword">import</a> <a id="681" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="695" class="Keyword">using</a> <a id="701" class="Symbol">(</a><a id="702" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a><a id="705" class="Symbol">;</a> <a id="707" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="711" class="Symbol">;</a> <a id="713" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="717" class="Symbol">;</a> <a id="719" href="Data.Sum.Base.html#1253" class="Function">map</a><a id="722" class="Symbol">;</a> <a id="724" href="Data.Sum.Base.html#811" class="Function Operator">[_,_]</a><a id="729" class="Symbol">;</a> <a id="731" href="Data.Sum.Base.html#1185" class="Function">swap</a><a id="735" class="Symbol">;</a> <a id="737" href="Data.Sum.Base.html#1431" class="Function">assocʳ</a><a id="743" class="Symbol">;</a> <a id="745" href="Data.Sum.Base.html#1504" class="Function">assocˡ</a><a id="751" class="Symbol">)</a>
<a id="753" class="Keyword">open</a> <a id="758" class="Keyword">import</a> <a id="765" href="Data.Sum.Properties.html" class="Module">Data.Sum.Properties</a> <a id="785" class="Keyword">using</a> <a id="791" class="Symbol">(</a><a id="792" href="Data.Sum.Properties.html#1381" class="Function">swap-involutive</a><a id="807" class="Symbol">)</a>
<a id="809" class="Keyword">open</a> <a id="814" class="Keyword">import</a> <a id="821" href="Data.Unit.Polymorphic.Base.html" class="Module">Data.Unit.Polymorphic.Base</a> <a id="848" class="Keyword">using</a> <a id="854" class="Symbol">(</a><a id="855" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a><a id="856" class="Symbol">)</a>
<a id="858" class="Keyword">open</a> <a id="863" class="Keyword">import</a> <a id="870" href="Function.Base.html" class="Module">Function.Base</a> <a id="884" class="Keyword">using</a> <a id="890" class="Symbol">(</a><a id="891" href="Function.Base.html#704" class="Function">id</a><a id="893" class="Symbol">;</a> <a id="895" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="898" class="Symbol">)</a>
<a id="900" class="Keyword">open</a> <a id="905" class="Keyword">import</a> <a id="912" href="Function.Properties.Inverse.html" class="Module">Function.Properties.Inverse</a> <a id="940" class="Keyword">using</a> <a id="946" class="Symbol">(</a><a id="947" href="Function.Properties.Inverse.html#1928" class="Function">↔-isEquivalence</a><a id="962" class="Symbol">)</a>
<a id="964" class="Keyword">open</a> <a id="969" class="Keyword">import</a> <a id="976" href="Function.Bundles.html" class="Module">Function.Bundles</a> <a id="993" class="Keyword">using</a> <a id="999" class="Symbol">(</a><a id="1000" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a><a id="1003" class="Symbol">;</a> <a id="1005" href="Function.Bundles.html#7338" class="Record">Inverse</a><a id="1012" class="Symbol">;</a> <a id="1014" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a><a id="1019" class="Symbol">)</a>
<a id="1021" class="Keyword">open</a> <a id="1026" class="Keyword">import</a> <a id="1033" href="Level.html" class="Module">Level</a> <a id="1039" class="Keyword">using</a> <a id="1045" class="Symbol">(</a><a id="1046" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1051" class="Symbol">;</a> <a id="1053" href="Agda.Primitive.html#931" class="Primitive">suc</a><a id="1056" class="Symbol">)</a>
<a id="1058" class="Keyword">open</a> <a id="1063" class="Keyword">import</a> <a id="1070" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a>
  <a id="1115" class="Keyword">using</a> <a id="1121" class="Symbol">(</a><a id="1122" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="1125" class="Symbol">;</a> <a id="1127" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="1131" class="Symbol">;</a> <a id="1133" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a><a id="1137" class="Symbol">;</a> <a id="1139" href="Relation.Binary.PropositionalEquality.Core.html#1612" class="Function">cong′</a><a id="1144" class="Symbol">)</a>

<a id="1147" class="Keyword">import</a> <a id="1154" href="Function.Definitions.html" class="Module">Function.Definitions</a> <a id="1175" class="Symbol">as</a> <a id="1178" class="Module">FuncDef</a>

<a id="1187" class="Comment">------------------------------------------------------------------------</a>
<a id="1260" class="Comment">-- Setup</a>

<a id="1270" class="Keyword">private</a>
  <a id="1280" class="Keyword">variable</a>
    <a id="1293" href="Data.Sum.Algebra.html#1293" class="Generalizable">a</a> <a id="1295" href="Data.Sum.Algebra.html#1295" class="Generalizable">b</a> <a id="1297" href="Data.Sum.Algebra.html#1297" class="Generalizable">c</a> <a id="1299" href="Data.Sum.Algebra.html#1299" class="Generalizable">d</a> <a id="1301" class="Symbol">:</a> <a id="1303" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="1313" href="Data.Sum.Algebra.html#1313" class="Generalizable">A</a> <a id="1315" href="Data.Sum.Algebra.html#1315" class="Generalizable">B</a> <a id="1317" href="Data.Sum.Algebra.html#1317" class="Generalizable">C</a> <a id="1319" href="Data.Sum.Algebra.html#1319" class="Generalizable">D</a> <a id="1321" class="Symbol">:</a> <a id="1323" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1327" href="Data.Sum.Algebra.html#1293" class="Generalizable">a</a>

<a id="1330" class="Comment">------------------------------------------------------------------------</a>
<a id="1403" class="Comment">-- Algebraic properties</a>

<a id="⊎-cong"></a><a id="1428" href="Data.Sum.Algebra.html#1428" class="Function">⊎-cong</a> <a id="1435" class="Symbol">:</a> <a id="1437" href="Data.Sum.Algebra.html#1313" class="Generalizable">A</a> <a id="1439" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="1441" href="Data.Sum.Algebra.html#1315" class="Generalizable">B</a> <a id="1443" class="Symbol">→</a> <a id="1445" href="Data.Sum.Algebra.html#1317" class="Generalizable">C</a> <a id="1447" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="1449" href="Data.Sum.Algebra.html#1319" class="Generalizable">D</a> <a id="1451" class="Symbol">→</a> <a id="1453" class="Symbol">(</a><a id="1454" href="Data.Sum.Algebra.html#1313" class="Generalizable">A</a> <a id="1456" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1458" href="Data.Sum.Algebra.html#1317" class="Generalizable">C</a><a id="1459" class="Symbol">)</a> <a id="1461" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="1463" class="Symbol">(</a><a id="1464" href="Data.Sum.Algebra.html#1315" class="Generalizable">B</a> <a id="1466" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1468" href="Data.Sum.Algebra.html#1319" class="Generalizable">D</a><a id="1469" class="Symbol">)</a>
<a id="1471" href="Data.Sum.Algebra.html#1428" class="Function">⊎-cong</a> <a id="1478" href="Data.Sum.Algebra.html#1478" class="Bound">i</a> <a id="1480" href="Data.Sum.Algebra.html#1480" class="Bound">j</a> <a id="1482" class="Symbol">=</a> <a id="1484" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="1490" class="Symbol">(</a><a id="1491" href="Data.Sum.Base.html#1253" class="Function">map</a> <a id="1495" href="Function.Bundles.html#7392" class="Function">I.to</a> <a id="1500" href="Function.Bundles.html#7392" class="Field">J.to</a><a id="1504" class="Symbol">)</a> <a id="1506" class="Symbol">(</a><a id="1507" href="Data.Sum.Base.html#1253" class="Function">map</a> <a id="1511" href="Function.Bundles.html#7416" class="Function">I.from</a> <a id="1518" href="Function.Bundles.html#7416" class="Field">J.from</a><a id="1524" class="Symbol">)</a>
  <a id="1528" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="1530" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="1535" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1540" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1542" href="Function.Structures.html#2875" class="Function">I.strictlyInverseˡ</a> <a id="1561" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="1563" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="1568" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1573" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1575" href="Function.Structures.html#2875" class="Function">J.strictlyInverseˡ</a> <a id="1594" href="Data.Sum.Base.html#811" class="Function Operator">]</a>
  <a id="1598" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="1600" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="1605" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1610" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1612" href="Function.Structures.html#3388" class="Function">I.strictlyInverseʳ</a> <a id="1631" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="1633" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="1638" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1643" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1645" href="Function.Structures.html#3388" class="Function">J.strictlyInverseʳ</a> <a id="1664" href="Data.Sum.Base.html#811" class="Function Operator">]</a>
  <a id="1668" class="Keyword">where</a> <a id="1674" class="Keyword">module</a> <a id="1681" href="Data.Sum.Algebra.html#1681" class="Module">I</a> <a id="1683" class="Symbol">=</a> <a id="1685" href="Function.Bundles.html#7338" class="Module">Inverse</a> <a id="1693" href="Data.Sum.Algebra.html#1478" class="Bound">i</a><a id="1694" class="Symbol">;</a> <a id="1696" class="Keyword">module</a> <a id="1703" href="Data.Sum.Algebra.html#1703" class="Module">J</a> <a id="1705" class="Symbol">=</a> <a id="1707" href="Function.Bundles.html#7338" class="Module">Inverse</a> <a id="1715" href="Data.Sum.Algebra.html#1480" class="Bound">j</a>

<a id="1718" class="Comment">-- ⊎ is commutative.</a>
<a id="1739" class="Comment">-- We don&#39;t use Commutative because it isn&#39;t polymorphic enough.</a>
<a id="⊎-comm"></a><a id="1804" href="Data.Sum.Algebra.html#1804" class="Function">⊎-comm</a> <a id="1811" class="Symbol">:</a> <a id="1813" class="Symbol">(</a><a id="1814" href="Data.Sum.Algebra.html#1814" class="Bound">A</a> <a id="1816" class="Symbol">:</a> <a id="1818" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1822" href="Data.Sum.Algebra.html#1293" class="Generalizable">a</a><a id="1823" class="Symbol">)</a> <a id="1825" class="Symbol">(</a><a id="1826" href="Data.Sum.Algebra.html#1826" class="Bound">B</a> <a id="1828" class="Symbol">:</a> <a id="1830" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1834" href="Data.Sum.Algebra.html#1295" class="Generalizable">b</a><a id="1835" class="Symbol">)</a> <a id="1837" class="Symbol">→</a> <a id="1839" class="Symbol">(</a><a id="1840" href="Data.Sum.Algebra.html#1814" class="Bound">A</a> <a id="1842" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1844" href="Data.Sum.Algebra.html#1826" class="Bound">B</a><a id="1845" class="Symbol">)</a> <a id="1847" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="1849" class="Symbol">(</a><a id="1850" href="Data.Sum.Algebra.html#1826" class="Bound">B</a> <a id="1852" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1854" href="Data.Sum.Algebra.html#1814" class="Bound">A</a><a id="1855" class="Symbol">)</a>
<a id="1857" href="Data.Sum.Algebra.html#1804" class="Function">⊎-comm</a> <a id="1864" class="Symbol">_</a> <a id="1866" class="Symbol">_</a> <a id="1868" class="Symbol">=</a> <a id="1870" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="1876" href="Data.Sum.Base.html#1185" class="Function">swap</a> <a id="1881" href="Data.Sum.Base.html#1185" class="Function">swap</a> <a id="1886" href="Data.Sum.Properties.html#1381" class="Function">swap-involutive</a> <a id="1902" href="Data.Sum.Properties.html#1381" class="Function">swap-involutive</a>

<a id="1919" class="Keyword">module</a> <a id="1926" href="Data.Sum.Algebra.html#1926" class="Module">_</a> <a id="1928" class="Symbol">(</a><a id="1929" href="Data.Sum.Algebra.html#1929" class="Bound">ℓ</a> <a id="1931" class="Symbol">:</a> <a id="1933" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1938" class="Symbol">)</a> <a id="1940" class="Keyword">where</a>

  <a id="1949" class="Comment">-- ⊎ is associative</a>
  <a id="1971" href="Data.Sum.Algebra.html#1971" class="Function">⊎-assoc</a> <a id="1979" class="Symbol">:</a> <a id="1981" href="Algebra.Definitions.html#1556" class="Function">Associative</a> <a id="1993" class="Symbol">{</a><a id="1994" class="Argument">ℓ</a> <a id="1996" class="Symbol">=</a> <a id="1998" href="Data.Sum.Algebra.html#1929" class="Bound">ℓ</a><a id="1999" class="Symbol">}</a> <a id="2001" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a> <a id="2005" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a>
  <a id="2011" href="Data.Sum.Algebra.html#1971" class="Function">⊎-assoc</a> <a id="2019" class="Symbol">_</a> <a id="2021" class="Symbol">_</a> <a id="2023" class="Symbol">_</a> <a id="2025" class="Symbol">=</a> <a id="2027" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="2033" href="Data.Sum.Base.html#1431" class="Function">assocʳ</a> <a id="2040" href="Data.Sum.Base.html#1504" class="Function">assocˡ</a>
    <a id="2051" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="2053" href="Relation.Binary.PropositionalEquality.Core.html#1612" class="Function">cong′</a> <a id="2059" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="2061" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="2063" href="Relation.Binary.PropositionalEquality.Core.html#1612" class="Function">cong′</a> <a id="2069" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="2071" href="Relation.Binary.PropositionalEquality.Core.html#1612" class="Function">cong′</a> <a id="2077" href="Data.Sum.Base.html#811" class="Function Operator">]</a> <a id="2079" href="Data.Sum.Base.html#811" class="Function Operator">]</a> <a id="2081" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="2083" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="2085" href="Relation.Binary.PropositionalEquality.Core.html#1612" class="Function">cong′</a> <a id="2091" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="2093" href="Relation.Binary.PropositionalEquality.Core.html#1612" class="Function">cong′</a> <a id="2099" href="Data.Sum.Base.html#811" class="Function Operator">]</a> <a id="2101" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="2103" href="Relation.Binary.PropositionalEquality.Core.html#1612" class="Function">cong′</a> <a id="2109" href="Data.Sum.Base.html#811" class="Function Operator">]</a>

  <a id="2114" class="Comment">-- ⊥ is an identity for ⊎</a>
  <a id="2142" href="Data.Sum.Algebra.html#2142" class="Function">⊎-identityˡ</a> <a id="2154" class="Symbol">:</a> <a id="2156" href="Algebra.Definitions.html#1885" class="Function">LeftIdentity</a> <a id="2169" class="Symbol">{</a><a id="2170" class="Argument">ℓ</a> <a id="2172" class="Symbol">=</a> <a id="2174" href="Data.Sum.Algebra.html#1929" class="Bound">ℓ</a><a id="2175" class="Symbol">}</a> <a id="2177" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a> <a id="2181" href="Data.Empty.Polymorphic.html#383" class="Function">⊥</a> <a id="2183" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a>
  <a id="2189" href="Data.Sum.Algebra.html#2142" class="Function">⊎-identityˡ</a> <a id="2201" href="Data.Sum.Algebra.html#2201" class="Bound">A</a> <a id="2203" class="Symbol">=</a> <a id="2205" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="2211" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="2213" href="Data.Empty.Polymorphic.html#484" class="Function">⊥-elim</a> <a id="2220" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="2222" href="Function.Base.html#704" class="Function">id</a> <a id="2225" href="Data.Sum.Base.html#811" class="Function Operator">]</a> <a id="2227" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="2232" href="Relation.Binary.PropositionalEquality.Core.html#1612" class="Function">cong′</a> <a id="2238" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="2240" href="Data.Empty.Polymorphic.html#484" class="Function">⊥-elim</a> <a id="2247" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="2249" href="Relation.Binary.PropositionalEquality.Core.html#1612" class="Function">cong′</a> <a id="2255" href="Data.Sum.Base.html#811" class="Function Operator">]</a>

  <a id="2260" href="Data.Sum.Algebra.html#2260" class="Function">⊎-identityʳ</a> <a id="2272" class="Symbol">:</a> <a id="2274" href="Algebra.Definitions.html#1958" class="Function">RightIdentity</a> <a id="2288" class="Symbol">{</a><a id="2289" class="Argument">ℓ</a> <a id="2291" class="Symbol">=</a> <a id="2293" href="Data.Sum.Algebra.html#1929" class="Bound">ℓ</a><a id="2294" class="Symbol">}</a> <a id="2296" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a> <a id="2300" href="Data.Empty.Polymorphic.html#383" class="Function">⊥</a> <a id="2302" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a>
  <a id="2308" href="Data.Sum.Algebra.html#2260" class="Function">⊎-identityʳ</a> <a id="2320" class="Symbol">_</a> <a id="2322" class="Symbol">=</a> <a id="2324" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="2330" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="2332" href="Function.Base.html#704" class="Function">id</a> <a id="2335" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="2337" href="Data.Empty.Polymorphic.html#484" class="Function">⊥-elim</a> <a id="2344" href="Data.Sum.Base.html#811" class="Function Operator">]</a> <a id="2346" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="2351" href="Relation.Binary.PropositionalEquality.Core.html#1612" class="Function">cong′</a> <a id="2357" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="2359" href="Relation.Binary.PropositionalEquality.Core.html#1612" class="Function">cong′</a> <a id="2365" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="2367" href="Data.Empty.Polymorphic.html#484" class="Function">⊥-elim</a> <a id="2374" href="Data.Sum.Base.html#811" class="Function Operator">]</a>

  <a id="2379" href="Data.Sum.Algebra.html#2379" class="Function">⊎-identity</a> <a id="2390" class="Symbol">:</a> <a id="2392" href="Algebra.Definitions.html#2033" class="Function">Identity</a> <a id="2401" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a> <a id="2405" href="Data.Empty.Polymorphic.html#383" class="Function">⊥</a> <a id="2407" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a>
  <a id="2413" href="Data.Sum.Algebra.html#2379" class="Function">⊎-identity</a> <a id="2424" class="Symbol">=</a> <a id="2426" href="Data.Sum.Algebra.html#2142" class="Function">⊎-identityˡ</a> <a id="2438" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2440" href="Data.Sum.Algebra.html#2260" class="Function">⊎-identityʳ</a>

<a id="2453" class="Comment">------------------------------------------------------------------------</a>
<a id="2526" class="Comment">-- Algebraic structures</a>

  <a id="2553" href="Data.Sum.Algebra.html#2553" class="Function">⊎-isMagma</a> <a id="2563" class="Symbol">:</a> <a id="2565" href="Algebra.Structures.html#1763" class="Record">IsMagma</a> <a id="2573" class="Symbol">{</a><a id="2574" class="Argument">ℓ</a> <a id="2576" class="Symbol">=</a> <a id="2578" href="Data.Sum.Algebra.html#1929" class="Bound">ℓ</a><a id="2579" class="Symbol">}</a> <a id="2581" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a> <a id="2585" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a>
  <a id="2591" href="Data.Sum.Algebra.html#2553" class="Function">⊎-isMagma</a> <a id="2601" class="Symbol">=</a> <a id="2603" class="Keyword">record</a>
    <a id="2614" class="Symbol">{</a> <a id="2616" href="Algebra.Structures.html#1815" class="Field">isEquivalence</a> <a id="2630" class="Symbol">=</a> <a id="2632" href="Function.Properties.Inverse.html#1928" class="Function">↔-isEquivalence</a>
    <a id="2652" class="Symbol">;</a> <a id="2654" href="Algebra.Structures.html#1853" class="Field">∙-cong</a>        <a id="2668" class="Symbol">=</a> <a id="2670" href="Data.Sum.Algebra.html#1428" class="Function">⊎-cong</a>
    <a id="2681" class="Symbol">}</a>

  <a id="2686" href="Data.Sum.Algebra.html#2686" class="Function">⊎-isSemigroup</a> <a id="2700" class="Symbol">:</a> <a id="2702" href="Algebra.Structures.html#3364" class="Record">IsSemigroup</a> <a id="2714" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a> <a id="2718" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a>
  <a id="2724" href="Data.Sum.Algebra.html#2686" class="Function">⊎-isSemigroup</a> <a id="2738" class="Symbol">=</a> <a id="2740" class="Keyword">record</a>
    <a id="2751" class="Symbol">{</a> <a id="2753" href="Algebra.Structures.html#3420" class="Field">isMagma</a> <a id="2761" class="Symbol">=</a> <a id="2763" href="Data.Sum.Algebra.html#2553" class="Function">⊎-isMagma</a>
    <a id="2777" class="Symbol">;</a> <a id="2779" href="Algebra.Structures.html#3444" class="Field">assoc</a>   <a id="2787" class="Symbol">=</a> <a id="2789" href="Data.Sum.Algebra.html#1971" class="Function">⊎-assoc</a>
    <a id="2801" class="Symbol">}</a>

  <a id="2806" href="Data.Sum.Algebra.html#2806" class="Function">⊎-isMonoid</a> <a id="2817" class="Symbol">:</a> <a id="2819" href="Algebra.Structures.html#4809" class="Record">IsMonoid</a> <a id="2828" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a> <a id="2832" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a> <a id="2836" href="Data.Empty.Polymorphic.html#383" class="Function">⊥</a>
  <a id="2840" href="Data.Sum.Algebra.html#2806" class="Function">⊎-isMonoid</a> <a id="2851" class="Symbol">=</a> <a id="2853" class="Keyword">record</a>
    <a id="2864" class="Symbol">{</a> <a id="2866" href="Algebra.Structures.html#4870" class="Field">isSemigroup</a> <a id="2878" class="Symbol">=</a> <a id="2880" href="Data.Sum.Algebra.html#2686" class="Function">⊎-isSemigroup</a>
    <a id="2898" class="Symbol">;</a> <a id="2900" href="Algebra.Structures.html#4902" class="Field">identity</a>    <a id="2912" class="Symbol">=</a> <a id="2914" href="Data.Sum.Algebra.html#2142" class="Function">⊎-identityˡ</a> <a id="2926" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2928" href="Data.Sum.Algebra.html#2260" class="Function">⊎-identityʳ</a>
    <a id="2944" class="Symbol">}</a>

  <a id="2949" href="Data.Sum.Algebra.html#2949" class="Function">⊎-isCommutativeMonoid</a> <a id="2971" class="Symbol">:</a> <a id="2973" href="Algebra.Structures.html#5219" class="Record">IsCommutativeMonoid</a> <a id="2993" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a> <a id="2997" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a> <a id="3001" href="Data.Empty.Polymorphic.html#383" class="Function">⊥</a>
  <a id="3005" href="Data.Sum.Algebra.html#2949" class="Function">⊎-isCommutativeMonoid</a> <a id="3027" class="Symbol">=</a> <a id="3029" class="Keyword">record</a>
    <a id="3040" class="Symbol">{</a> <a id="3042" href="Algebra.Structures.html#5291" class="Field">isMonoid</a> <a id="3051" class="Symbol">=</a> <a id="3053" href="Data.Sum.Algebra.html#2806" class="Function">⊎-isMonoid</a>
    <a id="3068" class="Symbol">;</a> <a id="3070" href="Algebra.Structures.html#5319" class="Field">comm</a>     <a id="3079" class="Symbol">=</a> <a id="3081" href="Data.Sum.Algebra.html#1804" class="Function">⊎-comm</a>
    <a id="3092" class="Symbol">}</a>

<a id="3095" class="Comment">------------------------------------------------------------------------</a>
<a id="3168" class="Comment">-- Algebraic bundles</a>

  <a id="3192" href="Data.Sum.Algebra.html#3192" class="Function">⊎-magma</a> <a id="3200" class="Symbol">:</a> <a id="3202" href="Algebra.Bundles.html#1758" class="Record">Magma</a> <a id="3208" class="Symbol">(</a><a id="3209" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="3213" href="Data.Sum.Algebra.html#1929" class="Bound">ℓ</a><a id="3214" class="Symbol">)</a> <a id="3216" href="Data.Sum.Algebra.html#1929" class="Bound">ℓ</a>
  <a id="3220" href="Data.Sum.Algebra.html#3192" class="Function">⊎-magma</a> <a id="3228" class="Symbol">=</a> <a id="3230" class="Keyword">record</a>
    <a id="3241" class="Symbol">{</a> <a id="3243" href="Algebra.Bundles.html#1910" class="Field">isMagma</a> <a id="3251" class="Symbol">=</a> <a id="3253" href="Data.Sum.Algebra.html#2553" class="Function">⊎-isMagma</a>
    <a id="3267" class="Symbol">}</a>

  <a id="3272" href="Data.Sum.Algebra.html#3272" class="Function">⊎-semigroup</a> <a id="3284" class="Symbol">:</a> <a id="3286" href="Algebra.Bundles.html#4756" class="Record">Semigroup</a> <a id="3296" class="Symbol">(</a><a id="3297" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="3301" href="Data.Sum.Algebra.html#1929" class="Bound">ℓ</a><a id="3302" class="Symbol">)</a> <a id="3304" href="Data.Sum.Algebra.html#1929" class="Bound">ℓ</a>
  <a id="3308" href="Data.Sum.Algebra.html#3272" class="Function">⊎-semigroup</a> <a id="3320" class="Symbol">=</a> <a id="3322" class="Keyword">record</a>
    <a id="3333" class="Symbol">{</a> <a id="3335" href="Algebra.Bundles.html#4924" class="Field">isSemigroup</a> <a id="3347" class="Symbol">=</a> <a id="3349" href="Data.Sum.Algebra.html#2686" class="Function">⊎-isSemigroup</a>
    <a id="3367" class="Symbol">}</a>

  <a id="3372" href="Data.Sum.Algebra.html#3372" class="Function">⊎-monoid</a> <a id="3381" class="Symbol">:</a> <a id="3383" href="Algebra.Bundles.html#7315" class="Record">Monoid</a> <a id="3390" class="Symbol">(</a><a id="3391" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="3395" href="Data.Sum.Algebra.html#1929" class="Bound">ℓ</a><a id="3396" class="Symbol">)</a> <a id="3398" href="Data.Sum.Algebra.html#1929" class="Bound">ℓ</a>
  <a id="3402" href="Data.Sum.Algebra.html#3372" class="Function">⊎-monoid</a> <a id="3411" class="Symbol">=</a> <a id="3413" class="Keyword">record</a>
    <a id="3424" class="Symbol">{</a> <a id="3426" href="Algebra.Bundles.html#7494" class="Field">isMonoid</a> <a id="3435" class="Symbol">=</a> <a id="3437" href="Data.Sum.Algebra.html#2806" class="Function">⊎-isMonoid</a>
    <a id="3452" class="Symbol">}</a>

  <a id="3457" href="Data.Sum.Algebra.html#3457" class="Function">⊎-commutativeMonoid</a> <a id="3477" class="Symbol">:</a> <a id="3479" href="Algebra.Bundles.html#7886" class="Record">CommutativeMonoid</a> <a id="3497" class="Symbol">(</a><a id="3498" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="3502" href="Data.Sum.Algebra.html#1929" class="Bound">ℓ</a><a id="3503" class="Symbol">)</a> <a id="3505" href="Data.Sum.Algebra.html#1929" class="Bound">ℓ</a>
  <a id="3509" href="Data.Sum.Algebra.html#3457" class="Function">⊎-commutativeMonoid</a> <a id="3529" class="Symbol">=</a> <a id="3531" class="Keyword">record</a>
    <a id="3542" class="Symbol">{</a> <a id="3544" href="Algebra.Bundles.html#8120" class="Field">isCommutativeMonoid</a> <a id="3564" class="Symbol">=</a> <a id="3566" href="Data.Sum.Algebra.html#2949" class="Function">⊎-isCommutativeMonoid</a>
    <a id="3592" class="Symbol">}</a>
</pre></body></html>

==> anc/html/Data.Sum.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Sum.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Sums (disjoint unions)</a>
<a id="132" class="Comment">------------------------------------------------------------------------</a>

<a id="206" class="Symbol">{-#</a> <a id="210" class="Keyword">OPTIONS</a> <a id="218" class="Pragma">--cubical-compatible</a> <a id="239" class="Pragma">--safe</a> <a id="246" class="Symbol">#-}</a>

<a id="251" class="Keyword">module</a> <a id="258" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="272" class="Keyword">where</a>

<a id="279" class="Keyword">open</a> <a id="284" class="Keyword">import</a> <a id="291" href="Data.Bool.Base.html" class="Module">Data.Bool.Base</a> <a id="306" class="Keyword">using</a> <a id="312" class="Symbol">(</a><a id="313" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="317" class="Symbol">;</a> <a id="319" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="324" class="Symbol">)</a>
<a id="326" class="Keyword">open</a> <a id="331" class="Keyword">import</a> <a id="338" href="Function.Base.html" class="Module">Function.Base</a> <a id="352" class="Keyword">using</a> <a id="358" class="Symbol">(</a><a id="359" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="362" class="Symbol">;</a> <a id="364" href="Function.Base.html#3754" class="Function Operator">_∘′_</a><a id="368" class="Symbol">;</a> <a id="370" href="Function.Base.html#5167" class="Function Operator">_-⟪_⟫-_</a> <a id="378" class="Symbol">;</a> <a id="380" href="Function.Base.html#704" class="Function">id</a><a id="382" class="Symbol">)</a>
<a id="384" class="Keyword">open</a> <a id="389" class="Keyword">import</a> <a id="396" href="Level.html" class="Module">Level</a> <a id="402" class="Keyword">using</a> <a id="408" class="Symbol">(</a><a id="409" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="414" class="Symbol">;</a> <a id="416" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="419" class="Symbol">)</a>

<a id="422" class="Keyword">private</a>
  <a id="432" class="Keyword">variable</a>
    <a id="445" href="Data.Sum.Base.html#445" class="Generalizable">a</a> <a id="447" href="Data.Sum.Base.html#447" class="Generalizable">b</a> <a id="449" href="Data.Sum.Base.html#449" class="Generalizable">c</a> <a id="451" href="Data.Sum.Base.html#451" class="Generalizable">d</a> <a id="453" class="Symbol">:</a> <a id="455" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="465" href="Data.Sum.Base.html#465" class="Generalizable">A</a> <a id="467" class="Symbol">:</a> <a id="469" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="473" href="Data.Sum.Base.html#445" class="Generalizable">a</a>
    <a id="479" href="Data.Sum.Base.html#479" class="Generalizable">B</a> <a id="481" class="Symbol">:</a> <a id="483" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="487" href="Data.Sum.Base.html#447" class="Generalizable">b</a>
    <a id="493" href="Data.Sum.Base.html#493" class="Generalizable">C</a> <a id="495" class="Symbol">:</a> <a id="497" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="501" href="Data.Sum.Base.html#449" class="Generalizable">c</a>
    <a id="507" href="Data.Sum.Base.html#507" class="Generalizable">D</a> <a id="509" class="Symbol">:</a> <a id="511" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="515" href="Data.Sum.Base.html#451" class="Generalizable">d</a>

<a id="518" class="Comment">------------------------------------------------------------------------</a>
<a id="591" class="Comment">-- Definition</a>

<a id="606" class="Keyword">infixr</a> <a id="613" class="Number">1</a> <a id="615" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a>

<a id="620" class="Keyword">data</a> <a id="_⊎_"></a><a id="625" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a> <a id="629" class="Symbol">(</a><a id="630" href="Data.Sum.Base.html#630" class="Bound">A</a> <a id="632" class="Symbol">:</a> <a id="634" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="638" href="Data.Sum.Base.html#445" class="Generalizable">a</a><a id="639" class="Symbol">)</a> <a id="641" class="Symbol">(</a><a id="642" href="Data.Sum.Base.html#642" class="Bound">B</a> <a id="644" class="Symbol">:</a> <a id="646" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="650" href="Data.Sum.Base.html#447" class="Generalizable">b</a><a id="651" class="Symbol">)</a> <a id="653" class="Symbol">:</a> <a id="655" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="659" class="Symbol">(</a><a id="660" href="Data.Sum.Base.html#638" class="Bound">a</a> <a id="662" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="664" href="Data.Sum.Base.html#650" class="Bound">b</a><a id="665" class="Symbol">)</a> <a id="667" class="Keyword">where</a>
  <a id="_⊎_.inj₁"></a><a id="675" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="680" class="Symbol">:</a> <a id="682" class="Symbol">(</a><a id="683" href="Data.Sum.Base.html#683" class="Bound">x</a> <a id="685" class="Symbol">:</a> <a id="687" href="Data.Sum.Base.html#630" class="Bound">A</a><a id="688" class="Symbol">)</a> <a id="690" class="Symbol">→</a> <a id="692" href="Data.Sum.Base.html#630" class="Bound">A</a> <a id="694" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="696" href="Data.Sum.Base.html#642" class="Bound">B</a>
  <a id="_⊎_.inj₂"></a><a id="700" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="705" class="Symbol">:</a> <a id="707" class="Symbol">(</a><a id="708" href="Data.Sum.Base.html#708" class="Bound">y</a> <a id="710" class="Symbol">:</a> <a id="712" href="Data.Sum.Base.html#642" class="Bound">B</a><a id="713" class="Symbol">)</a> <a id="715" class="Symbol">→</a> <a id="717" href="Data.Sum.Base.html#630" class="Bound">A</a> <a id="719" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="721" href="Data.Sum.Base.html#642" class="Bound">B</a>

<a id="724" class="Comment">------------------------------------------------------------------------</a>
<a id="797" class="Comment">-- Functions</a>

<a id="[_,_]"></a><a id="811" href="Data.Sum.Base.html#811" class="Function Operator">[_,_]</a> <a id="817" class="Symbol">:</a> <a id="819" class="Symbol">∀</a> <a id="821" class="Symbol">{</a><a id="822" href="Data.Sum.Base.html#822" class="Bound">C</a> <a id="824" class="Symbol">:</a> <a id="826" href="Data.Sum.Base.html#465" class="Generalizable">A</a> <a id="828" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="830" href="Data.Sum.Base.html#479" class="Generalizable">B</a> <a id="832" class="Symbol">→</a> <a id="834" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="838" href="Data.Sum.Base.html#449" class="Generalizable">c</a><a id="839" class="Symbol">}</a> <a id="841" class="Symbol">→</a>
        <a id="851" class="Symbol">((</a><a id="853" href="Data.Sum.Base.html#853" class="Bound">x</a> <a id="855" class="Symbol">:</a> <a id="857" href="Data.Sum.Base.html#465" class="Generalizable">A</a><a id="858" class="Symbol">)</a> <a id="860" class="Symbol">→</a> <a id="862" href="Data.Sum.Base.html#822" class="Bound">C</a> <a id="864" class="Symbol">(</a><a id="865" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="870" href="Data.Sum.Base.html#853" class="Bound">x</a><a id="871" class="Symbol">))</a> <a id="874" class="Symbol">→</a> <a id="876" class="Symbol">((</a><a id="878" href="Data.Sum.Base.html#878" class="Bound">x</a> <a id="880" class="Symbol">:</a> <a id="882" href="Data.Sum.Base.html#479" class="Generalizable">B</a><a id="883" class="Symbol">)</a> <a id="885" class="Symbol">→</a> <a id="887" href="Data.Sum.Base.html#822" class="Bound">C</a> <a id="889" class="Symbol">(</a><a id="890" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="895" href="Data.Sum.Base.html#878" class="Bound">x</a><a id="896" class="Symbol">))</a> <a id="899" class="Symbol">→</a>
        <a id="909" class="Symbol">((</a><a id="911" href="Data.Sum.Base.html#911" class="Bound">x</a> <a id="913" class="Symbol">:</a> <a id="915" href="Data.Sum.Base.html#465" class="Generalizable">A</a> <a id="917" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="919" href="Data.Sum.Base.html#479" class="Generalizable">B</a><a id="920" class="Symbol">)</a> <a id="922" class="Symbol">→</a> <a id="924" href="Data.Sum.Base.html#822" class="Bound">C</a> <a id="926" href="Data.Sum.Base.html#911" class="Bound">x</a><a id="927" class="Symbol">)</a>
<a id="929" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="931" href="Data.Sum.Base.html#931" class="Bound">f</a> <a id="933" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="935" href="Data.Sum.Base.html#935" class="Bound">g</a> <a id="937" href="Data.Sum.Base.html#811" class="Function Operator">]</a> <a id="939" class="Symbol">(</a><a id="940" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="945" href="Data.Sum.Base.html#945" class="Bound">x</a><a id="946" class="Symbol">)</a> <a id="948" class="Symbol">=</a> <a id="950" href="Data.Sum.Base.html#931" class="Bound">f</a> <a id="952" href="Data.Sum.Base.html#945" class="Bound">x</a>
<a id="954" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="956" href="Data.Sum.Base.html#956" class="Bound">f</a> <a id="958" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="960" href="Data.Sum.Base.html#960" class="Bound">g</a> <a id="962" href="Data.Sum.Base.html#811" class="Function Operator">]</a> <a id="964" class="Symbol">(</a><a id="965" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="970" href="Data.Sum.Base.html#970" class="Bound">y</a><a id="971" class="Symbol">)</a> <a id="973" class="Symbol">=</a> <a id="975" href="Data.Sum.Base.html#960" class="Bound">g</a> <a id="977" href="Data.Sum.Base.html#970" class="Bound">y</a>

<a id="[_,_]′"></a><a id="980" href="Data.Sum.Base.html#980" class="Function Operator">[_,_]′</a> <a id="987" class="Symbol">:</a> <a id="989" class="Symbol">(</a><a id="990" href="Data.Sum.Base.html#465" class="Generalizable">A</a> <a id="992" class="Symbol">→</a> <a id="994" href="Data.Sum.Base.html#493" class="Generalizable">C</a><a id="995" class="Symbol">)</a> <a id="997" class="Symbol">→</a> <a id="999" class="Symbol">(</a><a id="1000" href="Data.Sum.Base.html#479" class="Generalizable">B</a> <a id="1002" class="Symbol">→</a> <a id="1004" href="Data.Sum.Base.html#493" class="Generalizable">C</a><a id="1005" class="Symbol">)</a> <a id="1007" class="Symbol">→</a> <a id="1009" class="Symbol">(</a><a id="1010" href="Data.Sum.Base.html#465" class="Generalizable">A</a> <a id="1012" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1014" href="Data.Sum.Base.html#479" class="Generalizable">B</a> <a id="1016" class="Symbol">→</a> <a id="1018" href="Data.Sum.Base.html#493" class="Generalizable">C</a><a id="1019" class="Symbol">)</a>
<a id="1021" href="Data.Sum.Base.html#980" class="Function Operator">[_,_]′</a> <a id="1028" class="Symbol">=</a> <a id="1030" href="Data.Sum.Base.html#811" class="Function Operator">[_,_]</a>

<a id="fromInj₁"></a><a id="1037" href="Data.Sum.Base.html#1037" class="Function">fromInj₁</a> <a id="1046" class="Symbol">:</a> <a id="1048" class="Symbol">(</a><a id="1049" href="Data.Sum.Base.html#479" class="Generalizable">B</a> <a id="1051" class="Symbol">→</a> <a id="1053" href="Data.Sum.Base.html#465" class="Generalizable">A</a><a id="1054" class="Symbol">)</a> <a id="1056" class="Symbol">→</a> <a id="1058" href="Data.Sum.Base.html#465" class="Generalizable">A</a> <a id="1060" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1062" href="Data.Sum.Base.html#479" class="Generalizable">B</a> <a id="1064" class="Symbol">→</a> <a id="1066" href="Data.Sum.Base.html#465" class="Generalizable">A</a>
<a id="1068" href="Data.Sum.Base.html#1037" class="Function">fromInj₁</a> <a id="1077" class="Symbol">=</a> <a id="1079" href="Data.Sum.Base.html#980" class="Function Operator">[</a> <a id="1081" href="Function.Base.html#704" class="Function">id</a> <a id="1084" href="Data.Sum.Base.html#980" class="Function Operator">,_]′</a>

<a id="fromInj₂"></a><a id="1090" href="Data.Sum.Base.html#1090" class="Function">fromInj₂</a> <a id="1099" class="Symbol">:</a> <a id="1101" class="Symbol">(</a><a id="1102" href="Data.Sum.Base.html#465" class="Generalizable">A</a> <a id="1104" class="Symbol">→</a> <a id="1106" href="Data.Sum.Base.html#479" class="Generalizable">B</a><a id="1107" class="Symbol">)</a> <a id="1109" class="Symbol">→</a> <a id="1111" href="Data.Sum.Base.html#465" class="Generalizable">A</a> <a id="1113" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1115" href="Data.Sum.Base.html#479" class="Generalizable">B</a> <a id="1117" class="Symbol">→</a> <a id="1119" href="Data.Sum.Base.html#479" class="Generalizable">B</a>
<a id="1121" href="Data.Sum.Base.html#1090" class="Function">fromInj₂</a> <a id="1130" class="Symbol">=</a> <a id="1132" href="Data.Sum.Base.html#980" class="Function Operator">[_,</a> <a id="1136" href="Function.Base.html#704" class="Function">id</a> <a id="1139" href="Data.Sum.Base.html#980" class="Function Operator">]′</a>

<a id="reduce"></a><a id="1143" href="Data.Sum.Base.html#1143" class="Function">reduce</a> <a id="1150" class="Symbol">:</a> <a id="1152" href="Data.Sum.Base.html#465" class="Generalizable">A</a> <a id="1154" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1156" href="Data.Sum.Base.html#465" class="Generalizable">A</a> <a id="1158" class="Symbol">→</a> <a id="1160" href="Data.Sum.Base.html#465" class="Generalizable">A</a>
<a id="1162" href="Data.Sum.Base.html#1143" class="Function">reduce</a> <a id="1169" class="Symbol">=</a> <a id="1171" href="Data.Sum.Base.html#980" class="Function Operator">[</a> <a id="1173" href="Function.Base.html#704" class="Function">id</a> <a id="1176" href="Data.Sum.Base.html#980" class="Function Operator">,</a> <a id="1178" href="Function.Base.html#704" class="Function">id</a> <a id="1181" href="Data.Sum.Base.html#980" class="Function Operator">]′</a>

<a id="swap"></a><a id="1185" href="Data.Sum.Base.html#1185" class="Function">swap</a> <a id="1190" class="Symbol">:</a> <a id="1192" href="Data.Sum.Base.html#465" class="Generalizable">A</a> <a id="1194" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1196" href="Data.Sum.Base.html#479" class="Generalizable">B</a> <a id="1198" class="Symbol">→</a> <a id="1200" href="Data.Sum.Base.html#479" class="Generalizable">B</a> <a id="1202" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1204" href="Data.Sum.Base.html#465" class="Generalizable">A</a>
<a id="1206" href="Data.Sum.Base.html#1185" class="Function">swap</a> <a id="1211" class="Symbol">(</a><a id="1212" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1217" href="Data.Sum.Base.html#1217" class="Bound">x</a><a id="1218" class="Symbol">)</a> <a id="1220" class="Symbol">=</a> <a id="1222" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1227" href="Data.Sum.Base.html#1217" class="Bound">x</a>
<a id="1229" href="Data.Sum.Base.html#1185" class="Function">swap</a> <a id="1234" class="Symbol">(</a><a id="1235" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1240" href="Data.Sum.Base.html#1240" class="Bound">x</a><a id="1241" class="Symbol">)</a> <a id="1243" class="Symbol">=</a> <a id="1245" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1250" href="Data.Sum.Base.html#1240" class="Bound">x</a>

<a id="map"></a><a id="1253" href="Data.Sum.Base.html#1253" class="Function">map</a> <a id="1257" class="Symbol">:</a> <a id="1259" class="Symbol">(</a><a id="1260" href="Data.Sum.Base.html#465" class="Generalizable">A</a> <a id="1262" class="Symbol">→</a> <a id="1264" href="Data.Sum.Base.html#493" class="Generalizable">C</a><a id="1265" class="Symbol">)</a> <a id="1267" class="Symbol">→</a> <a id="1269" class="Symbol">(</a><a id="1270" href="Data.Sum.Base.html#479" class="Generalizable">B</a> <a id="1272" class="Symbol">→</a> <a id="1274" href="Data.Sum.Base.html#507" class="Generalizable">D</a><a id="1275" class="Symbol">)</a> <a id="1277" class="Symbol">→</a> <a id="1279" class="Symbol">(</a><a id="1280" href="Data.Sum.Base.html#465" class="Generalizable">A</a> <a id="1282" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1284" href="Data.Sum.Base.html#479" class="Generalizable">B</a> <a id="1286" class="Symbol">→</a> <a id="1288" href="Data.Sum.Base.html#493" class="Generalizable">C</a> <a id="1290" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1292" href="Data.Sum.Base.html#507" class="Generalizable">D</a><a id="1293" class="Symbol">)</a>
<a id="1295" href="Data.Sum.Base.html#1253" class="Function">map</a> <a id="1299" href="Data.Sum.Base.html#1299" class="Bound">f</a> <a id="1301" href="Data.Sum.Base.html#1301" class="Bound">g</a> <a id="1303" class="Symbol">=</a> <a id="1305" href="Data.Sum.Base.html#980" class="Function Operator">[</a> <a id="1307" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1312" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1314" href="Data.Sum.Base.html#1299" class="Bound">f</a> <a id="1316" href="Data.Sum.Base.html#980" class="Function Operator">,</a> <a id="1318" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1323" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1325" href="Data.Sum.Base.html#1301" class="Bound">g</a> <a id="1327" href="Data.Sum.Base.html#980" class="Function Operator">]′</a>

<a id="map₁"></a><a id="1331" href="Data.Sum.Base.html#1331" class="Function">map₁</a> <a id="1336" class="Symbol">:</a> <a id="1338" class="Symbol">(</a><a id="1339" href="Data.Sum.Base.html#465" class="Generalizable">A</a> <a id="1341" class="Symbol">→</a> <a id="1343" href="Data.Sum.Base.html#493" class="Generalizable">C</a><a id="1344" class="Symbol">)</a> <a id="1346" class="Symbol">→</a> <a id="1348" class="Symbol">(</a><a id="1349" href="Data.Sum.Base.html#465" class="Generalizable">A</a> <a id="1351" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1353" href="Data.Sum.Base.html#479" class="Generalizable">B</a> <a id="1355" class="Symbol">→</a> <a id="1357" href="Data.Sum.Base.html#493" class="Generalizable">C</a> <a id="1359" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1361" href="Data.Sum.Base.html#479" class="Generalizable">B</a><a id="1362" class="Symbol">)</a>
<a id="1364" href="Data.Sum.Base.html#1331" class="Function">map₁</a> <a id="1369" href="Data.Sum.Base.html#1369" class="Bound">f</a> <a id="1371" class="Symbol">=</a> <a id="1373" href="Data.Sum.Base.html#1253" class="Function">map</a> <a id="1377" href="Data.Sum.Base.html#1369" class="Bound">f</a> <a id="1379" href="Function.Base.html#704" class="Function">id</a>

<a id="map₂"></a><a id="1383" href="Data.Sum.Base.html#1383" class="Function">map₂</a> <a id="1388" class="Symbol">:</a> <a id="1390" class="Symbol">(</a><a id="1391" href="Data.Sum.Base.html#479" class="Generalizable">B</a> <a id="1393" class="Symbol">→</a> <a id="1395" href="Data.Sum.Base.html#507" class="Generalizable">D</a><a id="1396" class="Symbol">)</a> <a id="1398" class="Symbol">→</a> <a id="1400" class="Symbol">(</a><a id="1401" href="Data.Sum.Base.html#465" class="Generalizable">A</a> <a id="1403" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1405" href="Data.Sum.Base.html#479" class="Generalizable">B</a> <a id="1407" class="Symbol">→</a> <a id="1409" href="Data.Sum.Base.html#465" class="Generalizable">A</a> <a id="1411" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1413" href="Data.Sum.Base.html#507" class="Generalizable">D</a><a id="1414" class="Symbol">)</a>
<a id="1416" href="Data.Sum.Base.html#1383" class="Function">map₂</a> <a id="1421" class="Symbol">=</a> <a id="1423" href="Data.Sum.Base.html#1253" class="Function">map</a> <a id="1427" href="Function.Base.html#704" class="Function">id</a>

<a id="assocʳ"></a><a id="1431" href="Data.Sum.Base.html#1431" class="Function">assocʳ</a> <a id="1438" class="Symbol">:</a> <a id="1440" class="Symbol">(</a><a id="1441" href="Data.Sum.Base.html#465" class="Generalizable">A</a> <a id="1443" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1445" href="Data.Sum.Base.html#479" class="Generalizable">B</a><a id="1446" class="Symbol">)</a> <a id="1448" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1450" href="Data.Sum.Base.html#493" class="Generalizable">C</a> <a id="1452" class="Symbol">→</a> <a id="1454" href="Data.Sum.Base.html#465" class="Generalizable">A</a> <a id="1456" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1458" href="Data.Sum.Base.html#479" class="Generalizable">B</a> <a id="1460" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1462" href="Data.Sum.Base.html#493" class="Generalizable">C</a>
<a id="1464" href="Data.Sum.Base.html#1431" class="Function">assocʳ</a> <a id="1471" class="Symbol">=</a> <a id="1473" href="Data.Sum.Base.html#980" class="Function Operator">[</a> <a id="1475" href="Data.Sum.Base.html#1383" class="Function">map₂</a> <a id="1480" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1485" href="Data.Sum.Base.html#980" class="Function Operator">,</a> <a id="1487" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1492" href="Function.Base.html#3754" class="Function Operator">∘′</a> <a id="1495" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1500" href="Data.Sum.Base.html#980" class="Function Operator">]′</a>

<a id="assocˡ"></a><a id="1504" href="Data.Sum.Base.html#1504" class="Function">assocˡ</a> <a id="1511" class="Symbol">:</a> <a id="1513" href="Data.Sum.Base.html#465" class="Generalizable">A</a> <a id="1515" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1517" href="Data.Sum.Base.html#479" class="Generalizable">B</a> <a id="1519" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1521" href="Data.Sum.Base.html#493" class="Generalizable">C</a> <a id="1523" class="Symbol">→</a> <a id="1525" class="Symbol">(</a><a id="1526" href="Data.Sum.Base.html#465" class="Generalizable">A</a> <a id="1528" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1530" href="Data.Sum.Base.html#479" class="Generalizable">B</a><a id="1531" class="Symbol">)</a> <a id="1533" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1535" href="Data.Sum.Base.html#493" class="Generalizable">C</a>
<a id="1537" href="Data.Sum.Base.html#1504" class="Function">assocˡ</a> <a id="1544" class="Symbol">=</a> <a id="1546" href="Data.Sum.Base.html#980" class="Function Operator">[</a> <a id="1548" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1553" href="Function.Base.html#3754" class="Function Operator">∘′</a> <a id="1556" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1561" href="Data.Sum.Base.html#980" class="Function Operator">,</a> <a id="1563" href="Data.Sum.Base.html#1331" class="Function">map₁</a> <a id="1568" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1573" href="Data.Sum.Base.html#980" class="Function Operator">]′</a>

<a id="1577" class="Keyword">infixr</a> <a id="1584" class="Number">1</a> <a id="1586" href="Data.Sum.Base.html#1592" class="Function Operator">_-⊎-_</a>
<a id="_-⊎-_"></a><a id="1592" href="Data.Sum.Base.html#1592" class="Function Operator">_-⊎-_</a> <a id="1598" class="Symbol">:</a> <a id="1600" class="Symbol">(</a><a id="1601" href="Data.Sum.Base.html#465" class="Generalizable">A</a> <a id="1603" class="Symbol">→</a> <a id="1605" href="Data.Sum.Base.html#479" class="Generalizable">B</a> <a id="1607" class="Symbol">→</a> <a id="1609" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1613" href="Data.Sum.Base.html#449" class="Generalizable">c</a><a id="1614" class="Symbol">)</a> <a id="1616" class="Symbol">→</a> <a id="1618" class="Symbol">(</a><a id="1619" href="Data.Sum.Base.html#465" class="Generalizable">A</a> <a id="1621" class="Symbol">→</a> <a id="1623" href="Data.Sum.Base.html#479" class="Generalizable">B</a> <a id="1625" class="Symbol">→</a> <a id="1627" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1631" href="Data.Sum.Base.html#451" class="Generalizable">d</a><a id="1632" class="Symbol">)</a> <a id="1634" class="Symbol">→</a> <a id="1636" class="Symbol">(</a><a id="1637" href="Data.Sum.Base.html#465" class="Generalizable">A</a> <a id="1639" class="Symbol">→</a> <a id="1641" href="Data.Sum.Base.html#479" class="Generalizable">B</a> <a id="1643" class="Symbol">→</a> <a id="1645" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1649" class="Symbol">(</a><a id="1650" href="Data.Sum.Base.html#449" class="Generalizable">c</a> <a id="1652" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1654" href="Data.Sum.Base.html#451" class="Generalizable">d</a><a id="1655" class="Symbol">))</a>
<a id="1658" href="Data.Sum.Base.html#1658" class="Bound">f</a> <a id="1660" href="Data.Sum.Base.html#1592" class="Function Operator">-⊎-</a> <a id="1664" href="Data.Sum.Base.html#1664" class="Bound">g</a> <a id="1666" class="Symbol">=</a> <a id="1668" href="Data.Sum.Base.html#1658" class="Bound">f</a> <a id="1670" href="Function.Base.html#5167" class="Function Operator">-⟪</a> <a id="1673" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a> <a id="1677" href="Function.Base.html#5167" class="Function Operator">⟫-</a> <a id="1680" href="Data.Sum.Base.html#1664" class="Bound">g</a>
</pre></body></html>

==> anc/html/Data.Sum.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Sum.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Properties of sums (disjoint unions)</a>
<a id="146" class="Comment">------------------------------------------------------------------------</a>

<a id="220" class="Symbol">{-#</a> <a id="224" class="Keyword">OPTIONS</a> <a id="232" class="Pragma">--cubical-compatible</a> <a id="253" class="Pragma">--safe</a> <a id="260" class="Symbol">#-}</a>

<a id="265" class="Keyword">module</a> <a id="272" href="Data.Sum.Properties.html" class="Module">Data.Sum.Properties</a> <a id="292" class="Keyword">where</a>

<a id="299" class="Keyword">open</a> <a id="304" class="Keyword">import</a> <a id="311" href="Level.html" class="Module">Level</a> <a id="317" class="Keyword">using</a> <a id="323" class="Symbol">(</a><a id="324" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="329" class="Symbol">)</a>
<a id="331" class="Keyword">open</a> <a id="336" class="Keyword">import</a> <a id="343" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="357" class="Keyword">using</a> <a id="363" class="Symbol">(</a><a id="364" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a><a id="367" class="Symbol">;</a> <a id="369" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="373" class="Symbol">;</a> <a id="375" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="379" class="Symbol">;</a> <a id="381" href="Data.Sum.Base.html#1185" class="Function">swap</a><a id="385" class="Symbol">;</a> <a id="387" href="Data.Sum.Base.html#811" class="Function Operator">[_,_]</a><a id="392" class="Symbol">;</a> <a id="394" href="Data.Sum.Base.html#1253" class="Function">map</a><a id="397" class="Symbol">;</a>
  <a id="401" href="Data.Sum.Base.html#1331" class="Function">map₁</a><a id="405" class="Symbol">;</a> <a id="407" href="Data.Sum.Base.html#1383" class="Function">map₂</a><a id="411" class="Symbol">;</a> <a id="413" href="Data.Sum.Base.html#1504" class="Function">assocˡ</a><a id="419" class="Symbol">;</a> <a id="421" href="Data.Sum.Base.html#1431" class="Function">assocʳ</a><a id="427" class="Symbol">)</a>
<a id="429" class="Keyword">open</a> <a id="434" class="Keyword">import</a> <a id="441" href="Function.Base.html" class="Module">Function.Base</a> <a id="455" class="Keyword">using</a> <a id="461" class="Symbol">(</a><a id="462" href="Function.Base.html#4614" class="Function Operator">_∋_</a><a id="465" class="Symbol">;</a> <a id="467" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="470" class="Symbol">;</a> <a id="472" href="Function.Base.html#704" class="Function">id</a><a id="474" class="Symbol">)</a>
<a id="476" class="Keyword">open</a> <a id="481" class="Keyword">import</a> <a id="488" href="Function.Bundles.html" class="Module">Function.Bundles</a> <a id="505" class="Keyword">using</a> <a id="511" class="Symbol">(</a><a id="512" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a><a id="517" class="Symbol">;</a> <a id="519" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a><a id="522" class="Symbol">)</a>
<a id="524" class="Keyword">open</a> <a id="529" class="Keyword">import</a> <a id="536" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="564" class="Keyword">using</a> <a id="570" class="Symbol">(</a><a id="571" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a><a id="588" class="Symbol">)</a>
<a id="590" class="Keyword">open</a> <a id="595" class="Keyword">import</a> <a id="602" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a>
  <a id="647" class="Keyword">using</a> <a id="653" class="Symbol">(</a><a id="654" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="657" class="Symbol">;</a> <a id="659" href="Relation.Binary.PropositionalEquality.Core.html#1218" class="Function Operator">_≗_</a><a id="662" class="Symbol">;</a> <a id="664" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="668" class="Symbol">;</a> <a id="670" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a><a id="674" class="Symbol">)</a>
<a id="676" class="Keyword">open</a> <a id="681" class="Keyword">import</a> <a id="688" href="Relation.Nullary.Decidable.Core.html" class="Module">Relation.Nullary.Decidable.Core</a> <a id="720" class="Keyword">using</a> <a id="726" class="Symbol">(</a><a id="727" href="Relation.Nullary.Decidable.Core.html#2105" class="InductiveConstructor">yes</a><a id="730" class="Symbol">;</a> <a id="732" href="Relation.Nullary.Decidable.Core.html#2142" class="InductiveConstructor">no</a><a id="734" class="Symbol">;</a> <a id="736" href="Relation.Nullary.Decidable.Core.html#6261" class="Function">map′</a><a id="740" class="Symbol">)</a>

<a id="743" class="Keyword">private</a>
  <a id="753" class="Keyword">variable</a>
    <a id="766" href="Data.Sum.Properties.html#766" class="Generalizable">a</a> <a id="768" href="Data.Sum.Properties.html#768" class="Generalizable">b</a> <a id="770" href="Data.Sum.Properties.html#770" class="Generalizable">c</a> <a id="772" href="Data.Sum.Properties.html#772" class="Generalizable">d</a> <a id="774" href="Data.Sum.Properties.html#774" class="Generalizable">e</a> <a id="776" href="Data.Sum.Properties.html#776" class="Generalizable">f</a> <a id="778" class="Symbol">:</a> <a id="780" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="790" href="Data.Sum.Properties.html#790" class="Generalizable">A</a> <a id="792" class="Symbol">:</a> <a id="794" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="798" href="Data.Sum.Properties.html#766" class="Generalizable">a</a>
    <a id="804" href="Data.Sum.Properties.html#804" class="Generalizable">B</a> <a id="806" class="Symbol">:</a> <a id="808" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="812" href="Data.Sum.Properties.html#768" class="Generalizable">b</a>
    <a id="818" href="Data.Sum.Properties.html#818" class="Generalizable">C</a> <a id="820" class="Symbol">:</a> <a id="822" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="826" href="Data.Sum.Properties.html#770" class="Generalizable">c</a>
    <a id="832" href="Data.Sum.Properties.html#832" class="Generalizable">D</a> <a id="834" class="Symbol">:</a> <a id="836" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="840" href="Data.Sum.Properties.html#772" class="Generalizable">d</a>
    <a id="846" href="Data.Sum.Properties.html#846" class="Generalizable">E</a> <a id="848" class="Symbol">:</a> <a id="850" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="854" href="Data.Sum.Properties.html#774" class="Generalizable">e</a>
    <a id="860" href="Data.Sum.Properties.html#860" class="Generalizable">F</a> <a id="862" class="Symbol">:</a> <a id="864" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="868" href="Data.Sum.Properties.html#776" class="Generalizable">f</a>

<a id="inj₁-injective"></a><a id="871" href="Data.Sum.Properties.html#871" class="Function">inj₁-injective</a> <a id="886" class="Symbol">:</a> <a id="888" class="Symbol">∀</a> <a id="890" class="Symbol">{</a><a id="891" href="Data.Sum.Properties.html#891" class="Bound">x</a> <a id="893" href="Data.Sum.Properties.html#893" class="Bound">y</a><a id="894" class="Symbol">}</a> <a id="896" class="Symbol">→</a> <a id="898" class="Symbol">(</a><a id="899" href="Data.Sum.Properties.html#790" class="Generalizable">A</a> <a id="901" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="903" href="Data.Sum.Properties.html#804" class="Generalizable">B</a> <a id="905" href="Function.Base.html#4614" class="Function Operator">∋</a> <a id="907" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="912" href="Data.Sum.Properties.html#891" class="Bound">x</a><a id="913" class="Symbol">)</a> <a id="915" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="917" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="922" href="Data.Sum.Properties.html#893" class="Bound">y</a> <a id="924" class="Symbol">→</a> <a id="926" href="Data.Sum.Properties.html#891" class="Bound">x</a> <a id="928" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="930" href="Data.Sum.Properties.html#893" class="Bound">y</a>
<a id="932" href="Data.Sum.Properties.html#871" class="Function">inj₁-injective</a> <a id="947" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="952" class="Symbol">=</a> <a id="954" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="inj₂-injective"></a><a id="960" href="Data.Sum.Properties.html#960" class="Function">inj₂-injective</a> <a id="975" class="Symbol">:</a> <a id="977" class="Symbol">∀</a> <a id="979" class="Symbol">{</a><a id="980" href="Data.Sum.Properties.html#980" class="Bound">x</a> <a id="982" href="Data.Sum.Properties.html#982" class="Bound">y</a><a id="983" class="Symbol">}</a> <a id="985" class="Symbol">→</a> <a id="987" class="Symbol">(</a><a id="988" href="Data.Sum.Properties.html#790" class="Generalizable">A</a> <a id="990" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="992" href="Data.Sum.Properties.html#804" class="Generalizable">B</a> <a id="994" href="Function.Base.html#4614" class="Function Operator">∋</a> <a id="996" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1001" href="Data.Sum.Properties.html#980" class="Bound">x</a><a id="1002" class="Symbol">)</a> <a id="1004" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1006" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1011" href="Data.Sum.Properties.html#982" class="Bound">y</a> <a id="1013" class="Symbol">→</a> <a id="1015" href="Data.Sum.Properties.html#980" class="Bound">x</a> <a id="1017" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1019" href="Data.Sum.Properties.html#982" class="Bound">y</a>
<a id="1021" href="Data.Sum.Properties.html#960" class="Function">inj₂-injective</a> <a id="1036" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1041" class="Symbol">=</a> <a id="1043" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="1049" class="Keyword">module</a> <a id="1056" href="Data.Sum.Properties.html#1056" class="Module">_</a> <a id="1058" class="Symbol">(</a><a id="1059" href="Data.Sum.Properties.html#1059" class="Bound">dec₁</a> <a id="1064" class="Symbol">:</a> <a id="1066" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="1084" href="Data.Sum.Properties.html#790" class="Generalizable">A</a><a id="1085" class="Symbol">)</a>
         <a id="1096" class="Symbol">(</a><a id="1097" href="Data.Sum.Properties.html#1097" class="Bound">dec₂</a> <a id="1102" class="Symbol">:</a> <a id="1104" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="1122" href="Data.Sum.Properties.html#804" class="Generalizable">B</a><a id="1123" class="Symbol">)</a> <a id="1125" class="Keyword">where</a>

  <a id="1134" href="Data.Sum.Properties.html#1134" class="Function">≡-dec</a> <a id="1140" class="Symbol">:</a> <a id="1142" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="1160" class="Symbol">(</a><a id="1161" href="Data.Sum.Properties.html#1084" class="Bound">A</a> <a id="1163" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1165" href="Data.Sum.Properties.html#1122" class="Bound">B</a><a id="1166" class="Symbol">)</a>
  <a id="1170" href="Data.Sum.Properties.html#1134" class="Function">≡-dec</a> <a id="1176" class="Symbol">(</a><a id="1177" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1182" href="Data.Sum.Properties.html#1182" class="Bound">x</a><a id="1183" class="Symbol">)</a> <a id="1185" class="Symbol">(</a><a id="1186" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1191" href="Data.Sum.Properties.html#1191" class="Bound">y</a><a id="1192" class="Symbol">)</a> <a id="1194" class="Symbol">=</a> <a id="1196" href="Relation.Nullary.Decidable.Core.html#6261" class="Function">map′</a> <a id="1201" class="Symbol">(</a><a id="1202" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="1207" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="1211" class="Symbol">)</a> <a id="1213" href="Data.Sum.Properties.html#871" class="Function">inj₁-injective</a> <a id="1228" class="Symbol">(</a><a id="1229" href="Data.Sum.Properties.html#1059" class="Bound">dec₁</a> <a id="1234" href="Data.Sum.Properties.html#1182" class="Bound">x</a> <a id="1236" href="Data.Sum.Properties.html#1191" class="Bound">y</a><a id="1237" class="Symbol">)</a>
  <a id="1241" href="Data.Sum.Properties.html#1134" class="Function">≡-dec</a> <a id="1247" class="Symbol">(</a><a id="1248" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1253" href="Data.Sum.Properties.html#1253" class="Bound">x</a><a id="1254" class="Symbol">)</a> <a id="1256" class="Symbol">(</a><a id="1257" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1262" href="Data.Sum.Properties.html#1262" class="Bound">y</a><a id="1263" class="Symbol">)</a> <a id="1265" class="Symbol">=</a> <a id="1267" href="Relation.Nullary.Decidable.Core.html#2142" class="InductiveConstructor">no</a> <a id="1270" class="Symbol">λ()</a>
  <a id="1276" href="Data.Sum.Properties.html#1134" class="Function">≡-dec</a> <a id="1282" class="Symbol">(</a><a id="1283" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1288" href="Data.Sum.Properties.html#1288" class="Bound">x</a><a id="1289" class="Symbol">)</a> <a id="1291" class="Symbol">(</a><a id="1292" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1297" href="Data.Sum.Properties.html#1297" class="Bound">y</a><a id="1298" class="Symbol">)</a> <a id="1300" class="Symbol">=</a> <a id="1302" href="Relation.Nullary.Decidable.Core.html#2142" class="InductiveConstructor">no</a> <a id="1305" class="Symbol">λ()</a>
  <a id="1311" href="Data.Sum.Properties.html#1134" class="Function">≡-dec</a> <a id="1317" class="Symbol">(</a><a id="1318" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1323" href="Data.Sum.Properties.html#1323" class="Bound">x</a><a id="1324" class="Symbol">)</a> <a id="1326" class="Symbol">(</a><a id="1327" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1332" href="Data.Sum.Properties.html#1332" class="Bound">y</a><a id="1333" class="Symbol">)</a> <a id="1335" class="Symbol">=</a> <a id="1337" href="Relation.Nullary.Decidable.Core.html#6261" class="Function">map′</a> <a id="1342" class="Symbol">(</a><a id="1343" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="1348" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="1352" class="Symbol">)</a> <a id="1354" href="Data.Sum.Properties.html#960" class="Function">inj₂-injective</a> <a id="1369" class="Symbol">(</a><a id="1370" href="Data.Sum.Properties.html#1097" class="Bound">dec₂</a> <a id="1375" href="Data.Sum.Properties.html#1323" class="Bound">x</a> <a id="1377" href="Data.Sum.Properties.html#1332" class="Bound">y</a><a id="1378" class="Symbol">)</a>

<a id="swap-involutive"></a><a id="1381" href="Data.Sum.Properties.html#1381" class="Function">swap-involutive</a> <a id="1397" class="Symbol">:</a> <a id="1399" href="Data.Sum.Base.html#1185" class="Function">swap</a> <a id="1404" class="Symbol">{</a><a id="1405" class="Argument">A</a> <a id="1407" class="Symbol">=</a> <a id="1409" href="Data.Sum.Properties.html#790" class="Generalizable">A</a><a id="1410" class="Symbol">}</a> <a id="1412" class="Symbol">{</a><a id="1413" class="Argument">B</a> <a id="1415" class="Symbol">=</a> <a id="1417" href="Data.Sum.Properties.html#804" class="Generalizable">B</a><a id="1418" class="Symbol">}</a> <a id="1420" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1422" href="Data.Sum.Base.html#1185" class="Function">swap</a> <a id="1427" href="Relation.Binary.PropositionalEquality.Core.html#1218" class="Function Operator">≗</a> <a id="1429" href="Function.Base.html#704" class="Function">id</a>
<a id="1432" href="Data.Sum.Properties.html#1381" class="Function">swap-involutive</a> <a id="1448" class="Symbol">=</a> <a id="1450" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="1452" class="Symbol">(λ</a> <a id="1455" href="Data.Sum.Properties.html#1455" class="Bound">_</a> <a id="1457" class="Symbol">→</a> <a id="1459" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="1463" class="Symbol">)</a> <a id="1465" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="1467" class="Symbol">(λ</a> <a id="1470" href="Data.Sum.Properties.html#1470" class="Bound">_</a> <a id="1472" class="Symbol">→</a> <a id="1474" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="1478" class="Symbol">)</a> <a id="1480" href="Data.Sum.Base.html#811" class="Function Operator">]</a>

<a id="swap-↔"></a><a id="1483" href="Data.Sum.Properties.html#1483" class="Function">swap-↔</a> <a id="1490" class="Symbol">:</a> <a id="1492" class="Symbol">(</a><a id="1493" href="Data.Sum.Properties.html#790" class="Generalizable">A</a> <a id="1495" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1497" href="Data.Sum.Properties.html#804" class="Generalizable">B</a><a id="1498" class="Symbol">)</a> <a id="1500" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="1502" class="Symbol">(</a><a id="1503" href="Data.Sum.Properties.html#804" class="Generalizable">B</a> <a id="1505" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1507" href="Data.Sum.Properties.html#790" class="Generalizable">A</a><a id="1508" class="Symbol">)</a>
<a id="1510" href="Data.Sum.Properties.html#1483" class="Function">swap-↔</a> <a id="1517" class="Symbol">=</a> <a id="1519" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="1525" href="Data.Sum.Base.html#1185" class="Function">swap</a> <a id="1530" href="Data.Sum.Base.html#1185" class="Function">swap</a> <a id="1535" href="Data.Sum.Properties.html#1381" class="Function">swap-involutive</a> <a id="1551" href="Data.Sum.Properties.html#1381" class="Function">swap-involutive</a>

<a id="map-id"></a><a id="1568" href="Data.Sum.Properties.html#1568" class="Function">map-id</a> <a id="1575" class="Symbol">:</a> <a id="1577" href="Data.Sum.Base.html#1253" class="Function">map</a> <a id="1581" class="Symbol">{</a><a id="1582" class="Argument">A</a> <a id="1584" class="Symbol">=</a> <a id="1586" href="Data.Sum.Properties.html#790" class="Generalizable">A</a><a id="1587" class="Symbol">}</a> <a id="1589" class="Symbol">{</a><a id="1590" class="Argument">B</a> <a id="1592" class="Symbol">=</a> <a id="1594" href="Data.Sum.Properties.html#804" class="Generalizable">B</a><a id="1595" class="Symbol">}</a> <a id="1597" href="Function.Base.html#704" class="Function">id</a> <a id="1600" href="Function.Base.html#704" class="Function">id</a> <a id="1603" href="Relation.Binary.PropositionalEquality.Core.html#1218" class="Function Operator">≗</a> <a id="1605" href="Function.Base.html#704" class="Function">id</a>
<a id="1608" href="Data.Sum.Properties.html#1568" class="Function">map-id</a> <a id="1615" class="Symbol">(</a><a id="1616" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1621" class="Symbol">_)</a> <a id="1624" class="Symbol">=</a> <a id="1626" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="1631" href="Data.Sum.Properties.html#1568" class="Function">map-id</a> <a id="1638" class="Symbol">(</a><a id="1639" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1644" class="Symbol">_)</a> <a id="1647" class="Symbol">=</a> <a id="1649" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="[,]-∘"></a><a id="1655" href="Data.Sum.Properties.html#1655" class="Function">[,]-∘</a> <a id="1661" class="Symbol">:</a> <a id="1663" class="Symbol">(</a><a id="1664" href="Data.Sum.Properties.html#1664" class="Bound">f</a> <a id="1666" class="Symbol">:</a> <a id="1668" href="Data.Sum.Properties.html#790" class="Generalizable">A</a> <a id="1670" class="Symbol">→</a> <a id="1672" href="Data.Sum.Properties.html#804" class="Generalizable">B</a><a id="1673" class="Symbol">)</a>
              <a id="1689" class="Symbol">{</a><a id="1690" href="Data.Sum.Properties.html#1690" class="Bound">g</a> <a id="1692" class="Symbol">:</a> <a id="1694" href="Data.Sum.Properties.html#818" class="Generalizable">C</a> <a id="1696" class="Symbol">→</a> <a id="1698" href="Data.Sum.Properties.html#790" class="Generalizable">A</a><a id="1699" class="Symbol">}</a> <a id="1701" class="Symbol">{</a><a id="1702" href="Data.Sum.Properties.html#1702" class="Bound">h</a> <a id="1704" class="Symbol">:</a> <a id="1706" href="Data.Sum.Properties.html#832" class="Generalizable">D</a> <a id="1708" class="Symbol">→</a> <a id="1710" href="Data.Sum.Properties.html#790" class="Generalizable">A</a><a id="1711" class="Symbol">}</a> <a id="1713" class="Symbol">→</a>
              <a id="1729" href="Data.Sum.Properties.html#1664" class="Bound">f</a> <a id="1731" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1733" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="1735" href="Data.Sum.Properties.html#1690" class="Bound">g</a> <a id="1737" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="1739" href="Data.Sum.Properties.html#1702" class="Bound">h</a> <a id="1741" href="Data.Sum.Base.html#811" class="Function Operator">]</a> <a id="1743" href="Relation.Binary.PropositionalEquality.Core.html#1218" class="Function Operator">≗</a> <a id="1745" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="1747" href="Data.Sum.Properties.html#1664" class="Bound">f</a> <a id="1749" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1751" href="Data.Sum.Properties.html#1690" class="Bound">g</a> <a id="1753" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="1755" href="Data.Sum.Properties.html#1664" class="Bound">f</a> <a id="1757" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1759" href="Data.Sum.Properties.html#1702" class="Bound">h</a> <a id="1761" href="Data.Sum.Base.html#811" class="Function Operator">]</a>
<a id="1763" href="Data.Sum.Properties.html#1655" class="Function">[,]-∘</a> <a id="1769" class="Symbol">_</a> <a id="1771" class="Symbol">(</a><a id="1772" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1777" class="Symbol">_)</a> <a id="1780" class="Symbol">=</a> <a id="1782" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="1787" href="Data.Sum.Properties.html#1655" class="Function">[,]-∘</a> <a id="1793" class="Symbol">_</a> <a id="1795" class="Symbol">(</a><a id="1796" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1801" class="Symbol">_)</a> <a id="1804" class="Symbol">=</a> <a id="1806" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="[,]-map"></a><a id="1812" href="Data.Sum.Properties.html#1812" class="Function">[,]-map</a> <a id="1820" class="Symbol">:</a> <a id="1822" class="Symbol">{</a><a id="1823" href="Data.Sum.Properties.html#1823" class="Bound">f</a> <a id="1825" class="Symbol">:</a> <a id="1827" href="Data.Sum.Properties.html#790" class="Generalizable">A</a> <a id="1829" class="Symbol">→</a> <a id="1831" href="Data.Sum.Properties.html#804" class="Generalizable">B</a><a id="1832" class="Symbol">}</a>  <a id="1835" class="Symbol">{</a><a id="1836" href="Data.Sum.Properties.html#1836" class="Bound">g</a> <a id="1838" class="Symbol">:</a> <a id="1840" href="Data.Sum.Properties.html#818" class="Generalizable">C</a> <a id="1842" class="Symbol">→</a> <a id="1844" href="Data.Sum.Properties.html#832" class="Generalizable">D</a><a id="1845" class="Symbol">}</a>
          <a id="1857" class="Symbol">{</a><a id="1858" href="Data.Sum.Properties.html#1858" class="Bound">f′</a> <a id="1861" class="Symbol">:</a> <a id="1863" href="Data.Sum.Properties.html#804" class="Generalizable">B</a> <a id="1865" class="Symbol">→</a> <a id="1867" href="Data.Sum.Properties.html#846" class="Generalizable">E</a><a id="1868" class="Symbol">}</a> <a id="1870" class="Symbol">{</a><a id="1871" href="Data.Sum.Properties.html#1871" class="Bound">g′</a> <a id="1874" class="Symbol">:</a> <a id="1876" href="Data.Sum.Properties.html#832" class="Generalizable">D</a> <a id="1878" class="Symbol">→</a> <a id="1880" href="Data.Sum.Properties.html#846" class="Generalizable">E</a><a id="1881" class="Symbol">}</a> <a id="1883" class="Symbol">→</a>
          <a id="1895" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="1897" href="Data.Sum.Properties.html#1858" class="Bound">f′</a> <a id="1900" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="1902" href="Data.Sum.Properties.html#1871" class="Bound">g′</a> <a id="1905" href="Data.Sum.Base.html#811" class="Function Operator">]</a> <a id="1907" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1909" href="Data.Sum.Base.html#1253" class="Function">map</a> <a id="1913" href="Data.Sum.Properties.html#1823" class="Bound">f</a> <a id="1915" href="Data.Sum.Properties.html#1836" class="Bound">g</a> <a id="1917" href="Relation.Binary.PropositionalEquality.Core.html#1218" class="Function Operator">≗</a> <a id="1919" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="1921" href="Data.Sum.Properties.html#1858" class="Bound">f′</a> <a id="1924" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1926" href="Data.Sum.Properties.html#1823" class="Bound">f</a> <a id="1928" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="1930" href="Data.Sum.Properties.html#1871" class="Bound">g′</a> <a id="1933" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1935" href="Data.Sum.Properties.html#1836" class="Bound">g</a> <a id="1937" href="Data.Sum.Base.html#811" class="Function Operator">]</a>
<a id="1939" href="Data.Sum.Properties.html#1812" class="Function">[,]-map</a> <a id="1947" class="Symbol">(</a><a id="1948" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1953" class="Symbol">_)</a> <a id="1956" class="Symbol">=</a> <a id="1958" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="1963" href="Data.Sum.Properties.html#1812" class="Function">[,]-map</a> <a id="1971" class="Symbol">(</a><a id="1972" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1977" class="Symbol">_)</a> <a id="1980" class="Symbol">=</a> <a id="1982" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="map-map"></a><a id="1988" href="Data.Sum.Properties.html#1988" class="Function">map-map</a> <a id="1996" class="Symbol">:</a> <a id="1998" class="Symbol">{</a><a id="1999" href="Data.Sum.Properties.html#1999" class="Bound">f</a> <a id="2001" class="Symbol">:</a> <a id="2003" href="Data.Sum.Properties.html#790" class="Generalizable">A</a> <a id="2005" class="Symbol">→</a> <a id="2007" href="Data.Sum.Properties.html#804" class="Generalizable">B</a><a id="2008" class="Symbol">}</a>  <a id="2011" class="Symbol">{</a><a id="2012" href="Data.Sum.Properties.html#2012" class="Bound">g</a> <a id="2014" class="Symbol">:</a> <a id="2016" href="Data.Sum.Properties.html#818" class="Generalizable">C</a> <a id="2018" class="Symbol">→</a> <a id="2020" href="Data.Sum.Properties.html#832" class="Generalizable">D</a><a id="2021" class="Symbol">}</a>
              <a id="2037" class="Symbol">{</a><a id="2038" href="Data.Sum.Properties.html#2038" class="Bound">f′</a> <a id="2041" class="Symbol">:</a> <a id="2043" href="Data.Sum.Properties.html#804" class="Generalizable">B</a> <a id="2045" class="Symbol">→</a> <a id="2047" href="Data.Sum.Properties.html#846" class="Generalizable">E</a><a id="2048" class="Symbol">}</a> <a id="2050" class="Symbol">{</a><a id="2051" href="Data.Sum.Properties.html#2051" class="Bound">g′</a> <a id="2054" class="Symbol">:</a> <a id="2056" href="Data.Sum.Properties.html#832" class="Generalizable">D</a> <a id="2058" class="Symbol">→</a> <a id="2060" href="Data.Sum.Properties.html#860" class="Generalizable">F</a><a id="2061" class="Symbol">}</a> <a id="2063" class="Symbol">→</a>
              <a id="2079" href="Data.Sum.Base.html#1253" class="Function">map</a> <a id="2083" href="Data.Sum.Properties.html#2038" class="Bound">f′</a> <a id="2086" href="Data.Sum.Properties.html#2051" class="Bound">g′</a> <a id="2089" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2091" href="Data.Sum.Base.html#1253" class="Function">map</a> <a id="2095" href="Data.Sum.Properties.html#1999" class="Bound">f</a> <a id="2097" href="Data.Sum.Properties.html#2012" class="Bound">g</a> <a id="2099" href="Relation.Binary.PropositionalEquality.Core.html#1218" class="Function Operator">≗</a> <a id="2101" href="Data.Sum.Base.html#1253" class="Function">map</a> <a id="2105" class="Symbol">(</a><a id="2106" href="Data.Sum.Properties.html#2038" class="Bound">f′</a> <a id="2109" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2111" href="Data.Sum.Properties.html#1999" class="Bound">f</a><a id="2112" class="Symbol">)</a> <a id="2114" class="Symbol">(</a><a id="2115" href="Data.Sum.Properties.html#2051" class="Bound">g′</a> <a id="2118" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2120" href="Data.Sum.Properties.html#2012" class="Bound">g</a><a id="2121" class="Symbol">)</a>
<a id="2123" href="Data.Sum.Properties.html#1988" class="Function">map-map</a> <a id="2131" class="Symbol">(</a><a id="2132" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="2137" class="Symbol">_)</a> <a id="2140" class="Symbol">=</a> <a id="2142" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="2147" href="Data.Sum.Properties.html#1988" class="Function">map-map</a> <a id="2155" class="Symbol">(</a><a id="2156" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="2161" class="Symbol">_)</a> <a id="2164" class="Symbol">=</a> <a id="2166" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="map₁₂-map₂₁"></a><a id="2172" href="Data.Sum.Properties.html#2172" class="Function">map₁₂-map₂₁</a> <a id="2184" class="Symbol">:</a> <a id="2186" class="Symbol">{</a><a id="2187" href="Data.Sum.Properties.html#2187" class="Bound">f</a> <a id="2189" class="Symbol">:</a> <a id="2191" href="Data.Sum.Properties.html#790" class="Generalizable">A</a> <a id="2193" class="Symbol">→</a> <a id="2195" href="Data.Sum.Properties.html#804" class="Generalizable">B</a><a id="2196" class="Symbol">}</a> <a id="2198" class="Symbol">{</a><a id="2199" href="Data.Sum.Properties.html#2199" class="Bound">g</a> <a id="2201" class="Symbol">:</a> <a id="2203" href="Data.Sum.Properties.html#818" class="Generalizable">C</a> <a id="2205" class="Symbol">→</a> <a id="2207" href="Data.Sum.Properties.html#832" class="Generalizable">D</a><a id="2208" class="Symbol">}</a> <a id="2210" class="Symbol">→</a>
                <a id="2228" href="Data.Sum.Base.html#1331" class="Function">map₁</a> <a id="2233" href="Data.Sum.Properties.html#2187" class="Bound">f</a> <a id="2235" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2237" href="Data.Sum.Base.html#1383" class="Function">map₂</a> <a id="2242" href="Data.Sum.Properties.html#2199" class="Bound">g</a> <a id="2244" href="Relation.Binary.PropositionalEquality.Core.html#1218" class="Function Operator">≗</a> <a id="2246" href="Data.Sum.Base.html#1383" class="Function">map₂</a> <a id="2251" href="Data.Sum.Properties.html#2199" class="Bound">g</a> <a id="2253" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2255" href="Data.Sum.Base.html#1331" class="Function">map₁</a> <a id="2260" href="Data.Sum.Properties.html#2187" class="Bound">f</a>
<a id="2262" href="Data.Sum.Properties.html#2172" class="Function">map₁₂-map₂₁</a> <a id="2274" class="Symbol">(</a><a id="2275" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="2280" class="Symbol">_)</a> <a id="2283" class="Symbol">=</a> <a id="2285" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="2290" href="Data.Sum.Properties.html#2172" class="Function">map₁₂-map₂₁</a> <a id="2302" class="Symbol">(</a><a id="2303" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="2308" class="Symbol">_)</a> <a id="2311" class="Symbol">=</a> <a id="2313" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="map-assocˡ"></a><a id="2319" href="Data.Sum.Properties.html#2319" class="Function">map-assocˡ</a> <a id="2330" class="Symbol">:</a> <a id="2332" class="Symbol">(</a><a id="2333" href="Data.Sum.Properties.html#2333" class="Bound">f</a> <a id="2335" class="Symbol">:</a> <a id="2337" href="Data.Sum.Properties.html#790" class="Generalizable">A</a> <a id="2339" class="Symbol">→</a> <a id="2341" href="Data.Sum.Properties.html#818" class="Generalizable">C</a><a id="2342" class="Symbol">)</a> <a id="2344" class="Symbol">(</a><a id="2345" href="Data.Sum.Properties.html#2345" class="Bound">g</a> <a id="2347" class="Symbol">:</a> <a id="2349" href="Data.Sum.Properties.html#804" class="Generalizable">B</a> <a id="2351" class="Symbol">→</a> <a id="2353" href="Data.Sum.Properties.html#832" class="Generalizable">D</a><a id="2354" class="Symbol">)</a> <a id="2356" class="Symbol">(</a><a id="2357" href="Data.Sum.Properties.html#2357" class="Bound">h</a> <a id="2359" class="Symbol">:</a> <a id="2361" href="Data.Sum.Properties.html#818" class="Generalizable">C</a> <a id="2363" class="Symbol">→</a> <a id="2365" href="Data.Sum.Properties.html#860" class="Generalizable">F</a><a id="2366" class="Symbol">)</a> <a id="2368" class="Symbol">→</a>
  <a id="2372" href="Data.Sum.Base.html#1253" class="Function">map</a> <a id="2376" class="Symbol">(</a><a id="2377" href="Data.Sum.Base.html#1253" class="Function">map</a> <a id="2381" href="Data.Sum.Properties.html#2333" class="Bound">f</a> <a id="2383" href="Data.Sum.Properties.html#2345" class="Bound">g</a><a id="2384" class="Symbol">)</a> <a id="2386" href="Data.Sum.Properties.html#2357" class="Bound">h</a> <a id="2388" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2390" href="Data.Sum.Base.html#1504" class="Function">assocˡ</a> <a id="2397" href="Relation.Binary.PropositionalEquality.Core.html#1218" class="Function Operator">≗</a> <a id="2399" href="Data.Sum.Base.html#1504" class="Function">assocˡ</a> <a id="2406" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2408" href="Data.Sum.Base.html#1253" class="Function">map</a> <a id="2412" href="Data.Sum.Properties.html#2333" class="Bound">f</a> <a id="2414" class="Symbol">(</a><a id="2415" href="Data.Sum.Base.html#1253" class="Function">map</a> <a id="2419" href="Data.Sum.Properties.html#2345" class="Bound">g</a> <a id="2421" href="Data.Sum.Properties.html#2357" class="Bound">h</a><a id="2422" class="Symbol">)</a>
<a id="2424" href="Data.Sum.Properties.html#2319" class="Function">map-assocˡ</a> <a id="2435" class="Symbol">_</a> <a id="2437" class="Symbol">_</a> <a id="2439" class="Symbol">_</a> <a id="2441" class="Symbol">(</a><a id="2442" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a>       <a id="2453" href="Data.Sum.Properties.html#2453" class="Bound">x</a> <a id="2455" class="Symbol">)</a> <a id="2457" class="Symbol">=</a> <a id="2459" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="2464" href="Data.Sum.Properties.html#2319" class="Function">map-assocˡ</a> <a id="2475" class="Symbol">_</a> <a id="2477" class="Symbol">_</a> <a id="2479" class="Symbol">_</a> <a id="2481" class="Symbol">(</a><a id="2482" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="2487" class="Symbol">(</a><a id="2488" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="2493" href="Data.Sum.Properties.html#2493" class="Bound">y</a><a id="2494" class="Symbol">))</a> <a id="2497" class="Symbol">=</a> <a id="2499" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="2504" href="Data.Sum.Properties.html#2319" class="Function">map-assocˡ</a> <a id="2515" class="Symbol">_</a> <a id="2517" class="Symbol">_</a> <a id="2519" class="Symbol">_</a> <a id="2521" class="Symbol">(</a><a id="2522" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="2527" class="Symbol">(</a><a id="2528" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="2533" href="Data.Sum.Properties.html#2533" class="Bound">z</a><a id="2534" class="Symbol">))</a> <a id="2537" class="Symbol">=</a> <a id="2539" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="map-assocʳ"></a><a id="2545" href="Data.Sum.Properties.html#2545" class="Function">map-assocʳ</a> <a id="2556" class="Symbol">:</a> <a id="2558" class="Symbol">(</a><a id="2559" href="Data.Sum.Properties.html#2559" class="Bound">f</a> <a id="2561" class="Symbol">:</a> <a id="2563" href="Data.Sum.Properties.html#790" class="Generalizable">A</a> <a id="2565" class="Symbol">→</a> <a id="2567" href="Data.Sum.Properties.html#818" class="Generalizable">C</a><a id="2568" class="Symbol">)</a> <a id="2570" class="Symbol">(</a><a id="2571" href="Data.Sum.Properties.html#2571" class="Bound">g</a> <a id="2573" class="Symbol">:</a> <a id="2575" href="Data.Sum.Properties.html#804" class="Generalizable">B</a> <a id="2577" class="Symbol">→</a> <a id="2579" href="Data.Sum.Properties.html#832" class="Generalizable">D</a><a id="2580" class="Symbol">)</a> <a id="2582" class="Symbol">(</a><a id="2583" href="Data.Sum.Properties.html#2583" class="Bound">h</a> <a id="2585" class="Symbol">:</a> <a id="2587" href="Data.Sum.Properties.html#818" class="Generalizable">C</a> <a id="2589" class="Symbol">→</a> <a id="2591" href="Data.Sum.Properties.html#860" class="Generalizable">F</a><a id="2592" class="Symbol">)</a> <a id="2594" class="Symbol">→</a>
  <a id="2598" href="Data.Sum.Base.html#1253" class="Function">map</a> <a id="2602" href="Data.Sum.Properties.html#2559" class="Bound">f</a> <a id="2604" class="Symbol">(</a><a id="2605" href="Data.Sum.Base.html#1253" class="Function">map</a> <a id="2609" href="Data.Sum.Properties.html#2571" class="Bound">g</a> <a id="2611" href="Data.Sum.Properties.html#2583" class="Bound">h</a><a id="2612" class="Symbol">)</a> <a id="2614" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2616" href="Data.Sum.Base.html#1431" class="Function">assocʳ</a> <a id="2623" href="Relation.Binary.PropositionalEquality.Core.html#1218" class="Function Operator">≗</a> <a id="2625" href="Data.Sum.Base.html#1431" class="Function">assocʳ</a> <a id="2632" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2634" href="Data.Sum.Base.html#1253" class="Function">map</a> <a id="2638" class="Symbol">(</a><a id="2639" href="Data.Sum.Base.html#1253" class="Function">map</a> <a id="2643" href="Data.Sum.Properties.html#2559" class="Bound">f</a> <a id="2645" href="Data.Sum.Properties.html#2571" class="Bound">g</a><a id="2646" class="Symbol">)</a> <a id="2648" href="Data.Sum.Properties.html#2583" class="Bound">h</a>
<a id="2650" href="Data.Sum.Properties.html#2545" class="Function">map-assocʳ</a> <a id="2661" class="Symbol">_</a> <a id="2663" class="Symbol">_</a> <a id="2665" class="Symbol">_</a> <a id="2667" class="Symbol">(</a><a id="2668" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="2673" class="Symbol">(</a><a id="2674" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="2679" href="Data.Sum.Properties.html#2679" class="Bound">x</a><a id="2680" class="Symbol">))</a> <a id="2683" class="Symbol">=</a> <a id="2685" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="2690" href="Data.Sum.Properties.html#2545" class="Function">map-assocʳ</a> <a id="2701" class="Symbol">_</a> <a id="2703" class="Symbol">_</a> <a id="2705" class="Symbol">_</a> <a id="2707" class="Symbol">(</a><a id="2708" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="2713" class="Symbol">(</a><a id="2714" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="2719" href="Data.Sum.Properties.html#2719" class="Bound">y</a><a id="2720" class="Symbol">))</a> <a id="2723" class="Symbol">=</a> <a id="2725" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="2730" href="Data.Sum.Properties.html#2545" class="Function">map-assocʳ</a> <a id="2741" class="Symbol">_</a> <a id="2743" class="Symbol">_</a> <a id="2745" class="Symbol">_</a> <a id="2747" class="Symbol">(</a><a id="2748" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a>       <a id="2759" href="Data.Sum.Properties.html#2759" class="Bound">z</a> <a id="2761" class="Symbol">)</a> <a id="2763" class="Symbol">=</a> <a id="2765" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="[,]-cong"></a><a id="2771" href="Data.Sum.Properties.html#2771" class="Function">[,]-cong</a> <a id="2780" class="Symbol">:</a> <a id="2782" class="Symbol">{</a><a id="2783" href="Data.Sum.Properties.html#2783" class="Bound">f</a> <a id="2785" href="Data.Sum.Properties.html#2785" class="Bound">f′</a> <a id="2788" class="Symbol">:</a> <a id="2790" href="Data.Sum.Properties.html#790" class="Generalizable">A</a> <a id="2792" class="Symbol">→</a> <a id="2794" href="Data.Sum.Properties.html#804" class="Generalizable">B</a><a id="2795" class="Symbol">}</a> <a id="2797" class="Symbol">{</a><a id="2798" href="Data.Sum.Properties.html#2798" class="Bound">g</a> <a id="2800" href="Data.Sum.Properties.html#2800" class="Bound">g′</a> <a id="2803" class="Symbol">:</a> <a id="2805" href="Data.Sum.Properties.html#818" class="Generalizable">C</a> <a id="2807" class="Symbol">→</a> <a id="2809" href="Data.Sum.Properties.html#804" class="Generalizable">B</a><a id="2810" class="Symbol">}</a> <a id="2812" class="Symbol">→</a>
           <a id="2825" href="Data.Sum.Properties.html#2783" class="Bound">f</a> <a id="2827" href="Relation.Binary.PropositionalEquality.Core.html#1218" class="Function Operator">≗</a> <a id="2829" href="Data.Sum.Properties.html#2785" class="Bound">f′</a> <a id="2832" class="Symbol">→</a> <a id="2834" href="Data.Sum.Properties.html#2798" class="Bound">g</a> <a id="2836" href="Relation.Binary.PropositionalEquality.Core.html#1218" class="Function Operator">≗</a> <a id="2838" href="Data.Sum.Properties.html#2800" class="Bound">g′</a> <a id="2841" class="Symbol">→</a>
           <a id="2854" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="2856" href="Data.Sum.Properties.html#2783" class="Bound">f</a> <a id="2858" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="2860" href="Data.Sum.Properties.html#2798" class="Bound">g</a> <a id="2862" href="Data.Sum.Base.html#811" class="Function Operator">]</a> <a id="2864" href="Relation.Binary.PropositionalEquality.Core.html#1218" class="Function Operator">≗</a> <a id="2866" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="2868" href="Data.Sum.Properties.html#2785" class="Bound">f′</a> <a id="2871" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="2873" href="Data.Sum.Properties.html#2800" class="Bound">g′</a> <a id="2876" href="Data.Sum.Base.html#811" class="Function Operator">]</a>
<a id="2878" href="Data.Sum.Properties.html#2771" class="Function">[,]-cong</a> <a id="2887" class="Symbol">=</a> <a id="2889" href="Data.Sum.Base.html#811" class="Function Operator">[_,_]</a>

<a id="[-,]-cong"></a><a id="2896" href="Data.Sum.Properties.html#2896" class="Function">[-,]-cong</a> <a id="2906" class="Symbol">:</a> <a id="2908" class="Symbol">{</a><a id="2909" href="Data.Sum.Properties.html#2909" class="Bound">f</a> <a id="2911" href="Data.Sum.Properties.html#2911" class="Bound">f′</a> <a id="2914" class="Symbol">:</a> <a id="2916" href="Data.Sum.Properties.html#790" class="Generalizable">A</a> <a id="2918" class="Symbol">→</a> <a id="2920" href="Data.Sum.Properties.html#804" class="Generalizable">B</a><a id="2921" class="Symbol">}</a> <a id="2923" class="Symbol">{</a><a id="2924" href="Data.Sum.Properties.html#2924" class="Bound">g</a> <a id="2926" class="Symbol">:</a> <a id="2928" href="Data.Sum.Properties.html#818" class="Generalizable">C</a> <a id="2930" class="Symbol">→</a> <a id="2932" href="Data.Sum.Properties.html#804" class="Generalizable">B</a><a id="2933" class="Symbol">}</a> <a id="2935" class="Symbol">→</a>
            <a id="2949" href="Data.Sum.Properties.html#2909" class="Bound">f</a> <a id="2951" href="Relation.Binary.PropositionalEquality.Core.html#1218" class="Function Operator">≗</a> <a id="2953" href="Data.Sum.Properties.html#2911" class="Bound">f′</a> <a id="2956" class="Symbol">→</a>
            <a id="2970" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="2972" href="Data.Sum.Properties.html#2909" class="Bound">f</a> <a id="2974" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="2976" href="Data.Sum.Properties.html#2924" class="Bound">g</a> <a id="2978" href="Data.Sum.Base.html#811" class="Function Operator">]</a> <a id="2980" href="Relation.Binary.PropositionalEquality.Core.html#1218" class="Function Operator">≗</a> <a id="2982" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="2984" href="Data.Sum.Properties.html#2911" class="Bound">f′</a> <a id="2987" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="2989" href="Data.Sum.Properties.html#2924" class="Bound">g</a> <a id="2991" href="Data.Sum.Base.html#811" class="Function Operator">]</a>
<a id="2993" href="Data.Sum.Properties.html#2896" class="Function">[-,]-cong</a> <a id="3003" class="Symbol">=</a> <a id="3005" href="Data.Sum.Base.html#811" class="Function Operator">[_,</a> <a id="3009" class="Symbol">(λ</a> <a id="3012" href="Data.Sum.Properties.html#3012" class="Bound">_</a> <a id="3014" class="Symbol">→</a> <a id="3016" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="3020" class="Symbol">)</a> <a id="3022" href="Data.Sum.Base.html#811" class="Function Operator">]</a>

<a id="[,-]-cong"></a><a id="3025" href="Data.Sum.Properties.html#3025" class="Function">[,-]-cong</a> <a id="3035" class="Symbol">:</a> <a id="3037" class="Symbol">{</a><a id="3038" href="Data.Sum.Properties.html#3038" class="Bound">f</a> <a id="3040" class="Symbol">:</a> <a id="3042" href="Data.Sum.Properties.html#790" class="Generalizable">A</a> <a id="3044" class="Symbol">→</a> <a id="3046" href="Data.Sum.Properties.html#804" class="Generalizable">B</a><a id="3047" class="Symbol">}</a> <a id="3049" class="Symbol">{</a><a id="3050" href="Data.Sum.Properties.html#3050" class="Bound">g</a> <a id="3052" href="Data.Sum.Properties.html#3052" class="Bound">g′</a> <a id="3055" class="Symbol">:</a> <a id="3057" href="Data.Sum.Properties.html#818" class="Generalizable">C</a> <a id="3059" class="Symbol">→</a> <a id="3061" href="Data.Sum.Properties.html#804" class="Generalizable">B</a><a id="3062" class="Symbol">}</a> <a id="3064" class="Symbol">→</a>
            <a id="3078" href="Data.Sum.Properties.html#3050" class="Bound">g</a> <a id="3080" href="Relation.Binary.PropositionalEquality.Core.html#1218" class="Function Operator">≗</a> <a id="3082" href="Data.Sum.Properties.html#3052" class="Bound">g′</a> <a id="3085" class="Symbol">→</a>
            <a id="3099" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="3101" href="Data.Sum.Properties.html#3038" class="Bound">f</a> <a id="3103" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="3105" href="Data.Sum.Properties.html#3050" class="Bound">g</a> <a id="3107" href="Data.Sum.Base.html#811" class="Function Operator">]</a> <a id="3109" href="Relation.Binary.PropositionalEquality.Core.html#1218" class="Function Operator">≗</a> <a id="3111" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="3113" href="Data.Sum.Properties.html#3038" class="Bound">f</a> <a id="3115" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="3117" href="Data.Sum.Properties.html#3052" class="Bound">g′</a> <a id="3120" href="Data.Sum.Base.html#811" class="Function Operator">]</a>
<a id="3122" href="Data.Sum.Properties.html#3025" class="Function">[,-]-cong</a> <a id="3132" class="Symbol">=</a> <a id="3134" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="3136" class="Symbol">(λ</a> <a id="3139" href="Data.Sum.Properties.html#3139" class="Bound">_</a> <a id="3141" class="Symbol">→</a> <a id="3143" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="3147" class="Symbol">)</a> <a id="3149" href="Data.Sum.Base.html#811" class="Function Operator">,_]</a>

<a id="map-cong"></a><a id="3154" href="Data.Sum.Properties.html#3154" class="Function">map-cong</a> <a id="3163" class="Symbol">:</a> <a id="3165" class="Symbol">{</a><a id="3166" href="Data.Sum.Properties.html#3166" class="Bound">f</a> <a id="3168" href="Data.Sum.Properties.html#3168" class="Bound">f′</a> <a id="3171" class="Symbol">:</a> <a id="3173" href="Data.Sum.Properties.html#790" class="Generalizable">A</a> <a id="3175" class="Symbol">→</a> <a id="3177" href="Data.Sum.Properties.html#804" class="Generalizable">B</a><a id="3178" class="Symbol">}</a> <a id="3180" class="Symbol">{</a><a id="3181" href="Data.Sum.Properties.html#3181" class="Bound">g</a> <a id="3183" href="Data.Sum.Properties.html#3183" class="Bound">g′</a> <a id="3186" class="Symbol">:</a> <a id="3188" href="Data.Sum.Properties.html#818" class="Generalizable">C</a> <a id="3190" class="Symbol">→</a> <a id="3192" href="Data.Sum.Properties.html#832" class="Generalizable">D</a><a id="3193" class="Symbol">}</a> <a id="3195" class="Symbol">→</a>
           <a id="3208" href="Data.Sum.Properties.html#3166" class="Bound">f</a> <a id="3210" href="Relation.Binary.PropositionalEquality.Core.html#1218" class="Function Operator">≗</a> <a id="3212" href="Data.Sum.Properties.html#3168" class="Bound">f′</a> <a id="3215" class="Symbol">→</a> <a id="3217" href="Data.Sum.Properties.html#3181" class="Bound">g</a> <a id="3219" href="Relation.Binary.PropositionalEquality.Core.html#1218" class="Function Operator">≗</a> <a id="3221" href="Data.Sum.Properties.html#3183" class="Bound">g′</a> <a id="3224" class="Symbol">→</a>
           <a id="3237" href="Data.Sum.Base.html#1253" class="Function">map</a> <a id="3241" href="Data.Sum.Properties.html#3166" class="Bound">f</a> <a id="3243" href="Data.Sum.Properties.html#3181" class="Bound">g</a> <a id="3245" href="Relation.Binary.PropositionalEquality.Core.html#1218" class="Function Operator">≗</a> <a id="3247" href="Data.Sum.Base.html#1253" class="Function">map</a> <a id="3251" href="Data.Sum.Properties.html#3168" class="Bound">f′</a> <a id="3254" href="Data.Sum.Properties.html#3183" class="Bound">g′</a>
<a id="3257" href="Data.Sum.Properties.html#3154" class="Function">map-cong</a> <a id="3266" href="Data.Sum.Properties.html#3266" class="Bound">f≗f′</a> <a id="3271" href="Data.Sum.Properties.html#3271" class="Bound">g≗g′</a> <a id="3276" class="Symbol">(</a><a id="3277" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="3282" href="Data.Sum.Properties.html#3282" class="Bound">x</a><a id="3283" class="Symbol">)</a> <a id="3285" class="Symbol">=</a> <a id="3287" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="3292" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="3297" class="Symbol">(</a><a id="3298" href="Data.Sum.Properties.html#3266" class="Bound">f≗f′</a> <a id="3303" href="Data.Sum.Properties.html#3282" class="Bound">x</a><a id="3304" class="Symbol">)</a>
<a id="3306" href="Data.Sum.Properties.html#3154" class="Function">map-cong</a> <a id="3315" href="Data.Sum.Properties.html#3315" class="Bound">f≗f′</a> <a id="3320" href="Data.Sum.Properties.html#3320" class="Bound">g≗g′</a> <a id="3325" class="Symbol">(</a><a id="3326" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="3331" href="Data.Sum.Properties.html#3331" class="Bound">x</a><a id="3332" class="Symbol">)</a> <a id="3334" class="Symbol">=</a> <a id="3336" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="3341" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="3346" class="Symbol">(</a><a id="3347" href="Data.Sum.Properties.html#3320" class="Bound">g≗g′</a> <a id="3352" href="Data.Sum.Properties.html#3331" class="Bound">x</a><a id="3353" class="Symbol">)</a>

<a id="map₁-cong"></a><a id="3356" href="Data.Sum.Properties.html#3356" class="Function">map₁-cong</a> <a id="3366" class="Symbol">:</a> <a id="3368" class="Symbol">{</a><a id="3369" href="Data.Sum.Properties.html#3369" class="Bound">f</a> <a id="3371" href="Data.Sum.Properties.html#3371" class="Bound">f′</a> <a id="3374" class="Symbol">:</a> <a id="3376" href="Data.Sum.Properties.html#790" class="Generalizable">A</a> <a id="3378" class="Symbol">→</a> <a id="3380" href="Data.Sum.Properties.html#804" class="Generalizable">B</a><a id="3381" class="Symbol">}</a> <a id="3383" class="Symbol">→</a>
            <a id="3397" href="Data.Sum.Properties.html#3369" class="Bound">f</a> <a id="3399" href="Relation.Binary.PropositionalEquality.Core.html#1218" class="Function Operator">≗</a> <a id="3401" href="Data.Sum.Properties.html#3371" class="Bound">f′</a> <a id="3404" class="Symbol">→</a>
            <a id="3418" href="Data.Sum.Base.html#1331" class="Function">map₁</a> <a id="3423" class="Symbol">{</a><a id="3424" class="Argument">B</a> <a id="3426" class="Symbol">=</a> <a id="3428" href="Data.Sum.Properties.html#818" class="Generalizable">C</a><a id="3429" class="Symbol">}</a> <a id="3431" href="Data.Sum.Properties.html#3369" class="Bound">f</a> <a id="3433" href="Relation.Binary.PropositionalEquality.Core.html#1218" class="Function Operator">≗</a> <a id="3435" href="Data.Sum.Base.html#1331" class="Function">map₁</a> <a id="3440" href="Data.Sum.Properties.html#3371" class="Bound">f′</a>
<a id="3443" href="Data.Sum.Properties.html#3356" class="Function">map₁-cong</a> <a id="3453" href="Data.Sum.Properties.html#3453" class="Bound">f≗f′</a> <a id="3458" class="Symbol">=</a> <a id="3460" href="Data.Sum.Properties.html#2896" class="Function">[-,]-cong</a> <a id="3470" class="Symbol">((</a><a id="3472" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="3477" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="3481" class="Symbol">)</a> <a id="3483" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="3485" href="Data.Sum.Properties.html#3453" class="Bound">f≗f′</a><a id="3489" class="Symbol">)</a>

<a id="map₂-cong"></a><a id="3492" href="Data.Sum.Properties.html#3492" class="Function">map₂-cong</a> <a id="3502" class="Symbol">:</a> <a id="3504" class="Symbol">{</a><a id="3505" href="Data.Sum.Properties.html#3505" class="Bound">g</a> <a id="3507" href="Data.Sum.Properties.html#3507" class="Bound">g′</a> <a id="3510" class="Symbol">:</a> <a id="3512" href="Data.Sum.Properties.html#818" class="Generalizable">C</a> <a id="3514" class="Symbol">→</a> <a id="3516" href="Data.Sum.Properties.html#832" class="Generalizable">D</a><a id="3517" class="Symbol">}</a> <a id="3519" class="Symbol">→</a>
            <a id="3533" href="Data.Sum.Properties.html#3505" class="Bound">g</a> <a id="3535" href="Relation.Binary.PropositionalEquality.Core.html#1218" class="Function Operator">≗</a> <a id="3537" href="Data.Sum.Properties.html#3507" class="Bound">g′</a> <a id="3540" class="Symbol">→</a>
            <a id="3554" href="Data.Sum.Base.html#1383" class="Function">map₂</a> <a id="3559" class="Symbol">{</a><a id="3560" class="Argument">A</a> <a id="3562" class="Symbol">=</a> <a id="3564" href="Data.Sum.Properties.html#790" class="Generalizable">A</a><a id="3565" class="Symbol">}</a> <a id="3567" href="Data.Sum.Properties.html#3505" class="Bound">g</a> <a id="3569" href="Relation.Binary.PropositionalEquality.Core.html#1218" class="Function Operator">≗</a> <a id="3571" href="Data.Sum.Base.html#1383" class="Function">map₂</a> <a id="3576" href="Data.Sum.Properties.html#3507" class="Bound">g′</a>
<a id="3579" href="Data.Sum.Properties.html#3492" class="Function">map₂-cong</a> <a id="3589" href="Data.Sum.Properties.html#3589" class="Bound">g≗g′</a> <a id="3594" class="Symbol">=</a> <a id="3596" href="Data.Sum.Properties.html#3025" class="Function">[,-]-cong</a> <a id="3606" class="Symbol">((</a><a id="3608" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="3613" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="3617" class="Symbol">)</a> <a id="3619" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="3621" href="Data.Sum.Properties.html#3589" class="Bound">g≗g′</a><a id="3625" class="Symbol">)</a>

<a id="3628" class="Comment">------------------------------------------------------------------------</a>
<a id="3701" class="Comment">-- DEPRECATED NAMES</a>
<a id="3721" class="Comment">------------------------------------------------------------------------</a>
<a id="3794" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="3865" class="Comment">-- not guaranteed.</a>

<a id="3885" class="Comment">-- Version 2.0</a>

<a id="[,]-∘-distr"></a><a id="3901" href="Data.Sum.Properties.html#3901" class="Function">[,]-∘-distr</a> <a id="3913" class="Symbol">=</a> <a id="3915" href="Data.Sum.Properties.html#1655" class="Function">[,]-∘</a>
<a id="3921" class="Symbol">{-#</a> <a id="3925" class="Keyword">WARNING_ON_USAGE</a> <a id="3942" class="Pragma">[,]-∘-distr</a>
<a id="3954" class="String">&quot;Warning: [,]-∘-distr was deprecated in v2.0.
Please use [,]-∘ instead.&quot;</a>
<a id="4027" class="Symbol">#-}</a>

<a id="[,]-map-commute"></a><a id="4032" href="Data.Sum.Properties.html#4032" class="Function">[,]-map-commute</a> <a id="4048" class="Symbol">=</a> <a id="4050" href="Data.Sum.Properties.html#1812" class="Function">[,]-map</a>
<a id="4058" class="Symbol">{-#</a> <a id="4062" class="Keyword">WARNING_ON_USAGE</a> <a id="4079" class="Pragma">[,]-map-commute</a>
<a id="4095" class="String">&quot;Warning: [,]-map-commute was deprecated in v2.0.
Please use [,]-map instead.&quot;</a>
<a id="4174" class="Symbol">#-}</a>

<a id="map-commute"></a><a id="4179" href="Data.Sum.Properties.html#4179" class="Function">map-commute</a> <a id="4191" class="Symbol">=</a> <a id="4193" href="Data.Sum.Properties.html#1988" class="Function">map-map</a>
<a id="4201" class="Symbol">{-#</a> <a id="4205" class="Keyword">WARNING_ON_USAGE</a> <a id="4222" class="Pragma">map-commute</a>
<a id="4234" class="String">&quot;Warning: map-commute was deprecated in v2.0.
Please use map-map instead.&quot;</a>
<a id="4309" class="Symbol">#-}</a>

<a id="map₁₂-commute"></a><a id="4314" href="Data.Sum.Properties.html#4314" class="Function">map₁₂-commute</a> <a id="4328" class="Symbol">=</a> <a id="4330" href="Data.Sum.Properties.html#2172" class="Function">map₁₂-map₂₁</a>
<a id="4342" class="Symbol">{-#</a> <a id="4346" class="Keyword">WARNING_ON_USAGE</a> <a id="4363" class="Pragma">map₁₂-commute</a>
<a id="4377" class="String">&quot;Warning: map₁₂-commute was deprecated in v2.0.
Please use map₁₂-map₂₁ instead.&quot;</a>
<a id="4458" class="Symbol">#-}</a>
</pre></body></html>

==> anc/html/Data.These.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.These.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- An either-or-both data type, basic type and operations</a>
<a id="164" class="Comment">------------------------------------------------------------------------</a>

<a id="238" class="Symbol">{-#</a> <a id="242" class="Keyword">OPTIONS</a> <a id="250" class="Pragma">--cubical-compatible</a> <a id="271" class="Pragma">--safe</a> <a id="278" class="Symbol">#-}</a>

<a id="283" class="Keyword">module</a> <a id="290" href="Data.These.Base.html" class="Module">Data.These.Base</a> <a id="306" class="Keyword">where</a>

<a id="313" class="Keyword">open</a> <a id="318" class="Keyword">import</a> <a id="325" href="Level.html" class="Module">Level</a> <a id="331" class="Keyword">using</a> <a id="337" class="Symbol">(</a><a id="338" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="343" class="Symbol">;</a> <a id="345" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="348" class="Symbol">)</a>
<a id="350" class="Keyword">open</a> <a id="355" class="Keyword">import</a> <a id="362" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="376" class="Keyword">using</a> <a id="382" class="Symbol">(</a><a id="383" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a><a id="386" class="Symbol">;</a> <a id="388" href="Data.Sum.Base.html#980" class="Function Operator">[_,_]′</a><a id="394" class="Symbol">)</a>
<a id="396" class="Keyword">open</a> <a id="401" class="Keyword">import</a> <a id="408" href="Function.Base.html" class="Module">Function.Base</a> <a id="422" class="Keyword">using</a> <a id="428" class="Symbol">(</a><a id="429" href="Function.Base.html#704" class="Function">id</a><a id="431" class="Symbol">;</a> <a id="433" href="Function.Base.html#1657" class="Function">flip</a><a id="437" class="Symbol">)</a>

<a id="440" class="Keyword">private</a>
  <a id="450" class="Keyword">variable</a>
    <a id="463" href="Data.These.Base.html#463" class="Generalizable">a</a> <a id="465" href="Data.These.Base.html#465" class="Generalizable">b</a> <a id="467" href="Data.These.Base.html#467" class="Generalizable">c</a> <a id="469" href="Data.These.Base.html#469" class="Generalizable">d</a> <a id="471" href="Data.These.Base.html#471" class="Generalizable">e</a> <a id="473" href="Data.These.Base.html#473" class="Generalizable">f</a> <a id="475" class="Symbol">:</a> <a id="477" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="487" href="Data.These.Base.html#487" class="Generalizable">A</a> <a id="489" class="Symbol">:</a> <a id="491" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="495" href="Data.These.Base.html#463" class="Generalizable">a</a>
    <a id="501" href="Data.These.Base.html#501" class="Generalizable">B</a> <a id="503" class="Symbol">:</a> <a id="505" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="509" href="Data.These.Base.html#465" class="Generalizable">b</a>
    <a id="515" href="Data.These.Base.html#515" class="Generalizable">C</a> <a id="517" class="Symbol">:</a> <a id="519" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="523" href="Data.These.Base.html#467" class="Generalizable">c</a>
    <a id="529" href="Data.These.Base.html#529" class="Generalizable">D</a> <a id="531" class="Symbol">:</a> <a id="533" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="537" href="Data.These.Base.html#469" class="Generalizable">d</a>
    <a id="543" href="Data.These.Base.html#543" class="Generalizable">E</a> <a id="545" class="Symbol">:</a> <a id="547" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="551" href="Data.These.Base.html#471" class="Generalizable">e</a>
    <a id="557" href="Data.These.Base.html#557" class="Generalizable">F</a> <a id="559" class="Symbol">:</a> <a id="561" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="565" href="Data.These.Base.html#473" class="Generalizable">f</a>

<a id="568" class="Keyword">data</a> <a id="These"></a><a id="573" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="579" class="Symbol">{</a><a id="580" href="Data.These.Base.html#580" class="Bound">a</a> <a id="582" href="Data.These.Base.html#582" class="Bound">b</a><a id="583" class="Symbol">}</a> <a id="585" class="Symbol">(</a><a id="586" href="Data.These.Base.html#586" class="Bound">A</a> <a id="588" class="Symbol">:</a> <a id="590" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="594" href="Data.These.Base.html#580" class="Bound">a</a><a id="595" class="Symbol">)</a> <a id="597" class="Symbol">(</a><a id="598" href="Data.These.Base.html#598" class="Bound">B</a> <a id="600" class="Symbol">:</a> <a id="602" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="606" href="Data.These.Base.html#582" class="Bound">b</a><a id="607" class="Symbol">)</a> <a id="609" class="Symbol">:</a> <a id="611" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="615" class="Symbol">(</a><a id="616" href="Data.These.Base.html#580" class="Bound">a</a> <a id="618" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="620" href="Data.These.Base.html#582" class="Bound">b</a><a id="621" class="Symbol">)</a> <a id="623" class="Keyword">where</a>
  <a id="These.this"></a><a id="631" href="Data.These.Base.html#631" class="InductiveConstructor">this</a>  <a id="637" class="Symbol">:</a> <a id="639" href="Data.These.Base.html#586" class="Bound">A</a>     <a id="645" class="Symbol">→</a> <a id="647" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="653" href="Data.These.Base.html#586" class="Bound">A</a> <a id="655" href="Data.These.Base.html#598" class="Bound">B</a>
  <a id="These.that"></a><a id="659" href="Data.These.Base.html#659" class="InductiveConstructor">that</a>  <a id="665" class="Symbol">:</a>     <a id="671" href="Data.These.Base.html#598" class="Bound">B</a> <a id="673" class="Symbol">→</a> <a id="675" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="681" href="Data.These.Base.html#586" class="Bound">A</a> <a id="683" href="Data.These.Base.html#598" class="Bound">B</a>
  <a id="These.these"></a><a id="687" href="Data.These.Base.html#687" class="InductiveConstructor">these</a> <a id="693" class="Symbol">:</a> <a id="695" href="Data.These.Base.html#586" class="Bound">A</a> <a id="697" class="Symbol">→</a> <a id="699" href="Data.These.Base.html#598" class="Bound">B</a> <a id="701" class="Symbol">→</a> <a id="703" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="709" href="Data.These.Base.html#586" class="Bound">A</a> <a id="711" href="Data.These.Base.html#598" class="Bound">B</a>

<a id="714" class="Comment">------------------------------------------------------------------------</a>
<a id="787" class="Comment">-- Operations</a>

<a id="802" class="Comment">-- injection</a>

<a id="fromSum"></a><a id="816" href="Data.These.Base.html#816" class="Function">fromSum</a> <a id="824" class="Symbol">:</a> <a id="826" href="Data.These.Base.html#487" class="Generalizable">A</a> <a id="828" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="830" href="Data.These.Base.html#501" class="Generalizable">B</a> <a id="832" class="Symbol">→</a> <a id="834" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="840" href="Data.These.Base.html#487" class="Generalizable">A</a> <a id="842" href="Data.These.Base.html#501" class="Generalizable">B</a>
<a id="844" href="Data.These.Base.html#816" class="Function">fromSum</a> <a id="852" class="Symbol">=</a> <a id="854" href="Data.Sum.Base.html#980" class="Function Operator">[</a> <a id="856" href="Data.These.Base.html#631" class="InductiveConstructor">this</a> <a id="861" href="Data.Sum.Base.html#980" class="Function Operator">,</a> <a id="863" href="Data.These.Base.html#659" class="InductiveConstructor">that</a> <a id="868" href="Data.Sum.Base.html#980" class="Function Operator">]′</a>

<a id="872" class="Comment">-- map</a>

<a id="map"></a><a id="880" href="Data.These.Base.html#880" class="Function">map</a> <a id="884" class="Symbol">:</a> <a id="886" class="Symbol">(</a><a id="887" href="Data.These.Base.html#887" class="Bound">f</a> <a id="889" class="Symbol">:</a> <a id="891" href="Data.These.Base.html#487" class="Generalizable">A</a> <a id="893" class="Symbol">→</a> <a id="895" href="Data.These.Base.html#501" class="Generalizable">B</a><a id="896" class="Symbol">)</a> <a id="898" class="Symbol">(</a><a id="899" href="Data.These.Base.html#899" class="Bound">g</a> <a id="901" class="Symbol">:</a> <a id="903" href="Data.These.Base.html#515" class="Generalizable">C</a> <a id="905" class="Symbol">→</a> <a id="907" href="Data.These.Base.html#529" class="Generalizable">D</a><a id="908" class="Symbol">)</a> <a id="910" class="Symbol">→</a> <a id="912" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="918" href="Data.These.Base.html#487" class="Generalizable">A</a> <a id="920" href="Data.These.Base.html#515" class="Generalizable">C</a> <a id="922" class="Symbol">→</a> <a id="924" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="930" href="Data.These.Base.html#501" class="Generalizable">B</a> <a id="932" href="Data.These.Base.html#529" class="Generalizable">D</a>
<a id="934" href="Data.These.Base.html#880" class="Function">map</a> <a id="938" href="Data.These.Base.html#938" class="Bound">f</a> <a id="940" href="Data.These.Base.html#940" class="Bound">g</a> <a id="942" class="Symbol">(</a><a id="943" href="Data.These.Base.html#631" class="InductiveConstructor">this</a> <a id="948" href="Data.These.Base.html#948" class="Bound">a</a><a id="949" class="Symbol">)</a>    <a id="954" class="Symbol">=</a> <a id="956" href="Data.These.Base.html#631" class="InductiveConstructor">this</a> <a id="961" class="Symbol">(</a><a id="962" href="Data.These.Base.html#938" class="Bound">f</a> <a id="964" href="Data.These.Base.html#948" class="Bound">a</a><a id="965" class="Symbol">)</a>
<a id="967" href="Data.These.Base.html#880" class="Function">map</a> <a id="971" href="Data.These.Base.html#971" class="Bound">f</a> <a id="973" href="Data.These.Base.html#973" class="Bound">g</a> <a id="975" class="Symbol">(</a><a id="976" href="Data.These.Base.html#659" class="InductiveConstructor">that</a> <a id="981" href="Data.These.Base.html#981" class="Bound">b</a><a id="982" class="Symbol">)</a>    <a id="987" class="Symbol">=</a> <a id="989" href="Data.These.Base.html#659" class="InductiveConstructor">that</a> <a id="994" class="Symbol">(</a><a id="995" href="Data.These.Base.html#973" class="Bound">g</a> <a id="997" href="Data.These.Base.html#981" class="Bound">b</a><a id="998" class="Symbol">)</a>
<a id="1000" href="Data.These.Base.html#880" class="Function">map</a> <a id="1004" href="Data.These.Base.html#1004" class="Bound">f</a> <a id="1006" href="Data.These.Base.html#1006" class="Bound">g</a> <a id="1008" class="Symbol">(</a><a id="1009" href="Data.These.Base.html#687" class="InductiveConstructor">these</a> <a id="1015" href="Data.These.Base.html#1015" class="Bound">a</a> <a id="1017" href="Data.These.Base.html#1017" class="Bound">b</a><a id="1018" class="Symbol">)</a> <a id="1020" class="Symbol">=</a> <a id="1022" href="Data.These.Base.html#687" class="InductiveConstructor">these</a> <a id="1028" class="Symbol">(</a><a id="1029" href="Data.These.Base.html#1004" class="Bound">f</a> <a id="1031" href="Data.These.Base.html#1015" class="Bound">a</a><a id="1032" class="Symbol">)</a> <a id="1034" class="Symbol">(</a><a id="1035" href="Data.These.Base.html#1006" class="Bound">g</a> <a id="1037" href="Data.These.Base.html#1017" class="Bound">b</a><a id="1038" class="Symbol">)</a>

<a id="map₁"></a><a id="1041" href="Data.These.Base.html#1041" class="Function">map₁</a> <a id="1046" class="Symbol">:</a> <a id="1048" class="Symbol">(</a><a id="1049" href="Data.These.Base.html#1049" class="Bound">f</a> <a id="1051" class="Symbol">:</a> <a id="1053" href="Data.These.Base.html#487" class="Generalizable">A</a> <a id="1055" class="Symbol">→</a> <a id="1057" href="Data.These.Base.html#501" class="Generalizable">B</a><a id="1058" class="Symbol">)</a> <a id="1060" class="Symbol">→</a> <a id="1062" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="1068" href="Data.These.Base.html#487" class="Generalizable">A</a> <a id="1070" href="Data.These.Base.html#515" class="Generalizable">C</a> <a id="1072" class="Symbol">→</a> <a id="1074" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="1080" href="Data.These.Base.html#501" class="Generalizable">B</a> <a id="1082" href="Data.These.Base.html#515" class="Generalizable">C</a>
<a id="1084" href="Data.These.Base.html#1041" class="Function">map₁</a> <a id="1089" href="Data.These.Base.html#1089" class="Bound">f</a> <a id="1091" class="Symbol">=</a> <a id="1093" href="Data.These.Base.html#880" class="Function">map</a> <a id="1097" href="Data.These.Base.html#1089" class="Bound">f</a> <a id="1099" href="Function.Base.html#704" class="Function">id</a>

<a id="map₂"></a><a id="1103" href="Data.These.Base.html#1103" class="Function">map₂</a> <a id="1108" class="Symbol">:</a> <a id="1110" class="Symbol">(</a><a id="1111" href="Data.These.Base.html#1111" class="Bound">g</a> <a id="1113" class="Symbol">:</a> <a id="1115" href="Data.These.Base.html#501" class="Generalizable">B</a> <a id="1117" class="Symbol">→</a> <a id="1119" href="Data.These.Base.html#515" class="Generalizable">C</a><a id="1120" class="Symbol">)</a> <a id="1122" class="Symbol">→</a> <a id="1124" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="1130" href="Data.These.Base.html#487" class="Generalizable">A</a> <a id="1132" href="Data.These.Base.html#501" class="Generalizable">B</a> <a id="1134" class="Symbol">→</a> <a id="1136" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="1142" href="Data.These.Base.html#487" class="Generalizable">A</a> <a id="1144" href="Data.These.Base.html#515" class="Generalizable">C</a>
<a id="1146" href="Data.These.Base.html#1103" class="Function">map₂</a> <a id="1151" class="Symbol">=</a> <a id="1153" href="Data.These.Base.html#880" class="Function">map</a> <a id="1157" href="Function.Base.html#704" class="Function">id</a>

<a id="1161" class="Comment">-- fold</a>

<a id="fold"></a><a id="1170" href="Data.These.Base.html#1170" class="Function">fold</a> <a id="1175" class="Symbol">:</a> <a id="1177" class="Symbol">(</a><a id="1178" href="Data.These.Base.html#487" class="Generalizable">A</a> <a id="1180" class="Symbol">→</a> <a id="1182" href="Data.These.Base.html#515" class="Generalizable">C</a><a id="1183" class="Symbol">)</a> <a id="1185" class="Symbol">→</a> <a id="1187" class="Symbol">(</a><a id="1188" href="Data.These.Base.html#501" class="Generalizable">B</a> <a id="1190" class="Symbol">→</a> <a id="1192" href="Data.These.Base.html#515" class="Generalizable">C</a><a id="1193" class="Symbol">)</a> <a id="1195" class="Symbol">→</a> <a id="1197" class="Symbol">(</a><a id="1198" href="Data.These.Base.html#487" class="Generalizable">A</a> <a id="1200" class="Symbol">→</a> <a id="1202" href="Data.These.Base.html#501" class="Generalizable">B</a> <a id="1204" class="Symbol">→</a> <a id="1206" href="Data.These.Base.html#515" class="Generalizable">C</a><a id="1207" class="Symbol">)</a> <a id="1209" class="Symbol">→</a> <a id="1211" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="1217" href="Data.These.Base.html#487" class="Generalizable">A</a> <a id="1219" href="Data.These.Base.html#501" class="Generalizable">B</a> <a id="1221" class="Symbol">→</a> <a id="1223" href="Data.These.Base.html#515" class="Generalizable">C</a>
<a id="1225" href="Data.These.Base.html#1170" class="Function">fold</a> <a id="1230" href="Data.These.Base.html#1230" class="Bound">l</a> <a id="1232" href="Data.These.Base.html#1232" class="Bound">r</a> <a id="1234" href="Data.These.Base.html#1234" class="Bound">lr</a> <a id="1237" class="Symbol">(</a><a id="1238" href="Data.These.Base.html#631" class="InductiveConstructor">this</a> <a id="1243" href="Data.These.Base.html#1243" class="Bound">a</a><a id="1244" class="Symbol">)</a>    <a id="1249" class="Symbol">=</a> <a id="1251" href="Data.These.Base.html#1230" class="Bound">l</a> <a id="1253" href="Data.These.Base.html#1243" class="Bound">a</a>
<a id="1255" href="Data.These.Base.html#1170" class="Function">fold</a> <a id="1260" href="Data.These.Base.html#1260" class="Bound">l</a> <a id="1262" href="Data.These.Base.html#1262" class="Bound">r</a> <a id="1264" href="Data.These.Base.html#1264" class="Bound">lr</a> <a id="1267" class="Symbol">(</a><a id="1268" href="Data.These.Base.html#659" class="InductiveConstructor">that</a> <a id="1273" href="Data.These.Base.html#1273" class="Bound">b</a><a id="1274" class="Symbol">)</a>    <a id="1279" class="Symbol">=</a> <a id="1281" href="Data.These.Base.html#1262" class="Bound">r</a> <a id="1283" href="Data.These.Base.html#1273" class="Bound">b</a>
<a id="1285" href="Data.These.Base.html#1170" class="Function">fold</a> <a id="1290" href="Data.These.Base.html#1290" class="Bound">l</a> <a id="1292" href="Data.These.Base.html#1292" class="Bound">r</a> <a id="1294" href="Data.These.Base.html#1294" class="Bound">lr</a> <a id="1297" class="Symbol">(</a><a id="1298" href="Data.These.Base.html#687" class="InductiveConstructor">these</a> <a id="1304" href="Data.These.Base.html#1304" class="Bound">a</a> <a id="1306" href="Data.These.Base.html#1306" class="Bound">b</a><a id="1307" class="Symbol">)</a> <a id="1309" class="Symbol">=</a> <a id="1311" href="Data.These.Base.html#1294" class="Bound">lr</a> <a id="1314" href="Data.These.Base.html#1304" class="Bound">a</a> <a id="1316" href="Data.These.Base.html#1306" class="Bound">b</a>

<a id="foldWithDefaults"></a><a id="1319" href="Data.These.Base.html#1319" class="Function">foldWithDefaults</a> <a id="1336" class="Symbol">:</a> <a id="1338" href="Data.These.Base.html#487" class="Generalizable">A</a> <a id="1340" class="Symbol">→</a> <a id="1342" href="Data.These.Base.html#501" class="Generalizable">B</a> <a id="1344" class="Symbol">→</a> <a id="1346" class="Symbol">(</a><a id="1347" href="Data.These.Base.html#487" class="Generalizable">A</a> <a id="1349" class="Symbol">→</a> <a id="1351" href="Data.These.Base.html#501" class="Generalizable">B</a> <a id="1353" class="Symbol">→</a> <a id="1355" href="Data.These.Base.html#515" class="Generalizable">C</a><a id="1356" class="Symbol">)</a> <a id="1358" class="Symbol">→</a> <a id="1360" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="1366" href="Data.These.Base.html#487" class="Generalizable">A</a> <a id="1368" href="Data.These.Base.html#501" class="Generalizable">B</a> <a id="1370" class="Symbol">→</a> <a id="1372" href="Data.These.Base.html#515" class="Generalizable">C</a>
<a id="1374" href="Data.These.Base.html#1319" class="Function">foldWithDefaults</a> <a id="1391" href="Data.These.Base.html#1391" class="Bound">a</a> <a id="1393" href="Data.These.Base.html#1393" class="Bound">b</a> <a id="1395" href="Data.These.Base.html#1395" class="Bound">lr</a> <a id="1398" class="Symbol">=</a> <a id="1400" href="Data.These.Base.html#1170" class="Function">fold</a> <a id="1405" class="Symbol">(</a><a id="1406" href="Function.Base.html#1657" class="Function">flip</a> <a id="1411" href="Data.These.Base.html#1395" class="Bound">lr</a> <a id="1414" href="Data.These.Base.html#1393" class="Bound">b</a><a id="1415" class="Symbol">)</a> <a id="1417" class="Symbol">(</a><a id="1418" href="Data.These.Base.html#1395" class="Bound">lr</a> <a id="1421" href="Data.These.Base.html#1391" class="Bound">a</a><a id="1422" class="Symbol">)</a> <a id="1424" href="Data.These.Base.html#1395" class="Bound">lr</a>

<a id="1428" class="Comment">-- swap</a>

<a id="swap"></a><a id="1437" href="Data.These.Base.html#1437" class="Function">swap</a> <a id="1442" class="Symbol">:</a> <a id="1444" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="1450" href="Data.These.Base.html#487" class="Generalizable">A</a> <a id="1452" href="Data.These.Base.html#501" class="Generalizable">B</a> <a id="1454" class="Symbol">→</a> <a id="1456" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="1462" href="Data.These.Base.html#501" class="Generalizable">B</a> <a id="1464" href="Data.These.Base.html#487" class="Generalizable">A</a>
<a id="1466" href="Data.These.Base.html#1437" class="Function">swap</a> <a id="1471" class="Symbol">=</a> <a id="1473" href="Data.These.Base.html#1170" class="Function">fold</a> <a id="1478" href="Data.These.Base.html#659" class="InductiveConstructor">that</a> <a id="1483" href="Data.These.Base.html#631" class="InductiveConstructor">this</a> <a id="1488" class="Symbol">(</a><a id="1489" href="Function.Base.html#1657" class="Function">flip</a> <a id="1494" href="Data.These.Base.html#687" class="InductiveConstructor">these</a><a id="1499" class="Symbol">)</a>

<a id="1502" class="Comment">-- align</a>

<a id="alignWith"></a><a id="1512" href="Data.These.Base.html#1512" class="Function">alignWith</a> <a id="1522" class="Symbol">:</a> <a id="1524" class="Symbol">(</a><a id="1525" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="1531" href="Data.These.Base.html#487" class="Generalizable">A</a> <a id="1533" href="Data.These.Base.html#515" class="Generalizable">C</a> <a id="1535" class="Symbol">→</a> <a id="1537" href="Data.These.Base.html#543" class="Generalizable">E</a><a id="1538" class="Symbol">)</a> <a id="1540" class="Symbol">→</a> <a id="1542" class="Symbol">(</a><a id="1543" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="1549" href="Data.These.Base.html#501" class="Generalizable">B</a> <a id="1551" href="Data.These.Base.html#529" class="Generalizable">D</a> <a id="1553" class="Symbol">→</a> <a id="1555" href="Data.These.Base.html#557" class="Generalizable">F</a><a id="1556" class="Symbol">)</a> <a id="1558" class="Symbol">→</a> <a id="1560" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="1566" href="Data.These.Base.html#487" class="Generalizable">A</a> <a id="1568" href="Data.These.Base.html#501" class="Generalizable">B</a> <a id="1570" class="Symbol">→</a> <a id="1572" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="1578" href="Data.These.Base.html#515" class="Generalizable">C</a> <a id="1580" href="Data.These.Base.html#529" class="Generalizable">D</a> <a id="1582" class="Symbol">→</a> <a id="1584" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="1590" href="Data.These.Base.html#543" class="Generalizable">E</a> <a id="1592" href="Data.These.Base.html#557" class="Generalizable">F</a>
<a id="1594" href="Data.These.Base.html#1512" class="Function">alignWith</a> <a id="1604" href="Data.These.Base.html#1604" class="Bound">f</a> <a id="1606" href="Data.These.Base.html#1606" class="Bound">g</a> <a id="1608" class="Symbol">(</a><a id="1609" href="Data.These.Base.html#631" class="InductiveConstructor">this</a> <a id="1614" href="Data.These.Base.html#1614" class="Bound">a</a><a id="1615" class="Symbol">)</a>    <a id="1620" class="Symbol">(</a><a id="1621" href="Data.These.Base.html#631" class="InductiveConstructor">this</a> <a id="1626" href="Data.These.Base.html#1626" class="Bound">c</a><a id="1627" class="Symbol">)</a>    <a id="1632" class="Symbol">=</a> <a id="1634" href="Data.These.Base.html#631" class="InductiveConstructor">this</a> <a id="1639" class="Symbol">(</a><a id="1640" href="Data.These.Base.html#1604" class="Bound">f</a> <a id="1642" class="Symbol">(</a><a id="1643" href="Data.These.Base.html#687" class="InductiveConstructor">these</a> <a id="1649" href="Data.These.Base.html#1614" class="Bound">a</a> <a id="1651" href="Data.These.Base.html#1626" class="Bound">c</a><a id="1652" class="Symbol">))</a>
<a id="1655" href="Data.These.Base.html#1512" class="Function">alignWith</a> <a id="1665" href="Data.These.Base.html#1665" class="Bound">f</a> <a id="1667" href="Data.These.Base.html#1667" class="Bound">g</a> <a id="1669" class="Symbol">(</a><a id="1670" href="Data.These.Base.html#631" class="InductiveConstructor">this</a> <a id="1675" href="Data.These.Base.html#1675" class="Bound">a</a><a id="1676" class="Symbol">)</a>    <a id="1681" class="Symbol">(</a><a id="1682" href="Data.These.Base.html#659" class="InductiveConstructor">that</a> <a id="1687" href="Data.These.Base.html#1687" class="Bound">d</a><a id="1688" class="Symbol">)</a>    <a id="1693" class="Symbol">=</a> <a id="1695" href="Data.These.Base.html#687" class="InductiveConstructor">these</a> <a id="1701" class="Symbol">(</a><a id="1702" href="Data.These.Base.html#1665" class="Bound">f</a> <a id="1704" class="Symbol">(</a><a id="1705" href="Data.These.Base.html#631" class="InductiveConstructor">this</a> <a id="1710" href="Data.These.Base.html#1675" class="Bound">a</a><a id="1711" class="Symbol">))</a> <a id="1714" class="Symbol">(</a><a id="1715" href="Data.These.Base.html#1667" class="Bound">g</a> <a id="1717" class="Symbol">(</a><a id="1718" href="Data.These.Base.html#659" class="InductiveConstructor">that</a> <a id="1723" href="Data.These.Base.html#1687" class="Bound">d</a><a id="1724" class="Symbol">))</a>
<a id="1727" href="Data.These.Base.html#1512" class="Function">alignWith</a> <a id="1737" href="Data.These.Base.html#1737" class="Bound">f</a> <a id="1739" href="Data.These.Base.html#1739" class="Bound">g</a> <a id="1741" class="Symbol">(</a><a id="1742" href="Data.These.Base.html#631" class="InductiveConstructor">this</a> <a id="1747" href="Data.These.Base.html#1747" class="Bound">a</a><a id="1748" class="Symbol">)</a>    <a id="1753" class="Symbol">(</a><a id="1754" href="Data.These.Base.html#687" class="InductiveConstructor">these</a> <a id="1760" href="Data.These.Base.html#1760" class="Bound">c</a> <a id="1762" href="Data.These.Base.html#1762" class="Bound">d</a><a id="1763" class="Symbol">)</a> <a id="1765" class="Symbol">=</a> <a id="1767" href="Data.These.Base.html#687" class="InductiveConstructor">these</a> <a id="1773" class="Symbol">(</a><a id="1774" href="Data.These.Base.html#1737" class="Bound">f</a> <a id="1776" class="Symbol">(</a><a id="1777" href="Data.These.Base.html#687" class="InductiveConstructor">these</a> <a id="1783" href="Data.These.Base.html#1747" class="Bound">a</a> <a id="1785" href="Data.These.Base.html#1760" class="Bound">c</a><a id="1786" class="Symbol">))</a> <a id="1789" class="Symbol">(</a><a id="1790" href="Data.These.Base.html#1739" class="Bound">g</a> <a id="1792" class="Symbol">(</a><a id="1793" href="Data.These.Base.html#659" class="InductiveConstructor">that</a> <a id="1798" href="Data.These.Base.html#1762" class="Bound">d</a><a id="1799" class="Symbol">))</a>
<a id="1802" href="Data.These.Base.html#1512" class="Function">alignWith</a> <a id="1812" href="Data.These.Base.html#1812" class="Bound">f</a> <a id="1814" href="Data.These.Base.html#1814" class="Bound">g</a> <a id="1816" class="Symbol">(</a><a id="1817" href="Data.These.Base.html#659" class="InductiveConstructor">that</a> <a id="1822" href="Data.These.Base.html#1822" class="Bound">b</a><a id="1823" class="Symbol">)</a>    <a id="1828" class="Symbol">(</a><a id="1829" href="Data.These.Base.html#631" class="InductiveConstructor">this</a> <a id="1834" href="Data.These.Base.html#1834" class="Bound">c</a><a id="1835" class="Symbol">)</a>    <a id="1840" class="Symbol">=</a> <a id="1842" href="Data.These.Base.html#687" class="InductiveConstructor">these</a> <a id="1848" class="Symbol">(</a><a id="1849" href="Data.These.Base.html#1812" class="Bound">f</a> <a id="1851" class="Symbol">(</a><a id="1852" href="Data.These.Base.html#659" class="InductiveConstructor">that</a> <a id="1857" href="Data.These.Base.html#1834" class="Bound">c</a><a id="1858" class="Symbol">))</a> <a id="1861" class="Symbol">(</a><a id="1862" href="Data.These.Base.html#1814" class="Bound">g</a> <a id="1864" class="Symbol">(</a><a id="1865" href="Data.These.Base.html#631" class="InductiveConstructor">this</a> <a id="1870" href="Data.These.Base.html#1822" class="Bound">b</a><a id="1871" class="Symbol">))</a>
<a id="1874" href="Data.These.Base.html#1512" class="Function">alignWith</a> <a id="1884" href="Data.These.Base.html#1884" class="Bound">f</a> <a id="1886" href="Data.These.Base.html#1886" class="Bound">g</a> <a id="1888" class="Symbol">(</a><a id="1889" href="Data.These.Base.html#659" class="InductiveConstructor">that</a> <a id="1894" href="Data.These.Base.html#1894" class="Bound">b</a><a id="1895" class="Symbol">)</a>    <a id="1900" class="Symbol">(</a><a id="1901" href="Data.These.Base.html#659" class="InductiveConstructor">that</a> <a id="1906" href="Data.These.Base.html#1906" class="Bound">d</a><a id="1907" class="Symbol">)</a>    <a id="1912" class="Symbol">=</a> <a id="1914" href="Data.These.Base.html#659" class="InductiveConstructor">that</a> <a id="1919" class="Symbol">(</a><a id="1920" href="Data.These.Base.html#1886" class="Bound">g</a> <a id="1922" class="Symbol">(</a><a id="1923" href="Data.These.Base.html#687" class="InductiveConstructor">these</a> <a id="1929" href="Data.These.Base.html#1894" class="Bound">b</a> <a id="1931" href="Data.These.Base.html#1906" class="Bound">d</a><a id="1932" class="Symbol">))</a>
<a id="1935" href="Data.These.Base.html#1512" class="Function">alignWith</a> <a id="1945" href="Data.These.Base.html#1945" class="Bound">f</a> <a id="1947" href="Data.These.Base.html#1947" class="Bound">g</a> <a id="1949" class="Symbol">(</a><a id="1950" href="Data.These.Base.html#659" class="InductiveConstructor">that</a> <a id="1955" href="Data.These.Base.html#1955" class="Bound">b</a><a id="1956" class="Symbol">)</a>    <a id="1961" class="Symbol">(</a><a id="1962" href="Data.These.Base.html#687" class="InductiveConstructor">these</a> <a id="1968" href="Data.These.Base.html#1968" class="Bound">c</a> <a id="1970" href="Data.These.Base.html#1970" class="Bound">d</a><a id="1971" class="Symbol">)</a> <a id="1973" class="Symbol">=</a> <a id="1975" href="Data.These.Base.html#687" class="InductiveConstructor">these</a> <a id="1981" class="Symbol">(</a><a id="1982" href="Data.These.Base.html#1945" class="Bound">f</a> <a id="1984" class="Symbol">(</a><a id="1985" href="Data.These.Base.html#659" class="InductiveConstructor">that</a> <a id="1990" href="Data.These.Base.html#1968" class="Bound">c</a><a id="1991" class="Symbol">))</a> <a id="1994" class="Symbol">(</a><a id="1995" href="Data.These.Base.html#1947" class="Bound">g</a> <a id="1997" class="Symbol">(</a><a id="1998" href="Data.These.Base.html#687" class="InductiveConstructor">these</a> <a id="2004" href="Data.These.Base.html#1955" class="Bound">b</a> <a id="2006" href="Data.These.Base.html#1970" class="Bound">d</a><a id="2007" class="Symbol">))</a>
<a id="2010" href="Data.These.Base.html#1512" class="Function">alignWith</a> <a id="2020" href="Data.These.Base.html#2020" class="Bound">f</a> <a id="2022" href="Data.These.Base.html#2022" class="Bound">g</a> <a id="2024" class="Symbol">(</a><a id="2025" href="Data.These.Base.html#687" class="InductiveConstructor">these</a> <a id="2031" href="Data.These.Base.html#2031" class="Bound">a</a> <a id="2033" href="Data.These.Base.html#2033" class="Bound">b</a><a id="2034" class="Symbol">)</a> <a id="2036" class="Symbol">(</a><a id="2037" href="Data.These.Base.html#631" class="InductiveConstructor">this</a> <a id="2042" href="Data.These.Base.html#2042" class="Bound">c</a><a id="2043" class="Symbol">)</a>    <a id="2048" class="Symbol">=</a> <a id="2050" href="Data.These.Base.html#687" class="InductiveConstructor">these</a> <a id="2056" class="Symbol">(</a><a id="2057" href="Data.These.Base.html#2020" class="Bound">f</a> <a id="2059" class="Symbol">(</a><a id="2060" href="Data.These.Base.html#687" class="InductiveConstructor">these</a> <a id="2066" href="Data.These.Base.html#2031" class="Bound">a</a> <a id="2068" href="Data.These.Base.html#2042" class="Bound">c</a><a id="2069" class="Symbol">))</a> <a id="2072" class="Symbol">(</a><a id="2073" href="Data.These.Base.html#2022" class="Bound">g</a> <a id="2075" class="Symbol">(</a><a id="2076" href="Data.These.Base.html#631" class="InductiveConstructor">this</a> <a id="2081" href="Data.These.Base.html#2033" class="Bound">b</a><a id="2082" class="Symbol">))</a>
<a id="2085" href="Data.These.Base.html#1512" class="Function">alignWith</a> <a id="2095" href="Data.These.Base.html#2095" class="Bound">f</a> <a id="2097" href="Data.These.Base.html#2097" class="Bound">g</a> <a id="2099" class="Symbol">(</a><a id="2100" href="Data.These.Base.html#687" class="InductiveConstructor">these</a> <a id="2106" href="Data.These.Base.html#2106" class="Bound">a</a> <a id="2108" href="Data.These.Base.html#2108" class="Bound">b</a><a id="2109" class="Symbol">)</a> <a id="2111" class="Symbol">(</a><a id="2112" href="Data.These.Base.html#659" class="InductiveConstructor">that</a> <a id="2117" href="Data.These.Base.html#2117" class="Bound">d</a><a id="2118" class="Symbol">)</a>    <a id="2123" class="Symbol">=</a> <a id="2125" href="Data.These.Base.html#687" class="InductiveConstructor">these</a> <a id="2131" class="Symbol">(</a><a id="2132" href="Data.These.Base.html#2095" class="Bound">f</a> <a id="2134" class="Symbol">(</a><a id="2135" href="Data.These.Base.html#631" class="InductiveConstructor">this</a> <a id="2140" href="Data.These.Base.html#2106" class="Bound">a</a><a id="2141" class="Symbol">))</a> <a id="2144" class="Symbol">(</a><a id="2145" href="Data.These.Base.html#2097" class="Bound">g</a> <a id="2147" class="Symbol">(</a><a id="2148" href="Data.These.Base.html#687" class="InductiveConstructor">these</a> <a id="2154" href="Data.These.Base.html#2108" class="Bound">b</a> <a id="2156" href="Data.These.Base.html#2117" class="Bound">d</a><a id="2157" class="Symbol">))</a>
<a id="2160" href="Data.These.Base.html#1512" class="Function">alignWith</a> <a id="2170" href="Data.These.Base.html#2170" class="Bound">f</a> <a id="2172" href="Data.These.Base.html#2172" class="Bound">g</a> <a id="2174" class="Symbol">(</a><a id="2175" href="Data.These.Base.html#687" class="InductiveConstructor">these</a> <a id="2181" href="Data.These.Base.html#2181" class="Bound">a</a> <a id="2183" href="Data.These.Base.html#2183" class="Bound">b</a><a id="2184" class="Symbol">)</a> <a id="2186" class="Symbol">(</a><a id="2187" href="Data.These.Base.html#687" class="InductiveConstructor">these</a> <a id="2193" href="Data.These.Base.html#2193" class="Bound">c</a> <a id="2195" href="Data.These.Base.html#2195" class="Bound">d</a><a id="2196" class="Symbol">)</a> <a id="2198" class="Symbol">=</a> <a id="2200" href="Data.These.Base.html#687" class="InductiveConstructor">these</a> <a id="2206" class="Symbol">(</a><a id="2207" href="Data.These.Base.html#2170" class="Bound">f</a> <a id="2209" class="Symbol">(</a><a id="2210" href="Data.These.Base.html#687" class="InductiveConstructor">these</a> <a id="2216" href="Data.These.Base.html#2181" class="Bound">a</a> <a id="2218" href="Data.These.Base.html#2193" class="Bound">c</a><a id="2219" class="Symbol">))</a> <a id="2222" class="Symbol">(</a><a id="2223" href="Data.These.Base.html#2172" class="Bound">g</a> <a id="2225" class="Symbol">(</a><a id="2226" href="Data.These.Base.html#687" class="InductiveConstructor">these</a> <a id="2232" href="Data.These.Base.html#2183" class="Bound">b</a> <a id="2234" href="Data.These.Base.html#2195" class="Bound">d</a><a id="2235" class="Symbol">))</a>

<a id="align"></a><a id="2239" href="Data.These.Base.html#2239" class="Function">align</a> <a id="2245" class="Symbol">:</a> <a id="2247" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="2253" href="Data.These.Base.html#487" class="Generalizable">A</a> <a id="2255" href="Data.These.Base.html#501" class="Generalizable">B</a> <a id="2257" class="Symbol">→</a> <a id="2259" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="2265" href="Data.These.Base.html#515" class="Generalizable">C</a> <a id="2267" href="Data.These.Base.html#529" class="Generalizable">D</a> <a id="2269" class="Symbol">→</a> <a id="2271" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="2277" class="Symbol">(</a><a id="2278" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="2284" href="Data.These.Base.html#487" class="Generalizable">A</a> <a id="2286" href="Data.These.Base.html#515" class="Generalizable">C</a><a id="2287" class="Symbol">)</a> <a id="2289" class="Symbol">(</a><a id="2290" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="2296" href="Data.These.Base.html#501" class="Generalizable">B</a> <a id="2298" href="Data.These.Base.html#529" class="Generalizable">D</a><a id="2299" class="Symbol">)</a>
<a id="2301" href="Data.These.Base.html#2239" class="Function">align</a> <a id="2307" class="Symbol">=</a> <a id="2309" href="Data.These.Base.html#1512" class="Function">alignWith</a> <a id="2319" href="Function.Base.html#704" class="Function">id</a> <a id="2322" href="Function.Base.html#704" class="Function">id</a>
</pre></body></html>

==> anc/html/Data.Unit.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Unit.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- The unit type and the total relation on unit</a>
<a id="154" class="Comment">------------------------------------------------------------------------</a>

<a id="228" class="Symbol">{-#</a> <a id="232" class="Keyword">OPTIONS</a> <a id="240" class="Pragma">--cubical-compatible</a> <a id="261" class="Pragma">--safe</a> <a id="268" class="Symbol">#-}</a>

<a id="273" class="Keyword">module</a> <a id="280" href="Data.Unit.Base.html" class="Module">Data.Unit.Base</a> <a id="295" class="Keyword">where</a>

<a id="302" class="Comment">------------------------------------------------------------------------</a>
<a id="375" class="Comment">-- A unit type defined as a record type</a>

<a id="416" class="Comment">-- Note that by default the unit type is not universe polymorphic as it</a>
<a id="488" class="Comment">-- often results in unsolved metas. See `Data.Unit.Polymorphic` for a</a>
<a id="558" class="Comment">-- universe polymorphic variant.</a>

<a id="592" class="Comment">-- Note also that the name of this type is &quot;\top&quot;, not T.</a>

<a id="651" class="Keyword">open</a> <a id="656" class="Keyword">import</a> <a id="663" href="Agda.Builtin.Unit.html" class="Module">Agda.Builtin.Unit</a> <a id="681" class="Keyword">public</a>
  <a id="690" class="Keyword">using</a> <a id="696" class="Symbol">(</a><a id="697" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a><a id="698" class="Symbol">;</a> <a id="700" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a><a id="702" class="Symbol">)</a>
</pre></body></html>

==> anc/html/Data.Unit.Polymorphic.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Unit.Polymorphic.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- A universe polymorphic unit type, as a Lift of the Level 0 one.</a>
<a id="173" class="Comment">------------------------------------------------------------------------</a>

<a id="247" class="Symbol">{-#</a> <a id="251" class="Keyword">OPTIONS</a> <a id="259" class="Pragma">--cubical-compatible</a> <a id="280" class="Pragma">--safe</a> <a id="287" class="Symbol">#-}</a>

<a id="292" class="Keyword">module</a> <a id="299" href="Data.Unit.Polymorphic.Base.html" class="Module">Data.Unit.Polymorphic.Base</a> <a id="326" class="Keyword">where</a>

<a id="333" class="Keyword">open</a> <a id="338" class="Keyword">import</a> <a id="345" href="Level.html" class="Module">Level</a> <a id="351" class="Keyword">using</a> <a id="357" class="Symbol">(</a><a id="358" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="363" class="Symbol">;</a> <a id="365" href="Level.html#409" class="Record">Lift</a><a id="369" class="Symbol">;</a> <a id="371" href="Level.html#466" class="InductiveConstructor">lift</a><a id="375" class="Symbol">)</a>
<a id="377" class="Keyword">import</a> <a id="384" href="Data.Unit.Base.html" class="Module">Data.Unit.Base</a> <a id="399" class="Symbol">as</a> <a id="402" class="Module">⊤</a>

<a id="405" class="Comment">------------------------------------------------------------------------</a>
<a id="478" class="Comment">-- A unit type defined as a synonym</a>

<a id="⊤"></a><a id="515" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a> <a id="517" class="Symbol">:</a> <a id="519" class="Symbol">{</a><a id="520" href="Data.Unit.Polymorphic.Base.html#520" class="Bound">ℓ</a> <a id="522" class="Symbol">:</a> <a id="524" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="529" class="Symbol">}</a> <a id="531" class="Symbol">→</a> <a id="533" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="537" href="Data.Unit.Polymorphic.Base.html#520" class="Bound">ℓ</a>
<a id="539" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a> <a id="541" class="Symbol">{</a><a id="542" href="Data.Unit.Polymorphic.Base.html#542" class="Bound">ℓ</a><a id="543" class="Symbol">}</a> <a id="545" class="Symbol">=</a> <a id="547" href="Level.html#409" class="Record">Lift</a> <a id="552" href="Data.Unit.Polymorphic.Base.html#542" class="Bound">ℓ</a> <a id="554" href="Agda.Builtin.Unit.html#175" class="Record">⊤.⊤</a>

<a id="tt"></a><a id="559" href="Data.Unit.Polymorphic.Base.html#559" class="Function">tt</a> <a id="562" class="Symbol">:</a> <a id="564" class="Symbol">{</a><a id="565" href="Data.Unit.Polymorphic.Base.html#565" class="Bound">ℓ</a> <a id="567" class="Symbol">:</a> <a id="569" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="574" class="Symbol">}</a> <a id="576" class="Symbol">→</a> <a id="578" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a> <a id="580" class="Symbol">{</a><a id="581" href="Data.Unit.Polymorphic.Base.html#565" class="Bound">ℓ</a><a id="582" class="Symbol">}</a>
<a id="584" href="Data.Unit.Polymorphic.Base.html#559" class="Function">tt</a> <a id="587" class="Symbol">=</a> <a id="589" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="594" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">⊤.tt</a>
</pre></body></html>

==> anc/html/Data.Unit.Polymorphic.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Unit.Polymorphic.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Properties of the polymorphic unit type</a>
<a id="149" class="Comment">-- Defines Decidable Equality and Decidable Ordering as well</a>
<a id="210" class="Comment">------------------------------------------------------------------------</a>

<a id="284" class="Symbol">{-#</a> <a id="288" class="Keyword">OPTIONS</a> <a id="296" class="Pragma">--cubical-compatible</a> <a id="317" class="Pragma">--safe</a> <a id="324" class="Symbol">#-}</a>

<a id="329" class="Keyword">module</a> <a id="336" href="Data.Unit.Polymorphic.Properties.html" class="Module">Data.Unit.Polymorphic.Properties</a> <a id="369" class="Keyword">where</a>

<a id="376" class="Keyword">open</a> <a id="381" class="Keyword">import</a> <a id="388" href="Level.html" class="Module">Level</a> <a id="394" class="Keyword">using</a> <a id="400" class="Symbol">(</a><a id="401" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="406" class="Symbol">)</a>
<a id="408" class="Keyword">open</a> <a id="413" class="Keyword">import</a> <a id="420" href="Function.Bundles.html" class="Module">Function.Bundles</a> <a id="437" class="Keyword">using</a> <a id="443" class="Symbol">(</a><a id="444" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a><a id="447" class="Symbol">;</a> <a id="449" href="Function.Bundles.html#14546" class="Function">mk↔</a><a id="452" class="Symbol">)</a>
<a id="454" class="Keyword">open</a> <a id="459" class="Keyword">import</a> <a id="466" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="484" class="Keyword">using</a> <a id="490" class="Symbol">(</a><a id="491" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="494" class="Symbol">)</a>
<a id="496" class="Keyword">open</a> <a id="501" class="Keyword">import</a> <a id="508" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="522" class="Keyword">using</a> <a id="528" class="Symbol">(</a><a id="529" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="533" class="Symbol">)</a>
<a id="535" class="Keyword">open</a> <a id="540" class="Keyword">import</a> <a id="547" href="Data.Unit.Base.html" class="Module">Data.Unit.Base</a> <a id="562" class="Keyword">renaming</a> <a id="571" class="Symbol">(</a><a id="572" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a> <a id="574" class="Symbol">to</a> <a id="577" class="Record">⊤*</a><a id="579" class="Symbol">)</a>
<a id="581" class="Keyword">open</a> <a id="586" class="Keyword">import</a> <a id="593" href="Data.Unit.Polymorphic.Base.html" class="Module">Data.Unit.Polymorphic.Base</a> <a id="620" class="Keyword">using</a> <a id="626" class="Symbol">(</a><a id="627" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a><a id="628" class="Symbol">;</a> <a id="630" href="Data.Unit.Polymorphic.Base.html#559" class="Function">tt</a><a id="632" class="Symbol">)</a>
<a id="634" class="Keyword">open</a> <a id="639" class="Keyword">import</a> <a id="646" href="Relation.Nullary.Decidable.html" class="Module">Relation.Nullary.Decidable</a> <a id="673" class="Keyword">using</a> <a id="679" class="Symbol">(</a><a id="680" href="Relation.Nullary.Decidable.Core.html#2105" class="InductiveConstructor">yes</a><a id="683" class="Symbol">)</a>
<a id="685" class="Keyword">open</a> <a id="690" class="Keyword">import</a> <a id="697" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a>
  <a id="723" class="Keyword">using</a> <a id="729" class="Symbol">(</a><a id="730" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="736" class="Symbol">;</a> <a id="738" href="Relation.Binary.Bundles.html#1703" class="Record">DecSetoid</a><a id="747" class="Symbol">;</a> <a id="749" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a><a id="757" class="Symbol">;</a> <a id="759" href="Relation.Binary.Bundles.html#4449" class="Record">Poset</a><a id="764" class="Symbol">;</a> <a id="766" href="Relation.Binary.Bundles.html#7577" class="Record">TotalOrder</a><a id="776" class="Symbol">;</a> <a id="778" href="Relation.Binary.Bundles.html#8160" class="Record">DecTotalOrder</a><a id="791" class="Symbol">)</a>
<a id="793" class="Keyword">open</a> <a id="798" class="Keyword">import</a> <a id="805" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a>
  <a id="834" class="Keyword">using</a> <a id="840" class="Symbol">(</a><a id="841" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a><a id="851" class="Symbol">;</a> <a id="853" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a><a id="867" class="Symbol">;</a> <a id="869" href="Relation.Binary.Structures.html#5977" class="Record">IsTotalOrder</a><a id="881" class="Symbol">;</a> <a id="883" href="Relation.Binary.Structures.html#6294" class="Record">IsDecTotalOrder</a><a id="898" class="Symbol">)</a>
<a id="900" class="Keyword">open</a> <a id="905" class="Keyword">import</a> <a id="912" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a>
  <a id="942" class="Keyword">using</a> <a id="948" class="Symbol">(</a><a id="949" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a><a id="966" class="Symbol">;</a> <a id="968" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a><a id="981" class="Symbol">;</a> <a id="983" href="Relation.Binary.Definitions.html#2837" class="Function">Total</a><a id="988" class="Symbol">)</a>
<a id="990" class="Keyword">open</a> <a id="995" class="Keyword">import</a> <a id="1002" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a>
  <a id="1047" class="Keyword">using</a> <a id="1053" class="Symbol">(</a><a id="1054" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="1057" class="Symbol">;</a> <a id="1059" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="1063" class="Symbol">;</a> <a id="1065" href="Relation.Binary.PropositionalEquality.Core.html#2144" class="Function">trans</a><a id="1070" class="Symbol">)</a>
<a id="1072" class="Keyword">open</a> <a id="1077" class="Keyword">import</a> <a id="1084" href="Relation.Binary.PropositionalEquality.Properties.html" class="Module">Relation.Binary.PropositionalEquality.Properties</a>
  <a id="1135" class="Keyword">using</a> <a id="1141" class="Symbol">(</a><a id="1142" href="Relation.Binary.PropositionalEquality.Properties.html#5937" class="Function">decSetoid</a><a id="1151" class="Symbol">;</a> <a id="1153" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a><a id="1159" class="Symbol">;</a> <a id="1161" href="Relation.Binary.PropositionalEquality.Properties.html#5530" class="Function">isEquivalence</a><a id="1174" class="Symbol">)</a>

<a id="1177" class="Keyword">private</a>
  <a id="1187" class="Keyword">variable</a>
    <a id="1200" href="Data.Unit.Polymorphic.Properties.html#1200" class="Generalizable">ℓ</a> <a id="1202" class="Symbol">:</a> <a id="1204" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="1211" class="Comment">------------------------------------------------------------------------</a>
<a id="1284" class="Comment">-- Equality</a>
<a id="1296" class="Comment">------------------------------------------------------------------------</a>

<a id="1370" class="Keyword">infix</a> <a id="1376" class="Number">4</a> <a id="1378" href="Data.Unit.Polymorphic.Properties.html#1383" class="Function Operator">_≟_</a>

<a id="_≟_"></a><a id="1383" href="Data.Unit.Polymorphic.Properties.html#1383" class="Function Operator">_≟_</a> <a id="1387" class="Symbol">:</a> <a id="1389" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="1407" class="Symbol">(</a><a id="1408" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a> <a id="1410" class="Symbol">{</a><a id="1411" href="Data.Unit.Polymorphic.Properties.html#1200" class="Generalizable">ℓ</a><a id="1412" class="Symbol">})</a>
<a id="1415" class="Symbol">_</a> <a id="1417" href="Data.Unit.Polymorphic.Properties.html#1383" class="Function Operator">≟</a> <a id="1419" class="Symbol">_</a> <a id="1421" class="Symbol">=</a> <a id="1423" href="Relation.Nullary.Decidable.Core.html#2105" class="InductiveConstructor">yes</a> <a id="1427" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="≡-setoid"></a><a id="1433" href="Data.Unit.Polymorphic.Properties.html#1433" class="Function">≡-setoid</a> <a id="1442" class="Symbol">:</a> <a id="1444" class="Symbol">∀</a> <a id="1446" href="Data.Unit.Polymorphic.Properties.html#1446" class="Bound">ℓ</a> <a id="1448" class="Symbol">→</a> <a id="1450" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="1457" href="Data.Unit.Polymorphic.Properties.html#1446" class="Bound">ℓ</a> <a id="1459" href="Data.Unit.Polymorphic.Properties.html#1446" class="Bound">ℓ</a>
<a id="1461" href="Data.Unit.Polymorphic.Properties.html#1433" class="Function">≡-setoid</a> <a id="1470" class="Symbol">_</a> <a id="1472" class="Symbol">=</a> <a id="1474" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="1481" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a>

<a id="≡-decSetoid"></a><a id="1484" href="Data.Unit.Polymorphic.Properties.html#1484" class="Function">≡-decSetoid</a> <a id="1496" class="Symbol">:</a> <a id="1498" class="Symbol">∀</a> <a id="1500" href="Data.Unit.Polymorphic.Properties.html#1500" class="Bound">ℓ</a> <a id="1502" class="Symbol">→</a> <a id="1504" href="Relation.Binary.Bundles.html#1703" class="Record">DecSetoid</a> <a id="1514" href="Data.Unit.Polymorphic.Properties.html#1500" class="Bound">ℓ</a> <a id="1516" href="Data.Unit.Polymorphic.Properties.html#1500" class="Bound">ℓ</a>
<a id="1518" href="Data.Unit.Polymorphic.Properties.html#1484" class="Function">≡-decSetoid</a> <a id="1530" class="Symbol">_</a> <a id="1532" class="Symbol">=</a> <a id="1534" href="Relation.Binary.PropositionalEquality.Properties.html#5937" class="Function">decSetoid</a> <a id="1544" href="Data.Unit.Polymorphic.Properties.html#1383" class="Function Operator">_≟_</a>

<a id="1549" class="Comment">------------------------------------------------------------------------</a>
<a id="1622" class="Comment">-- Ordering</a>
<a id="1634" class="Comment">------------------------------------------------------------------------</a>

<a id="≡-total"></a><a id="1708" href="Data.Unit.Polymorphic.Properties.html#1708" class="Function">≡-total</a> <a id="1716" class="Symbol">:</a> <a id="1718" href="Relation.Binary.Definitions.html#2837" class="Function">Total</a> <a id="1724" class="Symbol">{</a><a id="1725" class="Argument">A</a> <a id="1727" class="Symbol">=</a> <a id="1729" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a> <a id="1731" class="Symbol">{</a><a id="1732" href="Data.Unit.Polymorphic.Properties.html#1200" class="Generalizable">ℓ</a><a id="1733" class="Symbol">}}</a> <a id="1736" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="1740" href="Data.Unit.Polymorphic.Properties.html#1708" class="Function">≡-total</a> <a id="1748" class="Symbol">_</a> <a id="1750" class="Symbol">_</a> <a id="1752" class="Symbol">=</a> <a id="1754" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1759" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="≡-antisym"></a><a id="1765" href="Data.Unit.Polymorphic.Properties.html#1765" class="Function">≡-antisym</a> <a id="1775" class="Symbol">:</a> <a id="1777" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a> <a id="1791" class="Symbol">{</a><a id="1792" class="Argument">A</a> <a id="1794" class="Symbol">=</a> <a id="1796" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a> <a id="1798" class="Symbol">{</a><a id="1799" href="Data.Unit.Polymorphic.Properties.html#1200" class="Generalizable">ℓ</a><a id="1800" class="Symbol">}}</a> <a id="1803" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1807" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="1811" href="Data.Unit.Polymorphic.Properties.html#1765" class="Function">≡-antisym</a> <a id="1821" href="Data.Unit.Polymorphic.Properties.html#1821" class="Bound">p</a> <a id="1823" class="Symbol">_</a> <a id="1825" class="Symbol">=</a> <a id="1827" href="Data.Unit.Polymorphic.Properties.html#1821" class="Bound">p</a>

<a id="1830" class="Comment">------------------------------------------------------------------------</a>
<a id="1903" class="Comment">-- Structures</a>

<a id="≡-isPreorder"></a><a id="1918" href="Data.Unit.Polymorphic.Properties.html#1918" class="Function">≡-isPreorder</a> <a id="1931" class="Symbol">:</a> <a id="1933" class="Symbol">∀</a> <a id="1935" href="Data.Unit.Polymorphic.Properties.html#1935" class="Bound">ℓ</a> <a id="1937" class="Symbol">→</a> <a id="1939" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a> <a id="1950" class="Symbol">{</a><a id="1951" href="Data.Unit.Polymorphic.Properties.html#1935" class="Bound">ℓ</a><a id="1952" class="Symbol">}</a> <a id="1954" class="Symbol">{_}</a> <a id="1958" class="Symbol">{</a><a id="1959" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a><a id="1960" class="Symbol">}</a> <a id="1962" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1966" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="1970" href="Data.Unit.Polymorphic.Properties.html#1918" class="Function">≡-isPreorder</a> <a id="1983" href="Data.Unit.Polymorphic.Properties.html#1983" class="Bound">ℓ</a> <a id="1985" class="Symbol">=</a> <a id="1987" class="Keyword">record</a>
  <a id="1996" class="Symbol">{</a> <a id="1998" href="Relation.Binary.Structures.html#2301" class="Field">isEquivalence</a> <a id="2012" class="Symbol">=</a> <a id="2014" href="Relation.Binary.PropositionalEquality.Properties.html#5530" class="Function">isEquivalence</a>
  <a id="2030" class="Symbol">;</a> <a id="2032" href="Relation.Binary.Structures.html#2404" class="Field">reflexive</a>     <a id="2046" class="Symbol">=</a> <a id="2048" class="Symbol">λ</a> <a id="2050" href="Data.Unit.Polymorphic.Properties.html#2050" class="Bound">x</a> <a id="2052" class="Symbol">→</a> <a id="2054" href="Data.Unit.Polymorphic.Properties.html#2050" class="Bound">x</a>
  <a id="2058" class="Symbol">;</a> <a id="2060" href="Relation.Binary.Structures.html#2434" class="Field">trans</a>         <a id="2074" class="Symbol">=</a> <a id="2076" href="Relation.Binary.PropositionalEquality.Core.html#2144" class="Function">trans</a>
  <a id="2084" class="Symbol">}</a>

<a id="≡-isPartialOrder"></a><a id="2087" href="Data.Unit.Polymorphic.Properties.html#2087" class="Function">≡-isPartialOrder</a> <a id="2104" class="Symbol">:</a> <a id="2106" class="Symbol">∀</a> <a id="2108" href="Data.Unit.Polymorphic.Properties.html#2108" class="Bound">ℓ</a> <a id="2110" class="Symbol">→</a> <a id="2112" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a> <a id="2127" class="Symbol">{</a><a id="2128" href="Data.Unit.Polymorphic.Properties.html#2108" class="Bound">ℓ</a><a id="2129" class="Symbol">}</a> <a id="2131" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="2135" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="2139" href="Data.Unit.Polymorphic.Properties.html#2087" class="Function">≡-isPartialOrder</a> <a id="2156" href="Data.Unit.Polymorphic.Properties.html#2156" class="Bound">ℓ</a> <a id="2158" class="Symbol">=</a> <a id="2160" class="Keyword">record</a>
  <a id="2169" class="Symbol">{</a> <a id="2171" href="Relation.Binary.Structures.html#4078" class="Field">isPreorder</a> <a id="2182" class="Symbol">=</a> <a id="2184" href="Data.Unit.Polymorphic.Properties.html#1918" class="Function">≡-isPreorder</a> <a id="2197" href="Data.Unit.Polymorphic.Properties.html#2156" class="Bound">ℓ</a>
  <a id="2201" class="Symbol">;</a> <a id="2203" href="Relation.Binary.Structures.html#4110" class="Field">antisym</a>    <a id="2214" class="Symbol">=</a> <a id="2216" href="Data.Unit.Polymorphic.Properties.html#1765" class="Function">≡-antisym</a>
  <a id="2228" class="Symbol">}</a>

<a id="≡-isTotalOrder"></a><a id="2231" href="Data.Unit.Polymorphic.Properties.html#2231" class="Function">≡-isTotalOrder</a> <a id="2246" class="Symbol">:</a> <a id="2248" class="Symbol">∀</a> <a id="2250" href="Data.Unit.Polymorphic.Properties.html#2250" class="Bound">ℓ</a> <a id="2252" class="Symbol">→</a> <a id="2254" href="Relation.Binary.Structures.html#5977" class="Record">IsTotalOrder</a> <a id="2267" class="Symbol">{</a><a id="2268" href="Data.Unit.Polymorphic.Properties.html#2250" class="Bound">ℓ</a><a id="2269" class="Symbol">}</a> <a id="2271" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="2275" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="2279" href="Data.Unit.Polymorphic.Properties.html#2231" class="Function">≡-isTotalOrder</a> <a id="2294" href="Data.Unit.Polymorphic.Properties.html#2294" class="Bound">ℓ</a> <a id="2296" class="Symbol">=</a> <a id="2298" class="Keyword">record</a>
  <a id="2307" class="Symbol">{</a> <a id="2309" href="Relation.Binary.Structures.html#6044" class="Field">isPartialOrder</a> <a id="2324" class="Symbol">=</a> <a id="2326" href="Data.Unit.Polymorphic.Properties.html#2087" class="Function">≡-isPartialOrder</a> <a id="2343" href="Data.Unit.Polymorphic.Properties.html#2294" class="Bound">ℓ</a>
  <a id="2347" class="Symbol">;</a> <a id="2349" href="Relation.Binary.Structures.html#6084" class="Field">total</a>          <a id="2364" class="Symbol">=</a> <a id="2366" href="Data.Unit.Polymorphic.Properties.html#1708" class="Function">≡-total</a>
  <a id="2376" class="Symbol">}</a>

<a id="≡-isDecTotalOrder"></a><a id="2379" href="Data.Unit.Polymorphic.Properties.html#2379" class="Function">≡-isDecTotalOrder</a> <a id="2397" class="Symbol">:</a> <a id="2399" class="Symbol">∀</a> <a id="2401" href="Data.Unit.Polymorphic.Properties.html#2401" class="Bound">ℓ</a> <a id="2403" class="Symbol">→</a> <a id="2405" href="Relation.Binary.Structures.html#6294" class="Record">IsDecTotalOrder</a> <a id="2421" class="Symbol">{</a><a id="2422" href="Data.Unit.Polymorphic.Properties.html#2401" class="Bound">ℓ</a><a id="2423" class="Symbol">}</a> <a id="2425" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="2429" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="2433" href="Data.Unit.Polymorphic.Properties.html#2379" class="Function">≡-isDecTotalOrder</a> <a id="2451" href="Data.Unit.Polymorphic.Properties.html#2451" class="Bound">ℓ</a> <a id="2453" class="Symbol">=</a> <a id="2455" class="Keyword">record</a>
  <a id="2464" class="Symbol">{</a> <a id="2466" href="Relation.Binary.Structures.html#6383" class="Field">isTotalOrder</a> <a id="2479" class="Symbol">=</a> <a id="2481" href="Data.Unit.Polymorphic.Properties.html#2231" class="Function">≡-isTotalOrder</a> <a id="2496" href="Data.Unit.Polymorphic.Properties.html#2451" class="Bound">ℓ</a>
  <a id="2500" class="Symbol">;</a> <a id="2502" href="Relation.Binary.Structures.html#6419" class="Field Operator">_≟_</a>          <a id="2515" class="Symbol">=</a> <a id="2517" href="Data.Unit.Polymorphic.Properties.html#1383" class="Function Operator">_≟_</a>
  <a id="2523" class="Symbol">;</a> <a id="2525" href="Relation.Binary.Structures.html#6452" class="Field Operator">_≤?_</a>         <a id="2538" class="Symbol">=</a> <a id="2540" href="Data.Unit.Polymorphic.Properties.html#1383" class="Function Operator">_≟_</a>
  <a id="2546" class="Symbol">}</a>

<a id="2549" class="Comment">------------------------------------------------------------------------</a>
<a id="2622" class="Comment">-- Bundles</a>

<a id="≡-preorder"></a><a id="2634" href="Data.Unit.Polymorphic.Properties.html#2634" class="Function">≡-preorder</a> <a id="2645" class="Symbol">:</a> <a id="2647" class="Symbol">∀</a> <a id="2649" href="Data.Unit.Polymorphic.Properties.html#2649" class="Bound">ℓ</a> <a id="2651" class="Symbol">→</a> <a id="2653" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a> <a id="2662" href="Data.Unit.Polymorphic.Properties.html#2649" class="Bound">ℓ</a> <a id="2664" href="Data.Unit.Polymorphic.Properties.html#2649" class="Bound">ℓ</a> <a id="2666" href="Data.Unit.Polymorphic.Properties.html#2649" class="Bound">ℓ</a>
<a id="2668" href="Data.Unit.Polymorphic.Properties.html#2634" class="Function">≡-preorder</a> <a id="2679" href="Data.Unit.Polymorphic.Properties.html#2679" class="Bound">ℓ</a> <a id="2681" class="Symbol">=</a> <a id="2683" class="Keyword">record</a>
  <a id="2692" class="Symbol">{</a> <a id="2694" href="Relation.Binary.Bundles.html#2489" class="Field">isPreorder</a> <a id="2705" class="Symbol">=</a> <a id="2707" href="Data.Unit.Polymorphic.Properties.html#1918" class="Function">≡-isPreorder</a> <a id="2720" href="Data.Unit.Polymorphic.Properties.html#2679" class="Bound">ℓ</a>
  <a id="2724" class="Symbol">}</a>

<a id="≡-poset"></a><a id="2727" href="Data.Unit.Polymorphic.Properties.html#2727" class="Function">≡-poset</a> <a id="2735" class="Symbol">:</a> <a id="2737" class="Symbol">∀</a> <a id="2739" href="Data.Unit.Polymorphic.Properties.html#2739" class="Bound">ℓ</a> <a id="2741" class="Symbol">→</a> <a id="2743" href="Relation.Binary.Bundles.html#4449" class="Record">Poset</a> <a id="2749" href="Data.Unit.Polymorphic.Properties.html#2739" class="Bound">ℓ</a> <a id="2751" href="Data.Unit.Polymorphic.Properties.html#2739" class="Bound">ℓ</a> <a id="2753" href="Data.Unit.Polymorphic.Properties.html#2739" class="Bound">ℓ</a>
<a id="2755" href="Data.Unit.Polymorphic.Properties.html#2727" class="Function">≡-poset</a> <a id="2763" href="Data.Unit.Polymorphic.Properties.html#2763" class="Bound">ℓ</a> <a id="2765" class="Symbol">=</a> <a id="2767" class="Keyword">record</a>
  <a id="2776" class="Symbol">{</a> <a id="2778" href="Relation.Binary.Bundles.html#4624" class="Field">isPartialOrder</a> <a id="2793" class="Symbol">=</a> <a id="2795" href="Data.Unit.Polymorphic.Properties.html#2087" class="Function">≡-isPartialOrder</a> <a id="2812" href="Data.Unit.Polymorphic.Properties.html#2763" class="Bound">ℓ</a>
  <a id="2816" class="Symbol">}</a>

<a id="≡-totalOrder"></a><a id="2819" href="Data.Unit.Polymorphic.Properties.html#2819" class="Function">≡-totalOrder</a> <a id="2832" class="Symbol">:</a> <a id="2834" class="Symbol">∀</a> <a id="2836" href="Data.Unit.Polymorphic.Properties.html#2836" class="Bound">ℓ</a> <a id="2838" class="Symbol">→</a> <a id="2840" href="Relation.Binary.Bundles.html#7577" class="Record">TotalOrder</a> <a id="2851" href="Data.Unit.Polymorphic.Properties.html#2836" class="Bound">ℓ</a> <a id="2853" href="Data.Unit.Polymorphic.Properties.html#2836" class="Bound">ℓ</a> <a id="2855" href="Data.Unit.Polymorphic.Properties.html#2836" class="Bound">ℓ</a>
<a id="2857" href="Data.Unit.Polymorphic.Properties.html#2819" class="Function">≡-totalOrder</a> <a id="2870" href="Data.Unit.Polymorphic.Properties.html#2870" class="Bound">ℓ</a> <a id="2872" class="Symbol">=</a> <a id="2874" class="Keyword">record</a>
  <a id="2883" class="Symbol">{</a> <a id="2885" href="Relation.Binary.Bundles.html#7751" class="Field">isTotalOrder</a> <a id="2898" class="Symbol">=</a> <a id="2900" href="Data.Unit.Polymorphic.Properties.html#2231" class="Function">≡-isTotalOrder</a> <a id="2915" href="Data.Unit.Polymorphic.Properties.html#2870" class="Bound">ℓ</a>
  <a id="2919" class="Symbol">}</a>

<a id="≡-decTotalOrder"></a><a id="2922" href="Data.Unit.Polymorphic.Properties.html#2922" class="Function">≡-decTotalOrder</a> <a id="2938" class="Symbol">:</a> <a id="2940" class="Symbol">∀</a> <a id="2942" href="Data.Unit.Polymorphic.Properties.html#2942" class="Bound">ℓ</a> <a id="2944" class="Symbol">→</a> <a id="2946" href="Relation.Binary.Bundles.html#8160" class="Record">DecTotalOrder</a> <a id="2960" href="Data.Unit.Polymorphic.Properties.html#2942" class="Bound">ℓ</a> <a id="2962" href="Data.Unit.Polymorphic.Properties.html#2942" class="Bound">ℓ</a> <a id="2964" href="Data.Unit.Polymorphic.Properties.html#2942" class="Bound">ℓ</a>
<a id="2966" href="Data.Unit.Polymorphic.Properties.html#2922" class="Function">≡-decTotalOrder</a> <a id="2982" href="Data.Unit.Polymorphic.Properties.html#2982" class="Bound">ℓ</a> <a id="2984" class="Symbol">=</a> <a id="2986" class="Keyword">record</a>
  <a id="2995" class="Symbol">{</a> <a id="2997" href="Relation.Binary.Bundles.html#8346" class="Field">isDecTotalOrder</a> <a id="3013" class="Symbol">=</a> <a id="3015" href="Data.Unit.Polymorphic.Properties.html#2379" class="Function">≡-isDecTotalOrder</a> <a id="3033" href="Data.Unit.Polymorphic.Properties.html#2982" class="Bound">ℓ</a>
  <a id="3037" class="Symbol">}</a>

<a id="⊤↔⊤*"></a><a id="3040" href="Data.Unit.Polymorphic.Properties.html#3040" class="Function">⊤↔⊤*</a> <a id="3045" class="Symbol">:</a> <a id="3047" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a> <a id="3049" class="Symbol">{</a><a id="3050" href="Data.Unit.Polymorphic.Properties.html#1200" class="Generalizable">ℓ</a><a id="3051" class="Symbol">}</a> <a id="3053" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="3055" href="Data.Unit.Polymorphic.Properties.html#577" class="Record">⊤*</a>
<a id="3058" href="Data.Unit.Polymorphic.Properties.html#3040" class="Function">⊤↔⊤*</a> <a id="3063" class="Symbol">=</a> <a id="3065" href="Function.Bundles.html#14546" class="Function">mk↔</a> <a id="3069" class="Symbol">((λ</a> <a id="3073" href="Data.Unit.Polymorphic.Properties.html#3073" class="Bound">_</a> <a id="3075" class="Symbol">→</a> <a id="3077" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="3081" class="Symbol">)</a> <a id="3083" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3085" class="Symbol">(λ</a> <a id="3088" href="Data.Unit.Polymorphic.Properties.html#3088" class="Bound">_</a> <a id="3090" class="Symbol">→</a> <a id="3092" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="3096" class="Symbol">))</a>
</pre></body></html>

==> anc/html/Data.Unit.Polymorphic.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Unit.Polymorphic</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- The universe polymorphic unit type and the total relation on unit</a>
<a id="175" class="Comment">------------------------------------------------------------------------</a>

<a id="249" class="Symbol">{-#</a> <a id="253" class="Keyword">OPTIONS</a> <a id="261" class="Pragma">--cubical-compatible</a> <a id="282" class="Pragma">--safe</a> <a id="289" class="Symbol">#-}</a>

<a id="294" class="Keyword">module</a> <a id="301" href="Data.Unit.Polymorphic.html" class="Module">Data.Unit.Polymorphic</a> <a id="323" class="Keyword">where</a>

<a id="330" class="Comment">------------------------------------------------------------------------</a>
<a id="403" class="Comment">-- Re-export contents of Base module</a>

<a id="441" class="Keyword">open</a> <a id="446" class="Keyword">import</a> <a id="453" href="Data.Unit.Polymorphic.Base.html" class="Module">Data.Unit.Polymorphic.Base</a> <a id="480" class="Keyword">public</a>

<a id="488" class="Comment">------------------------------------------------------------------------</a>
<a id="561" class="Comment">-- Re-export query operations</a>

<a id="592" class="Keyword">open</a> <a id="597" class="Keyword">import</a> <a id="604" href="Data.Unit.Polymorphic.Properties.html" class="Module">Data.Unit.Polymorphic.Properties</a> <a id="637" class="Keyword">public</a> <a id="644" class="Keyword">using</a> <a id="650" class="Symbol">(</a><a id="651" href="Data.Unit.Polymorphic.Properties.html#1383" class="Function Operator">_≟_</a><a id="654" class="Symbol">)</a>
</pre></body></html>

==> anc/html/Data.Unit.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Unit.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Properties of the unit type</a>
<a id="137" class="Comment">------------------------------------------------------------------------</a>

<a id="211" class="Symbol">{-#</a> <a id="215" class="Keyword">OPTIONS</a> <a id="223" class="Pragma">--cubical-compatible</a> <a id="244" class="Pragma">--safe</a> <a id="251" class="Symbol">#-}</a>

<a id="256" class="Keyword">module</a> <a id="263" href="Data.Unit.Properties.html" class="Module">Data.Unit.Properties</a> <a id="284" class="Keyword">where</a>

<a id="291" class="Keyword">open</a> <a id="296" class="Keyword">import</a> <a id="303" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="317" class="Keyword">using</a> <a id="323" class="Symbol">(</a><a id="324" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="328" class="Symbol">)</a>
<a id="330" class="Keyword">open</a> <a id="335" class="Keyword">import</a> <a id="342" href="Data.Unit.Base.html" class="Module">Data.Unit.Base</a> <a id="357" class="Keyword">using</a> <a id="363" class="Symbol">(</a><a id="364" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a><a id="365" class="Symbol">)</a>
<a id="367" class="Keyword">open</a> <a id="372" class="Keyword">import</a> <a id="379" href="Level.html" class="Module">Level</a> <a id="385" class="Keyword">using</a> <a id="391" class="Symbol">(</a><a id="392" href="Level.html#521" class="Function">0ℓ</a><a id="394" class="Symbol">)</a>
<a id="396" class="Keyword">open</a> <a id="401" class="Keyword">import</a> <a id="408" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a>
  <a id="434" class="Keyword">using</a> <a id="440" class="Symbol">(</a><a id="441" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="447" class="Symbol">;</a> <a id="449" href="Relation.Binary.Bundles.html#1703" class="Record">DecSetoid</a><a id="458" class="Symbol">;</a> <a id="460" href="Relation.Binary.Bundles.html#4449" class="Record">Poset</a><a id="465" class="Symbol">;</a> <a id="467" href="Relation.Binary.Bundles.html#8160" class="Record">DecTotalOrder</a><a id="480" class="Symbol">)</a>
<a id="482" class="Keyword">open</a> <a id="487" class="Keyword">import</a> <a id="494" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a>
  <a id="523" class="Keyword">using</a> <a id="529" class="Symbol">(</a><a id="530" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a><a id="540" class="Symbol">;</a> <a id="542" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a><a id="556" class="Symbol">;</a> <a id="558" href="Relation.Binary.Structures.html#5977" class="Record">IsTotalOrder</a><a id="570" class="Symbol">;</a> <a id="572" href="Relation.Binary.Structures.html#6294" class="Record">IsDecTotalOrder</a><a id="587" class="Symbol">)</a>
<a id="589" class="Keyword">open</a> <a id="594" class="Keyword">import</a> <a id="601" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a>
  <a id="631" class="Keyword">using</a> <a id="637" class="Symbol">(</a><a id="638" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a><a id="655" class="Symbol">;</a> <a id="657" href="Relation.Binary.Definitions.html#2837" class="Function">Total</a><a id="662" class="Symbol">;</a> <a id="664" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a><a id="677" class="Symbol">)</a>
<a id="679" class="Keyword">open</a> <a id="684" class="Keyword">import</a> <a id="691" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a>
  <a id="736" class="Keyword">using</a> <a id="742" class="Symbol">(</a><a id="743" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="746" class="Symbol">;</a> <a id="748" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="752" class="Symbol">;</a> <a id="754" href="Relation.Binary.PropositionalEquality.Core.html#2144" class="Function">trans</a><a id="759" class="Symbol">)</a>
<a id="761" class="Keyword">open</a> <a id="766" class="Keyword">import</a> <a id="773" href="Relation.Binary.PropositionalEquality.Properties.html" class="Module">Relation.Binary.PropositionalEquality.Properties</a>
  <a id="824" class="Keyword">using</a> <a id="830" class="Symbol">(</a><a id="831" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a><a id="837" class="Symbol">;</a> <a id="839" href="Relation.Binary.PropositionalEquality.Properties.html#5937" class="Function">decSetoid</a><a id="848" class="Symbol">;</a> <a id="850" href="Relation.Binary.PropositionalEquality.Properties.html#5530" class="Function">isEquivalence</a><a id="863" class="Symbol">)</a>
<a id="865" class="Keyword">open</a> <a id="870" class="Keyword">import</a> <a id="877" href="Relation.Nullary.Decidable.Core.html" class="Module">Relation.Nullary.Decidable.Core</a> <a id="909" class="Keyword">using</a> <a id="915" class="Symbol">(</a><a id="916" href="Relation.Nullary.Decidable.Core.html#2105" class="InductiveConstructor">yes</a><a id="919" class="Symbol">)</a>
<a id="921" class="Keyword">open</a> <a id="926" class="Keyword">import</a> <a id="933" href="Relation.Nullary.Irrelevant.html" class="Module">Relation.Nullary.Irrelevant</a> <a id="961" class="Keyword">using</a> <a id="967" class="Symbol">(</a><a id="968" href="Relation.Nullary.Irrelevant.html#497" class="Function">Irrelevant</a><a id="978" class="Symbol">)</a>


<a id="982" class="Comment">------------------------------------------------------------------------</a>
<a id="1055" class="Comment">-- Irrelevancy</a>

<a id="⊤-irrelevant"></a><a id="1071" href="Data.Unit.Properties.html#1071" class="Function">⊤-irrelevant</a> <a id="1084" class="Symbol">:</a> <a id="1086" href="Relation.Nullary.Irrelevant.html#497" class="Function">Irrelevant</a> <a id="1097" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a>
<a id="1099" href="Data.Unit.Properties.html#1071" class="Function">⊤-irrelevant</a> <a id="1112" class="Symbol">_</a> <a id="1114" class="Symbol">_</a> <a id="1116" class="Symbol">=</a> <a id="1118" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="1124" class="Comment">------------------------------------------------------------------------</a>
<a id="1197" class="Comment">-- Equality</a>

<a id="1210" class="Keyword">infix</a> <a id="1216" class="Number">4</a> <a id="1218" href="Data.Unit.Properties.html#1223" class="Function Operator">_≟_</a>

<a id="_≟_"></a><a id="1223" href="Data.Unit.Properties.html#1223" class="Function Operator">_≟_</a> <a id="1227" class="Symbol">:</a> <a id="1229" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="1247" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a>
<a id="1249" class="Symbol">_</a> <a id="1251" href="Data.Unit.Properties.html#1223" class="Function Operator">≟</a> <a id="1253" class="Symbol">_</a> <a id="1255" class="Symbol">=</a> <a id="1257" href="Relation.Nullary.Decidable.Core.html#2105" class="InductiveConstructor">yes</a> <a id="1261" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="≡-setoid"></a><a id="1267" href="Data.Unit.Properties.html#1267" class="Function">≡-setoid</a> <a id="1276" class="Symbol">:</a> <a id="1278" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="1285" href="Level.html#521" class="Function">0ℓ</a> <a id="1288" href="Level.html#521" class="Function">0ℓ</a>
<a id="1291" href="Data.Unit.Properties.html#1267" class="Function">≡-setoid</a> <a id="1300" class="Symbol">=</a> <a id="1302" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="1309" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a>

<a id="≡-decSetoid"></a><a id="1312" href="Data.Unit.Properties.html#1312" class="Function">≡-decSetoid</a> <a id="1324" class="Symbol">:</a> <a id="1326" href="Relation.Binary.Bundles.html#1703" class="Record">DecSetoid</a> <a id="1336" href="Level.html#521" class="Function">0ℓ</a> <a id="1339" href="Level.html#521" class="Function">0ℓ</a>
<a id="1342" href="Data.Unit.Properties.html#1312" class="Function">≡-decSetoid</a> <a id="1354" class="Symbol">=</a> <a id="1356" href="Relation.Binary.PropositionalEquality.Properties.html#5937" class="Function">decSetoid</a> <a id="1366" href="Data.Unit.Properties.html#1223" class="Function Operator">_≟_</a>

<a id="1371" class="Comment">------------------------------------------------------------------------</a>
<a id="1444" class="Comment">-- Relational properties</a>

<a id="≡-total"></a><a id="1470" href="Data.Unit.Properties.html#1470" class="Function">≡-total</a> <a id="1478" class="Symbol">:</a> <a id="1480" href="Relation.Binary.Definitions.html#2837" class="Function">Total</a> <a id="1486" class="Symbol">{</a><a id="1487" class="Argument">A</a> <a id="1489" class="Symbol">=</a> <a id="1491" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a><a id="1492" class="Symbol">}</a> <a id="1494" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="1498" href="Data.Unit.Properties.html#1470" class="Function">≡-total</a> <a id="1506" class="Symbol">_</a> <a id="1508" class="Symbol">_</a> <a id="1510" class="Symbol">=</a> <a id="1512" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1517" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="≡-antisym"></a><a id="1523" href="Data.Unit.Properties.html#1523" class="Function">≡-antisym</a> <a id="1533" class="Symbol">:</a> <a id="1535" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a> <a id="1549" class="Symbol">{</a><a id="1550" class="Argument">A</a> <a id="1552" class="Symbol">=</a> <a id="1554" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a><a id="1555" class="Symbol">}</a> <a id="1557" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1561" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="1565" href="Data.Unit.Properties.html#1523" class="Function">≡-antisym</a> <a id="1575" href="Data.Unit.Properties.html#1575" class="Bound">eq</a> <a id="1578" class="Symbol">_</a> <a id="1580" class="Symbol">=</a> <a id="1582" href="Data.Unit.Properties.html#1575" class="Bound">eq</a>

<a id="1586" class="Comment">------------------------------------------------------------------------</a>
<a id="1659" class="Comment">-- Structures</a>

<a id="≡-isPreorder"></a><a id="1674" href="Data.Unit.Properties.html#1674" class="Function">≡-isPreorder</a> <a id="1687" class="Symbol">:</a> <a id="1689" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a> <a id="1700" class="Symbol">{</a><a id="1701" class="Argument">A</a> <a id="1703" class="Symbol">=</a> <a id="1705" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a><a id="1706" class="Symbol">}</a> <a id="1708" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1712" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="1716" href="Data.Unit.Properties.html#1674" class="Function">≡-isPreorder</a> <a id="1729" class="Symbol">=</a> <a id="1731" class="Keyword">record</a>
  <a id="1740" class="Symbol">{</a> <a id="1742" href="Relation.Binary.Structures.html#2301" class="Field">isEquivalence</a> <a id="1756" class="Symbol">=</a> <a id="1758" href="Relation.Binary.PropositionalEquality.Properties.html#5530" class="Function">isEquivalence</a>
  <a id="1774" class="Symbol">;</a> <a id="1776" href="Relation.Binary.Structures.html#2404" class="Field">reflexive</a>     <a id="1790" class="Symbol">=</a> <a id="1792" class="Symbol">λ</a> <a id="1794" href="Data.Unit.Properties.html#1794" class="Bound">x</a> <a id="1796" class="Symbol">→</a> <a id="1798" href="Data.Unit.Properties.html#1794" class="Bound">x</a>
  <a id="1802" class="Symbol">;</a> <a id="1804" href="Relation.Binary.Structures.html#2434" class="Field">trans</a>         <a id="1818" class="Symbol">=</a> <a id="1820" href="Relation.Binary.PropositionalEquality.Core.html#2144" class="Function">trans</a>
  <a id="1828" class="Symbol">}</a>

<a id="≡-isPartialOrder"></a><a id="1831" href="Data.Unit.Properties.html#1831" class="Function">≡-isPartialOrder</a> <a id="1848" class="Symbol">:</a> <a id="1850" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a> <a id="1865" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1869" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="1873" href="Data.Unit.Properties.html#1831" class="Function">≡-isPartialOrder</a> <a id="1890" class="Symbol">=</a> <a id="1892" class="Keyword">record</a>
  <a id="1901" class="Symbol">{</a> <a id="1903" href="Relation.Binary.Structures.html#4078" class="Field">isPreorder</a> <a id="1914" class="Symbol">=</a> <a id="1916" href="Data.Unit.Properties.html#1674" class="Function">≡-isPreorder</a>
  <a id="1931" class="Symbol">;</a> <a id="1933" href="Relation.Binary.Structures.html#4110" class="Field">antisym</a>    <a id="1944" class="Symbol">=</a> <a id="1946" href="Data.Unit.Properties.html#1523" class="Function">≡-antisym</a>
  <a id="1958" class="Symbol">}</a>

<a id="≡-isTotalOrder"></a><a id="1961" href="Data.Unit.Properties.html#1961" class="Function">≡-isTotalOrder</a> <a id="1976" class="Symbol">:</a> <a id="1978" href="Relation.Binary.Structures.html#5977" class="Record">IsTotalOrder</a> <a id="1991" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1995" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="1999" href="Data.Unit.Properties.html#1961" class="Function">≡-isTotalOrder</a> <a id="2014" class="Symbol">=</a> <a id="2016" class="Keyword">record</a>
  <a id="2025" class="Symbol">{</a> <a id="2027" href="Relation.Binary.Structures.html#6044" class="Field">isPartialOrder</a> <a id="2042" class="Symbol">=</a> <a id="2044" href="Data.Unit.Properties.html#1831" class="Function">≡-isPartialOrder</a>
  <a id="2063" class="Symbol">;</a> <a id="2065" href="Relation.Binary.Structures.html#6084" class="Field">total</a>          <a id="2080" class="Symbol">=</a> <a id="2082" href="Data.Unit.Properties.html#1470" class="Function">≡-total</a>
  <a id="2092" class="Symbol">}</a>

<a id="≡-isDecTotalOrder"></a><a id="2095" href="Data.Unit.Properties.html#2095" class="Function">≡-isDecTotalOrder</a> <a id="2113" class="Symbol">:</a> <a id="2115" href="Relation.Binary.Structures.html#6294" class="Record">IsDecTotalOrder</a> <a id="2131" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="2135" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="2139" href="Data.Unit.Properties.html#2095" class="Function">≡-isDecTotalOrder</a> <a id="2157" class="Symbol">=</a> <a id="2159" class="Keyword">record</a>
  <a id="2168" class="Symbol">{</a> <a id="2170" href="Relation.Binary.Structures.html#6383" class="Field">isTotalOrder</a> <a id="2183" class="Symbol">=</a> <a id="2185" href="Data.Unit.Properties.html#1961" class="Function">≡-isTotalOrder</a>
  <a id="2202" class="Symbol">;</a> <a id="2204" href="Relation.Binary.Structures.html#6419" class="Field Operator">_≟_</a>          <a id="2217" class="Symbol">=</a> <a id="2219" href="Data.Unit.Properties.html#1223" class="Function Operator">_≟_</a>
  <a id="2225" class="Symbol">;</a> <a id="2227" href="Relation.Binary.Structures.html#6452" class="Field Operator">_≤?_</a>         <a id="2240" class="Symbol">=</a> <a id="2242" href="Data.Unit.Properties.html#1223" class="Function Operator">_≟_</a>
  <a id="2248" class="Symbol">}</a>

<a id="2251" class="Comment">------------------------------------------------------------------------</a>
<a id="2324" class="Comment">-- Bundles</a>

<a id="≡-poset"></a><a id="2336" href="Data.Unit.Properties.html#2336" class="Function">≡-poset</a> <a id="2344" class="Symbol">:</a> <a id="2346" href="Relation.Binary.Bundles.html#4449" class="Record">Poset</a> <a id="2352" href="Level.html#521" class="Function">0ℓ</a> <a id="2355" href="Level.html#521" class="Function">0ℓ</a> <a id="2358" href="Level.html#521" class="Function">0ℓ</a>
<a id="2361" href="Data.Unit.Properties.html#2336" class="Function">≡-poset</a> <a id="2369" class="Symbol">=</a> <a id="2371" class="Keyword">record</a>
  <a id="2380" class="Symbol">{</a> <a id="2382" href="Relation.Binary.Bundles.html#4624" class="Field">isPartialOrder</a> <a id="2397" class="Symbol">=</a> <a id="2399" href="Data.Unit.Properties.html#1831" class="Function">≡-isPartialOrder</a>
  <a id="2418" class="Symbol">}</a>

<a id="≡-decTotalOrder"></a><a id="2421" href="Data.Unit.Properties.html#2421" class="Function">≡-decTotalOrder</a> <a id="2437" class="Symbol">:</a> <a id="2439" href="Relation.Binary.Bundles.html#8160" class="Record">DecTotalOrder</a> <a id="2453" href="Level.html#521" class="Function">0ℓ</a> <a id="2456" href="Level.html#521" class="Function">0ℓ</a> <a id="2459" href="Level.html#521" class="Function">0ℓ</a>
<a id="2462" href="Data.Unit.Properties.html#2421" class="Function">≡-decTotalOrder</a> <a id="2478" class="Symbol">=</a> <a id="2480" class="Keyword">record</a>
  <a id="2489" class="Symbol">{</a> <a id="2491" href="Relation.Binary.Bundles.html#8346" class="Field">isDecTotalOrder</a> <a id="2507" class="Symbol">=</a> <a id="2509" href="Data.Unit.Properties.html#2095" class="Function">≡-isDecTotalOrder</a>
  <a id="2529" class="Symbol">}</a>

</pre></body></html>

==> anc/html/Data.Unit.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Unit</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- The unit type, Level-monomorphic version</a>
<a id="150" class="Comment">------------------------------------------------------------------------</a>

<a id="224" class="Symbol">{-#</a> <a id="228" class="Keyword">OPTIONS</a> <a id="236" class="Pragma">--cubical-compatible</a> <a id="257" class="Pragma">--safe</a> <a id="264" class="Symbol">#-}</a>

<a id="269" class="Keyword">module</a> <a id="276" href="Data.Unit.html" class="Module">Data.Unit</a> <a id="286" class="Keyword">where</a>

<a id="293" class="Comment">------------------------------------------------------------------------</a>
<a id="366" class="Comment">-- Re-export contents of base module</a>

<a id="404" class="Keyword">open</a> <a id="409" class="Keyword">import</a> <a id="416" href="Data.Unit.Base.html" class="Module">Data.Unit.Base</a> <a id="431" class="Keyword">public</a>

<a id="439" class="Comment">------------------------------------------------------------------------</a>
<a id="512" class="Comment">-- Re-export query operations</a>

<a id="543" class="Keyword">open</a> <a id="548" class="Keyword">import</a> <a id="555" href="Data.Unit.Properties.html" class="Module">Data.Unit.Properties</a> <a id="576" class="Keyword">public</a>
  <a id="585" class="Keyword">using</a> <a id="591" class="Symbol">(</a><a id="592" href="Data.Unit.Properties.html#1223" class="Function Operator">_≟_</a><a id="595" class="Symbol">)</a>
</pre></body></html>

==> anc/html/Data.Vec.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Vec.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Vectors, basic types and operations</a>
<a id="145" class="Comment">------------------------------------------------------------------------</a>

<a id="219" class="Symbol">{-#</a> <a id="223" class="Keyword">OPTIONS</a> <a id="231" class="Pragma">--cubical-compatible</a> <a id="252" class="Pragma">--safe</a> <a id="259" class="Symbol">#-}</a>

<a id="264" class="Keyword">module</a> <a id="271" href="Data.Vec.Base.html" class="Module">Data.Vec.Base</a> <a id="285" class="Keyword">where</a>

<a id="292" class="Keyword">open</a> <a id="297" class="Keyword">import</a> <a id="304" href="Data.Bool.Base.html" class="Module">Data.Bool.Base</a> <a id="319" class="Keyword">using</a> <a id="325" class="Symbol">(</a><a id="326" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="330" class="Symbol">;</a> <a id="332" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="336" class="Symbol">;</a> <a id="338" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="343" class="Symbol">;</a> <a id="345" href="Data.Bool.Base.html#1515" class="Function Operator">if_then_else_</a><a id="358" class="Symbol">)</a>
<a id="360" class="Keyword">open</a> <a id="365" class="Keyword">import</a> <a id="372" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a>
<a id="386" class="Keyword">open</a> <a id="391" class="Keyword">import</a> <a id="398" href="Data.Fin.Base.html" class="Module">Data.Fin.Base</a> <a id="412" class="Keyword">using</a> <a id="418" class="Symbol">(</a><a id="419" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a><a id="422" class="Symbol">;</a> <a id="424" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a><a id="428" class="Symbol">;</a> <a id="430" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a><a id="433" class="Symbol">)</a>
<a id="435" class="Keyword">open</a> <a id="440" class="Keyword">import</a> <a id="447" href="Data.List.Base.html" class="Module">Data.List.Base</a> <a id="462" class="Symbol">as</a> <a id="465" class="Module">List</a> <a id="470" class="Keyword">using</a> <a id="476" class="Symbol">(</a><a id="477" href="Agda.Builtin.List.html#147" class="Datatype">List</a><a id="481" class="Symbol">)</a>
<a id="483" class="Keyword">open</a> <a id="488" class="Keyword">import</a> <a id="495" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="513" class="Symbol">as</a> <a id="516" class="Module">Product</a> <a id="524" class="Keyword">using</a> <a id="530" class="Symbol">(</a><a id="531" href="Data.Product.Base.html#852" class="Function">∃</a><a id="532" class="Symbol">;</a> <a id="534" href="Data.Product.Base.html#907" class="Function">∃₂</a><a id="536" class="Symbol">;</a> <a id="538" href="Data.Product.Base.html#1752" class="Function Operator">_×_</a><a id="541" class="Symbol">;</a> <a id="543" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="546" class="Symbol">;</a> <a id="548" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="553" class="Symbol">;</a> <a id="555" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="560" class="Symbol">)</a>
<a id="562" class="Keyword">open</a> <a id="567" class="Keyword">import</a> <a id="574" href="Data.These.Base.html" class="Module">Data.These.Base</a> <a id="590" class="Symbol">as</a> <a id="593" class="Module">These</a> <a id="599" class="Keyword">using</a> <a id="605" class="Symbol">(</a><a id="606" href="Data.These.Base.html#573" class="Datatype">These</a><a id="611" class="Symbol">;</a> <a id="613" href="Data.These.Base.html#631" class="InductiveConstructor">this</a><a id="617" class="Symbol">;</a> <a id="619" href="Data.These.Base.html#659" class="InductiveConstructor">that</a><a id="623" class="Symbol">;</a> <a id="625" href="Data.These.Base.html#687" class="InductiveConstructor">these</a><a id="630" class="Symbol">)</a>
<a id="632" class="Keyword">open</a> <a id="637" class="Keyword">import</a> <a id="644" href="Function.Base.html" class="Module">Function.Base</a> <a id="658" class="Keyword">using</a> <a id="664" class="Symbol">(</a><a id="665" href="Function.Base.html#725" class="Function">const</a><a id="670" class="Symbol">;</a> <a id="672" href="Function.Base.html#3754" class="Function Operator">_∘′_</a><a id="676" class="Symbol">;</a> <a id="678" href="Function.Base.html#704" class="Function">id</a><a id="680" class="Symbol">;</a> <a id="682" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="685" class="Symbol">;</a> <a id="687" href="Function.Base.html#1993" class="Function Operator">_$_</a><a id="690" class="Symbol">)</a>
<a id="692" class="Keyword">open</a> <a id="697" class="Keyword">import</a> <a id="704" href="Level.html" class="Module">Level</a> <a id="710" class="Keyword">using</a> <a id="716" class="Symbol">(</a><a id="717" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="722" class="Symbol">)</a>
<a id="724" class="Keyword">open</a> <a id="729" class="Keyword">import</a> <a id="736" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="779" class="Keyword">using</a> <a id="785" class="Symbol">(</a><a id="786" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="789" class="Symbol">;</a> <a id="791" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="795" class="Symbol">;</a> <a id="797" href="Relation.Binary.PropositionalEquality.Core.html#2144" class="Function">trans</a><a id="802" class="Symbol">;</a> <a id="804" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a><a id="808" class="Symbol">)</a>
<a id="810" class="Keyword">open</a> <a id="815" class="Keyword">import</a> <a id="822" href="Relation.Nullary.Decidable.Core.html" class="Module">Relation.Nullary.Decidable.Core</a> <a id="854" class="Keyword">using</a> <a id="860" class="Symbol">(</a><a id="861" href="Relation.Nullary.Decidable.Core.html#2038" class="Field">does</a><a id="865" class="Symbol">;</a> <a id="867" href="Relation.Nullary.Decidable.Core.html#3222" class="Function">T?</a><a id="869" class="Symbol">)</a>
<a id="871" class="Keyword">open</a> <a id="876" class="Keyword">import</a> <a id="883" href="Relation.Unary.html" class="Module">Relation.Unary</a> <a id="898" class="Keyword">using</a> <a id="904" class="Symbol">(</a><a id="905" href="Relation.Unary.html#1178" class="Function">Pred</a><a id="909" class="Symbol">;</a> <a id="911" href="Relation.Unary.html#4543" class="Function">Decidable</a><a id="920" class="Symbol">)</a>

<a id="923" class="Keyword">private</a>
  <a id="933" class="Keyword">variable</a>
    <a id="946" href="Data.Vec.Base.html#946" class="Generalizable">a</a> <a id="948" href="Data.Vec.Base.html#948" class="Generalizable">b</a> <a id="950" href="Data.Vec.Base.html#950" class="Generalizable">c</a> <a id="952" href="Data.Vec.Base.html#952" class="Generalizable">p</a> <a id="954" class="Symbol">:</a> <a id="956" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="966" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="968" class="Symbol">:</a> <a id="970" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="974" href="Data.Vec.Base.html#946" class="Generalizable">a</a>
    <a id="980" href="Data.Vec.Base.html#980" class="Generalizable">B</a> <a id="982" class="Symbol">:</a> <a id="984" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="988" href="Data.Vec.Base.html#948" class="Generalizable">b</a>
    <a id="994" href="Data.Vec.Base.html#994" class="Generalizable">C</a> <a id="996" class="Symbol">:</a> <a id="998" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1002" href="Data.Vec.Base.html#950" class="Generalizable">c</a>
    <a id="1008" href="Data.Vec.Base.html#1008" class="Generalizable">m</a> <a id="1010" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="1012" class="Symbol">:</a> <a id="1014" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>

<a id="1017" class="Comment">------------------------------------------------------------------------</a>
<a id="1090" class="Comment">-- Types</a>

<a id="1100" class="Keyword">infixr</a> <a id="1107" class="Number">5</a> <a id="1109" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">_∷_</a>

<a id="1114" class="Keyword">data</a> <a id="Vec"></a><a id="1119" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="1123" class="Symbol">(</a><a id="1124" href="Data.Vec.Base.html#1124" class="Bound">A</a> <a id="1126" class="Symbol">:</a> <a id="1128" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1132" href="Data.Vec.Base.html#946" class="Generalizable">a</a><a id="1133" class="Symbol">)</a> <a id="1135" class="Symbol">:</a> <a id="1137" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1139" class="Symbol">→</a> <a id="1141" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1145" href="Data.Vec.Base.html#1132" class="Bound">a</a> <a id="1147" class="Keyword">where</a>
  <a id="Vec.[]"></a><a id="1155" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>  <a id="1159" class="Symbol">:</a> <a id="1161" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="1165" href="Data.Vec.Base.html#1124" class="Bound">A</a> <a id="1167" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>
  <a id="Vec._∷_"></a><a id="1174" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">_∷_</a> <a id="1178" class="Symbol">:</a> <a id="1180" class="Symbol">∀</a> <a id="1182" class="Symbol">(</a><a id="1183" href="Data.Vec.Base.html#1183" class="Bound">x</a> <a id="1185" class="Symbol">:</a> <a id="1187" href="Data.Vec.Base.html#1124" class="Bound">A</a><a id="1188" class="Symbol">)</a> <a id="1190" class="Symbol">(</a><a id="1191" href="Data.Vec.Base.html#1191" class="Bound">xs</a> <a id="1194" class="Symbol">:</a> <a id="1196" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="1200" href="Data.Vec.Base.html#1124" class="Bound">A</a> <a id="1202" href="Data.Vec.Base.html#1010" class="Generalizable">n</a><a id="1203" class="Symbol">)</a> <a id="1205" class="Symbol">→</a> <a id="1207" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="1211" href="Data.Vec.Base.html#1124" class="Bound">A</a> <a id="1213" class="Symbol">(</a><a id="1214" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1218" href="Data.Vec.Base.html#1010" class="Generalizable">n</a><a id="1219" class="Symbol">)</a>

<a id="1222" class="Keyword">infix</a> <a id="1228" class="Number">4</a> <a id="1230" href="Data.Vec.Base.html#1243" class="Datatype Operator">_[_]=_</a>

<a id="1238" class="Keyword">data</a> <a id="_[_]=_"></a><a id="1243" href="Data.Vec.Base.html#1243" class="Datatype Operator">_[_]=_</a> <a id="1250" class="Symbol">{</a><a id="1251" href="Data.Vec.Base.html#1251" class="Bound">A</a> <a id="1253" class="Symbol">:</a> <a id="1255" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1259" href="Data.Vec.Base.html#946" class="Generalizable">a</a><a id="1260" class="Symbol">}</a> <a id="1262" class="Symbol">:</a> <a id="1264" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="1268" href="Data.Vec.Base.html#1251" class="Bound">A</a> <a id="1270" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="1272" class="Symbol">→</a> <a id="1274" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="1278" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="1280" class="Symbol">→</a> <a id="1282" href="Data.Vec.Base.html#1251" class="Bound">A</a> <a id="1284" class="Symbol">→</a> <a id="1286" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1290" href="Data.Vec.Base.html#1259" class="Bound">a</a> <a id="1292" class="Keyword">where</a>
  <a id="_[_]=_.here"></a><a id="1300" href="Data.Vec.Base.html#1300" class="InductiveConstructor">here</a>  <a id="1306" class="Symbol">:</a> <a id="1308" class="Symbol">∀</a>     <a id="1314" class="Symbol">{</a><a id="1315" href="Data.Vec.Base.html#1315" class="Bound">x</a><a id="1316" class="Symbol">}</a>   <a id="1320" class="Symbol">{</a><a id="1321" href="Data.Vec.Base.html#1321" class="Bound">xs</a> <a id="1324" class="Symbol">:</a> <a id="1326" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="1330" href="Data.Vec.Base.html#1251" class="Bound">A</a> <a id="1332" href="Data.Vec.Base.html#1010" class="Generalizable">n</a><a id="1333" class="Symbol">}</a> <a id="1335" class="Symbol">→</a> <a id="1337" href="Data.Vec.Base.html#1315" class="Bound">x</a> <a id="1339" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="1341" href="Data.Vec.Base.html#1321" class="Bound">xs</a> <a id="1344" href="Data.Vec.Base.html#1243" class="Datatype Operator">[</a> <a id="1346" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a> <a id="1351" href="Data.Vec.Base.html#1243" class="Datatype Operator">]=</a> <a id="1354" href="Data.Vec.Base.html#1315" class="Bound">x</a>
  <a id="_[_]=_.there"></a><a id="1358" href="Data.Vec.Base.html#1358" class="InductiveConstructor">there</a> <a id="1364" class="Symbol">:</a> <a id="1366" class="Symbol">∀</a> <a id="1368" class="Symbol">{</a><a id="1369" href="Data.Vec.Base.html#1369" class="Bound">i</a><a id="1370" class="Symbol">}</a> <a id="1372" class="Symbol">{</a><a id="1373" href="Data.Vec.Base.html#1373" class="Bound">x</a> <a id="1375" href="Data.Vec.Base.html#1375" class="Bound">y</a><a id="1376" class="Symbol">}</a> <a id="1378" class="Symbol">{</a><a id="1379" href="Data.Vec.Base.html#1379" class="Bound">xs</a> <a id="1382" class="Symbol">:</a> <a id="1384" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="1388" href="Data.Vec.Base.html#1251" class="Bound">A</a> <a id="1390" href="Data.Vec.Base.html#1010" class="Generalizable">n</a><a id="1391" class="Symbol">}</a>
    <a id="1397" class="Symbol">(</a><a id="1398" href="Data.Vec.Base.html#1398" class="Bound">xs[i]=x</a> <a id="1406" class="Symbol">:</a> <a id="1408" href="Data.Vec.Base.html#1379" class="Bound">xs</a> <a id="1411" href="Data.Vec.Base.html#1243" class="Datatype Operator">[</a> <a id="1413" href="Data.Vec.Base.html#1369" class="Bound">i</a> <a id="1415" href="Data.Vec.Base.html#1243" class="Datatype Operator">]=</a> <a id="1418" href="Data.Vec.Base.html#1373" class="Bound">x</a><a id="1419" class="Symbol">)</a> <a id="1421" class="Symbol">→</a> <a id="1423" href="Data.Vec.Base.html#1375" class="Bound">y</a> <a id="1425" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="1427" href="Data.Vec.Base.html#1379" class="Bound">xs</a> <a id="1430" href="Data.Vec.Base.html#1243" class="Datatype Operator">[</a> <a id="1432" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="1436" href="Data.Vec.Base.html#1369" class="Bound">i</a> <a id="1438" href="Data.Vec.Base.html#1243" class="Datatype Operator">]=</a> <a id="1441" href="Data.Vec.Base.html#1373" class="Bound">x</a>

<a id="1444" class="Comment">------------------------------------------------------------------------</a>
<a id="1517" class="Comment">-- Basic operations</a>

<a id="length"></a><a id="1538" href="Data.Vec.Base.html#1538" class="Function">length</a> <a id="1545" class="Symbol">:</a> <a id="1547" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="1551" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="1553" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="1555" class="Symbol">→</a> <a id="1557" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
<a id="1559" href="Data.Vec.Base.html#1538" class="Function">length</a> <a id="1566" class="Symbol">{</a><a id="1567" class="Argument">n</a> <a id="1569" class="Symbol">=</a> <a id="1571" href="Data.Vec.Base.html#1571" class="Bound">n</a><a id="1572" class="Symbol">}</a> <a id="1574" class="Symbol">_</a> <a id="1576" class="Symbol">=</a> <a id="1578" href="Data.Vec.Base.html#1571" class="Bound">n</a>

<a id="head"></a><a id="1581" href="Data.Vec.Base.html#1581" class="Function">head</a> <a id="1586" class="Symbol">:</a> <a id="1588" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="1592" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="1594" class="Symbol">(</a><a id="1595" class="Number">1</a> <a id="1597" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1599" href="Data.Vec.Base.html#1010" class="Generalizable">n</a><a id="1600" class="Symbol">)</a> <a id="1602" class="Symbol">→</a> <a id="1604" href="Data.Vec.Base.html#966" class="Generalizable">A</a>
<a id="1606" href="Data.Vec.Base.html#1581" class="Function">head</a> <a id="1611" class="Symbol">(</a><a id="1612" href="Data.Vec.Base.html#1612" class="Bound">x</a> <a id="1614" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="1616" href="Data.Vec.Base.html#1616" class="Bound">xs</a><a id="1618" class="Symbol">)</a> <a id="1620" class="Symbol">=</a> <a id="1622" href="Data.Vec.Base.html#1612" class="Bound">x</a>

<a id="tail"></a><a id="1625" href="Data.Vec.Base.html#1625" class="Function">tail</a> <a id="1630" class="Symbol">:</a> <a id="1632" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="1636" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="1638" class="Symbol">(</a><a id="1639" class="Number">1</a> <a id="1641" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1643" href="Data.Vec.Base.html#1010" class="Generalizable">n</a><a id="1644" class="Symbol">)</a> <a id="1646" class="Symbol">→</a> <a id="1648" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="1652" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="1654" href="Data.Vec.Base.html#1010" class="Generalizable">n</a>
<a id="1656" href="Data.Vec.Base.html#1625" class="Function">tail</a> <a id="1661" class="Symbol">(</a><a id="1662" href="Data.Vec.Base.html#1662" class="Bound">x</a> <a id="1664" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="1666" href="Data.Vec.Base.html#1666" class="Bound">xs</a><a id="1668" class="Symbol">)</a> <a id="1670" class="Symbol">=</a> <a id="1672" href="Data.Vec.Base.html#1666" class="Bound">xs</a>

<a id="lookup"></a><a id="1676" href="Data.Vec.Base.html#1676" class="Function">lookup</a> <a id="1683" class="Symbol">:</a> <a id="1685" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="1689" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="1691" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="1693" class="Symbol">→</a> <a id="1695" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="1699" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="1701" class="Symbol">→</a> <a id="1703" href="Data.Vec.Base.html#966" class="Generalizable">A</a>
<a id="1705" href="Data.Vec.Base.html#1676" class="Function">lookup</a> <a id="1712" class="Symbol">(</a><a id="1713" href="Data.Vec.Base.html#1713" class="Bound">x</a> <a id="1715" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="1717" href="Data.Vec.Base.html#1717" class="Bound">xs</a><a id="1719" class="Symbol">)</a> <a id="1721" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a>    <a id="1729" class="Symbol">=</a> <a id="1731" href="Data.Vec.Base.html#1713" class="Bound">x</a>
<a id="1733" href="Data.Vec.Base.html#1676" class="Function">lookup</a> <a id="1740" class="Symbol">(</a><a id="1741" href="Data.Vec.Base.html#1741" class="Bound">x</a> <a id="1743" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="1745" href="Data.Vec.Base.html#1745" class="Bound">xs</a><a id="1747" class="Symbol">)</a> <a id="1749" class="Symbol">(</a><a id="1750" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="1754" href="Data.Vec.Base.html#1754" class="Bound">i</a><a id="1755" class="Symbol">)</a> <a id="1757" class="Symbol">=</a> <a id="1759" href="Data.Vec.Base.html#1676" class="Function">lookup</a> <a id="1766" href="Data.Vec.Base.html#1745" class="Bound">xs</a> <a id="1769" href="Data.Vec.Base.html#1754" class="Bound">i</a>

<a id="iterate"></a><a id="1772" href="Data.Vec.Base.html#1772" class="Function">iterate</a> <a id="1780" class="Symbol">:</a> <a id="1782" class="Symbol">(</a><a id="1783" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="1785" class="Symbol">→</a> <a id="1787" href="Data.Vec.Base.html#966" class="Generalizable">A</a><a id="1788" class="Symbol">)</a> <a id="1790" class="Symbol">→</a> <a id="1792" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="1794" class="Symbol">→</a> <a id="1796" class="Symbol">∀</a> <a id="1798" href="Data.Vec.Base.html#1798" class="Bound">n</a> <a id="1800" class="Symbol">→</a> <a id="1802" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="1806" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="1808" href="Data.Vec.Base.html#1798" class="Bound">n</a>
<a id="1810" href="Data.Vec.Base.html#1772" class="Function">iterate</a> <a id="1818" href="Data.Vec.Base.html#1818" class="Bound">s</a> <a id="1820" href="Data.Vec.Base.html#1820" class="Bound">z</a> <a id="1822" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="1830" class="Symbol">=</a> <a id="1832" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>
<a id="1835" href="Data.Vec.Base.html#1772" class="Function">iterate</a> <a id="1843" href="Data.Vec.Base.html#1843" class="Bound">s</a> <a id="1845" href="Data.Vec.Base.html#1845" class="Bound">z</a> <a id="1847" class="Symbol">(</a><a id="1848" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1852" href="Data.Vec.Base.html#1852" class="Bound">n</a><a id="1853" class="Symbol">)</a> <a id="1855" class="Symbol">=</a> <a id="1857" href="Data.Vec.Base.html#1845" class="Bound">z</a> <a id="1859" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="1861" href="Data.Vec.Base.html#1772" class="Function">iterate</a> <a id="1869" href="Data.Vec.Base.html#1843" class="Bound">s</a> <a id="1871" class="Symbol">(</a><a id="1872" href="Data.Vec.Base.html#1843" class="Bound">s</a> <a id="1874" href="Data.Vec.Base.html#1845" class="Bound">z</a><a id="1875" class="Symbol">)</a> <a id="1877" href="Data.Vec.Base.html#1852" class="Bound">n</a>

<a id="insertAt"></a><a id="1880" href="Data.Vec.Base.html#1880" class="Function">insertAt</a> <a id="1889" class="Symbol">:</a> <a id="1891" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="1895" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="1897" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="1899" class="Symbol">→</a> <a id="1901" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="1905" class="Symbol">(</a><a id="1906" class="InductiveConstructor">suc</a> <a id="1910" href="Data.Vec.Base.html#1010" class="Generalizable">n</a><a id="1911" class="Symbol">)</a> <a id="1913" class="Symbol">→</a> <a id="1915" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="1917" class="Symbol">→</a> <a id="1919" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="1923" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="1925" class="Symbol">(</a><a id="1926" class="InductiveConstructor">suc</a> <a id="1930" href="Data.Vec.Base.html#1010" class="Generalizable">n</a><a id="1931" class="Symbol">)</a>
<a id="1933" href="Data.Vec.Base.html#1880" class="Function">insertAt</a> <a id="1942" href="Data.Vec.Base.html#1942" class="Bound">xs</a>       <a id="1951" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a>     <a id="1960" href="Data.Vec.Base.html#1960" class="Bound">v</a> <a id="1962" class="Symbol">=</a> <a id="1964" href="Data.Vec.Base.html#1960" class="Bound">v</a> <a id="1966" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="1968" href="Data.Vec.Base.html#1942" class="Bound">xs</a>
<a id="1971" href="Data.Vec.Base.html#1880" class="Function">insertAt</a> <a id="1980" class="Symbol">(</a><a id="1981" href="Data.Vec.Base.html#1981" class="Bound">x</a> <a id="1983" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="1985" href="Data.Vec.Base.html#1985" class="Bound">xs</a><a id="1987" class="Symbol">)</a> <a id="1989" class="Symbol">(</a><a id="1990" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="1994" href="Data.Vec.Base.html#1994" class="Bound">i</a><a id="1995" class="Symbol">)</a>  <a id="1998" href="Data.Vec.Base.html#1998" class="Bound">v</a> <a id="2000" class="Symbol">=</a> <a id="2002" href="Data.Vec.Base.html#1981" class="Bound">x</a> <a id="2004" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="2006" href="Data.Vec.Base.html#1880" class="Function">insertAt</a> <a id="2015" href="Data.Vec.Base.html#1985" class="Bound">xs</a> <a id="2018" href="Data.Vec.Base.html#1994" class="Bound">i</a> <a id="2020" href="Data.Vec.Base.html#1998" class="Bound">v</a>

<a id="removeAt"></a><a id="2023" href="Data.Vec.Base.html#2023" class="Function">removeAt</a> <a id="2032" class="Symbol">:</a> <a id="2034" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="2038" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="2040" class="Symbol">(</a><a id="2041" class="InductiveConstructor">suc</a> <a id="2045" href="Data.Vec.Base.html#1010" class="Generalizable">n</a><a id="2046" class="Symbol">)</a> <a id="2048" class="Symbol">→</a> <a id="2050" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="2054" class="Symbol">(</a><a id="2055" class="InductiveConstructor">suc</a> <a id="2059" href="Data.Vec.Base.html#1010" class="Generalizable">n</a><a id="2060" class="Symbol">)</a> <a id="2062" class="Symbol">→</a> <a id="2064" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="2068" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="2070" href="Data.Vec.Base.html#1010" class="Generalizable">n</a>
<a id="2072" href="Data.Vec.Base.html#2023" class="Function">removeAt</a> <a id="2081" class="Symbol">(</a><a id="2082" href="Data.Vec.Base.html#2082" class="Bound">x</a> <a id="2084" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="2086" href="Data.Vec.Base.html#2086" class="Bound">xs</a><a id="2088" class="Symbol">)</a>         <a id="2098" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a>    <a id="2106" class="Symbol">=</a> <a id="2108" href="Data.Vec.Base.html#2086" class="Bound">xs</a>
<a id="2111" href="Data.Vec.Base.html#2023" class="Function">removeAt</a> <a id="2120" class="Symbol">(</a><a id="2121" href="Data.Vec.Base.html#2121" class="Bound">x</a> <a id="2123" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="2125" href="Data.Vec.Base.html#2125" class="Bound">xs</a><a id="2127" class="Symbol">@(_</a> <a id="2131" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="2133" class="Symbol">_))</a> <a id="2137" class="Symbol">(</a><a id="2138" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="2142" href="Data.Vec.Base.html#2142" class="Bound">i</a><a id="2143" class="Symbol">)</a> <a id="2145" class="Symbol">=</a> <a id="2147" href="Data.Vec.Base.html#2121" class="Bound">x</a> <a id="2149" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="2151" href="Data.Vec.Base.html#2023" class="Function">removeAt</a> <a id="2160" href="Data.Vec.Base.html#2125" class="Bound">xs</a> <a id="2163" href="Data.Vec.Base.html#2142" class="Bound">i</a>

<a id="updateAt"></a><a id="2166" href="Data.Vec.Base.html#2166" class="Function">updateAt</a> <a id="2175" class="Symbol">:</a> <a id="2177" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="2181" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="2183" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="2185" class="Symbol">→</a> <a id="2187" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="2191" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="2193" class="Symbol">→</a> <a id="2195" class="Symbol">(</a><a id="2196" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="2198" class="Symbol">→</a> <a id="2200" href="Data.Vec.Base.html#966" class="Generalizable">A</a><a id="2201" class="Symbol">)</a> <a id="2203" class="Symbol">→</a> <a id="2205" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="2209" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="2211" href="Data.Vec.Base.html#1010" class="Generalizable">n</a>
<a id="2213" href="Data.Vec.Base.html#2166" class="Function">updateAt</a> <a id="2222" class="Symbol">(</a><a id="2223" href="Data.Vec.Base.html#2223" class="Bound">x</a> <a id="2225" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="2227" href="Data.Vec.Base.html#2227" class="Bound">xs</a><a id="2229" class="Symbol">)</a> <a id="2231" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a>    <a id="2239" href="Data.Vec.Base.html#2239" class="Bound">f</a> <a id="2241" class="Symbol">=</a> <a id="2243" href="Data.Vec.Base.html#2239" class="Bound">f</a> <a id="2245" href="Data.Vec.Base.html#2223" class="Bound">x</a> <a id="2247" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="2249" href="Data.Vec.Base.html#2227" class="Bound">xs</a>
<a id="2252" href="Data.Vec.Base.html#2166" class="Function">updateAt</a> <a id="2261" class="Symbol">(</a><a id="2262" href="Data.Vec.Base.html#2262" class="Bound">x</a> <a id="2264" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="2266" href="Data.Vec.Base.html#2266" class="Bound">xs</a><a id="2268" class="Symbol">)</a> <a id="2270" class="Symbol">(</a><a id="2271" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a> <a id="2275" href="Data.Vec.Base.html#2275" class="Bound">i</a><a id="2276" class="Symbol">)</a> <a id="2278" href="Data.Vec.Base.html#2278" class="Bound">f</a> <a id="2280" class="Symbol">=</a> <a id="2282" href="Data.Vec.Base.html#2262" class="Bound">x</a>   <a id="2286" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="2288" href="Data.Vec.Base.html#2166" class="Function">updateAt</a> <a id="2297" href="Data.Vec.Base.html#2266" class="Bound">xs</a> <a id="2300" href="Data.Vec.Base.html#2275" class="Bound">i</a> <a id="2302" href="Data.Vec.Base.html#2278" class="Bound">f</a>

<a id="2305" class="Comment">-- xs [ i ]%= f  modifies the i-th element of xs according to f</a>

<a id="2370" class="Keyword">infixl</a> <a id="2377" class="Number">6</a> <a id="2379" href="Data.Vec.Base.html#2395" class="Function Operator">_[_]%=_</a> <a id="2387" href="Data.Vec.Base.html#2531" class="Function Operator">_[_]≔_</a>

<a id="_[_]%=_"></a><a id="2395" href="Data.Vec.Base.html#2395" class="Function Operator">_[_]%=_</a> <a id="2403" class="Symbol">:</a> <a id="2405" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="2409" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="2411" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="2413" class="Symbol">→</a> <a id="2415" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="2419" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="2421" class="Symbol">→</a> <a id="2423" class="Symbol">(</a><a id="2424" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="2426" class="Symbol">→</a> <a id="2428" href="Data.Vec.Base.html#966" class="Generalizable">A</a><a id="2429" class="Symbol">)</a> <a id="2431" class="Symbol">→</a> <a id="2433" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="2437" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="2439" href="Data.Vec.Base.html#1010" class="Generalizable">n</a>
<a id="2441" href="Data.Vec.Base.html#2441" class="Bound">xs</a> <a id="2444" href="Data.Vec.Base.html#2395" class="Function Operator">[</a> <a id="2446" href="Data.Vec.Base.html#2446" class="Bound">i</a> <a id="2448" href="Data.Vec.Base.html#2395" class="Function Operator">]%=</a> <a id="2452" href="Data.Vec.Base.html#2452" class="Bound">f</a> <a id="2454" class="Symbol">=</a> <a id="2456" href="Data.Vec.Base.html#2166" class="Function">updateAt</a> <a id="2465" href="Data.Vec.Base.html#2441" class="Bound">xs</a> <a id="2468" href="Data.Vec.Base.html#2446" class="Bound">i</a> <a id="2470" href="Data.Vec.Base.html#2452" class="Bound">f</a>

<a id="2473" class="Comment">-- xs [ i ]≔ y  overwrites the i-th element of xs with y</a>

<a id="_[_]≔_"></a><a id="2531" href="Data.Vec.Base.html#2531" class="Function Operator">_[_]≔_</a> <a id="2538" class="Symbol">:</a> <a id="2540" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="2544" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="2546" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="2548" class="Symbol">→</a> <a id="2550" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="2554" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="2556" class="Symbol">→</a> <a id="2558" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="2560" class="Symbol">→</a> <a id="2562" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="2566" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="2568" href="Data.Vec.Base.html#1010" class="Generalizable">n</a>
<a id="2570" href="Data.Vec.Base.html#2570" class="Bound">xs</a> <a id="2573" href="Data.Vec.Base.html#2531" class="Function Operator">[</a> <a id="2575" href="Data.Vec.Base.html#2575" class="Bound">i</a> <a id="2577" href="Data.Vec.Base.html#2531" class="Function Operator">]≔</a> <a id="2580" href="Data.Vec.Base.html#2580" class="Bound">y</a> <a id="2582" class="Symbol">=</a> <a id="2584" href="Data.Vec.Base.html#2570" class="Bound">xs</a> <a id="2587" href="Data.Vec.Base.html#2395" class="Function Operator">[</a> <a id="2589" href="Data.Vec.Base.html#2575" class="Bound">i</a> <a id="2591" href="Data.Vec.Base.html#2395" class="Function Operator">]%=</a> <a id="2595" href="Function.Base.html#725" class="Function">const</a> <a id="2601" href="Data.Vec.Base.html#2580" class="Bound">y</a>

<a id="2604" class="Comment">------------------------------------------------------------------------</a>
<a id="2677" class="Comment">-- Operations for transforming vectors</a>

<a id="2717" class="Comment">-- See README.Data.Vec.Relation.Binary.Equality.Cast for the reasoning</a>
<a id="2788" class="Comment">-- system of `cast`-ed equality.</a>
<a id="cast"></a><a id="2821" href="Data.Vec.Base.html#2821" class="Function">cast</a> <a id="2826" class="Symbol">:</a> <a id="2828" class="Symbol">.(</a><a id="2830" href="Data.Vec.Base.html#2830" class="Bound">eq</a> <a id="2833" class="Symbol">:</a> <a id="2835" href="Data.Vec.Base.html#1008" class="Generalizable">m</a> <a id="2837" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2839" href="Data.Vec.Base.html#1010" class="Generalizable">n</a><a id="2840" class="Symbol">)</a> <a id="2842" class="Symbol">→</a> <a id="2844" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="2848" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="2850" href="Data.Vec.Base.html#1008" class="Generalizable">m</a> <a id="2852" class="Symbol">→</a> <a id="2854" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="2858" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="2860" href="Data.Vec.Base.html#1010" class="Generalizable">n</a>
<a id="2862" href="Data.Vec.Base.html#2821" class="Function">cast</a> <a id="2867" class="Symbol">{</a><a id="2868" class="Argument">n</a> <a id="2870" class="Symbol">=</a> <a id="2872" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="2876" class="Symbol">}</a>  <a id="2879" href="Data.Vec.Base.html#2879" class="Bound">eq</a> <a id="2882" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="2891" class="Symbol">=</a> <a id="2893" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>
<a id="2896" href="Data.Vec.Base.html#2821" class="Function">cast</a> <a id="2901" class="Symbol">{</a><a id="2902" class="Argument">n</a> <a id="2904" class="Symbol">=</a> <a id="2906" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2910" class="Symbol">_}</a> <a id="2913" href="Data.Vec.Base.html#2913" class="Bound">eq</a> <a id="2916" class="Symbol">(</a><a id="2917" href="Data.Vec.Base.html#2917" class="Bound">x</a> <a id="2919" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="2921" href="Data.Vec.Base.html#2921" class="Bound">xs</a><a id="2923" class="Symbol">)</a> <a id="2925" class="Symbol">=</a> <a id="2927" href="Data.Vec.Base.html#2917" class="Bound">x</a> <a id="2929" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="2931" href="Data.Vec.Base.html#2821" class="Function">cast</a> <a id="2936" class="Symbol">(</a><a id="2937" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="2942" href="Data.Nat.Base.html#5253" class="Function">pred</a> <a id="2947" href="Data.Vec.Base.html#2913" class="Bound">eq</a><a id="2949" class="Symbol">)</a> <a id="2951" href="Data.Vec.Base.html#2921" class="Bound">xs</a>

<a id="map"></a><a id="2955" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="2959" class="Symbol">:</a> <a id="2961" class="Symbol">(</a><a id="2962" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="2964" class="Symbol">→</a> <a id="2966" href="Data.Vec.Base.html#980" class="Generalizable">B</a><a id="2967" class="Symbol">)</a> <a id="2969" class="Symbol">→</a> <a id="2971" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="2975" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="2977" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="2979" class="Symbol">→</a> <a id="2981" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="2985" href="Data.Vec.Base.html#980" class="Generalizable">B</a> <a id="2987" href="Data.Vec.Base.html#1010" class="Generalizable">n</a>
<a id="2989" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="2993" href="Data.Vec.Base.html#2993" class="Bound">f</a> <a id="2995" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="3004" class="Symbol">=</a> <a id="3006" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>
<a id="3009" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="3013" href="Data.Vec.Base.html#3013" class="Bound">f</a> <a id="3015" class="Symbol">(</a><a id="3016" href="Data.Vec.Base.html#3016" class="Bound">x</a> <a id="3018" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="3020" href="Data.Vec.Base.html#3020" class="Bound">xs</a><a id="3022" class="Symbol">)</a> <a id="3024" class="Symbol">=</a> <a id="3026" href="Data.Vec.Base.html#3013" class="Bound">f</a> <a id="3028" href="Data.Vec.Base.html#3016" class="Bound">x</a> <a id="3030" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="3032" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="3036" href="Data.Vec.Base.html#3013" class="Bound">f</a> <a id="3038" href="Data.Vec.Base.html#3020" class="Bound">xs</a>

<a id="3042" class="Comment">-- Concatenation.</a>

<a id="3061" class="Keyword">infixr</a> <a id="3068" class="Number">5</a> <a id="3070" href="Data.Vec.Base.html#3076" class="Function Operator">_++_</a>

<a id="_++_"></a><a id="3076" href="Data.Vec.Base.html#3076" class="Function Operator">_++_</a> <a id="3081" class="Symbol">:</a> <a id="3083" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="3087" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="3089" href="Data.Vec.Base.html#1008" class="Generalizable">m</a> <a id="3091" class="Symbol">→</a> <a id="3093" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="3097" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="3099" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="3101" class="Symbol">→</a> <a id="3103" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="3107" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="3109" class="Symbol">(</a><a id="3110" href="Data.Vec.Base.html#1008" class="Generalizable">m</a> <a id="3112" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3114" href="Data.Vec.Base.html#1010" class="Generalizable">n</a><a id="3115" class="Symbol">)</a>
<a id="3117" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="3126" href="Data.Vec.Base.html#3076" class="Function Operator">++</a> <a id="3129" href="Data.Vec.Base.html#3129" class="Bound">ys</a> <a id="3132" class="Symbol">=</a> <a id="3134" href="Data.Vec.Base.html#3129" class="Bound">ys</a>
<a id="3137" class="Symbol">(</a><a id="3138" href="Data.Vec.Base.html#3138" class="Bound">x</a> <a id="3140" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="3142" href="Data.Vec.Base.html#3142" class="Bound">xs</a><a id="3144" class="Symbol">)</a> <a id="3146" href="Data.Vec.Base.html#3076" class="Function Operator">++</a> <a id="3149" href="Data.Vec.Base.html#3149" class="Bound">ys</a> <a id="3152" class="Symbol">=</a> <a id="3154" href="Data.Vec.Base.html#3138" class="Bound">x</a> <a id="3156" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="3158" class="Symbol">(</a><a id="3159" href="Data.Vec.Base.html#3142" class="Bound">xs</a> <a id="3162" href="Data.Vec.Base.html#3076" class="Function Operator">++</a> <a id="3165" href="Data.Vec.Base.html#3149" class="Bound">ys</a><a id="3167" class="Symbol">)</a>

<a id="concat"></a><a id="3170" href="Data.Vec.Base.html#3170" class="Function">concat</a> <a id="3177" class="Symbol">:</a> <a id="3179" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="3183" class="Symbol">(</a><a id="3184" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="3188" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="3190" href="Data.Vec.Base.html#1008" class="Generalizable">m</a><a id="3191" class="Symbol">)</a> <a id="3193" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="3195" class="Symbol">→</a> <a id="3197" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="3201" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="3203" class="Symbol">(</a><a id="3204" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="3206" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="3208" href="Data.Vec.Base.html#1008" class="Generalizable">m</a><a id="3209" class="Symbol">)</a>
<a id="3211" href="Data.Vec.Base.html#3170" class="Function">concat</a> <a id="3218" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>         <a id="3229" class="Symbol">=</a> <a id="3231" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>
<a id="3234" href="Data.Vec.Base.html#3170" class="Function">concat</a> <a id="3241" class="Symbol">(</a><a id="3242" href="Data.Vec.Base.html#3242" class="Bound">xs</a> <a id="3245" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="3247" href="Data.Vec.Base.html#3247" class="Bound">xss</a><a id="3250" class="Symbol">)</a> <a id="3252" class="Symbol">=</a> <a id="3254" href="Data.Vec.Base.html#3242" class="Bound">xs</a> <a id="3257" href="Data.Vec.Base.html#3076" class="Function Operator">++</a> <a id="3260" href="Data.Vec.Base.html#3170" class="Function">concat</a> <a id="3267" href="Data.Vec.Base.html#3247" class="Bound">xss</a>

<a id="3272" class="Comment">-- Align, Restrict, and Zip.</a>

<a id="alignWith"></a><a id="3302" href="Data.Vec.Base.html#3302" class="Function">alignWith</a> <a id="3312" class="Symbol">:</a> <a id="3314" class="Symbol">(</a><a id="3315" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="3321" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="3323" href="Data.Vec.Base.html#980" class="Generalizable">B</a> <a id="3325" class="Symbol">→</a> <a id="3327" href="Data.Vec.Base.html#994" class="Generalizable">C</a><a id="3328" class="Symbol">)</a> <a id="3330" class="Symbol">→</a> <a id="3332" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="3336" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="3338" href="Data.Vec.Base.html#1008" class="Generalizable">m</a> <a id="3340" class="Symbol">→</a> <a id="3342" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="3346" href="Data.Vec.Base.html#980" class="Generalizable">B</a> <a id="3348" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="3350" class="Symbol">→</a> <a id="3352" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="3356" href="Data.Vec.Base.html#994" class="Generalizable">C</a> <a id="3358" class="Symbol">(</a><a id="3359" href="Data.Vec.Base.html#1008" class="Generalizable">m</a> <a id="3361" href="Data.Nat.Base.html#5466" class="Function Operator">⊔</a> <a id="3363" href="Data.Vec.Base.html#1010" class="Generalizable">n</a><a id="3364" class="Symbol">)</a>
<a id="3366" href="Data.Vec.Base.html#3302" class="Function">alignWith</a> <a id="3376" href="Data.Vec.Base.html#3376" class="Bound">f</a> <a id="3378" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>         <a id="3389" href="Data.Vec.Base.html#3389" class="Bound">bs</a>       <a id="3398" class="Symbol">=</a> <a id="3400" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="3404" class="Symbol">(</a><a id="3405" href="Data.Vec.Base.html#3376" class="Bound">f</a> <a id="3407" href="Function.Base.html#3754" class="Function Operator">∘′</a> <a id="3410" href="Data.These.Base.html#659" class="InductiveConstructor">that</a><a id="3414" class="Symbol">)</a> <a id="3416" href="Data.Vec.Base.html#3389" class="Bound">bs</a>
<a id="3419" href="Data.Vec.Base.html#3302" class="Function">alignWith</a> <a id="3429" href="Data.Vec.Base.html#3429" class="Bound">f</a> <a id="3431" href="Data.Vec.Base.html#3431" class="Bound">as</a><a id="3433" class="Symbol">@(_</a> <a id="3437" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="3439" class="Symbol">_)</a> <a id="3442" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="3451" class="Symbol">=</a> <a id="3453" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="3457" class="Symbol">(</a><a id="3458" href="Data.Vec.Base.html#3429" class="Bound">f</a> <a id="3460" href="Function.Base.html#3754" class="Function Operator">∘′</a> <a id="3463" href="Data.These.Base.html#631" class="InductiveConstructor">this</a><a id="3467" class="Symbol">)</a> <a id="3469" href="Data.Vec.Base.html#3431" class="Bound">as</a>
<a id="3472" href="Data.Vec.Base.html#3302" class="Function">alignWith</a> <a id="3482" href="Data.Vec.Base.html#3482" class="Bound">f</a> <a id="3484" class="Symbol">(</a><a id="3485" href="Data.Vec.Base.html#3485" class="Bound">a</a> <a id="3487" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="3489" href="Data.Vec.Base.html#3489" class="Bound">as</a><a id="3491" class="Symbol">)</a>   <a id="3495" class="Symbol">(</a><a id="3496" href="Data.Vec.Base.html#3496" class="Bound">b</a> <a id="3498" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="3500" href="Data.Vec.Base.html#3500" class="Bound">bs</a><a id="3502" class="Symbol">)</a> <a id="3504" class="Symbol">=</a> <a id="3506" href="Data.Vec.Base.html#3482" class="Bound">f</a> <a id="3508" class="Symbol">(</a><a id="3509" href="Data.These.Base.html#687" class="InductiveConstructor">these</a> <a id="3515" href="Data.Vec.Base.html#3485" class="Bound">a</a> <a id="3517" href="Data.Vec.Base.html#3496" class="Bound">b</a><a id="3518" class="Symbol">)</a> <a id="3520" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="3522" href="Data.Vec.Base.html#3302" class="Function">alignWith</a> <a id="3532" href="Data.Vec.Base.html#3482" class="Bound">f</a> <a id="3534" href="Data.Vec.Base.html#3489" class="Bound">as</a> <a id="3537" href="Data.Vec.Base.html#3500" class="Bound">bs</a>

<a id="restrictWith"></a><a id="3541" href="Data.Vec.Base.html#3541" class="Function">restrictWith</a> <a id="3554" class="Symbol">:</a> <a id="3556" class="Symbol">(</a><a id="3557" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="3559" class="Symbol">→</a> <a id="3561" href="Data.Vec.Base.html#980" class="Generalizable">B</a> <a id="3563" class="Symbol">→</a> <a id="3565" href="Data.Vec.Base.html#994" class="Generalizable">C</a><a id="3566" class="Symbol">)</a> <a id="3568" class="Symbol">→</a> <a id="3570" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="3574" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="3576" href="Data.Vec.Base.html#1008" class="Generalizable">m</a> <a id="3578" class="Symbol">→</a> <a id="3580" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="3584" href="Data.Vec.Base.html#980" class="Generalizable">B</a> <a id="3586" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="3588" class="Symbol">→</a> <a id="3590" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="3594" href="Data.Vec.Base.html#994" class="Generalizable">C</a> <a id="3596" class="Symbol">(</a><a id="3597" href="Data.Vec.Base.html#1008" class="Generalizable">m</a> <a id="3599" href="Data.Nat.Base.html#5832" class="Function Operator">⊓</a> <a id="3601" href="Data.Vec.Base.html#1010" class="Generalizable">n</a><a id="3602" class="Symbol">)</a>
<a id="3604" href="Data.Vec.Base.html#3541" class="Function">restrictWith</a> <a id="3617" href="Data.Vec.Base.html#3617" class="Bound">f</a> <a id="3619" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="3628" href="Data.Vec.Base.html#3628" class="Bound">bs</a>       <a id="3637" class="Symbol">=</a> <a id="3639" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>
<a id="3642" href="Data.Vec.Base.html#3541" class="Function">restrictWith</a> <a id="3655" href="Data.Vec.Base.html#3655" class="Bound">f</a> <a id="3657" class="Symbol">(_</a> <a id="3660" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="3662" class="Symbol">_)</a>  <a id="3666" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="3675" class="Symbol">=</a> <a id="3677" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>
<a id="3680" href="Data.Vec.Base.html#3541" class="Function">restrictWith</a> <a id="3693" href="Data.Vec.Base.html#3693" class="Bound">f</a> <a id="3695" class="Symbol">(</a><a id="3696" href="Data.Vec.Base.html#3696" class="Bound">a</a> <a id="3698" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="3700" href="Data.Vec.Base.html#3700" class="Bound">as</a><a id="3702" class="Symbol">)</a> <a id="3704" class="Symbol">(</a><a id="3705" href="Data.Vec.Base.html#3705" class="Bound">b</a> <a id="3707" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="3709" href="Data.Vec.Base.html#3709" class="Bound">bs</a><a id="3711" class="Symbol">)</a> <a id="3713" class="Symbol">=</a> <a id="3715" href="Data.Vec.Base.html#3693" class="Bound">f</a> <a id="3717" href="Data.Vec.Base.html#3696" class="Bound">a</a> <a id="3719" href="Data.Vec.Base.html#3705" class="Bound">b</a> <a id="3721" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="3723" href="Data.Vec.Base.html#3541" class="Function">restrictWith</a> <a id="3736" href="Data.Vec.Base.html#3693" class="Bound">f</a> <a id="3738" href="Data.Vec.Base.html#3700" class="Bound">as</a> <a id="3741" href="Data.Vec.Base.html#3709" class="Bound">bs</a>

<a id="zipWith"></a><a id="3745" href="Data.Vec.Base.html#3745" class="Function">zipWith</a> <a id="3753" class="Symbol">:</a> <a id="3755" class="Symbol">(</a><a id="3756" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="3758" class="Symbol">→</a> <a id="3760" href="Data.Vec.Base.html#980" class="Generalizable">B</a> <a id="3762" class="Symbol">→</a> <a id="3764" href="Data.Vec.Base.html#994" class="Generalizable">C</a><a id="3765" class="Symbol">)</a> <a id="3767" class="Symbol">→</a> <a id="3769" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="3773" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="3775" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="3777" class="Symbol">→</a> <a id="3779" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="3783" href="Data.Vec.Base.html#980" class="Generalizable">B</a> <a id="3785" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="3787" class="Symbol">→</a> <a id="3789" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="3793" href="Data.Vec.Base.html#994" class="Generalizable">C</a> <a id="3795" href="Data.Vec.Base.html#1010" class="Generalizable">n</a>
<a id="3797" href="Data.Vec.Base.html#3745" class="Function">zipWith</a> <a id="3805" href="Data.Vec.Base.html#3805" class="Bound">f</a> <a id="3807" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="3816" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="3825" class="Symbol">=</a> <a id="3827" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>
<a id="3830" href="Data.Vec.Base.html#3745" class="Function">zipWith</a> <a id="3838" href="Data.Vec.Base.html#3838" class="Bound">f</a> <a id="3840" class="Symbol">(</a><a id="3841" href="Data.Vec.Base.html#3841" class="Bound">x</a> <a id="3843" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="3845" href="Data.Vec.Base.html#3845" class="Bound">xs</a><a id="3847" class="Symbol">)</a> <a id="3849" class="Symbol">(</a><a id="3850" href="Data.Vec.Base.html#3850" class="Bound">y</a> <a id="3852" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="3854" href="Data.Vec.Base.html#3854" class="Bound">ys</a><a id="3856" class="Symbol">)</a> <a id="3858" class="Symbol">=</a> <a id="3860" href="Data.Vec.Base.html#3838" class="Bound">f</a> <a id="3862" href="Data.Vec.Base.html#3841" class="Bound">x</a> <a id="3864" href="Data.Vec.Base.html#3850" class="Bound">y</a> <a id="3866" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="3868" href="Data.Vec.Base.html#3745" class="Function">zipWith</a> <a id="3876" href="Data.Vec.Base.html#3838" class="Bound">f</a> <a id="3878" href="Data.Vec.Base.html#3845" class="Bound">xs</a> <a id="3881" href="Data.Vec.Base.html#3854" class="Bound">ys</a>

<a id="unzipWith"></a><a id="3885" href="Data.Vec.Base.html#3885" class="Function">unzipWith</a> <a id="3895" class="Symbol">:</a> <a id="3897" class="Symbol">(</a><a id="3898" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="3900" class="Symbol">→</a> <a id="3902" href="Data.Vec.Base.html#980" class="Generalizable">B</a> <a id="3904" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="3906" href="Data.Vec.Base.html#994" class="Generalizable">C</a><a id="3907" class="Symbol">)</a> <a id="3909" class="Symbol">→</a> <a id="3911" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="3915" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="3917" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="3919" class="Symbol">→</a> <a id="3921" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="3925" href="Data.Vec.Base.html#980" class="Generalizable">B</a> <a id="3927" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="3929" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="3931" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="3935" href="Data.Vec.Base.html#994" class="Generalizable">C</a> <a id="3937" href="Data.Vec.Base.html#1010" class="Generalizable">n</a>
<a id="3939" href="Data.Vec.Base.html#3885" class="Function">unzipWith</a> <a id="3949" href="Data.Vec.Base.html#3949" class="Bound">f</a> <a id="3951" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="3960" class="Symbol">=</a> <a id="3962" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a> <a id="3965" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3967" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>
<a id="3970" href="Data.Vec.Base.html#3885" class="Function">unzipWith</a> <a id="3980" href="Data.Vec.Base.html#3980" class="Bound">f</a> <a id="3982" class="Symbol">(</a><a id="3983" href="Data.Vec.Base.html#3983" class="Bound">a</a> <a id="3985" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="3987" href="Data.Vec.Base.html#3987" class="Bound">as</a><a id="3989" class="Symbol">)</a> <a id="3991" class="Symbol">=</a> <a id="3993" href="Data.Product.Base.html#2881" class="Function">Product.zip</a> <a id="4005" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">_∷_</a> <a id="4009" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">_∷_</a> <a id="4013" class="Symbol">(</a><a id="4014" href="Data.Vec.Base.html#3980" class="Bound">f</a> <a id="4016" href="Data.Vec.Base.html#3983" class="Bound">a</a><a id="4017" class="Symbol">)</a> <a id="4019" class="Symbol">(</a><a id="4020" href="Data.Vec.Base.html#3885" class="Function">unzipWith</a> <a id="4030" href="Data.Vec.Base.html#3980" class="Bound">f</a> <a id="4032" href="Data.Vec.Base.html#3987" class="Bound">as</a><a id="4034" class="Symbol">)</a>

<a id="align"></a><a id="4037" href="Data.Vec.Base.html#4037" class="Function">align</a> <a id="4043" class="Symbol">:</a> <a id="4045" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="4049" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="4051" href="Data.Vec.Base.html#1008" class="Generalizable">m</a> <a id="4053" class="Symbol">→</a> <a id="4055" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="4059" href="Data.Vec.Base.html#980" class="Generalizable">B</a> <a id="4061" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="4063" class="Symbol">→</a> <a id="4065" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="4069" class="Symbol">(</a><a id="4070" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="4076" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="4078" href="Data.Vec.Base.html#980" class="Generalizable">B</a><a id="4079" class="Symbol">)</a> <a id="4081" class="Symbol">(</a><a id="4082" href="Data.Vec.Base.html#1008" class="Generalizable">m</a> <a id="4084" href="Data.Nat.Base.html#5466" class="Function Operator">⊔</a> <a id="4086" href="Data.Vec.Base.html#1010" class="Generalizable">n</a><a id="4087" class="Symbol">)</a>
<a id="4089" href="Data.Vec.Base.html#4037" class="Function">align</a> <a id="4095" class="Symbol">=</a> <a id="4097" href="Data.Vec.Base.html#3302" class="Function">alignWith</a> <a id="4107" href="Function.Base.html#704" class="Function">id</a>

<a id="restrict"></a><a id="4111" href="Data.Vec.Base.html#4111" class="Function">restrict</a> <a id="4120" class="Symbol">:</a> <a id="4122" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="4126" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="4128" href="Data.Vec.Base.html#1008" class="Generalizable">m</a> <a id="4130" class="Symbol">→</a> <a id="4132" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="4136" href="Data.Vec.Base.html#980" class="Generalizable">B</a> <a id="4138" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="4140" class="Symbol">→</a> <a id="4142" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="4146" class="Symbol">(</a><a id="4147" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="4149" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="4151" href="Data.Vec.Base.html#980" class="Generalizable">B</a><a id="4152" class="Symbol">)</a> <a id="4154" class="Symbol">(</a><a id="4155" href="Data.Vec.Base.html#1008" class="Generalizable">m</a> <a id="4157" href="Data.Nat.Base.html#5832" class="Function Operator">⊓</a> <a id="4159" href="Data.Vec.Base.html#1010" class="Generalizable">n</a><a id="4160" class="Symbol">)</a>
<a id="4162" href="Data.Vec.Base.html#4111" class="Function">restrict</a> <a id="4171" class="Symbol">=</a> <a id="4173" href="Data.Vec.Base.html#3541" class="Function">restrictWith</a> <a id="4186" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a>

<a id="zip"></a><a id="4191" href="Data.Vec.Base.html#4191" class="Function">zip</a> <a id="4195" class="Symbol">:</a> <a id="4197" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="4201" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="4203" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="4205" class="Symbol">→</a> <a id="4207" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="4211" href="Data.Vec.Base.html#980" class="Generalizable">B</a> <a id="4213" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="4215" class="Symbol">→</a> <a id="4217" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="4221" class="Symbol">(</a><a id="4222" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="4224" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="4226" href="Data.Vec.Base.html#980" class="Generalizable">B</a><a id="4227" class="Symbol">)</a> <a id="4229" href="Data.Vec.Base.html#1010" class="Generalizable">n</a>
<a id="4231" href="Data.Vec.Base.html#4191" class="Function">zip</a> <a id="4235" class="Symbol">=</a> <a id="4237" href="Data.Vec.Base.html#3745" class="Function">zipWith</a> <a id="4245" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a>

<a id="unzip"></a><a id="4250" href="Data.Vec.Base.html#4250" class="Function">unzip</a> <a id="4256" class="Symbol">:</a> <a id="4258" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="4262" class="Symbol">(</a><a id="4263" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="4265" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="4267" href="Data.Vec.Base.html#980" class="Generalizable">B</a><a id="4268" class="Symbol">)</a> <a id="4270" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="4272" class="Symbol">→</a> <a id="4274" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="4278" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="4280" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="4282" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="4284" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="4288" href="Data.Vec.Base.html#980" class="Generalizable">B</a> <a id="4290" href="Data.Vec.Base.html#1010" class="Generalizable">n</a>
<a id="4292" href="Data.Vec.Base.html#4250" class="Function">unzip</a> <a id="4298" class="Symbol">=</a> <a id="4300" href="Data.Vec.Base.html#3885" class="Function">unzipWith</a> <a id="4310" href="Function.Base.html#704" class="Function">id</a>

<a id="4314" class="Comment">-- Interleaving.</a>

<a id="4332" class="Keyword">infixr</a> <a id="4339" class="Number">5</a> <a id="4341" href="Data.Vec.Base.html#4346" class="Function Operator">_⋎_</a>

<a id="_⋎_"></a><a id="4346" href="Data.Vec.Base.html#4346" class="Function Operator">_⋎_</a> <a id="4350" class="Symbol">:</a> <a id="4352" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="4356" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="4358" href="Data.Vec.Base.html#1008" class="Generalizable">m</a> <a id="4360" class="Symbol">→</a> <a id="4362" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="4366" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="4368" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="4370" class="Symbol">→</a> <a id="4372" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="4376" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="4378" class="Symbol">(</a><a id="4379" href="Data.Vec.Base.html#1008" class="Generalizable">m</a> <a id="4381" href="Data.Nat.Base.html#5398" class="Function Operator">+⋎</a> <a id="4384" href="Data.Vec.Base.html#1010" class="Generalizable">n</a><a id="4385" class="Symbol">)</a>
<a id="4387" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="4396" href="Data.Vec.Base.html#4346" class="Function Operator">⋎</a> <a id="4398" href="Data.Vec.Base.html#4398" class="Bound">ys</a> <a id="4401" class="Symbol">=</a> <a id="4403" href="Data.Vec.Base.html#4398" class="Bound">ys</a>
<a id="4406" class="Symbol">(</a><a id="4407" href="Data.Vec.Base.html#4407" class="Bound">x</a> <a id="4409" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="4411" href="Data.Vec.Base.html#4411" class="Bound">xs</a><a id="4413" class="Symbol">)</a> <a id="4415" href="Data.Vec.Base.html#4346" class="Function Operator">⋎</a> <a id="4417" href="Data.Vec.Base.html#4417" class="Bound">ys</a> <a id="4420" class="Symbol">=</a> <a id="4422" href="Data.Vec.Base.html#4407" class="Bound">x</a> <a id="4424" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="4426" class="Symbol">(</a><a id="4427" href="Data.Vec.Base.html#4417" class="Bound">ys</a> <a id="4430" href="Data.Vec.Base.html#4346" class="Function Operator">⋎</a> <a id="4432" href="Data.Vec.Base.html#4411" class="Bound">xs</a><a id="4434" class="Symbol">)</a>

<a id="4437" class="Comment">-- Pointwise application</a>

<a id="4463" class="Keyword">infixl</a> <a id="4470" class="Number">4</a> <a id="4472" href="Data.Vec.Base.html#4477" class="Function Operator">_⊛_</a>

<a id="_⊛_"></a><a id="4477" href="Data.Vec.Base.html#4477" class="Function Operator">_⊛_</a> <a id="4481" class="Symbol">:</a> <a id="4483" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="4487" class="Symbol">(</a><a id="4488" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="4490" class="Symbol">→</a> <a id="4492" href="Data.Vec.Base.html#980" class="Generalizable">B</a><a id="4493" class="Symbol">)</a> <a id="4495" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="4497" class="Symbol">→</a> <a id="4499" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="4503" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="4505" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="4507" class="Symbol">→</a> <a id="4509" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="4513" href="Data.Vec.Base.html#980" class="Generalizable">B</a> <a id="4515" href="Data.Vec.Base.html#1010" class="Generalizable">n</a>
<a id="4517" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="4526" href="Data.Vec.Base.html#4477" class="Function Operator">⊛</a> <a id="4528" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="4537" class="Symbol">=</a> <a id="4539" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>
<a id="4542" class="Symbol">(</a><a id="4543" href="Data.Vec.Base.html#4543" class="Bound">f</a> <a id="4545" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="4547" href="Data.Vec.Base.html#4547" class="Bound">fs</a><a id="4549" class="Symbol">)</a> <a id="4551" href="Data.Vec.Base.html#4477" class="Function Operator">⊛</a> <a id="4553" class="Symbol">(</a><a id="4554" href="Data.Vec.Base.html#4554" class="Bound">x</a> <a id="4556" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="4558" href="Data.Vec.Base.html#4558" class="Bound">xs</a><a id="4560" class="Symbol">)</a> <a id="4562" class="Symbol">=</a> <a id="4564" href="Data.Vec.Base.html#4543" class="Bound">f</a> <a id="4566" href="Data.Vec.Base.html#4554" class="Bound">x</a> <a id="4568" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="4570" class="Symbol">(</a><a id="4571" href="Data.Vec.Base.html#4547" class="Bound">fs</a> <a id="4574" href="Data.Vec.Base.html#4477" class="Function Operator">⊛</a> <a id="4576" href="Data.Vec.Base.html#4558" class="Bound">xs</a><a id="4578" class="Symbol">)</a>

<a id="4581" class="Comment">-- Multiplication</a>

<a id="4600" class="Keyword">module</a> <a id="CartesianBind"></a><a id="4607" href="Data.Vec.Base.html#4607" class="Module">CartesianBind</a> <a id="4621" class="Keyword">where</a>
  <a id="4629" class="Keyword">infixl</a> <a id="4636" class="Number">1</a> <a id="4638" href="Data.Vec.Base.html#4647" class="Function Operator">_&gt;&gt;=_</a>

  <a id="CartesianBind._&gt;&gt;=_"></a><a id="4647" href="Data.Vec.Base.html#4647" class="Function Operator">_&gt;&gt;=_</a> <a id="4653" class="Symbol">:</a> <a id="4655" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="4659" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="4661" href="Data.Vec.Base.html#1008" class="Generalizable">m</a> <a id="4663" class="Symbol">→</a> <a id="4665" class="Symbol">(</a><a id="4666" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="4668" class="Symbol">→</a> <a id="4670" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="4674" href="Data.Vec.Base.html#980" class="Generalizable">B</a> <a id="4676" href="Data.Vec.Base.html#1010" class="Generalizable">n</a><a id="4677" class="Symbol">)</a> <a id="4679" class="Symbol">→</a> <a id="4681" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="4685" href="Data.Vec.Base.html#980" class="Generalizable">B</a> <a id="4687" class="Symbol">(</a><a id="4688" href="Data.Vec.Base.html#1008" class="Generalizable">m</a> <a id="4690" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="4692" href="Data.Vec.Base.html#1010" class="Generalizable">n</a><a id="4693" class="Symbol">)</a>
  <a id="4697" href="Data.Vec.Base.html#4697" class="Bound">xs</a> <a id="4700" href="Data.Vec.Base.html#4647" class="Function Operator">&gt;&gt;=</a> <a id="4704" href="Data.Vec.Base.html#4704" class="Bound">f</a> <a id="4706" class="Symbol">=</a> <a id="4708" href="Data.Vec.Base.html#3170" class="Function">concat</a> <a id="4715" class="Symbol">(</a><a id="4716" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="4720" href="Data.Vec.Base.html#4704" class="Bound">f</a> <a id="4722" href="Data.Vec.Base.html#4697" class="Bound">xs</a><a id="4724" class="Symbol">)</a>

<a id="4727" class="Keyword">infixl</a> <a id="4734" class="Number">4</a> <a id="4736" href="Data.Vec.Base.html#4742" class="Function Operator">_⊛*_</a>

<a id="_⊛*_"></a><a id="4742" href="Data.Vec.Base.html#4742" class="Function Operator">_⊛*_</a> <a id="4747" class="Symbol">:</a> <a id="4749" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="4753" class="Symbol">(</a><a id="4754" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="4756" class="Symbol">→</a> <a id="4758" href="Data.Vec.Base.html#980" class="Generalizable">B</a><a id="4759" class="Symbol">)</a> <a id="4761" href="Data.Vec.Base.html#1008" class="Generalizable">m</a> <a id="4763" class="Symbol">→</a> <a id="4765" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="4769" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="4771" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="4773" class="Symbol">→</a> <a id="4775" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="4779" href="Data.Vec.Base.html#980" class="Generalizable">B</a> <a id="4781" class="Symbol">(</a><a id="4782" href="Data.Vec.Base.html#1008" class="Generalizable">m</a> <a id="4784" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="4786" href="Data.Vec.Base.html#1010" class="Generalizable">n</a><a id="4787" class="Symbol">)</a>
<a id="4789" href="Data.Vec.Base.html#4789" class="Bound">fs</a> <a id="4792" href="Data.Vec.Base.html#4742" class="Function Operator">⊛*</a> <a id="4795" href="Data.Vec.Base.html#4795" class="Bound">xs</a> <a id="4798" class="Symbol">=</a> <a id="4800" href="Data.Vec.Base.html#4789" class="Bound">fs</a> <a id="4803" href="Data.Vec.Base.html#4647" class="Function Operator">CartesianBind.&gt;&gt;=</a> <a id="4821" class="Symbol">λ</a> <a id="4823" href="Data.Vec.Base.html#4823" class="Bound">f</a> <a id="4825" class="Symbol">→</a> <a id="4827" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="4831" href="Data.Vec.Base.html#4823" class="Bound">f</a> <a id="4833" href="Data.Vec.Base.html#4795" class="Bound">xs</a>

<a id="allPairs"></a><a id="4837" href="Data.Vec.Base.html#4837" class="Function">allPairs</a> <a id="4846" class="Symbol">:</a> <a id="4848" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="4852" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="4854" href="Data.Vec.Base.html#1008" class="Generalizable">m</a> <a id="4856" class="Symbol">→</a> <a id="4858" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="4862" href="Data.Vec.Base.html#980" class="Generalizable">B</a> <a id="4864" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="4866" class="Symbol">→</a> <a id="4868" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="4872" class="Symbol">(</a><a id="4873" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="4875" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="4877" href="Data.Vec.Base.html#980" class="Generalizable">B</a><a id="4878" class="Symbol">)</a> <a id="4880" class="Symbol">(</a><a id="4881" href="Data.Vec.Base.html#1008" class="Generalizable">m</a> <a id="4883" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="4885" href="Data.Vec.Base.html#1010" class="Generalizable">n</a><a id="4886" class="Symbol">)</a>
<a id="4888" href="Data.Vec.Base.html#4837" class="Function">allPairs</a> <a id="4897" href="Data.Vec.Base.html#4897" class="Bound">xs</a> <a id="4900" href="Data.Vec.Base.html#4900" class="Bound">ys</a> <a id="4903" class="Symbol">=</a> <a id="4905" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="4909" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a> <a id="4913" href="Data.Vec.Base.html#4897" class="Bound">xs</a> <a id="4916" href="Data.Vec.Base.html#4742" class="Function Operator">⊛*</a> <a id="4919" href="Data.Vec.Base.html#4900" class="Bound">ys</a>

<a id="4923" class="Comment">-- Diagonal</a>

<a id="diagonal"></a><a id="4936" href="Data.Vec.Base.html#4936" class="Function">diagonal</a> <a id="4945" class="Symbol">:</a> <a id="4947" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="4951" class="Symbol">(</a><a id="4952" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="4956" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="4958" href="Data.Vec.Base.html#1010" class="Generalizable">n</a><a id="4959" class="Symbol">)</a> <a id="4961" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="4963" class="Symbol">→</a> <a id="4965" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="4969" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="4971" href="Data.Vec.Base.html#1010" class="Generalizable">n</a>
<a id="4973" href="Data.Vec.Base.html#4936" class="Function">diagonal</a> <a id="4982" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a> <a id="4985" class="Symbol">=</a> <a id="4987" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>
<a id="4990" href="Data.Vec.Base.html#4936" class="Function">diagonal</a> <a id="4999" class="Symbol">(</a><a id="5000" href="Data.Vec.Base.html#5000" class="Bound">xs</a> <a id="5003" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="5005" href="Data.Vec.Base.html#5005" class="Bound">xss</a><a id="5008" class="Symbol">)</a> <a id="5010" class="Symbol">=</a> <a id="5012" href="Data.Vec.Base.html#1581" class="Function">head</a> <a id="5017" href="Data.Vec.Base.html#5000" class="Bound">xs</a> <a id="5020" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="5022" href="Data.Vec.Base.html#4936" class="Function">diagonal</a> <a id="5031" class="Symbol">(</a><a id="5032" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="5036" href="Data.Vec.Base.html#1625" class="Function">tail</a> <a id="5041" href="Data.Vec.Base.html#5005" class="Bound">xss</a><a id="5044" class="Symbol">)</a>

<a id="5047" class="Keyword">module</a> <a id="DiagonalBind"></a><a id="5054" href="Data.Vec.Base.html#5054" class="Module">DiagonalBind</a> <a id="5067" class="Keyword">where</a>
  <a id="5075" class="Keyword">infixl</a> <a id="5082" class="Number">1</a> <a id="5084" href="Data.Vec.Base.html#5093" class="Function Operator">_&gt;&gt;=_</a>

  <a id="DiagonalBind._&gt;&gt;=_"></a><a id="5093" href="Data.Vec.Base.html#5093" class="Function Operator">_&gt;&gt;=_</a> <a id="5099" class="Symbol">:</a> <a id="5101" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="5105" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="5107" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="5109" class="Symbol">→</a> <a id="5111" class="Symbol">(</a><a id="5112" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="5114" class="Symbol">→</a> <a id="5116" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="5120" href="Data.Vec.Base.html#980" class="Generalizable">B</a> <a id="5122" href="Data.Vec.Base.html#1010" class="Generalizable">n</a><a id="5123" class="Symbol">)</a> <a id="5125" class="Symbol">→</a> <a id="5127" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="5131" href="Data.Vec.Base.html#980" class="Generalizable">B</a> <a id="5133" href="Data.Vec.Base.html#1010" class="Generalizable">n</a>
  <a id="5137" href="Data.Vec.Base.html#5137" class="Bound">xs</a> <a id="5140" href="Data.Vec.Base.html#5093" class="Function Operator">&gt;&gt;=</a> <a id="5144" href="Data.Vec.Base.html#5144" class="Bound">f</a> <a id="5146" class="Symbol">=</a> <a id="5148" href="Data.Vec.Base.html#4936" class="Function">diagonal</a> <a id="5157" class="Symbol">(</a><a id="5158" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="5162" href="Data.Vec.Base.html#5144" class="Bound">f</a> <a id="5164" href="Data.Vec.Base.html#5137" class="Bound">xs</a><a id="5166" class="Symbol">)</a>


<a id="5170" class="Comment">------------------------------------------------------------------------</a>
<a id="5243" class="Comment">-- Operations for reducing vectors</a>

<a id="5279" class="Comment">-- Dependent folds</a>

<a id="5299" class="Keyword">module</a> <a id="5306" href="Data.Vec.Base.html#5306" class="Module">_</a> <a id="5308" class="Symbol">(</a><a id="5309" href="Data.Vec.Base.html#5309" class="Bound">A</a> <a id="5311" class="Symbol">:</a> <a id="5313" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5317" href="Data.Vec.Base.html#946" class="Generalizable">a</a><a id="5318" class="Symbol">)</a> <a id="5320" class="Symbol">(</a><a id="5321" href="Data.Vec.Base.html#5321" class="Bound">B</a> <a id="5323" class="Symbol">:</a> <a id="5325" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="5327" class="Symbol">→</a> <a id="5329" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5333" href="Data.Vec.Base.html#948" class="Generalizable">b</a><a id="5334" class="Symbol">)</a> <a id="5336" class="Keyword">where</a>

  <a id="5345" href="Data.Vec.Base.html#5345" class="Function">FoldrOp</a> <a id="5353" class="Symbol">=</a> <a id="5355" class="Symbol">∀</a> <a id="5357" class="Symbol">{</a><a id="5358" href="Data.Vec.Base.html#5358" class="Bound">n</a><a id="5359" class="Symbol">}</a> <a id="5361" class="Symbol">→</a> <a id="5363" href="Data.Vec.Base.html#5309" class="Bound">A</a> <a id="5365" class="Symbol">→</a> <a id="5367" href="Data.Vec.Base.html#5321" class="Bound">B</a> <a id="5369" href="Data.Vec.Base.html#5358" class="Bound">n</a> <a id="5371" class="Symbol">→</a> <a id="5373" href="Data.Vec.Base.html#5321" class="Bound">B</a> <a id="5375" class="Symbol">(</a><a id="5376" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5380" href="Data.Vec.Base.html#5358" class="Bound">n</a><a id="5381" class="Symbol">)</a>
  <a id="5385" href="Data.Vec.Base.html#5385" class="Function">FoldlOp</a> <a id="5393" class="Symbol">=</a> <a id="5395" class="Symbol">∀</a> <a id="5397" class="Symbol">{</a><a id="5398" href="Data.Vec.Base.html#5398" class="Bound">n</a><a id="5399" class="Symbol">}</a> <a id="5401" class="Symbol">→</a> <a id="5403" href="Data.Vec.Base.html#5321" class="Bound">B</a> <a id="5405" href="Data.Vec.Base.html#5398" class="Bound">n</a> <a id="5407" class="Symbol">→</a> <a id="5409" href="Data.Vec.Base.html#5309" class="Bound">A</a> <a id="5411" class="Symbol">→</a> <a id="5413" href="Data.Vec.Base.html#5321" class="Bound">B</a> <a id="5415" class="Symbol">(</a><a id="5416" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5420" href="Data.Vec.Base.html#5398" class="Bound">n</a><a id="5421" class="Symbol">)</a>

<a id="foldr"></a><a id="5424" href="Data.Vec.Base.html#5424" class="Function">foldr</a> <a id="5430" class="Symbol">:</a> <a id="5432" class="Symbol">∀</a> <a id="5434" class="Symbol">(</a><a id="5435" href="Data.Vec.Base.html#5435" class="Bound">B</a> <a id="5437" class="Symbol">:</a> <a id="5439" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="5441" class="Symbol">→</a> <a id="5443" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5447" href="Data.Vec.Base.html#948" class="Generalizable">b</a><a id="5448" class="Symbol">)</a> <a id="5450" class="Symbol">→</a> <a id="5452" href="Data.Vec.Base.html#5345" class="Function">FoldrOp</a> <a id="5460" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="5462" href="Data.Vec.Base.html#5435" class="Bound">B</a> <a id="5464" class="Symbol">→</a> <a id="5466" href="Data.Vec.Base.html#5435" class="Bound">B</a> <a id="5468" class="InductiveConstructor">zero</a> <a id="5473" class="Symbol">→</a> <a id="5475" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="5479" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="5481" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="5483" class="Symbol">→</a> <a id="5485" href="Data.Vec.Base.html#5435" class="Bound">B</a> <a id="5487" href="Data.Vec.Base.html#1010" class="Generalizable">n</a>
<a id="5489" href="Data.Vec.Base.html#5424" class="Function">foldr</a> <a id="5495" href="Data.Vec.Base.html#5495" class="Bound">B</a> <a id="5497" href="Data.Vec.Base.html#5497" class="Bound Operator">_⊕_</a> <a id="5501" href="Data.Vec.Base.html#5501" class="Bound">e</a> <a id="5503" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="5512" class="Symbol">=</a> <a id="5514" href="Data.Vec.Base.html#5501" class="Bound">e</a>
<a id="5516" href="Data.Vec.Base.html#5424" class="Function">foldr</a> <a id="5522" href="Data.Vec.Base.html#5522" class="Bound">B</a> <a id="5524" href="Data.Vec.Base.html#5524" class="Bound Operator">_⊕_</a> <a id="5528" href="Data.Vec.Base.html#5528" class="Bound">e</a> <a id="5530" class="Symbol">(</a><a id="5531" href="Data.Vec.Base.html#5531" class="Bound">x</a> <a id="5533" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="5535" href="Data.Vec.Base.html#5535" class="Bound">xs</a><a id="5537" class="Symbol">)</a> <a id="5539" class="Symbol">=</a> <a id="5541" href="Data.Vec.Base.html#5531" class="Bound">x</a> <a id="5543" href="Data.Vec.Base.html#5524" class="Bound Operator">⊕</a> <a id="5545" href="Data.Vec.Base.html#5424" class="Function">foldr</a> <a id="5551" href="Data.Vec.Base.html#5522" class="Bound">B</a> <a id="5553" href="Data.Vec.Base.html#5524" class="Bound Operator">_⊕_</a> <a id="5557" href="Data.Vec.Base.html#5528" class="Bound">e</a> <a id="5559" href="Data.Vec.Base.html#5535" class="Bound">xs</a>

<a id="foldl"></a><a id="5563" href="Data.Vec.Base.html#5563" class="Function">foldl</a> <a id="5569" class="Symbol">:</a> <a id="5571" class="Symbol">∀</a> <a id="5573" class="Symbol">(</a><a id="5574" href="Data.Vec.Base.html#5574" class="Bound">B</a> <a id="5576" class="Symbol">:</a> <a id="5578" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="5580" class="Symbol">→</a> <a id="5582" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5586" href="Data.Vec.Base.html#948" class="Generalizable">b</a><a id="5587" class="Symbol">)</a> <a id="5589" class="Symbol">→</a> <a id="5591" href="Data.Vec.Base.html#5385" class="Function">FoldlOp</a> <a id="5599" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="5601" href="Data.Vec.Base.html#5574" class="Bound">B</a> <a id="5603" class="Symbol">→</a> <a id="5605" href="Data.Vec.Base.html#5574" class="Bound">B</a> <a id="5607" class="InductiveConstructor">zero</a> <a id="5612" class="Symbol">→</a> <a id="5614" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="5618" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="5620" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="5622" class="Symbol">→</a> <a id="5624" href="Data.Vec.Base.html#5574" class="Bound">B</a> <a id="5626" href="Data.Vec.Base.html#1010" class="Generalizable">n</a>
<a id="5628" href="Data.Vec.Base.html#5563" class="Function">foldl</a> <a id="5634" href="Data.Vec.Base.html#5634" class="Bound">B</a> <a id="5636" href="Data.Vec.Base.html#5636" class="Bound Operator">_⊕_</a> <a id="5640" href="Data.Vec.Base.html#5640" class="Bound">e</a> <a id="5642" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="5651" class="Symbol">=</a> <a id="5653" href="Data.Vec.Base.html#5640" class="Bound">e</a>
<a id="5655" href="Data.Vec.Base.html#5563" class="Function">foldl</a> <a id="5661" href="Data.Vec.Base.html#5661" class="Bound">B</a> <a id="5663" href="Data.Vec.Base.html#5663" class="Bound Operator">_⊕_</a> <a id="5667" href="Data.Vec.Base.html#5667" class="Bound">e</a> <a id="5669" class="Symbol">(</a><a id="5670" href="Data.Vec.Base.html#5670" class="Bound">x</a> <a id="5672" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="5674" href="Data.Vec.Base.html#5674" class="Bound">xs</a><a id="5676" class="Symbol">)</a> <a id="5678" class="Symbol">=</a> <a id="5680" href="Data.Vec.Base.html#5563" class="Function">foldl</a> <a id="5686" class="Symbol">(</a><a id="5687" href="Data.Vec.Base.html#5661" class="Bound">B</a> <a id="5689" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="5691" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="5694" class="Symbol">)</a> <a id="5696" href="Data.Vec.Base.html#5663" class="Bound Operator">_⊕_</a> <a id="5700" class="Symbol">(</a><a id="5701" href="Data.Vec.Base.html#5667" class="Bound">e</a> <a id="5703" href="Data.Vec.Base.html#5663" class="Bound Operator">⊕</a> <a id="5705" href="Data.Vec.Base.html#5670" class="Bound">x</a><a id="5706" class="Symbol">)</a> <a id="5708" href="Data.Vec.Base.html#5674" class="Bound">xs</a>

<a id="5712" class="Comment">-- Non-dependent folds</a>

<a id="foldr′"></a><a id="5736" href="Data.Vec.Base.html#5736" class="Function">foldr′</a> <a id="5743" class="Symbol">:</a> <a id="5745" class="Symbol">(</a><a id="5746" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="5748" class="Symbol">→</a> <a id="5750" href="Data.Vec.Base.html#980" class="Generalizable">B</a> <a id="5752" class="Symbol">→</a> <a id="5754" href="Data.Vec.Base.html#980" class="Generalizable">B</a><a id="5755" class="Symbol">)</a> <a id="5757" class="Symbol">→</a> <a id="5759" href="Data.Vec.Base.html#980" class="Generalizable">B</a> <a id="5761" class="Symbol">→</a> <a id="5763" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="5767" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="5769" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="5771" class="Symbol">→</a> <a id="5773" href="Data.Vec.Base.html#980" class="Generalizable">B</a>
<a id="5775" href="Data.Vec.Base.html#5736" class="Function">foldr′</a> <a id="5782" href="Data.Vec.Base.html#5782" class="Bound Operator">_⊕_</a> <a id="5786" class="Symbol">=</a> <a id="5788" href="Data.Vec.Base.html#5424" class="Function">foldr</a> <a id="5794" class="Symbol">_</a> <a id="5796" href="Data.Vec.Base.html#5782" class="Bound Operator">_⊕_</a>

<a id="foldl′"></a><a id="5801" href="Data.Vec.Base.html#5801" class="Function">foldl′</a> <a id="5808" class="Symbol">:</a> <a id="5810" class="Symbol">(</a><a id="5811" href="Data.Vec.Base.html#980" class="Generalizable">B</a> <a id="5813" class="Symbol">→</a> <a id="5815" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="5817" class="Symbol">→</a> <a id="5819" href="Data.Vec.Base.html#980" class="Generalizable">B</a><a id="5820" class="Symbol">)</a> <a id="5822" class="Symbol">→</a> <a id="5824" href="Data.Vec.Base.html#980" class="Generalizable">B</a> <a id="5826" class="Symbol">→</a> <a id="5828" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="5832" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="5834" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="5836" class="Symbol">→</a> <a id="5838" href="Data.Vec.Base.html#980" class="Generalizable">B</a>
<a id="5840" href="Data.Vec.Base.html#5801" class="Function">foldl′</a> <a id="5847" href="Data.Vec.Base.html#5847" class="Bound Operator">_⊕_</a> <a id="5851" class="Symbol">=</a> <a id="5853" href="Data.Vec.Base.html#5563" class="Function">foldl</a> <a id="5859" class="Symbol">_</a> <a id="5861" href="Data.Vec.Base.html#5847" class="Bound Operator">_⊕_</a>

<a id="5866" class="Comment">-- Non-empty folds</a>

<a id="foldr₁"></a><a id="5886" href="Data.Vec.Base.html#5886" class="Function">foldr₁</a> <a id="5893" class="Symbol">:</a> <a id="5895" class="Symbol">(</a><a id="5896" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="5898" class="Symbol">→</a> <a id="5900" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="5902" class="Symbol">→</a> <a id="5904" href="Data.Vec.Base.html#966" class="Generalizable">A</a><a id="5905" class="Symbol">)</a> <a id="5907" class="Symbol">→</a> <a id="5909" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="5913" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="5915" class="Symbol">(</a><a id="5916" class="InductiveConstructor">suc</a> <a id="5920" href="Data.Vec.Base.html#1010" class="Generalizable">n</a><a id="5921" class="Symbol">)</a> <a id="5923" class="Symbol">→</a> <a id="5925" href="Data.Vec.Base.html#966" class="Generalizable">A</a>
<a id="5927" href="Data.Vec.Base.html#5886" class="Function">foldr₁</a> <a id="5934" href="Data.Vec.Base.html#5934" class="Bound Operator">_⊕_</a> <a id="5938" class="Symbol">(</a><a id="5939" href="Data.Vec.Base.html#5939" class="Bound">x</a> <a id="5941" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="5943" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a><a id="5945" class="Symbol">)</a>     <a id="5951" class="Symbol">=</a> <a id="5953" href="Data.Vec.Base.html#5939" class="Bound">x</a>
<a id="5955" href="Data.Vec.Base.html#5886" class="Function">foldr₁</a> <a id="5962" href="Data.Vec.Base.html#5962" class="Bound Operator">_⊕_</a> <a id="5966" class="Symbol">(</a><a id="5967" href="Data.Vec.Base.html#5967" class="Bound">x</a> <a id="5969" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="5971" href="Data.Vec.Base.html#5971" class="Bound">y</a> <a id="5973" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="5975" href="Data.Vec.Base.html#5975" class="Bound">ys</a><a id="5977" class="Symbol">)</a> <a id="5979" class="Symbol">=</a> <a id="5981" href="Data.Vec.Base.html#5967" class="Bound">x</a> <a id="5983" href="Data.Vec.Base.html#5962" class="Bound Operator">⊕</a> <a id="5985" href="Data.Vec.Base.html#5886" class="Function">foldr₁</a> <a id="5992" href="Data.Vec.Base.html#5962" class="Bound Operator">_⊕_</a> <a id="5996" class="Symbol">(</a><a id="5997" href="Data.Vec.Base.html#5971" class="Bound">y</a> <a id="5999" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="6001" href="Data.Vec.Base.html#5975" class="Bound">ys</a><a id="6003" class="Symbol">)</a>

<a id="foldl₁"></a><a id="6006" href="Data.Vec.Base.html#6006" class="Function">foldl₁</a> <a id="6013" class="Symbol">:</a> <a id="6015" class="Symbol">(</a><a id="6016" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="6018" class="Symbol">→</a> <a id="6020" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="6022" class="Symbol">→</a> <a id="6024" href="Data.Vec.Base.html#966" class="Generalizable">A</a><a id="6025" class="Symbol">)</a> <a id="6027" class="Symbol">→</a> <a id="6029" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="6033" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="6035" class="Symbol">(</a><a id="6036" class="InductiveConstructor">suc</a> <a id="6040" href="Data.Vec.Base.html#1010" class="Generalizable">n</a><a id="6041" class="Symbol">)</a> <a id="6043" class="Symbol">→</a> <a id="6045" href="Data.Vec.Base.html#966" class="Generalizable">A</a>
<a id="6047" href="Data.Vec.Base.html#6006" class="Function">foldl₁</a> <a id="6054" href="Data.Vec.Base.html#6054" class="Bound Operator">_⊕_</a> <a id="6058" class="Symbol">(</a><a id="6059" href="Data.Vec.Base.html#6059" class="Bound">x</a> <a id="6061" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="6063" href="Data.Vec.Base.html#6063" class="Bound">xs</a><a id="6065" class="Symbol">)</a> <a id="6067" class="Symbol">=</a> <a id="6069" href="Data.Vec.Base.html#5563" class="Function">foldl</a> <a id="6075" class="Symbol">_</a> <a id="6077" href="Data.Vec.Base.html#6054" class="Bound Operator">_⊕_</a> <a id="6081" href="Data.Vec.Base.html#6059" class="Bound">x</a> <a id="6083" href="Data.Vec.Base.html#6063" class="Bound">xs</a>

<a id="6087" class="Comment">-- Special folds</a>

<a id="sum"></a><a id="6105" href="Data.Vec.Base.html#6105" class="Function">sum</a> <a id="6109" class="Symbol">:</a> <a id="6111" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="6115" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="6117" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="6119" class="Symbol">→</a> <a id="6121" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
<a id="6123" href="Data.Vec.Base.html#6105" class="Function">sum</a> <a id="6127" class="Symbol">=</a> <a id="6129" href="Data.Vec.Base.html#5424" class="Function">foldr</a> <a id="6135" class="Symbol">_</a> <a id="6137" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a> <a id="6141" class="Number">0</a>

<a id="count"></a><a id="6144" href="Data.Vec.Base.html#6144" class="Function">count</a> <a id="6150" class="Symbol">:</a> <a id="6152" class="Symbol">∀</a> <a id="6154" class="Symbol">{</a><a id="6155" href="Data.Vec.Base.html#6155" class="Bound">P</a> <a id="6157" class="Symbol">:</a> <a id="6159" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="6164" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="6166" href="Data.Vec.Base.html#952" class="Generalizable">p</a><a id="6167" class="Symbol">}</a> <a id="6169" class="Symbol">→</a> <a id="6171" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="6181" href="Data.Vec.Base.html#6155" class="Bound">P</a> <a id="6183" class="Symbol">→</a> <a id="6185" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="6189" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="6191" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="6193" class="Symbol">→</a> <a id="6195" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
<a id="6197" href="Data.Vec.Base.html#6144" class="Function">count</a> <a id="6203" href="Data.Vec.Base.html#6203" class="Bound">P?</a> <a id="6206" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="6215" class="Symbol">=</a> <a id="6217" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>
<a id="6222" href="Data.Vec.Base.html#6144" class="Function">count</a> <a id="6228" href="Data.Vec.Base.html#6228" class="Bound">P?</a> <a id="6231" class="Symbol">(</a><a id="6232" href="Data.Vec.Base.html#6232" class="Bound">x</a> <a id="6234" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="6236" href="Data.Vec.Base.html#6236" class="Bound">xs</a><a id="6238" class="Symbol">)</a> <a id="6240" class="Symbol">=</a> <a id="6242" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="6245" href="Relation.Nullary.Decidable.Core.html#2038" class="Field">does</a> <a id="6250" class="Symbol">(</a><a id="6251" href="Data.Vec.Base.html#6228" class="Bound">P?</a> <a id="6254" href="Data.Vec.Base.html#6232" class="Bound">x</a><a id="6255" class="Symbol">)</a> <a id="6257" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="6262" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6266" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="6271" href="Function.Base.html#704" class="Function">id</a> <a id="6274" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="6276" href="Data.Vec.Base.html#6144" class="Function">count</a> <a id="6282" href="Data.Vec.Base.html#6228" class="Bound">P?</a> <a id="6285" href="Data.Vec.Base.html#6236" class="Bound">xs</a>

<a id="countᵇ"></a><a id="6289" href="Data.Vec.Base.html#6289" class="Function">countᵇ</a> <a id="6296" class="Symbol">:</a> <a id="6298" class="Symbol">(</a><a id="6299" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="6301" class="Symbol">→</a> <a id="6303" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="6307" class="Symbol">)</a> <a id="6309" class="Symbol">→</a> <a id="6311" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="6315" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="6317" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="6319" class="Symbol">→</a> <a id="6321" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
<a id="6323" href="Data.Vec.Base.html#6289" class="Function">countᵇ</a> <a id="6330" href="Data.Vec.Base.html#6330" class="Bound">p</a> <a id="6332" class="Symbol">=</a> <a id="6334" href="Data.Vec.Base.html#6144" class="Function">count</a> <a id="6340" class="Symbol">(</a><a id="6341" href="Relation.Nullary.Decidable.Core.html#3222" class="Function">T?</a> <a id="6344" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="6346" href="Data.Vec.Base.html#6330" class="Bound">p</a><a id="6347" class="Symbol">)</a>

<a id="6350" class="Comment">------------------------------------------------------------------------</a>
<a id="6423" class="Comment">-- Operations for building vectors</a>

<a id="[_]"></a><a id="6459" href="Data.Vec.Base.html#6459" class="Function Operator">[_]</a> <a id="6463" class="Symbol">:</a> <a id="6465" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="6467" class="Symbol">→</a> <a id="6469" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="6473" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="6475" class="Number">1</a>
<a id="6477" href="Data.Vec.Base.html#6459" class="Function Operator">[</a> <a id="6479" href="Data.Vec.Base.html#6479" class="Bound">x</a> <a id="6481" href="Data.Vec.Base.html#6459" class="Function Operator">]</a> <a id="6483" class="Symbol">=</a> <a id="6485" href="Data.Vec.Base.html#6479" class="Bound">x</a> <a id="6487" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="6489" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>

<a id="replicate"></a><a id="6493" href="Data.Vec.Base.html#6493" class="Function">replicate</a> <a id="6503" class="Symbol">:</a> <a id="6505" class="Symbol">(</a><a id="6506" href="Data.Vec.Base.html#6506" class="Bound">n</a> <a id="6508" class="Symbol">:</a> <a id="6510" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="6511" class="Symbol">)</a> <a id="6513" class="Symbol">→</a> <a id="6515" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="6517" class="Symbol">→</a> <a id="6519" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="6523" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="6525" href="Data.Vec.Base.html#6506" class="Bound">n</a>
<a id="6527" href="Data.Vec.Base.html#6493" class="Function">replicate</a> <a id="6537" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="6545" href="Data.Vec.Base.html#6545" class="Bound">x</a> <a id="6547" class="Symbol">=</a> <a id="6549" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>
<a id="6552" href="Data.Vec.Base.html#6493" class="Function">replicate</a> <a id="6562" class="Symbol">(</a><a id="6563" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6567" href="Data.Vec.Base.html#6567" class="Bound">n</a><a id="6568" class="Symbol">)</a> <a id="6570" href="Data.Vec.Base.html#6570" class="Bound">x</a> <a id="6572" class="Symbol">=</a> <a id="6574" href="Data.Vec.Base.html#6570" class="Bound">x</a> <a id="6576" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="6578" href="Data.Vec.Base.html#6493" class="Function">replicate</a> <a id="6588" href="Data.Vec.Base.html#6567" class="Bound">n</a> <a id="6590" href="Data.Vec.Base.html#6570" class="Bound">x</a>

<a id="tabulate"></a><a id="6593" href="Data.Vec.Base.html#6593" class="Function">tabulate</a> <a id="6602" class="Symbol">:</a> <a id="6604" class="Symbol">(</a><a id="6605" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="6609" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="6611" class="Symbol">→</a> <a id="6613" href="Data.Vec.Base.html#966" class="Generalizable">A</a><a id="6614" class="Symbol">)</a> <a id="6616" class="Symbol">→</a> <a id="6618" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="6622" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="6624" href="Data.Vec.Base.html#1010" class="Generalizable">n</a>
<a id="6626" href="Data.Vec.Base.html#6593" class="Function">tabulate</a> <a id="6635" class="Symbol">{</a><a id="6636" class="Argument">n</a> <a id="6638" class="Symbol">=</a> <a id="6640" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="6644" class="Symbol">}</a>  <a id="6647" href="Data.Vec.Base.html#6647" class="Bound">f</a> <a id="6649" class="Symbol">=</a> <a id="6651" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>
<a id="6654" href="Data.Vec.Base.html#6593" class="Function">tabulate</a> <a id="6663" class="Symbol">{</a><a id="6664" class="Argument">n</a> <a id="6666" class="Symbol">=</a> <a id="6668" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6672" href="Data.Vec.Base.html#6672" class="Bound">n</a><a id="6673" class="Symbol">}</a> <a id="6675" href="Data.Vec.Base.html#6675" class="Bound">f</a> <a id="6677" class="Symbol">=</a> <a id="6679" href="Data.Vec.Base.html#6675" class="Bound">f</a> <a id="6681" href="Data.Fin.Base.html#1149" class="InductiveConstructor">zero</a> <a id="6686" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="6688" href="Data.Vec.Base.html#6593" class="Function">tabulate</a> <a id="6697" class="Symbol">(</a><a id="6698" href="Data.Vec.Base.html#6675" class="Bound">f</a> <a id="6700" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="6702" href="Data.Fin.Base.html#1170" class="InductiveConstructor">suc</a><a id="6705" class="Symbol">)</a>

<a id="allFin"></a><a id="6708" href="Data.Vec.Base.html#6708" class="Function">allFin</a> <a id="6715" class="Symbol">:</a> <a id="6717" class="Symbol">∀</a> <a id="6719" href="Data.Vec.Base.html#6719" class="Bound">n</a> <a id="6721" class="Symbol">→</a> <a id="6723" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="6727" class="Symbol">(</a><a id="6728" href="Data.Fin.Base.html#1127" class="Datatype">Fin</a> <a id="6732" href="Data.Vec.Base.html#6719" class="Bound">n</a><a id="6733" class="Symbol">)</a> <a id="6735" href="Data.Vec.Base.html#6719" class="Bound">n</a>
<a id="6737" href="Data.Vec.Base.html#6708" class="Function">allFin</a> <a id="6744" class="Symbol">_</a> <a id="6746" class="Symbol">=</a> <a id="6748" href="Data.Vec.Base.html#6593" class="Function">tabulate</a> <a id="6757" href="Function.Base.html#704" class="Function">id</a>

<a id="6761" class="Comment">------------------------------------------------------------------------</a>
<a id="6834" class="Comment">-- Operations for dividing vectors</a>

<a id="splitAt"></a><a id="6870" href="Data.Vec.Base.html#6870" class="Function">splitAt</a> <a id="6878" class="Symbol">:</a> <a id="6880" class="Symbol">∀</a> <a id="6882" href="Data.Vec.Base.html#6882" class="Bound">m</a> <a id="6884" class="Symbol">{</a><a id="6885" href="Data.Vec.Base.html#6885" class="Bound">n</a><a id="6886" class="Symbol">}</a> <a id="6888" class="Symbol">(</a><a id="6889" href="Data.Vec.Base.html#6889" class="Bound">xs</a> <a id="6892" class="Symbol">:</a> <a id="6894" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="6898" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="6900" class="Symbol">(</a><a id="6901" href="Data.Vec.Base.html#6882" class="Bound">m</a> <a id="6903" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6905" href="Data.Vec.Base.html#6885" class="Bound">n</a><a id="6906" class="Symbol">))</a> <a id="6909" class="Symbol">→</a>
          <a id="6921" href="Data.Product.Base.html#907" class="Function">∃₂</a> <a id="6924" class="Symbol">λ</a> <a id="6926" class="Symbol">(</a><a id="6927" href="Data.Vec.Base.html#6927" class="Bound">ys</a> <a id="6930" class="Symbol">:</a> <a id="6932" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="6936" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="6938" href="Data.Vec.Base.html#6882" class="Bound">m</a><a id="6939" class="Symbol">)</a> <a id="6941" class="Symbol">(</a><a id="6942" href="Data.Vec.Base.html#6942" class="Bound">zs</a> <a id="6945" class="Symbol">:</a> <a id="6947" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="6951" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="6953" href="Data.Vec.Base.html#6885" class="Bound">n</a><a id="6954" class="Symbol">)</a> <a id="6956" class="Symbol">→</a> <a id="6958" href="Data.Vec.Base.html#6889" class="Bound">xs</a> <a id="6961" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="6963" href="Data.Vec.Base.html#6927" class="Bound">ys</a> <a id="6966" href="Data.Vec.Base.html#3076" class="Function Operator">++</a> <a id="6969" href="Data.Vec.Base.html#6942" class="Bound">zs</a>
<a id="6972" href="Data.Vec.Base.html#6870" class="Function">splitAt</a> <a id="6980" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="6988" href="Data.Vec.Base.html#6988" class="Bound">xs</a>                <a id="7006" class="Symbol">=</a> <a id="7008" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a> <a id="7011" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7013" href="Data.Vec.Base.html#6988" class="Bound">xs</a> <a id="7016" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7018" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="7023" href="Data.Vec.Base.html#6870" class="Function">splitAt</a> <a id="7031" class="Symbol">(</a><a id="7032" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7036" href="Data.Vec.Base.html#7036" class="Bound">m</a><a id="7037" class="Symbol">)</a> <a id="7039" class="Symbol">(</a><a id="7040" href="Data.Vec.Base.html#7040" class="Bound">x</a> <a id="7042" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="7044" href="Data.Vec.Base.html#7044" class="Bound">xs</a><a id="7046" class="Symbol">)</a> <a id="7048" class="Symbol">=</a>
  <a id="7052" class="Keyword">let</a> <a id="7056" href="Data.Vec.Base.html#7056" class="Bound">ys</a> <a id="7059" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7061" href="Data.Vec.Base.html#7061" class="Bound">zs</a> <a id="7064" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7066" href="Data.Vec.Base.html#7066" class="Bound">eq</a> <a id="7069" class="Symbol">=</a> <a id="7071" href="Data.Vec.Base.html#6870" class="Function">splitAt</a> <a id="7079" href="Data.Vec.Base.html#7036" class="Bound">m</a> <a id="7081" href="Data.Vec.Base.html#7044" class="Bound">xs</a> <a id="7084" class="Keyword">in</a> <a id="7087" href="Data.Vec.Base.html#7040" class="Bound">x</a> <a id="7089" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="7091" href="Data.Vec.Base.html#7056" class="Bound">ys</a> <a id="7094" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7096" href="Data.Vec.Base.html#7061" class="Bound">zs</a> <a id="7099" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7101" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="7106" class="Symbol">(</a><a id="7107" href="Data.Vec.Base.html#7040" class="Bound">x</a> <a id="7109" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷_</a><a id="7111" class="Symbol">)</a> <a id="7113" href="Data.Vec.Base.html#7066" class="Bound">eq</a>

<a id="take"></a><a id="7117" href="Data.Vec.Base.html#7117" class="Function">take</a> <a id="7122" class="Symbol">:</a> <a id="7124" class="Symbol">∀</a> <a id="7126" href="Data.Vec.Base.html#7126" class="Bound">m</a> <a id="7128" class="Symbol">{</a><a id="7129" href="Data.Vec.Base.html#7129" class="Bound">n</a><a id="7130" class="Symbol">}</a> <a id="7132" class="Symbol">→</a> <a id="7134" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="7138" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="7140" class="Symbol">(</a><a id="7141" href="Data.Vec.Base.html#7126" class="Bound">m</a> <a id="7143" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="7145" href="Data.Vec.Base.html#7129" class="Bound">n</a><a id="7146" class="Symbol">)</a> <a id="7148" class="Symbol">→</a> <a id="7150" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="7154" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="7156" href="Data.Vec.Base.html#7126" class="Bound">m</a>
<a id="7158" href="Data.Vec.Base.html#7117" class="Function">take</a> <a id="7163" href="Data.Vec.Base.html#7163" class="Bound">m</a> <a id="7165" href="Data.Vec.Base.html#7165" class="Bound">xs</a> <a id="7168" class="Symbol">=</a> <a id="7170" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="7176" class="Symbol">(</a><a id="7177" href="Data.Vec.Base.html#6870" class="Function">splitAt</a> <a id="7185" href="Data.Vec.Base.html#7163" class="Bound">m</a> <a id="7187" href="Data.Vec.Base.html#7165" class="Bound">xs</a><a id="7189" class="Symbol">)</a>

<a id="drop"></a><a id="7192" href="Data.Vec.Base.html#7192" class="Function">drop</a> <a id="7197" class="Symbol">:</a> <a id="7199" class="Symbol">∀</a> <a id="7201" href="Data.Vec.Base.html#7201" class="Bound">m</a> <a id="7203" class="Symbol">{</a><a id="7204" href="Data.Vec.Base.html#7204" class="Bound">n</a><a id="7205" class="Symbol">}</a> <a id="7207" class="Symbol">→</a> <a id="7209" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="7213" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="7215" class="Symbol">(</a><a id="7216" href="Data.Vec.Base.html#7201" class="Bound">m</a> <a id="7218" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="7220" href="Data.Vec.Base.html#7204" class="Bound">n</a><a id="7221" class="Symbol">)</a> <a id="7223" class="Symbol">→</a> <a id="7225" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="7229" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="7231" href="Data.Vec.Base.html#7204" class="Bound">n</a>
<a id="7233" href="Data.Vec.Base.html#7192" class="Function">drop</a> <a id="7238" href="Data.Vec.Base.html#7238" class="Bound">m</a> <a id="7240" href="Data.Vec.Base.html#7240" class="Bound">xs</a> <a id="7243" class="Symbol">=</a> <a id="7245" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="7251" class="Symbol">(</a><a id="7252" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="7258" class="Symbol">(</a><a id="7259" href="Data.Vec.Base.html#6870" class="Function">splitAt</a> <a id="7267" href="Data.Vec.Base.html#7238" class="Bound">m</a> <a id="7269" href="Data.Vec.Base.html#7240" class="Bound">xs</a><a id="7271" class="Symbol">))</a>

<a id="group"></a><a id="7275" href="Data.Vec.Base.html#7275" class="Function">group</a> <a id="7281" class="Symbol">:</a> <a id="7283" class="Symbol">∀</a> <a id="7285" href="Data.Vec.Base.html#7285" class="Bound">n</a> <a id="7287" href="Data.Vec.Base.html#7287" class="Bound">k</a> <a id="7289" class="Symbol">(</a><a id="7290" href="Data.Vec.Base.html#7290" class="Bound">xs</a> <a id="7293" class="Symbol">:</a> <a id="7295" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="7299" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="7301" class="Symbol">(</a><a id="7302" href="Data.Vec.Base.html#7285" class="Bound">n</a> <a id="7304" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="7306" href="Data.Vec.Base.html#7287" class="Bound">k</a><a id="7307" class="Symbol">))</a> <a id="7310" class="Symbol">→</a>
        <a id="7320" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="7322" class="Symbol">λ</a> <a id="7324" class="Symbol">(</a><a id="7325" href="Data.Vec.Base.html#7325" class="Bound">xss</a> <a id="7329" class="Symbol">:</a> <a id="7331" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="7335" class="Symbol">(</a><a id="7336" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="7340" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="7342" href="Data.Vec.Base.html#7287" class="Bound">k</a><a id="7343" class="Symbol">)</a> <a id="7345" href="Data.Vec.Base.html#7285" class="Bound">n</a><a id="7346" class="Symbol">)</a> <a id="7348" class="Symbol">→</a> <a id="7350" href="Data.Vec.Base.html#7290" class="Bound">xs</a> <a id="7353" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7355" href="Data.Vec.Base.html#3170" class="Function">concat</a> <a id="7362" href="Data.Vec.Base.html#7325" class="Bound">xss</a>
<a id="7366" href="Data.Vec.Base.html#7275" class="Function">group</a> <a id="7372" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="7380" href="Data.Vec.Base.html#7380" class="Bound">k</a> <a id="7382" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>                  <a id="7402" class="Symbol">=</a> <a id="7404" class="Symbol">(</a><a id="7405" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a> <a id="7408" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7410" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="7414" class="Symbol">)</a>
<a id="7416" href="Data.Vec.Base.html#7275" class="Function">group</a> <a id="7422" class="Symbol">(</a><a id="7423" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7427" href="Data.Vec.Base.html#7427" class="Bound">n</a><a id="7428" class="Symbol">)</a> <a id="7430" href="Data.Vec.Base.html#7430" class="Bound">k</a> <a id="7432" href="Data.Vec.Base.html#7432" class="Bound">xs</a>  <a id="7436" class="Symbol">=</a>
  <a id="7440" class="Keyword">let</a> <a id="7444" href="Data.Vec.Base.html#7444" class="Bound">ys</a> <a id="7447" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7449" href="Data.Vec.Base.html#7449" class="Bound">zs</a> <a id="7452" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7454" href="Data.Vec.Base.html#7454" class="Bound">eq-split</a> <a id="7463" class="Symbol">=</a> <a id="7465" href="Data.Vec.Base.html#6870" class="Function">splitAt</a> <a id="7473" href="Data.Vec.Base.html#7430" class="Bound">k</a> <a id="7475" href="Data.Vec.Base.html#7432" class="Bound">xs</a> <a id="7478" class="Keyword">in</a>
  <a id="7483" class="Keyword">let</a> <a id="7487" href="Data.Vec.Base.html#7487" class="Bound">zss</a> <a id="7491" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7493" href="Data.Vec.Base.html#7493" class="Bound">eq-group</a>     <a id="7506" class="Symbol">=</a> <a id="7508" href="Data.Vec.Base.html#7275" class="Function">group</a> <a id="7514" href="Data.Vec.Base.html#7427" class="Bound">n</a> <a id="7516" href="Data.Vec.Base.html#7430" class="Bound">k</a> <a id="7518" href="Data.Vec.Base.html#7449" class="Bound">zs</a> <a id="7521" class="Keyword">in</a>
   <a id="7527" class="Symbol">(</a><a id="7528" href="Data.Vec.Base.html#7444" class="Bound">ys</a> <a id="7531" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="7533" href="Data.Vec.Base.html#7487" class="Bound">zss</a><a id="7536" class="Symbol">)</a> <a id="7538" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7540" href="Relation.Binary.PropositionalEquality.Core.html#2144" class="Function">trans</a> <a id="7546" href="Data.Vec.Base.html#7454" class="Bound">eq-split</a> <a id="7555" class="Symbol">(</a><a id="7556" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="7561" class="Symbol">(</a><a id="7562" href="Data.Vec.Base.html#7444" class="Bound">ys</a> <a id="7565" href="Data.Vec.Base.html#3076" class="Function Operator">++_</a><a id="7568" class="Symbol">)</a> <a id="7570" href="Data.Vec.Base.html#7493" class="Bound">eq-group</a><a id="7578" class="Symbol">)</a>

<a id="split"></a><a id="7581" href="Data.Vec.Base.html#7581" class="Function">split</a> <a id="7587" class="Symbol">:</a> <a id="7589" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="7593" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="7595" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="7597" class="Symbol">→</a> <a id="7599" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="7603" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="7605" href="Data.Nat.Base.html#6472" class="Function Operator">⌈</a> <a id="7607" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="7609" href="Data.Nat.Base.html#6472" class="Function Operator">/2⌉</a> <a id="7613" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="7615" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="7619" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="7621" href="Data.Nat.Base.html#6345" class="Function Operator">⌊</a> <a id="7623" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="7625" href="Data.Nat.Base.html#6345" class="Function Operator">/2⌋</a>
<a id="7629" href="Data.Vec.Base.html#7581" class="Function">split</a> <a id="7635" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>           <a id="7648" class="Symbol">=</a> <a id="7650" class="Symbol">(</a><a id="7651" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>     <a id="7658" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7660" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a><a id="7662" class="Symbol">)</a>
<a id="7664" href="Data.Vec.Base.html#7581" class="Function">split</a> <a id="7670" class="Symbol">(</a><a id="7671" href="Data.Vec.Base.html#7671" class="Bound">x</a> <a id="7673" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="7675" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a><a id="7677" class="Symbol">)</a>     <a id="7683" class="Symbol">=</a> <a id="7685" class="Symbol">(</a><a id="7686" href="Data.Vec.Base.html#7671" class="Bound">x</a> <a id="7688" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="7690" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a> <a id="7693" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7695" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a><a id="7697" class="Symbol">)</a>
<a id="7699" href="Data.Vec.Base.html#7581" class="Function">split</a> <a id="7705" class="Symbol">(</a><a id="7706" href="Data.Vec.Base.html#7706" class="Bound">x</a> <a id="7708" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="7710" href="Data.Vec.Base.html#7710" class="Bound">y</a> <a id="7712" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="7714" href="Data.Vec.Base.html#7714" class="Bound">xs</a><a id="7716" class="Symbol">)</a> <a id="7718" class="Symbol">=</a> <a id="7720" href="Data.Product.Base.html#2307" class="Function">Product.map</a> <a id="7732" class="Symbol">(</a><a id="7733" href="Data.Vec.Base.html#7706" class="Bound">x</a> <a id="7735" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷_</a><a id="7737" class="Symbol">)</a> <a id="7739" class="Symbol">(</a><a id="7740" href="Data.Vec.Base.html#7710" class="Bound">y</a> <a id="7742" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷_</a><a id="7744" class="Symbol">)</a> <a id="7746" class="Symbol">(</a><a id="7747" href="Data.Vec.Base.html#7581" class="Function">split</a> <a id="7753" href="Data.Vec.Base.html#7714" class="Bound">xs</a><a id="7755" class="Symbol">)</a>

<a id="uncons"></a><a id="7758" href="Data.Vec.Base.html#7758" class="Function">uncons</a> <a id="7765" class="Symbol">:</a> <a id="7767" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="7771" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="7773" class="Symbol">(</a><a id="7774" class="InductiveConstructor">suc</a> <a id="7778" href="Data.Vec.Base.html#1010" class="Generalizable">n</a><a id="7779" class="Symbol">)</a> <a id="7781" class="Symbol">→</a> <a id="7783" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="7785" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="7787" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="7791" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="7793" href="Data.Vec.Base.html#1010" class="Generalizable">n</a>
<a id="7795" href="Data.Vec.Base.html#7758" class="Function">uncons</a> <a id="7802" class="Symbol">(</a><a id="7803" href="Data.Vec.Base.html#7803" class="Bound">x</a> <a id="7805" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="7807" href="Data.Vec.Base.html#7807" class="Bound">xs</a><a id="7809" class="Symbol">)</a> <a id="7811" class="Symbol">=</a> <a id="7813" href="Data.Vec.Base.html#7803" class="Bound">x</a> <a id="7815" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7817" href="Data.Vec.Base.html#7807" class="Bound">xs</a>

<a id="7821" class="Comment">------------------------------------------------------------------------</a>
<a id="7894" class="Comment">-- Operations involving ≤</a>

<a id="7921" class="Comment">-- Take the first &#39;m&#39; elements of a vector.</a>
<a id="truncate"></a><a id="7965" href="Data.Vec.Base.html#7965" class="Function">truncate</a> <a id="7974" class="Symbol">:</a> <a id="7976" class="Symbol">.(</a><a id="7978" href="Data.Vec.Base.html#1008" class="Generalizable">m</a> <a id="7980" href="Data.Nat.Base.html#1690" class="Datatype Operator">≤</a> <a id="7982" href="Data.Vec.Base.html#1010" class="Generalizable">n</a><a id="7983" class="Symbol">)</a> <a id="7985" class="Symbol">→</a> <a id="7987" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="7991" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="7993" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="7995" class="Symbol">→</a> <a id="7997" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="8001" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="8003" href="Data.Vec.Base.html#1008" class="Generalizable">m</a>
<a id="8005" href="Data.Vec.Base.html#7965" class="Function">truncate</a> <a id="8014" class="Symbol">{</a><a id="8015" class="Argument">m</a> <a id="8017" class="Symbol">=</a> <a id="8019" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="8023" class="Symbol">}</a>  <a id="8026" class="Symbol">_</a>  <a id="8029" class="Symbol">_</a>        <a id="8038" class="Symbol">=</a> <a id="8040" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>
<a id="8043" href="Data.Vec.Base.html#7965" class="Function">truncate</a> <a id="8052" class="Symbol">{</a><a id="8053" class="Argument">m</a> <a id="8055" class="Symbol">=</a> <a id="8057" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8061" class="Symbol">_}</a> <a id="8064" href="Data.Vec.Base.html#8064" class="Bound">le</a> <a id="8067" class="Symbol">(</a><a id="8068" href="Data.Vec.Base.html#8068" class="Bound">x</a> <a id="8070" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="8072" href="Data.Vec.Base.html#8072" class="Bound">xs</a><a id="8074" class="Symbol">)</a> <a id="8076" class="Symbol">=</a> <a id="8078" href="Data.Vec.Base.html#8068" class="Bound">x</a> <a id="8080" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="8082" class="Symbol">(</a><a id="8083" href="Data.Vec.Base.html#7965" class="Function">truncate</a> <a id="8092" class="Symbol">(</a><a id="8093" href="Data.Nat.Base.html#2021" class="Function">s≤s⁻¹</a> <a id="8099" href="Data.Vec.Base.html#8064" class="Bound">le</a><a id="8101" class="Symbol">)</a> <a id="8103" href="Data.Vec.Base.html#8072" class="Bound">xs</a><a id="8105" class="Symbol">)</a>

<a id="8108" class="Comment">-- Pad out a vector with extra elements.</a>
<a id="padRight"></a><a id="8149" href="Data.Vec.Base.html#8149" class="Function">padRight</a> <a id="8158" class="Symbol">:</a> <a id="8160" class="Symbol">.(</a><a id="8162" href="Data.Vec.Base.html#1008" class="Generalizable">m</a> <a id="8164" href="Data.Nat.Base.html#1690" class="Datatype Operator">≤</a> <a id="8166" href="Data.Vec.Base.html#1010" class="Generalizable">n</a><a id="8167" class="Symbol">)</a> <a id="8169" class="Symbol">→</a> <a id="8171" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="8173" class="Symbol">→</a> <a id="8175" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="8179" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="8181" href="Data.Vec.Base.html#1008" class="Generalizable">m</a> <a id="8183" class="Symbol">→</a> <a id="8185" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="8189" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="8191" href="Data.Vec.Base.html#1010" class="Generalizable">n</a>
<a id="8193" href="Data.Vec.Base.html#8149" class="Function">padRight</a> <a id="8202" class="Symbol">{</a><a id="8203" class="Argument">n</a> <a id="8205" class="Symbol">=</a> <a id="8207" href="Data.Vec.Base.html#8207" class="Bound">n</a><a id="8208" class="Symbol">}</a>     <a id="8214" class="Symbol">_</a>  <a id="8217" href="Data.Vec.Base.html#8217" class="Bound">a</a> <a id="8219" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="8228" class="Symbol">=</a> <a id="8230" href="Data.Vec.Base.html#6493" class="Function">replicate</a> <a id="8240" href="Data.Vec.Base.html#8207" class="Bound">n</a> <a id="8242" href="Data.Vec.Base.html#8217" class="Bound">a</a>
<a id="8244" href="Data.Vec.Base.html#8149" class="Function">padRight</a> <a id="8253" class="Symbol">{</a><a id="8254" class="Argument">n</a> <a id="8256" class="Symbol">=</a> <a id="8258" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8262" class="Symbol">_}</a> <a id="8265" href="Data.Vec.Base.html#8265" class="Bound">le</a> <a id="8268" href="Data.Vec.Base.html#8268" class="Bound">a</a> <a id="8270" class="Symbol">(</a><a id="8271" href="Data.Vec.Base.html#8271" class="Bound">x</a> <a id="8273" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="8275" href="Data.Vec.Base.html#8275" class="Bound">xs</a><a id="8277" class="Symbol">)</a> <a id="8279" class="Symbol">=</a> <a id="8281" href="Data.Vec.Base.html#8271" class="Bound">x</a> <a id="8283" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="8285" href="Data.Vec.Base.html#8149" class="Function">padRight</a> <a id="8294" class="Symbol">(</a><a id="8295" href="Data.Nat.Base.html#2021" class="Function">s≤s⁻¹</a> <a id="8301" href="Data.Vec.Base.html#8265" class="Bound">le</a><a id="8303" class="Symbol">)</a> <a id="8305" href="Data.Vec.Base.html#8268" class="Bound">a</a> <a id="8307" href="Data.Vec.Base.html#8275" class="Bound">xs</a>

<a id="8311" class="Comment">------------------------------------------------------------------------</a>
<a id="8384" class="Comment">-- Operations for converting between lists</a>

<a id="toList"></a><a id="8428" href="Data.Vec.Base.html#8428" class="Function">toList</a> <a id="8435" class="Symbol">:</a> <a id="8437" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="8441" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="8443" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="8445" class="Symbol">→</a> <a id="8447" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="8452" href="Data.Vec.Base.html#966" class="Generalizable">A</a>
<a id="8454" href="Data.Vec.Base.html#8428" class="Function">toList</a> <a id="8461" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="8470" class="Symbol">=</a> <a id="8472" href="Agda.Builtin.List.html#184" class="InductiveConstructor">List.[]</a>
<a id="8480" href="Data.Vec.Base.html#8428" class="Function">toList</a> <a id="8487" class="Symbol">(</a><a id="8488" href="Data.Vec.Base.html#8488" class="Bound">x</a> <a id="8490" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="8492" href="Data.Vec.Base.html#8492" class="Bound">xs</a><a id="8494" class="Symbol">)</a> <a id="8496" class="Symbol">=</a> <a id="8498" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">List._∷_</a> <a id="8507" href="Data.Vec.Base.html#8488" class="Bound">x</a> <a id="8509" class="Symbol">(</a><a id="8510" href="Data.Vec.Base.html#8428" class="Function">toList</a> <a id="8517" href="Data.Vec.Base.html#8492" class="Bound">xs</a><a id="8519" class="Symbol">)</a>

<a id="fromList"></a><a id="8522" href="Data.Vec.Base.html#8522" class="Function">fromList</a> <a id="8531" class="Symbol">:</a> <a id="8533" class="Symbol">(</a><a id="8534" href="Data.Vec.Base.html#8534" class="Bound">xs</a> <a id="8537" class="Symbol">:</a> <a id="8539" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="8544" href="Data.Vec.Base.html#966" class="Generalizable">A</a><a id="8545" class="Symbol">)</a> <a id="8547" class="Symbol">→</a> <a id="8549" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="8553" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="8555" class="Symbol">(</a><a id="8556" href="Data.List.Base.html#4746" class="Function">List.length</a> <a id="8568" href="Data.Vec.Base.html#8534" class="Bound">xs</a><a id="8570" class="Symbol">)</a>
<a id="8572" href="Data.Vec.Base.html#8522" class="Function">fromList</a> <a id="8581" href="Agda.Builtin.List.html#184" class="InductiveConstructor">List.[]</a>         <a id="8597" class="Symbol">=</a> <a id="8599" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>
<a id="8602" href="Data.Vec.Base.html#8522" class="Function">fromList</a> <a id="8611" class="Symbol">(</a><a id="8612" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">List._∷_</a> <a id="8621" href="Data.Vec.Base.html#8621" class="Bound">x</a> <a id="8623" href="Data.Vec.Base.html#8623" class="Bound">xs</a><a id="8625" class="Symbol">)</a> <a id="8627" class="Symbol">=</a> <a id="8629" href="Data.Vec.Base.html#8621" class="Bound">x</a> <a id="8631" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="8633" href="Data.Vec.Base.html#8522" class="Function">fromList</a> <a id="8642" href="Data.Vec.Base.html#8623" class="Bound">xs</a>

<a id="8646" class="Comment">------------------------------------------------------------------------</a>
<a id="8719" class="Comment">-- Operations for reversing vectors</a>

<a id="8756" class="Comment">-- snoc</a>

<a id="8765" class="Keyword">infixl</a> <a id="8772" class="Number">5</a> <a id="8774" href="Data.Vec.Base.html#8780" class="Function Operator">_∷ʳ_</a>

<a id="_∷ʳ_"></a><a id="8780" href="Data.Vec.Base.html#8780" class="Function Operator">_∷ʳ_</a> <a id="8785" class="Symbol">:</a> <a id="8787" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="8791" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="8793" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="8795" class="Symbol">→</a> <a id="8797" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="8799" class="Symbol">→</a> <a id="8801" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="8805" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="8807" class="Symbol">(</a><a id="8808" class="InductiveConstructor">suc</a> <a id="8812" href="Data.Vec.Base.html#1010" class="Generalizable">n</a><a id="8813" class="Symbol">)</a>
<a id="8815" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="8824" href="Data.Vec.Base.html#8780" class="Function Operator">∷ʳ</a> <a id="8827" href="Data.Vec.Base.html#8827" class="Bound">y</a> <a id="8829" class="Symbol">=</a> <a id="8831" href="Data.Vec.Base.html#6459" class="Function Operator">[</a> <a id="8833" href="Data.Vec.Base.html#8827" class="Bound">y</a> <a id="8835" href="Data.Vec.Base.html#6459" class="Function Operator">]</a>
<a id="8837" class="Symbol">(</a><a id="8838" href="Data.Vec.Base.html#8838" class="Bound">x</a> <a id="8840" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="8842" href="Data.Vec.Base.html#8842" class="Bound">xs</a><a id="8844" class="Symbol">)</a> <a id="8846" href="Data.Vec.Base.html#8780" class="Function Operator">∷ʳ</a> <a id="8849" href="Data.Vec.Base.html#8849" class="Bound">y</a> <a id="8851" class="Symbol">=</a> <a id="8853" href="Data.Vec.Base.html#8838" class="Bound">x</a> <a id="8855" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="8857" class="Symbol">(</a><a id="8858" href="Data.Vec.Base.html#8842" class="Bound">xs</a> <a id="8861" href="Data.Vec.Base.html#8780" class="Function Operator">∷ʳ</a> <a id="8864" href="Data.Vec.Base.html#8849" class="Bound">y</a><a id="8865" class="Symbol">)</a>

<a id="8868" class="Comment">-- vanilla reverse</a>

<a id="reverse"></a><a id="8888" href="Data.Vec.Base.html#8888" class="Function">reverse</a> <a id="8896" class="Symbol">:</a> <a id="8898" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="8902" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="8904" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="8906" class="Symbol">→</a> <a id="8908" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="8912" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="8914" href="Data.Vec.Base.html#1010" class="Generalizable">n</a>
<a id="8916" href="Data.Vec.Base.html#8888" class="Function">reverse</a> <a id="8924" class="Symbol">=</a> <a id="8926" href="Data.Vec.Base.html#5563" class="Function">foldl</a> <a id="8932" class="Symbol">(</a><a id="8933" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="8937" class="Symbol">_)</a> <a id="8940" class="Symbol">(λ</a> <a id="8943" href="Data.Vec.Base.html#8943" class="Bound">rev</a> <a id="8947" href="Data.Vec.Base.html#8947" class="Bound">x</a> <a id="8949" class="Symbol">→</a> <a id="8951" href="Data.Vec.Base.html#8947" class="Bound">x</a> <a id="8953" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="8955" href="Data.Vec.Base.html#8943" class="Bound">rev</a><a id="8958" class="Symbol">)</a> <a id="8960" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>

<a id="8964" class="Comment">-- reverse-append</a>

<a id="8983" class="Keyword">infix</a> <a id="8989" class="Number">5</a> <a id="8991" href="Data.Vec.Base.html#8998" class="Function Operator">_ʳ++_</a>

<a id="_ʳ++_"></a><a id="8998" href="Data.Vec.Base.html#8998" class="Function Operator">_ʳ++_</a> <a id="9004" class="Symbol">:</a> <a id="9006" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="9010" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="9012" href="Data.Vec.Base.html#1008" class="Generalizable">m</a> <a id="9014" class="Symbol">→</a> <a id="9016" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="9020" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="9022" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="9024" class="Symbol">→</a> <a id="9026" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="9030" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="9032" class="Symbol">(</a><a id="9033" href="Data.Vec.Base.html#1008" class="Generalizable">m</a> <a id="9035" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="9037" href="Data.Vec.Base.html#1010" class="Generalizable">n</a><a id="9038" class="Symbol">)</a>
<a id="9040" href="Data.Vec.Base.html#9040" class="Bound">xs</a> <a id="9043" href="Data.Vec.Base.html#8998" class="Function Operator">ʳ++</a> <a id="9047" href="Data.Vec.Base.html#9047" class="Bound">ys</a> <a id="9050" class="Symbol">=</a> <a id="9052" href="Data.Vec.Base.html#5563" class="Function">foldl</a> <a id="9058" class="Symbol">(</a><a id="9059" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="9063" class="Symbol">_</a> <a id="9065" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="9067" class="Symbol">(</a><a id="9068" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+</a> <a id="9071" class="Symbol">_))</a> <a id="9075" class="Symbol">(λ</a> <a id="9078" href="Data.Vec.Base.html#9078" class="Bound">rev</a> <a id="9082" href="Data.Vec.Base.html#9082" class="Bound">x</a> <a id="9084" class="Symbol">→</a> <a id="9086" href="Data.Vec.Base.html#9082" class="Bound">x</a> <a id="9088" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="9090" href="Data.Vec.Base.html#9078" class="Bound">rev</a><a id="9093" class="Symbol">)</a> <a id="9095" href="Data.Vec.Base.html#9047" class="Bound">ys</a> <a id="9098" href="Data.Vec.Base.html#9040" class="Bound">xs</a>

<a id="9102" class="Comment">-- init and last</a>

<a id="initLast"></a><a id="9120" href="Data.Vec.Base.html#9120" class="Function">initLast</a> <a id="9129" class="Symbol">:</a> <a id="9131" class="Symbol">∀</a> <a id="9133" class="Symbol">(</a><a id="9134" href="Data.Vec.Base.html#9134" class="Bound">xs</a> <a id="9137" class="Symbol">:</a> <a id="9139" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="9143" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="9145" class="Symbol">(</a><a id="9146" class="Number">1</a> <a id="9148" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="9150" href="Data.Vec.Base.html#1010" class="Generalizable">n</a><a id="9151" class="Symbol">))</a> <a id="9154" class="Symbol">→</a> <a id="9156" href="Data.Product.Base.html#907" class="Function">∃₂</a> <a id="9159" class="Symbol">λ</a> <a id="9161" href="Data.Vec.Base.html#9161" class="Bound">ys</a> <a id="9164" href="Data.Vec.Base.html#9164" class="Bound">y</a> <a id="9166" class="Symbol">→</a> <a id="9168" href="Data.Vec.Base.html#9134" class="Bound">xs</a> <a id="9171" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="9173" href="Data.Vec.Base.html#9161" class="Bound">ys</a> <a id="9176" href="Data.Vec.Base.html#8780" class="Function Operator">∷ʳ</a> <a id="9179" href="Data.Vec.Base.html#9164" class="Bound">y</a>
<a id="9181" href="Data.Vec.Base.html#9120" class="Function">initLast</a> <a id="9190" class="Symbol">{</a><a id="9191" class="Argument">n</a> <a id="9193" class="Symbol">=</a> <a id="9195" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="9199" class="Symbol">}</a>  <a id="9202" class="Symbol">(</a><a id="9203" href="Data.Vec.Base.html#9203" class="Bound">x</a> <a id="9205" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="9207" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a><a id="9209" class="Symbol">)</a> <a id="9211" class="Symbol">=</a> <a id="9213" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a> <a id="9216" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9218" href="Data.Vec.Base.html#9203" class="Bound">x</a> <a id="9220" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9222" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="9227" href="Data.Vec.Base.html#9120" class="Function">initLast</a> <a id="9236" class="Symbol">{</a><a id="9237" class="Argument">n</a> <a id="9239" class="Symbol">=</a> <a id="9241" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9245" href="Data.Vec.Base.html#9245" class="Bound">n</a><a id="9246" class="Symbol">}</a> <a id="9248" class="Symbol">(</a><a id="9249" href="Data.Vec.Base.html#9249" class="Bound">x</a> <a id="9251" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="9253" href="Data.Vec.Base.html#9253" class="Bound">xs</a><a id="9255" class="Symbol">)</a> <a id="9257" class="Symbol">=</a>
  <a id="9261" class="Keyword">let</a> <a id="9265" href="Data.Vec.Base.html#9265" class="Bound">ys</a> <a id="9268" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9270" href="Data.Vec.Base.html#9270" class="Bound">y</a> <a id="9272" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9274" href="Data.Vec.Base.html#9274" class="Bound">eq</a> <a id="9277" class="Symbol">=</a> <a id="9279" href="Data.Vec.Base.html#9120" class="Function">initLast</a> <a id="9288" href="Data.Vec.Base.html#9253" class="Bound">xs</a> <a id="9291" class="Keyword">in</a>
  <a id="9296" href="Data.Vec.Base.html#9249" class="Bound">x</a> <a id="9298" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="9300" href="Data.Vec.Base.html#9265" class="Bound">ys</a> <a id="9303" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9305" href="Data.Vec.Base.html#9270" class="Bound">y</a> <a id="9307" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9309" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="9314" class="Symbol">(</a><a id="9315" href="Data.Vec.Base.html#9249" class="Bound">x</a> <a id="9317" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷_</a><a id="9319" class="Symbol">)</a> <a id="9321" href="Data.Vec.Base.html#9274" class="Bound">eq</a>

<a id="init"></a><a id="9325" href="Data.Vec.Base.html#9325" class="Function">init</a> <a id="9330" class="Symbol">:</a> <a id="9332" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="9336" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="9338" class="Symbol">(</a><a id="9339" class="Number">1</a> <a id="9341" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="9343" href="Data.Vec.Base.html#1010" class="Generalizable">n</a><a id="9344" class="Symbol">)</a> <a id="9346" class="Symbol">→</a> <a id="9348" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="9352" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="9354" href="Data.Vec.Base.html#1010" class="Generalizable">n</a>
<a id="9356" href="Data.Vec.Base.html#9325" class="Function">init</a> <a id="9361" href="Data.Vec.Base.html#9361" class="Bound">xs</a> <a id="9364" class="Symbol">=</a> <a id="9366" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="9372" class="Symbol">(</a><a id="9373" href="Data.Vec.Base.html#9120" class="Function">initLast</a> <a id="9382" href="Data.Vec.Base.html#9361" class="Bound">xs</a><a id="9384" class="Symbol">)</a>

<a id="last"></a><a id="9387" href="Data.Vec.Base.html#9387" class="Function">last</a> <a id="9392" class="Symbol">:</a> <a id="9394" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="9398" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="9400" class="Symbol">(</a><a id="9401" class="Number">1</a> <a id="9403" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="9405" href="Data.Vec.Base.html#1010" class="Generalizable">n</a><a id="9406" class="Symbol">)</a> <a id="9408" class="Symbol">→</a> <a id="9410" href="Data.Vec.Base.html#966" class="Generalizable">A</a>
<a id="9412" href="Data.Vec.Base.html#9387" class="Function">last</a> <a id="9417" href="Data.Vec.Base.html#9417" class="Bound">xs</a> <a id="9420" class="Symbol">=</a> <a id="9422" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="9428" class="Symbol">(</a><a id="9429" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="9435" class="Symbol">(</a><a id="9436" href="Data.Vec.Base.html#9120" class="Function">initLast</a> <a id="9445" href="Data.Vec.Base.html#9417" class="Bound">xs</a><a id="9447" class="Symbol">))</a>

<a id="9451" class="Comment">------------------------------------------------------------------------</a>
<a id="9524" class="Comment">-- Other operations</a>

<a id="transpose"></a><a id="9545" href="Data.Vec.Base.html#9545" class="Function">transpose</a> <a id="9555" class="Symbol">:</a> <a id="9557" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="9561" class="Symbol">(</a><a id="9562" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="9566" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="9568" href="Data.Vec.Base.html#1010" class="Generalizable">n</a><a id="9569" class="Symbol">)</a> <a id="9571" href="Data.Vec.Base.html#1008" class="Generalizable">m</a> <a id="9573" class="Symbol">→</a> <a id="9575" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="9579" class="Symbol">(</a><a id="9580" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="9584" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="9586" href="Data.Vec.Base.html#1008" class="Generalizable">m</a><a id="9587" class="Symbol">)</a> <a id="9589" href="Data.Vec.Base.html#1010" class="Generalizable">n</a>
<a id="9591" href="Data.Vec.Base.html#9545" class="Function">transpose</a> <a id="9601" class="Symbol">{</a><a id="9602" class="Argument">n</a> <a id="9604" class="Symbol">=</a> <a id="9606" href="Data.Vec.Base.html#9606" class="Bound">n</a><a id="9607" class="Symbol">}</a> <a id="9609" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>          <a id="9621" class="Symbol">=</a> <a id="9623" href="Data.Vec.Base.html#6493" class="Function">replicate</a> <a id="9633" href="Data.Vec.Base.html#9606" class="Bound">n</a> <a id="9635" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>
<a id="9638" href="Data.Vec.Base.html#9545" class="Function">transpose</a> <a id="9648" class="Symbol">{</a><a id="9649" class="Argument">n</a> <a id="9651" class="Symbol">=</a> <a id="9653" href="Data.Vec.Base.html#9653" class="Bound">n</a><a id="9654" class="Symbol">}</a> <a id="9656" class="Symbol">(</a><a id="9657" href="Data.Vec.Base.html#9657" class="Bound">as</a> <a id="9660" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="9662" href="Data.Vec.Base.html#9662" class="Bound">ass</a><a id="9665" class="Symbol">)</a> <a id="9667" class="Symbol">=</a> <a id="9669" class="Symbol">((</a><a id="9671" href="Data.Vec.Base.html#6493" class="Function">replicate</a> <a id="9681" href="Data.Vec.Base.html#9653" class="Bound">n</a> <a id="9683" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">_∷_</a><a id="9686" class="Symbol">)</a> <a id="9688" href="Data.Vec.Base.html#4477" class="Function Operator">⊛</a> <a id="9690" href="Data.Vec.Base.html#9657" class="Bound">as</a><a id="9692" class="Symbol">)</a> <a id="9694" href="Data.Vec.Base.html#4477" class="Function Operator">⊛</a> <a id="9696" href="Data.Vec.Base.html#9545" class="Function">transpose</a> <a id="9706" href="Data.Vec.Base.html#9662" class="Bound">ass</a>

<a id="9711" class="Comment">------------------------------------------------------------------------</a>
<a id="9784" class="Comment">-- DEPRECATED</a>
<a id="9798" class="Comment">------------------------------------------------------------------------</a>
<a id="9871" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="9942" class="Comment">-- not guaranteed.</a>

<a id="9962" class="Comment">-- Version 2.0</a>

<a id="remove"></a><a id="9978" href="Data.Vec.Base.html#9978" class="Function">remove</a> <a id="9985" class="Symbol">=</a> <a id="9987" href="Data.Vec.Base.html#2023" class="Function">removeAt</a>
<a id="9996" class="Symbol">{-#</a> <a id="10000" class="Keyword">WARNING_ON_USAGE</a> <a id="10017" class="Pragma">remove</a>
<a id="10024" class="String">&quot;Warning: remove was deprecated in v2.0.
Please use removeAt instead.&quot;</a>
<a id="10095" class="Symbol">#-}</a>
<a id="insert"></a><a id="10099" href="Data.Vec.Base.html#10099" class="Function">insert</a> <a id="10106" class="Symbol">=</a> <a id="10108" href="Data.Vec.Base.html#1880" class="Function">insertAt</a>
<a id="10117" class="Symbol">{-#</a> <a id="10121" class="Keyword">WARNING_ON_USAGE</a> <a id="10138" class="Pragma">insert</a>
<a id="10145" class="String">&quot;Warning: insert was deprecated in v2.0.
Please use insertAt instead.&quot;</a>
<a id="10216" class="Symbol">#-}</a>
</pre></body></html>

==> anc/html/Effect.Applicative.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Effect.Applicative</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Applicative functors</a>
<a id="130" class="Comment">------------------------------------------------------------------------</a>

<a id="204" class="Comment">-- Note that currently the applicative functor laws are not included</a>
<a id="273" class="Comment">-- here.</a>

<a id="283" class="Symbol">{-#</a> <a id="287" class="Keyword">OPTIONS</a> <a id="295" class="Pragma">--cubical-compatible</a> <a id="316" class="Pragma">--safe</a> <a id="323" class="Symbol">#-}</a>

<a id="328" class="Keyword">module</a> <a id="335" href="Effect.Applicative.html" class="Module">Effect.Applicative</a> <a id="354" class="Keyword">where</a>

<a id="361" class="Keyword">open</a> <a id="366" class="Keyword">import</a> <a id="373" href="Data.Bool.Base.html" class="Module">Data.Bool.Base</a> <a id="388" class="Keyword">using</a> <a id="394" class="Symbol">(</a><a id="395" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="399" class="Symbol">;</a> <a id="401" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="405" class="Symbol">;</a> <a id="407" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="412" class="Symbol">)</a>
<a id="414" class="Keyword">open</a> <a id="419" class="Keyword">import</a> <a id="426" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="444" class="Keyword">using</a> <a id="450" class="Symbol">(</a><a id="451" href="Data.Product.Base.html#1752" class="Function Operator">_×_</a><a id="454" class="Symbol">;</a> <a id="456" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="459" class="Symbol">)</a>
<a id="461" class="Keyword">open</a> <a id="466" class="Keyword">import</a> <a id="473" href="Data.Unit.Polymorphic.Base.html" class="Module">Data.Unit.Polymorphic.Base</a> <a id="500" class="Keyword">using</a> <a id="506" class="Symbol">(</a><a id="507" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a><a id="508" class="Symbol">)</a>
<a id="510" class="Keyword">open</a> <a id="515" class="Keyword">import</a> <a id="522" href="Effect.Choice.html" class="Module">Effect.Choice</a> <a id="536" class="Keyword">using</a> <a id="542" class="Symbol">(</a><a id="543" href="Effect.Choice.html#414" class="Record">RawChoice</a><a id="552" class="Symbol">)</a>
<a id="554" class="Keyword">open</a> <a id="559" class="Keyword">import</a> <a id="566" href="Effect.Empty.html" class="Module">Effect.Empty</a> <a id="579" class="Keyword">using</a> <a id="585" class="Symbol">(</a><a id="586" href="Effect.Empty.html#408" class="Record">RawEmpty</a><a id="594" class="Symbol">)</a>
<a id="596" class="Keyword">open</a> <a id="601" class="Keyword">import</a> <a id="608" href="Effect.Functor.html" class="Module">Effect.Functor</a> <a id="623" class="Symbol">as</a> <a id="626" class="Module">Fun</a> <a id="630" class="Keyword">using</a> <a id="636" class="Symbol">(</a><a id="637" href="Effect.Functor.html#602" class="Record">RawFunctor</a><a id="647" class="Symbol">)</a>
<a id="649" class="Keyword">open</a> <a id="654" class="Keyword">import</a> <a id="661" href="Function.Base.html" class="Module">Function.Base</a> <a id="675" class="Keyword">using</a> <a id="681" class="Symbol">(</a><a id="682" href="Function.Base.html#725" class="Function">const</a><a id="687" class="Symbol">;</a> <a id="689" href="Function.Base.html#1657" class="Function">flip</a><a id="693" class="Symbol">;</a> <a id="695" href="Function.Base.html#3754" class="Function Operator">_∘′_</a><a id="699" class="Symbol">)</a>
<a id="701" class="Keyword">open</a> <a id="706" class="Keyword">import</a> <a id="713" href="Level.html" class="Module">Level</a> <a id="719" class="Keyword">using</a> <a id="725" class="Symbol">(</a><a id="726" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="731" class="Symbol">;</a> <a id="733" href="Agda.Primitive.html#931" class="Primitive">suc</a><a id="736" class="Symbol">;</a> <a id="738" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="741" class="Symbol">)</a>
<a id="743" class="Keyword">open</a> <a id="748" class="Keyword">import</a> <a id="755" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="798" class="Keyword">using</a> <a id="804" class="Symbol">(</a><a id="805" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="808" class="Symbol">)</a>

<a id="811" class="Keyword">private</a>
  <a id="821" class="Keyword">variable</a>
    <a id="834" href="Effect.Applicative.html#834" class="Generalizable">f</a> <a id="836" href="Effect.Applicative.html#836" class="Generalizable">g</a> <a id="838" class="Symbol">:</a> <a id="840" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="850" href="Effect.Applicative.html#850" class="Generalizable">A</a> <a id="852" href="Effect.Applicative.html#852" class="Generalizable">B</a> <a id="854" href="Effect.Applicative.html#854" class="Generalizable">C</a> <a id="856" class="Symbol">:</a> <a id="858" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="862" href="Effect.Applicative.html#834" class="Generalizable">f</a>
<a id="864" class="Comment">------------------------------------------------------------------------</a>
<a id="937" class="Comment">-- The type of raw applicatives</a>

<a id="970" class="Keyword">record</a> <a id="RawApplicative"></a><a id="977" href="Effect.Applicative.html#977" class="Record">RawApplicative</a> <a id="992" class="Symbol">(</a><a id="993" href="Effect.Applicative.html#993" class="Bound">F</a> <a id="995" class="Symbol">:</a> <a id="997" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1001" href="Effect.Applicative.html#834" class="Generalizable">f</a> <a id="1003" class="Symbol">→</a> <a id="1005" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1009" href="Effect.Applicative.html#836" class="Generalizable">g</a><a id="1010" class="Symbol">)</a> <a id="1012" class="Symbol">:</a> <a id="1014" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1018" class="Symbol">(</a><a id="1019" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="1023" href="Effect.Applicative.html#1001" class="Bound">f</a> <a id="1025" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1027" href="Effect.Applicative.html#1009" class="Bound">g</a><a id="1028" class="Symbol">)</a> <a id="1030" class="Keyword">where</a>
  <a id="1038" class="Keyword">infixl</a> <a id="1045" class="Number">4</a> <a id="1047" href="Effect.Applicative.html#1164" class="Field Operator">_&lt;*&gt;_</a> <a id="1053" href="Effect.Applicative.html#1234" class="Function Operator">_&lt;*_</a> <a id="1058" href="Effect.Applicative.html#1289" class="Function Operator">_*&gt;_</a>
  <a id="1065" class="Keyword">infixl</a> <a id="1072" class="Number">4</a> <a id="1074" href="Effect.Applicative.html#1603" class="Function Operator">_⊛_</a> <a id="1078" href="Effect.Applicative.html#1648" class="Function Operator">_&lt;⊛_</a> <a id="1083" href="Effect.Applicative.html#1688" class="Function Operator">_⊛&gt;_</a>
  <a id="1090" class="Keyword">infix</a>  <a id="1097" class="Number">4</a> <a id="1099" href="Effect.Applicative.html#1728" class="Function Operator">_⊗_</a>
  <a id="1105" class="Keyword">field</a>
    <a id="RawApplicative.rawFunctor"></a><a id="1115" href="Effect.Applicative.html#1115" class="Field">rawFunctor</a> <a id="1126" class="Symbol">:</a> <a id="1128" href="Effect.Functor.html#602" class="Record">RawFunctor</a> <a id="1139" href="Effect.Applicative.html#993" class="Bound">F</a>
    <a id="RawApplicative.pure"></a><a id="1145" href="Effect.Applicative.html#1145" class="Field">pure</a> <a id="1150" class="Symbol">:</a> <a id="1152" href="Effect.Applicative.html#850" class="Generalizable">A</a> <a id="1154" class="Symbol">→</a> <a id="1156" href="Effect.Applicative.html#993" class="Bound">F</a> <a id="1158" href="Effect.Applicative.html#850" class="Generalizable">A</a>
    <a id="RawApplicative._&lt;*&gt;_"></a><a id="1164" href="Effect.Applicative.html#1164" class="Field Operator">_&lt;*&gt;_</a> <a id="1170" class="Symbol">:</a> <a id="1172" href="Effect.Applicative.html#993" class="Bound">F</a> <a id="1174" class="Symbol">(</a><a id="1175" href="Effect.Applicative.html#850" class="Generalizable">A</a> <a id="1177" class="Symbol">→</a> <a id="1179" href="Effect.Applicative.html#852" class="Generalizable">B</a><a id="1180" class="Symbol">)</a> <a id="1182" class="Symbol">→</a> <a id="1184" href="Effect.Applicative.html#993" class="Bound">F</a> <a id="1186" href="Effect.Applicative.html#850" class="Generalizable">A</a> <a id="1188" class="Symbol">→</a> <a id="1190" href="Effect.Applicative.html#993" class="Bound">F</a> <a id="1192" href="Effect.Applicative.html#852" class="Generalizable">B</a>

  <a id="1197" class="Keyword">open</a> <a id="1202" href="Effect.Functor.html#602" class="Module">RawFunctor</a> <a id="1213" href="Effect.Applicative.html#1115" class="Field">rawFunctor</a> <a id="1224" class="Keyword">public</a>

  <a id="RawApplicative._&lt;*_"></a><a id="1234" href="Effect.Applicative.html#1234" class="Function Operator">_&lt;*_</a> <a id="1239" class="Symbol">:</a> <a id="1241" href="Effect.Applicative.html#993" class="Bound">F</a> <a id="1243" href="Effect.Applicative.html#850" class="Generalizable">A</a> <a id="1245" class="Symbol">→</a> <a id="1247" href="Effect.Applicative.html#993" class="Bound">F</a> <a id="1249" href="Effect.Applicative.html#852" class="Generalizable">B</a> <a id="1251" class="Symbol">→</a> <a id="1253" href="Effect.Applicative.html#993" class="Bound">F</a> <a id="1255" href="Effect.Applicative.html#850" class="Generalizable">A</a>
  <a id="1259" href="Effect.Applicative.html#1259" class="Bound">a</a> <a id="1261" href="Effect.Applicative.html#1234" class="Function Operator">&lt;*</a> <a id="1264" href="Effect.Applicative.html#1264" class="Bound">b</a> <a id="1266" class="Symbol">=</a> <a id="1268" href="Function.Base.html#725" class="Function">const</a> <a id="1274" href="Effect.Functor.html#710" class="Function Operator">&lt;$&gt;</a> <a id="1278" href="Effect.Applicative.html#1259" class="Bound">a</a> <a id="1280" href="Effect.Applicative.html#1164" class="Field Operator">&lt;*&gt;</a> <a id="1284" href="Effect.Applicative.html#1264" class="Bound">b</a>

  <a id="RawApplicative._*&gt;_"></a><a id="1289" href="Effect.Applicative.html#1289" class="Function Operator">_*&gt;_</a> <a id="1294" class="Symbol">:</a> <a id="1296" href="Effect.Applicative.html#993" class="Bound">F</a> <a id="1298" href="Effect.Applicative.html#850" class="Generalizable">A</a> <a id="1300" class="Symbol">→</a> <a id="1302" href="Effect.Applicative.html#993" class="Bound">F</a> <a id="1304" href="Effect.Applicative.html#852" class="Generalizable">B</a> <a id="1306" class="Symbol">→</a> <a id="1308" href="Effect.Applicative.html#993" class="Bound">F</a> <a id="1310" href="Effect.Applicative.html#852" class="Generalizable">B</a>
  <a id="1314" href="Effect.Applicative.html#1314" class="Bound">a</a> <a id="1316" href="Effect.Applicative.html#1289" class="Function Operator">*&gt;</a> <a id="1319" href="Effect.Applicative.html#1319" class="Bound">b</a> <a id="1321" class="Symbol">=</a> <a id="1323" href="Function.Base.html#1657" class="Function">flip</a> <a id="1328" href="Function.Base.html#725" class="Function">const</a> <a id="1334" href="Effect.Functor.html#710" class="Function Operator">&lt;$&gt;</a> <a id="1338" href="Effect.Applicative.html#1314" class="Bound">a</a> <a id="1340" href="Effect.Applicative.html#1164" class="Field Operator">&lt;*&gt;</a> <a id="1344" href="Effect.Applicative.html#1319" class="Bound">b</a>

  <a id="RawApplicative.zipWith"></a><a id="1349" href="Effect.Applicative.html#1349" class="Function">zipWith</a> <a id="1357" class="Symbol">:</a> <a id="1359" class="Symbol">(</a><a id="1360" href="Effect.Applicative.html#850" class="Generalizable">A</a> <a id="1362" class="Symbol">→</a> <a id="1364" href="Effect.Applicative.html#852" class="Generalizable">B</a> <a id="1366" class="Symbol">→</a> <a id="1368" href="Effect.Applicative.html#854" class="Generalizable">C</a><a id="1369" class="Symbol">)</a> <a id="1371" class="Symbol">→</a> <a id="1373" href="Effect.Applicative.html#993" class="Bound">F</a> <a id="1375" href="Effect.Applicative.html#850" class="Generalizable">A</a> <a id="1377" class="Symbol">→</a> <a id="1379" href="Effect.Applicative.html#993" class="Bound">F</a> <a id="1381" href="Effect.Applicative.html#852" class="Generalizable">B</a> <a id="1383" class="Symbol">→</a> <a id="1385" href="Effect.Applicative.html#993" class="Bound">F</a> <a id="1387" href="Effect.Applicative.html#854" class="Generalizable">C</a>
  <a id="1391" href="Effect.Applicative.html#1349" class="Function">zipWith</a> <a id="1399" href="Effect.Applicative.html#1399" class="Bound">f</a> <a id="1401" href="Effect.Applicative.html#1401" class="Bound">x</a> <a id="1403" href="Effect.Applicative.html#1403" class="Bound">y</a> <a id="1405" class="Symbol">=</a> <a id="1407" href="Effect.Applicative.html#1399" class="Bound">f</a> <a id="1409" href="Effect.Functor.html#710" class="Function Operator">&lt;$&gt;</a> <a id="1413" href="Effect.Applicative.html#1401" class="Bound">x</a> <a id="1415" href="Effect.Applicative.html#1164" class="Field Operator">&lt;*&gt;</a> <a id="1419" href="Effect.Applicative.html#1403" class="Bound">y</a>

  <a id="RawApplicative.zip"></a><a id="1424" href="Effect.Applicative.html#1424" class="Function">zip</a> <a id="1428" class="Symbol">:</a> <a id="1430" href="Effect.Applicative.html#993" class="Bound">F</a> <a id="1432" href="Effect.Applicative.html#850" class="Generalizable">A</a> <a id="1434" class="Symbol">→</a> <a id="1436" href="Effect.Applicative.html#993" class="Bound">F</a> <a id="1438" href="Effect.Applicative.html#852" class="Generalizable">B</a> <a id="1440" class="Symbol">→</a> <a id="1442" href="Effect.Applicative.html#993" class="Bound">F</a> <a id="1444" class="Symbol">(</a><a id="1445" href="Effect.Applicative.html#850" class="Generalizable">A</a> <a id="1447" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="1449" href="Effect.Applicative.html#852" class="Generalizable">B</a><a id="1450" class="Symbol">)</a>
  <a id="1454" href="Effect.Applicative.html#1424" class="Function">zip</a> <a id="1458" class="Symbol">=</a> <a id="1460" href="Effect.Applicative.html#1349" class="Function">zipWith</a> <a id="1468" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a>

  <a id="1475" class="Comment">-- Haskell-style alternative name for pure</a>
  <a id="RawApplicative.return"></a><a id="1520" href="Effect.Applicative.html#1520" class="Function">return</a> <a id="1527" class="Symbol">:</a> <a id="1529" href="Effect.Applicative.html#850" class="Generalizable">A</a> <a id="1531" class="Symbol">→</a> <a id="1533" href="Effect.Applicative.html#993" class="Bound">F</a> <a id="1535" href="Effect.Applicative.html#850" class="Generalizable">A</a>
  <a id="1539" href="Effect.Applicative.html#1520" class="Function">return</a> <a id="1546" class="Symbol">=</a> <a id="1548" href="Effect.Applicative.html#1145" class="Field">pure</a>

  <a id="1556" class="Comment">-- backwards compatibility: unicode variants</a>
  <a id="RawApplicative._⊛_"></a><a id="1603" href="Effect.Applicative.html#1603" class="Function Operator">_⊛_</a> <a id="1607" class="Symbol">:</a> <a id="1609" href="Effect.Applicative.html#993" class="Bound">F</a> <a id="1611" class="Symbol">(</a><a id="1612" href="Effect.Applicative.html#850" class="Generalizable">A</a> <a id="1614" class="Symbol">→</a> <a id="1616" href="Effect.Applicative.html#852" class="Generalizable">B</a><a id="1617" class="Symbol">)</a> <a id="1619" class="Symbol">→</a> <a id="1621" href="Effect.Applicative.html#993" class="Bound">F</a> <a id="1623" href="Effect.Applicative.html#850" class="Generalizable">A</a> <a id="1625" class="Symbol">→</a> <a id="1627" href="Effect.Applicative.html#993" class="Bound">F</a> <a id="1629" href="Effect.Applicative.html#852" class="Generalizable">B</a>
  <a id="1633" href="Effect.Applicative.html#1603" class="Function Operator">_⊛_</a> <a id="1637" class="Symbol">=</a> <a id="1639" href="Effect.Applicative.html#1164" class="Field Operator">_&lt;*&gt;_</a>

  <a id="RawApplicative._&lt;⊛_"></a><a id="1648" href="Effect.Applicative.html#1648" class="Function Operator">_&lt;⊛_</a> <a id="1653" class="Symbol">:</a> <a id="1655" href="Effect.Applicative.html#993" class="Bound">F</a> <a id="1657" href="Effect.Applicative.html#850" class="Generalizable">A</a> <a id="1659" class="Symbol">→</a> <a id="1661" href="Effect.Applicative.html#993" class="Bound">F</a> <a id="1663" href="Effect.Applicative.html#852" class="Generalizable">B</a> <a id="1665" class="Symbol">→</a> <a id="1667" href="Effect.Applicative.html#993" class="Bound">F</a> <a id="1669" href="Effect.Applicative.html#850" class="Generalizable">A</a>
  <a id="1673" href="Effect.Applicative.html#1648" class="Function Operator">_&lt;⊛_</a> <a id="1678" class="Symbol">=</a> <a id="1680" href="Effect.Applicative.html#1234" class="Function Operator">_&lt;*_</a>

  <a id="RawApplicative._⊛&gt;_"></a><a id="1688" href="Effect.Applicative.html#1688" class="Function Operator">_⊛&gt;_</a> <a id="1693" class="Symbol">:</a> <a id="1695" href="Effect.Applicative.html#993" class="Bound">F</a> <a id="1697" href="Effect.Applicative.html#850" class="Generalizable">A</a> <a id="1699" class="Symbol">→</a> <a id="1701" href="Effect.Applicative.html#993" class="Bound">F</a> <a id="1703" href="Effect.Applicative.html#852" class="Generalizable">B</a> <a id="1705" class="Symbol">→</a> <a id="1707" href="Effect.Applicative.html#993" class="Bound">F</a> <a id="1709" href="Effect.Applicative.html#852" class="Generalizable">B</a>
  <a id="1713" href="Effect.Applicative.html#1688" class="Function Operator">_⊛&gt;_</a> <a id="1718" class="Symbol">=</a> <a id="1720" href="Effect.Applicative.html#1289" class="Function Operator">_*&gt;_</a>

  <a id="RawApplicative._⊗_"></a><a id="1728" href="Effect.Applicative.html#1728" class="Function Operator">_⊗_</a> <a id="1732" class="Symbol">:</a> <a id="1734" href="Effect.Applicative.html#993" class="Bound">F</a> <a id="1736" href="Effect.Applicative.html#850" class="Generalizable">A</a> <a id="1738" class="Symbol">→</a> <a id="1740" href="Effect.Applicative.html#993" class="Bound">F</a> <a id="1742" href="Effect.Applicative.html#852" class="Generalizable">B</a> <a id="1744" class="Symbol">→</a> <a id="1746" href="Effect.Applicative.html#993" class="Bound">F</a> <a id="1748" class="Symbol">(</a><a id="1749" href="Effect.Applicative.html#850" class="Generalizable">A</a> <a id="1751" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="1753" href="Effect.Applicative.html#852" class="Generalizable">B</a><a id="1754" class="Symbol">)</a>
  <a id="1758" href="Effect.Applicative.html#1728" class="Function Operator">_⊗_</a> <a id="1762" class="Symbol">=</a> <a id="1764" href="Effect.Applicative.html#1424" class="Function">zip</a>

<a id="1769" class="Keyword">module</a> <a id="1776" href="Effect.Applicative.html#1776" class="Module">_</a> <a id="1778" class="Keyword">where</a>

  <a id="1787" class="Keyword">open</a> <a id="1792" href="Effect.Applicative.html#977" class="Module">RawApplicative</a>
  <a id="1809" class="Keyword">open</a> <a id="1814" href="Effect.Functor.html#602" class="Module">RawFunctor</a>

  <a id="1828" class="Comment">-- Smart constructor</a>
  <a id="1851" href="Effect.Applicative.html#1851" class="Function">mkRawApplicative</a> <a id="1868" class="Symbol">:</a>
    <a id="1874" class="Symbol">(</a><a id="1875" href="Effect.Applicative.html#1875" class="Bound">F</a> <a id="1877" class="Symbol">:</a> <a id="1879" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1883" href="Effect.Applicative.html#834" class="Generalizable">f</a> <a id="1885" class="Symbol">→</a> <a id="1887" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1891" href="Effect.Applicative.html#836" class="Generalizable">g</a><a id="1892" class="Symbol">)</a> <a id="1894" class="Symbol">→</a>
    <a id="1900" class="Symbol">(</a><a id="1901" href="Effect.Applicative.html#1901" class="Bound">pure</a> <a id="1906" class="Symbol">:</a> <a id="1908" class="Symbol">∀</a> <a id="1910" class="Symbol">{</a><a id="1911" href="Effect.Applicative.html#1911" class="Bound">A</a><a id="1912" class="Symbol">}</a> <a id="1914" class="Symbol">→</a> <a id="1916" href="Effect.Applicative.html#1911" class="Bound">A</a> <a id="1918" class="Symbol">→</a> <a id="1920" href="Effect.Applicative.html#1875" class="Bound">F</a> <a id="1922" href="Effect.Applicative.html#1911" class="Bound">A</a><a id="1923" class="Symbol">)</a> <a id="1925" class="Symbol">→</a>
    <a id="1931" class="Symbol">(</a><a id="1932" href="Effect.Applicative.html#1932" class="Bound">app</a> <a id="1936" class="Symbol">:</a> <a id="1938" class="Symbol">∀</a> <a id="1940" class="Symbol">{</a><a id="1941" href="Effect.Applicative.html#1941" class="Bound">A</a> <a id="1943" href="Effect.Applicative.html#1943" class="Bound">B</a><a id="1944" class="Symbol">}</a> <a id="1946" class="Symbol">→</a> <a id="1948" href="Effect.Applicative.html#1875" class="Bound">F</a> <a id="1950" class="Symbol">(</a><a id="1951" href="Effect.Applicative.html#1941" class="Bound">A</a> <a id="1953" class="Symbol">→</a> <a id="1955" href="Effect.Applicative.html#1943" class="Bound">B</a><a id="1956" class="Symbol">)</a> <a id="1958" class="Symbol">→</a> <a id="1960" href="Effect.Applicative.html#1875" class="Bound">F</a> <a id="1962" href="Effect.Applicative.html#1941" class="Bound">A</a> <a id="1964" class="Symbol">→</a> <a id="1966" href="Effect.Applicative.html#1875" class="Bound">F</a> <a id="1968" href="Effect.Applicative.html#1943" class="Bound">B</a><a id="1969" class="Symbol">)</a> <a id="1971" class="Symbol">→</a>
    <a id="1977" href="Effect.Applicative.html#977" class="Record">RawApplicative</a> <a id="1992" href="Effect.Applicative.html#1875" class="Bound">F</a>
  <a id="1996" href="Effect.Applicative.html#1851" class="Function">mkRawApplicative</a> <a id="2013" href="Effect.Applicative.html#2013" class="Bound">F</a> <a id="2015" href="Effect.Applicative.html#2015" class="Bound">pure</a> <a id="2020" href="Effect.Applicative.html#2020" class="Bound">app</a> <a id="2024" class="Symbol">.</a><a id="2025" href="Effect.Applicative.html#1115" class="Field">rawFunctor</a> <a id="2036" class="Symbol">.</a><a id="2037" href="Effect.Functor.html#710" class="Field Operator">_&lt;$&gt;_</a> <a id="2043" class="Symbol">=</a> <a id="2045" href="Effect.Applicative.html#2020" class="Bound">app</a> <a id="2049" href="Function.Base.html#3754" class="Function Operator">∘′</a> <a id="2052" href="Effect.Applicative.html#2015" class="Bound">pure</a>
  <a id="2059" href="Effect.Applicative.html#1851" class="Function">mkRawApplicative</a> <a id="2076" href="Effect.Applicative.html#2076" class="Bound">F</a> <a id="2078" href="Effect.Applicative.html#2078" class="Bound">pure</a> <a id="2083" href="Effect.Applicative.html#2083" class="Bound">app</a> <a id="2087" class="Symbol">.</a><a id="2088" href="Effect.Applicative.html#1145" class="Field">pure</a> <a id="2093" class="Symbol">=</a> <a id="2095" href="Effect.Applicative.html#2078" class="Bound">pure</a>
  <a id="2102" href="Effect.Applicative.html#1851" class="Function">mkRawApplicative</a> <a id="2119" href="Effect.Applicative.html#2119" class="Bound">F</a> <a id="2121" href="Effect.Applicative.html#2121" class="Bound">pure</a> <a id="2126" href="Effect.Applicative.html#2126" class="Bound">app</a> <a id="2130" class="Symbol">.</a><a id="2131" href="Effect.Applicative.html#1164" class="Field Operator">_&lt;*&gt;_</a> <a id="2137" class="Symbol">=</a> <a id="2139" href="Effect.Applicative.html#2126" class="Bound">app</a>

<a id="2144" class="Comment">------------------------------------------------------------------------</a>
<a id="2217" class="Comment">-- The type of raw applicatives with a zero</a>

<a id="2262" class="Keyword">record</a> <a id="RawApplicativeZero"></a><a id="2269" href="Effect.Applicative.html#2269" class="Record">RawApplicativeZero</a> <a id="2288" class="Symbol">(</a><a id="2289" href="Effect.Applicative.html#2289" class="Bound">F</a> <a id="2291" class="Symbol">:</a> <a id="2293" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2297" href="Effect.Applicative.html#834" class="Generalizable">f</a> <a id="2299" class="Symbol">→</a> <a id="2301" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2305" href="Effect.Applicative.html#836" class="Generalizable">g</a><a id="2306" class="Symbol">)</a> <a id="2308" class="Symbol">:</a> <a id="2310" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2314" class="Symbol">(</a><a id="2315" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="2319" href="Effect.Applicative.html#2297" class="Bound">f</a> <a id="2321" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2323" href="Effect.Applicative.html#2305" class="Bound">g</a><a id="2324" class="Symbol">)</a> <a id="2326" class="Keyword">where</a>
  <a id="2334" class="Keyword">field</a>
    <a id="RawApplicativeZero.rawApplicative"></a><a id="2344" href="Effect.Applicative.html#2344" class="Field">rawApplicative</a> <a id="2359" class="Symbol">:</a> <a id="2361" href="Effect.Applicative.html#977" class="Record">RawApplicative</a> <a id="2376" href="Effect.Applicative.html#2289" class="Bound">F</a>
    <a id="RawApplicativeZero.rawEmpty"></a><a id="2382" href="Effect.Applicative.html#2382" class="Field">rawEmpty</a> <a id="2391" class="Symbol">:</a> <a id="2393" href="Effect.Empty.html#408" class="Record">RawEmpty</a> <a id="2402" href="Effect.Applicative.html#2289" class="Bound">F</a>

  <a id="2407" class="Keyword">open</a> <a id="2412" href="Effect.Applicative.html#977" class="Module">RawApplicative</a> <a id="2427" href="Effect.Applicative.html#2344" class="Field">rawApplicative</a> <a id="2442" class="Keyword">public</a>
  <a id="2451" class="Keyword">open</a> <a id="2456" href="Effect.Empty.html#408" class="Module">RawEmpty</a> <a id="2465" href="Effect.Applicative.html#2382" class="Field">rawEmpty</a> <a id="2474" class="Keyword">public</a>

  <a id="RawApplicativeZero.guard"></a><a id="2484" href="Effect.Applicative.html#2484" class="Function">guard</a> <a id="2490" class="Symbol">:</a> <a id="2492" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="2497" class="Symbol">→</a> <a id="2499" href="Effect.Applicative.html#2289" class="Bound">F</a> <a id="2501" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a>
  <a id="2505" href="Effect.Applicative.html#2484" class="Function">guard</a> <a id="2511" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="2516" class="Symbol">=</a> <a id="2518" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="2523" class="Symbol">_</a>
  <a id="2527" href="Effect.Applicative.html#2484" class="Function">guard</a> <a id="2533" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="2539" class="Symbol">=</a> <a id="2541" href="Effect.Empty.html#475" class="Function">empty</a>

<a id="2548" class="Comment">------------------------------------------------------------------------</a>
<a id="2621" class="Comment">-- The type of raw alternative applicatives</a>

<a id="2666" class="Keyword">record</a> <a id="RawAlternative"></a><a id="2673" href="Effect.Applicative.html#2673" class="Record">RawAlternative</a> <a id="2688" class="Symbol">(</a><a id="2689" href="Effect.Applicative.html#2689" class="Bound">F</a> <a id="2691" class="Symbol">:</a> <a id="2693" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2697" href="Effect.Applicative.html#834" class="Generalizable">f</a> <a id="2699" class="Symbol">→</a> <a id="2701" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2705" href="Effect.Applicative.html#836" class="Generalizable">g</a><a id="2706" class="Symbol">)</a> <a id="2708" class="Symbol">:</a> <a id="2710" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2714" class="Symbol">(</a><a id="2715" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="2719" href="Effect.Applicative.html#2697" class="Bound">f</a> <a id="2721" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2723" href="Effect.Applicative.html#2705" class="Bound">g</a><a id="2724" class="Symbol">)</a> <a id="2726" class="Keyword">where</a>
  <a id="2734" class="Keyword">field</a>
    <a id="RawAlternative.rawApplicativeZero"></a><a id="2744" href="Effect.Applicative.html#2744" class="Field">rawApplicativeZero</a> <a id="2763" class="Symbol">:</a> <a id="2765" href="Effect.Applicative.html#2269" class="Record">RawApplicativeZero</a> <a id="2784" href="Effect.Applicative.html#2689" class="Bound">F</a>
    <a id="RawAlternative.rawChoice"></a><a id="2790" href="Effect.Applicative.html#2790" class="Field">rawChoice</a> <a id="2800" class="Symbol">:</a> <a id="2802" href="Effect.Choice.html#414" class="Record">RawChoice</a> <a id="2812" href="Effect.Applicative.html#2689" class="Bound">F</a>

  <a id="2817" class="Keyword">open</a> <a id="2822" href="Effect.Applicative.html#2269" class="Module">RawApplicativeZero</a> <a id="2841" href="Effect.Applicative.html#2744" class="Field">rawApplicativeZero</a> <a id="2860" class="Keyword">public</a>
  <a id="2869" class="Keyword">open</a> <a id="2874" href="Effect.Choice.html#414" class="Module">RawChoice</a> <a id="2884" href="Effect.Applicative.html#2790" class="Field">rawChoice</a> <a id="2894" class="Keyword">public</a>

<a id="2902" class="Comment">------------------------------------------------------------------------</a>
<a id="2975" class="Comment">-- The type of applicative morphisms</a>

<a id="3013" class="Keyword">record</a> <a id="Morphism"></a><a id="3020" href="Effect.Applicative.html#3020" class="Record">Morphism</a> <a id="3029" class="Symbol">{</a><a id="3030" href="Effect.Applicative.html#3030" class="Bound">F₁</a> <a id="3033" href="Effect.Applicative.html#3033" class="Bound">F₂</a> <a id="3036" class="Symbol">:</a> <a id="3038" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3042" href="Effect.Applicative.html#834" class="Generalizable">f</a> <a id="3044" class="Symbol">→</a> <a id="3046" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3050" href="Effect.Applicative.html#836" class="Generalizable">g</a><a id="3051" class="Symbol">}</a>
                <a id="3069" class="Symbol">(</a><a id="3070" href="Effect.Applicative.html#3070" class="Bound">A₁</a> <a id="3073" class="Symbol">:</a> <a id="3075" href="Effect.Applicative.html#977" class="Record">RawApplicative</a> <a id="3090" href="Effect.Applicative.html#3030" class="Bound">F₁</a><a id="3092" class="Symbol">)</a>
                <a id="3110" class="Symbol">(</a><a id="3111" href="Effect.Applicative.html#3111" class="Bound">A₂</a> <a id="3114" class="Symbol">:</a> <a id="3116" href="Effect.Applicative.html#977" class="Record">RawApplicative</a> <a id="3131" href="Effect.Applicative.html#3033" class="Bound">F₂</a><a id="3133" class="Symbol">)</a> <a id="3135" class="Symbol">:</a> <a id="3137" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3141" class="Symbol">(</a><a id="3142" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="3146" href="Effect.Applicative.html#3042" class="Bound">f</a> <a id="3148" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3150" href="Effect.Applicative.html#3050" class="Bound">g</a><a id="3151" class="Symbol">)</a> <a id="3153" class="Keyword">where</a>
  <a id="3161" class="Keyword">module</a> <a id="Morphism.A₁"></a><a id="3168" href="Effect.Applicative.html#3168" class="Module">A₁</a> <a id="3171" class="Symbol">=</a> <a id="3173" href="Effect.Applicative.html#977" class="Module">RawApplicative</a> <a id="3188" href="Effect.Applicative.html#3070" class="Bound">A₁</a>
  <a id="3193" class="Keyword">module</a> <a id="Morphism.A₂"></a><a id="3200" href="Effect.Applicative.html#3200" class="Module">A₂</a> <a id="3203" class="Symbol">=</a> <a id="3205" href="Effect.Applicative.html#977" class="Module">RawApplicative</a> <a id="3220" href="Effect.Applicative.html#3111" class="Bound">A₂</a>
  <a id="3225" class="Keyword">field</a>
    <a id="Morphism.functorMorphism"></a><a id="3235" href="Effect.Applicative.html#3235" class="Field">functorMorphism</a> <a id="3251" class="Symbol">:</a> <a id="3253" href="Effect.Functor.html#981" class="Record">Fun.Morphism</a> <a id="3266" href="Effect.Applicative.html#1115" class="Function">A₁.rawFunctor</a> <a id="3280" href="Effect.Applicative.html#1115" class="Function">A₂.rawFunctor</a>

  <a id="3297" class="Keyword">open</a> <a id="3302" href="Effect.Functor.html#981" class="Module">Fun.Morphism</a> <a id="3315" href="Effect.Applicative.html#3235" class="Field">functorMorphism</a> <a id="3331" class="Keyword">public</a>

  <a id="3341" class="Keyword">field</a>
    <a id="Morphism.op-pure"></a><a id="3351" href="Effect.Applicative.html#3351" class="Field">op-pure</a> <a id="3359" class="Symbol">:</a> <a id="3361" class="Symbol">(</a><a id="3362" href="Effect.Applicative.html#3362" class="Bound">x</a> <a id="3364" class="Symbol">:</a> <a id="3366" href="Effect.Applicative.html#850" class="Generalizable">A</a><a id="3367" class="Symbol">)</a> <a id="3369" class="Symbol">→</a> <a id="3371" href="Effect.Functor.html#1172" class="Function">op</a> <a id="3374" class="Symbol">(</a><a id="3375" href="Effect.Applicative.html#1145" class="Function">A₁.pure</a> <a id="3383" href="Effect.Applicative.html#3362" class="Bound">x</a><a id="3384" class="Symbol">)</a> <a id="3386" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3388" href="Effect.Applicative.html#1145" class="Function">A₂.pure</a> <a id="3396" href="Effect.Applicative.html#3362" class="Bound">x</a>
    <a id="Morphism.op-&lt;*&gt;"></a><a id="3402" href="Effect.Applicative.html#3402" class="Field">op-&lt;*&gt;</a>  <a id="3410" class="Symbol">:</a> <a id="3412" class="Symbol">(</a><a id="3413" href="Effect.Applicative.html#3413" class="Bound">f</a> <a id="3415" class="Symbol">:</a> <a id="3417" href="Effect.Applicative.html#3030" class="Bound">F₁</a> <a id="3420" class="Symbol">(</a><a id="3421" href="Effect.Applicative.html#850" class="Generalizable">A</a> <a id="3423" class="Symbol">→</a> <a id="3425" href="Effect.Applicative.html#852" class="Generalizable">B</a><a id="3426" class="Symbol">))</a> <a id="3429" class="Symbol">(</a><a id="3430" href="Effect.Applicative.html#3430" class="Bound">x</a> <a id="3432" class="Symbol">:</a> <a id="3434" href="Effect.Applicative.html#3030" class="Bound">F₁</a> <a id="3437" href="Effect.Applicative.html#850" class="Generalizable">A</a><a id="3438" class="Symbol">)</a> <a id="3440" class="Symbol">→</a>
              <a id="3456" href="Effect.Functor.html#1172" class="Function">op</a> <a id="3459" class="Symbol">(</a><a id="3460" href="Effect.Applicative.html#3413" class="Bound">f</a> <a id="3462" href="Effect.Applicative.html#1603" class="Function Operator">A₁.⊛</a> <a id="3467" href="Effect.Applicative.html#3430" class="Bound">x</a><a id="3468" class="Symbol">)</a> <a id="3470" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3472" class="Symbol">(</a><a id="3473" href="Effect.Functor.html#1172" class="Function">op</a> <a id="3476" href="Effect.Applicative.html#3413" class="Bound">f</a> <a id="3478" href="Effect.Applicative.html#1603" class="Function Operator">A₂.⊛</a> <a id="3483" href="Effect.Functor.html#1172" class="Function">op</a> <a id="3486" href="Effect.Applicative.html#3430" class="Bound">x</a><a id="3487" class="Symbol">)</a>

  <a id="3492" class="Comment">-- backwards compatibility: unicode variants</a>
  <a id="Morphism.op-⊛"></a><a id="3539" href="Effect.Applicative.html#3539" class="Function">op-⊛</a> <a id="3544" class="Symbol">=</a> <a id="3546" href="Effect.Applicative.html#3402" class="Field">op-&lt;*&gt;</a>
</pre></body></html>

==> anc/html/Effect.Choice.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Effect.Choice</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Type constructors giving rise to a semigroup at every type</a>
<a id="168" class="Comment">-- e.g. (List, _++_)</a>
<a id="189" class="Comment">------------------------------------------------------------------------</a>

<a id="263" class="Symbol">{-#</a> <a id="267" class="Keyword">OPTIONS</a> <a id="275" class="Pragma">--cubical-compatible</a> <a id="296" class="Pragma">--safe</a> <a id="303" class="Symbol">#-}</a>

<a id="308" class="Keyword">module</a> <a id="315" href="Effect.Choice.html" class="Module">Effect.Choice</a> <a id="329" class="Keyword">where</a>

<a id="336" class="Keyword">open</a> <a id="341" class="Keyword">import</a> <a id="348" href="Level.html" class="Module">Level</a>

<a id="355" class="Keyword">private</a>
  <a id="365" class="Keyword">variable</a>
    <a id="378" href="Effect.Choice.html#378" class="Generalizable">ℓ</a> <a id="380" href="Effect.Choice.html#380" class="Generalizable">ℓ′</a> <a id="383" class="Symbol">:</a> <a id="385" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="395" href="Effect.Choice.html#395" class="Generalizable">A</a>  <a id="398" class="Symbol">:</a> <a id="400" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="404" href="Effect.Choice.html#378" class="Generalizable">ℓ</a>

<a id="407" class="Keyword">record</a> <a id="RawChoice"></a><a id="414" href="Effect.Choice.html#414" class="Record">RawChoice</a> <a id="424" class="Symbol">(</a><a id="425" href="Effect.Choice.html#425" class="Bound">F</a> <a id="427" class="Symbol">:</a> <a id="429" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="433" href="Effect.Choice.html#378" class="Generalizable">ℓ</a> <a id="435" class="Symbol">→</a> <a id="437" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="441" href="Effect.Choice.html#380" class="Generalizable">ℓ′</a><a id="443" class="Symbol">)</a> <a id="445" class="Symbol">:</a> <a id="447" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="451" class="Symbol">(</a><a id="452" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="456" href="Effect.Choice.html#433" class="Bound">ℓ</a> <a id="458" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="460" href="Effect.Choice.html#441" class="Bound">ℓ′</a><a id="462" class="Symbol">)</a> <a id="464" class="Keyword">where</a>
  <a id="472" class="Keyword">infixr</a> <a id="479" class="Number">3</a> <a id="481" href="Effect.Choice.html#503" class="Field Operator">_&lt;|&gt;_</a> <a id="487" href="Effect.Choice.html#577" class="Function Operator">_∣_</a>
  <a id="493" class="Keyword">field</a>
    <a id="RawChoice._&lt;|&gt;_"></a><a id="503" href="Effect.Choice.html#503" class="Field Operator">_&lt;|&gt;_</a> <a id="509" class="Symbol">:</a> <a id="511" href="Effect.Choice.html#425" class="Bound">F</a> <a id="513" href="Effect.Choice.html#395" class="Generalizable">A</a> <a id="515" class="Symbol">→</a> <a id="517" href="Effect.Choice.html#425" class="Bound">F</a> <a id="519" href="Effect.Choice.html#395" class="Generalizable">A</a> <a id="521" class="Symbol">→</a> <a id="523" href="Effect.Choice.html#425" class="Bound">F</a> <a id="525" href="Effect.Choice.html#395" class="Generalizable">A</a>

  <a id="530" class="Comment">-- backwards compatibility: unicode variants</a>
  <a id="RawChoice._∣_"></a><a id="577" href="Effect.Choice.html#577" class="Function Operator">_∣_</a> <a id="581" class="Symbol">:</a> <a id="583" href="Effect.Choice.html#425" class="Bound">F</a> <a id="585" href="Effect.Choice.html#395" class="Generalizable">A</a> <a id="587" class="Symbol">→</a> <a id="589" href="Effect.Choice.html#425" class="Bound">F</a> <a id="591" href="Effect.Choice.html#395" class="Generalizable">A</a> <a id="593" class="Symbol">→</a> <a id="595" href="Effect.Choice.html#425" class="Bound">F</a> <a id="597" href="Effect.Choice.html#395" class="Generalizable">A</a>
  <a id="601" href="Effect.Choice.html#577" class="Function Operator">_∣_</a> <a id="605" class="Symbol">=</a> <a id="607" href="Effect.Choice.html#503" class="Field Operator">_&lt;|&gt;_</a>
</pre></body></html>

==> anc/html/Effect.Empty.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Effect.Empty</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Empty values (e.g. [] for List, nothing for Maybe)</a>
<a id="160" class="Comment">------------------------------------------------------------------------</a>

<a id="234" class="Symbol">{-#</a> <a id="238" class="Keyword">OPTIONS</a> <a id="246" class="Pragma">--cubical-compatible</a> <a id="267" class="Pragma">--safe</a> <a id="274" class="Symbol">#-}</a>

<a id="279" class="Keyword">module</a> <a id="286" href="Effect.Empty.html" class="Module">Effect.Empty</a> <a id="299" class="Keyword">where</a>

<a id="306" class="Keyword">open</a> <a id="311" class="Keyword">import</a> <a id="318" href="Level.html" class="Module">Level</a> <a id="324" class="Keyword">using</a> <a id="330" class="Symbol">(</a><a id="331" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="336" class="Symbol">;</a> <a id="338" href="Agda.Primitive.html#931" class="Primitive">suc</a><a id="341" class="Symbol">;</a> <a id="343" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="346" class="Symbol">)</a>

<a id="349" class="Keyword">private</a>
  <a id="359" class="Keyword">variable</a>
    <a id="372" href="Effect.Empty.html#372" class="Generalizable">ℓ</a> <a id="374" href="Effect.Empty.html#374" class="Generalizable">ℓ′</a> <a id="377" class="Symbol">:</a> <a id="379" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="389" href="Effect.Empty.html#389" class="Generalizable">A</a>  <a id="392" class="Symbol">:</a> <a id="394" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="398" href="Effect.Empty.html#372" class="Generalizable">ℓ</a>

<a id="401" class="Keyword">record</a> <a id="RawEmpty"></a><a id="408" href="Effect.Empty.html#408" class="Record">RawEmpty</a> <a id="417" class="Symbol">(</a><a id="418" href="Effect.Empty.html#418" class="Bound">F</a> <a id="420" class="Symbol">:</a> <a id="422" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="426" href="Effect.Empty.html#372" class="Generalizable">ℓ</a> <a id="428" class="Symbol">→</a> <a id="430" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="434" href="Effect.Empty.html#374" class="Generalizable">ℓ′</a><a id="436" class="Symbol">)</a> <a id="438" class="Symbol">:</a> <a id="440" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="444" class="Symbol">(</a><a id="445" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="449" href="Effect.Empty.html#426" class="Bound">ℓ</a> <a id="451" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="453" href="Effect.Empty.html#434" class="Bound">ℓ′</a><a id="455" class="Symbol">)</a> <a id="457" class="Keyword">where</a>
  <a id="465" class="Keyword">field</a>
    <a id="RawEmpty.empty"></a><a id="475" href="Effect.Empty.html#475" class="Field">empty</a> <a id="481" class="Symbol">:</a> <a id="483" href="Effect.Empty.html#418" class="Bound">F</a> <a id="485" href="Effect.Empty.html#389" class="Generalizable">A</a>

  <a id="490" class="Comment">-- backwards compatibility: unicode variants</a>
  <a id="RawEmpty.∅"></a><a id="537" href="Effect.Empty.html#537" class="Function">∅</a> <a id="539" class="Symbol">:</a> <a id="541" href="Effect.Empty.html#418" class="Bound">F</a> <a id="543" href="Effect.Empty.html#389" class="Generalizable">A</a>
  <a id="547" href="Effect.Empty.html#537" class="Function">∅</a> <a id="549" class="Symbol">=</a> <a id="551" href="Effect.Empty.html#475" class="Field">empty</a>
</pre></body></html>

==> anc/html/Effect.Functor.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Effect.Functor</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Functors</a>
<a id="118" class="Comment">------------------------------------------------------------------------</a>

<a id="192" class="Comment">-- Note that currently the functor laws are not included here.</a>

<a id="256" class="Symbol">{-#</a> <a id="260" class="Keyword">OPTIONS</a> <a id="268" class="Pragma">--cubical-compatible</a> <a id="289" class="Pragma">--safe</a> <a id="296" class="Symbol">#-}</a>

<a id="301" class="Keyword">module</a> <a id="308" href="Effect.Functor.html" class="Module">Effect.Functor</a> <a id="323" class="Keyword">where</a>

<a id="330" class="Keyword">open</a> <a id="335" class="Keyword">import</a> <a id="342" href="Data.Unit.Polymorphic.Base.html" class="Module">Data.Unit.Polymorphic.Base</a> <a id="369" class="Keyword">using</a> <a id="375" class="Symbol">(</a><a id="376" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a><a id="377" class="Symbol">)</a>
<a id="379" class="Keyword">open</a> <a id="384" class="Keyword">import</a> <a id="391" href="Function.Base.html" class="Module">Function.Base</a> <a id="405" class="Keyword">using</a> <a id="411" class="Symbol">(</a><a id="412" href="Function.Base.html#725" class="Function">const</a><a id="417" class="Symbol">;</a> <a id="419" href="Function.Base.html#1657" class="Function">flip</a><a id="423" class="Symbol">)</a>
<a id="425" class="Keyword">open</a> <a id="430" class="Keyword">import</a> <a id="437" href="Level.html" class="Module">Level</a> <a id="443" class="Keyword">using</a> <a id="449" class="Symbol">(</a><a id="450" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="455" class="Symbol">;</a> <a id="457" href="Agda.Primitive.html#931" class="Primitive">suc</a><a id="460" class="Symbol">;</a> <a id="462" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="465" class="Symbol">)</a>
<a id="467" class="Keyword">open</a> <a id="472" class="Keyword">import</a> <a id="479" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="522" class="Keyword">using</a> <a id="528" class="Symbol">(</a><a id="529" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="532" class="Symbol">)</a>

<a id="535" class="Keyword">private</a>
  <a id="545" class="Keyword">variable</a>
    <a id="558" href="Effect.Functor.html#558" class="Generalizable">ℓ</a> <a id="560" href="Effect.Functor.html#560" class="Generalizable">ℓ′</a> <a id="563" href="Effect.Functor.html#563" class="Generalizable">ℓ″</a> <a id="566" class="Symbol">:</a> <a id="568" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="578" href="Effect.Functor.html#578" class="Generalizable">A</a> <a id="580" href="Effect.Functor.html#580" class="Generalizable">B</a> <a id="582" href="Effect.Functor.html#582" class="Generalizable">X</a> <a id="584" href="Effect.Functor.html#584" class="Generalizable">Y</a> <a id="586" class="Symbol">:</a> <a id="588" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="592" href="Effect.Functor.html#558" class="Generalizable">ℓ</a>

<a id="595" class="Keyword">record</a> <a id="RawFunctor"></a><a id="602" href="Effect.Functor.html#602" class="Record">RawFunctor</a> <a id="613" class="Symbol">(</a><a id="614" href="Effect.Functor.html#614" class="Bound">F</a> <a id="616" class="Symbol">:</a> <a id="618" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="622" href="Effect.Functor.html#558" class="Generalizable">ℓ</a> <a id="624" class="Symbol">→</a> <a id="626" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="630" href="Effect.Functor.html#560" class="Generalizable">ℓ′</a><a id="632" class="Symbol">)</a> <a id="634" class="Symbol">:</a> <a id="636" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="640" class="Symbol">(</a><a id="641" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="645" href="Effect.Functor.html#622" class="Bound">ℓ</a> <a id="647" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="649" href="Effect.Functor.html#630" class="Bound">ℓ′</a><a id="651" class="Symbol">)</a> <a id="653" class="Keyword">where</a>
  <a id="661" class="Keyword">infixl</a> <a id="668" class="Number">4</a> <a id="670" href="Effect.Functor.html#710" class="Field Operator">_&lt;$&gt;_</a> <a id="676" href="Effect.Functor.html#741" class="Function Operator">_&lt;$_</a>
  <a id="683" class="Keyword">infixl</a> <a id="690" class="Number">1</a> <a id="692" href="Effect.Functor.html#790" class="Function Operator">_&lt;&amp;&gt;_</a>
  <a id="700" class="Keyword">field</a>
    <a id="RawFunctor._&lt;$&gt;_"></a><a id="710" href="Effect.Functor.html#710" class="Field Operator">_&lt;$&gt;_</a> <a id="716" class="Symbol">:</a> <a id="718" class="Symbol">(</a><a id="719" href="Effect.Functor.html#578" class="Generalizable">A</a> <a id="721" class="Symbol">→</a> <a id="723" href="Effect.Functor.html#580" class="Generalizable">B</a><a id="724" class="Symbol">)</a> <a id="726" class="Symbol">→</a> <a id="728" href="Effect.Functor.html#614" class="Bound">F</a> <a id="730" href="Effect.Functor.html#578" class="Generalizable">A</a> <a id="732" class="Symbol">→</a> <a id="734" href="Effect.Functor.html#614" class="Bound">F</a> <a id="736" href="Effect.Functor.html#580" class="Generalizable">B</a>

  <a id="RawFunctor._&lt;$_"></a><a id="741" href="Effect.Functor.html#741" class="Function Operator">_&lt;$_</a> <a id="746" class="Symbol">:</a> <a id="748" href="Effect.Functor.html#578" class="Generalizable">A</a> <a id="750" class="Symbol">→</a> <a id="752" href="Effect.Functor.html#614" class="Bound">F</a> <a id="754" href="Effect.Functor.html#580" class="Generalizable">B</a> <a id="756" class="Symbol">→</a> <a id="758" href="Effect.Functor.html#614" class="Bound">F</a> <a id="760" href="Effect.Functor.html#578" class="Generalizable">A</a>
  <a id="764" href="Effect.Functor.html#764" class="Bound">x</a> <a id="766" href="Effect.Functor.html#741" class="Function Operator">&lt;$</a> <a id="769" href="Effect.Functor.html#769" class="Bound">y</a> <a id="771" class="Symbol">=</a> <a id="773" href="Function.Base.html#725" class="Function">const</a> <a id="779" href="Effect.Functor.html#764" class="Bound">x</a> <a id="781" href="Effect.Functor.html#710" class="Field Operator">&lt;$&gt;</a> <a id="785" href="Effect.Functor.html#769" class="Bound">y</a>

  <a id="RawFunctor._&lt;&amp;&gt;_"></a><a id="790" href="Effect.Functor.html#790" class="Function Operator">_&lt;&amp;&gt;_</a> <a id="796" class="Symbol">:</a> <a id="798" href="Effect.Functor.html#614" class="Bound">F</a> <a id="800" href="Effect.Functor.html#578" class="Generalizable">A</a> <a id="802" class="Symbol">→</a> <a id="804" class="Symbol">(</a><a id="805" href="Effect.Functor.html#578" class="Generalizable">A</a> <a id="807" class="Symbol">→</a> <a id="809" href="Effect.Functor.html#580" class="Generalizable">B</a><a id="810" class="Symbol">)</a> <a id="812" class="Symbol">→</a> <a id="814" href="Effect.Functor.html#614" class="Bound">F</a> <a id="816" href="Effect.Functor.html#580" class="Generalizable">B</a>
  <a id="820" href="Effect.Functor.html#790" class="Function Operator">_&lt;&amp;&gt;_</a> <a id="826" class="Symbol">=</a> <a id="828" href="Function.Base.html#1657" class="Function">flip</a> <a id="833" href="Effect.Functor.html#710" class="Field Operator">_&lt;$&gt;_</a>

  <a id="RawFunctor.ignore"></a><a id="842" href="Effect.Functor.html#842" class="Function">ignore</a> <a id="849" class="Symbol">:</a> <a id="851" href="Effect.Functor.html#614" class="Bound">F</a> <a id="853" href="Effect.Functor.html#578" class="Generalizable">A</a> <a id="855" class="Symbol">→</a> <a id="857" href="Effect.Functor.html#614" class="Bound">F</a> <a id="859" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a>
  <a id="863" href="Effect.Functor.html#842" class="Function">ignore</a> <a id="870" class="Symbol">=</a> <a id="872" class="Symbol">_</a> <a id="874" href="Effect.Functor.html#741" class="Function Operator">&lt;$_</a>

<a id="879" class="Comment">-- A functor morphism from F₁ to F₂ is an operation op such that</a>
<a id="944" class="Comment">-- op (F₁ f x) ≡ F₂ f (op x)</a>

<a id="974" class="Keyword">record</a> <a id="Morphism"></a><a id="981" href="Effect.Functor.html#981" class="Record">Morphism</a> <a id="990" class="Symbol">{</a><a id="991" href="Effect.Functor.html#991" class="Bound">F₁</a> <a id="994" class="Symbol">:</a> <a id="996" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1000" href="Effect.Functor.html#558" class="Generalizable">ℓ</a> <a id="1002" class="Symbol">→</a> <a id="1004" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1008" href="Effect.Functor.html#560" class="Generalizable">ℓ′</a><a id="1010" class="Symbol">}</a> <a id="1012" class="Symbol">{</a><a id="1013" href="Effect.Functor.html#1013" class="Bound">F₂</a> <a id="1016" class="Symbol">:</a> <a id="1018" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1022" href="Effect.Functor.html#558" class="Generalizable">ℓ</a> <a id="1024" class="Symbol">→</a> <a id="1026" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1030" href="Effect.Functor.html#563" class="Generalizable">ℓ″</a><a id="1032" class="Symbol">}</a>
                <a id="1050" class="Symbol">(</a><a id="1051" href="Effect.Functor.html#1051" class="Bound">fun₁</a> <a id="1056" class="Symbol">:</a> <a id="1058" href="Effect.Functor.html#602" class="Record">RawFunctor</a> <a id="1069" href="Effect.Functor.html#991" class="Bound">F₁</a><a id="1071" class="Symbol">)</a>
                <a id="1089" class="Symbol">(</a><a id="1090" href="Effect.Functor.html#1090" class="Bound">fun₂</a> <a id="1095" class="Symbol">:</a> <a id="1097" href="Effect.Functor.html#602" class="Record">RawFunctor</a> <a id="1108" href="Effect.Functor.html#1013" class="Bound">F₂</a><a id="1110" class="Symbol">)</a> <a id="1112" class="Symbol">:</a> <a id="1114" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1118" class="Symbol">(</a><a id="1119" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="1123" href="Effect.Functor.html#1000" class="Bound">ℓ</a> <a id="1125" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1127" href="Effect.Functor.html#1008" class="Bound">ℓ′</a> <a id="1130" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1132" href="Effect.Functor.html#1030" class="Bound">ℓ″</a><a id="1134" class="Symbol">)</a> <a id="1136" class="Keyword">where</a>
  <a id="1144" class="Keyword">open</a> <a id="1149" href="Effect.Functor.html#602" class="Module">RawFunctor</a>
  <a id="1162" class="Keyword">field</a>
    <a id="Morphism.op"></a><a id="1172" href="Effect.Functor.html#1172" class="Field">op</a>     <a id="1179" class="Symbol">:</a> <a id="1181" href="Effect.Functor.html#991" class="Bound">F₁</a> <a id="1184" href="Effect.Functor.html#582" class="Generalizable">X</a> <a id="1186" class="Symbol">→</a> <a id="1188" href="Effect.Functor.html#1013" class="Bound">F₂</a> <a id="1191" href="Effect.Functor.html#582" class="Generalizable">X</a>
    <a id="Morphism.op-&lt;$&gt;"></a><a id="1197" href="Effect.Functor.html#1197" class="Field">op-&lt;$&gt;</a> <a id="1204" class="Symbol">:</a> <a id="1206" class="Symbol">(</a><a id="1207" href="Effect.Functor.html#1207" class="Bound">f</a> <a id="1209" class="Symbol">:</a> <a id="1211" href="Effect.Functor.html#582" class="Generalizable">X</a> <a id="1213" class="Symbol">→</a> <a id="1215" href="Effect.Functor.html#584" class="Generalizable">Y</a><a id="1216" class="Symbol">)</a> <a id="1218" class="Symbol">(</a><a id="1219" href="Effect.Functor.html#1219" class="Bound">x</a> <a id="1221" class="Symbol">:</a> <a id="1223" href="Effect.Functor.html#991" class="Bound">F₁</a> <a id="1226" href="Effect.Functor.html#582" class="Generalizable">X</a><a id="1227" class="Symbol">)</a> <a id="1229" class="Symbol">→</a>
             <a id="1244" href="Effect.Functor.html#1172" class="Field">op</a> <a id="1247" class="Symbol">(</a><a id="1248" href="Effect.Functor.html#1051" class="Bound">fun₁</a> <a id="1253" class="Symbol">.</a><a id="1254" href="Effect.Functor.html#710" class="Field Operator">_&lt;$&gt;_</a> <a id="1260" href="Effect.Functor.html#1207" class="Bound">f</a> <a id="1262" href="Effect.Functor.html#1219" class="Bound">x</a><a id="1263" class="Symbol">)</a> <a id="1265" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1267" href="Effect.Functor.html#1090" class="Bound">fun₂</a> <a id="1272" class="Symbol">.</a><a id="1273" href="Effect.Functor.html#710" class="Field Operator">_&lt;$&gt;_</a> <a id="1279" href="Effect.Functor.html#1207" class="Bound">f</a> <a id="1281" class="Symbol">(</a><a id="1282" href="Effect.Functor.html#1172" class="Field">op</a> <a id="1285" href="Effect.Functor.html#1219" class="Bound">x</a><a id="1286" class="Symbol">)</a>
</pre></body></html>

==> anc/html/Effect.Monad.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Effect.Monad</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Monads</a>
<a id="116" class="Comment">------------------------------------------------------------------------</a>

<a id="190" class="Comment">-- Note that currently the monad laws are not included here.</a>

<a id="252" class="Symbol">{-#</a> <a id="256" class="Keyword">OPTIONS</a> <a id="264" class="Pragma">--cubical-compatible</a> <a id="285" class="Pragma">--safe</a> <a id="292" class="Symbol">#-}</a>

<a id="297" class="Keyword">module</a> <a id="304" href="Effect.Monad.html" class="Module">Effect.Monad</a> <a id="317" class="Keyword">where</a>

<a id="324" class="Keyword">open</a> <a id="329" class="Keyword">import</a> <a id="336" href="Data.Bool.Base.html" class="Module">Data.Bool.Base</a> <a id="351" class="Keyword">using</a> <a id="357" class="Symbol">(</a><a id="358" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="362" class="Symbol">;</a> <a id="364" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="368" class="Symbol">;</a> <a id="370" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="375" class="Symbol">;</a> <a id="377" href="Data.Bool.Base.html#951" class="Function">not</a><a id="380" class="Symbol">)</a>
<a id="382" class="Keyword">open</a> <a id="387" class="Keyword">import</a> <a id="394" href="Data.Unit.Polymorphic.Base.html" class="Module">Data.Unit.Polymorphic.Base</a> <a id="421" class="Keyword">using</a> <a id="427" class="Symbol">(</a><a id="428" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a><a id="429" class="Symbol">)</a>
<a id="431" class="Keyword">open</a> <a id="436" class="Keyword">import</a> <a id="443" href="Effect.Choice.html" class="Module">Effect.Choice</a> <a id="457" class="Keyword">using</a> <a id="463" class="Symbol">(</a><a id="464" href="Effect.Choice.html#414" class="Record">RawChoice</a><a id="473" class="Symbol">)</a>
<a id="475" class="Keyword">open</a> <a id="480" class="Keyword">import</a> <a id="487" href="Effect.Empty.html" class="Module">Effect.Empty</a> <a id="500" class="Keyword">using</a> <a id="506" class="Symbol">(</a><a id="507" href="Effect.Empty.html#408" class="Record">RawEmpty</a><a id="515" class="Symbol">)</a>
<a id="517" class="Keyword">open</a> <a id="522" class="Keyword">import</a> <a id="529" href="Effect.Applicative.html" class="Module">Effect.Applicative</a> <a id="548" class="Symbol">as</a> <a id="551" class="Module">App</a>
  <a id="557" class="Keyword">using</a> <a id="563" class="Symbol">(</a><a id="564" href="Effect.Applicative.html#977" class="Record">RawApplicative</a><a id="578" class="Symbol">;</a> <a id="580" href="Effect.Applicative.html#2269" class="Record">RawApplicativeZero</a><a id="598" class="Symbol">;</a> <a id="600" href="Effect.Applicative.html#1851" class="Function">mkRawApplicative</a><a id="616" class="Symbol">;</a> <a id="618" href="Effect.Applicative.html#2673" class="Record">RawAlternative</a><a id="632" class="Symbol">)</a>
<a id="634" class="Keyword">open</a> <a id="639" class="Keyword">import</a> <a id="646" href="Function.Base.html" class="Module">Function.Base</a> <a id="660" class="Keyword">using</a> <a id="666" class="Symbol">(</a><a id="667" href="Function.Base.html#704" class="Function">id</a><a id="669" class="Symbol">;</a> <a id="671" href="Function.Base.html#1657" class="Function">flip</a><a id="675" class="Symbol">;</a> <a id="677" href="Function.Base.html#3967" class="Function Operator">_$′_</a><a id="681" class="Symbol">;</a> <a id="683" href="Function.Base.html#3754" class="Function Operator">_∘′_</a><a id="687" class="Symbol">)</a>
<a id="689" class="Keyword">open</a> <a id="694" class="Keyword">import</a> <a id="701" href="Level.html" class="Module">Level</a> <a id="707" class="Keyword">using</a> <a id="713" class="Symbol">(</a><a id="714" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="719" class="Symbol">;</a> <a id="721" href="Agda.Primitive.html#931" class="Primitive">suc</a><a id="724" class="Symbol">;</a> <a id="726" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="729" class="Symbol">)</a>

<a id="732" class="Keyword">private</a>
  <a id="742" class="Keyword">variable</a>
    <a id="755" href="Effect.Monad.html#755" class="Generalizable">f</a> <a id="757" href="Effect.Monad.html#757" class="Generalizable">g</a> <a id="759" href="Effect.Monad.html#759" class="Generalizable">g₁</a> <a id="762" href="Effect.Monad.html#762" class="Generalizable">g₂</a> <a id="765" class="Symbol">:</a> <a id="767" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="777" href="Effect.Monad.html#777" class="Generalizable">A</a> <a id="779" href="Effect.Monad.html#779" class="Generalizable">B</a> <a id="781" href="Effect.Monad.html#781" class="Generalizable">C</a> <a id="783" class="Symbol">:</a> <a id="785" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="789" href="Effect.Monad.html#755" class="Generalizable">f</a>

<a id="792" class="Comment">------------------------------------------------------------------------</a>
<a id="865" class="Comment">-- The type of raw monads</a>

<a id="892" class="Keyword">record</a> <a id="RawMonad"></a><a id="899" href="Effect.Monad.html#899" class="Record">RawMonad</a> <a id="908" class="Symbol">(</a><a id="909" href="Effect.Monad.html#909" class="Bound">F</a> <a id="911" class="Symbol">:</a> <a id="913" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="917" href="Effect.Monad.html#755" class="Generalizable">f</a> <a id="919" class="Symbol">→</a> <a id="921" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="925" href="Effect.Monad.html#757" class="Generalizable">g</a><a id="926" class="Symbol">)</a> <a id="928" class="Symbol">:</a> <a id="930" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="934" class="Symbol">(</a><a id="935" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="939" href="Effect.Monad.html#917" class="Bound">f</a> <a id="941" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="943" href="Effect.Monad.html#925" class="Bound">g</a><a id="944" class="Symbol">)</a> <a id="946" class="Keyword">where</a>
  <a id="954" class="Keyword">infixl</a> <a id="961" class="Number">1</a> <a id="963" href="Effect.Monad.html#1053" class="Field Operator">_&gt;&gt;=_</a> <a id="969" href="Effect.Monad.html#1131" class="Function Operator">_&gt;&gt;_</a> <a id="974" href="Effect.Monad.html#1290" class="Function Operator">_&gt;=&gt;_</a>
  <a id="982" class="Keyword">infixr</a> <a id="989" class="Number">1</a> <a id="991" href="Effect.Monad.html#1171" class="Function Operator">_=&lt;&lt;_</a> <a id="997" href="Effect.Monad.html#1367" class="Function Operator">_&lt;=&lt;_</a>
  <a id="1005" class="Keyword">field</a>
    <a id="RawMonad.rawApplicative"></a><a id="1015" href="Effect.Monad.html#1015" class="Field">rawApplicative</a> <a id="1030" class="Symbol">:</a> <a id="1032" href="Effect.Applicative.html#977" class="Record">RawApplicative</a> <a id="1047" href="Effect.Monad.html#909" class="Bound">F</a>
    <a id="RawMonad._&gt;&gt;=_"></a><a id="1053" href="Effect.Monad.html#1053" class="Field Operator">_&gt;&gt;=_</a> <a id="1059" class="Symbol">:</a> <a id="1061" href="Effect.Monad.html#909" class="Bound">F</a> <a id="1063" href="Effect.Monad.html#777" class="Generalizable">A</a> <a id="1065" class="Symbol">→</a> <a id="1067" class="Symbol">(</a><a id="1068" href="Effect.Monad.html#777" class="Generalizable">A</a> <a id="1070" class="Symbol">→</a> <a id="1072" href="Effect.Monad.html#909" class="Bound">F</a> <a id="1074" href="Effect.Monad.html#779" class="Generalizable">B</a><a id="1075" class="Symbol">)</a> <a id="1077" class="Symbol">→</a> <a id="1079" href="Effect.Monad.html#909" class="Bound">F</a> <a id="1081" href="Effect.Monad.html#779" class="Generalizable">B</a>

  <a id="1086" class="Keyword">open</a> <a id="1091" href="Effect.Applicative.html#977" class="Module">RawApplicative</a> <a id="1106" href="Effect.Monad.html#1015" class="Field">rawApplicative</a> <a id="1121" class="Keyword">public</a>

  <a id="RawMonad._&gt;&gt;_"></a><a id="1131" href="Effect.Monad.html#1131" class="Function Operator">_&gt;&gt;_</a> <a id="1136" class="Symbol">:</a> <a id="1138" href="Effect.Monad.html#909" class="Bound">F</a> <a id="1140" href="Effect.Monad.html#777" class="Generalizable">A</a> <a id="1142" class="Symbol">→</a> <a id="1144" href="Effect.Monad.html#909" class="Bound">F</a> <a id="1146" href="Effect.Monad.html#779" class="Generalizable">B</a> <a id="1148" class="Symbol">→</a> <a id="1150" href="Effect.Monad.html#909" class="Bound">F</a> <a id="1152" href="Effect.Monad.html#779" class="Generalizable">B</a>
  <a id="1156" href="Effect.Monad.html#1131" class="Function Operator">_&gt;&gt;_</a> <a id="1161" class="Symbol">=</a> <a id="1163" href="Effect.Applicative.html#1289" class="Function Operator">_*&gt;_</a>

  <a id="RawMonad._=&lt;&lt;_"></a><a id="1171" href="Effect.Monad.html#1171" class="Function Operator">_=&lt;&lt;_</a> <a id="1177" class="Symbol">:</a> <a id="1179" class="Symbol">(</a><a id="1180" href="Effect.Monad.html#777" class="Generalizable">A</a> <a id="1182" class="Symbol">→</a> <a id="1184" href="Effect.Monad.html#909" class="Bound">F</a> <a id="1186" href="Effect.Monad.html#779" class="Generalizable">B</a><a id="1187" class="Symbol">)</a> <a id="1189" class="Symbol">→</a> <a id="1191" href="Effect.Monad.html#909" class="Bound">F</a> <a id="1193" href="Effect.Monad.html#777" class="Generalizable">A</a> <a id="1195" class="Symbol">→</a> <a id="1197" href="Effect.Monad.html#909" class="Bound">F</a> <a id="1199" href="Effect.Monad.html#779" class="Generalizable">B</a>
  <a id="1203" href="Effect.Monad.html#1171" class="Function Operator">_=&lt;&lt;_</a> <a id="1209" class="Symbol">=</a> <a id="1211" href="Function.Base.html#1657" class="Function">flip</a> <a id="1216" href="Effect.Monad.html#1053" class="Field Operator">_&gt;&gt;=_</a>

  <a id="RawMonad.Kleisli"></a><a id="1225" href="Effect.Monad.html#1225" class="Function">Kleisli</a> <a id="1233" class="Symbol">:</a> <a id="1235" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1239" href="Effect.Monad.html#917" class="Bound">f</a> <a id="1241" class="Symbol">→</a> <a id="1243" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1247" href="Effect.Monad.html#917" class="Bound">f</a> <a id="1249" class="Symbol">→</a> <a id="1251" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1255" class="Symbol">(</a><a id="1256" href="Effect.Monad.html#917" class="Bound">f</a> <a id="1258" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1260" href="Effect.Monad.html#925" class="Bound">g</a><a id="1261" class="Symbol">)</a>
  <a id="1265" href="Effect.Monad.html#1225" class="Function">Kleisli</a> <a id="1273" href="Effect.Monad.html#1273" class="Bound">A</a> <a id="1275" href="Effect.Monad.html#1275" class="Bound">B</a> <a id="1277" class="Symbol">=</a> <a id="1279" href="Effect.Monad.html#1273" class="Bound">A</a> <a id="1281" class="Symbol">→</a> <a id="1283" href="Effect.Monad.html#909" class="Bound">F</a> <a id="1285" href="Effect.Monad.html#1275" class="Bound">B</a>

  <a id="RawMonad._&gt;=&gt;_"></a><a id="1290" href="Effect.Monad.html#1290" class="Function Operator">_&gt;=&gt;_</a> <a id="1296" class="Symbol">:</a> <a id="1298" href="Effect.Monad.html#1225" class="Function">Kleisli</a> <a id="1306" href="Effect.Monad.html#777" class="Generalizable">A</a> <a id="1308" href="Effect.Monad.html#779" class="Generalizable">B</a> <a id="1310" class="Symbol">→</a> <a id="1312" href="Effect.Monad.html#1225" class="Function">Kleisli</a> <a id="1320" href="Effect.Monad.html#779" class="Generalizable">B</a> <a id="1322" href="Effect.Monad.html#781" class="Generalizable">C</a> <a id="1324" class="Symbol">→</a> <a id="1326" href="Effect.Monad.html#1225" class="Function">Kleisli</a> <a id="1334" href="Effect.Monad.html#777" class="Generalizable">A</a> <a id="1336" href="Effect.Monad.html#781" class="Generalizable">C</a>
  <a id="1340" class="Symbol">(</a><a id="1341" href="Effect.Monad.html#1341" class="Bound">f</a> <a id="1343" href="Effect.Monad.html#1290" class="Function Operator">&gt;=&gt;</a> <a id="1347" href="Effect.Monad.html#1347" class="Bound">g</a><a id="1348" class="Symbol">)</a> <a id="1350" href="Effect.Monad.html#1350" class="Bound">a</a> <a id="1352" class="Symbol">=</a> <a id="1354" href="Effect.Monad.html#1341" class="Bound">f</a> <a id="1356" href="Effect.Monad.html#1350" class="Bound">a</a> <a id="1358" href="Effect.Monad.html#1053" class="Field Operator">&gt;&gt;=</a> <a id="1362" href="Effect.Monad.html#1347" class="Bound">g</a>

  <a id="RawMonad._&lt;=&lt;_"></a><a id="1367" href="Effect.Monad.html#1367" class="Function Operator">_&lt;=&lt;_</a> <a id="1373" class="Symbol">:</a> <a id="1375" href="Effect.Monad.html#1225" class="Function">Kleisli</a> <a id="1383" href="Effect.Monad.html#779" class="Generalizable">B</a> <a id="1385" href="Effect.Monad.html#781" class="Generalizable">C</a> <a id="1387" class="Symbol">→</a> <a id="1389" href="Effect.Monad.html#1225" class="Function">Kleisli</a> <a id="1397" href="Effect.Monad.html#777" class="Generalizable">A</a> <a id="1399" href="Effect.Monad.html#779" class="Generalizable">B</a> <a id="1401" class="Symbol">→</a> <a id="1403" href="Effect.Monad.html#1225" class="Function">Kleisli</a> <a id="1411" href="Effect.Monad.html#777" class="Generalizable">A</a> <a id="1413" href="Effect.Monad.html#781" class="Generalizable">C</a>
  <a id="1417" href="Effect.Monad.html#1367" class="Function Operator">_&lt;=&lt;_</a> <a id="1423" class="Symbol">=</a> <a id="1425" href="Function.Base.html#1657" class="Function">flip</a> <a id="1430" href="Effect.Monad.html#1290" class="Function Operator">_&gt;=&gt;_</a>

  <a id="RawMonad.when"></a><a id="1439" href="Effect.Monad.html#1439" class="Function">when</a> <a id="1444" class="Symbol">:</a> <a id="1446" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="1451" class="Symbol">→</a> <a id="1453" href="Effect.Monad.html#909" class="Bound">F</a> <a id="1455" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a> <a id="1457" class="Symbol">→</a> <a id="1459" href="Effect.Monad.html#909" class="Bound">F</a> <a id="1461" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a>
  <a id="1465" href="Effect.Monad.html#1439" class="Function">when</a> <a id="1470" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="1475" href="Effect.Monad.html#1475" class="Bound">m</a> <a id="1477" class="Symbol">=</a> <a id="1479" href="Effect.Monad.html#1475" class="Bound">m</a>
  <a id="1483" href="Effect.Monad.html#1439" class="Function">when</a> <a id="1488" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="1494" href="Effect.Monad.html#1494" class="Bound">m</a> <a id="1496" class="Symbol">=</a> <a id="1498" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="1503" class="Symbol">_</a>

  <a id="RawMonad.unless"></a><a id="1508" href="Effect.Monad.html#1508" class="Function">unless</a> <a id="1515" class="Symbol">:</a> <a id="1517" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="1522" class="Symbol">→</a> <a id="1524" href="Effect.Monad.html#909" class="Bound">F</a> <a id="1526" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a> <a id="1528" class="Symbol">→</a> <a id="1530" href="Effect.Monad.html#909" class="Bound">F</a> <a id="1532" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a>
  <a id="1536" href="Effect.Monad.html#1508" class="Function">unless</a> <a id="1543" class="Symbol">=</a> <a id="1545" href="Effect.Monad.html#1439" class="Function">when</a> <a id="1550" href="Function.Base.html#3754" class="Function Operator">∘′</a> <a id="1553" href="Data.Bool.Base.html#951" class="Function">not</a>

<a id="1558" class="Comment">-- When level g=f, a join/μ operator is definable</a>

<a id="1609" class="Keyword">module</a> <a id="Join"></a><a id="1616" href="Effect.Monad.html#1616" class="Module">Join</a> <a id="1621" class="Symbol">{</a><a id="1622" href="Effect.Monad.html#1622" class="Bound">F</a> <a id="1624" class="Symbol">:</a> <a id="1626" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1630" href="Effect.Monad.html#755" class="Generalizable">f</a> <a id="1632" class="Symbol">→</a> <a id="1634" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1638" href="Effect.Monad.html#755" class="Generalizable">f</a><a id="1639" class="Symbol">}</a> <a id="1641" class="Symbol">(</a><a id="1642" href="Effect.Monad.html#1642" class="Bound">M</a> <a id="1644" class="Symbol">:</a> <a id="1646" href="Effect.Monad.html#899" class="Record">RawMonad</a> <a id="1655" href="Effect.Monad.html#1622" class="Bound">F</a><a id="1656" class="Symbol">)</a> <a id="1658" class="Keyword">where</a>
  <a id="1666" class="Keyword">open</a> <a id="1671" href="Effect.Monad.html#899" class="Module">RawMonad</a> <a id="1680" href="Effect.Monad.html#1642" class="Bound">M</a>

  <a id="Join.join"></a><a id="1685" href="Effect.Monad.html#1685" class="Function">join</a> <a id="1690" class="Symbol">:</a> <a id="1692" href="Effect.Monad.html#1622" class="Bound">F</a> <a id="1694" class="Symbol">(</a><a id="1695" href="Effect.Monad.html#1622" class="Bound">F</a> <a id="1697" href="Effect.Monad.html#777" class="Generalizable">A</a><a id="1698" class="Symbol">)</a> <a id="1700" class="Symbol">→</a> <a id="1702" href="Effect.Monad.html#1622" class="Bound">F</a> <a id="1704" href="Effect.Monad.html#777" class="Generalizable">A</a>
  <a id="1708" href="Effect.Monad.html#1685" class="Function">join</a> <a id="1713" class="Symbol">=</a> <a id="1715" href="Effect.Monad.html#1053" class="Field Operator">_&gt;&gt;=</a> <a id="1720" href="Function.Base.html#704" class="Function">id</a>

<a id="1724" class="Comment">-- Smart constructor</a>

<a id="1746" class="Keyword">module</a> <a id="1753" href="Effect.Monad.html#1753" class="Module">_</a> <a id="1755" class="Keyword">where</a>

  <a id="1764" class="Keyword">open</a> <a id="1769" href="Effect.Monad.html#899" class="Module">RawMonad</a>
  <a id="1780" class="Keyword">open</a> <a id="1785" href="Effect.Applicative.html#977" class="Module">RawApplicative</a>

  <a id="1803" href="Effect.Monad.html#1803" class="Function">mkRawMonad</a> <a id="1814" class="Symbol">:</a>
    <a id="1820" class="Symbol">(</a><a id="1821" href="Effect.Monad.html#1821" class="Bound">F</a> <a id="1823" class="Symbol">:</a> <a id="1825" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1829" href="Effect.Monad.html#755" class="Generalizable">f</a> <a id="1831" class="Symbol">→</a> <a id="1833" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1837" href="Effect.Monad.html#757" class="Generalizable">g</a><a id="1838" class="Symbol">)</a> <a id="1840" class="Symbol">→</a>
    <a id="1846" class="Symbol">(</a><a id="1847" href="Effect.Monad.html#1847" class="Bound">pure</a> <a id="1852" class="Symbol">:</a> <a id="1854" class="Symbol">∀</a> <a id="1856" class="Symbol">{</a><a id="1857" href="Effect.Monad.html#1857" class="Bound">A</a><a id="1858" class="Symbol">}</a> <a id="1860" class="Symbol">→</a> <a id="1862" href="Effect.Monad.html#1857" class="Bound">A</a> <a id="1864" class="Symbol">→</a> <a id="1866" href="Effect.Monad.html#1821" class="Bound">F</a> <a id="1868" href="Effect.Monad.html#1857" class="Bound">A</a><a id="1869" class="Symbol">)</a> <a id="1871" class="Symbol">→</a>
    <a id="1877" class="Symbol">(</a><a id="1878" href="Effect.Monad.html#1878" class="Bound">bind</a> <a id="1883" class="Symbol">:</a> <a id="1885" class="Symbol">∀</a> <a id="1887" class="Symbol">{</a><a id="1888" href="Effect.Monad.html#1888" class="Bound">A</a> <a id="1890" href="Effect.Monad.html#1890" class="Bound">B</a><a id="1891" class="Symbol">}</a> <a id="1893" class="Symbol">→</a> <a id="1895" href="Effect.Monad.html#1821" class="Bound">F</a> <a id="1897" href="Effect.Monad.html#1888" class="Bound">A</a> <a id="1899" class="Symbol">→</a> <a id="1901" class="Symbol">(</a><a id="1902" href="Effect.Monad.html#1888" class="Bound">A</a> <a id="1904" class="Symbol">→</a> <a id="1906" href="Effect.Monad.html#1821" class="Bound">F</a> <a id="1908" href="Effect.Monad.html#1890" class="Bound">B</a><a id="1909" class="Symbol">)</a> <a id="1911" class="Symbol">→</a> <a id="1913" href="Effect.Monad.html#1821" class="Bound">F</a> <a id="1915" href="Effect.Monad.html#1890" class="Bound">B</a><a id="1916" class="Symbol">)</a> <a id="1918" class="Symbol">→</a>
    <a id="1924" href="Effect.Monad.html#899" class="Record">RawMonad</a> <a id="1933" href="Effect.Monad.html#1821" class="Bound">F</a>
  <a id="1937" href="Effect.Monad.html#1803" class="Function">mkRawMonad</a> <a id="1948" href="Effect.Monad.html#1948" class="Bound">F</a> <a id="1950" href="Effect.Monad.html#1950" class="Bound">pure</a> <a id="1955" href="Effect.Monad.html#1955" class="Bound Operator">_&gt;&gt;=_</a> <a id="1961" class="Symbol">.</a><a id="1962" href="Effect.Monad.html#1015" class="Field">rawApplicative</a> <a id="1977" class="Symbol">=</a>
    <a id="1983" href="Effect.Applicative.html#1851" class="Function">mkRawApplicative</a> <a id="2000" class="Symbol">_</a> <a id="2002" href="Effect.Monad.html#1950" class="Bound">pure</a> <a id="2007" href="Function.Base.html#3967" class="Function Operator">$′</a> <a id="2010" class="Symbol">λ</a> <a id="2012" href="Effect.Monad.html#2012" class="Bound">mf</a> <a id="2015" href="Effect.Monad.html#2015" class="Bound">mx</a> <a id="2018" class="Symbol">→</a> <a id="2020" class="Keyword">do</a>
      <a id="2029" href="Effect.Monad.html#2029" class="Bound">f</a> <a id="2031" href="Effect.Monad.html#1955" class="Bound Operator">←</a> <a id="2033" href="Effect.Monad.html#2012" class="Bound">mf</a>
      <a id="2042" href="Effect.Monad.html#2042" class="Bound">x</a> <a id="2044" href="Effect.Monad.html#1955" class="Bound Operator">←</a> <a id="2046" href="Effect.Monad.html#2015" class="Bound">mx</a>
      <a id="2055" href="Effect.Monad.html#1950" class="Bound">pure</a> <a id="2060" class="Symbol">(</a><a id="2061" href="Effect.Monad.html#2029" class="Bound">f</a> <a id="2063" href="Effect.Monad.html#2042" class="Bound">x</a><a id="2064" class="Symbol">)</a>
  <a id="2068" href="Effect.Monad.html#1803" class="Function">mkRawMonad</a> <a id="2079" href="Effect.Monad.html#2079" class="Bound">F</a> <a id="2081" href="Effect.Monad.html#2081" class="Bound">pure</a> <a id="2086" href="Effect.Monad.html#2086" class="Bound Operator">_&gt;&gt;=_</a> <a id="2092" class="Symbol">.</a><a id="2093" href="Effect.Monad.html#1053" class="Field Operator">_&gt;&gt;=_</a> <a id="2099" class="Symbol">=</a> <a id="2101" href="Effect.Monad.html#2086" class="Bound Operator">_&gt;&gt;=_</a>

<a id="2108" class="Comment">------------------------------------------------------------------------</a>
<a id="2181" class="Comment">-- The type of raw monads with a zero</a>

<a id="2220" class="Keyword">record</a> <a id="RawMonadZero"></a><a id="2227" href="Effect.Monad.html#2227" class="Record">RawMonadZero</a> <a id="2240" class="Symbol">(</a><a id="2241" href="Effect.Monad.html#2241" class="Bound">F</a> <a id="2243" class="Symbol">:</a> <a id="2245" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2249" href="Effect.Monad.html#755" class="Generalizable">f</a> <a id="2251" class="Symbol">→</a> <a id="2253" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2257" href="Effect.Monad.html#757" class="Generalizable">g</a><a id="2258" class="Symbol">)</a> <a id="2260" class="Symbol">:</a> <a id="2262" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2266" class="Symbol">(</a><a id="2267" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="2271" href="Effect.Monad.html#2249" class="Bound">f</a> <a id="2273" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2275" href="Effect.Monad.html#2257" class="Bound">g</a><a id="2276" class="Symbol">)</a> <a id="2278" class="Keyword">where</a>
  <a id="2286" class="Keyword">field</a>
    <a id="RawMonadZero.rawMonad"></a><a id="2296" href="Effect.Monad.html#2296" class="Field">rawMonad</a> <a id="2305" class="Symbol">:</a> <a id="2307" href="Effect.Monad.html#899" class="Record">RawMonad</a> <a id="2316" href="Effect.Monad.html#2241" class="Bound">F</a>
    <a id="RawMonadZero.rawEmpty"></a><a id="2322" href="Effect.Monad.html#2322" class="Field">rawEmpty</a> <a id="2331" class="Symbol">:</a> <a id="2333" href="Effect.Empty.html#408" class="Record">RawEmpty</a> <a id="2342" href="Effect.Monad.html#2241" class="Bound">F</a>

  <a id="2347" class="Keyword">open</a> <a id="2352" href="Effect.Monad.html#899" class="Module">RawMonad</a> <a id="2361" href="Effect.Monad.html#2296" class="Field">rawMonad</a> <a id="2370" class="Keyword">public</a>
  <a id="2379" class="Keyword">open</a> <a id="2384" href="Effect.Empty.html#408" class="Module">RawEmpty</a> <a id="2393" href="Effect.Monad.html#2322" class="Field">rawEmpty</a> <a id="2402" class="Keyword">public</a>

  <a id="RawMonadZero.rawApplicativeZero"></a><a id="2412" href="Effect.Monad.html#2412" class="Function">rawApplicativeZero</a> <a id="2431" class="Symbol">:</a> <a id="2433" href="Effect.Applicative.html#2269" class="Record">RawApplicativeZero</a> <a id="2452" href="Effect.Monad.html#2241" class="Bound">F</a>
  <a id="2456" href="Effect.Monad.html#2412" class="Function">rawApplicativeZero</a> <a id="2475" class="Symbol">=</a> <a id="2477" class="Keyword">record</a>
    <a id="2488" class="Symbol">{</a> <a id="2490" href="Effect.Applicative.html#2344" class="Field">rawApplicative</a> <a id="2505" class="Symbol">=</a> <a id="2507" href="Effect.Monad.html#1015" class="Function">rawApplicative</a>
    <a id="2526" class="Symbol">;</a> <a id="2528" href="Effect.Applicative.html#2382" class="Field">rawEmpty</a> <a id="2537" class="Symbol">=</a> <a id="2539" href="Effect.Monad.html#2322" class="Field">rawEmpty</a>
    <a id="2552" class="Symbol">}</a>

<a id="2555" class="Comment">------------------------------------------------------------------------</a>
<a id="2628" class="Comment">-- The type of raw monadplus</a>

<a id="2658" class="Keyword">record</a> <a id="RawMonadPlus"></a><a id="2665" href="Effect.Monad.html#2665" class="Record">RawMonadPlus</a> <a id="2678" class="Symbol">(</a><a id="2679" href="Effect.Monad.html#2679" class="Bound">F</a> <a id="2681" class="Symbol">:</a> <a id="2683" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2687" href="Effect.Monad.html#755" class="Generalizable">f</a> <a id="2689" class="Symbol">→</a> <a id="2691" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2695" href="Effect.Monad.html#757" class="Generalizable">g</a><a id="2696" class="Symbol">)</a> <a id="2698" class="Symbol">:</a> <a id="2700" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2704" class="Symbol">(</a><a id="2705" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="2709" href="Effect.Monad.html#2687" class="Bound">f</a> <a id="2711" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2713" href="Effect.Monad.html#2695" class="Bound">g</a><a id="2714" class="Symbol">)</a> <a id="2716" class="Keyword">where</a>
  <a id="2724" class="Keyword">field</a>
    <a id="RawMonadPlus.rawMonadZero"></a><a id="2734" href="Effect.Monad.html#2734" class="Field">rawMonadZero</a> <a id="2747" class="Symbol">:</a> <a id="2749" href="Effect.Monad.html#2227" class="Record">RawMonadZero</a> <a id="2762" href="Effect.Monad.html#2679" class="Bound">F</a>
    <a id="RawMonadPlus.rawChoice"></a><a id="2768" href="Effect.Monad.html#2768" class="Field">rawChoice</a>    <a id="2781" class="Symbol">:</a> <a id="2783" href="Effect.Choice.html#414" class="Record">RawChoice</a> <a id="2793" href="Effect.Monad.html#2679" class="Bound">F</a>

  <a id="2798" class="Keyword">open</a> <a id="2803" href="Effect.Monad.html#2227" class="Module">RawMonadZero</a> <a id="2816" href="Effect.Monad.html#2734" class="Field">rawMonadZero</a> <a id="2829" class="Keyword">public</a>
  <a id="2838" class="Keyword">open</a> <a id="2843" href="Effect.Choice.html#414" class="Module">RawChoice</a> <a id="2853" href="Effect.Monad.html#2768" class="Field">rawChoice</a> <a id="2863" class="Keyword">public</a>

  <a id="RawMonadPlus.rawAlternative"></a><a id="2873" href="Effect.Monad.html#2873" class="Function">rawAlternative</a> <a id="2888" class="Symbol">:</a> <a id="2890" href="Effect.Applicative.html#2673" class="Record">RawAlternative</a> <a id="2905" href="Effect.Monad.html#2679" class="Bound">F</a>
  <a id="2909" href="Effect.Monad.html#2873" class="Function">rawAlternative</a> <a id="2924" class="Symbol">=</a> <a id="2926" class="Keyword">record</a>
    <a id="2937" class="Symbol">{</a> <a id="2939" href="Effect.Applicative.html#2744" class="Field">rawApplicativeZero</a> <a id="2958" class="Symbol">=</a> <a id="2960" href="Effect.Monad.html#2412" class="Function">rawApplicativeZero</a>
    <a id="2983" class="Symbol">;</a> <a id="2985" href="Effect.Applicative.html#2790" class="Field">rawChoice</a> <a id="2995" class="Symbol">=</a> <a id="2997" href="Effect.Monad.html#2768" class="Field">rawChoice</a>
    <a id="3011" class="Symbol">}</a>

<a id="3014" class="Comment">------------------------------------------------------------------------</a>
<a id="3087" class="Comment">-- The type of raw monad transformer</a>

<a id="3125" class="Comment">-- F has been RawMonadT&#39;d as TF</a>
<a id="3157" class="Keyword">record</a> <a id="RawMonadTd"></a><a id="3164" href="Effect.Monad.html#3164" class="Record">RawMonadTd</a> <a id="3175" class="Symbol">(</a><a id="3176" href="Effect.Monad.html#3176" class="Bound">F</a> <a id="3178" class="Symbol">:</a> <a id="3180" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3184" href="Effect.Monad.html#755" class="Generalizable">f</a> <a id="3186" class="Symbol">→</a> <a id="3188" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3192" href="Effect.Monad.html#759" class="Generalizable">g₁</a><a id="3194" class="Symbol">)</a> <a id="3196" class="Symbol">(</a><a id="3197" href="Effect.Monad.html#3197" class="Bound">TF</a> <a id="3200" class="Symbol">:</a> <a id="3202" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3206" href="Effect.Monad.html#755" class="Generalizable">f</a> <a id="3208" class="Symbol">→</a> <a id="3210" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3214" href="Effect.Monad.html#762" class="Generalizable">g₂</a><a id="3216" class="Symbol">)</a> <a id="3218" class="Symbol">:</a> <a id="3220" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3224" class="Symbol">(</a><a id="3225" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="3229" href="Effect.Monad.html#3184" class="Bound">f</a> <a id="3231" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3233" href="Effect.Monad.html#3192" class="Bound">g₁</a> <a id="3236" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3238" href="Effect.Monad.html#3214" class="Bound">g₂</a><a id="3240" class="Symbol">)</a> <a id="3242" class="Keyword">where</a>
  <a id="3250" class="Keyword">field</a>
    <a id="RawMonadTd.lift"></a><a id="3260" href="Effect.Monad.html#3260" class="Field">lift</a> <a id="3265" class="Symbol">:</a> <a id="3267" href="Effect.Monad.html#3176" class="Bound">F</a> <a id="3269" href="Effect.Monad.html#777" class="Generalizable">A</a> <a id="3271" class="Symbol">→</a> <a id="3273" href="Effect.Monad.html#3197" class="Bound">TF</a> <a id="3276" href="Effect.Monad.html#777" class="Generalizable">A</a>
    <a id="RawMonadTd.rawMonad"></a><a id="3282" href="Effect.Monad.html#3282" class="Field">rawMonad</a> <a id="3291" class="Symbol">:</a> <a id="3293" href="Effect.Monad.html#899" class="Record">RawMonad</a> <a id="3302" href="Effect.Monad.html#3197" class="Bound">TF</a>

  <a id="3308" class="Keyword">open</a> <a id="3313" href="Effect.Monad.html#899" class="Module">RawMonad</a> <a id="3322" href="Effect.Monad.html#3282" class="Field">rawMonad</a> <a id="3331" class="Keyword">public</a>

<a id="RawMonadT"></a><a id="3339" href="Effect.Monad.html#3339" class="Function">RawMonadT</a> <a id="3349" class="Symbol">:</a> <a id="3351" class="Symbol">(</a><a id="3352" href="Effect.Monad.html#3352" class="Bound">T</a> <a id="3354" class="Symbol">:</a> <a id="3356" class="Symbol">(</a><a id="3357" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3361" href="Effect.Monad.html#755" class="Generalizable">f</a> <a id="3363" class="Symbol">→</a> <a id="3365" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3369" href="Effect.Monad.html#759" class="Generalizable">g₁</a><a id="3371" class="Symbol">)</a> <a id="3373" class="Symbol">→</a> <a id="3375" class="Symbol">(</a><a id="3376" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3380" href="Effect.Monad.html#755" class="Generalizable">f</a> <a id="3382" class="Symbol">→</a> <a id="3384" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3388" href="Effect.Monad.html#762" class="Generalizable">g₂</a><a id="3390" class="Symbol">))</a> <a id="3393" class="Symbol">→</a> <a id="3395" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3399" class="Symbol">(</a><a id="3400" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="3404" href="Effect.Monad.html#755" class="Generalizable">f</a> <a id="3406" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3408" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="3412" href="Effect.Monad.html#759" class="Generalizable">g₁</a> <a id="3415" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3417" href="Effect.Monad.html#762" class="Generalizable">g₂</a><a id="3419" class="Symbol">)</a>
<a id="3421" href="Effect.Monad.html#3339" class="Function">RawMonadT</a> <a id="3431" href="Effect.Monad.html#3431" class="Bound">T</a> <a id="3433" class="Symbol">=</a> <a id="3435" class="Symbol">∀</a> <a id="3437" class="Symbol">{</a><a id="3438" href="Effect.Monad.html#3438" class="Bound">M</a><a id="3439" class="Symbol">}</a> <a id="3441" class="Symbol">→</a> <a id="3443" href="Effect.Monad.html#899" class="Record">RawMonad</a> <a id="3452" href="Effect.Monad.html#3438" class="Bound">M</a> <a id="3454" class="Symbol">→</a> <a id="3456" href="Effect.Monad.html#3164" class="Record">RawMonadTd</a> <a id="3467" href="Effect.Monad.html#3438" class="Bound">M</a> <a id="3469" class="Symbol">(</a><a id="3470" href="Effect.Monad.html#3431" class="Bound">T</a> <a id="3472" href="Effect.Monad.html#3438" class="Bound">M</a><a id="3473" class="Symbol">)</a>
</pre></body></html>

==> anc/html/Filtered-Coalgebra-Fixpoint.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Filtered-Coalgebra-Fixpoint</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>
<a id="36" class="Keyword">open</a> <a id="41" class="Keyword">import</a> <a id="48" href="Level.html" class="Module">Level</a>

<a id="55" class="Keyword">open</a> <a id="60" class="Keyword">import</a> <a id="67" href="Data.Product.html" class="Module">Data.Product</a>
<a id="80" class="Keyword">open</a> <a id="85" class="Keyword">import</a> <a id="92" href="Categories.Category.html" class="Module">Categories.Category</a>
<a id="112" class="Keyword">open</a> <a id="117" class="Keyword">import</a> <a id="124" href="Categories.Functor.html" class="Module">Categories.Functor</a> <a id="143" class="Keyword">using</a> <a id="149" class="Symbol">(</a><a id="150" href="Categories.Functor.Core.html#248" class="Record">Functor</a><a id="157" class="Symbol">;</a> <a id="159" href="Categories.Functor.html#747" class="Function Operator">_∘F_</a><a id="163" class="Symbol">)</a>
<a id="165" class="Keyword">open</a> <a id="170" class="Keyword">import</a> <a id="177" href="Data.Fin.html" class="Module">Data.Fin</a>

<a id="187" class="Keyword">open</a> <a id="192" class="Keyword">import</a> <a id="199" href="Function.Bundles.html" class="Module">Function.Bundles</a> <a id="216" class="Keyword">using</a> <a id="222" class="Symbol">(</a><a id="223" href="Function.Bundles.html#15492" class="Function Operator">_⟨$⟩_</a><a id="228" class="Symbol">)</a>
<a id="230" class="Keyword">open</a> <a id="235" class="Keyword">import</a> <a id="242" href="Relation.Binary.html" class="Module">Relation.Binary</a> <a id="258" class="Keyword">using</a> <a id="264" class="Symbol">(</a><a id="265" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="271" class="Symbol">)</a>

<a id="274" class="Keyword">open</a> <a id="279" class="Keyword">import</a> <a id="286" href="Categories.Category.Construction.F-Coalgebras.html" class="Module">Categories.Category.Construction.F-Coalgebras</a>
<a id="332" class="Keyword">open</a> <a id="337" class="Keyword">import</a> <a id="344" href="Categories.Category.Construction.Cocones.html" class="Module">Categories.Category.Construction.Cocones</a> <a id="385" class="Keyword">using</a> <a id="391" class="Symbol">(</a><a id="392" href="Categories.Category.Construction.Cocones.html#731" class="Function">Cocones</a><a id="399" class="Symbol">)</a>
<a id="401" class="Keyword">open</a> <a id="406" class="Keyword">import</a> <a id="413" href="Categories.Functor.Coalgebra.html" class="Module">Categories.Functor.Coalgebra</a>
<a id="442" class="Keyword">open</a> <a id="447" class="Keyword">import</a> <a id="454" href="Categories.Diagram.Cocone.html" class="Module">Categories.Diagram.Cocone</a>
<a id="480" class="Keyword">open</a> <a id="485" class="Keyword">import</a> <a id="492" href="Batteries.Category.Accessible.html" class="Module">Batteries.Category.Accessible</a>
<a id="522" class="Keyword">open</a> <a id="527" class="Keyword">import</a> <a id="534" href="Batteries.Category.Accessible.Finitely.html" class="Module">Batteries.Category.Accessible.Finitely</a> <a id="573" class="Keyword">using</a> <a id="579" class="Symbol">(</a><a id="580" href="Batteries.Category.Accessible.Finitely.html#238" class="Function">Finitely-Accessible</a><a id="599" class="Symbol">)</a>
<a id="601" class="Keyword">open</a> <a id="606" class="Keyword">import</a> <a id="613" href="Categories.Object.Initial.html" class="Module">Categories.Object.Initial</a>
<a id="639" class="Keyword">open</a> <a id="644" class="Keyword">import</a> <a id="651" href="Batteries.Diagram.Filtered.html" class="Module">Batteries.Diagram.Filtered</a>
<a id="678" class="Keyword">open</a> <a id="683" class="Keyword">import</a> <a id="690" href="Categories.Diagram.Colimit.html" class="Module">Categories.Diagram.Colimit</a>
<a id="717" class="Keyword">open</a> <a id="722" class="Keyword">import</a> <a id="729" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html" class="Module">Batteries.Diagram.Colimit.Colimit-Lemmas</a> <a id="770" class="Keyword">using</a> <a id="776" class="Symbol">(</a><a id="777" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#1340" class="Function">IsLimitting</a><a id="788" class="Symbol">;</a> <a id="790" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#5295" class="Function">colimit-is-jointly-epic</a><a id="813" class="Symbol">)</a>
<a id="815" class="Keyword">open</a> <a id="820" class="Keyword">import</a> <a id="827" href="Categories.Category.Slice.html" class="Module">Categories.Category.Slice</a> <a id="853" class="Keyword">using</a> <a id="859" class="Symbol">(</a><a id="860" href="Categories.Category.Slice.html#645" class="InductiveConstructor">slicearr</a><a id="868" class="Symbol">)</a>
<a id="870" class="Keyword">open</a> <a id="875" class="Keyword">import</a> <a id="882" href="Categories.Diagram.Cocone.Properties.html" class="Module">Categories.Diagram.Cocone.Properties</a>
<a id="919" class="Keyword">open</a> <a id="924" class="Keyword">import</a> <a id="931" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html" class="Module">Batteries.Diagram.Colimit.Instance.F-Coalgebras</a>
<a id="979" class="Keyword">open</a> <a id="984" class="Keyword">import</a> <a id="991" href="Categories.Diagram.Coequalizer.html" class="Module">Categories.Diagram.Coequalizer</a> 

<a id="1024" class="Keyword">import</a> <a id="1031" href="Coalgebra.IdxProp.html" class="Module">Coalgebra.IdxProp</a>
<a id="1049" class="Keyword">open</a> <a id="1054" class="Keyword">import</a> <a id="1061" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html" class="Module">Batteries.Diagram.Colimit.Instance.F-Coalgebras</a>
<a id="1109" class="Keyword">open</a> <a id="1114" class="Keyword">import</a> <a id="1121" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html" class="Module">Batteries.Diagram.Colimit.Colimit-Lemmas</a>

<a id="1163" class="Keyword">module</a> <a id="1170" href="Filtered-Coalgebra-Fixpoint.html" class="Module">Filtered-Coalgebra-Fixpoint</a>
  <a id="1200" class="Symbol">{</a><a id="1201" href="Filtered-Coalgebra-Fixpoint.html#1201" class="Bound">o</a> <a id="1203" href="Filtered-Coalgebra-Fixpoint.html#1203" class="Bound">ℓ</a><a id="1204" class="Symbol">}</a> <a id="1206" class="Comment">-- {ℓFil}</a>
  <a id="1218" class="Symbol">{</a><a id="1219" href="Filtered-Coalgebra-Fixpoint.html#1219" class="Bound">𝒞</a> <a id="1221" class="Symbol">:</a> <a id="1223" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="1232" href="Filtered-Coalgebra-Fixpoint.html#1201" class="Bound">o</a> <a id="1234" href="Filtered-Coalgebra-Fixpoint.html#1203" class="Bound">ℓ</a> <a id="1236" href="Filtered-Coalgebra-Fixpoint.html#1203" class="Bound">ℓ</a><a id="1237" class="Symbol">}</a>
  <a id="1241" class="Symbol">(</a><a id="1242" href="Filtered-Coalgebra-Fixpoint.html#1242" class="Bound">F</a> <a id="1244" class="Symbol">:</a> <a id="1246" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="1254" href="Filtered-Coalgebra-Fixpoint.html#1219" class="Bound">𝒞</a> <a id="1256" href="Filtered-Coalgebra-Fixpoint.html#1219" class="Bound">𝒞</a><a id="1257" class="Symbol">)</a>
  <a id="1261" class="Comment">-- (Fil : Category ℓ ℓ ℓ → Set ℓFil)</a>
  <a id="1300" class="Comment">-- (Fil⇒filtered : ∀ {𝒟} → Fil 𝒟 → filtered 𝒟)</a>
  <a id="1349" class="Symbol">(</a><a id="1350" href="Filtered-Coalgebra-Fixpoint.html#1350" class="Bound">𝒞-acc</a> <a id="1356" class="Symbol">:</a> <a id="1358" href="Batteries.Category.Accessible.Finitely.html#238" class="Function">Finitely-Accessible</a> <a id="1378" href="Filtered-Coalgebra-Fixpoint.html#1219" class="Bound">𝒞</a><a id="1379" class="Symbol">)</a>
  <a id="1383" class="Symbol">(</a><a id="1384" href="Filtered-Coalgebra-Fixpoint.html#1384" class="Bound">Prop</a> <a id="1389" class="Symbol">:</a> <a id="1391" href="Categories.Functor.Coalgebra.html#483" class="Record">F-Coalgebra</a> <a id="1403" href="Filtered-Coalgebra-Fixpoint.html#1242" class="Bound">F</a> <a id="1405" class="Symbol">→</a> <a id="1407" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1411" href="Filtered-Coalgebra-Fixpoint.html#1203" class="Bound">ℓ</a><a id="1412" class="Symbol">)</a>
  <a id="1416" class="Comment">-- (colimit : Colimit (Coalgebra.IdxProp.forget-IdxPropCoalgebra 𝒞 F (Accessible.fin 𝒞-acc) Prop))</a>
  <a id="1517" class="Comment">-- (cocone : Cocone D)</a>
  <a id="1542" class="Symbol">(</a><a id="1543" href="Filtered-Coalgebra-Fixpoint.html#1543" class="Bound">fin-coequalizer</a> <a id="1559" class="Symbol">:</a> 
     <a id="1567" class="Symbol">∀</a> <a id="1569" href="Filtered-Coalgebra-Fixpoint.html#1569" class="Bound">i</a> <a id="1571" class="Symbol">→</a> <a id="1573" class="Symbol">(</a><a id="1574" href="Filtered-Coalgebra-Fixpoint.html#1574" class="Bound">f</a> <a id="1576" href="Filtered-Coalgebra-Fixpoint.html#1576" class="Bound">g</a> <a id="1578" class="Symbol">:</a> <a id="1580" href="Filtered-Coalgebra-Fixpoint.html#1219" class="Bound">𝒞</a> <a id="1582" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="1584" href="Batteries.Category.Accessible.html#2355" class="Field">Accessible.fin</a> <a id="1599" href="Filtered-Coalgebra-Fixpoint.html#1350" class="Bound">𝒞-acc</a> <a id="1605" href="Filtered-Coalgebra-Fixpoint.html#1569" class="Bound">i</a> <a id="1607" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="1609" href="Batteries.Category.Accessible.html#2355" class="Field">Accessible.fin</a> <a id="1624" href="Filtered-Coalgebra-Fixpoint.html#1350" class="Bound">𝒞-acc</a> <a id="1630" href="Filtered-Coalgebra-Fixpoint.html#1569" class="Bound">i</a> <a id="1632" href="Categories.Category.html#502" class="Function Operator">]</a><a id="1633" class="Symbol">)</a>
        <a id="1643" class="Symbol">→</a> <a id="1645" href="Categories.Diagram.Coequalizer.html#1885" class="Record">Coequalizer</a> <a id="1657" href="Filtered-Coalgebra-Fixpoint.html#1219" class="Bound">𝒞</a> <a id="1659" href="Filtered-Coalgebra-Fixpoint.html#1574" class="Bound">f</a> <a id="1661" href="Filtered-Coalgebra-Fixpoint.html#1576" class="Bound">g</a><a id="1662" class="Symbol">)</a>
  <a id="1666" class="Keyword">where</a>

<a id="1673" class="Keyword">open</a> <a id="1678" class="Keyword">import</a> <a id="1685" href="Accessible-fp-family.html" class="Module">Accessible-fp-family</a> <a id="1706" href="Filtered-Coalgebra-Fixpoint.html#1219" class="Bound">𝒞</a> <a id="1708" href="Batteries.Diagram.Filtered.html#2825" class="Record">filtered</a> <a id="1717" class="Symbol">(λ</a> <a id="1720" href="Filtered-Coalgebra-Fixpoint.html#1720" class="Bound">x</a> <a id="1722" class="Symbol">→</a> <a id="1724" href="Filtered-Coalgebra-Fixpoint.html#1720" class="Bound">x</a><a id="1725" class="Symbol">)</a> <a id="1727" href="Filtered-Coalgebra-Fixpoint.html#1350" class="Bound">𝒞-acc</a> <a id="1733" href="Filtered-Coalgebra-Fixpoint.html#1543" class="Bound">fin-coequalizer</a>
<a id="1749" class="Keyword">open</a> <a id="1754" href="Coalgebra.IdxProp.html" class="Module">Coalgebra.IdxProp</a> <a id="1772" href="Filtered-Coalgebra-Fixpoint.html#1219" class="Bound">𝒞</a> <a id="1774" href="Filtered-Coalgebra-Fixpoint.html#1242" class="Bound">F</a> <a id="1776" href="Accessible-fp-family.html#1637" class="Function">Idx-All.obj</a> <a id="1788" href="Filtered-Coalgebra-Fixpoint.html#1384" class="Bound">Prop</a>
<a id="1793" class="Keyword">open</a> <a id="1798" class="Keyword">import</a> <a id="1805" href="Batteries.Object.Presentable.html" class="Module">Batteries.Object.Presentable</a> <a id="1834" href="Filtered-Coalgebra-Fixpoint.html#1219" class="Bound">𝒞</a> <a id="1836" href="Batteries.Diagram.Filtered.html#2825" class="Record">filtered</a>
<a id="1845" class="Keyword">open</a> <a id="1850" class="Keyword">import</a> <a id="1857" href="Categories.Morphism.Reasoning.html" class="Module">Categories.Morphism.Reasoning</a> <a id="1887" href="Filtered-Coalgebra-Fixpoint.html#1219" class="Bound">𝒞</a> <a id="1889" class="Keyword">using</a> <a id="1895" class="Symbol">(</a><a id="1896" href="Categories.Morphism.Reasoning.Core.html#2226" class="Function">assoc²βε</a><a id="1904" class="Symbol">;</a> <a id="1906" href="Categories.Morphism.Reasoning.Core.html#8875" class="Function">cancelˡ</a><a id="1913" class="Symbol">;</a> <a id="1915" href="Categories.Morphism.Reasoning.Core.html#3605" class="Function">pushˡ</a><a id="1920" class="Symbol">;</a> <a id="1922" href="Categories.Morphism.Reasoning.Core.html#3168" class="Function">pullˡ</a><a id="1927" class="Symbol">;</a> <a id="1929" href="Categories.Morphism.Reasoning.Core.html#5142" class="Function">extendʳ</a><a id="1936" class="Symbol">;</a> <a id="1938" href="Categories.Morphism.Reasoning.Core.html#4947" class="Function">extendˡ</a><a id="1945" class="Symbol">)</a>

<a id="1948" class="Keyword">open</a> <a id="1953" class="Keyword">import</a> <a id="1960" href="Coalgebra.Isomorphism.html" class="Module">Coalgebra.Isomorphism</a> <a id="1982" href="Filtered-Coalgebra-Fixpoint.html#1219" class="Bound">𝒞</a> <a id="1984" href="Filtered-Coalgebra-Fixpoint.html#1242" class="Bound">F</a>
<a id="1986" class="Keyword">open</a> <a id="1991" class="Keyword">import</a> <a id="1998" href="Coalgebra.Retract.html" class="Module">Coalgebra.Retract</a> <a id="2016" href="Filtered-Coalgebra-Fixpoint.html#1219" class="Bound">𝒞</a> <a id="2018" href="Filtered-Coalgebra-Fixpoint.html#1242" class="Bound">F</a>

<a id="2021" class="Keyword">private</a>
  <a id="2031" class="Keyword">module</a> <a id="𝒞"></a><a id="2038" href="Filtered-Coalgebra-Fixpoint.html#2038" class="Module">𝒞</a> <a id="2040" class="Symbol">=</a> <a id="2042" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="2051" href="Filtered-Coalgebra-Fixpoint.html#1219" class="Bound">𝒞</a>
  <a id="2055" class="Keyword">module</a> <a id="F"></a><a id="2062" href="Filtered-Coalgebra-Fixpoint.html#2062" class="Module">F</a> <a id="2064" class="Symbol">=</a> <a id="2066" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="2074" href="Filtered-Coalgebra-Fixpoint.html#1242" class="Bound">F</a>
  <a id="2078" class="Keyword">module</a> <a id="𝒞-acc"></a><a id="2085" href="Filtered-Coalgebra-Fixpoint.html#2085" class="Module">𝒞-acc</a> <a id="2091" class="Symbol">=</a> <a id="2093" href="Batteries.Category.Accessible.html#2202" class="Module">Accessible</a> <a id="2104" href="Filtered-Coalgebra-Fixpoint.html#1350" class="Bound">𝒞-acc</a>

<a id="2111" class="Keyword">open</a> <a id="2116" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="2125" href="Filtered-Coalgebra-Fixpoint.html#1219" class="Bound">𝒞</a>
<a id="2127" class="Keyword">import</a> <a id="2134" href="Coproduct-Extension.html" class="Module">Coproduct-Extension</a>
<a id="2154" class="Keyword">open</a> <a id="2159" class="Keyword">import</a> <a id="2166" href="Categories.Object.Coproduct.html" class="Module">Categories.Object.Coproduct</a> <a id="2194" href="Filtered-Coalgebra-Fixpoint.html#1219" class="Bound">𝒞</a>

<a id="2197" class="Comment">-- Our diagram:</a>
<a id="2213" class="Keyword">module</a> <a id="Diagram-Definitions"></a><a id="2220" href="Filtered-Coalgebra-Fixpoint.html#2220" class="Module">Diagram-Definitions</a> <a id="2240" class="Keyword">where</a>
  <a id="Diagram-Definitions.𝒟"></a><a id="2248" href="Filtered-Coalgebra-Fixpoint.html#2248" class="Function">𝒟</a> <a id="2250" class="Symbol">:</a> <a id="2252" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="2261" class="Symbol">_</a> <a id="2263" class="Symbol">_</a> <a id="2265" class="Symbol">_</a>
  <a id="2269" href="Filtered-Coalgebra-Fixpoint.html#2248" class="Function">𝒟</a> <a id="2271" class="Symbol">=</a> <a id="2273" href="Coalgebra.IdxProp.html#1329" class="Function">IdxPropCoalgebras</a>
  <a id="2293" class="Keyword">module</a> <a id="Diagram-Definitions.𝒟"></a><a id="2300" href="Filtered-Coalgebra-Fixpoint.html#2300" class="Module">𝒟</a> <a id="2302" class="Symbol">=</a> <a id="2304" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="2313" href="Filtered-Coalgebra-Fixpoint.html#2248" class="Function">𝒟</a>
  
  <a id="Diagram-Definitions.D"></a><a id="2320" href="Filtered-Coalgebra-Fixpoint.html#2320" class="Function">D</a> <a id="2322" class="Symbol">:</a> <a id="2324" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="2332" href="Filtered-Coalgebra-Fixpoint.html#2248" class="Function">𝒟</a> <a id="2334" class="Symbol">(</a><a id="2335" href="Categories.Category.Construction.F-Coalgebras.html#598" class="Function">F-Coalgebras</a> <a id="2348" href="Filtered-Coalgebra-Fixpoint.html#1242" class="Bound">F</a><a id="2349" class="Symbol">)</a>
  <a id="2353" href="Filtered-Coalgebra-Fixpoint.html#2320" class="Function">D</a> <a id="2355" class="Symbol">=</a> <a id="2357" href="Coalgebra.IdxProp.html#1464" class="Function">forget-IdxProp</a>
  <a id="2374" class="Keyword">module</a> <a id="Diagram-Definitions.D"></a><a id="2381" href="Filtered-Coalgebra-Fixpoint.html#2381" class="Module">D</a> <a id="2383" class="Symbol">=</a> <a id="2385" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="2393" href="Filtered-Coalgebra-Fixpoint.html#2320" class="Function">D</a>
  
  <a id="Diagram-Definitions.U"></a><a id="2400" href="Filtered-Coalgebra-Fixpoint.html#2400" class="Function">U</a> <a id="2402" class="Symbol">:</a> <a id="2404" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="2412" class="Symbol">(</a><a id="2413" href="Categories.Category.Construction.F-Coalgebras.html#598" class="Function">F-Coalgebras</a> <a id="2426" href="Filtered-Coalgebra-Fixpoint.html#1242" class="Bound">F</a><a id="2427" class="Symbol">)</a> <a id="2429" href="Filtered-Coalgebra-Fixpoint.html#1219" class="Bound">𝒞</a>
  <a id="2433" href="Filtered-Coalgebra-Fixpoint.html#2400" class="Function">U</a> <a id="2435" class="Symbol">=</a> <a id="2437" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#947" class="Function">forget-Coalgebra</a>
  <a id="2456" class="Keyword">module</a> <a id="Diagram-Definitions.U"></a><a id="2463" href="Filtered-Coalgebra-Fixpoint.html#2463" class="Module">U</a> <a id="2465" class="Symbol">=</a> <a id="2467" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="2475" href="Filtered-Coalgebra-Fixpoint.html#2400" class="Function">U</a>

<a id="2478" class="Keyword">open</a> <a id="2483" href="Filtered-Coalgebra-Fixpoint.html#2220" class="Module">Diagram-Definitions</a>

<a id="2504" class="Comment">-- On of our assumptions: the property is closed under the</a>
<a id="2563" class="Comment">-- construction of coproduct extensions</a>
<a id="Prop-closed-under-Coproduct-Extension"></a><a id="2603" href="Filtered-Coalgebra-Fixpoint.html#2603" class="Function">Prop-closed-under-Coproduct-Extension</a> <a id="2641" class="Symbol">=</a>
  <a id="2645" class="Symbol">∀</a> <a id="2647" class="Symbol">(</a><a id="2648" href="Filtered-Coalgebra-Fixpoint.html#2648" class="Bound">C</a> <a id="2650" class="Symbol">:</a> <a id="2652" href="Categories.Category.Core.html#559" class="Function">𝒞.Obj</a><a id="2657" class="Symbol">)</a> <a id="2659" class="Symbol">(</a><a id="2660" href="Filtered-Coalgebra-Fixpoint.html#2660" class="Bound">c</a> <a id="2662" class="Symbol">:</a> <a id="2664" href="Categories.Functor.Coalgebra.html#346" class="Function">F-Coalgebra-on</a> <a id="2679" href="Filtered-Coalgebra-Fixpoint.html#1242" class="Bound">F</a> <a id="2681" href="Filtered-Coalgebra-Fixpoint.html#2648" class="Bound">C</a><a id="2682" class="Symbol">)</a>
  <a id="2686" class="Symbol">→</a> <a id="2688" class="Symbol">{</a><a id="2689" href="Filtered-Coalgebra-Fixpoint.html#2689" class="Bound">k</a> <a id="2691" class="Symbol">:</a> <a id="2693" href="Batteries.Category.Accessible.html#2339" class="Function">𝒞-acc.Idx</a><a id="2702" class="Symbol">}</a>
  <a id="2706" class="Symbol">→</a> <a id="2708" class="Symbol">(</a><a id="2709" href="Filtered-Coalgebra-Fixpoint.html#2709" class="Bound">p</a> <a id="2711" class="Symbol">:</a> <a id="2713" href="Batteries.Category.Accessible.html#2355" class="Function">𝒞-acc.fin</a> <a id="2723" href="Filtered-Coalgebra-Fixpoint.html#2689" class="Bound">k</a> <a id="2725" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="2727" href="Categories.Functor.Core.html#797" class="Function">F.₀</a> <a id="2731" href="Filtered-Coalgebra-Fixpoint.html#2648" class="Bound">C</a><a id="2732" class="Symbol">)</a>
  <a id="2736" class="Symbol">→</a> <a id="2738" class="Symbol">(</a><a id="2739" href="Filtered-Coalgebra-Fixpoint.html#2739" class="Bound">coprod</a> <a id="2746" class="Symbol">:</a> <a id="2748" href="Categories.Object.Coproduct.html#398" class="Record">Coproduct</a> <a id="2758" href="Filtered-Coalgebra-Fixpoint.html#2648" class="Bound">C</a> <a id="2760" class="Symbol">(</a><a id="2761" href="Batteries.Category.Accessible.html#2355" class="Function">𝒞-acc.fin</a> <a id="2771" href="Filtered-Coalgebra-Fixpoint.html#2689" class="Bound">k</a><a id="2772" class="Symbol">))</a>
  <a id="2777" class="Symbol">→</a> <a id="2779" href="Filtered-Coalgebra-Fixpoint.html#1384" class="Bound">Prop</a> <a id="2784" class="Symbol">(</a><a id="2785" href="Categories.Functor.Coalgebra.html#611" class="Function">to-Coalgebra</a> <a id="2798" href="Filtered-Coalgebra-Fixpoint.html#2660" class="Bound">c</a><a id="2799" class="Symbol">)</a>
  <a id="2803" class="Symbol">→</a> <a id="2805" href="Filtered-Coalgebra-Fixpoint.html#1384" class="Bound">Prop</a> <a id="2810" class="Symbol">(</a><a id="2811" href="Coproduct-Extension.html#986" class="Function">Coproduct-Extension.C,c+p</a> <a id="2837" href="Filtered-Coalgebra-Fixpoint.html#1219" class="Bound">𝒞</a> <a id="2839" href="Filtered-Coalgebra-Fixpoint.html#1242" class="Bound">F</a> <a id="2841" href="Filtered-Coalgebra-Fixpoint.html#2660" class="Bound">c</a> <a id="2843" href="Filtered-Coalgebra-Fixpoint.html#2739" class="Bound">coprod</a> <a id="2850" href="Filtered-Coalgebra-Fixpoint.html#2709" class="Bound">p</a><a id="2851" class="Symbol">)</a>


<a id="2855" class="Keyword">module</a> <a id="2862" href="Filtered-Coalgebra-Fixpoint.html#2862" class="Module">_</a> <a id="2864" class="Keyword">where</a>
  <a id="2872" class="Keyword">open</a> <a id="2877" class="Keyword">import</a> <a id="2884" href="Categories.Morphism.html" class="Module">Categories.Morphism</a> <a id="2904" class="Symbol">(</a><a id="2905" href="Categories.Category.Construction.F-Coalgebras.html#598" class="Function">F-Coalgebras</a> <a id="2918" href="Filtered-Coalgebra-Fixpoint.html#1242" class="Bound">F</a><a id="2919" class="Symbol">)</a> <a id="2921" class="Keyword">using</a> <a id="2927" class="Symbol">(</a><a id="2928" href="Categories.Morphism.html#2335" class="Record Operator">_≅_</a><a id="2931" class="Symbol">)</a>
  <a id="2935" href="Filtered-Coalgebra-Fixpoint.html#2935" class="Function">Prop-resp-≅</a> <a id="2947" class="Symbol">=</a>
    <a id="2953" class="Symbol">∀</a> <a id="2955" class="Symbol">(</a><a id="2956" href="Filtered-Coalgebra-Fixpoint.html#2956" class="Bound">C</a> <a id="2958" href="Filtered-Coalgebra-Fixpoint.html#2958" class="Bound">E</a> <a id="2960" class="Symbol">:</a> <a id="2962" href="Categories.Functor.Coalgebra.html#483" class="Record">F-Coalgebra</a> <a id="2974" href="Filtered-Coalgebra-Fixpoint.html#1242" class="Bound">F</a><a id="2975" class="Symbol">)</a>
    <a id="2981" class="Symbol">→</a> <a id="2983" href="Filtered-Coalgebra-Fixpoint.html#2956" class="Bound">C</a> <a id="2985" href="Categories.Morphism.html#2335" class="Record Operator">≅</a> <a id="2987" href="Filtered-Coalgebra-Fixpoint.html#2958" class="Bound">E</a>
    <a id="2993" class="Symbol">→</a> <a id="2995" href="Filtered-Coalgebra-Fixpoint.html#1384" class="Bound">Prop</a> <a id="3000" href="Filtered-Coalgebra-Fixpoint.html#2956" class="Bound">C</a>
    <a id="3006" class="Symbol">→</a> <a id="3008" href="Filtered-Coalgebra-Fixpoint.html#1384" class="Bound">Prop</a> <a id="3013" href="Filtered-Coalgebra-Fixpoint.html#2958" class="Bound">E</a>

<a id="3016" class="Keyword">module</a> <a id="fixpoint-theorem"></a><a id="3023" href="Filtered-Coalgebra-Fixpoint.html#3023" class="Module">fixpoint-theorem</a>
       <a id="3047" class="Symbol">(</a><a id="3048" href="Filtered-Coalgebra-Fixpoint.html#3048" class="Bound">T</a> <a id="3050" class="Symbol">:</a> <a id="3052" href="Categories.Diagram.Colimit.html#961" class="Record">Colimit</a> <a id="3060" class="Symbol">(</a><a id="3061" href="Filtered-Coalgebra-Fixpoint.html#2400" class="Function">U</a> <a id="3063" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="3066" href="Filtered-Coalgebra-Fixpoint.html#2320" class="Function">D</a><a id="3067" class="Symbol">))</a>
       <a id="3077" class="Symbol">(</a><a id="3078" href="Filtered-Coalgebra-Fixpoint.html#3078" class="Bound">F-finitary</a> <a id="3089" class="Symbol">:</a> <a id="3091" href="Batteries.Object.Presentable.html#813" class="Function">finitary</a> <a id="3100" href="Filtered-Coalgebra-Fixpoint.html#1242" class="Bound">F</a><a id="3101" class="Symbol">)</a>
       <a id="3110" class="Symbol">(</a><a id="3111" href="Filtered-Coalgebra-Fixpoint.html#3111" class="Bound">𝒟-filtered</a> <a id="3122" class="Symbol">:</a> <a id="3124" href="Batteries.Diagram.Filtered.html#2825" class="Record">filtered</a> <a id="3133" href="Filtered-Coalgebra-Fixpoint.html#2248" class="Function">𝒟</a><a id="3134" class="Symbol">)</a>
       <a id="3143" class="Symbol">(</a><a id="3144" href="Filtered-Coalgebra-Fixpoint.html#3144" class="Bound">closed-under-coprod-ext</a> <a id="3168" class="Symbol">:</a> <a id="3170" href="Filtered-Coalgebra-Fixpoint.html#2603" class="Function">Prop-closed-under-Coproduct-Extension</a><a id="3207" class="Symbol">)</a>
       <a id="3216" class="Symbol">(</a><a id="3217" href="Filtered-Coalgebra-Fixpoint.html#3217" class="Bound">closed-under-≅</a> <a id="3232" class="Symbol">:</a> <a id="3234" href="Filtered-Coalgebra-Fixpoint.html#2935" class="Function">Prop-resp-≅</a><a id="3245" class="Symbol">)</a>
       <a id="3254" class="Keyword">where</a>
  <a id="3262" class="Keyword">private</a>
    <a id="3274" class="Keyword">module</a> <a id="fixpoint-theorem.T"></a><a id="3281" href="Filtered-Coalgebra-Fixpoint.html#3281" class="Module">T</a> <a id="3283" class="Symbol">=</a> <a id="3285" href="Categories.Diagram.Colimit.html#961" class="Module">Colimit</a> <a id="3293" href="Filtered-Coalgebra-Fixpoint.html#3048" class="Bound">T</a>

  <a id="3298" class="Comment">-- F sends T to a colimit again:</a>
  <a id="3333" class="Comment">-- F[T] : IsInitial (Cocones (F ∘F U ∘F D)) (F-map-Coconeˡ F T.colimit)</a>
  <a id="3407" class="Comment">-- F[T] = F-finitary 𝒟 𝒟-filtered (U ∘F D) T</a>
  <a id="fixpoint-theorem.colim[F∘U∘D]"></a><a id="3454" href="Filtered-Coalgebra-Fixpoint.html#3454" class="Function">colim[F∘U∘D]</a> <a id="3467" class="Symbol">:</a> <a id="3469" href="Categories.Diagram.Colimit.html#961" class="Record">Colimit</a> <a id="3477" class="Symbol">(</a><a id="3478" href="Filtered-Coalgebra-Fixpoint.html#1242" class="Bound">F</a> <a id="3480" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="3483" href="Filtered-Coalgebra-Fixpoint.html#2400" class="Function">U</a> <a id="3485" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="3488" href="Filtered-Coalgebra-Fixpoint.html#2320" class="Function">D</a><a id="3489" class="Symbol">)</a>
  <a id="3493" href="Filtered-Coalgebra-Fixpoint.html#3454" class="Function">colim[F∘U∘D]</a> <a id="3506" class="Symbol">=</a> <a id="3508" class="Keyword">record</a>
    <a id="3519" class="Symbol">{</a> <a id="3521" href="Categories.Diagram.Colimit.html#1020" class="Field">initial</a> <a id="3529" class="Symbol">=</a> <a id="3531" class="Keyword">record</a>
      <a id="3544" class="Symbol">{</a> <a id="3546" href="Categories.Object.Initial.html#804" class="Field">⊥</a> <a id="3548" class="Symbol">=</a> <a id="3550" href="Categories.Diagram.Cocone.Properties.html#856" class="Function">F-map-Coconeˡ</a> <a id="3564" href="Filtered-Coalgebra-Fixpoint.html#1242" class="Bound">F</a> <a id="3566" href="Categories.Diagram.Colimit.html#1122" class="Function">T.colimit</a>
      <a id="3582" class="Symbol">;</a> <a id="3584" href="Categories.Object.Initial.html#816" class="Field">⊥-is-initial</a> <a id="3597" class="Symbol">=</a> <a id="3599" href="Filtered-Coalgebra-Fixpoint.html#3078" class="Bound">F-finitary</a> <a id="3610" href="Filtered-Coalgebra-Fixpoint.html#2248" class="Function">𝒟</a> <a id="3612" href="Filtered-Coalgebra-Fixpoint.html#3111" class="Bound">𝒟-filtered</a> <a id="3623" class="Symbol">(</a><a id="3624" href="Filtered-Coalgebra-Fixpoint.html#2400" class="Function">U</a> <a id="3626" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="3629" href="Filtered-Coalgebra-Fixpoint.html#2320" class="Function">D</a><a id="3630" class="Symbol">)</a> <a id="3632" href="Filtered-Coalgebra-Fixpoint.html#3048" class="Bound">T</a>
      <a id="3640" class="Symbol">}</a>
    <a id="3646" class="Symbol">}</a>
  <a id="3650" class="Keyword">module</a> <a id="fixpoint-theorem.colim[F∘U∘D]"></a><a id="3657" href="Filtered-Coalgebra-Fixpoint.html#3657" class="Module">colim[F∘U∘D]</a> <a id="3670" class="Symbol">=</a> <a id="3672" href="Categories.Diagram.Colimit.html#961" class="Module">Colimit</a> <a id="3680" href="Filtered-Coalgebra-Fixpoint.html#3454" class="Function">colim[F∘U∘D]</a>

  <a id="3696" class="Comment">-- but we can also extend it by the coalgebra structures</a>
  <a id="3755" class="Comment">-- and obtain a cocone for the original diagram</a>
  <a id="fixpoint-theorem.F[proj]∘coalg"></a><a id="3805" href="Filtered-Coalgebra-Fixpoint.html#3805" class="Function">F[proj]∘coalg</a> <a id="3819" class="Symbol">:</a> <a id="3821" href="Categories.Diagram.Cocone.html#534" class="Record">Cocone</a> <a id="3828" class="Symbol">(</a><a id="3829" href="Filtered-Coalgebra-Fixpoint.html#2400" class="Function">U</a> <a id="3831" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="3834" href="Filtered-Coalgebra-Fixpoint.html#2320" class="Function">D</a><a id="3835" class="Symbol">)</a>
  <a id="3839" href="Filtered-Coalgebra-Fixpoint.html#3805" class="Function">F[proj]∘coalg</a> <a id="3853" class="Symbol">=</a> <a id="3855" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#2546" class="Function">apply-F-to-Cocone-coapex</a> <a id="3880" href="Filtered-Coalgebra-Fixpoint.html#2320" class="Function">D</a> <a id="3882" href="Categories.Diagram.Colimit.html#1122" class="Function">T.colimit</a>
  <a id="3894" class="Keyword">module</a> <a id="fixpoint-theorem.F[proj]∘coalg"></a><a id="3901" href="Filtered-Coalgebra-Fixpoint.html#3901" class="Module">F[proj]∘coalg</a> <a id="3915" class="Symbol">=</a> <a id="3917" href="Categories.Diagram.Cocone.html#534" class="Module">Cocone</a> <a id="3924" href="Filtered-Coalgebra-Fixpoint.html#3805" class="Function">F[proj]∘coalg</a>
  
  <a id="3943" class="Keyword">open</a> <a id="3948" class="Keyword">import</a> <a id="3955" href="Filtered-Cocone-Limitting.html" class="Module">Filtered-Cocone-Limitting</a> <a id="3981" href="Filtered-Coalgebra-Fixpoint.html#1350" class="Bound">𝒞-acc</a> <a id="3987" href="Filtered-Coalgebra-Fixpoint.html#3805" class="Function">F[proj]∘coalg</a> <a id="4001" href="Filtered-Coalgebra-Fixpoint.html#3111" class="Bound">𝒟-filtered</a>
  <a id="4014" class="Keyword">open</a> <a id="4019" class="Keyword">import</a> <a id="4026" href="Batteries.Diagram.Hom-Factorization.html" class="Module">Batteries.Diagram.Hom-Factorization</a>  <a id="4063" class="Comment">--  F[proj]∘coalg</a>
  <a id="4083" class="Keyword">open</a> <a id="4088" class="Keyword">import</a> <a id="4095" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html" class="Module">Batteries.Diagram.Colimit.Hom-Colimit-Choice</a> <a id="4140" href="Filtered-Coalgebra-Fixpoint.html#1219" class="Bound">𝒞</a>
  <a id="4144" class="Keyword">open</a> <a id="4149" class="Keyword">import</a> <a id="4156" href="Categories.Morphism.html" class="Module">Categories.Morphism</a> <a id="4176" href="Filtered-Coalgebra-Fixpoint.html#1219" class="Bound">𝒞</a> <a id="4178" class="Keyword">using</a> <a id="4184" class="Symbol">(</a><a id="4185" href="Categories.Morphism.html#2335" class="Record Operator">_≅_</a><a id="4188" class="Symbol">)</a>
  <a id="4192" class="Keyword">import</a> <a id="4199" href="Categories.Morphism.html" class="Module">Categories.Morphism</a> <a id="4219" class="Symbol">(</a><a id="4220" href="Categories.Category.Construction.F-Coalgebras.html#598" class="Function">F-Coalgebras</a> <a id="4233" href="Filtered-Coalgebra-Fixpoint.html#1242" class="Bound">F</a><a id="4234" class="Symbol">)</a> <a id="4236" class="Symbol">as</a> <a id="fixpoint-theorem.Coalgebras"></a><a id="4239" href="Filtered-Coalgebra-Fixpoint.html#4239" class="Module">Coalgebras</a>
  
  <a id="4255" class="Keyword">module</a> <a id="fixpoint-theorem.proof-details-for-both"></a><a id="4262" href="Filtered-Coalgebra-Fixpoint.html#4262" class="Module">proof-details-for-both</a> <a id="4285" class="Symbol">(</a><a id="4286" href="Filtered-Coalgebra-Fixpoint.html#4286" class="Bound">k</a> <a id="4288" class="Symbol">:</a> <a id="4290" href="Batteries.Category.Accessible.html#2339" class="Function">𝒞-acc.Idx</a><a id="4299" class="Symbol">)</a>
                                 <a id="4334" class="Symbol">(</a><a id="4335" href="Filtered-Coalgebra-Fixpoint.html#4335" class="Bound">i</a> <a id="4337" class="Symbol">:</a> <a id="4339" href="Categories.Category.Core.html#559" class="Function">𝒟.Obj</a><a id="4344" class="Symbol">)</a>
                                 <a id="4379" class="Symbol">(</a><a id="4380" href="Filtered-Coalgebra-Fixpoint.html#4380" class="Bound">p</a> <a id="4382" class="Symbol">:</a> <a id="4384" href="Batteries.Category.Accessible.html#2355" class="Function">𝒞-acc.fin</a> <a id="4394" href="Filtered-Coalgebra-Fixpoint.html#4286" class="Bound">k</a> <a id="4396" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="4398" href="Categories.Functor.Core.html#797" class="Function">F.₀</a> <a id="4402" class="Symbol">(</a><a id="4403" href="Categories.Functor.Coalgebra.html#571" class="Field">F-Coalgebra.A</a> <a id="4417" class="Symbol">(</a><a id="4418" href="Categories.Functor.Core.html#797" class="Function">D.₀</a> <a id="4422" href="Filtered-Coalgebra-Fixpoint.html#4335" class="Bound">i</a><a id="4423" class="Symbol">)))</a>
                                 <a id="4460" class="Keyword">where</a>
       <a id="4473" class="Comment">-- constructed objects / morphisms for both the existence and the essential</a>
       <a id="4556" class="Comment">-- uniqueness proof</a>
       <a id="fixpoint-theorem.proof-details-for-both.P"></a><a id="4583" href="Filtered-Coalgebra-Fixpoint.html#4583" class="Function">P</a> <a id="4585" class="Symbol">:</a> <a id="4587" href="Categories.Category.Core.html#559" class="Function">𝒞.Obj</a>
       <a id="4600" href="Filtered-Coalgebra-Fixpoint.html#4583" class="Function">P</a> <a id="4602" class="Symbol">=</a> <a id="4604" href="Batteries.Category.Accessible.html#2355" class="Function">𝒞-acc.fin</a> <a id="4614" href="Filtered-Coalgebra-Fixpoint.html#4286" class="Bound">k</a>
       <a id="fixpoint-theorem.proof-details-for-both.P-fp"></a><a id="4623" href="Filtered-Coalgebra-Fixpoint.html#4623" class="Function">P-fp</a> <a id="4628" class="Symbol">:</a> <a id="4630" href="Batteries.Object.Presentable.html#1184" class="Function">presentable</a> <a id="4642" href="Filtered-Coalgebra-Fixpoint.html#4583" class="Function">P</a>
       <a id="4651" href="Filtered-Coalgebra-Fixpoint.html#4623" class="Function">P-fp</a> <a id="4656" class="Symbol">=</a> <a id="4658" href="Batteries.Category.Accessible.html#2426" class="Function">𝒞-acc.fin-presentable</a> <a id="4680" href="Filtered-Coalgebra-Fixpoint.html#4286" class="Bound">k</a>
       <a id="4689" class="Comment">-- this is the intermediate (finite) coalgebra in the diagram:</a>
       <a id="fixpoint-theorem.proof-details-for-both.C,c"></a><a id="4759" href="Filtered-Coalgebra-Fixpoint.html#4759" class="Function">C,c</a> <a id="4763" class="Symbol">:</a> <a id="4765" href="Categories.Functor.Coalgebra.html#483" class="Record">F-Coalgebra</a> <a id="4777" href="Filtered-Coalgebra-Fixpoint.html#1242" class="Bound">F</a>
       <a id="4786" href="Filtered-Coalgebra-Fixpoint.html#4759" class="Function">C,c</a> <a id="4790" class="Symbol">=</a> <a id="4792" href="Categories.Functor.Core.html#797" class="Function">D.₀</a> <a id="4796" href="Filtered-Coalgebra-Fixpoint.html#4335" class="Bound">i</a>
       <a id="fixpoint-theorem.proof-details-for-both.C"></a><a id="4805" href="Filtered-Coalgebra-Fixpoint.html#4805" class="Function">C</a> <a id="4807" class="Symbol">:</a>  <a id="4810" href="Categories.Category.Core.html#559" class="Function">𝒞.Obj</a>
       <a id="4823" href="Filtered-Coalgebra-Fixpoint.html#4805" class="Function">C</a> <a id="4825" class="Symbol">=</a> <a id="4827" href="Categories.Functor.Coalgebra.html#571" class="Field">F-Coalgebra.A</a> <a id="4841" href="Filtered-Coalgebra-Fixpoint.html#4759" class="Function">C,c</a>
  
       <a id="4855" class="Comment">-- so p is of this type:</a>
       <a id="4887" href="Filtered-Coalgebra-Fixpoint.html#4887" class="Function">_</a> <a id="4889" class="Symbol">:</a> <a id="4891" href="Filtered-Coalgebra-Fixpoint.html#4583" class="Function">P</a> <a id="4893" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="4895" href="Categories.Functor.Core.html#797" class="Function">F.₀</a> <a id="4899" href="Filtered-Coalgebra-Fixpoint.html#4805" class="Function">C</a>
       <a id="4908" class="Symbol">_</a> <a id="4910" class="Symbol">=</a> <a id="4912" href="Filtered-Coalgebra-Fixpoint.html#4380" class="Bound">p</a>
  
       <a id="fixpoint-theorem.proof-details-for-both.c"></a><a id="4924" href="Filtered-Coalgebra-Fixpoint.html#4924" class="Function">c</a> <a id="4926" class="Symbol">:</a> <a id="4928" href="Filtered-Coalgebra-Fixpoint.html#4805" class="Function">C</a> <a id="4930" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="4932" href="Categories.Functor.Core.html#797" class="Function">F.₀</a> <a id="4936" href="Filtered-Coalgebra-Fixpoint.html#4805" class="Function">C</a>
       <a id="4945" href="Filtered-Coalgebra-Fixpoint.html#4924" class="Function">c</a> <a id="4947" class="Symbol">=</a> <a id="4949" href="Categories.Functor.Coalgebra.html#585" class="Field">F-Coalgebra.α</a> <a id="4963" href="Filtered-Coalgebra-Fixpoint.html#4759" class="Function">C,c</a>
       <a id="fixpoint-theorem.proof-details-for-both.|C|"></a><a id="4974" href="Filtered-Coalgebra-Fixpoint.html#4974" class="Function">|C|</a> <a id="4978" class="Symbol">:</a> <a id="4980" href="Accessible-fp-family.html#935" class="Record">Idx-All</a>
       <a id="4995" href="Filtered-Coalgebra-Fixpoint.html#4974" class="Function">|C|</a> <a id="4999" class="Symbol">=</a> <a id="5001" href="Coalgebra.IdxProp.html#1021" class="Field">IdxPropCoalgebra.carrier</a> <a id="5026" href="Filtered-Coalgebra-Fixpoint.html#4335" class="Bound">i</a>
       <a id="fixpoint-theorem.proof-details-for-both.C-fp"></a><a id="5035" href="Filtered-Coalgebra-Fixpoint.html#5035" class="Function">C-fp</a> <a id="5040" class="Symbol">:</a> <a id="5042" href="Batteries.Object.Presentable.html#1184" class="Function">presentable</a> <a id="5054" href="Filtered-Coalgebra-Fixpoint.html#4805" class="Function">C</a>
       <a id="5063" href="Filtered-Coalgebra-Fixpoint.html#5035" class="Function">C-fp</a> <a id="5068" class="Symbol">=</a> <a id="5070" href="Accessible-fp-family.html#1702" class="Function">Idx-All.obj-presentable</a> <a id="5094" href="Filtered-Coalgebra-Fixpoint.html#4974" class="Function">|C|</a>
  
       <a id="5108" class="Comment">-- then, we take the coproduct extension of C,c with p:</a>
       <a id="fixpoint-theorem.proof-details-for-both.C+P"></a><a id="5171" href="Filtered-Coalgebra-Fixpoint.html#5171" class="Function">C+P</a> <a id="5175" class="Symbol">:</a> <a id="5177" href="Categories.Object.Coproduct.html#398" class="Record">Coproduct</a> <a id="5187" href="Filtered-Coalgebra-Fixpoint.html#4805" class="Function">C</a> <a id="5189" class="Symbol">(</a><a id="5190" href="Batteries.Category.Accessible.html#2355" class="Function">𝒞-acc.fin</a> <a id="5200" href="Filtered-Coalgebra-Fixpoint.html#4286" class="Bound">k</a><a id="5201" class="Symbol">)</a>
       <a id="5210" href="Filtered-Coalgebra-Fixpoint.html#5171" class="Function">C+P</a> <a id="5214" class="Symbol">=</a> <a id="5216" href="Batteries.Category.Accessible.html#2791" class="Function">𝒞-acc.coproduct</a> <a id="5232" href="Filtered-Coalgebra-Fixpoint.html#4805" class="Function">C</a> <a id="5234" href="Filtered-Coalgebra-Fixpoint.html#4583" class="Function">P</a> <a id="5236" href="Filtered-Coalgebra-Fixpoint.html#5035" class="Function">C-fp</a> <a id="5241" href="Filtered-Coalgebra-Fixpoint.html#4623" class="Function">P-fp</a>
       <a id="5253" class="Keyword">module</a> <a id="fixpoint-theorem.proof-details-for-both.C+P"></a><a id="5260" href="Filtered-Coalgebra-Fixpoint.html#5260" class="Module">C+P</a> <a id="5264" class="Symbol">=</a> <a id="5266" href="Categories.Object.Coproduct.html#398" class="Module">Coproduct</a> <a id="5276" href="Filtered-Coalgebra-Fixpoint.html#5171" class="Function">C+P</a>
  
       <a id="5290" class="Keyword">open</a> <a id="5295" href="Coproduct-Extension.html" class="Module">Coproduct-Extension</a> <a id="5315" href="Filtered-Coalgebra-Fixpoint.html#1219" class="Bound">𝒞</a> <a id="5317" href="Filtered-Coalgebra-Fixpoint.html#1242" class="Bound">F</a> <a id="5319" href="Filtered-Coalgebra-Fixpoint.html#4924" class="Function">c</a> <a id="5321" href="Filtered-Coalgebra-Fixpoint.html#5171" class="Function">C+P</a> <a id="5325" href="Filtered-Coalgebra-Fixpoint.html#4380" class="Bound">p</a> <a id="5327" class="Keyword">public</a>
       <a id="fixpoint-theorem.proof-details-for-both.C+P-coalg"></a><a id="5341" href="Filtered-Coalgebra-Fixpoint.html#5341" class="Function">C+P-coalg</a> <a id="5351" class="Symbol">:</a> <a id="5353" href="Categories.Functor.Coalgebra.html#483" class="Record">F-Coalgebra</a> <a id="5365" href="Filtered-Coalgebra-Fixpoint.html#1242" class="Bound">F</a>
       <a id="5374" href="Filtered-Coalgebra-Fixpoint.html#5341" class="Function">C+P-coalg</a> <a id="5384" class="Symbol">=</a> <a id="5386" href="Coproduct-Extension.html#986" class="Function">C,c+p</a>
       <a id="fixpoint-theorem.proof-details-for-both.c-p"></a><a id="5399" href="Filtered-Coalgebra-Fixpoint.html#5399" class="Function">c-p</a> <a id="5403" class="Symbol">=</a> <a id="5405" href="Categories.Functor.Coalgebra.html#585" class="Field">F-Coalgebra.α</a> <a id="5419" href="Filtered-Coalgebra-Fixpoint.html#5341" class="Function">C+P-coalg</a>
       <a id="fixpoint-theorem.proof-details-for-both.C+P-fp"></a><a id="5436" href="Filtered-Coalgebra-Fixpoint.html#5436" class="Function">C+P-fp</a> <a id="5443" class="Symbol">:</a> <a id="5445" href="Batteries.Object.Presentable.html#1184" class="Function">presentable</a> <a id="5457" href="Categories.Object.Coproduct.html#457" class="Function">C+P.A+B</a>
       <a id="5472" href="Filtered-Coalgebra-Fixpoint.html#5436" class="Function">C+P-fp</a> <a id="5479" class="Symbol">=</a> <a id="5481" href="Batteries.Object.Presentable.html#1336" class="Function">presentable-coproduct</a> <a id="5503" href="Filtered-Coalgebra-Fixpoint.html#5171" class="Function">C+P</a> <a id="5507" class="Symbol">(λ</a> <a id="5510" href="Filtered-Coalgebra-Fixpoint.html#5510" class="Bound">x</a> <a id="5512" class="Symbol">→</a> <a id="5514" href="Filtered-Coalgebra-Fixpoint.html#5510" class="Bound">x</a><a id="5515" class="Symbol">)</a> <a id="5517" href="Filtered-Coalgebra-Fixpoint.html#5035" class="Function">C-fp</a> <a id="5522" href="Filtered-Coalgebra-Fixpoint.html#4623" class="Function">P-fp</a>
       <a id="fixpoint-theorem.proof-details-for-both.C+P-prop"></a><a id="5534" href="Filtered-Coalgebra-Fixpoint.html#5534" class="Function">C+P-prop</a> <a id="5543" class="Symbol">:</a> <a id="5545" href="Filtered-Coalgebra-Fixpoint.html#1384" class="Bound">Prop</a> <a id="5550" href="Filtered-Coalgebra-Fixpoint.html#5341" class="Function">C+P-coalg</a>
       <a id="5567" href="Filtered-Coalgebra-Fixpoint.html#5534" class="Function">C+P-prop</a> <a id="5576" class="Symbol">=</a> <a id="5578" href="Filtered-Coalgebra-Fixpoint.html#3144" class="Bound">closed-under-coprod-ext</a> <a id="5602" href="Filtered-Coalgebra-Fixpoint.html#4805" class="Function">C</a> <a id="5604" href="Filtered-Coalgebra-Fixpoint.html#4924" class="Function">c</a> <a id="5606" href="Filtered-Coalgebra-Fixpoint.html#4380" class="Bound">p</a> <a id="5608" href="Filtered-Coalgebra-Fixpoint.html#5171" class="Function">C+P</a> <a id="5612" class="Symbol">(</a><a id="5613" href="Coalgebra.IdxProp.html#1247" class="Field">IdxPropCoalgebra.has-prop</a> <a id="5639" href="Filtered-Coalgebra-Fixpoint.html#4335" class="Bound">i</a><a id="5640" class="Symbol">)</a>
  
  
       <a id="5655" class="Comment">-- -- C+P is presentable, but not necessarily in the family 𝒞-fin;</a>
       <a id="5729" class="Comment">-- -- but it must be a split quotient of something from 𝒞-fin</a>
       <a id="fixpoint-theorem.proof-details-for-both.|E|,E≅C+P"></a><a id="5798" href="Filtered-Coalgebra-Fixpoint.html#5798" class="Function">|E|,E≅C+P</a> <a id="5808" class="Symbol">:</a> <a id="5810" href="Data.Product.Base.html#1378" class="Function">Σ[</a> <a id="5813" href="Filtered-Coalgebra-Fixpoint.html#5813" class="Bound">m</a> <a id="5815" href="Data.Product.Base.html#1378" class="Function">∈</a> <a id="5817" href="Accessible-fp-family.html#935" class="Record">Idx-All</a> <a id="5825" href="Data.Product.Base.html#1378" class="Function">]</a> <a id="5827" class="Symbol">(</a><a id="5828" href="Categories.Object.Coproduct.html#457" class="Function">C+P.A+B</a> <a id="5836" href="Categories.Morphism.html#2335" class="Record Operator">≅</a> <a id="5838" class="Symbol">(</a><a id="5839" href="Accessible-fp-family.html#1637" class="Function">Idx-All.obj</a> <a id="5851" href="Filtered-Coalgebra-Fixpoint.html#5813" class="Bound">m</a><a id="5852" class="Symbol">))</a>
       <a id="5862" href="Filtered-Coalgebra-Fixpoint.html#5798" class="Function">|E|,E≅C+P</a> <a id="5872" class="Symbol">=</a> <a id="5874" href="Accessible-fp-family.html#2007" class="Function">Idx-All-surjective</a> <a id="5893" href="Categories.Object.Coproduct.html#457" class="Function">C+P.A+B</a> <a id="5901" href="Filtered-Coalgebra-Fixpoint.html#5436" class="Function">C+P-fp</a> <a id="5908" class="Comment">-- 𝒞-acc.presentable-split-in-fin C+P.A+B C+P-fp</a>
       <a id="fixpoint-theorem.proof-details-for-both.|E|"></a><a id="5964" href="Filtered-Coalgebra-Fixpoint.html#5964" class="Function">|E|</a> <a id="5968" class="Symbol">:</a> <a id="5970" href="Accessible-fp-family.html#935" class="Record">Idx-All</a>
       <a id="5985" href="Filtered-Coalgebra-Fixpoint.html#5964" class="Function">|E|</a> <a id="5989" class="Symbol">=</a> <a id="5991" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="5997" href="Filtered-Coalgebra-Fixpoint.html#5798" class="Function">|E|,E≅C+P</a>
       <a id="fixpoint-theorem.proof-details-for-both.ϕ"></a><a id="6014" href="Filtered-Coalgebra-Fixpoint.html#6014" class="Function">ϕ</a> <a id="6016" class="Symbol">:</a> <a id="6018" href="Categories.Object.Coproduct.html#457" class="Function">C+P.A+B</a> <a id="6026" href="Categories.Morphism.html#2335" class="Record Operator">≅</a> <a id="6028" class="Symbol">(</a><a id="6029" href="Accessible-fp-family.html#1637" class="Function">Idx-All.obj</a> <a id="6041" href="Filtered-Coalgebra-Fixpoint.html#5964" class="Function">|E|</a><a id="6044" class="Symbol">)</a>
       <a id="6053" href="Filtered-Coalgebra-Fixpoint.html#6014" class="Function">ϕ</a> <a id="6055" class="Symbol">=</a> <a id="6057" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="6063" href="Filtered-Coalgebra-Fixpoint.html#5798" class="Function">|E|,E≅C+P</a>
       <a id="6080" class="Keyword">module</a> <a id="fixpoint-theorem.proof-details-for-both.ϕ"></a><a id="6087" href="Filtered-Coalgebra-Fixpoint.html#6087" class="Module">ϕ</a> <a id="6089" class="Symbol">=</a> <a id="6091" href="Categories.Morphism.html#2335" class="Module Operator">_≅_</a> <a id="6095" href="Filtered-Coalgebra-Fixpoint.html#6014" class="Function">ϕ</a>
  
       <a id="6107" class="Comment">-- -- so we build a coalgebra on E instead</a>
       <a id="fixpoint-theorem.proof-details-for-both.E"></a><a id="6157" href="Filtered-Coalgebra-Fixpoint.html#6157" class="Function">E</a> <a id="6159" class="Symbol">:</a> <a id="6161" href="Categories.Category.Core.html#559" class="Function">𝒞.Obj</a>
       <a id="6174" href="Filtered-Coalgebra-Fixpoint.html#6157" class="Function">E</a> <a id="6176" class="Symbol">=</a> <a id="6178" href="Accessible-fp-family.html#1637" class="Function">Idx-All.obj</a> <a id="6190" href="Filtered-Coalgebra-Fixpoint.html#5964" class="Function">|E|</a>
       <a id="fixpoint-theorem.proof-details-for-both.E,e"></a><a id="6201" href="Filtered-Coalgebra-Fixpoint.html#6201" class="Function">E,e</a> <a id="6205" class="Symbol">:</a> <a id="6207" href="Categories.Functor.Coalgebra.html#483" class="Record">F-Coalgebra</a> <a id="6219" href="Filtered-Coalgebra-Fixpoint.html#1242" class="Bound">F</a>
       <a id="6228" href="Filtered-Coalgebra-Fixpoint.html#6201" class="Function">E,e</a> <a id="6232" class="Symbol">=</a> <a id="6234" href="Categories.Functor.Coalgebra.html#611" class="Function">to-Coalgebra</a> <a id="6247" class="Symbol">(</a><a id="6248" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="6252" href="Categories.Morphism.html#2383" class="Function">ϕ.from</a> <a id="6259" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6261" href="Filtered-Coalgebra-Fixpoint.html#5399" class="Function">c-p</a> <a id="6265" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6267" href="Categories.Morphism.html#2400" class="Function">ϕ.to</a><a id="6271" class="Symbol">)</a> <a id="6273" class="Comment">-- retract-coalgebra C+P-coalg r</a>
       <a id="fixpoint-theorem.proof-details-for-both.e"></a><a id="6313" href="Filtered-Coalgebra-Fixpoint.html#6313" class="Function">e</a> <a id="6315" class="Symbol">:</a> <a id="6317" href="Categories.Functor.Coalgebra.html#346" class="Function">F-Coalgebra-on</a> <a id="6332" href="Filtered-Coalgebra-Fixpoint.html#1242" class="Bound">F</a> <a id="6334" href="Filtered-Coalgebra-Fixpoint.html#6157" class="Function">E</a>
       <a id="6343" href="Filtered-Coalgebra-Fixpoint.html#6313" class="Function">e</a> <a id="6345" class="Symbol">=</a> <a id="6347" href="Categories.Functor.Coalgebra.html#585" class="Field">F-Coalgebra.α</a> <a id="6361" href="Filtered-Coalgebra-Fixpoint.html#6201" class="Function">E,e</a>
  
       <a id="fixpoint-theorem.proof-details-for-both.E-IdxProp"></a><a id="6375" href="Filtered-Coalgebra-Fixpoint.html#6375" class="Function">E-IdxProp</a> <a id="6385" class="Symbol">:</a> <a id="6387" href="Coalgebra.IdxProp.html#795" class="Record">IdxPropCoalgebra</a>
       <a id="6411" href="Filtered-Coalgebra-Fixpoint.html#6375" class="Function">E-IdxProp</a> <a id="6421" class="Symbol">=</a> <a id="6423" class="Keyword">record</a>
         <a id="6439" class="Symbol">{</a> <a id="6441" href="Coalgebra.IdxProp.html#1021" class="Field">carrier</a> <a id="6449" class="Symbol">=</a> <a id="6451" href="Filtered-Coalgebra-Fixpoint.html#5964" class="Function">|E|</a>
         <a id="6464" class="Symbol">;</a> <a id="6466" href="Coalgebra.IdxProp.html#1041" class="Field">structure</a> <a id="6476" class="Symbol">=</a> <a id="6478" href="Categories.Functor.Coalgebra.html#585" class="Field">F-Coalgebra.α</a> <a id="6492" href="Filtered-Coalgebra-Fixpoint.html#6201" class="Function">E,e</a>
         <a id="6505" class="Symbol">;</a> <a id="6507" href="Coalgebra.IdxProp.html#1247" class="Field">has-prop</a> <a id="6516" class="Symbol">=</a>
              <a id="6532" href="Filtered-Coalgebra-Fixpoint.html#3217" class="Bound">closed-under-≅</a> <a id="6547" href="Filtered-Coalgebra-Fixpoint.html#5341" class="Function">C+P-coalg</a> <a id="6557" href="Filtered-Coalgebra-Fixpoint.html#6201" class="Function">E,e</a> <a id="6561" class="Symbol">(</a><a id="6562" href="Coalgebra.Isomorphism.html#926" class="Function">conj-coalg.C,c≅mkCoalgebra</a> <a id="6589" href="Filtered-Coalgebra-Fixpoint.html#5341" class="Function">C+P-coalg</a> <a id="6599" href="Filtered-Coalgebra-Fixpoint.html#6014" class="Function">ϕ</a><a id="6600" class="Symbol">)</a> <a id="6602" href="Filtered-Coalgebra-Fixpoint.html#5534" class="Function">C+P-prop</a>
         <a id="6620" class="Symbol">}</a>
                      
  <a id="6647" class="Comment">-- in order to prove that the cocone F[proj]∘coalg is a colimit, we</a>
  <a id="6717" class="Comment">-- show that every p : P ⇒ FT factorizes essentially uniquely through</a>
  <a id="6789" class="Comment">-- its diagram.</a>
  <a id="6807" class="Comment">-- (1) existence of factorizations:</a>
  <a id="fixpoint-theorem.factorization-existence"></a><a id="6845" href="Filtered-Coalgebra-Fixpoint.html#6845" class="Function">factorization-existence</a> <a id="6869" class="Symbol">:</a> <a id="6871" class="Symbol">∀</a> <a id="6873" class="Symbol">(</a><a id="6874" href="Filtered-Coalgebra-Fixpoint.html#6874" class="Bound">k</a> <a id="6876" class="Symbol">:</a> <a id="6878" href="Batteries.Category.Accessible.html#2339" class="Function">𝒞-acc.Idx</a><a id="6887" class="Symbol">)</a>
                           <a id="6916" class="Symbol">→</a> <a id="6918" class="Symbol">(</a><a id="6919" href="Filtered-Coalgebra-Fixpoint.html#6919" class="Bound">p</a> <a id="6921" class="Symbol">:</a> <a id="6923" href="Batteries.Category.Accessible.html#2355" class="Function">𝒞-acc.fin</a> <a id="6933" href="Filtered-Coalgebra-Fixpoint.html#6874" class="Bound">k</a> <a id="6935" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="6937" href="Categories.Functor.Core.html#797" class="Function">F.₀</a> <a id="6941" href="Categories.Diagram.Colimit.html#1191" class="Function">T.coapex</a><a id="6949" class="Symbol">)</a>
                           <a id="6978" class="Symbol">→</a> <a id="6980" href="Batteries.Diagram.Hom-Factorization.html#678" class="Record">Triangle</a> <a id="6989" href="Filtered-Coalgebra-Fixpoint.html#3805" class="Function">F[proj]∘coalg</a> <a id="7003" href="Filtered-Coalgebra-Fixpoint.html#6919" class="Bound">p</a>
  <a id="7007" href="Filtered-Coalgebra-Fixpoint.html#6845" class="Function">factorization-existence</a> <a id="7031" href="Filtered-Coalgebra-Fixpoint.html#7031" class="Bound">k</a> <a id="7033" href="Filtered-Coalgebra-Fixpoint.html#7033" class="Bound">p</a> <a id="7035" class="Symbol">=</a> <a id="7037" href="Filtered-Coalgebra-Fixpoint.html#8341" class="Function">exists</a>
    <a id="7048" class="Keyword">where</a>
      <a id="7060" class="Comment">-- first, we factor p: P ⇒ FT through some F.₁ (T.proj x) for x in 𝒟</a>
      <a id="7135" href="Filtered-Coalgebra-Fixpoint.html#7135" class="Function">t</a> <a id="7137" class="Symbol">:</a> <a id="7139" href="Batteries.Diagram.Hom-Factorization.html#678" class="Record">Triangle</a> <a id="7148" href="Categories.Diagram.Colimit.html#1122" class="Function">colim[F∘U∘D].colimit</a> <a id="7169" href="Filtered-Coalgebra-Fixpoint.html#7033" class="Bound">p</a>
      <a id="7177" href="Filtered-Coalgebra-Fixpoint.html#7135" class="Function">t</a> <a id="7179" class="Symbol">=</a> <a id="7181" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#1953" class="Function">hom-colim-choice</a>
             <a id="7211" href="Filtered-Coalgebra-Fixpoint.html#3454" class="Function">colim[F∘U∘D]</a>
             <a id="7237" class="Symbol">(</a><a id="7238" href="Batteries.Category.Accessible.html#2355" class="Function">𝒞-acc.fin</a> <a id="7248" href="Filtered-Coalgebra-Fixpoint.html#7031" class="Bound">k</a><a id="7249" class="Symbol">)</a>
             <a id="7264" class="Symbol">(</a><a id="7265" href="Filtered-Coalgebra-Fixpoint.html#7329" class="Function">P-fp</a> <a id="7270" href="Filtered-Coalgebra-Fixpoint.html#2248" class="Function">𝒟</a> <a id="7272" href="Filtered-Coalgebra-Fixpoint.html#3111" class="Bound">𝒟-filtered</a> <a id="7283" class="Symbol">(</a><a id="7284" href="Filtered-Coalgebra-Fixpoint.html#1242" class="Bound">F</a> <a id="7286" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="7289" href="Filtered-Coalgebra-Fixpoint.html#2400" class="Function">U</a> <a id="7291" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="7294" href="Filtered-Coalgebra-Fixpoint.html#2320" class="Function">D</a><a id="7295" class="Symbol">))</a>
             <a id="7311" href="Filtered-Coalgebra-Fixpoint.html#7033" class="Bound">p</a>
          <a id="7323" class="Keyword">where</a> <a id="7329" href="Filtered-Coalgebra-Fixpoint.html#7329" class="Function">P-fp</a> <a id="7334" class="Symbol">=</a> <a id="7336" href="Batteries.Category.Accessible.html#2426" class="Function">𝒞-acc.fin-presentable</a> <a id="7358" href="Filtered-Coalgebra-Fixpoint.html#7031" class="Bound">k</a>
      <a id="7366" class="Keyword">module</a> <a id="7373" href="Filtered-Coalgebra-Fixpoint.html#7373" class="Module">t</a> <a id="7375" class="Symbol">=</a> <a id="7377" href="Batteries.Diagram.Hom-Factorization.html#678" class="Module">Triangle</a> <a id="7386" href="Filtered-Coalgebra-Fixpoint.html#7135" class="Function">t</a>
      <a id="7394" class="Keyword">open</a> <a id="7399" href="Filtered-Coalgebra-Fixpoint.html#4262" class="Module">proof-details-for-both</a> <a id="7422" href="Filtered-Coalgebra-Fixpoint.html#7031" class="Bound">k</a> <a id="7424" href="Batteries.Diagram.Hom-Factorization.html#845" class="Function">t.x</a> <a id="7428" href="Batteries.Diagram.Hom-Factorization.html#859" class="Function">t.p&#39;</a>

      <a id="7440" class="Keyword">open</a> <a id="7445" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>

      <a id="7465" href="Filtered-Coalgebra-Fixpoint.html#7465" class="Function">e∘sect∘i₂≈F[sect∘i₁]∘p&#39;</a> <a id="7489" class="Symbol">:</a> <a id="7491" href="Filtered-Coalgebra-Fixpoint.html#6313" class="Function">e</a> <a id="7493" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7495" href="Categories.Morphism.html#2383" class="Function">ϕ.from</a> <a id="7502" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7504" href="Categories.Object.Coproduct.html#493" class="Function">C+P.i₂</a> <a id="7511" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="7513" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="7517" class="Symbol">(</a><a id="7518" href="Categories.Morphism.html#2383" class="Function">ϕ.from</a> <a id="7525" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7527" href="Categories.Object.Coproduct.html#473" class="Function">C+P.i₁</a><a id="7533" class="Symbol">)</a> <a id="7535" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7537" href="Batteries.Diagram.Hom-Factorization.html#859" class="Function">t.p&#39;</a>
      <a id="7548" href="Filtered-Coalgebra-Fixpoint.html#7465" class="Function">e∘sect∘i₂≈F[sect∘i₁]∘p&#39;</a> <a id="7572" class="Symbol">=</a> <a id="7574" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
        <a id="7588" href="Filtered-Coalgebra-Fixpoint.html#6313" class="Function">e</a> <a id="7590" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7592" href="Categories.Morphism.html#2383" class="Function">ϕ.from</a> <a id="7599" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7601" href="Categories.Object.Coproduct.html#493" class="Function">C+P.i₂</a> <a id="7608" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
        <a id="7620" class="Symbol">(</a><a id="7621" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="7625" href="Categories.Morphism.html#2383" class="Function">ϕ.from</a> <a id="7632" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7634" href="Filtered-Coalgebra-Fixpoint.html#5399" class="Function">c-p</a> <a id="7638" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7640" href="Categories.Morphism.html#2400" class="Function">ϕ.to</a><a id="7644" class="Symbol">)</a> <a id="7646" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7648" href="Categories.Morphism.html#2383" class="Function">ϕ.from</a> <a id="7655" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7657" href="Categories.Object.Coproduct.html#493" class="Function">C+P.i₂</a> <a id="7664" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="7667" href="Categories.Morphism.Reasoning.Core.html#2226" class="Function">assoc²βε</a> <a id="7676" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
        <a id="7686" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="7690" href="Categories.Morphism.html#2383" class="Function">ϕ.from</a> <a id="7697" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7699" href="Filtered-Coalgebra-Fixpoint.html#5399" class="Function">c-p</a> <a id="7703" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7705" href="Categories.Morphism.html#2400" class="Function">ϕ.to</a> <a id="7710" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7712" href="Categories.Morphism.html#2383" class="Function">ϕ.from</a> <a id="7719" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7721" href="Categories.Object.Coproduct.html#493" class="Function">C+P.i₂</a> <a id="7728" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="7731" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="7739" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="7747" href="Categories.Morphism.Reasoning.Core.html#8875" class="Function">cancelˡ</a> <a id="7755" href="Categories.Morphism.html#1964" class="Function">ϕ.isoˡ</a> <a id="7762" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
        <a id="7772" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="7776" href="Categories.Morphism.html#2383" class="Function">ϕ.from</a> <a id="7783" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7785" href="Filtered-Coalgebra-Fixpoint.html#5399" class="Function">c-p</a> <a id="7789" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7791" href="Categories.Object.Coproduct.html#493" class="Function">C+P.i₂</a> <a id="7798" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="7801" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="7809" href="Categories.Category.Core.html#715" class="Function">assoc</a> <a id="7815" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
        <a id="7825" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="7829" href="Categories.Morphism.html#2383" class="Function">ϕ.from</a> <a id="7836" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7838" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="7842" href="Categories.Object.Coproduct.html#473" class="Function">C+P.i₁</a> <a id="7849" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7851" href="Categories.Object.Coproduct.html#513" class="Function Operator">C+P.[</a> <a id="7857" href="Filtered-Coalgebra-Fixpoint.html#4924" class="Function">c</a> <a id="7859" href="Categories.Object.Coproduct.html#513" class="Function Operator">,</a> <a id="7861" href="Batteries.Diagram.Hom-Factorization.html#859" class="Function">t.p&#39;</a> <a id="7866" href="Categories.Object.Coproduct.html#513" class="Function Operator">]</a> <a id="7868" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7870" href="Categories.Object.Coproduct.html#493" class="Function">C+P.i₂</a> <a id="7877" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="7880" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="7888" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a>  <a id="7897" href="Categories.Object.Coproduct.html#583" class="Function">C+P.inject₂</a> <a id="7909" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
        <a id="7919" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="7923" href="Categories.Morphism.html#2383" class="Function">ϕ.from</a> <a id="7930" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7932" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="7936" href="Categories.Object.Coproduct.html#473" class="Function">C+P.i₁</a> <a id="7943" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7945" href="Batteries.Diagram.Hom-Factorization.html#859" class="Function">t.p&#39;</a> <a id="7950" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="7953" href="Categories.Morphism.Reasoning.Core.html#3605" class="Function">pushˡ</a> <a id="7959" href="Categories.Functor.Core.html#565" class="Function">F.homomorphism</a>  <a id="7975" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
        <a id="7985" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="7989" class="Symbol">(</a><a id="7990" href="Categories.Morphism.html#2383" class="Function">ϕ.from</a> <a id="7997" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7999" href="Categories.Object.Coproduct.html#473" class="Function">C+P.i₁</a><a id="8005" class="Symbol">)</a> <a id="8007" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="8009" href="Batteries.Diagram.Hom-Factorization.html#859" class="Function">t.p&#39;</a> <a id="8014" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

      <a id="8023" href="Filtered-Coalgebra-Fixpoint.html#8023" class="Function">C,c⇒E,e</a> <a id="8031" class="Symbol">:</a> <a id="8033" href="Categories.Functor.Coalgebra.html#1350" class="Record">F-Coalgebra-Morphism</a> <a id="8054" href="Filtered-Coalgebra-Fixpoint.html#4759" class="Function">C,c</a> <a id="8058" href="Filtered-Coalgebra-Fixpoint.html#6201" class="Function">E,e</a>
      <a id="8068" href="Filtered-Coalgebra-Fixpoint.html#8023" class="Function">C,c⇒E,e</a> <a id="8076" class="Symbol">=</a> <a id="8078" class="Keyword">record</a>
        <a id="8093" class="Symbol">{</a> <a id="8095" href="Categories.Functor.Coalgebra.html#1411" class="Field">f</a> <a id="8097" class="Symbol">=</a> <a id="8099" href="Categories.Morphism.html#2383" class="Function">ϕ.from</a> <a id="8106" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="8108" href="Categories.Object.Coproduct.html#473" class="Function">C+P.i₁</a>
        <a id="8123" class="Symbol">;</a> <a id="8125" href="Categories.Functor.Coalgebra.html#1433" class="Field">commutes</a> <a id="8134" class="Symbol">=</a>
            <a id="8148" href="Categories.Functor.Coalgebra.html#1433" class="Field">F-Coalgebra-Morphism.commutes</a>
              <a id="8192" class="Symbol">(</a><a id="8193" href="Categories.Category.Core.html#656" class="Field Operator">Category._∘_</a> <a id="8206" class="Symbol">(</a><a id="8207" href="Categories.Category.Construction.F-Coalgebras.html#598" class="Function">F-Coalgebras</a> <a id="8220" href="Filtered-Coalgebra-Fixpoint.html#1242" class="Bound">F</a><a id="8221" class="Symbol">)</a>
               <a id="8238" class="Symbol">(</a><a id="8239" href="Categories.Morphism.html#2383" class="Field">Coalgebras._≅_.from</a> <a id="8259" class="Symbol">(</a><a id="8260" href="Coalgebra.Isomorphism.html#926" class="Function">conj-coalg.C,c≅mkCoalgebra</a> <a id="8287" href="Filtered-Coalgebra-Fixpoint.html#5341" class="Function">C+P-coalg</a> <a id="8297" href="Filtered-Coalgebra-Fixpoint.html#6014" class="Function">ϕ</a><a id="8298" class="Symbol">))</a>
               <a id="8316" href="Coproduct-Extension.html#1073" class="Function">i₁-hom</a><a id="8322" class="Symbol">)</a>
        <a id="8332" class="Symbol">}</a>

      <a id="8341" href="Filtered-Coalgebra-Fixpoint.html#8341" class="Function">exists</a> <a id="8348" class="Symbol">:</a> <a id="8350" href="Batteries.Diagram.Hom-Factorization.html#678" class="Record">Triangle</a> <a id="8359" href="Filtered-Coalgebra-Fixpoint.html#3805" class="Function">F[proj]∘coalg</a> <a id="8373" href="Filtered-Coalgebra-Fixpoint.html#7033" class="Bound">p</a>
      <a id="8381" href="Filtered-Coalgebra-Fixpoint.html#8341" class="Function">exists</a> <a id="8388" class="Symbol">=</a> <a id="8390" href="Batteries.Diagram.Hom-Factorization.html#824" class="InductiveConstructor">triangle</a>
        <a id="8407" href="Filtered-Coalgebra-Fixpoint.html#6375" class="Function">E-IdxProp</a>
        <a id="8425" class="Symbol">(</a><a id="8426" href="Categories.Morphism.html#2383" class="Function">ϕ.from</a> <a id="8433" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="8435" href="Categories.Object.Coproduct.html#493" class="Function">C+P.i₂</a><a id="8441" class="Symbol">)</a>
        <a id="8451" class="Symbol">(</a><a id="8452" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
          <a id="8468" href="Filtered-Coalgebra-Fixpoint.html#7033" class="Bound">p</a> <a id="8470" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="8473" href="Batteries.Diagram.Hom-Factorization.html#878" class="Function">t.commutes</a> <a id="8484" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
          <a id="8496" href="Categories.Diagram.Colimit.html#1204" class="Function">colim[F∘U∘D].proj</a> <a id="8514" href="Batteries.Diagram.Hom-Factorization.html#845" class="Function">t.x</a> <a id="8518" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="8520" href="Batteries.Diagram.Hom-Factorization.html#859" class="Function">t.p&#39;</a>  <a id="8526" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
          <a id="8540" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="8544" class="Symbol">(</a><a id="8545" href="Categories.Diagram.Colimit.html#1204" class="Function">T.proj</a> <a id="8552" href="Batteries.Diagram.Hom-Factorization.html#845" class="Function">t.x</a><a id="8555" class="Symbol">)</a> <a id="8557" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="8559" href="Batteries.Diagram.Hom-Factorization.html#859" class="Function">t.p&#39;</a>  <a id="8565" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="8568" href="Categories.Functor.Core.html#696" class="Function">F.F-resp-≈</a> <a id="8579" class="Symbol">(</a><a id="8580" href="Categories.Diagram.Colimit.html#1221" class="Function">T.colimit-commute</a> <a id="8598" href="Filtered-Coalgebra-Fixpoint.html#8023" class="Function">C,c⇒E,e</a><a id="8605" class="Symbol">)</a> <a id="8607" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="8615" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
          <a id="8627" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="8631" class="Symbol">(</a><a id="8632" href="Categories.Diagram.Colimit.html#1204" class="Function">T.proj</a> <a id="8639" href="Filtered-Coalgebra-Fixpoint.html#6375" class="Function">E-IdxProp</a> <a id="8649" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="8651" href="Categories.Morphism.html#2383" class="Function">ϕ.from</a> <a id="8658" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="8660" href="Categories.Object.Coproduct.html#473" class="Function">C+P.i₁</a><a id="8666" class="Symbol">)</a> <a id="8668" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="8670" href="Batteries.Diagram.Hom-Factorization.html#859" class="Function">t.p&#39;</a>  <a id="8676" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="8679" href="Categories.Morphism.Reasoning.Core.html#3605" class="Function">pushˡ</a> <a id="8685" href="Categories.Functor.Core.html#565" class="Function">F.homomorphism</a> <a id="8700" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
          <a id="8712" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="8716" class="Symbol">(</a><a id="8717" href="Categories.Diagram.Colimit.html#1204" class="Function">T.proj</a> <a id="8724" href="Filtered-Coalgebra-Fixpoint.html#6375" class="Function">E-IdxProp</a><a id="8733" class="Symbol">)</a> <a id="8735" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="8737" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="8741" class="Symbol">(</a><a id="8742" href="Categories.Morphism.html#2383" class="Function">ϕ.from</a> <a id="8749" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="8751" href="Categories.Object.Coproduct.html#473" class="Function">C+P.i₁</a><a id="8757" class="Symbol">)</a> <a id="8759" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="8761" href="Batteries.Diagram.Hom-Factorization.html#859" class="Function">t.p&#39;</a>  <a id="8767" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="8770" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="8778" href="Filtered-Coalgebra-Fixpoint.html#7465" class="Function">e∘sect∘i₂≈F[sect∘i₁]∘p&#39;</a> <a id="8802" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
          <a id="8814" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="8818" class="Symbol">(</a><a id="8819" href="Categories.Diagram.Colimit.html#1204" class="Function">T.proj</a> <a id="8826" href="Filtered-Coalgebra-Fixpoint.html#6375" class="Function">E-IdxProp</a><a id="8835" class="Symbol">)</a> <a id="8837" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="8839" href="Filtered-Coalgebra-Fixpoint.html#6313" class="Function">e</a> <a id="8841" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="8843" href="Categories.Morphism.html#2383" class="Function">ϕ.from</a> <a id="8850" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="8852" href="Categories.Object.Coproduct.html#493" class="Function">C+P.i₂</a>  <a id="8860" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="8863" href="Categories.Category.Core.html#715" class="Function">assoc</a> <a id="8869" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
          <a id="8881" class="Symbol">(</a><a id="8882" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="8886" class="Symbol">(</a><a id="8887" href="Categories.Diagram.Colimit.html#1204" class="Function">T.proj</a> <a id="8894" href="Filtered-Coalgebra-Fixpoint.html#6375" class="Function">E-IdxProp</a><a id="8903" class="Symbol">)</a> <a id="8905" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="8907" href="Filtered-Coalgebra-Fixpoint.html#6313" class="Function">e</a><a id="8908" class="Symbol">)</a> <a id="8910" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="8912" href="Categories.Morphism.html#2383" class="Function">ϕ.from</a> <a id="8919" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="8921" href="Categories.Object.Coproduct.html#493" class="Function">C+P.i₂</a>  <a id="8929" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
          <a id="8943" href="Categories.Diagram.Cocone.html#425" class="Function">F[proj]∘coalg.ψ</a> <a id="8959" href="Filtered-Coalgebra-Fixpoint.html#6375" class="Function">E-IdxProp</a> <a id="8969" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="8971" href="Categories.Morphism.html#2383" class="Function">ϕ.from</a> <a id="8978" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="8980" href="Categories.Object.Coproduct.html#493" class="Function">C+P.i₂</a>
          <a id="8997" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a><a id="8998" class="Symbol">)</a>

  <a id="fixpoint-theorem.factorization-uniqueness-simplified"></a><a id="9003" href="Filtered-Coalgebra-Fixpoint.html#9003" class="Function">factorization-uniqueness-simplified</a> <a id="9039" class="Symbol">:</a> <a id="9041" class="Symbol">∀</a> <a id="9043" class="Symbol">(</a><a id="9044" href="Filtered-Coalgebra-Fixpoint.html#9044" class="Bound">k</a> <a id="9046" class="Symbol">:</a> <a id="9048" href="Batteries.Category.Accessible.html#2339" class="Function">𝒞-acc.Idx</a><a id="9057" class="Symbol">)</a> <a id="9059" class="Symbol">(</a><a id="9060" href="Filtered-Coalgebra-Fixpoint.html#9060" class="Bound">i</a> <a id="9062" class="Symbol">:</a> <a id="9064" href="Categories.Category.Core.html#559" class="Function">𝒟.Obj</a><a id="9069" class="Symbol">)</a>
                         <a id="9096" class="Symbol">→</a> <a id="9098" class="Symbol">(</a><a id="9099" href="Filtered-Coalgebra-Fixpoint.html#9099" class="Bound">f</a> <a id="9101" href="Filtered-Coalgebra-Fixpoint.html#9101" class="Bound">g</a> <a id="9103" class="Symbol">:</a> <a id="9105" href="Batteries.Category.Accessible.html#2355" class="Function">𝒞-acc.fin</a> <a id="9115" href="Filtered-Coalgebra-Fixpoint.html#9044" class="Bound">k</a> <a id="9117" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="9119" class="Symbol">(</a><a id="9120" href="Categories.Functor.Core.html#797" class="Function">U.₀</a> <a id="9124" class="Symbol">(</a><a id="9125" href="Categories.Functor.Core.html#797" class="Function">D.₀</a> <a id="9129" href="Filtered-Coalgebra-Fixpoint.html#9060" class="Bound">i</a><a id="9130" class="Symbol">)))</a>
                         <a id="9159" class="Symbol">→</a> <a id="9161" class="Symbol">(</a><a id="9162" href="Categories.Functor.Coalgebra.html#585" class="Field">F-Coalgebra.α</a> <a id="9176" class="Symbol">(</a><a id="9177" href="Categories.Functor.Core.html#797" class="Function">D.₀</a> <a id="9181" href="Filtered-Coalgebra-Fixpoint.html#9060" class="Bound">i</a><a id="9182" class="Symbol">)</a> <a id="9184" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="9186" href="Filtered-Coalgebra-Fixpoint.html#9099" class="Bound">f</a> <a id="9188" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="9190" href="Categories.Functor.Coalgebra.html#585" class="Field">F-Coalgebra.α</a> <a id="9204" class="Symbol">(</a><a id="9205" href="Categories.Functor.Core.html#797" class="Function">D.₀</a> <a id="9209" href="Filtered-Coalgebra-Fixpoint.html#9060" class="Bound">i</a><a id="9210" class="Symbol">)</a> <a id="9212" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="9214" href="Filtered-Coalgebra-Fixpoint.html#9101" class="Bound">g</a><a id="9215" class="Symbol">)</a>
                         <a id="9242" class="Symbol">→</a> <a id="9244" href="Batteries.Diagram.Hom-Factorization.html#917" class="Record">identified-in-diagram</a> <a id="9266" href="Filtered-Coalgebra-Fixpoint.html#3805" class="Function">F[proj]∘coalg</a> <a id="9280" class="Symbol">{</a><a id="9281" class="Argument">i</a> <a id="9283" class="Symbol">=</a> <a id="9285" href="Filtered-Coalgebra-Fixpoint.html#9060" class="Bound">i</a><a id="9286" class="Symbol">}</a> <a id="9288" href="Filtered-Coalgebra-Fixpoint.html#9099" class="Bound">f</a> <a id="9290" href="Filtered-Coalgebra-Fixpoint.html#9101" class="Bound">g</a>
  <a id="9294" href="Filtered-Coalgebra-Fixpoint.html#9003" class="Function">factorization-uniqueness-simplified</a> <a id="9330" href="Filtered-Coalgebra-Fixpoint.html#9330" class="Bound">k</a> <a id="9332" href="Filtered-Coalgebra-Fixpoint.html#9332" class="Bound">i</a> <a id="9334" href="Filtered-Coalgebra-Fixpoint.html#9334" class="Bound">f</a> <a id="9336" href="Filtered-Coalgebra-Fixpoint.html#9336" class="Bound">g</a> <a id="9338" href="Filtered-Coalgebra-Fixpoint.html#9338" class="Bound">c∘f≈c∘g</a> <a id="9346" class="Symbol">=</a>
    <a id="9352" class="Keyword">record</a>
    <a id="9363" class="Symbol">{</a> <a id="9365" href="Batteries.Diagram.Hom-Factorization.html#1118" class="Field">j</a> <a id="9367" class="Symbol">=</a> <a id="9369" href="Batteries.Diagram.Filtered.html#2175" class="Function">tip</a>
    <a id="9377" class="Symbol">;</a> <a id="9379" href="Batteries.Diagram.Hom-Factorization.html#1132" class="Field">d</a> <a id="9381" class="Symbol">=</a> <a id="9383" href="Batteries.Diagram.Filtered.html#2229" class="Function">merge</a>
    <a id="9393" class="Symbol">;</a> <a id="9395" href="Batteries.Diagram.Hom-Factorization.html#1148" class="Field">Dd∘f≈Dd∘g</a> <a id="9405" class="Symbol">=</a> <a id="9407" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
      <a id="9419" href="Filtered-Coalgebra-Fixpoint.html#10854" class="Function">m</a> <a id="9421" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="9423" href="Filtered-Coalgebra-Fixpoint.html#9334" class="Bound">f</a>
        <a id="9433" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="9436" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="9444" href="Filtered-Coalgebra-Fixpoint.html#11001" class="Function">push-section</a> <a id="9457" href="Filtered-Coalgebra-Fixpoint.html#9334" class="Bound">f</a> <a id="9459" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="9467" href="Filtered-Coalgebra-Fixpoint.html#10854" class="Function">m</a> <a id="9469" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="9471" class="Symbol">(</a><a id="9472" href="Categories.Object.Coproduct.html#513" class="Function Operator">C+P.[</a> <a id="9478" href="Categories.Category.Core.html#630" class="Function">id</a> <a id="9481" href="Categories.Object.Coproduct.html#513" class="Function Operator">,</a> <a id="9483" href="Filtered-Coalgebra-Fixpoint.html#9334" class="Bound">f</a> <a id="9485" href="Categories.Object.Coproduct.html#513" class="Function Operator">]</a> <a id="9487" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="9489" href="Categories.Morphism.html#2400" class="Function">ϕ.to</a><a id="9493" class="Symbol">)</a> <a id="9495" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="9497" href="Categories.Morphism.html#2383" class="Function">ϕ.from</a> <a id="9504" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="9506" href="Categories.Object.Coproduct.html#493" class="Function">C+P.i₂</a>
        <a id="9521" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="9524" href="Categories.Morphism.Reasoning.Core.html#5142" class="Function">extendʳ</a> <a id="9532" href="Filtered-Coalgebra-Fixpoint.html#10907" class="Function">m-prop</a> <a id="9539" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="9547" href="Filtered-Coalgebra-Fixpoint.html#10854" class="Function">m</a> <a id="9549" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="9551" class="Symbol">(</a><a id="9552" href="Categories.Object.Coproduct.html#513" class="Function Operator">C+P.[</a> <a id="9558" href="Categories.Category.Core.html#630" class="Function">id</a> <a id="9561" href="Categories.Object.Coproduct.html#513" class="Function Operator">,</a> <a id="9563" href="Filtered-Coalgebra-Fixpoint.html#9336" class="Bound">g</a> <a id="9565" href="Categories.Object.Coproduct.html#513" class="Function Operator">]</a> <a id="9567" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="9569" href="Categories.Morphism.html#2400" class="Function">ϕ.to</a><a id="9573" class="Symbol">)</a> <a id="9575" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="9577" href="Categories.Morphism.html#2383" class="Function">ϕ.from</a> <a id="9584" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="9586" href="Categories.Object.Coproduct.html#493" class="Function">C+P.i₂</a>
        <a id="9601" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="9604" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="9612" href="Filtered-Coalgebra-Fixpoint.html#11001" class="Function">push-section</a> <a id="9625" href="Filtered-Coalgebra-Fixpoint.html#9336" class="Bound">g</a> <a id="9627" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
      <a id="9635" href="Filtered-Coalgebra-Fixpoint.html#10854" class="Function">m</a> <a id="9637" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="9639" href="Filtered-Coalgebra-Fixpoint.html#9336" class="Bound">g</a>
      <a id="9647" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
    <a id="9653" class="Symbol">}</a>
    <a id="9659" class="Keyword">where</a>
      <a id="9671" class="Keyword">open</a> <a id="9676" href="Categories.Category.Core.html#2462" class="Module">𝒞.HomReasoning</a>
      <a id="9697" class="Keyword">open</a> <a id="9702" href="Filtered-Coalgebra-Fixpoint.html#4262" class="Module">proof-details-for-both</a> <a id="9725" href="Filtered-Coalgebra-Fixpoint.html#9330" class="Bound">k</a> <a id="9727" href="Filtered-Coalgebra-Fixpoint.html#9332" class="Bound">i</a> <a id="9729" class="Symbol">(</a><a id="9730" href="Categories.Functor.Coalgebra.html#585" class="Field">F-Coalgebra.α</a> <a id="9744" class="Symbol">(</a><a id="9745" href="Categories.Functor.Core.html#797" class="Function">D.₀</a> <a id="9749" href="Filtered-Coalgebra-Fixpoint.html#9332" class="Bound">i</a><a id="9750" class="Symbol">)</a> <a id="9752" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="9754" href="Filtered-Coalgebra-Fixpoint.html#9334" class="Bound">f</a><a id="9755" class="Symbol">)</a>
      <a id="9763" href="Filtered-Coalgebra-Fixpoint.html#9763" class="Function">p</a> <a id="9765" class="Symbol">:</a> <a id="9767" href="Filtered-Coalgebra-Fixpoint.html#4583" class="Function">P</a> <a id="9769" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="9771" href="Categories.Functor.Core.html#797" class="Function">F.₀</a> <a id="9775" href="Filtered-Coalgebra-Fixpoint.html#4805" class="Function">C</a>
      <a id="9783" href="Filtered-Coalgebra-Fixpoint.html#9763" class="Function">p</a> <a id="9785" class="Symbol">=</a> <a id="9787" href="Categories.Functor.Coalgebra.html#585" class="Field">F-Coalgebra.α</a> <a id="9801" class="Symbol">(</a><a id="9802" href="Categories.Functor.Core.html#797" class="Function">D.₀</a> <a id="9806" href="Filtered-Coalgebra-Fixpoint.html#9332" class="Bound">i</a><a id="9807" class="Symbol">)</a> <a id="9809" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="9811" href="Filtered-Coalgebra-Fixpoint.html#9334" class="Bound">f</a>
      <a id="9819" href="Filtered-Coalgebra-Fixpoint.html#9819" class="Function">c∘f≈p</a> <a id="9825" class="Symbol">=</a> <a id="9827" href="Relation.Binary.Structures.html#1641" class="Function">Equiv.refl</a>
      <a id="9844" href="Filtered-Coalgebra-Fixpoint.html#9844" class="Function">c∘g≈p</a> <a id="9850" class="Symbol">=</a> <a id="9852" class="Symbol">(</a><a id="9853" href="Relation.Binary.Structures.html#1667" class="Function">Equiv.sym</a> <a id="9863" href="Filtered-Coalgebra-Fixpoint.html#9338" class="Bound">c∘f≈c∘g</a><a id="9870" class="Symbol">)</a>
      <a id="9878" class="Keyword">module</a> <a id="9885" href="Filtered-Coalgebra-Fixpoint.html#9885" class="Module">Coalgs</a> <a id="9892" class="Symbol">=</a> <a id="9894" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="9903" class="Symbol">(</a><a id="9904" href="Categories.Category.Construction.F-Coalgebras.html#598" class="Function">F-Coalgebras</a> <a id="9917" href="Filtered-Coalgebra-Fixpoint.html#1242" class="Bound">F</a><a id="9918" class="Symbol">)</a>

      <a id="9927" class="Comment">-- we turn f,g : P ⇒ C into parallel coalgebra morphisms</a>
      <a id="9990" class="Comment">-- in the diagram scheme:</a>
      <a id="10022" href="Filtered-Coalgebra-Fixpoint.html#10022" class="Function">C,c+p≅E,e</a> <a id="10032" class="Symbol">:</a> <a id="10034" href="Categories.Morphism.html#2335" class="Record Operator">Coalgebras._≅_</a> <a id="10049" href="Coproduct-Extension.html#986" class="Function">C,c+p</a> <a id="10055" href="Filtered-Coalgebra-Fixpoint.html#6201" class="Function">E,e</a>
      <a id="10065" href="Filtered-Coalgebra-Fixpoint.html#10022" class="Function">C,c+p≅E,e</a> <a id="10075" class="Symbol">=</a> <a id="10077" href="Coalgebra.Isomorphism.html#926" class="Function">conj-coalg.C,c≅mkCoalgebra</a> <a id="10104" href="Filtered-Coalgebra-Fixpoint.html#5341" class="Function">C+P-coalg</a> <a id="10114" href="Filtered-Coalgebra-Fixpoint.html#6014" class="Function">ϕ</a>
      <a id="10122" href="Filtered-Coalgebra-Fixpoint.html#10122" class="Function">E,e⇒C,c+p</a> <a id="10132" class="Symbol">:</a> <a id="10134" href="Categories.Functor.Coalgebra.html#1350" class="Record">F-Coalgebra-Morphism</a> <a id="10155" href="Filtered-Coalgebra-Fixpoint.html#6201" class="Function">E,e</a> <a id="10159" href="Coproduct-Extension.html#986" class="Function">C,c+p</a>
      <a id="10171" href="Filtered-Coalgebra-Fixpoint.html#10122" class="Function">E,e⇒C,c+p</a> <a id="10181" class="Symbol">=</a> <a id="10183" href="Categories.Morphism.html#2400" class="Field">Coalgebras._≅_.to</a> <a id="10201" href="Filtered-Coalgebra-Fixpoint.html#10022" class="Function">C,c+p≅E,e</a>
      <a id="10217" href="Filtered-Coalgebra-Fixpoint.html#10217" class="Function">C,c+p⇒E,e</a> <a id="10227" class="Symbol">:</a> <a id="10229" href="Categories.Functor.Coalgebra.html#1350" class="Record">F-Coalgebra-Morphism</a> <a id="10250" href="Coproduct-Extension.html#986" class="Function">C,c+p</a> <a id="10256" href="Filtered-Coalgebra-Fixpoint.html#6201" class="Function">E,e</a>
      <a id="10266" href="Filtered-Coalgebra-Fixpoint.html#10217" class="Function">C,c+p⇒E,e</a> <a id="10276" class="Symbol">=</a> <a id="10278" href="Categories.Morphism.html#2383" class="Field">Coalgebras._≅_.from</a> <a id="10298" href="Filtered-Coalgebra-Fixpoint.html#10022" class="Function">C,c+p≅E,e</a>
      
      <a id="10321" href="Filtered-Coalgebra-Fixpoint.html#10321" class="Function">[id,f]∘r</a> <a id="10330" href="Filtered-Coalgebra-Fixpoint.html#10330" class="Function">[id,g]∘r</a> <a id="10339" class="Symbol">:</a> <a id="10341" href="Filtered-Coalgebra-Fixpoint.html#6375" class="Function">E-IdxProp</a> <a id="10351" href="Categories.Category.Core.html#575" class="Function Operator">𝒟.⇒</a> <a id="10355" href="Filtered-Coalgebra-Fixpoint.html#9332" class="Bound">i</a>
      <a id="10363" href="Filtered-Coalgebra-Fixpoint.html#10321" class="Function">[id,f]∘r</a> <a id="10372" class="Symbol">=</a> <a id="10374" class="Symbol">(</a><a id="10375" href="Coproduct-Extension.html#2186" class="Function">[id,f]-hom</a> <a id="10386" href="Filtered-Coalgebra-Fixpoint.html#9334" class="Bound">f</a> <a id="10388" href="Filtered-Coalgebra-Fixpoint.html#9819" class="Function">c∘f≈p</a><a id="10393" class="Symbol">)</a> <a id="10395" href="Categories.Category.Core.html#656" class="Function Operator">Coalgs.∘</a> <a id="10404" href="Filtered-Coalgebra-Fixpoint.html#10122" class="Function">E,e⇒C,c+p</a>
      <a id="10420" href="Filtered-Coalgebra-Fixpoint.html#10330" class="Function">[id,g]∘r</a> <a id="10429" class="Symbol">=</a> <a id="10431" class="Symbol">(</a><a id="10432" href="Coproduct-Extension.html#2186" class="Function">[id,f]-hom</a> <a id="10443" href="Filtered-Coalgebra-Fixpoint.html#9336" class="Bound">g</a> <a id="10445" href="Filtered-Coalgebra-Fixpoint.html#9844" class="Function">c∘g≈p</a><a id="10450" class="Symbol">)</a> <a id="10452" href="Categories.Category.Core.html#656" class="Function Operator">Coalgs.∘</a> <a id="10461" href="Filtered-Coalgebra-Fixpoint.html#10122" class="Function">E,e⇒C,c+p</a>
      <a id="10477" class="Comment">-- both E,e and C,C are in the filtered diagram, so they must be identified somewhere</a>
      <a id="10569" class="Keyword">opaque</a>
        <a id="10584" href="Filtered-Coalgebra-Fixpoint.html#10584" class="Function">merge-[id,-]∘r</a> <a id="10599" class="Symbol">:</a> <a id="10601" href="Batteries.Diagram.Filtered.html#1946" class="Record">MergedMorphisms</a> <a id="10617" href="Filtered-Coalgebra-Fixpoint.html#2248" class="Function">𝒟</a> <a id="10619" class="Symbol">{</a><a id="10620" href="Filtered-Coalgebra-Fixpoint.html#6375" class="Function">E-IdxProp</a><a id="10629" class="Symbol">}</a> <a id="10631" class="Symbol">{</a><a id="10632" href="Filtered-Coalgebra-Fixpoint.html#9332" class="Bound">i</a><a id="10633" class="Symbol">}</a> <a id="10635" href="Filtered-Coalgebra-Fixpoint.html#10321" class="Function">[id,f]∘r</a> <a id="10644" href="Filtered-Coalgebra-Fixpoint.html#10330" class="Function">[id,g]∘r</a>
        <a id="10661" href="Filtered-Coalgebra-Fixpoint.html#10584" class="Function">merge-[id,-]∘r</a> <a id="10676" class="Symbol">=</a> <a id="10678" href="Batteries.Diagram.Filtered.html#2422" class="Function">filtered.merge-all</a> <a id="10697" href="Filtered-Coalgebra-Fixpoint.html#3111" class="Bound">𝒟-filtered</a> <a id="10708" href="Filtered-Coalgebra-Fixpoint.html#10321" class="Function">[id,f]∘r</a> <a id="10717" href="Filtered-Coalgebra-Fixpoint.html#10330" class="Function">[id,g]∘r</a>
      <a id="10732" class="Keyword">open</a> <a id="10737" href="Batteries.Diagram.Filtered.html#1946" class="Module">MergedMorphisms</a> <a id="10753" href="Filtered-Coalgebra-Fixpoint.html#10584" class="Function">merge-[id,-]∘r</a>
      <a id="10774" href="Filtered-Coalgebra-Fixpoint.html#10774" class="Function">Z,z</a> <a id="10778" class="Symbol">:</a> <a id="10780" href="Categories.Functor.Coalgebra.html#483" class="Record">F-Coalgebra</a> <a id="10792" href="Filtered-Coalgebra-Fixpoint.html#1242" class="Bound">F</a>
      <a id="10800" href="Filtered-Coalgebra-Fixpoint.html#10774" class="Function">Z,z</a> <a id="10804" class="Symbol">=</a> <a id="10806" href="Categories.Functor.Core.html#797" class="Function">D.₀</a> <a id="10810" href="Batteries.Diagram.Filtered.html#2175" class="Function">tip</a>
      <a id="10820" href="Filtered-Coalgebra-Fixpoint.html#10820" class="Function">Z</a> <a id="10822" class="Symbol">:</a> <a id="10824" href="Categories.Category.Core.html#559" class="Function">𝒞.Obj</a>
      <a id="10836" href="Filtered-Coalgebra-Fixpoint.html#10820" class="Function">Z</a> <a id="10838" class="Symbol">=</a> <a id="10840" href="Categories.Functor.Core.html#797" class="Function">U.₀</a> <a id="10844" href="Filtered-Coalgebra-Fixpoint.html#10774" class="Function">Z,z</a>
      <a id="10854" href="Filtered-Coalgebra-Fixpoint.html#10854" class="Function">m</a> <a id="10856" class="Symbol">:</a> <a id="10858" href="Filtered-Coalgebra-Fixpoint.html#4805" class="Function">C</a> <a id="10860" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="10862" href="Filtered-Coalgebra-Fixpoint.html#10820" class="Function">Z</a>
      <a id="10870" href="Filtered-Coalgebra-Fixpoint.html#10854" class="Function">m</a> <a id="10872" class="Symbol">=</a> <a id="10874" href="Categories.Functor.Core.html#806" class="Function">U.₁</a> <a id="10878" class="Symbol">(</a><a id="10879" href="Categories.Functor.Core.html#806" class="Function">D.₁</a> <a id="10883" class="Symbol">{</a><a id="10884" href="Filtered-Coalgebra-Fixpoint.html#9332" class="Bound">i</a><a id="10885" class="Symbol">}</a> <a id="10887" class="Symbol">{</a><a id="10888" href="Batteries.Diagram.Filtered.html#2175" class="Function">tip</a><a id="10891" class="Symbol">}</a> <a id="10893" href="Batteries.Diagram.Filtered.html#2229" class="Function">merge</a><a id="10898" class="Symbol">)</a>

      <a id="10907" href="Filtered-Coalgebra-Fixpoint.html#10907" class="Function">m-prop</a> <a id="10914" class="Symbol">:</a> <a id="10916" href="Filtered-Coalgebra-Fixpoint.html#10854" class="Function">m</a> <a id="10918" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="10920" class="Symbol">(</a><a id="10921" href="Categories.Object.Coproduct.html#513" class="Function Operator">C+P.[</a> <a id="10927" href="Categories.Category.Core.html#630" class="Function">id</a> <a id="10930" href="Categories.Object.Coproduct.html#513" class="Function Operator">,</a> <a id="10932" href="Filtered-Coalgebra-Fixpoint.html#9334" class="Bound">f</a> <a id="10934" href="Categories.Object.Coproduct.html#513" class="Function Operator">]</a> <a id="10936" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="10938" href="Categories.Morphism.html#2400" class="Function">ϕ.to</a><a id="10942" class="Symbol">)</a> <a id="10944" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="10946" href="Filtered-Coalgebra-Fixpoint.html#10854" class="Function">m</a> <a id="10948" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="10950" class="Symbol">(</a><a id="10951" href="Categories.Object.Coproduct.html#513" class="Function Operator">C+P.[</a> <a id="10957" href="Categories.Category.Core.html#630" class="Function">id</a> <a id="10960" href="Categories.Object.Coproduct.html#513" class="Function Operator">,</a> <a id="10962" href="Filtered-Coalgebra-Fixpoint.html#9336" class="Bound">g</a> <a id="10964" href="Categories.Object.Coproduct.html#513" class="Function Operator">]</a> <a id="10966" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="10968" href="Categories.Morphism.html#2400" class="Function">ϕ.to</a><a id="10972" class="Symbol">)</a>
      <a id="10980" href="Filtered-Coalgebra-Fixpoint.html#10907" class="Function">m-prop</a> <a id="10987" class="Symbol">=</a> <a id="10989" href="Batteries.Diagram.Filtered.html#2305" class="Function">prop</a>

      <a id="11001" href="Filtered-Coalgebra-Fixpoint.html#11001" class="Function">push-section</a> <a id="11014" class="Symbol">:</a> <a id="11016" class="Symbol">∀</a> <a id="11018" class="Symbol">(</a><a id="11019" href="Filtered-Coalgebra-Fixpoint.html#11019" class="Bound">f</a> <a id="11021" class="Symbol">:</a> <a id="11023" href="Filtered-Coalgebra-Fixpoint.html#4583" class="Function">P</a> <a id="11025" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="11027" href="Filtered-Coalgebra-Fixpoint.html#4805" class="Function">C</a><a id="11028" class="Symbol">)</a>
                   <a id="11049" class="Symbol">→</a> <a id="11051" href="Filtered-Coalgebra-Fixpoint.html#11019" class="Bound">f</a> <a id="11053" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="11055" class="Symbol">(</a><a id="11056" href="Categories.Object.Coproduct.html#513" class="Function Operator">C+P.[</a> <a id="11062" href="Categories.Category.Core.html#630" class="Function">id</a> <a id="11065" href="Categories.Object.Coproduct.html#513" class="Function Operator">,</a> <a id="11067" href="Filtered-Coalgebra-Fixpoint.html#11019" class="Bound">f</a> <a id="11069" href="Categories.Object.Coproduct.html#513" class="Function Operator">]</a> <a id="11071" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="11073" href="Categories.Morphism.html#2400" class="Function">ϕ.to</a><a id="11077" class="Symbol">)</a> <a id="11079" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="11081" href="Categories.Morphism.html#2383" class="Function">ϕ.from</a> <a id="11088" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="11090" href="Categories.Object.Coproduct.html#493" class="Function">C+P.i₂</a>
      <a id="11103" href="Filtered-Coalgebra-Fixpoint.html#11001" class="Function">push-section</a> <a id="11116" href="Filtered-Coalgebra-Fixpoint.html#11116" class="Bound">f</a> <a id="11118" class="Symbol">=</a> <a id="11120" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
        <a id="11134" href="Filtered-Coalgebra-Fixpoint.html#11116" class="Bound">f</a> <a id="11136" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="11139" href="Categories.Object.Coproduct.html#583" class="Function">C+P.inject₂</a> <a id="11151" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
        <a id="11161" href="Categories.Object.Coproduct.html#513" class="Function Operator">C+P.[</a> <a id="11167" href="Categories.Category.Core.html#630" class="Function">id</a> <a id="11170" href="Categories.Object.Coproduct.html#513" class="Function Operator">,</a> <a id="11172" href="Filtered-Coalgebra-Fixpoint.html#11116" class="Bound">f</a> <a id="11174" href="Categories.Object.Coproduct.html#513" class="Function Operator">]</a> <a id="11176" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="11178" href="Categories.Object.Coproduct.html#493" class="Function">C+P.i₂</a> <a id="11185" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="11188" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="11196" href="Categories.Morphism.Reasoning.Core.html#8875" class="Function">cancelˡ</a> <a id="11204" href="Categories.Morphism.html#1964" class="Function">ϕ.isoˡ</a> <a id="11211" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
        <a id="11221" href="Categories.Object.Coproduct.html#513" class="Function Operator">C+P.[</a> <a id="11227" href="Categories.Category.Core.html#630" class="Function">id</a> <a id="11230" href="Categories.Object.Coproduct.html#513" class="Function Operator">,</a> <a id="11232" href="Filtered-Coalgebra-Fixpoint.html#11116" class="Bound">f</a> <a id="11234" href="Categories.Object.Coproduct.html#513" class="Function Operator">]</a> <a id="11236" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="11238" href="Categories.Morphism.html#2400" class="Function">ϕ.to</a> <a id="11243" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="11245" href="Categories.Morphism.html#2383" class="Function">ϕ.from</a> <a id="11252" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="11254" href="Categories.Object.Coproduct.html#493" class="Function">C+P.i₂</a> <a id="11261" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="11264" href="Categories.Category.Core.html#715" class="Function">assoc</a> <a id="11270" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
        <a id="11280" class="Symbol">(</a><a id="11281" href="Categories.Object.Coproduct.html#513" class="Function Operator">C+P.[</a> <a id="11287" href="Categories.Category.Core.html#630" class="Function">id</a> <a id="11290" href="Categories.Object.Coproduct.html#513" class="Function Operator">,</a> <a id="11292" href="Filtered-Coalgebra-Fixpoint.html#11116" class="Bound">f</a> <a id="11294" href="Categories.Object.Coproduct.html#513" class="Function Operator">]</a> <a id="11296" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="11298" href="Categories.Morphism.html#2400" class="Function">ϕ.to</a><a id="11302" class="Symbol">)</a> <a id="11304" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="11306" href="Categories.Morphism.html#2383" class="Function">ϕ.from</a> <a id="11313" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="11315" href="Categories.Object.Coproduct.html#493" class="Function">C+P.i₂</a>
        <a id="11330" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>


  <a id="fixpoint-theorem.factorization-uniqueness"></a><a id="11336" href="Filtered-Coalgebra-Fixpoint.html#11336" class="Function">factorization-uniqueness</a> <a id="11361" class="Symbol">:</a> <a id="11363" class="Symbol">∀</a> <a id="11365" class="Symbol">(</a><a id="11366" href="Filtered-Coalgebra-Fixpoint.html#11366" class="Bound">k</a> <a id="11368" class="Symbol">:</a> <a id="11370" href="Batteries.Category.Accessible.html#2339" class="Function">𝒞-acc.Idx</a><a id="11379" class="Symbol">)</a> <a id="11381" class="Symbol">(</a><a id="11382" href="Filtered-Coalgebra-Fixpoint.html#11382" class="Bound">i</a> <a id="11384" class="Symbol">:</a> <a id="11386" href="Categories.Category.Core.html#559" class="Function">𝒟.Obj</a><a id="11391" class="Symbol">)</a>
                         <a id="11418" class="Symbol">→</a> <a id="11420" class="Symbol">(</a><a id="11421" href="Filtered-Coalgebra-Fixpoint.html#11421" class="Bound">f</a> <a id="11423" href="Filtered-Coalgebra-Fixpoint.html#11423" class="Bound">g</a> <a id="11425" class="Symbol">:</a> <a id="11427" href="Batteries.Category.Accessible.html#2355" class="Function">𝒞-acc.fin</a> <a id="11437" href="Filtered-Coalgebra-Fixpoint.html#11366" class="Bound">k</a> <a id="11439" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="11441" class="Symbol">(</a><a id="11442" href="Categories.Functor.Core.html#797" class="Function">U.₀</a> <a id="11446" class="Symbol">(</a><a id="11447" href="Categories.Functor.Core.html#797" class="Function">D.₀</a> <a id="11451" href="Filtered-Coalgebra-Fixpoint.html#11382" class="Bound">i</a><a id="11452" class="Symbol">)))</a>
                         <a id="11481" class="Symbol">→</a> <a id="11483" class="Symbol">(</a><a id="11484" href="Categories.Diagram.Cocone.html#425" class="Function">F[proj]∘coalg.ψ</a> <a id="11500" href="Filtered-Coalgebra-Fixpoint.html#11382" class="Bound">i</a> <a id="11502" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="11504" href="Filtered-Coalgebra-Fixpoint.html#11421" class="Bound">f</a> <a id="11506" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="11508" href="Categories.Diagram.Cocone.html#425" class="Function">F[proj]∘coalg.ψ</a> <a id="11524" href="Filtered-Coalgebra-Fixpoint.html#11382" class="Bound">i</a> <a id="11526" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="11528" href="Filtered-Coalgebra-Fixpoint.html#11423" class="Bound">g</a><a id="11529" class="Symbol">)</a>
                         <a id="11556" class="Symbol">→</a> <a id="11558" href="Batteries.Diagram.Hom-Factorization.html#917" class="Record">identified-in-diagram</a> <a id="11580" href="Filtered-Coalgebra-Fixpoint.html#3805" class="Function">F[proj]∘coalg</a> <a id="11594" class="Symbol">{</a><a id="11595" class="Argument">i</a> <a id="11597" class="Symbol">=</a> <a id="11599" href="Filtered-Coalgebra-Fixpoint.html#11382" class="Bound">i</a><a id="11600" class="Symbol">}</a> <a id="11602" href="Filtered-Coalgebra-Fixpoint.html#11421" class="Bound">f</a> <a id="11604" href="Filtered-Coalgebra-Fixpoint.html#11423" class="Bound">g</a>
  <a id="11608" href="Filtered-Coalgebra-Fixpoint.html#11336" class="Function">factorization-uniqueness</a> <a id="11633" href="Filtered-Coalgebra-Fixpoint.html#11633" class="Bound">k</a> <a id="11635" href="Filtered-Coalgebra-Fixpoint.html#11635" class="Bound">i</a> <a id="11637" href="Filtered-Coalgebra-Fixpoint.html#11637" class="Bound">f</a> <a id="11639" href="Filtered-Coalgebra-Fixpoint.html#11639" class="Bound">g</a> <a id="11641" href="Filtered-Coalgebra-Fixpoint.html#11641" class="Bound">ψ∘f≈ψ∘g</a> <a id="11649" class="Symbol">=</a>
    <a id="11655" href="Batteries.Diagram.Hom-Factorization.html#1183" class="Function">identified-in-diagram-cancelˡ</a> <a id="11685" href="Filtered-Coalgebra-Fixpoint.html#3805" class="Function">F[proj]∘coalg</a> <a id="11699" href="Filtered-Coalgebra-Fixpoint.html#11637" class="Bound">f</a> <a id="11701" href="Filtered-Coalgebra-Fixpoint.html#11639" class="Bound">g</a> <a id="11703" href="Filtered-Coalgebra-Fixpoint.html#12490" class="Function">h</a> <a id="11705" href="Filtered-Coalgebra-Fixpoint.html#12711" class="Function">join-hf-hg</a>
    <a id="11720" class="Keyword">where</a>
      <a id="11732" class="Keyword">open</a> <a id="11737" href="Categories.Category.Core.html#2462" class="Module">𝒞.HomReasoning</a>
      <a id="11758" href="Filtered-Coalgebra-Fixpoint.html#11758" class="Function">C</a> <a id="11760" class="Symbol">=</a> <a id="11762" href="Categories.Functor.Coalgebra.html#571" class="Field">F-Coalgebra.A</a> <a id="11776" class="Symbol">(</a><a id="11777" href="Categories.Functor.Core.html#797" class="Function">D.₀</a> <a id="11781" href="Filtered-Coalgebra-Fixpoint.html#11635" class="Bound">i</a><a id="11782" class="Symbol">)</a>
      <a id="11790" href="Filtered-Coalgebra-Fixpoint.html#11790" class="Function">c</a> <a id="11792" class="Symbol">=</a> <a id="11794" href="Categories.Functor.Coalgebra.html#585" class="Field">F-Coalgebra.α</a> <a id="11808" class="Symbol">(</a><a id="11809" href="Categories.Functor.Core.html#797" class="Function">D.₀</a> <a id="11813" href="Filtered-Coalgebra-Fixpoint.html#11635" class="Bound">i</a><a id="11814" class="Symbol">)</a>
      <a id="11822" href="Filtered-Coalgebra-Fixpoint.html#11822" class="Function">P</a> <a id="11824" class="Symbol">:</a> <a id="11826" href="Categories.Category.Core.html#559" class="Function">𝒞.Obj</a>
      <a id="11838" href="Filtered-Coalgebra-Fixpoint.html#11822" class="Function">P</a> <a id="11840" class="Symbol">=</a> <a id="11842" href="Batteries.Category.Accessible.html#2355" class="Function">𝒞-acc.fin</a> <a id="11852" href="Filtered-Coalgebra-Fixpoint.html#11633" class="Bound">k</a>
      <a id="11860" href="Filtered-Coalgebra-Fixpoint.html#11860" class="Function">P-fp</a> <a id="11865" class="Symbol">:</a> <a id="11867" href="Batteries.Object.Presentable.html#1184" class="Function">presentable</a> <a id="11879" href="Filtered-Coalgebra-Fixpoint.html#11822" class="Function">P</a>
      <a id="11887" href="Filtered-Coalgebra-Fixpoint.html#11860" class="Function">P-fp</a> <a id="11892" class="Symbol">=</a> <a id="11894" href="Batteries.Category.Accessible.html#2426" class="Function">𝒞-acc.fin-presentable</a> <a id="11916" href="Filtered-Coalgebra-Fixpoint.html#11633" class="Bound">k</a>
      <a id="11924" href="Filtered-Coalgebra-Fixpoint.html#11924" class="Function">uniq-factor</a> <a id="11936" class="Symbol">:</a> <a id="11938" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#3119" class="Function">UniqueColimitFactorization</a> <a id="11965" href="Filtered-Coalgebra-Fixpoint.html#3454" class="Function">colim[F∘U∘D]</a> <a id="11978" href="Filtered-Coalgebra-Fixpoint.html#11822" class="Function">P</a>
      <a id="11986" href="Filtered-Coalgebra-Fixpoint.html#11924" class="Function">uniq-factor</a> <a id="11998" class="Symbol">=</a> <a id="12000" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#4990" class="Function">hom-colim-unique-factor</a>
                         <a id="12049" href="Filtered-Coalgebra-Fixpoint.html#3454" class="Function">colim[F∘U∘D]</a>
                         <a id="12087" href="Filtered-Coalgebra-Fixpoint.html#3111" class="Bound">𝒟-filtered</a>
                         <a id="12123" href="Filtered-Coalgebra-Fixpoint.html#11822" class="Function">P</a>
                         <a id="12150" class="Symbol">(</a><a id="12151" href="Filtered-Coalgebra-Fixpoint.html#11860" class="Function">P-fp</a> <a id="12156" href="Filtered-Coalgebra-Fixpoint.html#2248" class="Function">𝒟</a> <a id="12158" href="Filtered-Coalgebra-Fixpoint.html#3111" class="Bound">𝒟-filtered</a> <a id="12169" class="Symbol">(</a><a id="12170" href="Filtered-Coalgebra-Fixpoint.html#1242" class="Bound">F</a> <a id="12172" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="12175" href="Filtered-Coalgebra-Fixpoint.html#2400" class="Function">U</a> <a id="12177" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="12180" href="Filtered-Coalgebra-Fixpoint.html#2320" class="Function">D</a><a id="12181" class="Symbol">)</a> <a id="12183" href="Filtered-Coalgebra-Fixpoint.html#3454" class="Function">colim[F∘U∘D]</a><a id="12195" class="Symbol">)</a>
      <a id="12203" href="Filtered-Coalgebra-Fixpoint.html#12203" class="Function">uniq-factor₁</a> <a id="12216" class="Symbol">:</a> <a id="12218" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#3458" class="Function">UniqueColimitFactorization₁</a> <a id="12246" href="Filtered-Coalgebra-Fixpoint.html#3454" class="Function">colim[F∘U∘D]</a> <a id="12259" href="Filtered-Coalgebra-Fixpoint.html#11822" class="Function">P</a>
      <a id="12267" href="Filtered-Coalgebra-Fixpoint.html#12203" class="Function">uniq-factor₁</a> <a id="12280" class="Symbol">=</a> <a id="12282" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#4021" class="Function">coequalize-colimit-factorization</a> <a id="12315" href="Filtered-Coalgebra-Fixpoint.html#3454" class="Function">colim[F∘U∘D]</a> <a id="12328" href="Filtered-Coalgebra-Fixpoint.html#11822" class="Function">P</a> <a id="12330" href="Filtered-Coalgebra-Fixpoint.html#3111" class="Bound">𝒟-filtered</a> <a id="12341" href="Filtered-Coalgebra-Fixpoint.html#11924" class="Function">uniq-factor</a>
      <a id="12359" href="Filtered-Coalgebra-Fixpoint.html#12359" class="Function">join-cf-cg</a> <a id="12370" class="Symbol">=</a> <a id="12372" href="Filtered-Coalgebra-Fixpoint.html#12203" class="Function">uniq-factor₁</a> <a id="12385" class="Symbol">{</a><a id="12386" class="Argument">i</a> <a id="12388" class="Symbol">=</a> <a id="12390" href="Filtered-Coalgebra-Fixpoint.html#11635" class="Bound">i</a><a id="12391" class="Symbol">}</a> <a id="12393" class="Symbol">(</a><a id="12394" href="Filtered-Coalgebra-Fixpoint.html#11790" class="Function">c</a> <a id="12396" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="12398" href="Filtered-Coalgebra-Fixpoint.html#11637" class="Bound">f</a><a id="12399" class="Symbol">)</a> <a id="12401" class="Symbol">(</a><a id="12402" href="Filtered-Coalgebra-Fixpoint.html#11790" class="Function">c</a> <a id="12404" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="12406" href="Filtered-Coalgebra-Fixpoint.html#11639" class="Bound">g</a><a id="12407" class="Symbol">)</a> <a id="12409" class="Symbol">(</a><a id="12410" href="Categories.Category.Core.html#1004" class="Function">sym-assoc</a> <a id="12420" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="12422" href="Filtered-Coalgebra-Fixpoint.html#11641" class="Bound">ψ∘f≈ψ∘g</a> <a id="12430" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="12432" href="Categories.Category.Core.html#715" class="Function">assoc</a><a id="12437" class="Symbol">)</a>
      <a id="12445" href="Filtered-Coalgebra-Fixpoint.html#12445" class="Function">i&#39;</a> <a id="12448" class="Symbol">:</a> <a id="12450" href="Categories.Category.Core.html#559" class="Function">𝒟.Obj</a>
      <a id="12462" href="Filtered-Coalgebra-Fixpoint.html#12445" class="Function">i&#39;</a> <a id="12465" class="Symbol">=</a> <a id="12467" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="12473" href="Filtered-Coalgebra-Fixpoint.html#12359" class="Function">join-cf-cg</a>
      <a id="12490" href="Filtered-Coalgebra-Fixpoint.html#12490" class="Function">h</a> <a id="12492" class="Symbol">:</a> <a id="12494" href="Filtered-Coalgebra-Fixpoint.html#11635" class="Bound">i</a> <a id="12496" href="Categories.Category.Core.html#575" class="Function Operator">𝒟.⇒</a> <a id="12500" href="Filtered-Coalgebra-Fixpoint.html#12445" class="Function">i&#39;</a>
      <a id="12509" href="Filtered-Coalgebra-Fixpoint.html#12490" class="Function">h</a> <a id="12511" class="Symbol">=</a> <a id="12513" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="12519" class="Symbol">(</a><a id="12520" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="12526" href="Filtered-Coalgebra-Fixpoint.html#12359" class="Function">join-cf-cg</a><a id="12536" class="Symbol">)</a>
      <a id="12544" class="Keyword">module</a> <a id="12551" href="Filtered-Coalgebra-Fixpoint.html#12551" class="Module">h</a> <a id="12553" class="Symbol">=</a> <a id="12555" href="Categories.Functor.Coalgebra.html#1350" class="Module">F-Coalgebra-Morphism</a> <a id="12576" class="Symbol">(</a><a id="12577" href="Categories.Functor.Core.html#806" class="Function">D.₁</a> <a id="12581" class="Symbol">{</a><a id="12582" class="Argument">A</a> <a id="12584" class="Symbol">=</a> <a id="12586" href="Filtered-Coalgebra-Fixpoint.html#11635" class="Bound">i</a><a id="12587" class="Symbol">}</a> <a id="12589" class="Symbol">{</a><a id="12590" class="Argument">B</a> <a id="12592" class="Symbol">=</a> <a id="12594" href="Filtered-Coalgebra-Fixpoint.html#12445" class="Function">i&#39;</a><a id="12596" class="Symbol">}</a> <a id="12598" href="Filtered-Coalgebra-Fixpoint.html#12490" class="Function">h</a><a id="12599" class="Symbol">)</a>
      <a id="12607" href="Filtered-Coalgebra-Fixpoint.html#12607" class="Function">Fh∘c∘f≈Fh∘c∘g</a> <a id="12621" class="Symbol">:</a> <a id="12623" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="12627" href="Categories.Functor.Coalgebra.html#1411" class="Function">h.f</a> <a id="12631" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="12633" href="Filtered-Coalgebra-Fixpoint.html#11790" class="Function">c</a> <a id="12635" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="12637" href="Filtered-Coalgebra-Fixpoint.html#11637" class="Bound">f</a> <a id="12639" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="12641" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="12645" href="Categories.Functor.Coalgebra.html#1411" class="Function">h.f</a> <a id="12649" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="12651" href="Filtered-Coalgebra-Fixpoint.html#11790" class="Function">c</a> <a id="12653" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="12655" href="Filtered-Coalgebra-Fixpoint.html#11639" class="Bound">g</a>
      <a id="12663" href="Filtered-Coalgebra-Fixpoint.html#12607" class="Function">Fh∘c∘f≈Fh∘c∘g</a> <a id="12677" class="Symbol">=</a> <a id="12679" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="12685" class="Symbol">(</a><a id="12686" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="12692" href="Filtered-Coalgebra-Fixpoint.html#12359" class="Function">join-cf-cg</a><a id="12702" class="Symbol">)</a>

      <a id="12711" href="Filtered-Coalgebra-Fixpoint.html#12711" class="Function">join-hf-hg</a> <a id="12722" class="Symbol">:</a> <a id="12724" href="Batteries.Diagram.Hom-Factorization.html#917" class="Record">identified-in-diagram</a> <a id="12746" href="Filtered-Coalgebra-Fixpoint.html#3805" class="Function">F[proj]∘coalg</a> <a id="12760" class="Symbol">{</a><a id="12761" class="Argument">i</a> <a id="12763" class="Symbol">=</a> <a id="12765" href="Filtered-Coalgebra-Fixpoint.html#12445" class="Function">i&#39;</a><a id="12767" class="Symbol">}</a> <a id="12769" class="Symbol">(</a><a id="12770" href="Categories.Functor.Coalgebra.html#1411" class="Function">h.f</a> <a id="12774" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="12776" href="Filtered-Coalgebra-Fixpoint.html#11637" class="Bound">f</a><a id="12777" class="Symbol">)</a> <a id="12779" class="Symbol">(</a><a id="12780" href="Categories.Functor.Coalgebra.html#1411" class="Function">h.f</a> <a id="12784" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="12786" href="Filtered-Coalgebra-Fixpoint.html#11639" class="Bound">g</a><a id="12787" class="Symbol">)</a>
      <a id="12795" href="Filtered-Coalgebra-Fixpoint.html#12711" class="Function">join-hf-hg</a> <a id="12806" class="Symbol">=</a> <a id="12808" href="Filtered-Coalgebra-Fixpoint.html#9003" class="Function">factorization-uniqueness-simplified</a> <a id="12844" href="Filtered-Coalgebra-Fixpoint.html#11633" class="Bound">k</a> <a id="12846" href="Filtered-Coalgebra-Fixpoint.html#12445" class="Function">i&#39;</a> <a id="12849" class="Symbol">(</a><a id="12850" href="Categories.Functor.Coalgebra.html#1411" class="Function">h.f</a> <a id="12854" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="12856" href="Filtered-Coalgebra-Fixpoint.html#11637" class="Bound">f</a><a id="12857" class="Symbol">)</a> <a id="12859" class="Symbol">(</a><a id="12860" href="Categories.Functor.Coalgebra.html#1411" class="Function">h.f</a> <a id="12864" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="12866" href="Filtered-Coalgebra-Fixpoint.html#11639" class="Bound">g</a><a id="12867" class="Symbol">)</a>
        <a id="12877" class="Symbol">(</a><a id="12878" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
        <a id="12892" href="Categories.Functor.Coalgebra.html#585" class="Field">F-Coalgebra.α</a> <a id="12906" class="Symbol">(</a><a id="12907" href="Categories.Functor.Core.html#797" class="Function">D.₀</a> <a id="12911" href="Filtered-Coalgebra-Fixpoint.html#12445" class="Function">i&#39;</a><a id="12913" class="Symbol">)</a> <a id="12915" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="12917" href="Categories.Functor.Coalgebra.html#1411" class="Function">h.f</a> <a id="12921" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="12923" href="Filtered-Coalgebra-Fixpoint.html#11637" class="Bound">f</a>  <a id="12926" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="12929" href="Categories.Morphism.Reasoning.Core.html#5142" class="Function">extendʳ</a> <a id="12937" href="Categories.Functor.Coalgebra.html#1433" class="Function">h.commutes</a> <a id="12948" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
        <a id="12958" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="12962" href="Categories.Functor.Coalgebra.html#1411" class="Function">h.f</a> <a id="12966" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="12968" href="Filtered-Coalgebra-Fixpoint.html#11790" class="Function">c</a> <a id="12970" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="12972" href="Filtered-Coalgebra-Fixpoint.html#11637" class="Bound">f</a>  <a id="12975" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="12978" href="Filtered-Coalgebra-Fixpoint.html#12607" class="Function">Fh∘c∘f≈Fh∘c∘g</a> <a id="12992" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
        <a id="13002" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="13006" href="Categories.Functor.Coalgebra.html#1411" class="Function">h.f</a> <a id="13010" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="13012" href="Filtered-Coalgebra-Fixpoint.html#11790" class="Function">c</a> <a id="13014" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="13016" href="Filtered-Coalgebra-Fixpoint.html#11639" class="Bound">g</a>  <a id="13019" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="13022" href="Categories.Morphism.Reasoning.Core.html#5142" class="Function">extendʳ</a> <a id="13030" href="Categories.Functor.Coalgebra.html#1433" class="Function">h.commutes</a> <a id="13041" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
        <a id="13051" href="Categories.Functor.Coalgebra.html#585" class="Field">F-Coalgebra.α</a> <a id="13065" class="Symbol">(</a><a id="13066" href="Categories.Functor.Core.html#797" class="Function">D.₀</a> <a id="13070" href="Filtered-Coalgebra-Fixpoint.html#12445" class="Function">i&#39;</a><a id="13072" class="Symbol">)</a> <a id="13074" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="13076" href="Categories.Functor.Coalgebra.html#1411" class="Function">h.f</a> <a id="13080" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="13082" href="Filtered-Coalgebra-Fixpoint.html#11639" class="Bound">g</a>
        <a id="13092" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a><a id="13093" class="Symbol">)</a>

  <a id="fixpoint-theorem.factorization-uniqueness&#39;"></a><a id="13098" href="Filtered-Coalgebra-Fixpoint.html#13098" class="Function">factorization-uniqueness&#39;</a> <a id="13124" class="Symbol">:</a> <a id="13126" class="Symbol">∀</a> <a id="13128" class="Symbol">(</a><a id="13129" href="Filtered-Coalgebra-Fixpoint.html#13129" class="Bound">k</a> <a id="13131" class="Symbol">:</a> <a id="13133" href="Batteries.Category.Accessible.html#2339" class="Function">𝒞-acc.Idx</a><a id="13142" class="Symbol">)</a>
                           <a id="13171" class="Symbol">→</a> <a id="13173" class="Symbol">(</a><a id="13174" href="Filtered-Coalgebra-Fixpoint.html#13174" class="Bound">p</a> <a id="13176" class="Symbol">:</a> <a id="13178" href="Batteries.Category.Accessible.html#2355" class="Function">𝒞-acc.fin</a> <a id="13188" href="Filtered-Coalgebra-Fixpoint.html#13129" class="Bound">k</a> <a id="13190" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="13192" href="Categories.Functor.Core.html#797" class="Function">F.₀</a> <a id="13196" href="Categories.Diagram.Colimit.html#1191" class="Function">T.coapex</a><a id="13204" class="Symbol">)</a>
                           <a id="13233" class="Symbol">→</a> <a id="13235" class="Symbol">∀</a> <a id="13237" class="Symbol">(</a><a id="13238" href="Filtered-Coalgebra-Fixpoint.html#13238" class="Bound">i</a> <a id="13240" class="Symbol">:</a> <a id="13242" href="Categories.Category.Core.html#559" class="Function">𝒟.Obj</a><a id="13247" class="Symbol">)</a>
                         <a id="13274" class="Symbol">→</a> <a id="13276" class="Symbol">(</a><a id="13277" href="Filtered-Coalgebra-Fixpoint.html#13277" class="Bound">f</a> <a id="13279" href="Filtered-Coalgebra-Fixpoint.html#13279" class="Bound">g</a> <a id="13281" class="Symbol">:</a> <a id="13283" href="Batteries.Category.Accessible.html#2355" class="Function">𝒞-acc.fin</a> <a id="13293" href="Filtered-Coalgebra-Fixpoint.html#13129" class="Bound">k</a> <a id="13295" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="13297" class="Symbol">(</a><a id="13298" href="Categories.Functor.Core.html#797" class="Function">U.₀</a> <a id="13302" class="Symbol">(</a><a id="13303" href="Categories.Functor.Core.html#797" class="Function">D.₀</a> <a id="13307" href="Filtered-Coalgebra-Fixpoint.html#13238" class="Bound">i</a><a id="13308" class="Symbol">)))</a>
                         <a id="13337" class="Symbol">→</a> <a id="13339" class="Symbol">(</a><a id="13340" href="Categories.Diagram.Cocone.html#425" class="Function">F[proj]∘coalg.ψ</a> <a id="13356" href="Filtered-Coalgebra-Fixpoint.html#13238" class="Bound">i</a> <a id="13358" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="13360" href="Filtered-Coalgebra-Fixpoint.html#13277" class="Bound">f</a> <a id="13362" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="13364" href="Filtered-Coalgebra-Fixpoint.html#13174" class="Bound">p</a><a id="13365" class="Symbol">)</a>
                         <a id="13392" class="Symbol">→</a> <a id="13394" class="Symbol">(</a><a id="13395" href="Categories.Diagram.Cocone.html#425" class="Function">F[proj]∘coalg.ψ</a> <a id="13411" href="Filtered-Coalgebra-Fixpoint.html#13238" class="Bound">i</a> <a id="13413" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="13415" href="Filtered-Coalgebra-Fixpoint.html#13279" class="Bound">g</a> <a id="13417" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="13419" href="Filtered-Coalgebra-Fixpoint.html#13174" class="Bound">p</a><a id="13420" class="Symbol">)</a>
                         <a id="13447" class="Symbol">→</a> <a id="13449" href="Batteries.Diagram.Hom-Factorization.html#917" class="Record">identified-in-diagram</a> <a id="13471" href="Filtered-Coalgebra-Fixpoint.html#3805" class="Function">F[proj]∘coalg</a> <a id="13485" href="Filtered-Coalgebra-Fixpoint.html#13277" class="Bound">f</a> <a id="13487" href="Filtered-Coalgebra-Fixpoint.html#13279" class="Bound">g</a>
  <a id="13491" href="Filtered-Coalgebra-Fixpoint.html#13098" class="Function">factorization-uniqueness&#39;</a> <a id="13517" href="Filtered-Coalgebra-Fixpoint.html#13517" class="Bound">k</a> <a id="13519" href="Filtered-Coalgebra-Fixpoint.html#13519" class="Bound">p</a> <a id="13521" href="Filtered-Coalgebra-Fixpoint.html#13521" class="Bound">i</a> <a id="13523" href="Filtered-Coalgebra-Fixpoint.html#13523" class="Bound">f</a> <a id="13525" href="Filtered-Coalgebra-Fixpoint.html#13525" class="Bound">g</a> <a id="13527" href="Filtered-Coalgebra-Fixpoint.html#13527" class="Bound">ψ∘f≈p</a> <a id="13533" href="Filtered-Coalgebra-Fixpoint.html#13533" class="Bound">ψ∘g≈p</a> <a id="13539" class="Symbol">=</a>
    <a id="13545" href="Filtered-Coalgebra-Fixpoint.html#11336" class="Function">factorization-uniqueness</a> <a id="13570" href="Filtered-Coalgebra-Fixpoint.html#13517" class="Bound">k</a> <a id="13572" href="Filtered-Coalgebra-Fixpoint.html#13521" class="Bound">i</a> <a id="13574" href="Filtered-Coalgebra-Fixpoint.html#13523" class="Bound">f</a> <a id="13576" href="Filtered-Coalgebra-Fixpoint.html#13525" class="Bound">g</a> <a id="13578" class="Symbol">(</a><a id="13579" href="Filtered-Coalgebra-Fixpoint.html#13527" class="Bound">ψ∘f≈p</a> <a id="13585" href="Categories.Category.Core.html#3047" class="Function Operator">○</a> <a id="13587" href="Relation.Binary.Structures.html#1667" class="Function">Equiv.sym</a> <a id="13597" href="Filtered-Coalgebra-Fixpoint.html#13533" class="Bound">ψ∘g≈p</a><a id="13602" class="Symbol">)</a>
    <a id="13608" class="Keyword">where</a> <a id="13614" class="Keyword">open</a> <a id="13619" href="Categories.Category.Core.html#2462" class="Module">𝒞.HomReasoning</a>

  <a id="fixpoint-theorem.F[T]-is-limitting"></a><a id="13637" href="Filtered-Coalgebra-Fixpoint.html#13637" class="Function">F[T]-is-limitting</a> <a id="13655" class="Symbol">:</a> <a id="13657" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#1340" class="Function">IsLimitting</a> <a id="13669" href="Filtered-Coalgebra-Fixpoint.html#3805" class="Function">F[proj]∘coalg</a>
  <a id="13685" href="Filtered-Coalgebra-Fixpoint.html#13637" class="Function">F[T]-is-limitting</a> <a id="13703" class="Symbol">=</a> <a id="13705" href="Filtered-Cocone-Limitting.html#1372" class="Function">filted-cocone-is-limitting</a>
    <a id="13736" class="Symbol">λ</a> <a id="13738" href="Filtered-Coalgebra-Fixpoint.html#13738" class="Bound">k</a> <a id="13740" href="Filtered-Coalgebra-Fixpoint.html#13740" class="Bound">p</a> <a id="13742" class="Symbol">→</a> <a id="13744" class="Keyword">record</a>
    <a id="13755" class="Symbol">{</a> <a id="13757" href="Batteries.Diagram.Hom-Factorization.html#3007" class="Field">exists</a> <a id="13764" class="Symbol">=</a> <a id="13766" href="Filtered-Coalgebra-Fixpoint.html#6845" class="Function">factorization-existence</a> <a id="13790" href="Filtered-Coalgebra-Fixpoint.html#13738" class="Bound">k</a> <a id="13792" href="Filtered-Coalgebra-Fixpoint.html#13740" class="Bound">p</a>
    <a id="13798" class="Symbol">;</a> <a id="13800" href="Batteries.Diagram.Hom-Factorization.html#3031" class="Field">essentially-unique</a> <a id="13819" class="Symbol">=</a> <a id="13821" href="Filtered-Coalgebra-Fixpoint.html#13098" class="Function">factorization-uniqueness&#39;</a> <a id="13847" href="Filtered-Coalgebra-Fixpoint.html#13738" class="Bound">k</a> <a id="13849" href="Filtered-Coalgebra-Fixpoint.html#13740" class="Bound">p</a>
    <a id="13855" class="Symbol">}</a>

  <a id="13860" class="Comment">-- T is a fixpoint of F</a>
  <a id="fixpoint-theorem.T≅FT"></a><a id="13886" href="Filtered-Coalgebra-Fixpoint.html#13886" class="Function">T≅FT</a> <a id="13891" class="Symbol">:</a> <a id="13893" href="Categories.Diagram.Colimit.html#1191" class="Function">T.coapex</a> <a id="13902" href="Categories.Morphism.html#2335" class="Record Operator">≅</a> <a id="13904" href="Categories.Functor.Core.html#797" class="Function">F.₀</a> <a id="13908" href="Categories.Diagram.Colimit.html#1191" class="Function">T.coapex</a>
  <a id="13919" href="Filtered-Coalgebra-Fixpoint.html#13886" class="Function">T≅FT</a> <a id="13924" class="Symbol">=</a> <a id="13926" href="Categories.Diagram.Colimit.html#2692" class="Function">Categories.Diagram.Colimit.up-to-iso</a> <a id="13963" class="Symbol">(</a><a id="13964" href="Filtered-Coalgebra-Fixpoint.html#2400" class="Function">U</a> <a id="13966" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="13969" href="Filtered-Coalgebra-Fixpoint.html#2320" class="Function">D</a><a id="13970" class="Symbol">)</a> <a id="13972" href="Filtered-Coalgebra-Fixpoint.html#3048" class="Bound">T</a> <a id="13974" href="Filtered-Coalgebra-Fixpoint.html#14001" class="Function">colimit-FT</a>
    <a id="13989" class="Keyword">where</a>
      <a id="14001" href="Filtered-Coalgebra-Fixpoint.html#14001" class="Function">colimit-FT</a> <a id="14012" class="Symbol">:</a> <a id="14014" href="Categories.Diagram.Colimit.html#961" class="Record">Colimit</a> <a id="14022" class="Symbol">(</a><a id="14023" href="Filtered-Coalgebra-Fixpoint.html#2400" class="Function">U</a> <a id="14025" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="14028" href="Filtered-Coalgebra-Fixpoint.html#2320" class="Function">D</a><a id="14029" class="Symbol">)</a>
      <a id="14037" href="Filtered-Coalgebra-Fixpoint.html#14001" class="Function">colimit-FT</a> <a id="14048" class="Symbol">=</a> <a id="14050" class="Keyword">record</a>
        <a id="14065" class="Symbol">{</a> <a id="14067" href="Categories.Diagram.Colimit.html#1020" class="Field">initial</a> <a id="14075" class="Symbol">=</a> <a id="14077" class="Keyword">record</a>
          <a id="14094" class="Symbol">{</a> <a id="14096" href="Categories.Object.Initial.html#804" class="Field">⊥</a> <a id="14098" class="Symbol">=</a> <a id="14100" href="Filtered-Coalgebra-Fixpoint.html#3805" class="Function">F[proj]∘coalg</a>
          <a id="14124" class="Symbol">;</a> <a id="14126" href="Categories.Object.Initial.html#816" class="Field">⊥-is-initial</a> <a id="14139" class="Symbol">=</a> <a id="14141" href="Filtered-Coalgebra-Fixpoint.html#13637" class="Function">F[T]-is-limitting</a>
          <a id="14169" class="Symbol">}</a> <a id="14171" class="Symbol">}</a>

</pre></body></html>

==> anc/html/Filtered-Cocone-Limitting.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Filtered-Cocone-Limitting</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>
<a id="36" class="Keyword">open</a> <a id="41" class="Keyword">import</a> <a id="48" href="Level.html" class="Module">Level</a>

<a id="55" class="Keyword">open</a> <a id="60" class="Keyword">import</a> <a id="67" href="Data.Product.html" class="Module">Data.Product</a>
<a id="80" class="Keyword">open</a> <a id="85" class="Keyword">import</a> <a id="92" href="Categories.Category.html" class="Module">Categories.Category</a>
<a id="112" class="Keyword">open</a> <a id="117" class="Keyword">import</a> <a id="124" href="Categories.Functor.html" class="Module">Categories.Functor</a> <a id="143" class="Keyword">using</a> <a id="149" class="Symbol">(</a><a id="150" href="Categories.Functor.Core.html#248" class="Record">Functor</a><a id="157" class="Symbol">;</a> <a id="159" href="Categories.Functor.html#747" class="Function Operator">_∘F_</a><a id="163" class="Symbol">)</a>

<a id="166" class="Keyword">open</a> <a id="171" class="Keyword">import</a> <a id="178" href="Function.Bundles.html" class="Module">Function.Bundles</a> <a id="195" class="Keyword">using</a> <a id="201" class="Symbol">(</a><a id="202" href="Function.Bundles.html#15492" class="Function Operator">_⟨$⟩_</a><a id="207" class="Symbol">)</a>
<a id="209" class="Keyword">open</a> <a id="214" class="Keyword">import</a> <a id="221" href="Relation.Binary.html" class="Module">Relation.Binary</a> <a id="237" class="Keyword">using</a> <a id="243" class="Symbol">(</a><a id="244" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="250" class="Symbol">)</a>

<a id="253" class="Keyword">open</a> <a id="258" class="Keyword">import</a> <a id="265" href="Categories.Diagram.Cocone.html" class="Module">Categories.Diagram.Cocone</a>
<a id="291" class="Keyword">open</a> <a id="296" class="Keyword">import</a> <a id="303" href="Batteries.Category.Accessible.html" class="Module">Batteries.Category.Accessible</a>
<a id="333" class="Keyword">open</a> <a id="338" class="Keyword">import</a> <a id="345" href="Batteries.Category.Accessible.Finitely.html" class="Module">Batteries.Category.Accessible.Finitely</a> <a id="384" class="Keyword">using</a> <a id="390" class="Symbol">(</a><a id="391" href="Batteries.Category.Accessible.Finitely.html#238" class="Function">Finitely-Accessible</a><a id="410" class="Symbol">)</a>
<a id="412" class="Keyword">open</a> <a id="417" class="Keyword">import</a> <a id="424" href="Batteries.Diagram.Filtered.html" class="Module">Batteries.Diagram.Filtered</a>
<a id="451" class="Keyword">open</a> <a id="456" class="Keyword">import</a> <a id="463" href="Categories.Diagram.Colimit.html" class="Module">Categories.Diagram.Colimit</a>
<a id="490" class="Keyword">open</a> <a id="495" class="Keyword">import</a> <a id="502" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html" class="Module">Batteries.Diagram.Colimit.Colimit-Lemmas</a> <a id="543" class="Keyword">using</a> <a id="549" class="Symbol">(</a><a id="550" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#1340" class="Function">IsLimitting</a><a id="561" class="Symbol">;</a> <a id="563" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#5295" class="Function">colimit-is-jointly-epic</a><a id="586" class="Symbol">)</a>
<a id="588" class="Keyword">open</a> <a id="593" class="Keyword">import</a> <a id="600" href="Categories.Category.Slice.html" class="Module">Categories.Category.Slice</a> <a id="626" class="Keyword">using</a> <a id="632" class="Symbol">(</a><a id="633" href="Categories.Category.Slice.html#645" class="InductiveConstructor">slicearr</a><a id="641" class="Symbol">)</a>

<a id="644" class="Keyword">module</a> <a id="651" href="Filtered-Cocone-Limitting.html" class="Module">Filtered-Cocone-Limitting</a>
  <a id="679" class="Symbol">{</a><a id="680" href="Filtered-Cocone-Limitting.html#680" class="Bound">o</a> <a id="682" href="Filtered-Cocone-Limitting.html#682" class="Bound">o&#39;</a> <a id="685" href="Filtered-Cocone-Limitting.html#685" class="Bound">ℓ</a> <a id="687" href="Filtered-Cocone-Limitting.html#687" class="Bound">ℓ&#39;</a> <a id="690" href="Filtered-Cocone-Limitting.html#690" class="Bound">e&#39;</a><a id="692" class="Symbol">}</a>
  <a id="696" class="Symbol">{</a><a id="697" href="Filtered-Cocone-Limitting.html#697" class="Bound">𝒞</a> <a id="699" class="Symbol">:</a> <a id="701" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="710" href="Filtered-Cocone-Limitting.html#680" class="Bound">o</a> <a id="712" href="Filtered-Cocone-Limitting.html#685" class="Bound">ℓ</a> <a id="714" href="Filtered-Cocone-Limitting.html#685" class="Bound">ℓ</a><a id="715" class="Symbol">}</a>
  <a id="719" class="Symbol">{</a><a id="720" href="Filtered-Cocone-Limitting.html#720" class="Bound">𝒟</a> <a id="722" class="Symbol">:</a> <a id="724" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="733" href="Filtered-Cocone-Limitting.html#682" class="Bound">o&#39;</a> <a id="736" href="Filtered-Cocone-Limitting.html#687" class="Bound">ℓ&#39;</a> <a id="739" href="Filtered-Cocone-Limitting.html#690" class="Bound">e&#39;</a><a id="741" class="Symbol">}</a>
  <a id="745" class="Symbol">{</a><a id="746" href="Filtered-Cocone-Limitting.html#746" class="Bound">D</a> <a id="748" class="Symbol">:</a> <a id="750" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="758" href="Filtered-Cocone-Limitting.html#720" class="Bound">𝒟</a> <a id="760" href="Filtered-Cocone-Limitting.html#697" class="Bound">𝒞</a><a id="761" class="Symbol">}</a>
  <a id="765" class="Symbol">(</a><a id="766" href="Filtered-Cocone-Limitting.html#766" class="Bound">𝒞-acc</a> <a id="772" class="Symbol">:</a> <a id="774" href="Batteries.Category.Accessible.Finitely.html#238" class="Function">Finitely-Accessible</a> <a id="794" href="Filtered-Cocone-Limitting.html#697" class="Bound">𝒞</a><a id="795" class="Symbol">)</a>
  <a id="799" class="Symbol">(</a><a id="800" href="Filtered-Cocone-Limitting.html#800" class="Bound">cocone</a> <a id="807" class="Symbol">:</a> <a id="809" href="Categories.Diagram.Cocone.html#534" class="Record">Cocone</a> <a id="816" href="Filtered-Cocone-Limitting.html#746" class="Bound">D</a><a id="817" class="Symbol">)</a>
  <a id="821" class="Symbol">(</a><a id="822" href="Filtered-Cocone-Limitting.html#822" class="Bound">𝒟-filtered</a> <a id="833" class="Symbol">:</a> <a id="835" href="Batteries.Diagram.Filtered.html#2825" class="Record">filtered</a> <a id="844" href="Filtered-Cocone-Limitting.html#720" class="Bound">𝒟</a><a id="845" class="Symbol">)</a>
  <a id="849" class="Keyword">where</a>

<a id="856" class="Keyword">private</a>
    <a id="868" class="Keyword">module</a> <a id="𝒞"></a><a id="875" href="Filtered-Cocone-Limitting.html#875" class="Module">𝒞</a> <a id="877" class="Symbol">=</a> <a id="879" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="888" href="Filtered-Cocone-Limitting.html#697" class="Bound">𝒞</a>
    <a id="894" class="Keyword">module</a> <a id="𝒞-acc"></a><a id="901" href="Filtered-Cocone-Limitting.html#901" class="Module">𝒞-acc</a> <a id="907" class="Symbol">=</a> <a id="909" href="Batteries.Category.Accessible.html#2202" class="Module">Accessible</a> <a id="920" href="Filtered-Cocone-Limitting.html#766" class="Bound">𝒞-acc</a>
    <a id="930" class="Keyword">module</a> <a id="𝒟"></a><a id="937" href="Filtered-Cocone-Limitting.html#937" class="Module">𝒟</a> <a id="939" class="Symbol">=</a> <a id="941" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="950" href="Filtered-Cocone-Limitting.html#720" class="Bound">𝒟</a>
    <a id="956" class="Keyword">module</a> <a id="𝒟-filtered"></a><a id="963" href="Filtered-Cocone-Limitting.html#963" class="Module">𝒟-filtered</a> <a id="974" class="Symbol">=</a> <a id="976" href="Batteries.Diagram.Filtered.html#2825" class="Module">filtered</a> <a id="985" href="Filtered-Cocone-Limitting.html#822" class="Bound">𝒟-filtered</a>
    <a id="1000" class="Keyword">module</a> <a id="D"></a><a id="1007" href="Filtered-Cocone-Limitting.html#1007" class="Module">D</a> <a id="1009" class="Symbol">=</a> <a id="1011" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="1019" href="Filtered-Cocone-Limitting.html#746" class="Bound">D</a>
    <a id="1025" class="Keyword">module</a> <a id="cocone"></a><a id="1032" href="Filtered-Cocone-Limitting.html#1032" class="Module">cocone</a> <a id="1039" class="Symbol">=</a> <a id="1041" href="Categories.Diagram.Cocone.html#534" class="Module">Cocone</a> <a id="1048" href="Filtered-Cocone-Limitting.html#800" class="Bound">cocone</a>

<a id="1056" class="Keyword">open</a> <a id="1061" class="Keyword">import</a> <a id="1068" href="Categories.Morphism.Reasoning.html" class="Module">Categories.Morphism.Reasoning</a> <a id="1098" href="Filtered-Cocone-Limitting.html#697" class="Bound">𝒞</a>
<a id="1100" class="Keyword">open</a> <a id="1105" class="Keyword">import</a> <a id="1112" href="Batteries.Diagram.Canonical-Cocone.html" class="Module">Batteries.Diagram.Canonical-Cocone</a> <a id="1147" class="Symbol">(</a><a id="1148" href="Filtered-Cocone-Limitting.html#697" class="Bound">𝒞</a><a id="1149" class="Symbol">)</a>
<a id="1151" class="Keyword">open</a> <a id="1156" class="Keyword">import</a> <a id="1163" href="Batteries.Diagram.Hom-Factorization.html" class="Module">Batteries.Diagram.Hom-Factorization</a> <a id="1199" href="Filtered-Cocone-Limitting.html#800" class="Bound">cocone</a>
<a id="1206" class="Keyword">open</a> <a id="1211" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="1220" href="Filtered-Cocone-Limitting.html#697" class="Bound">𝒞</a> <a id="1222" class="Keyword">using</a> <a id="1228" class="Symbol">(</a><a id="1229" href="Categories.Category.Core.html#575" class="Field Operator">_⇒_</a><a id="1232" class="Symbol">;</a> <a id="1234" href="Categories.Category.Core.html#595" class="Field Operator">_≈_</a><a id="1237" class="Symbol">;</a> <a id="1239" href="Categories.Category.Core.html#656" class="Field Operator">_∘_</a><a id="1242" class="Symbol">)</a>

<a id="1245" class="Comment">-- If for a filtered cocone every fp-object factors essentially</a>
<a id="1309" class="Comment">-- uniquely through the cocone, then this cocone is a colimit.</a>
<a id="filted-cocone-is-limitting"></a><a id="1372" href="Filtered-Cocone-Limitting.html#1372" class="Function">filted-cocone-is-limitting</a> <a id="1399" class="Symbol">:</a> <a id="1401" class="Symbol">(∀</a> <a id="1404" class="Symbol">(</a><a id="1405" href="Filtered-Cocone-Limitting.html#1405" class="Bound">k</a> <a id="1407" class="Symbol">:</a> <a id="1409" href="Batteries.Category.Accessible.html#2339" class="Field">Accessible.Idx</a> <a id="1424" href="Filtered-Cocone-Limitting.html#766" class="Bound">𝒞-acc</a><a id="1429" class="Symbol">)</a>
                             <a id="1460" class="Symbol">→</a> <a id="1462" class="Symbol">(</a><a id="1463" href="Filtered-Cocone-Limitting.html#1463" class="Bound">p</a> <a id="1465" class="Symbol">:</a> <a id="1467" href="Batteries.Category.Accessible.html#2355" class="Function">𝒞-acc.fin</a> <a id="1477" href="Filtered-Cocone-Limitting.html#1405" class="Bound">k</a> <a id="1479" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="1481" href="Categories.Diagram.Cocone.html#588" class="Function">cocone.N</a><a id="1489" class="Symbol">)</a>
                             <a id="1520" class="Symbol">→</a> <a id="1522" href="Batteries.Diagram.Hom-Factorization.html#2900" class="Record">Essentially-Unique-Cocone-Factor</a> <a id="1555" href="Filtered-Cocone-Limitting.html#1463" class="Bound">p</a><a id="1556" class="Symbol">)</a>
                             <a id="1587" class="Symbol">→</a> <a id="1589" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#1340" class="Function">IsLimitting</a> <a id="1601" href="Filtered-Cocone-Limitting.html#800" class="Bound">cocone</a>
<a id="1608" href="Filtered-Cocone-Limitting.html#1372" class="Function">filted-cocone-is-limitting</a> <a id="1635" href="Filtered-Cocone-Limitting.html#1635" class="Bound">fp-factors</a> <a id="1646" class="Symbol">=</a>
  <a id="1650" class="Keyword">record</a> <a id="1657" class="Symbol">{</a> <a id="1659" href="Categories.Object.Initial.html#478" class="Field">¡</a> <a id="1661" class="Symbol">=</a> <a id="1663" href="Filtered-Cocone-Limitting.html#5811" class="Function">¡</a> <a id="1665" class="Symbol">;</a> <a id="1667" href="Categories.Object.Initial.html#506" class="Field">¡-unique</a> <a id="1676" class="Symbol">=</a> <a id="1678" class="Symbol">λ</a> <a id="1680" href="Filtered-Cocone-Limitting.html#1680" class="Bound">f</a> <a id="1682" class="Symbol">→</a> <a id="1684" href="Filtered-Cocone-Limitting.html#5917" class="Function">¡-unique</a> <a id="1693" href="Filtered-Cocone-Limitting.html#5811" class="Function">¡</a> <a id="1695" href="Filtered-Cocone-Limitting.html#1680" class="Bound">f</a> <a id="1697" class="Symbol">}</a>
  <a id="1701" class="Comment">-- : Essentially-Unique-Cocone-Factor</a>
  <a id="1741" class="Keyword">where</a>
    <a id="1751" class="Keyword">open</a> <a id="1756" href="Categories.Category.Core.html#2462" class="Module">Category.HomReasoning</a> <a id="1778" href="Filtered-Cocone-Limitting.html#697" class="Bound">𝒞</a>
    <a id="1784" class="Comment">-- ℱ : 𝒞-acc.canonical-diagram-scheme cocone.N</a>
    <a id="1835" class="Comment">-- describe cocone.N as a canonical colimit:</a>
    <a id="1884" href="Filtered-Cocone-Limitting.html#1884" class="Function">ℰ</a> <a id="1886" class="Symbol">=</a> <a id="1888" href="Batteries.Category.Accessible.html#2870" class="Function">𝒞-acc.canonical-diagram-scheme</a> <a id="1919" href="Categories.Diagram.Cocone.html#588" class="Function">cocone.N</a>
    <a id="1932" class="Keyword">module</a> <a id="1939" href="Filtered-Cocone-Limitting.html#1939" class="Module">ℰ</a> <a id="1941" class="Symbol">=</a> <a id="1943" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="1952" href="Filtered-Cocone-Limitting.html#1884" class="Function">ℰ</a>
    <a id="1958" href="Filtered-Cocone-Limitting.html#1958" class="Function">E</a> <a id="1960" class="Symbol">:</a> <a id="1962" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="1970" href="Filtered-Cocone-Limitting.html#1884" class="Function">ℰ</a> <a id="1972" href="Filtered-Cocone-Limitting.html#697" class="Bound">𝒞</a>
    <a id="1978" href="Filtered-Cocone-Limitting.html#1958" class="Function">E</a> <a id="1980" class="Symbol">=</a> <a id="1982" href="Batteries.Category.Accessible.html#2977" class="Function">𝒞-acc.canonical-diagram</a> <a id="2006" href="Categories.Diagram.Cocone.html#588" class="Function">cocone.N</a>
    <a id="2019" class="Keyword">module</a> <a id="2026" href="Filtered-Cocone-Limitting.html#2026" class="Module">E</a> <a id="2028" class="Symbol">=</a> <a id="2030" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="2038" href="Filtered-Cocone-Limitting.html#1958" class="Function">E</a>

    <a id="2045" href="Filtered-Cocone-Limitting.html#2045" class="Function">colimE</a> <a id="2052" class="Symbol">:</a> <a id="2054" href="Categories.Diagram.Colimit.html#961" class="Record">Colimit</a> <a id="2062" href="Filtered-Cocone-Limitting.html#1958" class="Function">E</a>
    <a id="2068" href="Filtered-Cocone-Limitting.html#2045" class="Function">colimE</a> <a id="2075" class="Symbol">=</a> <a id="2077" href="Batteries.Category.Accessible.html#3098" class="Function">𝒞-acc.canonical-colimit</a> <a id="2101" href="Categories.Diagram.Cocone.html#588" class="Function">cocone.N</a>
    <a id="2114" class="Keyword">module</a> <a id="2121" href="Filtered-Cocone-Limitting.html#2121" class="Module">colimE</a> <a id="2128" class="Symbol">=</a> <a id="2130" href="Categories.Diagram.Colimit.html#961" class="Module">Colimit</a> <a id="2138" href="Filtered-Cocone-Limitting.html#2045" class="Function">colimE</a>

    <a id="2150" class="Keyword">open</a> <a id="2155" href="Batteries.Diagram.Hom-Factorization.html#2900" class="Module">Essentially-Unique-Cocone-Factor</a>
    <a id="2192" class="Keyword">open</a> <a id="2197" href="Batteries.Diagram.Hom-Factorization.html#678" class="Module">Triangle</a>

    <a id="2211" class="Comment">-- fo every k ⇒ N, we can choose a factorization through the diagram D</a>
    <a id="2286" class="Keyword">module</a> <a id="2293" href="Filtered-Cocone-Limitting.html#2293" class="Module">_</a> <a id="2295" class="Symbol">{</a><a id="2296" href="Filtered-Cocone-Limitting.html#2296" class="Bound">k</a> <a id="2298" class="Symbol">:</a> <a id="2300" href="Batteries.Category.Accessible.html#2339" class="Function">𝒞-acc.Idx</a><a id="2309" class="Symbol">}</a> <a id="2311" class="Symbol">(</a><a id="2312" href="Filtered-Cocone-Limitting.html#2312" class="Bound">p</a> <a id="2314" class="Symbol">:</a> <a id="2316" href="Batteries.Category.Accessible.html#2355" class="Function">𝒞-acc.fin</a> <a id="2326" href="Filtered-Cocone-Limitting.html#2296" class="Bound">k</a> <a id="2328" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="2330" href="Categories.Diagram.Cocone.html#588" class="Function">cocone.N</a><a id="2338" class="Symbol">)</a> <a id="2340" class="Keyword">where</a>
      <a id="2352" href="Filtered-Cocone-Limitting.html#2352" class="Function">choice</a> <a id="2359" class="Symbol">:</a> <a id="2361" href="Batteries.Diagram.Hom-Factorization.html#678" class="Record">Triangle</a> <a id="2370" href="Filtered-Cocone-Limitting.html#2312" class="Bound">p</a>
      <a id="2378" href="Filtered-Cocone-Limitting.html#2352" class="Function">choice</a> <a id="2385" class="Symbol">=</a> <a id="2387" href="Filtered-Cocone-Limitting.html#1635" class="Bound">fp-factors</a> <a id="2398" href="Filtered-Cocone-Limitting.html#2296" class="Bound">k</a> <a id="2400" href="Filtered-Cocone-Limitting.html#2312" class="Bound">p</a> <a id="2402" class="Symbol">.</a><a id="2403" href="Batteries.Diagram.Hom-Factorization.html#3007" class="Field">exists</a>

      <a id="2417" class="Comment">-- For a fp-morphism p, the diagram object:</a>
      <a id="2467" href="Filtered-Cocone-Limitting.html#2467" class="Function Operator">i[_]</a> <a id="2472" class="Symbol">:</a> <a id="2474" href="Categories.Category.Core.html#559" class="Function">𝒟.Obj</a>
      <a id="2486" href="Filtered-Cocone-Limitting.html#2467" class="Function Operator">i[_]</a> <a id="2491" class="Symbol">=</a> <a id="2493" href="Batteries.Diagram.Hom-Factorization.html#845" class="Field">Triangle.x</a> <a id="2504" href="Filtered-Cocone-Limitting.html#2352" class="Function">choice</a>

      <a id="2518" class="Comment">-- For a fp-morphism p, the morphism to the diagram</a>
      <a id="2576" href="Filtered-Cocone-Limitting.html#2576" class="Function Operator">p&#39;[_]</a> <a id="2582" class="Symbol">:</a> <a id="2584" class="Symbol">(</a><a id="2585" href="Batteries.Category.Accessible.html#2355" class="Function">𝒞-acc.fin</a> <a id="2595" href="Filtered-Cocone-Limitting.html#2296" class="Bound">k</a> <a id="2597" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="2599" href="Categories.Functor.Core.html#797" class="Function">D.₀</a> <a id="2603" href="Filtered-Cocone-Limitting.html#2467" class="Function Operator">i[_]</a><a id="2607" class="Symbol">)</a>
      <a id="2615" href="Filtered-Cocone-Limitting.html#2576" class="Function Operator">p&#39;[_]</a> <a id="2621" class="Symbol">=</a> <a id="2623" href="Batteries.Diagram.Hom-Factorization.html#859" class="Field">Triangle.p&#39;</a> <a id="2635" href="Filtered-Cocone-Limitting.html#2352" class="Function">choice</a>

    <a id="2647" class="Comment">-- consider another cocone for D:</a>
    <a id="2685" class="Keyword">module</a> <a id="2692" href="Filtered-Cocone-Limitting.html#2692" class="Module">for-cocone</a> <a id="2703" class="Symbol">(</a><a id="2704" href="Filtered-Cocone-Limitting.html#2704" class="Bound">V</a> <a id="2706" class="Symbol">:</a> <a id="2708" href="Categories.Diagram.Cocone.html#534" class="Record">Cocone</a> <a id="2715" href="Filtered-Cocone-Limitting.html#746" class="Bound">D</a><a id="2716" class="Symbol">)</a> <a id="2718" class="Keyword">where</a>
      <a id="2730" class="Keyword">module</a> <a id="2737" href="Filtered-Cocone-Limitting.html#2737" class="Module">V</a> <a id="2739" class="Symbol">=</a> <a id="2741" href="Categories.Diagram.Cocone.html#534" class="Module">Cocone</a> <a id="2748" href="Filtered-Cocone-Limitting.html#2704" class="Bound">V</a>
      <a id="2756" href="Filtered-Cocone-Limitting.html#2756" class="Function">ψ</a> <a id="2758" class="Symbol">:</a> <a id="2760" class="Symbol">∀</a> <a id="2762" href="Filtered-Cocone-Limitting.html#2762" class="Bound">x</a> <a id="2764" class="Symbol">→</a> <a id="2766" href="Categories.Functor.Core.html#797" class="Function">E.₀</a> <a id="2770" href="Filtered-Cocone-Limitting.html#2762" class="Bound">x</a> <a id="2772" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="2774" href="Categories.Diagram.Cocone.html#588" class="Field">V.N</a>
      <a id="2784" href="Filtered-Cocone-Limitting.html#2756" class="Function">ψ</a> <a id="2786" class="Symbol">(</a><a id="2787" href="Filtered-Cocone-Limitting.html#2787" class="Bound">k</a> <a id="2789" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2791" href="Filtered-Cocone-Limitting.html#2791" class="Bound">p</a><a id="2792" class="Symbol">)</a> <a id="2794" class="Symbol">=</a> <a id="2796" href="Categories.Diagram.Cocone.html#425" class="Function">V.ψ</a> <a id="2800" href="Filtered-Cocone-Limitting.html#2467" class="Function Operator">i[</a> <a id="2803" href="Filtered-Cocone-Limitting.html#2791" class="Bound">p</a> <a id="2805" href="Filtered-Cocone-Limitting.html#2467" class="Function Operator">]</a> <a id="2807" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2809" href="Filtered-Cocone-Limitting.html#2576" class="Function Operator">p&#39;[</a> <a id="2813" href="Filtered-Cocone-Limitting.html#2791" class="Bound">p</a> <a id="2815" href="Filtered-Cocone-Limitting.html#2576" class="Function Operator">]</a>

      <a id="2824" class="Comment">-- every other factorization choice yields</a>
      <a id="2873" class="Comment">-- the same cocone injection to V:</a>
      <a id="2914" href="Filtered-Cocone-Limitting.html#2914" class="Function">ψ-well-defined</a> <a id="2929" class="Symbol">:</a> <a id="2931" class="Symbol">∀</a> <a id="2933" class="Symbol">(</a><a id="2934" href="Filtered-Cocone-Limitting.html#2934" class="Bound">(</a><a id="2935" href="Filtered-Cocone-Limitting.html#2935" class="Bound">k</a> <a id="2937" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2939" href="Filtered-Cocone-Limitting.html#2939" class="Bound">p</a><a id="2940" href="Filtered-Cocone-Limitting.html#2934" class="Bound">)</a> <a id="2942" class="Symbol">:</a> <a id="2944" href="Categories.Category.Core.html#559" class="Function">ℰ.Obj</a><a id="2949" class="Symbol">)</a> <a id="2951" class="Symbol">→</a> <a id="2953" class="Symbol">(</a><a id="2954" href="Filtered-Cocone-Limitting.html#2954" class="Bound">t</a> <a id="2956" class="Symbol">:</a> <a id="2958" href="Batteries.Diagram.Hom-Factorization.html#678" class="Record">Triangle</a> <a id="2967" href="Filtered-Cocone-Limitting.html#2939" class="Bound">p</a><a id="2968" class="Symbol">)</a>
                       <a id="2993" class="Symbol">→</a> <a id="2995" href="Filtered-Cocone-Limitting.html#2756" class="Function">ψ</a> <a id="2997" class="Symbol">(</a><a id="2998" href="Filtered-Cocone-Limitting.html#2935" class="Bound">k</a> <a id="3000" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3002" href="Filtered-Cocone-Limitting.html#2939" class="Bound">p</a><a id="3003" class="Symbol">)</a> <a id="3005" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="3007" href="Categories.Diagram.Cocone.html#425" class="Function">V.ψ</a> <a id="3011" class="Symbol">(</a><a id="3012" href="Filtered-Cocone-Limitting.html#2954" class="Bound">t</a> <a id="3014" class="Symbol">.</a><a id="3015" href="Batteries.Diagram.Hom-Factorization.html#845" class="Field">x</a><a id="3016" class="Symbol">)</a> <a id="3018" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3020" class="Symbol">(</a><a id="3021" href="Filtered-Cocone-Limitting.html#2954" class="Bound">t</a> <a id="3023" class="Symbol">.</a><a id="3024" href="Batteries.Diagram.Hom-Factorization.html#859" class="Field">p&#39;</a><a id="3026" class="Symbol">)</a>
      <a id="3034" href="Filtered-Cocone-Limitting.html#2914" class="Function">ψ-well-defined</a> <a id="3049" class="Symbol">(</a><a id="3050" href="Filtered-Cocone-Limitting.html#3050" class="Bound">k</a> <a id="3052" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3054" href="Filtered-Cocone-Limitting.html#3054" class="Bound">p</a><a id="3055" class="Symbol">)</a> <a id="3057" href="Filtered-Cocone-Limitting.html#3057" class="Bound">t</a> <a id="3059" class="Symbol">=</a> <a id="3061" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
        <a id="3075" href="Filtered-Cocone-Limitting.html#2756" class="Function">ψ</a> <a id="3077" class="Symbol">(</a><a id="3078" href="Filtered-Cocone-Limitting.html#3050" class="Bound">k</a> <a id="3080" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3082" href="Filtered-Cocone-Limitting.html#3054" class="Bound">p</a><a id="3083" class="Symbol">)</a>                    <a id="3104" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
        <a id="3116" href="Categories.Diagram.Cocone.html#425" class="Function">V.ψ</a> <a id="3120" href="Filtered-Cocone-Limitting.html#2467" class="Function Operator">i[</a> <a id="3123" href="Filtered-Cocone-Limitting.html#3054" class="Bound">p</a> <a id="3125" href="Filtered-Cocone-Limitting.html#2467" class="Function Operator">]</a> <a id="3127" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3129" href="Filtered-Cocone-Limitting.html#2576" class="Function Operator">p&#39;[</a> <a id="3133" href="Filtered-Cocone-Limitting.html#3054" class="Bound">p</a> <a id="3135" href="Filtered-Cocone-Limitting.html#2576" class="Function Operator">]</a>         <a id="3145" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="3148" href="Categories.Morphism.Reasoning.Core.html#3168" class="Function">pullˡ</a> <a id="3154" class="Symbol">(</a><a id="3155" href="Categories.Diagram.Cocone.html#471" class="Function">V.commute</a> <a id="3165" href="Batteries.Diagram.Hom-Factorization.html#2036" class="Function">f&#39;</a><a id="3167" class="Symbol">)</a> <a id="3169" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
        <a id="3179" href="Categories.Diagram.Cocone.html#425" class="Function">V.ψ</a> <a id="3183" href="Batteries.Diagram.Hom-Factorization.html#2021" class="Function">ij</a> <a id="3186" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3188" href="Categories.Functor.Core.html#806" class="Function">D.₁</a> <a id="3192" href="Batteries.Diagram.Hom-Factorization.html#2036" class="Function">f&#39;</a> <a id="3195" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3197" href="Filtered-Cocone-Limitting.html#2576" class="Function Operator">p&#39;[</a> <a id="3201" href="Filtered-Cocone-Limitting.html#3054" class="Bound">p</a> <a id="3203" href="Filtered-Cocone-Limitting.html#2576" class="Function Operator">]</a>    <a id="3208" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3211" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="3219" href="Batteries.Diagram.Hom-Factorization.html#2072" class="Function">Df&#39;∘f≈Dg&#39;∘g</a> <a id="3231" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
        <a id="3241" href="Categories.Diagram.Cocone.html#425" class="Function">V.ψ</a> <a id="3245" href="Batteries.Diagram.Hom-Factorization.html#2021" class="Function">ij</a> <a id="3248" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3250" href="Categories.Functor.Core.html#806" class="Function">D.₁</a> <a id="3254" href="Batteries.Diagram.Hom-Factorization.html#2054" class="Function">g&#39;</a> <a id="3257" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3259" class="Symbol">(</a><a id="3260" href="Filtered-Cocone-Limitting.html#3057" class="Bound">t</a> <a id="3262" class="Symbol">.</a><a id="3263" href="Batteries.Diagram.Hom-Factorization.html#859" class="Field">p&#39;</a><a id="3265" class="Symbol">)</a>    <a id="3270" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3273" href="Categories.Morphism.Reasoning.Core.html#3168" class="Function">pullˡ</a> <a id="3279" class="Symbol">(</a><a id="3280" href="Categories.Diagram.Cocone.html#471" class="Function">V.commute</a> <a id="3290" href="Batteries.Diagram.Hom-Factorization.html#2054" class="Function">g&#39;</a><a id="3292" class="Symbol">)</a> <a id="3294" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
        <a id="3304" href="Categories.Diagram.Cocone.html#425" class="Function">V.ψ</a> <a id="3308" class="Symbol">(</a><a id="3309" href="Filtered-Cocone-Limitting.html#3057" class="Bound">t</a> <a id="3311" class="Symbol">.</a><a id="3312" href="Batteries.Diagram.Hom-Factorization.html#845" class="Field">x</a><a id="3313" class="Symbol">)</a> <a id="3315" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3317" class="Symbol">(</a><a id="3318" href="Filtered-Cocone-Limitting.html#3057" class="Bound">t</a> <a id="3320" class="Symbol">.</a><a id="3321" href="Batteries.Diagram.Hom-Factorization.html#859" class="Field">p&#39;</a><a id="3323" class="Symbol">)</a> 
        <a id="3334" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
        <a id="3344" class="Keyword">where</a>
          <a id="3360" class="Comment">-- the two factorizations are merged somewhere in the diagram</a>
          <a id="3432" class="Comment">-- in some upper bound:</a>
          <a id="3466" href="Filtered-Cocone-Limitting.html#3466" class="Function">bound</a> <a id="3472" class="Symbol">:</a> <a id="3474" href="Batteries.Diagram.Hom-Factorization.html#1701" class="Record">identified-in-diagram₂</a> <a id="3497" href="Filtered-Cocone-Limitting.html#2576" class="Function Operator">p&#39;[</a> <a id="3501" href="Filtered-Cocone-Limitting.html#3054" class="Bound">p</a> <a id="3503" href="Filtered-Cocone-Limitting.html#2576" class="Function Operator">]</a> <a id="3505" class="Symbol">(</a><a id="3506" href="Filtered-Cocone-Limitting.html#3057" class="Bound">t</a> <a id="3508" class="Symbol">.</a><a id="3509" href="Batteries.Diagram.Hom-Factorization.html#859" class="Field">p&#39;</a><a id="3511" class="Symbol">)</a>
          <a id="3523" href="Filtered-Cocone-Limitting.html#3466" class="Function">bound</a> <a id="3529" class="Symbol">=</a> <a id="3531" href="Batteries.Diagram.Hom-Factorization.html#3263" class="Function">essentially-unique₂</a>
                     <a id="3572" class="Symbol">(</a><a id="3573" href="Filtered-Cocone-Limitting.html#1635" class="Bound">fp-factors</a> <a id="3584" href="Filtered-Cocone-Limitting.html#3050" class="Bound">k</a> <a id="3586" href="Filtered-Cocone-Limitting.html#3054" class="Bound">p</a><a id="3587" class="Symbol">)</a>
                     <a id="3610" href="Filtered-Cocone-Limitting.html#822" class="Bound">𝒟-filtered</a>
                     <a id="3642" href="Filtered-Cocone-Limitting.html#2576" class="Function Operator">p&#39;[</a> <a id="3646" href="Filtered-Cocone-Limitting.html#3054" class="Bound">p</a> <a id="3648" href="Filtered-Cocone-Limitting.html#2576" class="Function Operator">]</a>
                     <a id="3671" class="Symbol">(</a><a id="3672" href="Filtered-Cocone-Limitting.html#3057" class="Bound">t</a> <a id="3674" class="Symbol">.</a><a id="3675" href="Batteries.Diagram.Hom-Factorization.html#859" class="Field">p&#39;</a><a id="3677" class="Symbol">)</a>
                     <a id="3700" class="Symbol">(</a><a id="3701" href="Categories.Category.Core.html#2991" class="Function">⟺</a> <a id="3703" class="Symbol">(</a><a id="3704" href="Filtered-Cocone-Limitting.html#2352" class="Function">choice</a> <a id="3711" href="Filtered-Cocone-Limitting.html#3054" class="Bound">p</a> <a id="3713" class="Symbol">.</a><a id="3714" href="Batteries.Diagram.Hom-Factorization.html#878" class="Field">commutes</a><a id="3722" class="Symbol">))</a>
                     <a id="3746" class="Symbol">(</a><a id="3747" href="Categories.Category.Core.html#2991" class="Function">⟺</a> <a id="3749" class="Symbol">(</a><a id="3750" href="Filtered-Cocone-Limitting.html#3057" class="Bound">t</a> <a id="3752" class="Symbol">.</a><a id="3753" href="Batteries.Diagram.Hom-Factorization.html#878" class="Field">commutes</a><a id="3761" class="Symbol">))</a>
          <a id="3774" class="Keyword">open</a> <a id="3779" href="Batteries.Diagram.Hom-Factorization.html#1701" class="Module">identified-in-diagram₂</a> <a id="3802" href="Filtered-Cocone-Limitting.html#3466" class="Function">bound</a>

    <a id="3813" href="Filtered-Cocone-Limitting.html#3813" class="Function">map-Cocone</a> <a id="3824" class="Symbol">:</a> <a id="3826" href="Categories.Diagram.Cocone.html#534" class="Record">Cocone</a> <a id="3833" href="Filtered-Cocone-Limitting.html#746" class="Bound">D</a> <a id="3835" class="Symbol">→</a> <a id="3837" href="Categories.Diagram.Cocone.html#534" class="Record">Cocone</a> <a id="3844" href="Filtered-Cocone-Limitting.html#1958" class="Function">E</a>
    <a id="3850" href="Filtered-Cocone-Limitting.html#3813" class="Function">map-Cocone</a> <a id="3861" href="Filtered-Cocone-Limitting.html#3861" class="Bound">V</a> <a id="3863" class="Symbol">=</a> <a id="3865" class="Keyword">record</a>
      <a id="3878" class="Symbol">{</a> <a id="3880" href="Categories.Diagram.Cocone.html#588" class="Field">N</a> <a id="3882" class="Symbol">=</a> <a id="3884" href="Categories.Diagram.Cocone.html#588" class="Field">V.N</a>
      <a id="3894" class="Symbol">;</a> <a id="3896" href="Categories.Diagram.Cocone.html#604" class="Field">coapex</a> <a id="3903" class="Symbol">=</a> <a id="3905" class="Keyword">record</a>
        <a id="3920" class="Symbol">{</a> <a id="3922" href="Categories.Diagram.Cocone.html#425" class="Field">ψ</a> <a id="3924" class="Symbol">=</a> <a id="3926" href="Filtered-Cocone-Limitting.html#2756" class="Function">ψ</a>
        <a id="3936" class="Symbol">;</a> <a id="3938" href="Categories.Diagram.Cocone.html#471" class="Field">commute</a> <a id="3946" class="Symbol">=</a> <a id="3948" class="Symbol">λ</a> <a id="3950" class="Symbol">{</a> <a id="3952" class="Symbol">{(</a><a id="3954" href="Filtered-Cocone-Limitting.html#3954" class="Bound">k</a> <a id="3956" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3958" href="Filtered-Cocone-Limitting.html#3958" class="Bound">p</a><a id="3959" class="Symbol">)}</a> <a id="3962" class="Symbol">{(</a><a id="3964" href="Filtered-Cocone-Limitting.html#3964" class="Bound">m</a> <a id="3966" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3968" href="Filtered-Cocone-Limitting.html#3968" class="Bound">q</a><a id="3969" class="Symbol">)}</a> <a id="3972" class="Symbol">(</a><a id="3973" href="Categories.Category.Slice.html#645" class="InductiveConstructor">slicearr</a> <a id="3982" class="Symbol">{</a><a id="3983" href="Filtered-Cocone-Limitting.html#3983" class="Bound">f</a><a id="3984" class="Symbol">}</a> <a id="3986" href="Filtered-Cocone-Limitting.html#3986" class="Bound">Δ</a><a id="3987" class="Symbol">)</a> <a id="3989" class="Symbol">→</a>
          <a id="4001" class="Keyword">let</a>
            <a id="4017" class="Comment">-- (m , q) with f yields another factorization for p:</a>
            <a id="4083" href="Filtered-Cocone-Limitting.html#4083" class="Bound">other</a> <a id="4089" class="Symbol">:</a> <a id="4091" href="Batteries.Diagram.Hom-Factorization.html#678" class="Record">Triangle</a> <a id="4100" href="Filtered-Cocone-Limitting.html#3958" class="Bound">p</a>
            <a id="4114" href="Filtered-Cocone-Limitting.html#4083" class="Bound">other</a> <a id="4120" class="Symbol">=</a> <a id="4122" href="Batteries.Diagram.Hom-Factorization.html#824" class="InductiveConstructor">triangle</a> <a id="4131" href="Filtered-Cocone-Limitting.html#2467" class="Function Operator">i[</a> <a id="4134" href="Filtered-Cocone-Limitting.html#3968" class="Bound">q</a> <a id="4136" href="Filtered-Cocone-Limitting.html#2467" class="Function Operator">]</a> <a id="4138" class="Symbol">(</a><a id="4139" href="Filtered-Cocone-Limitting.html#2576" class="Function Operator">p&#39;[</a> <a id="4143" href="Filtered-Cocone-Limitting.html#3968" class="Bound">q</a> <a id="4145" href="Filtered-Cocone-Limitting.html#2576" class="Function Operator">]</a> <a id="4147" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4149" href="Filtered-Cocone-Limitting.html#3983" class="Bound">f</a><a id="4150" class="Symbol">)</a> <a id="4152" class="Symbol">(</a><a id="4153" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
              <a id="4173" href="Filtered-Cocone-Limitting.html#3958" class="Bound">p</a>        <a id="4182" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="4185" href="Filtered-Cocone-Limitting.html#3986" class="Bound">Δ</a> <a id="4187" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
              <a id="4203" href="Filtered-Cocone-Limitting.html#3968" class="Bound">q</a> <a id="4205" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4207" href="Filtered-Cocone-Limitting.html#3983" class="Bound">f</a>    <a id="4212" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4215" href="Categories.Morphism.Reasoning.Core.html#3605" class="Function">pushˡ</a> <a id="4221" class="Symbol">(</a><a id="4222" href="Filtered-Cocone-Limitting.html#2352" class="Function">choice</a> <a id="4229" href="Filtered-Cocone-Limitting.html#3968" class="Bound">q</a> <a id="4231" class="Symbol">.</a><a id="4232" href="Batteries.Diagram.Hom-Factorization.html#878" class="Field">commutes</a><a id="4240" class="Symbol">)</a> <a id="4242" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
              <a id="4258" href="Categories.Diagram.Cocone.html#425" class="Function">cocone.ψ</a> <a id="4267" href="Filtered-Cocone-Limitting.html#2467" class="Function Operator">i[</a> <a id="4270" href="Filtered-Cocone-Limitting.html#3968" class="Bound">q</a> <a id="4272" href="Filtered-Cocone-Limitting.html#2467" class="Function Operator">]</a> <a id="4274" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4276" href="Filtered-Cocone-Limitting.html#2576" class="Function Operator">p&#39;[</a> <a id="4280" href="Filtered-Cocone-Limitting.html#3968" class="Bound">q</a> <a id="4282" href="Filtered-Cocone-Limitting.html#2576" class="Function Operator">]</a> <a id="4284" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4286" href="Filtered-Cocone-Limitting.html#3983" class="Bound">f</a>
              <a id="4302" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a><a id="4303" class="Symbol">)</a>
          <a id="4315" class="Keyword">in</a>
          <a id="4328" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
          <a id="4344" class="Symbol">(</a><a id="4345" href="Categories.Diagram.Cocone.html#425" class="Function">V.ψ</a> <a id="4349" href="Filtered-Cocone-Limitting.html#2467" class="Function Operator">i[</a> <a id="4352" href="Filtered-Cocone-Limitting.html#3968" class="Bound">q</a> <a id="4354" href="Filtered-Cocone-Limitting.html#2467" class="Function Operator">]</a> <a id="4356" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4358" href="Filtered-Cocone-Limitting.html#2576" class="Function Operator">p&#39;[</a> <a id="4362" href="Filtered-Cocone-Limitting.html#3968" class="Bound">q</a> <a id="4364" href="Filtered-Cocone-Limitting.html#2576" class="Function Operator">]</a><a id="4365" class="Symbol">)</a> <a id="4367" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4369" href="Filtered-Cocone-Limitting.html#3983" class="Bound">f</a> <a id="4371" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4374" href="Categories.Category.Core.html#715" class="Function">𝒞.assoc</a> <a id="4382" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
          <a id="4394" href="Categories.Diagram.Cocone.html#425" class="Function">V.ψ</a> <a id="4398" href="Filtered-Cocone-Limitting.html#2467" class="Function Operator">i[</a> <a id="4401" href="Filtered-Cocone-Limitting.html#3968" class="Bound">q</a> <a id="4403" href="Filtered-Cocone-Limitting.html#2467" class="Function Operator">]</a> <a id="4405" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4407" href="Filtered-Cocone-Limitting.html#2576" class="Function Operator">p&#39;[</a> <a id="4411" href="Filtered-Cocone-Limitting.html#3968" class="Bound">q</a> <a id="4413" href="Filtered-Cocone-Limitting.html#2576" class="Function Operator">]</a> <a id="4415" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4417" href="Filtered-Cocone-Limitting.html#3983" class="Bound">f</a>   <a id="4421" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="4424" href="Filtered-Cocone-Limitting.html#2914" class="Function">ψ-well-defined</a> <a id="4439" class="Symbol">(</a><a id="4440" href="Filtered-Cocone-Limitting.html#3954" class="Bound">k</a> <a id="4442" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4444" href="Filtered-Cocone-Limitting.html#3958" class="Bound">p</a><a id="4445" class="Symbol">)</a> <a id="4447" href="Filtered-Cocone-Limitting.html#4083" class="Bound">other</a> <a id="4453" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
          <a id="4465" href="Categories.Diagram.Cocone.html#425" class="Function">V.ψ</a> <a id="4469" href="Filtered-Cocone-Limitting.html#2467" class="Function Operator">i[</a> <a id="4472" href="Filtered-Cocone-Limitting.html#3958" class="Bound">p</a> <a id="4474" href="Filtered-Cocone-Limitting.html#2467" class="Function Operator">]</a> <a id="4476" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4478" href="Filtered-Cocone-Limitting.html#2576" class="Function Operator">p&#39;[</a> <a id="4482" href="Filtered-Cocone-Limitting.html#3958" class="Bound">p</a> <a id="4484" href="Filtered-Cocone-Limitting.html#2576" class="Function Operator">]</a>
          <a id="4496" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
          <a id="4508" class="Symbol">}</a>
        <a id="4518" class="Symbol">}</a>
      <a id="4526" class="Symbol">}</a>
      <a id="4534" class="Keyword">where</a>
        <a id="4548" class="Keyword">open</a> <a id="4553" href="Filtered-Cocone-Limitting.html#2692" class="Module">for-cocone</a> <a id="4564" href="Filtered-Cocone-Limitting.html#3861" class="Bound">V</a>

    <a id="4571" href="Filtered-Cocone-Limitting.html#4571" class="Function">map-Cocone⇒</a> <a id="4583" class="Symbol">:</a> <a id="4585" class="Symbol">∀</a> <a id="4587" class="Symbol">{</a><a id="4588" href="Filtered-Cocone-Limitting.html#4588" class="Bound">V</a> <a id="4590" class="Symbol">:</a> <a id="4592" href="Categories.Diagram.Cocone.html#534" class="Record">Cocone</a> <a id="4599" href="Filtered-Cocone-Limitting.html#746" class="Bound">D</a><a id="4600" class="Symbol">}</a>
                <a id="4618" class="Symbol">→</a> <a id="4620" href="Categories.Diagram.Cocone.html#684" class="Record">Cocone⇒</a> <a id="4628" href="Filtered-Cocone-Limitting.html#746" class="Bound">D</a> <a id="4630" href="Filtered-Cocone-Limitting.html#800" class="Bound">cocone</a> <a id="4637" href="Filtered-Cocone-Limitting.html#4588" class="Bound">V</a>
                <a id="4655" class="Symbol">→</a> <a id="4657" href="Categories.Diagram.Cocone.html#684" class="Record">Cocone⇒</a> <a id="4665" href="Filtered-Cocone-Limitting.html#1958" class="Function">E</a> <a id="4667" href="Categories.Diagram.Colimit.html#1122" class="Function">colimE.colimit</a> <a id="4682" class="Symbol">(</a><a id="4683" href="Filtered-Cocone-Limitting.html#3813" class="Function">map-Cocone</a> <a id="4694" href="Filtered-Cocone-Limitting.html#4588" class="Bound">V</a><a id="4695" class="Symbol">)</a>
    <a id="4701" href="Filtered-Cocone-Limitting.html#4571" class="Function">map-Cocone⇒</a> <a id="4713" class="Symbol">{</a><a id="4714" href="Filtered-Cocone-Limitting.html#4714" class="Bound">V</a><a id="4715" class="Symbol">}</a> <a id="4717" href="Filtered-Cocone-Limitting.html#4717" class="Bound">α</a> <a id="4719" class="Symbol">=</a> <a id="4721" class="Keyword">record</a>
      <a id="4734" class="Symbol">{</a> <a id="4736" href="Categories.Diagram.Cocone.html#745" class="Field">arr</a> <a id="4740" class="Symbol">=</a> <a id="4742" href="Categories.Diagram.Cocone.html#745" class="Field">α.arr</a>
      <a id="4754" class="Symbol">;</a> <a id="4756" href="Categories.Diagram.Cocone.html#770" class="Field">commute</a> <a id="4764" class="Symbol">=</a> <a id="4766" class="Symbol">λ</a> <a id="4768" class="Symbol">{</a> <a id="4770" class="Symbol">{</a><a id="4771" href="Filtered-Cocone-Limitting.html#4771" class="Bound">k</a> <a id="4773" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4775" href="Filtered-Cocone-Limitting.html#4775" class="Bound">p</a><a id="4776" class="Symbol">}</a> <a id="4778" class="Symbol">→</a>
            <a id="4792" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
            <a id="4810" href="Categories.Diagram.Cocone.html#745" class="Field">α.arr</a> <a id="4816" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4818" href="Filtered-Cocone-Limitting.html#4775" class="Bound">p</a> <a id="4820" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4823" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="4831" href="Batteries.Diagram.Hom-Factorization.html#878" class="Field">Triangle.commutes</a> <a id="4849" class="Symbol">(</a><a id="4850" href="Filtered-Cocone-Limitting.html#2352" class="Function">choice</a> <a id="4857" href="Filtered-Cocone-Limitting.html#4775" class="Bound">p</a><a id="4858" class="Symbol">)</a> <a id="4860" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
            <a id="4874" href="Categories.Diagram.Cocone.html#745" class="Field">α.arr</a> <a id="4880" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4882" href="Categories.Diagram.Cocone.html#425" class="Function">cocone.ψ</a> <a id="4891" href="Filtered-Cocone-Limitting.html#2467" class="Function Operator">i[</a> <a id="4894" href="Filtered-Cocone-Limitting.html#4775" class="Bound">p</a> <a id="4896" href="Filtered-Cocone-Limitting.html#2467" class="Function Operator">]</a> <a id="4898" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4900" href="Filtered-Cocone-Limitting.html#2576" class="Function Operator">p&#39;[</a> <a id="4904" href="Filtered-Cocone-Limitting.html#4775" class="Bound">p</a> <a id="4906" href="Filtered-Cocone-Limitting.html#2576" class="Function Operator">]</a> <a id="4908" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4911" href="Categories.Morphism.Reasoning.Core.html#3168" class="Function">pullˡ</a> <a id="4917" href="Categories.Diagram.Cocone.html#770" class="Field">α.commute</a> <a id="4927" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
            <a id="4941" href="Categories.Diagram.Cocone.html#425" class="Function">V.ψ</a> <a id="4945" href="Filtered-Cocone-Limitting.html#2467" class="Function Operator">i[</a> <a id="4948" href="Filtered-Cocone-Limitting.html#4775" class="Bound">p</a> <a id="4950" href="Filtered-Cocone-Limitting.html#2467" class="Function Operator">]</a> <a id="4952" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4954" href="Filtered-Cocone-Limitting.html#2576" class="Function Operator">p&#39;[</a> <a id="4958" href="Filtered-Cocone-Limitting.html#4775" class="Bound">p</a> <a id="4960" href="Filtered-Cocone-Limitting.html#2576" class="Function Operator">]</a>
            <a id="4974" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
        <a id="4984" class="Symbol">}</a>
      <a id="4992" class="Symbol">}</a>
      <a id="5000" class="Keyword">where</a>
        <a id="5014" class="Keyword">module</a> <a id="5021" href="Filtered-Cocone-Limitting.html#5021" class="Module">α</a> <a id="5023" class="Symbol">=</a> <a id="5025" href="Categories.Diagram.Cocone.html#684" class="Module">Cocone⇒</a> <a id="5033" href="Filtered-Cocone-Limitting.html#4717" class="Bound">α</a>
        <a id="5043" class="Keyword">open</a> <a id="5048" href="Filtered-Cocone-Limitting.html#2692" class="Module">for-cocone</a> <a id="5059" href="Filtered-Cocone-Limitting.html#4714" class="Bound">V</a>


    <a id="5067" href="Filtered-Cocone-Limitting.html#5067" class="Function">map⁻¹-Cocone⇒</a> <a id="5081" class="Symbol">:</a> <a id="5083" class="Symbol">∀</a> <a id="5085" class="Symbol">{</a><a id="5086" href="Filtered-Cocone-Limitting.html#5086" class="Bound">V</a> <a id="5088" class="Symbol">:</a> <a id="5090" href="Categories.Diagram.Cocone.html#534" class="Record">Cocone</a> <a id="5097" href="Filtered-Cocone-Limitting.html#746" class="Bound">D</a><a id="5098" class="Symbol">}</a>
                    <a id="5120" class="Symbol">→</a> <a id="5122" href="Categories.Diagram.Cocone.html#684" class="Record">Cocone⇒</a> <a id="5130" href="Filtered-Cocone-Limitting.html#1958" class="Function">E</a> <a id="5132" href="Categories.Diagram.Colimit.html#1122" class="Function">colimE.colimit</a> <a id="5147" class="Symbol">(</a><a id="5148" href="Filtered-Cocone-Limitting.html#3813" class="Function">map-Cocone</a> <a id="5159" href="Filtered-Cocone-Limitting.html#5086" class="Bound">V</a><a id="5160" class="Symbol">)</a>
                    <a id="5182" class="Symbol">→</a> <a id="5184" href="Categories.Diagram.Cocone.html#684" class="Record">Cocone⇒</a> <a id="5192" href="Filtered-Cocone-Limitting.html#746" class="Bound">D</a> <a id="5194" href="Filtered-Cocone-Limitting.html#800" class="Bound">cocone</a> <a id="5201" href="Filtered-Cocone-Limitting.html#5086" class="Bound">V</a>
    <a id="5207" href="Filtered-Cocone-Limitting.html#5067" class="Function">map⁻¹-Cocone⇒</a> <a id="5221" class="Symbol">{</a><a id="5222" href="Filtered-Cocone-Limitting.html#5222" class="Bound">V</a><a id="5223" class="Symbol">}</a> <a id="5225" href="Filtered-Cocone-Limitting.html#5225" class="Bound">α</a> <a id="5227" class="Symbol">=</a> <a id="5229" class="Keyword">record</a>
      <a id="5242" class="Symbol">{</a> <a id="5244" href="Categories.Diagram.Cocone.html#745" class="Field">arr</a> <a id="5248" class="Symbol">=</a> <a id="5250" href="Categories.Diagram.Cocone.html#745" class="Field">α.arr</a>
      <a id="5262" class="Symbol">;</a> <a id="5264" href="Categories.Diagram.Cocone.html#770" class="Field">commute</a> <a id="5272" class="Symbol">=</a> <a id="5274" class="Symbol">λ</a> <a id="5276" class="Symbol">{</a><a id="5277" href="Filtered-Cocone-Limitting.html#5277" class="Bound">i</a><a id="5278" class="Symbol">}</a> <a id="5280" class="Symbol">→</a>
        <a id="5290" href="Batteries.Category.Accessible.html#3346" class="Function">𝒞-acc.fin-generator</a> <a id="5310" class="Symbol">(</a><a id="5311" href="Categories.Functor.Core.html#797" class="Function">D.₀</a> <a id="5315" href="Filtered-Cocone-Limitting.html#5277" class="Bound">i</a><a id="5316" class="Symbol">)</a> <a id="5318" class="Symbol">λ</a> <a id="5320" class="Symbol">{</a> <a id="5322" class="Symbol">(</a><a id="5323" href="Filtered-Cocone-Limitting.html#5323" class="Bound">k</a> <a id="5325" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5327" href="Filtered-Cocone-Limitting.html#5327" class="Bound">p</a><a id="5328" class="Symbol">)</a> <a id="5330" class="Symbol">→</a>
          <a id="5342" class="Keyword">let</a>
            <a id="5358" href="Filtered-Cocone-Limitting.html#5358" class="Bound">X</a> <a id="5360" class="Symbol">:</a> <a id="5362" href="Categories.Category.Core.html#559" class="Function">ℰ.Obj</a>
            <a id="5380" href="Filtered-Cocone-Limitting.html#5358" class="Bound">X</a> <a id="5382" class="Symbol">=</a> <a id="5384" href="Filtered-Cocone-Limitting.html#5323" class="Bound">k</a> <a id="5386" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5388" class="Symbol">(</a><a id="5389" href="Categories.Diagram.Cocone.html#425" class="Function">cocone.ψ</a> <a id="5398" href="Filtered-Cocone-Limitting.html#5277" class="Bound">i</a> <a id="5400" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5402" href="Filtered-Cocone-Limitting.html#5327" class="Bound">p</a><a id="5403" class="Symbol">)</a>
            <a id="5417" href="Filtered-Cocone-Limitting.html#5417" class="Bound">t</a> <a id="5419" class="Symbol">:</a> <a id="5421" href="Batteries.Diagram.Hom-Factorization.html#678" class="Record">Triangle</a> <a id="5430" class="Symbol">(</a><a id="5431" href="Categories.Diagram.Cocone.html#425" class="Function">cocone.ψ</a> <a id="5440" href="Filtered-Cocone-Limitting.html#5277" class="Bound">i</a> <a id="5442" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5444" href="Filtered-Cocone-Limitting.html#5327" class="Bound">p</a><a id="5445" class="Symbol">)</a>
            <a id="5459" href="Filtered-Cocone-Limitting.html#5417" class="Bound">t</a> <a id="5461" class="Symbol">=</a> <a id="5463" href="Batteries.Diagram.Hom-Factorization.html#824" class="InductiveConstructor">triangle</a> <a id="5472" href="Filtered-Cocone-Limitting.html#5277" class="Bound">i</a> <a id="5474" href="Filtered-Cocone-Limitting.html#5327" class="Bound">p</a> <a id="5476" href="Relation.Binary.Structures.html#1641" class="Function">𝒞.Equiv.refl</a>
          <a id="5499" class="Keyword">in</a>
          <a id="5512" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
          <a id="5528" class="Symbol">(</a><a id="5529" href="Categories.Diagram.Cocone.html#745" class="Field">α.arr</a> <a id="5535" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5537" href="Categories.Diagram.Cocone.html#425" class="Function">cocone.ψ</a> <a id="5546" href="Filtered-Cocone-Limitting.html#5277" class="Bound">i</a><a id="5547" class="Symbol">)</a> <a id="5549" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5551" href="Filtered-Cocone-Limitting.html#5327" class="Bound">p</a>    <a id="5556" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5559" href="Categories.Category.Core.html#715" class="Function">𝒞.assoc</a> <a id="5567" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
          <a id="5579" href="Categories.Diagram.Cocone.html#745" class="Field">α.arr</a> <a id="5585" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5587" class="Symbol">(</a><a id="5588" href="Categories.Diagram.Cocone.html#425" class="Function">cocone.ψ</a> <a id="5597" href="Filtered-Cocone-Limitting.html#5277" class="Bound">i</a> <a id="5599" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5601" href="Filtered-Cocone-Limitting.html#5327" class="Bound">p</a><a id="5602" class="Symbol">)</a>    <a id="5607" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5610" href="Categories.Diagram.Cocone.html#770" class="Field">α.commute</a> <a id="5620" class="Symbol">{</a><a id="5621" href="Filtered-Cocone-Limitting.html#5358" class="Bound">X</a><a id="5622" class="Symbol">}</a> <a id="5624" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
          <a id="5636" href="Categories.Diagram.Cocone.html#425" class="Function">Cocone.ψ</a> <a id="5645" class="Symbol">(</a><a id="5646" href="Filtered-Cocone-Limitting.html#3813" class="Function">map-Cocone</a> <a id="5657" href="Filtered-Cocone-Limitting.html#5222" class="Bound">V</a><a id="5658" class="Symbol">)</a> <a id="5660" href="Filtered-Cocone-Limitting.html#5358" class="Bound">X</a>   <a id="5664" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5667" href="Filtered-Cocone-Limitting.html#2914" class="Function">ψ-well-defined</a> <a id="5682" href="Filtered-Cocone-Limitting.html#5358" class="Bound">X</a> <a id="5684" href="Filtered-Cocone-Limitting.html#5417" class="Bound">t</a> <a id="5686" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
          <a id="5698" href="Categories.Diagram.Cocone.html#425" class="Function">V.ψ</a> <a id="5702" href="Filtered-Cocone-Limitting.html#5277" class="Bound">i</a> <a id="5704" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5706" href="Filtered-Cocone-Limitting.html#5327" class="Bound">p</a> 
          <a id="5719" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
        <a id="5729" class="Symbol">}</a>
      <a id="5737" class="Symbol">}</a>
      <a id="5745" class="Keyword">where</a>
        <a id="5759" class="Keyword">module</a> <a id="5766" href="Filtered-Cocone-Limitting.html#5766" class="Module">α</a> <a id="5768" class="Symbol">=</a> <a id="5770" href="Categories.Diagram.Cocone.html#684" class="Module">Cocone⇒</a> <a id="5778" href="Filtered-Cocone-Limitting.html#5225" class="Bound">α</a>
        <a id="5788" class="Keyword">open</a> <a id="5793" href="Filtered-Cocone-Limitting.html#2692" class="Module">for-cocone</a> <a id="5804" href="Filtered-Cocone-Limitting.html#5222" class="Bound">V</a>

    <a id="5811" href="Filtered-Cocone-Limitting.html#5811" class="Function">¡</a> <a id="5813" class="Symbol">:</a> <a id="5815" class="Symbol">{</a><a id="5816" href="Filtered-Cocone-Limitting.html#5816" class="Bound">A</a> <a id="5818" class="Symbol">:</a> <a id="5820" href="Categories.Diagram.Cocone.html#534" class="Record">Cocone</a> <a id="5827" href="Filtered-Cocone-Limitting.html#746" class="Bound">D</a><a id="5828" class="Symbol">}</a> <a id="5830" class="Symbol">→</a> <a id="5832" href="Categories.Diagram.Cocone.html#684" class="Record">Cocone⇒</a> <a id="5840" href="Filtered-Cocone-Limitting.html#746" class="Bound">D</a> <a id="5842" href="Filtered-Cocone-Limitting.html#800" class="Bound">cocone</a> <a id="5849" href="Filtered-Cocone-Limitting.html#5816" class="Bound">A</a>
    <a id="5855" href="Filtered-Cocone-Limitting.html#5811" class="Function">¡</a> <a id="5857" class="Symbol">{</a><a id="5858" href="Filtered-Cocone-Limitting.html#5858" class="Bound">A</a><a id="5859" class="Symbol">}</a> <a id="5861" class="Symbol">=</a> <a id="5863" href="Filtered-Cocone-Limitting.html#5067" class="Function">map⁻¹-Cocone⇒</a> <a id="5877" class="Symbol">(</a><a id="5878" href="Categories.Diagram.Colimit.html#1248" class="Function">colimE.rep-cocone</a> <a id="5896" class="Symbol">(</a><a id="5897" href="Filtered-Cocone-Limitting.html#3813" class="Function">map-Cocone</a> <a id="5908" href="Filtered-Cocone-Limitting.html#5858" class="Bound">A</a><a id="5909" class="Symbol">))</a>

    <a id="5917" href="Filtered-Cocone-Limitting.html#5917" class="Function">¡-unique</a> <a id="5926" class="Symbol">:</a> <a id="5928" class="Symbol">{</a><a id="5929" href="Filtered-Cocone-Limitting.html#5929" class="Bound">A</a> <a id="5931" class="Symbol">:</a> <a id="5933" href="Categories.Diagram.Cocone.html#534" class="Record">Cocone</a> <a id="5940" href="Filtered-Cocone-Limitting.html#746" class="Bound">D</a><a id="5941" class="Symbol">}</a> <a id="5943" class="Symbol">(</a><a id="5944" href="Filtered-Cocone-Limitting.html#5944" class="Bound">f</a> <a id="5946" href="Filtered-Cocone-Limitting.html#5946" class="Bound">g</a> <a id="5948" class="Symbol">:</a> <a id="5950" href="Categories.Diagram.Cocone.html#684" class="Record">Cocone⇒</a> <a id="5958" href="Filtered-Cocone-Limitting.html#746" class="Bound">D</a> <a id="5960" href="Filtered-Cocone-Limitting.html#800" class="Bound">cocone</a> <a id="5967" href="Filtered-Cocone-Limitting.html#5929" class="Bound">A</a><a id="5968" class="Symbol">)</a> <a id="5970" class="Symbol">→</a> <a id="5972" href="Categories.Diagram.Cocone.html#745" class="Field">Cocone⇒.arr</a> <a id="5984" href="Filtered-Cocone-Limitting.html#5944" class="Bound">f</a> <a id="5986" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="5988" href="Categories.Diagram.Cocone.html#745" class="Field">Cocone⇒.arr</a> <a id="6000" href="Filtered-Cocone-Limitting.html#5946" class="Bound">g</a>
    <a id="6006" href="Filtered-Cocone-Limitting.html#5917" class="Function">¡-unique</a> <a id="6015" href="Filtered-Cocone-Limitting.html#6015" class="Bound">f</a> <a id="6017" href="Filtered-Cocone-Limitting.html#6017" class="Bound">g</a> <a id="6019" class="Symbol">=</a> <a id="6021" href="Categories.Object.Initial.html#548" class="Function">colimE.initial.¡-unique₂</a> <a id="6046" class="Symbol">(</a><a id="6047" href="Filtered-Cocone-Limitting.html#4571" class="Function">map-Cocone⇒</a> <a id="6059" href="Filtered-Cocone-Limitting.html#6015" class="Bound">f</a><a id="6060" class="Symbol">)</a> <a id="6062" class="Symbol">(</a><a id="6063" href="Filtered-Cocone-Limitting.html#4571" class="Function">map-Cocone⇒</a> <a id="6075" href="Filtered-Cocone-Limitting.html#6017" class="Bound">g</a><a id="6076" class="Symbol">)</a>
</pre></body></html>

==> anc/html/Fixpoint-Instances.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Fixpoint-Instances</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>
<a id="36" class="Keyword">open</a> <a id="41" class="Keyword">import</a> <a id="48" href="Level.html" class="Module">Level</a>

<a id="55" class="Keyword">open</a> <a id="60" class="Keyword">import</a> <a id="67" href="Data.Unit.html" class="Module">Data.Unit</a>
<a id="77" class="Keyword">open</a> <a id="82" class="Keyword">import</a> <a id="89" href="Categories.Category.html" class="Module">Categories.Category</a>
<a id="109" class="Keyword">open</a> <a id="114" class="Keyword">import</a> <a id="121" href="Categories.Functor.html" class="Module">Categories.Functor</a> <a id="140" class="Keyword">using</a> <a id="146" class="Symbol">(</a><a id="147" href="Categories.Functor.Core.html#248" class="Record">Functor</a><a id="154" class="Symbol">;</a> <a id="156" href="Categories.Functor.html#747" class="Function Operator">_∘F_</a><a id="160" class="Symbol">)</a>

<a id="163" class="Keyword">open</a> <a id="168" class="Keyword">import</a> <a id="175" href="Categories.Functor.Coalgebra.html" class="Module">Categories.Functor.Coalgebra</a>
<a id="204" class="Keyword">open</a> <a id="209" class="Keyword">import</a> <a id="216" href="Categories.Diagram.Cocone.html" class="Module">Categories.Diagram.Cocone</a>
<a id="242" class="Keyword">open</a> <a id="247" class="Keyword">import</a> <a id="254" href="Batteries.Category.Accessible.html" class="Module">Batteries.Category.Accessible</a>
<a id="284" class="Keyword">open</a> <a id="289" class="Keyword">import</a> <a id="296" href="Batteries.Category.Accessible.Finitely.html" class="Module">Batteries.Category.Accessible.Finitely</a> <a id="335" class="Keyword">using</a> <a id="341" class="Symbol">(</a><a id="342" href="Batteries.Category.Accessible.Finitely.html#238" class="Function">Finitely-Accessible</a><a id="361" class="Symbol">)</a>
<a id="363" class="Keyword">open</a> <a id="368" class="Keyword">import</a> <a id="375" href="Batteries.Diagram.Filtered.html" class="Module">Batteries.Diagram.Filtered</a>
<a id="402" class="Keyword">import</a> <a id="409" href="Categories.Diagram.Colimit.html" class="Module">Categories.Diagram.Colimit</a> <a id="436" class="Symbol">as</a> <a id="439" class="Module">Colim</a>
<a id="445" class="Keyword">open</a> <a id="450" class="Keyword">import</a> <a id="457" href="Categories.Diagram.Colimit.html" class="Module">Categories.Diagram.Colimit</a>
<a id="484" class="Keyword">open</a> <a id="489" class="Keyword">import</a> <a id="496" href="Categories.Category.Cocomplete.html" class="Module">Categories.Category.Cocomplete</a>
<a id="527" class="Keyword">open</a> <a id="532" class="Keyword">import</a> <a id="539" href="Categories.Object.Coproduct.html" class="Module">Categories.Object.Coproduct</a>
<a id="567" class="Keyword">open</a> <a id="572" class="Keyword">import</a> <a id="579" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html" class="Module">Batteries.Diagram.Colimit.Colimit-Lemmas</a> <a id="620" class="Keyword">using</a> <a id="626" class="Symbol">(</a><a id="627" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#1340" class="Function">IsLimitting</a><a id="638" class="Symbol">;</a> <a id="640" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html#5295" class="Function">colimit-is-jointly-epic</a><a id="663" class="Symbol">)</a>
<a id="665" class="Keyword">open</a> <a id="670" class="Keyword">import</a> <a id="677" href="Categories.Category.Slice.html" class="Module">Categories.Category.Slice</a> <a id="703" class="Keyword">using</a> <a id="709" class="Symbol">(</a><a id="710" href="Categories.Category.Slice.html#645" class="InductiveConstructor">slicearr</a><a id="718" class="Symbol">)</a>
<a id="720" class="Keyword">open</a> <a id="725" class="Keyword">import</a> <a id="732" href="Categories.Diagram.Cocone.Properties.html" class="Module">Categories.Diagram.Cocone.Properties</a>
<a id="769" class="Keyword">open</a> <a id="774" class="Keyword">import</a> <a id="781" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html" class="Module">Batteries.Diagram.Colimit.Instance.F-Coalgebras</a>
<a id="829" class="Keyword">open</a> <a id="834" class="Keyword">import</a> <a id="841" href="Categories.Diagram.Coequalizer.html" class="Module">Categories.Diagram.Coequalizer</a>
<a id="872" class="Keyword">open</a> <a id="877" class="Keyword">import</a> <a id="884" href="Category.ParallelArrow.Colimit.html" class="Module">Category.ParallelArrow.Colimit</a>
<a id="915" class="Keyword">open</a> <a id="920" class="Keyword">import</a> <a id="927" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html" class="Module">Batteries.Diagram.Colimit.Instance.F-Coalgebras</a> <a id="975" class="Keyword">using</a> <a id="981" class="Symbol">(</a><a id="982" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#947" class="Function">forget-Coalgebra</a><a id="998" class="Symbol">)</a>
<a id="1000" class="Keyword">open</a> <a id="1005" class="Keyword">import</a> <a id="1012" href="Relation.Nullary.html" class="Module">Relation.Nullary</a> <a id="1029" class="Keyword">using</a> <a id="1035" class="Symbol">(</a><a id="1036" href="Relation.Nullary.Decidable.Core.html#1972" class="Record">Dec</a><a id="1039" class="Symbol">;</a> <a id="1041" href="Relation.Nullary.Decidable.Core.html#4828" class="Function">True</a><a id="1045" class="Symbol">;</a> <a id="1047" href="Relation.Nullary.Decidable.Core.html#5118" class="Function">toWitness</a><a id="1056" class="Symbol">;</a> <a id="1058" href="Relation.Nullary.Decidable.Core.html#5290" class="Function">fromWitness</a><a id="1069" class="Symbol">)</a>

<a id="1072" class="Keyword">module</a> <a id="1079" href="Fixpoint-Instances.html" class="Module">Fixpoint-Instances</a>
  <a id="1100" class="Symbol">{</a><a id="1101" href="Fixpoint-Instances.html#1101" class="Bound">o</a> <a id="1103" href="Fixpoint-Instances.html#1103" class="Bound">ℓ</a><a id="1104" class="Symbol">}</a>
  <a id="1108" class="Symbol">{</a><a id="1109" href="Fixpoint-Instances.html#1109" class="Bound">𝒞</a> <a id="1111" class="Symbol">:</a> <a id="1113" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="1122" href="Fixpoint-Instances.html#1101" class="Bound">o</a> <a id="1124" href="Fixpoint-Instances.html#1103" class="Bound">ℓ</a> <a id="1126" href="Fixpoint-Instances.html#1103" class="Bound">ℓ</a><a id="1127" class="Symbol">}</a>
  <a id="1131" class="Symbol">(</a><a id="1132" href="Fixpoint-Instances.html#1132" class="Bound">𝒞-cocomplete</a> <a id="1145" class="Symbol">:</a> <a id="1147" href="Categories.Category.Cocomplete.html#253" class="Function">Cocomplete</a> <a id="1158" href="Fixpoint-Instances.html#1103" class="Bound">ℓ</a> <a id="1160" href="Fixpoint-Instances.html#1103" class="Bound">ℓ</a> <a id="1162" href="Fixpoint-Instances.html#1103" class="Bound">ℓ</a> <a id="1164" href="Fixpoint-Instances.html#1109" class="Bound">𝒞</a><a id="1165" class="Symbol">)</a>
  <a id="1169" class="Symbol">(</a><a id="1170" href="Fixpoint-Instances.html#1170" class="Bound">F</a> <a id="1172" class="Symbol">:</a> <a id="1174" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="1182" href="Fixpoint-Instances.html#1109" class="Bound">𝒞</a> <a id="1184" href="Fixpoint-Instances.html#1109" class="Bound">𝒞</a><a id="1185" class="Symbol">)</a>
  <a id="1189" class="Symbol">(</a><a id="1190" href="Fixpoint-Instances.html#1190" class="Bound">𝒞-acc</a> <a id="1196" class="Symbol">:</a> <a id="1198" href="Batteries.Category.Accessible.Finitely.html#238" class="Function">Finitely-Accessible</a> <a id="1218" href="Fixpoint-Instances.html#1109" class="Bound">𝒞</a><a id="1219" class="Symbol">)</a>
  <a id="1223" class="Keyword">where</a>

<a id="1230" class="Keyword">private</a>
  <a id="1240" class="Keyword">module</a> <a id="𝒞"></a><a id="1247" href="Fixpoint-Instances.html#1247" class="Module">𝒞</a> <a id="1249" class="Symbol">=</a> <a id="1251" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="1260" href="Fixpoint-Instances.html#1109" class="Bound">𝒞</a>
  <a id="1264" class="Keyword">module</a> <a id="F"></a><a id="1271" href="Fixpoint-Instances.html#1271" class="Module">F</a> <a id="1273" class="Symbol">=</a> <a id="1275" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="1283" href="Fixpoint-Instances.html#1170" class="Bound">F</a>

<a id="1286" class="Keyword">open</a> <a id="1291" class="Keyword">import</a> <a id="1298" href="Categories.Morphism.html" class="Module">Categories.Morphism</a> <a id="1318" href="Fixpoint-Instances.html#1109" class="Bound">𝒞</a> <a id="1320" class="Keyword">using</a> <a id="1326" class="Symbol">(</a><a id="1327" href="Categories.Morphism.html#2335" class="Record Operator">_≅_</a><a id="1330" class="Symbol">)</a>
<a id="1332" class="Keyword">import</a> <a id="1339" href="Categories.Morphism.html" class="Module">Categories.Morphism</a> <a id="1359" class="Symbol">as</a> <a id="1362" class="Module">M</a>
<a id="1364" class="Keyword">open</a> <a id="1369" class="Keyword">import</a> <a id="1376" href="Categories.Morphism.Reasoning.html" class="Module">Categories.Morphism.Reasoning</a> <a id="1406" href="Fixpoint-Instances.html#1109" class="Bound">𝒞</a>
<a id="1408" class="Keyword">import</a> <a id="1415" href="Categories.Morphism.Properties.html" class="Module">Categories.Morphism.Properties</a> <a id="1446" class="Symbol">as</a> <a id="1449" class="Module">M</a>
<a id="1451" class="Keyword">open</a> <a id="1456" class="Keyword">import</a> <a id="1463" href="Batteries.Object.Presentable.html" class="Module">Batteries.Object.Presentable</a> <a id="1492" href="Fixpoint-Instances.html#1109" class="Bound">𝒞</a> <a id="1494" href="Batteries.Diagram.Filtered.html#2825" class="Record">filtered</a> <a id="1503" class="Keyword">using</a> <a id="1509" class="Symbol">(</a><a id="1510" href="Batteries.Object.Presentable.html#813" class="Function">finitary</a><a id="1518" class="Symbol">)</a>
<a id="1520" class="Keyword">open</a> <a id="1525" class="Keyword">import</a> <a id="1532" href="Colimit-Lift.html" class="Module">Colimit-Lift</a> <a id="1545" href="Fixpoint-Instances.html#1109" class="Bound">𝒞</a>

<a id="has-fin-coequalizers"></a><a id="1548" href="Fixpoint-Instances.html#1548" class="Function">has-fin-coequalizers</a> <a id="1569" class="Symbol">:</a> 
     <a id="1577" class="Symbol">∀</a> <a id="1579" href="Fixpoint-Instances.html#1579" class="Bound">i</a> <a id="1581" class="Symbol">→</a> <a id="1583" class="Symbol">(</a><a id="1584" href="Fixpoint-Instances.html#1584" class="Bound">f</a> <a id="1586" href="Fixpoint-Instances.html#1586" class="Bound">g</a> <a id="1588" class="Symbol">:</a> <a id="1590" href="Fixpoint-Instances.html#1109" class="Bound">𝒞</a> <a id="1592" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="1594" href="Batteries.Category.Accessible.html#2355" class="Field">Accessible.fin</a> <a id="1609" href="Fixpoint-Instances.html#1190" class="Bound">𝒞-acc</a> <a id="1615" href="Fixpoint-Instances.html#1579" class="Bound">i</a> <a id="1617" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="1619" href="Batteries.Category.Accessible.html#2355" class="Field">Accessible.fin</a> <a id="1634" href="Fixpoint-Instances.html#1190" class="Bound">𝒞-acc</a> <a id="1640" href="Fixpoint-Instances.html#1579" class="Bound">i</a> <a id="1642" href="Categories.Category.html#502" class="Function Operator">]</a><a id="1643" class="Symbol">)</a>
        <a id="1653" class="Symbol">→</a> <a id="1655" href="Categories.Diagram.Coequalizer.html#1885" class="Record">Coequalizer</a> <a id="1667" href="Fixpoint-Instances.html#1109" class="Bound">𝒞</a> <a id="1669" href="Fixpoint-Instances.html#1584" class="Bound">f</a> <a id="1671" href="Fixpoint-Instances.html#1586" class="Bound">g</a>
<a id="1673" href="Fixpoint-Instances.html#1548" class="Function">has-fin-coequalizers</a> <a id="1694" class="Symbol">=</a> <a id="1696" class="Symbol">(λ</a> <a id="1699" href="Fixpoint-Instances.html#1699" class="Bound">i</a> <a id="1701" href="Fixpoint-Instances.html#1701" class="Bound">f</a> <a id="1703" href="Fixpoint-Instances.html#1703" class="Bound">g</a> <a id="1705" class="Symbol">→</a> <a id="1707" href="Category.ParallelArrow.Colimit.html#5041" class="Function">Colimit-to-Coequalizer</a> <a id="1730" href="Fixpoint-Instances.html#1109" class="Bound">𝒞</a> <a id="1732" class="Symbol">(</a><a id="1733" href="Category.ParallelArrow.Colimit.html#860" class="Function">⇉-Diagram</a> <a id="1743" href="Fixpoint-Instances.html#1109" class="Bound">𝒞</a> <a id="1745" href="Fixpoint-Instances.html#1701" class="Bound">f</a> <a id="1747" href="Fixpoint-Instances.html#1703" class="Bound">g</a><a id="1748" class="Symbol">)</a>
    <a id="1754" class="Symbol">(</a><a id="1755" href="Colimit-Lift.html#2938" class="Function">unlift-Cocomplete</a> <a id="1773" href="Fixpoint-Instances.html#1103" class="Bound">ℓ</a> <a id="1775" href="Fixpoint-Instances.html#1103" class="Bound">ℓ</a> <a id="1777" href="Fixpoint-Instances.html#1103" class="Bound">ℓ</a> <a id="1779" href="Fixpoint-Instances.html#1132" class="Bound">𝒞-cocomplete</a> <a id="1792" class="Symbol">(</a><a id="1793" href="Category.ParallelArrow.Colimit.html#860" class="Function">⇉-Diagram</a> <a id="1803" href="Fixpoint-Instances.html#1109" class="Bound">𝒞</a> <a id="1805" href="Fixpoint-Instances.html#1701" class="Bound">f</a> <a id="1807" href="Fixpoint-Instances.html#1703" class="Bound">g</a><a id="1808" class="Symbol">)))</a>

<a id="1813" class="Keyword">open</a> <a id="1818" class="Keyword">import</a> <a id="1825" href="Accessible-fp-family.html" class="Module">Accessible-fp-family</a> <a id="1846" href="Fixpoint-Instances.html#1109" class="Bound">𝒞</a> <a id="1848" href="Batteries.Diagram.Filtered.html#2825" class="Record">filtered</a> <a id="1857" class="Symbol">(λ</a> <a id="1860" href="Fixpoint-Instances.html#1860" class="Bound">x</a> <a id="1862" class="Symbol">→</a> <a id="1864" href="Fixpoint-Instances.html#1860" class="Bound">x</a><a id="1865" class="Symbol">)</a> <a id="1867" href="Fixpoint-Instances.html#1190" class="Bound">𝒞-acc</a> <a id="1873" href="Fixpoint-Instances.html#1548" class="Function">has-fin-coequalizers</a>
  

<a id="1898" class="Keyword">open</a> <a id="1903" class="Keyword">import</a> <a id="1910" href="Filtered-Coalgebra-Fixpoint.html" class="Module">Filtered-Coalgebra-Fixpoint</a> <a id="1938" href="Fixpoint-Instances.html#1170" class="Bound">F</a> <a id="1940" href="Fixpoint-Instances.html#1190" class="Bound">𝒞-acc</a> <a id="1946" class="Keyword">using</a> <a id="1952" class="Symbol">(</a><a id="1953" class="Keyword">module</a> <a id="1960" href="Filtered-Coalgebra-Fixpoint.html#3023" class="Module">fixpoint-theorem</a><a id="1976" class="Symbol">)</a>
<a id="1978" class="Keyword">open</a> <a id="1983" class="Keyword">import</a> <a id="1990" href="Coalgebra.IdxProp.html" class="Module">Coalgebra.IdxProp</a> <a id="2008" href="Fixpoint-Instances.html#1109" class="Bound">𝒞</a> <a id="2010" href="Fixpoint-Instances.html#1170" class="Bound">F</a> <a id="2012" href="Accessible-fp-family.html#1637" class="Function">Idx-All.obj</a>
<a id="2024" class="Keyword">open</a> <a id="2029" class="Keyword">import</a> <a id="2036" href="Coalgebra.IdxProp-Filtered.html" class="Module">Coalgebra.IdxProp-Filtered</a> <a id="2063" href="Fixpoint-Instances.html#1132" class="Bound">𝒞-cocomplete</a> <a id="2076" href="Fixpoint-Instances.html#1170" class="Bound">F</a> <a id="2078" href="Fixpoint-Instances.html#1190" class="Bound">𝒞-acc</a> <a id="2084" class="Keyword">using</a> <a id="2090" class="Symbol">(</a><a id="2091" href="Coalgebra.IdxProp-Filtered.html#8333" class="Function">IdxPropCoalgebras-filtered</a><a id="2117" class="Symbol">)</a>
<a id="2119" class="Keyword">open</a> <a id="2124" class="Keyword">import</a> <a id="2131" href="Coproduct-Extension.html" class="Module">Coproduct-Extension</a> <a id="2151" href="Fixpoint-Instances.html#1109" class="Bound">𝒞</a> <a id="2153" href="Fixpoint-Instances.html#1170" class="Bound">F</a>

<a id="2156" class="Keyword">open</a> <a id="2161" class="Keyword">import</a> <a id="2168" href="Coalgebra.Recursive.html" class="Module">Coalgebra.Recursive</a> <a id="2188" href="Fixpoint-Instances.html#1109" class="Bound">𝒞</a> <a id="2190" href="Fixpoint-Instances.html#1170" class="Bound">F</a>

<a id="2193" class="Keyword">module</a> <a id="Rational-Fixpoint"></a><a id="2200" href="Fixpoint-Instances.html#2200" class="Module">Rational-Fixpoint</a> <a id="2218" class="Symbol">(</a><a id="2219" href="Fixpoint-Instances.html#2219" class="Bound">F-finitary</a> <a id="2230" class="Symbol">:</a> <a id="2232" href="Batteries.Object.Presentable.html#813" class="Function">finitary</a> <a id="2241" href="Fixpoint-Instances.html#1170" class="Bound">F</a><a id="2242" class="Symbol">)</a> <a id="2244" class="Keyword">where</a>
  <a id="2252" class="Comment">-- here, we take the diagram of all coalgebras</a>
  <a id="2301" class="Comment">-- with fp carrier:</a>
  <a id="Rational-Fixpoint.Prop"></a><a id="2323" href="Fixpoint-Instances.html#2323" class="Function">Prop</a> <a id="2328" class="Symbol">:</a> <a id="2330" href="Categories.Functor.Coalgebra.html#483" class="Record">F-Coalgebra</a> <a id="2342" href="Fixpoint-Instances.html#1170" class="Bound">F</a> <a id="2344" class="Symbol">→</a> <a id="2346" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2350" href="Fixpoint-Instances.html#1103" class="Bound">ℓ</a>
  <a id="2354" href="Fixpoint-Instances.html#2323" class="Function">Prop</a> <a id="2359" class="Symbol">_</a> <a id="2361" class="Symbol">=</a> <a id="2363" href="Level.html#409" class="Record">Lift</a> <a id="2368" href="Fixpoint-Instances.html#1103" class="Bound">ℓ</a> <a id="2370" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a>
  <a id="Rational-Fixpoint.𝒟"></a><a id="2374" href="Fixpoint-Instances.html#2374" class="Function">𝒟</a> <a id="2376" class="Symbol">:</a> <a id="2378" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="2387" href="Fixpoint-Instances.html#1103" class="Bound">ℓ</a> <a id="2389" href="Fixpoint-Instances.html#1103" class="Bound">ℓ</a> <a id="2391" href="Fixpoint-Instances.html#1103" class="Bound">ℓ</a>
  <a id="2395" href="Fixpoint-Instances.html#2374" class="Function">𝒟</a> <a id="2397" class="Symbol">=</a> <a id="2399" href="Coalgebra.IdxProp.html#1329" class="Function">IdxPropCoalgebras</a> <a id="2417" href="Fixpoint-Instances.html#2323" class="Function">Prop</a>
  <a id="Rational-Fixpoint.𝒟-filtered"></a><a id="2424" href="Fixpoint-Instances.html#2424" class="Function">𝒟-filtered</a> <a id="2435" class="Symbol">:</a> <a id="2437" href="Batteries.Diagram.Filtered.html#2825" class="Record">filtered</a> <a id="2446" href="Fixpoint-Instances.html#2374" class="Function">𝒟</a>
  <a id="2450" href="Fixpoint-Instances.html#2424" class="Function">𝒟-filtered</a> <a id="2461" class="Symbol">=</a> <a id="2463" href="Coalgebra.IdxProp-Filtered.html#8333" class="Function">IdxPropCoalgebras-filtered</a> <a id="2490" href="Fixpoint-Instances.html#2323" class="Function">Prop</a> <a id="2495" class="Symbol">(λ</a> <a id="2498" href="Fixpoint-Instances.html#2498" class="Bound">D</a> <a id="2500" href="Fixpoint-Instances.html#2500" class="Bound">x</a> <a id="2502" href="Fixpoint-Instances.html#2502" class="Bound">cocone</a> <a id="2509" href="Fixpoint-Instances.html#2509" class="Bound">x₁</a> <a id="2512" class="Symbol">→</a> <a id="2514" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="2519" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a><a id="2521" class="Symbol">)</a>

  <a id="2526" class="Comment">-- the carrier of the rational fixpoint is the colimit of all coalgebras</a>
  <a id="2601" class="Comment">-- with presentable carrier:</a>
  <a id="Rational-Fixpoint.ρF-colim"></a><a id="2632" href="Fixpoint-Instances.html#2632" class="Function">ρF-colim</a> <a id="2641" class="Symbol">:</a> <a id="2643" href="Categories.Diagram.Colimit.html#961" class="Record">Colimit</a> <a id="2651" class="Symbol">(</a><a id="2652" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#947" class="Function">forget-Coalgebra</a> <a id="2669" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="2672" href="Coalgebra.IdxProp.html#1464" class="Function">forget-IdxProp</a> <a id="2687" href="Fixpoint-Instances.html#2323" class="Function">Prop</a><a id="2691" class="Symbol">)</a>
  <a id="2695" href="Fixpoint-Instances.html#2632" class="Function">ρF-colim</a> <a id="2704" class="Symbol">=</a> <a id="2706" href="Fixpoint-Instances.html#1132" class="Bound">𝒞-cocomplete</a> <a id="2719" class="Symbol">_</a>

  <a id="Rational-Fixpoint.ρF"></a><a id="2724" href="Fixpoint-Instances.html#2724" class="Function">ρF</a> <a id="2727" class="Symbol">:</a> <a id="2729" href="Categories.Category.Core.html#559" class="Function">𝒞.Obj</a>
  <a id="2737" href="Fixpoint-Instances.html#2724" class="Function">ρF</a> <a id="2740" class="Symbol">=</a> <a id="2742" href="Categories.Diagram.Colimit.html#1191" class="Function">Colimit.coapex</a> <a id="2757" href="Fixpoint-Instances.html#2632" class="Function">ρF-colim</a>

  <a id="Rational-Fixpoint.ρF≅F[ρF]"></a><a id="2769" href="Fixpoint-Instances.html#2769" class="Function">ρF≅F[ρF]</a> <a id="2778" class="Symbol">:</a> <a id="2780" href="Fixpoint-Instances.html#2724" class="Function">ρF</a> <a id="2783" href="Categories.Morphism.html#2335" class="Record Operator">≅</a> <a id="2785" href="Categories.Functor.Core.html#797" class="Function">F.₀</a> <a id="2789" href="Fixpoint-Instances.html#2724" class="Function">ρF</a>
  <a id="2794" href="Fixpoint-Instances.html#2769" class="Function">ρF≅F[ρF]</a> <a id="2803" class="Symbol">=</a> <a id="2805" href="Filtered-Coalgebra-Fixpoint.html#13886" class="Function">fixpoint-theorem.T≅FT</a>
                <a id="2843" href="Fixpoint-Instances.html#2323" class="Function">Prop</a>
                <a id="2864" href="Fixpoint-Instances.html#1548" class="Function">has-fin-coequalizers</a>
                <a id="2901" href="Fixpoint-Instances.html#2632" class="Function">ρF-colim</a>
                <a id="2926" href="Fixpoint-Instances.html#2219" class="Bound">F-finitary</a>
                <a id="2953" href="Fixpoint-Instances.html#2424" class="Function">𝒟-filtered</a>
                <a id="2980" class="Symbol">(λ</a> <a id="2983" href="Fixpoint-Instances.html#2983" class="Bound">_</a> <a id="2985" href="Fixpoint-Instances.html#2985" class="Bound">_</a> <a id="2987" href="Fixpoint-Instances.html#2987" class="Bound">_</a> <a id="2989" href="Fixpoint-Instances.html#2989" class="Bound">_</a> <a id="2991" href="Fixpoint-Instances.html#2991" class="Bound">_</a> <a id="2993" class="Symbol">→</a> <a id="2995" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="3000" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a><a id="3002" class="Symbol">)</a>
                <a id="3020" class="Symbol">λ</a> <a id="3022" href="Fixpoint-Instances.html#3022" class="Bound">_</a> <a id="3024" href="Fixpoint-Instances.html#3024" class="Bound">_</a> <a id="3026" href="Fixpoint-Instances.html#3026" class="Bound">_</a> <a id="3028" href="Fixpoint-Instances.html#3028" class="Bound">_</a> <a id="3030" class="Symbol">→</a> <a id="3032" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="3037" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>
  
<a id="3043" class="Keyword">module</a> <a id="Final-Recursive-fp-coalgebra"></a><a id="3050" href="Fixpoint-Instances.html#3050" class="Module">Final-Recursive-fp-coalgebra</a> <a id="3079" class="Symbol">(</a><a id="3080" href="Fixpoint-Instances.html#3080" class="Bound">F-finitary</a> <a id="3091" class="Symbol">:</a> <a id="3093" href="Batteries.Object.Presentable.html#813" class="Function">finitary</a> <a id="3102" href="Fixpoint-Instances.html#1170" class="Bound">F</a><a id="3103" class="Symbol">)</a>
                                    <a id="3141" class="Symbol">(</a><a id="3142" href="Fixpoint-Instances.html#3142" class="Bound">LEM</a> <a id="3146" class="Symbol">:</a> <a id="3148" class="Symbol">∀</a> <a id="3150" class="Symbol">(</a><a id="3151" href="Fixpoint-Instances.html#3151" class="Bound">A</a> <a id="3153" class="Symbol">:</a> <a id="3155" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3159" class="Symbol">(</a><a id="3160" href="Fixpoint-Instances.html#1101" class="Bound">o</a> <a id="3162" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3164" href="Fixpoint-Instances.html#1103" class="Bound">ℓ</a><a id="3165" class="Symbol">))</a> <a id="3168" class="Symbol">→</a> <a id="3170" href="Relation.Nullary.Decidable.Core.html#1972" class="Record">Dec</a> <a id="3174" href="Fixpoint-Instances.html#3151" class="Bound">A</a><a id="3175" class="Symbol">)</a>
                                    <a id="3213" class="Keyword">where</a>
  <a id="3221" class="Keyword">record</a> <a id="Final-Recursive-fp-coalgebra.IsRecursive&#39;"></a><a id="3228" href="Fixpoint-Instances.html#3228" class="Record">IsRecursive&#39;</a> <a id="3241" class="Symbol">(</a><a id="3242" href="Fixpoint-Instances.html#3242" class="Bound">R</a> <a id="3244" class="Symbol">:</a> <a id="3246" href="Categories.Functor.Coalgebra.html#483" class="Record">F-Coalgebra</a> <a id="3258" href="Fixpoint-Instances.html#1170" class="Bound">F</a><a id="3259" class="Symbol">)</a> <a id="3261" class="Symbol">:</a> <a id="3263" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3267" href="Fixpoint-Instances.html#1103" class="Bound">ℓ</a> <a id="3269" class="Keyword">where</a>
    <a id="3279" class="Keyword">field</a>
      <a id="Final-Recursive-fp-coalgebra.IsRecursive&#39;.is-recursive-dec"></a><a id="3291" href="Fixpoint-Instances.html#3291" class="Field">is-recursive-dec</a> <a id="3308" class="Symbol">:</a> <a id="3310" href="Relation.Nullary.Decidable.Core.html#4828" class="Function">True</a> <a id="3315" class="Symbol">(</a><a id="3316" href="Fixpoint-Instances.html#3142" class="Bound">LEM</a> <a id="3320" class="Symbol">(</a><a id="3321" href="Coalgebra.Recursive.html#2398" class="Record">IsRecursive</a> <a id="3333" href="Fixpoint-Instances.html#3242" class="Bound">R</a><a id="3334" class="Symbol">))</a>

    <a id="Final-Recursive-fp-coalgebra.IsRecursive&#39;.is-recursive"></a><a id="3342" href="Fixpoint-Instances.html#3342" class="Function">is-recursive</a> <a id="3355" class="Symbol">:</a> <a id="3357" href="Coalgebra.Recursive.html#2398" class="Record">IsRecursive</a> <a id="3369" href="Fixpoint-Instances.html#3242" class="Bound">R</a>
    <a id="3375" href="Fixpoint-Instances.html#3342" class="Function">is-recursive</a> <a id="3388" class="Symbol">=</a> <a id="3390" href="Relation.Nullary.Decidable.Core.html#5118" class="Function">toWitness</a> <a id="3400" href="Fixpoint-Instances.html#3291" class="Field">is-recursive-dec</a>
    <a id="3421" class="Keyword">module</a> <a id="Final-Recursive-fp-coalgebra.IsRecursive&#39;.is-rec"></a><a id="3428" href="Fixpoint-Instances.html#3428" class="Module">is-rec</a> <a id="3435" class="Symbol">=</a> <a id="3437" href="Coalgebra.Recursive.html#2398" class="Module">IsRecursive</a> <a id="3449" href="Fixpoint-Instances.html#3342" class="Function">is-recursive</a>

  <a id="Final-Recursive-fp-coalgebra.mk-IsRecursive&#39;"></a><a id="3465" href="Fixpoint-Instances.html#3465" class="Function">mk-IsRecursive&#39;</a> <a id="3481" class="Symbol">:</a> <a id="3483" class="Symbol">∀</a> <a id="3485" class="Symbol">{</a><a id="3486" href="Fixpoint-Instances.html#3486" class="Bound">R</a> <a id="3488" class="Symbol">:</a> <a id="3490" href="Categories.Functor.Coalgebra.html#483" class="Record">F-Coalgebra</a> <a id="3502" href="Fixpoint-Instances.html#1170" class="Bound">F</a><a id="3503" class="Symbol">}</a> <a id="3505" class="Symbol">→</a> <a id="3507" href="Coalgebra.Recursive.html#2398" class="Record">IsRecursive</a> <a id="3519" href="Fixpoint-Instances.html#3486" class="Bound">R</a> <a id="3521" class="Symbol">→</a> <a id="3523" href="Fixpoint-Instances.html#3228" class="Record">IsRecursive&#39;</a> <a id="3536" href="Fixpoint-Instances.html#3486" class="Bound">R</a>
  <a id="3540" href="Fixpoint-Instances.html#3465" class="Function">mk-IsRecursive&#39;</a> <a id="3556" href="Fixpoint-Instances.html#3556" class="Bound">rec</a> <a id="3560" class="Symbol">=</a> <a id="3562" class="Keyword">record</a> <a id="3569" class="Symbol">{</a> <a id="3571" href="Fixpoint-Instances.html#3291" class="Field">is-recursive-dec</a> <a id="3588" class="Symbol">=</a> <a id="3590" href="Relation.Nullary.Decidable.Core.html#5290" class="Function">fromWitness</a> <a id="3602" href="Fixpoint-Instances.html#3556" class="Bound">rec</a> <a id="3606" class="Symbol">}</a>

  <a id="Final-Recursive-fp-coalgebra.𝒟"></a><a id="3611" href="Fixpoint-Instances.html#3611" class="Function">𝒟</a> <a id="3613" class="Symbol">:</a> <a id="3615" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="3624" href="Fixpoint-Instances.html#1103" class="Bound">ℓ</a> <a id="3626" href="Fixpoint-Instances.html#1103" class="Bound">ℓ</a> <a id="3628" href="Fixpoint-Instances.html#1103" class="Bound">ℓ</a>
  <a id="3632" href="Fixpoint-Instances.html#3611" class="Function">𝒟</a> <a id="3634" class="Symbol">=</a> <a id="3636" href="Coalgebra.IdxProp.html#1329" class="Function">IdxPropCoalgebras</a> <a id="3654" href="Fixpoint-Instances.html#3228" class="Record">IsRecursive&#39;</a>
  <a id="Final-Recursive-fp-coalgebra.𝒟-filtered"></a><a id="3669" href="Fixpoint-Instances.html#3669" class="Function">𝒟-filtered</a> <a id="3680" class="Symbol">:</a> <a id="3682" href="Batteries.Diagram.Filtered.html#2825" class="Record">filtered</a> <a id="3691" href="Fixpoint-Instances.html#3611" class="Function">𝒟</a>
  <a id="3695" href="Fixpoint-Instances.html#3669" class="Function">𝒟-filtered</a> <a id="3706" class="Symbol">=</a> <a id="3708" href="Coalgebra.IdxProp-Filtered.html#8333" class="Function">IdxPropCoalgebras-filtered</a> <a id="3735" href="Fixpoint-Instances.html#3228" class="Record">IsRecursive&#39;</a>
    <a id="3752" class="Symbol">λ</a> <a id="3754" class="Symbol">{</a><a id="3755" href="Fixpoint-Instances.html#3755" class="Bound">𝒟</a><a id="3756" class="Symbol">}</a> <a id="3758" href="Fixpoint-Instances.html#3758" class="Bound">D</a> <a id="3760" href="Fixpoint-Instances.html#3760" class="Bound">all-rec&#39;</a> <a id="3769" href="Fixpoint-Instances.html#3769" class="Bound">cocone</a> <a id="3776" href="Fixpoint-Instances.html#3776" class="Bound">cocone-initial</a> <a id="3791" class="Symbol">→</a>
      <a id="3799" class="Keyword">let</a>
        <a id="3811" href="Fixpoint-Instances.html#3811" class="Bound">all-rec</a> <a id="3819" class="Symbol">:</a> <a id="3821" class="Symbol">(</a><a id="3822" href="Fixpoint-Instances.html#3822" class="Bound">i</a> <a id="3824" class="Symbol">:</a> <a id="3826" href="Categories.Category.Core.html#559" class="Field">Category.Obj</a> <a id="3839" href="Fixpoint-Instances.html#3755" class="Bound">𝒟</a><a id="3840" class="Symbol">)</a> <a id="3842" class="Symbol">→</a> <a id="3844" href="Coalgebra.Recursive.html#2398" class="Record">IsRecursive</a> <a id="3856" class="Symbol">(</a><a id="3857" href="Categories.Functor.Core.html#797" class="Function">Functor.₀</a> <a id="3867" href="Fixpoint-Instances.html#3758" class="Bound">D</a> <a id="3869" href="Fixpoint-Instances.html#3822" class="Bound">i</a><a id="3870" class="Symbol">)</a>
        <a id="3880" href="Fixpoint-Instances.html#3811" class="Bound">all-rec</a> <a id="3888" href="Fixpoint-Instances.html#3888" class="Bound">i</a> <a id="3890" class="Symbol">=</a> <a id="3892" href="Fixpoint-Instances.html#3342" class="Function">IsRecursive&#39;.is-recursive</a> <a id="3918" class="Symbol">(</a><a id="3919" href="Fixpoint-Instances.html#3760" class="Bound">all-rec&#39;</a> <a id="3928" href="Fixpoint-Instances.html#3888" class="Bound">i</a><a id="3929" class="Symbol">)</a>
      <a id="3937" class="Keyword">in</a>
      <a id="3946" href="Fixpoint-Instances.html#3465" class="Function">mk-IsRecursive&#39;</a> <a id="3962" class="Symbol">(</a><a id="3963" href="Coalgebra.Recursive.html#9720" class="Function">Limitting-Cocone-IsRecursive</a> <a id="3992" href="Fixpoint-Instances.html#3758" class="Bound">D</a> <a id="3994" href="Fixpoint-Instances.html#3811" class="Bound">all-rec</a> <a id="4002" href="Fixpoint-Instances.html#3769" class="Bound">cocone</a> <a id="4009" href="Fixpoint-Instances.html#3776" class="Bound">cocone-initial</a><a id="4023" class="Symbol">)</a>

  <a id="Final-Recursive-fp-coalgebra.μF-colim"></a><a id="4028" href="Fixpoint-Instances.html#4028" class="Function">μF-colim</a> <a id="4037" class="Symbol">:</a> <a id="4039" href="Categories.Diagram.Colimit.html#961" class="Record">Colimit</a> <a id="4047" class="Symbol">(</a><a id="4048" href="Batteries.Diagram.Colimit.Instance.F-Coalgebras.html#947" class="Function">forget-Coalgebra</a> <a id="4065" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="4068" href="Coalgebra.IdxProp.html#1464" class="Function">forget-IdxProp</a> <a id="4083" href="Fixpoint-Instances.html#3228" class="Record">IsRecursive&#39;</a><a id="4095" class="Symbol">)</a>
  <a id="4099" href="Fixpoint-Instances.html#4028" class="Function">μF-colim</a> <a id="4108" class="Symbol">=</a> <a id="4110" href="Fixpoint-Instances.html#1132" class="Bound">𝒞-cocomplete</a> <a id="4123" class="Symbol">_</a>

  <a id="Final-Recursive-fp-coalgebra.μF"></a><a id="4128" href="Fixpoint-Instances.html#4128" class="Function">μF</a> <a id="4131" class="Symbol">:</a> <a id="4133" href="Categories.Category.Core.html#559" class="Function">𝒞.Obj</a>
  <a id="4141" href="Fixpoint-Instances.html#4128" class="Function">μF</a> <a id="4144" class="Symbol">=</a> <a id="4146" href="Categories.Diagram.Colimit.html#1191" class="Function">Colimit.coapex</a> <a id="4161" href="Fixpoint-Instances.html#4028" class="Function">μF-colim</a>

  <a id="4173" class="Keyword">open</a> <a id="4178" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="4187" href="Fixpoint-Instances.html#1109" class="Bound">𝒞</a>
  <a id="Final-Recursive-fp-coalgebra.coprod-extension-recursive"></a><a id="4191" href="Fixpoint-Instances.html#4191" class="Function">coprod-extension-recursive</a> <a id="4218" class="Symbol">:</a> <a id="4220" class="Symbol">∀</a> <a id="4222" class="Symbol">{</a><a id="4223" href="Fixpoint-Instances.html#4223" class="Bound">P</a> <a id="4225" href="Fixpoint-Instances.html#4225" class="Bound">C</a> <a id="4227" class="Symbol">:</a> <a id="4229" href="Categories.Category.Core.html#559" class="Function">𝒞.Obj</a><a id="4234" class="Symbol">}</a> <a id="4236" class="Symbol">(</a><a id="4237" href="Fixpoint-Instances.html#4237" class="Bound">c</a> <a id="4239" class="Symbol">:</a> <a id="4241" href="Fixpoint-Instances.html#4225" class="Bound">C</a> <a id="4243" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="4245" href="Categories.Functor.Core.html#797" class="Function">F.₀</a> <a id="4249" href="Fixpoint-Instances.html#4225" class="Bound">C</a><a id="4250" class="Symbol">)</a>
                             <a id="4281" class="Symbol">→</a> <a id="4283" class="Symbol">(</a><a id="4284" href="Fixpoint-Instances.html#4284" class="Bound">p</a> <a id="4286" class="Symbol">:</a> <a id="4288" href="Fixpoint-Instances.html#4223" class="Bound">P</a> <a id="4290" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="4292" href="Categories.Functor.Core.html#797" class="Function">F.₀</a> <a id="4296" href="Fixpoint-Instances.html#4225" class="Bound">C</a><a id="4297" class="Symbol">)</a>
                             <a id="4328" class="Symbol">→</a> <a id="4330" class="Symbol">(</a><a id="4331" href="Fixpoint-Instances.html#4331" class="Bound">C+P</a> <a id="4335" class="Symbol">:</a> <a id="4337" href="Categories.Object.Coproduct.html#398" class="Record">Coproduct</a> <a id="4347" href="Fixpoint-Instances.html#1109" class="Bound">𝒞</a> <a id="4349" href="Fixpoint-Instances.html#4225" class="Bound">C</a> <a id="4351" href="Fixpoint-Instances.html#4223" class="Bound">P</a><a id="4352" class="Symbol">)</a>
                             <a id="4383" class="Symbol">→</a> <a id="4385" href="Coalgebra.Recursive.html#2398" class="Record">IsRecursive</a> <a id="4397" class="Symbol">(</a><a id="4398" href="Categories.Functor.Coalgebra.html#611" class="Function">to-Coalgebra</a> <a id="4411" href="Fixpoint-Instances.html#4237" class="Bound">c</a><a id="4412" class="Symbol">)</a>
                             <a id="4443" class="Symbol">→</a> <a id="4445" href="Coalgebra.Recursive.html#2398" class="Record">IsRecursive</a> <a id="4457" class="Symbol">(</a><a id="4458" href="Coproduct-Extension.html#986" class="Function">C,c+p</a> <a id="4464" href="Fixpoint-Instances.html#4237" class="Bound">c</a> <a id="4466" href="Fixpoint-Instances.html#4331" class="Bound">C+P</a> <a id="4470" href="Fixpoint-Instances.html#4284" class="Bound">p</a><a id="4471" class="Symbol">)</a>
  <a id="4475" href="Fixpoint-Instances.html#4191" class="Function">coprod-extension-recursive</a> <a id="4502" class="Symbol">{</a><a id="4503" href="Fixpoint-Instances.html#4503" class="Bound">P</a><a id="4504" class="Symbol">}</a> <a id="4506" class="Symbol">{</a><a id="4507" href="Fixpoint-Instances.html#4507" class="Bound">C</a><a id="4508" class="Symbol">}</a> <a id="4510" href="Fixpoint-Instances.html#4510" class="Bound">c</a> <a id="4512" href="Fixpoint-Instances.html#4512" class="Bound">p</a> <a id="4514" href="Fixpoint-Instances.html#4514" class="Bound">C+P</a> <a id="4518" href="Fixpoint-Instances.html#4518" class="Bound">c-recursive</a> <a id="4530" class="Symbol">=</a>
    <a id="4536" href="Coalgebra.Recursive.html#4556" class="Function">sandwich-recursive</a>
      <a id="4561" class="Symbol">(</a><a id="4562" href="Categories.Functor.Coalgebra.html#611" class="Function">to-Coalgebra</a> <a id="4575" href="Fixpoint-Instances.html#4510" class="Bound">c</a><a id="4576" class="Symbol">)</a>
      <a id="4584" class="Symbol">(</a><a id="4585" href="Coproduct-Extension.html#986" class="Function">C,c+p</a> <a id="4591" href="Fixpoint-Instances.html#4510" class="Bound">c</a> <a id="4593" href="Fixpoint-Instances.html#4514" class="Bound">C+P</a> <a id="4597" href="Fixpoint-Instances.html#4512" class="Bound">p</a><a id="4598" class="Symbol">)</a>
      <a id="4606" href="Fixpoint-Instances.html#4518" class="Bound">c-recursive</a>
      <a id="4624" class="Symbol">(</a><a id="4625" href="Coproduct-Extension.html#1073" class="Function">i₁-hom</a> <a id="4632" href="Fixpoint-Instances.html#4510" class="Bound">c</a> <a id="4634" href="Fixpoint-Instances.html#4514" class="Bound">C+P</a> <a id="4638" href="Fixpoint-Instances.html#4512" class="Bound">p</a><a id="4639" class="Symbol">)</a>
      <a id="4647" class="Symbol">(</a><a id="4648" href="Coproduct-Extension.html#1354" class="Function">[c,p]-hom</a> <a id="4658" href="Fixpoint-Instances.html#4510" class="Bound">c</a> <a id="4660" href="Fixpoint-Instances.html#4514" class="Bound">C+P</a> <a id="4664" href="Fixpoint-Instances.html#4512" class="Bound">p</a><a id="4665" class="Symbol">)</a>
      <a id="4673" href="Relation.Binary.Structures.html#1641" class="Function">Equiv.refl</a>

  <a id="Final-Recursive-fp-coalgebra.μF≅F[μF]"></a><a id="4687" href="Fixpoint-Instances.html#4687" class="Function">μF≅F[μF]</a> <a id="4696" class="Symbol">:</a> <a id="4698" href="Fixpoint-Instances.html#4128" class="Function">μF</a> <a id="4701" href="Categories.Morphism.html#2335" class="Record Operator">≅</a> <a id="4703" href="Categories.Functor.Core.html#797" class="Function">F.₀</a> <a id="4707" href="Fixpoint-Instances.html#4128" class="Function">μF</a>
  <a id="4712" href="Fixpoint-Instances.html#4687" class="Function">μF≅F[μF]</a> <a id="4721" class="Symbol">=</a> <a id="4723" href="Filtered-Coalgebra-Fixpoint.html#13886" class="Function">fixpoint-theorem.T≅FT</a>
                <a id="4761" href="Fixpoint-Instances.html#3228" class="Record">IsRecursive&#39;</a>
                <a id="4790" href="Fixpoint-Instances.html#1548" class="Function">has-fin-coequalizers</a>
                <a id="4827" href="Fixpoint-Instances.html#4028" class="Function">μF-colim</a>
                <a id="4852" href="Fixpoint-Instances.html#3080" class="Bound">F-finitary</a>
                <a id="4879" href="Fixpoint-Instances.html#3669" class="Function">𝒟-filtered</a>
                <a id="4906" class="Symbol">(λ</a> <a id="4909" href="Fixpoint-Instances.html#4909" class="Bound">C</a> <a id="4911" href="Fixpoint-Instances.html#4911" class="Bound">c</a> <a id="4913" href="Fixpoint-Instances.html#4913" class="Bound">p</a> <a id="4915" href="Fixpoint-Instances.html#4915" class="Bound">coprod</a> <a id="4922" href="Fixpoint-Instances.html#4922" class="Bound">rec&#39;</a> <a id="4927" class="Symbol">→</a>
                  <a id="4947" href="Fixpoint-Instances.html#3465" class="Function">mk-IsRecursive&#39;</a>
                    <a id="4983" class="Symbol">(</a><a id="4984" href="Fixpoint-Instances.html#4191" class="Function">coprod-extension-recursive</a> <a id="5011" href="Fixpoint-Instances.html#4911" class="Bound">c</a> <a id="5013" href="Fixpoint-Instances.html#4913" class="Bound">p</a> <a id="5015" href="Fixpoint-Instances.html#4915" class="Bound">coprod</a>
                        <a id="5046" class="Symbol">(</a><a id="5047" href="Fixpoint-Instances.html#3342" class="Function">IsRecursive&#39;.is-recursive</a> <a id="5073" href="Fixpoint-Instances.html#4922" class="Bound">rec&#39;</a><a id="5077" class="Symbol">)))</a>
                <a id="5097" class="Symbol">λ</a> <a id="5099" href="Fixpoint-Instances.html#5099" class="Bound">R</a> <a id="5101" href="Fixpoint-Instances.html#5101" class="Bound">E</a> <a id="5103" href="Fixpoint-Instances.html#5103" class="Bound">R≅E</a> <a id="5107" href="Fixpoint-Instances.html#5107" class="Bound">R-rec&#39;</a> <a id="5114" class="Symbol">→</a> <a id="5116" href="Fixpoint-Instances.html#3465" class="Function">mk-IsRecursive&#39;</a> <a id="5132" class="Symbol">(</a><a id="5133" class="Keyword">record</a>
                  <a id="5158" class="Symbol">{</a> <a id="5160" href="Coalgebra.Recursive.html#2530" class="Field">recur</a> <a id="5166" class="Symbol">=</a> <a id="5168" class="Symbol">λ</a> <a id="5170" href="Fixpoint-Instances.html#5170" class="Bound">A</a> <a id="5172" class="Symbol">→</a>
                          <a id="5200" href="Coalgebra.Recursive.html#1502" class="Function">C2A-precompose</a> <a id="5215" class="Symbol">(</a><a id="5216" href="Coalgebra.Recursive.html#2530" class="Function">IsRecursive&#39;.is-rec.recur</a> <a id="5242" href="Fixpoint-Instances.html#5107" class="Bound">R-rec&#39;</a> <a id="5249" href="Fixpoint-Instances.html#5170" class="Bound">A</a><a id="5250" class="Symbol">)</a>
                            <a id="5280" class="Symbol">(</a><a id="5281" href="Categories.Morphism.html#2400" class="Field">M._≅_.to</a> <a id="5290" href="Fixpoint-Instances.html#5103" class="Bound">R≅E</a><a id="5293" class="Symbol">)</a>
                  <a id="5313" class="Symbol">;</a> <a id="5315" href="Coalgebra.Recursive.html#2617" class="Field">unique</a> <a id="5322" class="Symbol">=</a> <a id="5324" class="Symbol">λ</a> <a id="5326" href="Fixpoint-Instances.html#5326" class="Bound">A</a> <a id="5328" href="Fixpoint-Instances.html#5328" class="Bound">g</a> <a id="5330" href="Fixpoint-Instances.html#5330" class="Bound">h</a> <a id="5332" class="Symbol">→</a>
                    <a id="5354" class="Keyword">let</a>
                      <a id="5380" href="Fixpoint-Instances.html#5380" class="Bound">from</a> <a id="5385" class="Symbol">=</a> <a id="5387" href="Categories.Functor.Coalgebra.html#1411" class="Field">F-Coalgebra-Morphism.f</a> <a id="5410" class="Symbol">(</a><a id="5411" href="Categories.Morphism.html#2383" class="Field">M._≅_.from</a> <a id="5422" href="Fixpoint-Instances.html#5103" class="Bound">R≅E</a><a id="5425" class="Symbol">)</a>
                      <a id="5449" href="Fixpoint-Instances.html#5449" class="Bound">to</a> <a id="5452" class="Symbol">=</a> <a id="5454" href="Categories.Functor.Coalgebra.html#1411" class="Field">F-Coalgebra-Morphism.f</a> <a id="5477" class="Symbol">(</a><a id="5478" href="Categories.Morphism.html#2400" class="Field">M._≅_.to</a> <a id="5487" href="Fixpoint-Instances.html#5103" class="Bound">R≅E</a><a id="5490" class="Symbol">)</a>
                      <a id="5514" href="Fixpoint-Instances.html#5514" class="Bound">helper</a> <a id="5521" class="Symbol">:</a> <a id="5523" class="Symbol">(</a><a id="5524" href="Coalgebra.Recursive.html#1394" class="Field">C2A-morphism.f</a> <a id="5539" href="Fixpoint-Instances.html#5328" class="Bound">g</a><a id="5540" class="Symbol">)</a> <a id="5542" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5544" href="Fixpoint-Instances.html#5380" class="Bound">from</a> <a id="5549" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="5551" class="Symbol">(</a><a id="5552" href="Coalgebra.Recursive.html#1394" class="Field">C2A-morphism.f</a> <a id="5567" href="Fixpoint-Instances.html#5330" class="Bound">h</a><a id="5568" class="Symbol">)</a> <a id="5570" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5572" href="Fixpoint-Instances.html#5380" class="Bound">from</a>
                      <a id="5599" href="Fixpoint-Instances.html#5514" class="Bound">helper</a> <a id="5606" class="Symbol">=</a> <a id="5608" href="Coalgebra.Recursive.html#2617" class="Function">IsRecursive&#39;.is-rec.unique</a> <a id="5635" href="Fixpoint-Instances.html#5107" class="Bound">R-rec&#39;</a> <a id="5642" href="Fixpoint-Instances.html#5326" class="Bound">A</a>
                        <a id="5668" class="Symbol">(</a><a id="5669" href="Coalgebra.Recursive.html#1502" class="Function">C2A-precompose</a> <a id="5684" href="Fixpoint-Instances.html#5328" class="Bound">g</a> <a id="5686" class="Symbol">(</a><a id="5687" href="Categories.Morphism.html#2383" class="Field">M._≅_.from</a> <a id="5698" href="Fixpoint-Instances.html#5103" class="Bound">R≅E</a><a id="5701" class="Symbol">))</a>
                        <a id="5728" class="Symbol">(</a><a id="5729" href="Coalgebra.Recursive.html#1502" class="Function">C2A-precompose</a> <a id="5744" href="Fixpoint-Instances.html#5330" class="Bound">h</a> <a id="5746" class="Symbol">(</a><a id="5747" href="Categories.Morphism.html#2383" class="Field">M._≅_.from</a> <a id="5758" href="Fixpoint-Instances.html#5103" class="Bound">R≅E</a><a id="5761" class="Symbol">))</a>
                      <a id="5786" class="Keyword">open</a> <a id="5791" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
                    <a id="5824" class="Keyword">in</a>
                    <a id="5847" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
                    <a id="5873" href="Coalgebra.Recursive.html#1394" class="Field">C2A-morphism.f</a> <a id="5888" href="Fixpoint-Instances.html#5328" class="Bound">g</a> <a id="5890" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="5893" href="Categories.Morphism.Reasoning.Core.html#4341" class="Function">elimʳ</a> <a id="5899" class="Symbol">(</a><a id="5900" href="Categories.Morphism.html#1990" class="Field">M.Iso.isoʳ</a> <a id="5911" class="Symbol">(</a><a id="5912" href="Categories.Morphism.html#2417" class="Field">M._≅_.iso</a> <a id="5922" href="Fixpoint-Instances.html#5103" class="Bound">R≅E</a><a id="5925" class="Symbol">))</a> <a id="5928" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
                    <a id="5950" href="Coalgebra.Recursive.html#1394" class="Field">C2A-morphism.f</a> <a id="5965" href="Fixpoint-Instances.html#5328" class="Bound">g</a> <a id="5967" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5969" href="Fixpoint-Instances.html#5380" class="Bound">from</a> <a id="5974" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5976" href="Fixpoint-Instances.html#5449" class="Bound">to</a> <a id="5979" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5982" href="Categories.Morphism.Reasoning.Core.html#5142" class="Function">extendʳ</a> <a id="5990" href="Fixpoint-Instances.html#5514" class="Bound">helper</a> <a id="5997" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
                    <a id="6019" href="Coalgebra.Recursive.html#1394" class="Field">C2A-morphism.f</a> <a id="6034" href="Fixpoint-Instances.html#5330" class="Bound">h</a> <a id="6036" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6038" href="Fixpoint-Instances.html#5380" class="Bound">from</a> <a id="6043" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6045" href="Fixpoint-Instances.html#5449" class="Bound">to</a> <a id="6048" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="6051" href="Categories.Morphism.Reasoning.Core.html#4341" class="Function">elimʳ</a> <a id="6057" class="Symbol">(</a><a id="6058" href="Categories.Morphism.html#1990" class="Field">M.Iso.isoʳ</a> <a id="6069" class="Symbol">(</a><a id="6070" href="Categories.Morphism.html#2417" class="Field">M._≅_.iso</a> <a id="6080" href="Fixpoint-Instances.html#5103" class="Bound">R≅E</a><a id="6083" class="Symbol">))</a> <a id="6086" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
                    <a id="6108" href="Coalgebra.Recursive.html#1394" class="Field">C2A-morphism.f</a> <a id="6123" href="Fixpoint-Instances.html#5330" class="Bound">h</a>
                    <a id="6145" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
                  <a id="6165" class="Symbol">})</a> <a id="6168" class="Comment">-- λ _ _ _ _ → lift tt</a>
  
</pre></body></html>

==> anc/html/Function.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Function.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Simple combinators working solely on and with functions</a>
<a id="165" class="Comment">------------------------------------------------------------------------</a>

<a id="239" class="Comment">-- The contents of this module is also accessible via the `Function`</a>
<a id="308" class="Comment">-- module. See `Function.Strict` for strict versions of these</a>
<a id="370" class="Comment">-- combinators.</a>

<a id="387" class="Symbol">{-#</a> <a id="391" class="Keyword">OPTIONS</a> <a id="399" class="Pragma">--cubical-compatible</a> <a id="420" class="Pragma">--safe</a> <a id="427" class="Symbol">#-}</a>

<a id="432" class="Keyword">module</a> <a id="439" href="Function.Base.html" class="Module">Function.Base</a> <a id="453" class="Keyword">where</a>

<a id="460" class="Keyword">open</a> <a id="465" class="Keyword">import</a> <a id="472" href="Level.html" class="Module">Level</a> <a id="478" class="Keyword">using</a> <a id="484" class="Symbol">(</a><a id="485" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="490" class="Symbol">)</a>

<a id="493" class="Keyword">private</a>
  <a id="503" class="Keyword">variable</a>
    <a id="516" href="Function.Base.html#516" class="Generalizable">a</a> <a id="518" href="Function.Base.html#518" class="Generalizable">b</a> <a id="520" href="Function.Base.html#520" class="Generalizable">c</a> <a id="522" href="Function.Base.html#522" class="Generalizable">d</a> <a id="524" href="Function.Base.html#524" class="Generalizable">e</a> <a id="526" class="Symbol">:</a> <a id="528" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="538" href="Function.Base.html#538" class="Generalizable">A</a> <a id="540" class="Symbol">:</a> <a id="542" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="546" href="Function.Base.html#516" class="Generalizable">a</a>
    <a id="552" href="Function.Base.html#552" class="Generalizable">B</a> <a id="554" class="Symbol">:</a> <a id="556" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="560" href="Function.Base.html#518" class="Generalizable">b</a>
    <a id="566" href="Function.Base.html#566" class="Generalizable">C</a> <a id="568" class="Symbol">:</a> <a id="570" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="574" href="Function.Base.html#520" class="Generalizable">c</a>
    <a id="580" href="Function.Base.html#580" class="Generalizable">D</a> <a id="582" class="Symbol">:</a> <a id="584" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="588" href="Function.Base.html#522" class="Generalizable">d</a>
    <a id="594" href="Function.Base.html#594" class="Generalizable">E</a> <a id="596" class="Symbol">:</a> <a id="598" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="602" href="Function.Base.html#524" class="Generalizable">e</a>

<a id="605" class="Comment">------------------------------------------------------------------------</a>
<a id="678" class="Comment">-- Some simple functions</a>

<a id="id"></a><a id="704" href="Function.Base.html#704" class="Function">id</a> <a id="707" class="Symbol">:</a> <a id="709" href="Function.Base.html#538" class="Generalizable">A</a> <a id="711" class="Symbol">→</a> <a id="713" href="Function.Base.html#538" class="Generalizable">A</a>
<a id="715" href="Function.Base.html#704" class="Function">id</a> <a id="718" href="Function.Base.html#718" class="Bound">x</a> <a id="720" class="Symbol">=</a> <a id="722" href="Function.Base.html#718" class="Bound">x</a>

<a id="const"></a><a id="725" href="Function.Base.html#725" class="Function">const</a> <a id="731" class="Symbol">:</a> <a id="733" href="Function.Base.html#538" class="Generalizable">A</a> <a id="735" class="Symbol">→</a> <a id="737" href="Function.Base.html#552" class="Generalizable">B</a> <a id="739" class="Symbol">→</a> <a id="741" href="Function.Base.html#538" class="Generalizable">A</a>
<a id="743" href="Function.Base.html#725" class="Function">const</a> <a id="749" href="Function.Base.html#749" class="Bound">x</a> <a id="751" class="Symbol">=</a> <a id="753" class="Symbol">λ</a> <a id="755" href="Function.Base.html#755" class="Bound">_</a> <a id="757" class="Symbol">→</a> <a id="759" href="Function.Base.html#749" class="Bound">x</a>

<a id="constᵣ"></a><a id="762" href="Function.Base.html#762" class="Function">constᵣ</a> <a id="769" class="Symbol">:</a> <a id="771" href="Function.Base.html#538" class="Generalizable">A</a> <a id="773" class="Symbol">→</a> <a id="775" href="Function.Base.html#552" class="Generalizable">B</a> <a id="777" class="Symbol">→</a> <a id="779" href="Function.Base.html#552" class="Generalizable">B</a>
<a id="781" href="Function.Base.html#762" class="Function">constᵣ</a> <a id="788" class="Symbol">_</a> <a id="790" class="Symbol">=</a> <a id="792" href="Function.Base.html#704" class="Function">id</a>

<a id="796" class="Comment">------------------------------------------------------------------------</a>
<a id="869" class="Comment">-- Operations on dependent functions</a>

<a id="907" class="Comment">-- These are functions whose output has a type that depends on the</a>
<a id="974" class="Comment">-- value of the input to the function.</a>

<a id="1014" class="Keyword">infixr</a> <a id="1021" class="Number">9</a> <a id="1023" href="Function.Base.html#1134" class="Function Operator">_∘_</a> <a id="1027" href="Function.Base.html#1322" class="Function Operator">_∘₂_</a>
<a id="1032" class="Keyword">infixl</a> <a id="1039" class="Number">8</a> <a id="1041" href="Function.Base.html#2413" class="Function Operator">_ˢ_</a>
<a id="1045" class="Keyword">infixl</a> <a id="1052" class="Number">0</a> <a id="1054" href="Function.Base.html#2146" class="Function Operator">_|&gt;_</a>
<a id="1059" class="Keyword">infix</a>  <a id="1066" class="Number">0</a> <a id="1068" href="Function.Base.html#3079" class="Function Operator">case_returning_of_</a> <a id="1087" href="Function.Base.html#6828" class="Function Operator">case_return_of_</a>
<a id="1103" class="Keyword">infixr</a> <a id="1110" class="Number">-1</a> <a id="1113" href="Function.Base.html#1993" class="Function Operator">_$_</a>

<a id="1118" class="Comment">-- Composition</a>

<a id="_∘_"></a><a id="1134" href="Function.Base.html#1134" class="Function Operator">_∘_</a> <a id="1138" class="Symbol">:</a> <a id="1140" class="Symbol">∀</a> <a id="1142" class="Symbol">{</a><a id="1143" href="Function.Base.html#1143" class="Bound">A</a> <a id="1145" class="Symbol">:</a> <a id="1147" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1151" href="Function.Base.html#516" class="Generalizable">a</a><a id="1152" class="Symbol">}</a> <a id="1154" class="Symbol">{</a><a id="1155" href="Function.Base.html#1155" class="Bound">B</a> <a id="1157" class="Symbol">:</a> <a id="1159" href="Function.Base.html#1143" class="Bound">A</a> <a id="1161" class="Symbol">→</a> <a id="1163" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1167" href="Function.Base.html#518" class="Generalizable">b</a><a id="1168" class="Symbol">}</a> <a id="1170" class="Symbol">{</a><a id="1171" href="Function.Base.html#1171" class="Bound">C</a> <a id="1173" class="Symbol">:</a> <a id="1175" class="Symbol">{</a><a id="1176" href="Function.Base.html#1176" class="Bound">x</a> <a id="1178" class="Symbol">:</a> <a id="1180" href="Function.Base.html#1143" class="Bound">A</a><a id="1181" class="Symbol">}</a> <a id="1183" class="Symbol">→</a> <a id="1185" href="Function.Base.html#1155" class="Bound">B</a> <a id="1187" href="Function.Base.html#1176" class="Bound">x</a> <a id="1189" class="Symbol">→</a> <a id="1191" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1195" href="Function.Base.html#520" class="Generalizable">c</a><a id="1196" class="Symbol">}</a> <a id="1198" class="Symbol">→</a>
      <a id="1206" class="Symbol">(∀</a> <a id="1209" class="Symbol">{</a><a id="1210" href="Function.Base.html#1210" class="Bound">x</a><a id="1211" class="Symbol">}</a> <a id="1213" class="Symbol">(</a><a id="1214" href="Function.Base.html#1214" class="Bound">y</a> <a id="1216" class="Symbol">:</a> <a id="1218" href="Function.Base.html#1155" class="Bound">B</a> <a id="1220" href="Function.Base.html#1210" class="Bound">x</a><a id="1221" class="Symbol">)</a> <a id="1223" class="Symbol">→</a> <a id="1225" href="Function.Base.html#1171" class="Bound">C</a> <a id="1227" href="Function.Base.html#1214" class="Bound">y</a><a id="1228" class="Symbol">)</a> <a id="1230" class="Symbol">→</a> <a id="1232" class="Symbol">(</a><a id="1233" href="Function.Base.html#1233" class="Bound">g</a> <a id="1235" class="Symbol">:</a> <a id="1237" class="Symbol">(</a><a id="1238" href="Function.Base.html#1238" class="Bound">x</a> <a id="1240" class="Symbol">:</a> <a id="1242" href="Function.Base.html#1143" class="Bound">A</a><a id="1243" class="Symbol">)</a> <a id="1245" class="Symbol">→</a> <a id="1247" href="Function.Base.html#1155" class="Bound">B</a> <a id="1249" href="Function.Base.html#1238" class="Bound">x</a><a id="1250" class="Symbol">)</a> <a id="1252" class="Symbol">→</a>
      <a id="1260" class="Symbol">((</a><a id="1262" href="Function.Base.html#1262" class="Bound">x</a> <a id="1264" class="Symbol">:</a> <a id="1266" href="Function.Base.html#1143" class="Bound">A</a><a id="1267" class="Symbol">)</a> <a id="1269" class="Symbol">→</a> <a id="1271" href="Function.Base.html#1171" class="Bound">C</a> <a id="1273" class="Symbol">(</a><a id="1274" href="Function.Base.html#1233" class="Bound">g</a> <a id="1276" href="Function.Base.html#1262" class="Bound">x</a><a id="1277" class="Symbol">))</a>
<a id="1280" href="Function.Base.html#1280" class="Bound">f</a> <a id="1282" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1284" href="Function.Base.html#1284" class="Bound">g</a> <a id="1286" class="Symbol">=</a> <a id="1288" class="Symbol">λ</a> <a id="1290" href="Function.Base.html#1290" class="Bound">x</a> <a id="1292" class="Symbol">→</a> <a id="1294" href="Function.Base.html#1280" class="Bound">f</a> <a id="1296" class="Symbol">(</a><a id="1297" href="Function.Base.html#1284" class="Bound">g</a> <a id="1299" href="Function.Base.html#1290" class="Bound">x</a><a id="1300" class="Symbol">)</a>
<a id="1302" class="Symbol">{-#</a> <a id="1306" class="Keyword">INLINE</a> <a id="1313" href="Function.Base.html#1134" class="Function Operator">_∘_</a> <a id="1317" class="Symbol">#-}</a>

<a id="_∘₂_"></a><a id="1322" href="Function.Base.html#1322" class="Function Operator">_∘₂_</a> <a id="1327" class="Symbol">:</a> <a id="1329" class="Symbol">∀</a> <a id="1331" class="Symbol">{</a><a id="1332" href="Function.Base.html#1332" class="Bound">A₁</a> <a id="1335" class="Symbol">:</a> <a id="1337" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1341" href="Function.Base.html#516" class="Generalizable">a</a><a id="1342" class="Symbol">}</a> <a id="1344" class="Symbol">{</a><a id="1345" href="Function.Base.html#1345" class="Bound">A₂</a> <a id="1348" class="Symbol">:</a> <a id="1350" href="Function.Base.html#1332" class="Bound">A₁</a> <a id="1353" class="Symbol">→</a> <a id="1355" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1359" href="Function.Base.html#522" class="Generalizable">d</a><a id="1360" class="Symbol">}</a>
         <a id="1371" class="Symbol">{</a><a id="1372" href="Function.Base.html#1372" class="Bound">B</a> <a id="1374" class="Symbol">:</a> <a id="1376" class="Symbol">(</a><a id="1377" href="Function.Base.html#1377" class="Bound">x</a> <a id="1379" class="Symbol">:</a> <a id="1381" href="Function.Base.html#1332" class="Bound">A₁</a><a id="1383" class="Symbol">)</a> <a id="1385" class="Symbol">→</a> <a id="1387" href="Function.Base.html#1345" class="Bound">A₂</a> <a id="1390" href="Function.Base.html#1377" class="Bound">x</a> <a id="1392" class="Symbol">→</a> <a id="1394" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1398" href="Function.Base.html#518" class="Generalizable">b</a><a id="1399" class="Symbol">}</a>
         <a id="1410" class="Symbol">{</a><a id="1411" href="Function.Base.html#1411" class="Bound">C</a> <a id="1413" class="Symbol">:</a> <a id="1415" class="Symbol">{</a><a id="1416" href="Function.Base.html#1416" class="Bound">x</a> <a id="1418" class="Symbol">:</a> <a id="1420" href="Function.Base.html#1332" class="Bound">A₁</a><a id="1422" class="Symbol">}</a> <a id="1424" class="Symbol">→</a> <a id="1426" class="Symbol">{</a><a id="1427" href="Function.Base.html#1427" class="Bound">y</a> <a id="1429" class="Symbol">:</a> <a id="1431" href="Function.Base.html#1345" class="Bound">A₂</a> <a id="1434" href="Function.Base.html#1416" class="Bound">x</a><a id="1435" class="Symbol">}</a> <a id="1437" class="Symbol">→</a> <a id="1439" href="Function.Base.html#1372" class="Bound">B</a> <a id="1441" href="Function.Base.html#1416" class="Bound">x</a> <a id="1443" href="Function.Base.html#1427" class="Bound">y</a> <a id="1445" class="Symbol">→</a> <a id="1447" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1451" href="Function.Base.html#520" class="Generalizable">c</a><a id="1452" class="Symbol">}</a> <a id="1454" class="Symbol">→</a>
       <a id="1463" class="Symbol">({</a><a id="1465" href="Function.Base.html#1465" class="Bound">x</a> <a id="1467" class="Symbol">:</a> <a id="1469" href="Function.Base.html#1332" class="Bound">A₁</a><a id="1471" class="Symbol">}</a> <a id="1473" class="Symbol">→</a> <a id="1475" class="Symbol">{</a><a id="1476" href="Function.Base.html#1476" class="Bound">y</a> <a id="1478" class="Symbol">:</a> <a id="1480" href="Function.Base.html#1345" class="Bound">A₂</a> <a id="1483" href="Function.Base.html#1465" class="Bound">x</a><a id="1484" class="Symbol">}</a> <a id="1486" class="Symbol">→</a> <a id="1488" class="Symbol">(</a><a id="1489" href="Function.Base.html#1489" class="Bound">z</a> <a id="1491" class="Symbol">:</a> <a id="1493" href="Function.Base.html#1372" class="Bound">B</a> <a id="1495" href="Function.Base.html#1465" class="Bound">x</a> <a id="1497" href="Function.Base.html#1476" class="Bound">y</a><a id="1498" class="Symbol">)</a> <a id="1500" class="Symbol">→</a> <a id="1502" href="Function.Base.html#1411" class="Bound">C</a> <a id="1504" href="Function.Base.html#1489" class="Bound">z</a><a id="1505" class="Symbol">)</a> <a id="1507" class="Symbol">→</a>
       <a id="1516" class="Symbol">(</a><a id="1517" href="Function.Base.html#1517" class="Bound">g</a> <a id="1519" class="Symbol">:</a> <a id="1521" class="Symbol">(</a><a id="1522" href="Function.Base.html#1522" class="Bound">x</a> <a id="1524" class="Symbol">:</a> <a id="1526" href="Function.Base.html#1332" class="Bound">A₁</a><a id="1528" class="Symbol">)</a> <a id="1530" class="Symbol">→</a> <a id="1532" class="Symbol">(</a><a id="1533" href="Function.Base.html#1533" class="Bound">y</a> <a id="1535" class="Symbol">:</a> <a id="1537" href="Function.Base.html#1345" class="Bound">A₂</a> <a id="1540" href="Function.Base.html#1522" class="Bound">x</a><a id="1541" class="Symbol">)</a> <a id="1543" class="Symbol">→</a> <a id="1545" href="Function.Base.html#1372" class="Bound">B</a> <a id="1547" href="Function.Base.html#1522" class="Bound">x</a> <a id="1549" href="Function.Base.html#1533" class="Bound">y</a><a id="1550" class="Symbol">)</a> <a id="1552" class="Symbol">→</a>
       <a id="1561" class="Symbol">((</a><a id="1563" href="Function.Base.html#1563" class="Bound">x</a> <a id="1565" class="Symbol">:</a> <a id="1567" href="Function.Base.html#1332" class="Bound">A₁</a><a id="1569" class="Symbol">)</a> <a id="1571" class="Symbol">→</a> <a id="1573" class="Symbol">(</a><a id="1574" href="Function.Base.html#1574" class="Bound">y</a> <a id="1576" class="Symbol">:</a> <a id="1578" href="Function.Base.html#1345" class="Bound">A₂</a> <a id="1581" href="Function.Base.html#1563" class="Bound">x</a><a id="1582" class="Symbol">)</a> <a id="1584" class="Symbol">→</a> <a id="1586" href="Function.Base.html#1411" class="Bound">C</a> <a id="1588" class="Symbol">(</a><a id="1589" href="Function.Base.html#1517" class="Bound">g</a> <a id="1591" href="Function.Base.html#1563" class="Bound">x</a> <a id="1593" href="Function.Base.html#1574" class="Bound">y</a><a id="1594" class="Symbol">))</a>
<a id="1597" href="Function.Base.html#1597" class="Bound">f</a> <a id="1599" href="Function.Base.html#1322" class="Function Operator">∘₂</a> <a id="1602" href="Function.Base.html#1602" class="Bound">g</a> <a id="1604" class="Symbol">=</a> <a id="1606" class="Symbol">λ</a> <a id="1608" href="Function.Base.html#1608" class="Bound">x</a> <a id="1610" href="Function.Base.html#1610" class="Bound">y</a> <a id="1612" class="Symbol">→</a> <a id="1614" href="Function.Base.html#1597" class="Bound">f</a> <a id="1616" class="Symbol">(</a><a id="1617" href="Function.Base.html#1602" class="Bound">g</a> <a id="1619" href="Function.Base.html#1608" class="Bound">x</a> <a id="1621" href="Function.Base.html#1610" class="Bound">y</a><a id="1622" class="Symbol">)</a>

<a id="1625" class="Comment">-- Flipping order of arguments</a>

<a id="flip"></a><a id="1657" href="Function.Base.html#1657" class="Function">flip</a> <a id="1662" class="Symbol">:</a> <a id="1664" class="Symbol">∀</a> <a id="1666" class="Symbol">{</a><a id="1667" href="Function.Base.html#1667" class="Bound">A</a> <a id="1669" class="Symbol">:</a> <a id="1671" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1675" href="Function.Base.html#516" class="Generalizable">a</a><a id="1676" class="Symbol">}</a> <a id="1678" class="Symbol">{</a><a id="1679" href="Function.Base.html#1679" class="Bound">B</a> <a id="1681" class="Symbol">:</a> <a id="1683" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1687" href="Function.Base.html#518" class="Generalizable">b</a><a id="1688" class="Symbol">}</a> <a id="1690" class="Symbol">{</a><a id="1691" href="Function.Base.html#1691" class="Bound">C</a> <a id="1693" class="Symbol">:</a> <a id="1695" href="Function.Base.html#1667" class="Bound">A</a> <a id="1697" class="Symbol">→</a> <a id="1699" href="Function.Base.html#1679" class="Bound">B</a> <a id="1701" class="Symbol">→</a> <a id="1703" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1707" href="Function.Base.html#520" class="Generalizable">c</a><a id="1708" class="Symbol">}</a> <a id="1710" class="Symbol">→</a>
       <a id="1719" class="Symbol">((</a><a id="1721" href="Function.Base.html#1721" class="Bound">x</a> <a id="1723" class="Symbol">:</a> <a id="1725" href="Function.Base.html#1667" class="Bound">A</a><a id="1726" class="Symbol">)</a> <a id="1728" class="Symbol">(</a><a id="1729" href="Function.Base.html#1729" class="Bound">y</a> <a id="1731" class="Symbol">:</a> <a id="1733" href="Function.Base.html#1679" class="Bound">B</a><a id="1734" class="Symbol">)</a> <a id="1736" class="Symbol">→</a> <a id="1738" href="Function.Base.html#1691" class="Bound">C</a> <a id="1740" href="Function.Base.html#1721" class="Bound">x</a> <a id="1742" href="Function.Base.html#1729" class="Bound">y</a><a id="1743" class="Symbol">)</a> <a id="1745" class="Symbol">→</a> <a id="1747" class="Symbol">((</a><a id="1749" href="Function.Base.html#1749" class="Bound">y</a> <a id="1751" class="Symbol">:</a> <a id="1753" href="Function.Base.html#1679" class="Bound">B</a><a id="1754" class="Symbol">)</a> <a id="1756" class="Symbol">(</a><a id="1757" href="Function.Base.html#1757" class="Bound">x</a> <a id="1759" class="Symbol">:</a> <a id="1761" href="Function.Base.html#1667" class="Bound">A</a><a id="1762" class="Symbol">)</a> <a id="1764" class="Symbol">→</a> <a id="1766" href="Function.Base.html#1691" class="Bound">C</a> <a id="1768" href="Function.Base.html#1757" class="Bound">x</a> <a id="1770" href="Function.Base.html#1749" class="Bound">y</a><a id="1771" class="Symbol">)</a>
<a id="1773" href="Function.Base.html#1657" class="Function">flip</a> <a id="1778" href="Function.Base.html#1778" class="Bound">f</a> <a id="1780" class="Symbol">=</a> <a id="1782" class="Symbol">λ</a> <a id="1784" href="Function.Base.html#1784" class="Bound">y</a> <a id="1786" href="Function.Base.html#1786" class="Bound">x</a> <a id="1788" class="Symbol">→</a> <a id="1790" href="Function.Base.html#1778" class="Bound">f</a> <a id="1792" href="Function.Base.html#1786" class="Bound">x</a> <a id="1794" href="Function.Base.html#1784" class="Bound">y</a>
<a id="1796" class="Symbol">{-#</a> <a id="1800" class="Keyword">INLINE</a> <a id="1807" href="Function.Base.html#1657" class="Function">flip</a> <a id="1812" class="Symbol">#-}</a>

<a id="1817" class="Comment">-- Application - note that _$_ is right associative, as in Haskell.</a>
<a id="1885" class="Comment">-- If you want a left associative infix application operator, use</a>
<a id="1951" class="Comment">-- RawFunctor._&lt;$&gt;_ from Effect.Functor.</a>

<a id="_$_"></a><a id="1993" href="Function.Base.html#1993" class="Function Operator">_$_</a> <a id="1997" class="Symbol">:</a> <a id="1999" class="Symbol">∀</a> <a id="2001" class="Symbol">{</a><a id="2002" href="Function.Base.html#2002" class="Bound">A</a> <a id="2004" class="Symbol">:</a> <a id="2006" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2010" href="Function.Base.html#516" class="Generalizable">a</a><a id="2011" class="Symbol">}</a> <a id="2013" class="Symbol">{</a><a id="2014" href="Function.Base.html#2014" class="Bound">B</a> <a id="2016" class="Symbol">:</a> <a id="2018" href="Function.Base.html#2002" class="Bound">A</a> <a id="2020" class="Symbol">→</a> <a id="2022" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2026" href="Function.Base.html#518" class="Generalizable">b</a><a id="2027" class="Symbol">}</a> <a id="2029" class="Symbol">→</a>
      <a id="2037" class="Symbol">((</a><a id="2039" href="Function.Base.html#2039" class="Bound">x</a> <a id="2041" class="Symbol">:</a> <a id="2043" href="Function.Base.html#2002" class="Bound">A</a><a id="2044" class="Symbol">)</a> <a id="2046" class="Symbol">→</a> <a id="2048" href="Function.Base.html#2014" class="Bound">B</a> <a id="2050" href="Function.Base.html#2039" class="Bound">x</a><a id="2051" class="Symbol">)</a> <a id="2053" class="Symbol">→</a> <a id="2055" class="Symbol">((</a><a id="2057" href="Function.Base.html#2057" class="Bound">x</a> <a id="2059" class="Symbol">:</a> <a id="2061" href="Function.Base.html#2002" class="Bound">A</a><a id="2062" class="Symbol">)</a> <a id="2064" class="Symbol">→</a> <a id="2066" href="Function.Base.html#2014" class="Bound">B</a> <a id="2068" href="Function.Base.html#2057" class="Bound">x</a><a id="2069" class="Symbol">)</a>
<a id="2071" href="Function.Base.html#2071" class="Bound">f</a> <a id="2073" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="2075" href="Function.Base.html#2075" class="Bound">x</a> <a id="2077" class="Symbol">=</a> <a id="2079" href="Function.Base.html#2071" class="Bound">f</a> <a id="2081" href="Function.Base.html#2075" class="Bound">x</a>
<a id="2083" class="Symbol">{-#</a> <a id="2087" class="Keyword">INLINE</a> <a id="2094" href="Function.Base.html#1993" class="Function Operator">_$_</a> <a id="2098" class="Symbol">#-}</a>

<a id="2103" class="Comment">-- Flipped application (aka pipe-forward)</a>

<a id="_|&gt;_"></a><a id="2146" href="Function.Base.html#2146" class="Function Operator">_|&gt;_</a> <a id="2151" class="Symbol">:</a> <a id="2153" class="Symbol">∀</a> <a id="2155" class="Symbol">{</a><a id="2156" href="Function.Base.html#2156" class="Bound">A</a> <a id="2158" class="Symbol">:</a> <a id="2160" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2164" href="Function.Base.html#516" class="Generalizable">a</a><a id="2165" class="Symbol">}</a> <a id="2167" class="Symbol">{</a><a id="2168" href="Function.Base.html#2168" class="Bound">B</a> <a id="2170" class="Symbol">:</a> <a id="2172" href="Function.Base.html#2156" class="Bound">A</a> <a id="2174" class="Symbol">→</a> <a id="2176" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2180" href="Function.Base.html#518" class="Generalizable">b</a><a id="2181" class="Symbol">}</a> <a id="2183" class="Symbol">→</a>
       <a id="2192" class="Symbol">(</a><a id="2193" href="Function.Base.html#2193" class="Bound">a</a> <a id="2195" class="Symbol">:</a> <a id="2197" href="Function.Base.html#2156" class="Bound">A</a><a id="2198" class="Symbol">)</a> <a id="2200" class="Symbol">→</a> <a id="2202" class="Symbol">(∀</a> <a id="2205" href="Function.Base.html#2205" class="Bound">a</a> <a id="2207" class="Symbol">→</a> <a id="2209" href="Function.Base.html#2168" class="Bound">B</a> <a id="2211" href="Function.Base.html#2205" class="Bound">a</a><a id="2212" class="Symbol">)</a> <a id="2214" class="Symbol">→</a> <a id="2216" href="Function.Base.html#2168" class="Bound">B</a> <a id="2218" href="Function.Base.html#2193" class="Bound">a</a>
<a id="2220" href="Function.Base.html#2146" class="Function Operator">_|&gt;_</a> <a id="2225" class="Symbol">=</a> <a id="2227" href="Function.Base.html#1657" class="Function">flip</a> <a id="2232" href="Function.Base.html#1993" class="Function Operator">_$_</a>
<a id="2236" class="Symbol">{-#</a> <a id="2240" class="Keyword">INLINE</a> <a id="2247" href="Function.Base.html#2146" class="Function Operator">_|&gt;_</a> <a id="2252" class="Symbol">#-}</a>

<a id="2257" class="Comment">-- The S combinator - written infix as in Conor McBride&#39;s paper</a>
<a id="2321" class="Comment">-- &quot;Outrageous but Meaningful Coincidences: Dependent type-safe syntax</a>
<a id="2392" class="Comment">-- and evaluation&quot;.</a>

<a id="_ˢ_"></a><a id="2413" href="Function.Base.html#2413" class="Function Operator">_ˢ_</a> <a id="2417" class="Symbol">:</a> <a id="2419" class="Symbol">∀</a> <a id="2421" class="Symbol">{</a><a id="2422" href="Function.Base.html#2422" class="Bound">A</a> <a id="2424" class="Symbol">:</a> <a id="2426" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2430" href="Function.Base.html#516" class="Generalizable">a</a><a id="2431" class="Symbol">}</a> <a id="2433" class="Symbol">{</a><a id="2434" href="Function.Base.html#2434" class="Bound">B</a> <a id="2436" class="Symbol">:</a> <a id="2438" href="Function.Base.html#2422" class="Bound">A</a> <a id="2440" class="Symbol">→</a> <a id="2442" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2446" href="Function.Base.html#518" class="Generalizable">b</a><a id="2447" class="Symbol">}</a> <a id="2449" class="Symbol">{</a><a id="2450" href="Function.Base.html#2450" class="Bound">C</a> <a id="2452" class="Symbol">:</a> <a id="2454" class="Symbol">(</a><a id="2455" href="Function.Base.html#2455" class="Bound">x</a> <a id="2457" class="Symbol">:</a> <a id="2459" href="Function.Base.html#2422" class="Bound">A</a><a id="2460" class="Symbol">)</a> <a id="2462" class="Symbol">→</a> <a id="2464" href="Function.Base.html#2434" class="Bound">B</a> <a id="2466" href="Function.Base.html#2455" class="Bound">x</a> <a id="2468" class="Symbol">→</a> <a id="2470" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2474" href="Function.Base.html#520" class="Generalizable">c</a><a id="2475" class="Symbol">}</a> <a id="2477" class="Symbol">→</a>
      <a id="2485" class="Symbol">((</a><a id="2487" href="Function.Base.html#2487" class="Bound">x</a> <a id="2489" class="Symbol">:</a> <a id="2491" href="Function.Base.html#2422" class="Bound">A</a><a id="2492" class="Symbol">)</a> <a id="2494" class="Symbol">(</a><a id="2495" href="Function.Base.html#2495" class="Bound">y</a> <a id="2497" class="Symbol">:</a> <a id="2499" href="Function.Base.html#2434" class="Bound">B</a> <a id="2501" href="Function.Base.html#2487" class="Bound">x</a><a id="2502" class="Symbol">)</a> <a id="2504" class="Symbol">→</a> <a id="2506" href="Function.Base.html#2450" class="Bound">C</a> <a id="2508" href="Function.Base.html#2487" class="Bound">x</a> <a id="2510" href="Function.Base.html#2495" class="Bound">y</a><a id="2511" class="Symbol">)</a> <a id="2513" class="Symbol">→</a>
      <a id="2521" class="Symbol">(</a><a id="2522" href="Function.Base.html#2522" class="Bound">g</a> <a id="2524" class="Symbol">:</a> <a id="2526" class="Symbol">(</a><a id="2527" href="Function.Base.html#2527" class="Bound">x</a> <a id="2529" class="Symbol">:</a> <a id="2531" href="Function.Base.html#2422" class="Bound">A</a><a id="2532" class="Symbol">)</a> <a id="2534" class="Symbol">→</a> <a id="2536" href="Function.Base.html#2434" class="Bound">B</a> <a id="2538" href="Function.Base.html#2527" class="Bound">x</a><a id="2539" class="Symbol">)</a> <a id="2541" class="Symbol">→</a>
      <a id="2549" class="Symbol">((</a><a id="2551" href="Function.Base.html#2551" class="Bound">x</a> <a id="2553" class="Symbol">:</a> <a id="2555" href="Function.Base.html#2422" class="Bound">A</a><a id="2556" class="Symbol">)</a> <a id="2558" class="Symbol">→</a> <a id="2560" href="Function.Base.html#2450" class="Bound">C</a> <a id="2562" href="Function.Base.html#2551" class="Bound">x</a> <a id="2564" class="Symbol">(</a><a id="2565" href="Function.Base.html#2522" class="Bound">g</a> <a id="2567" href="Function.Base.html#2551" class="Bound">x</a><a id="2568" class="Symbol">))</a>
<a id="2571" href="Function.Base.html#2571" class="Bound">f</a> <a id="2573" href="Function.Base.html#2413" class="Function Operator">ˢ</a> <a id="2575" href="Function.Base.html#2575" class="Bound">g</a> <a id="2577" class="Symbol">=</a> <a id="2579" class="Symbol">λ</a> <a id="2581" href="Function.Base.html#2581" class="Bound">x</a> <a id="2583" class="Symbol">→</a> <a id="2585" href="Function.Base.html#2571" class="Bound">f</a> <a id="2587" href="Function.Base.html#2581" class="Bound">x</a> <a id="2589" class="Symbol">(</a><a id="2590" href="Function.Base.html#2575" class="Bound">g</a> <a id="2592" href="Function.Base.html#2581" class="Bound">x</a><a id="2593" class="Symbol">)</a>
<a id="2595" class="Symbol">{-#</a> <a id="2599" class="Keyword">INLINE</a> <a id="2606" href="Function.Base.html#2413" class="Function Operator">_ˢ_</a> <a id="2610" class="Symbol">#-}</a>

<a id="2615" class="Comment">-- Converting between implicit and explicit function spaces.</a>

<a id="_$-"></a><a id="2677" href="Function.Base.html#2677" class="Function Operator">_$-</a> <a id="2681" class="Symbol">:</a> <a id="2683" class="Symbol">∀</a> <a id="2685" class="Symbol">{</a><a id="2686" href="Function.Base.html#2686" class="Bound">A</a> <a id="2688" class="Symbol">:</a> <a id="2690" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2694" href="Function.Base.html#516" class="Generalizable">a</a><a id="2695" class="Symbol">}</a> <a id="2697" class="Symbol">{</a><a id="2698" href="Function.Base.html#2698" class="Bound">B</a> <a id="2700" class="Symbol">:</a> <a id="2702" href="Function.Base.html#2686" class="Bound">A</a> <a id="2704" class="Symbol">→</a> <a id="2706" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2710" href="Function.Base.html#518" class="Generalizable">b</a><a id="2711" class="Symbol">}</a> <a id="2713" class="Symbol">→</a> <a id="2715" class="Symbol">((</a><a id="2717" href="Function.Base.html#2717" class="Bound">x</a> <a id="2719" class="Symbol">:</a> <a id="2721" href="Function.Base.html#2686" class="Bound">A</a><a id="2722" class="Symbol">)</a> <a id="2724" class="Symbol">→</a> <a id="2726" href="Function.Base.html#2698" class="Bound">B</a> <a id="2728" href="Function.Base.html#2717" class="Bound">x</a><a id="2729" class="Symbol">)</a> <a id="2731" class="Symbol">→</a> <a id="2733" class="Symbol">({</a><a id="2735" href="Function.Base.html#2735" class="Bound">x</a> <a id="2737" class="Symbol">:</a> <a id="2739" href="Function.Base.html#2686" class="Bound">A</a><a id="2740" class="Symbol">}</a> <a id="2742" class="Symbol">→</a> <a id="2744" href="Function.Base.html#2698" class="Bound">B</a> <a id="2746" href="Function.Base.html#2735" class="Bound">x</a><a id="2747" class="Symbol">)</a>
<a id="2749" href="Function.Base.html#2749" class="Bound">f</a> <a id="2751" href="Function.Base.html#2677" class="Function Operator">$-</a> <a id="2754" class="Symbol">=</a> <a id="2756" href="Function.Base.html#2749" class="Bound">f</a> <a id="2758" class="Symbol">_</a>
<a id="2760" class="Symbol">{-#</a> <a id="2764" class="Keyword">INLINE</a> <a id="2771" href="Function.Base.html#2677" class="Function Operator">_$-</a> <a id="2775" class="Symbol">#-}</a>

<a id="λ-"></a><a id="2780" href="Function.Base.html#2780" class="Function">λ-</a> <a id="2783" class="Symbol">:</a> <a id="2785" class="Symbol">∀</a> <a id="2787" class="Symbol">{</a><a id="2788" href="Function.Base.html#2788" class="Bound">A</a> <a id="2790" class="Symbol">:</a> <a id="2792" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2796" href="Function.Base.html#516" class="Generalizable">a</a><a id="2797" class="Symbol">}</a> <a id="2799" class="Symbol">{</a><a id="2800" href="Function.Base.html#2800" class="Bound">B</a> <a id="2802" class="Symbol">:</a> <a id="2804" href="Function.Base.html#2788" class="Bound">A</a> <a id="2806" class="Symbol">→</a> <a id="2808" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2812" href="Function.Base.html#518" class="Generalizable">b</a><a id="2813" class="Symbol">}</a> <a id="2815" class="Symbol">→</a> <a id="2817" class="Symbol">({</a><a id="2819" href="Function.Base.html#2819" class="Bound">x</a> <a id="2821" class="Symbol">:</a> <a id="2823" href="Function.Base.html#2788" class="Bound">A</a><a id="2824" class="Symbol">}</a> <a id="2826" class="Symbol">→</a> <a id="2828" href="Function.Base.html#2800" class="Bound">B</a> <a id="2830" href="Function.Base.html#2819" class="Bound">x</a><a id="2831" class="Symbol">)</a> <a id="2833" class="Symbol">→</a> <a id="2835" class="Symbol">((</a><a id="2837" href="Function.Base.html#2837" class="Bound">x</a> <a id="2839" class="Symbol">:</a> <a id="2841" href="Function.Base.html#2788" class="Bound">A</a><a id="2842" class="Symbol">)</a> <a id="2844" class="Symbol">→</a> <a id="2846" href="Function.Base.html#2800" class="Bound">B</a> <a id="2848" href="Function.Base.html#2837" class="Bound">x</a><a id="2849" class="Symbol">)</a>
<a id="2851" href="Function.Base.html#2780" class="Function">λ-</a> <a id="2854" href="Function.Base.html#2854" class="Bound">f</a> <a id="2856" class="Symbol">=</a> <a id="2858" class="Symbol">λ</a> <a id="2860" href="Function.Base.html#2860" class="Bound">x</a> <a id="2862" class="Symbol">→</a> <a id="2864" href="Function.Base.html#2854" class="Bound">f</a>
<a id="2866" class="Symbol">{-#</a> <a id="2870" class="Keyword">INLINE</a> <a id="2877" href="Function.Base.html#2780" class="Function">λ-</a> <a id="2880" class="Symbol">#-}</a>

<a id="λ∙"></a><a id="2885" href="Function.Base.html#2885" class="Function">λ∙</a> <a id="2888" class="Symbol">:</a> <a id="2890" class="Symbol">∀</a> <a id="2892" class="Symbol">{</a><a id="2893" href="Function.Base.html#2893" class="Bound">A</a> <a id="2895" class="Symbol">:</a> <a id="2897" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2901" href="Function.Base.html#516" class="Generalizable">a</a><a id="2902" class="Symbol">}</a> <a id="2904" class="Symbol">{</a><a id="2905" href="Function.Base.html#2905" class="Bound">B</a> <a id="2907" class="Symbol">:</a> <a id="2909" class="Symbol">.</a><a id="2910" href="Function.Base.html#2893" class="Bound">A</a> <a id="2912" class="Symbol">→</a> <a id="2914" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2918" href="Function.Base.html#518" class="Generalizable">b</a><a id="2919" class="Symbol">}</a> <a id="2921" class="Symbol">→</a> <a id="2923" class="Symbol">(.(</a><a id="2926" href="Function.Base.html#2926" class="Bound">x</a> <a id="2928" class="Symbol">:</a> <a id="2930" href="Function.Base.html#2893" class="Bound">A</a><a id="2931" class="Symbol">)</a> <a id="2933" class="Symbol">→</a> <a id="2935" href="Function.Base.html#2905" class="Bound">B</a> <a id="2937" href="Function.Base.html#2926" class="Bound">x</a><a id="2938" class="Symbol">)</a> <a id="2940" class="Symbol">→</a> <a id="2942" class="Symbol">((</a><a id="2944" href="Function.Base.html#2944" class="Bound">x</a> <a id="2946" class="Symbol">:</a> <a id="2948" href="Function.Base.html#2893" class="Bound">A</a><a id="2949" class="Symbol">)</a> <a id="2951" class="Symbol">→</a> <a id="2953" href="Function.Base.html#2905" class="Bound">B</a> <a id="2955" href="Function.Base.html#2944" class="Bound">x</a><a id="2956" class="Symbol">)</a>
<a id="2958" href="Function.Base.html#2885" class="Function">λ∙</a> <a id="2961" href="Function.Base.html#2961" class="Bound">f</a> <a id="2963" class="Symbol">=</a> <a id="2965" class="Symbol">λ</a> <a id="2967" href="Function.Base.html#2967" class="Bound">x</a> <a id="2969" class="Symbol">→</a> <a id="2971" href="Function.Base.html#2961" class="Bound">f</a> <a id="2973" href="Function.Base.html#2967" class="Bound">x</a>
<a id="2975" class="Symbol">{-#</a> <a id="2979" class="Keyword">INLINE</a> <a id="2986" href="Function.Base.html#2885" class="Function">λ∙</a> <a id="2989" class="Symbol">#-}</a>

<a id="2994" class="Comment">-- Case expressions (to be used with pattern-matching lambdas, see</a>
<a id="3061" class="Comment">-- README.Case).</a>

<a id="case_returning_of_"></a><a id="3079" href="Function.Base.html#3079" class="Function Operator">case_returning_of_</a> <a id="3098" class="Symbol">:</a> <a id="3100" class="Symbol">∀</a> <a id="3102" class="Symbol">{</a><a id="3103" href="Function.Base.html#3103" class="Bound">A</a> <a id="3105" class="Symbol">:</a> <a id="3107" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3111" href="Function.Base.html#516" class="Generalizable">a</a><a id="3112" class="Symbol">}</a> <a id="3114" class="Symbol">(</a><a id="3115" href="Function.Base.html#3115" class="Bound">x</a> <a id="3117" class="Symbol">:</a> <a id="3119" href="Function.Base.html#3103" class="Bound">A</a><a id="3120" class="Symbol">)</a> <a id="3122" class="Symbol">(</a><a id="3123" href="Function.Base.html#3123" class="Bound">B</a> <a id="3125" class="Symbol">:</a> <a id="3127" href="Function.Base.html#3103" class="Bound">A</a> <a id="3129" class="Symbol">→</a> <a id="3131" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3135" href="Function.Base.html#518" class="Generalizable">b</a><a id="3136" class="Symbol">)</a> <a id="3138" class="Symbol">→</a>
                  <a id="3158" class="Symbol">((</a><a id="3160" href="Function.Base.html#3160" class="Bound">x</a> <a id="3162" class="Symbol">:</a> <a id="3164" href="Function.Base.html#3103" class="Bound">A</a><a id="3165" class="Symbol">)</a> <a id="3167" class="Symbol">→</a> <a id="3169" href="Function.Base.html#3123" class="Bound">B</a> <a id="3171" href="Function.Base.html#3160" class="Bound">x</a><a id="3172" class="Symbol">)</a> <a id="3174" class="Symbol">→</a> <a id="3176" href="Function.Base.html#3123" class="Bound">B</a> <a id="3178" href="Function.Base.html#3115" class="Bound">x</a>
<a id="3180" href="Function.Base.html#3079" class="Function Operator">case</a> <a id="3185" href="Function.Base.html#3185" class="Bound">x</a> <a id="3187" href="Function.Base.html#3079" class="Function Operator">returning</a> <a id="3197" href="Function.Base.html#3197" class="Bound">B</a> <a id="3199" href="Function.Base.html#3079" class="Function Operator">of</a> <a id="3202" href="Function.Base.html#3202" class="Bound">f</a> <a id="3204" class="Symbol">=</a> <a id="3206" href="Function.Base.html#3202" class="Bound">f</a> <a id="3208" href="Function.Base.html#3185" class="Bound">x</a>
<a id="3210" class="Symbol">{-#</a> <a id="3214" class="Keyword">INLINE</a> <a id="3221" href="Function.Base.html#3079" class="Function Operator">case_returning_of_</a> <a id="3240" class="Symbol">#-}</a>

<a id="3245" class="Comment">------------------------------------------------------------------------</a>
<a id="3318" class="Comment">-- Non-dependent versions of dependent operations</a>

<a id="3369" class="Comment">-- Any of the above operations for dependent functions will also work</a>
<a id="3439" class="Comment">-- for non-dependent functions but sometimes Agda has difficulty</a>
<a id="3504" class="Comment">-- inferring the non-dependency. Primed (′ = \prime) versions of the</a>
<a id="3573" class="Comment">-- operations are therefore provided below that sometimes have better</a>
<a id="3643" class="Comment">-- inference properties.</a>

<a id="3669" class="Keyword">infixr</a> <a id="3676" class="Number">9</a> <a id="3678" href="Function.Base.html#3754" class="Function Operator">_∘′_</a> <a id="3683" href="Function.Base.html#3807" class="Function Operator">_∘₂′_</a>
<a id="3689" class="Keyword">infixl</a> <a id="3696" class="Number">0</a> <a id="3698" href="Function.Base.html#4047" class="Function Operator">_|&gt;′_</a>
<a id="3704" class="Keyword">infix</a>  <a id="3711" class="Number">0</a> <a id="3713" href="Function.Base.html#4170" class="Function Operator">case_of_</a>
<a id="3722" class="Keyword">infixr</a> <a id="3729" class="Number">-1</a> <a id="3732" href="Function.Base.html#3967" class="Function Operator">_$′_</a>

<a id="3738" class="Comment">-- Composition</a>

<a id="_∘′_"></a><a id="3754" href="Function.Base.html#3754" class="Function Operator">_∘′_</a> <a id="3759" class="Symbol">:</a> <a id="3761" class="Symbol">(</a><a id="3762" href="Function.Base.html#552" class="Generalizable">B</a> <a id="3764" class="Symbol">→</a> <a id="3766" href="Function.Base.html#566" class="Generalizable">C</a><a id="3767" class="Symbol">)</a> <a id="3769" class="Symbol">→</a> <a id="3771" class="Symbol">(</a><a id="3772" href="Function.Base.html#538" class="Generalizable">A</a> <a id="3774" class="Symbol">→</a> <a id="3776" href="Function.Base.html#552" class="Generalizable">B</a><a id="3777" class="Symbol">)</a> <a id="3779" class="Symbol">→</a> <a id="3781" class="Symbol">(</a><a id="3782" href="Function.Base.html#538" class="Generalizable">A</a> <a id="3784" class="Symbol">→</a> <a id="3786" href="Function.Base.html#566" class="Generalizable">C</a><a id="3787" class="Symbol">)</a>
<a id="3789" href="Function.Base.html#3789" class="Bound">f</a> <a id="3791" href="Function.Base.html#3754" class="Function Operator">∘′</a> <a id="3794" href="Function.Base.html#3794" class="Bound">g</a> <a id="3796" class="Symbol">=</a> <a id="3798" href="Function.Base.html#1134" class="Function Operator">_∘_</a> <a id="3802" href="Function.Base.html#3789" class="Bound">f</a> <a id="3804" href="Function.Base.html#3794" class="Bound">g</a>

<a id="_∘₂′_"></a><a id="3807" href="Function.Base.html#3807" class="Function Operator">_∘₂′_</a> <a id="3813" class="Symbol">:</a> <a id="3815" class="Symbol">(</a><a id="3816" href="Function.Base.html#566" class="Generalizable">C</a> <a id="3818" class="Symbol">→</a> <a id="3820" href="Function.Base.html#580" class="Generalizable">D</a><a id="3821" class="Symbol">)</a> <a id="3823" class="Symbol">→</a> <a id="3825" class="Symbol">(</a><a id="3826" href="Function.Base.html#538" class="Generalizable">A</a> <a id="3828" class="Symbol">→</a> <a id="3830" href="Function.Base.html#552" class="Generalizable">B</a> <a id="3832" class="Symbol">→</a> <a id="3834" href="Function.Base.html#566" class="Generalizable">C</a><a id="3835" class="Symbol">)</a> <a id="3837" class="Symbol">→</a> <a id="3839" class="Symbol">(</a><a id="3840" href="Function.Base.html#538" class="Generalizable">A</a> <a id="3842" class="Symbol">→</a> <a id="3844" href="Function.Base.html#552" class="Generalizable">B</a> <a id="3846" class="Symbol">→</a> <a id="3848" href="Function.Base.html#580" class="Generalizable">D</a><a id="3849" class="Symbol">)</a>
<a id="3851" href="Function.Base.html#3851" class="Bound">f</a> <a id="3853" href="Function.Base.html#3807" class="Function Operator">∘₂′</a> <a id="3857" href="Function.Base.html#3857" class="Bound">g</a> <a id="3859" class="Symbol">=</a> <a id="3861" href="Function.Base.html#1322" class="Function Operator">_∘₂_</a> <a id="3866" href="Function.Base.html#3851" class="Bound">f</a> <a id="3868" href="Function.Base.html#3857" class="Bound">g</a>

<a id="3871" class="Comment">-- Flipping order of arguments</a>

<a id="flip′"></a><a id="3903" href="Function.Base.html#3903" class="Function">flip′</a> <a id="3909" class="Symbol">:</a> <a id="3911" class="Symbol">(</a><a id="3912" href="Function.Base.html#538" class="Generalizable">A</a> <a id="3914" class="Symbol">→</a> <a id="3916" href="Function.Base.html#552" class="Generalizable">B</a> <a id="3918" class="Symbol">→</a> <a id="3920" href="Function.Base.html#566" class="Generalizable">C</a><a id="3921" class="Symbol">)</a> <a id="3923" class="Symbol">→</a> <a id="3925" class="Symbol">(</a><a id="3926" href="Function.Base.html#552" class="Generalizable">B</a> <a id="3928" class="Symbol">→</a> <a id="3930" href="Function.Base.html#538" class="Generalizable">A</a> <a id="3932" class="Symbol">→</a> <a id="3934" href="Function.Base.html#566" class="Generalizable">C</a><a id="3935" class="Symbol">)</a>
<a id="3937" href="Function.Base.html#3903" class="Function">flip′</a> <a id="3943" class="Symbol">=</a> <a id="3945" href="Function.Base.html#1657" class="Function">flip</a>

<a id="3951" class="Comment">-- Application</a>

<a id="_$′_"></a><a id="3967" href="Function.Base.html#3967" class="Function Operator">_$′_</a> <a id="3972" class="Symbol">:</a> <a id="3974" class="Symbol">(</a><a id="3975" href="Function.Base.html#538" class="Generalizable">A</a> <a id="3977" class="Symbol">→</a> <a id="3979" href="Function.Base.html#552" class="Generalizable">B</a><a id="3980" class="Symbol">)</a> <a id="3982" class="Symbol">→</a> <a id="3984" class="Symbol">(</a><a id="3985" href="Function.Base.html#538" class="Generalizable">A</a> <a id="3987" class="Symbol">→</a> <a id="3989" href="Function.Base.html#552" class="Generalizable">B</a><a id="3990" class="Symbol">)</a>
<a id="3992" href="Function.Base.html#3967" class="Function Operator">_$′_</a> <a id="3997" class="Symbol">=</a> <a id="3999" href="Function.Base.html#1993" class="Function Operator">_$_</a>

<a id="4004" class="Comment">-- Flipped application (aka pipe-forward)</a>

<a id="_|&gt;′_"></a><a id="4047" href="Function.Base.html#4047" class="Function Operator">_|&gt;′_</a> <a id="4053" class="Symbol">:</a> <a id="4055" href="Function.Base.html#538" class="Generalizable">A</a> <a id="4057" class="Symbol">→</a> <a id="4059" class="Symbol">(</a><a id="4060" href="Function.Base.html#538" class="Generalizable">A</a> <a id="4062" class="Symbol">→</a> <a id="4064" href="Function.Base.html#552" class="Generalizable">B</a><a id="4065" class="Symbol">)</a> <a id="4067" class="Symbol">→</a> <a id="4069" href="Function.Base.html#552" class="Generalizable">B</a>
<a id="4071" href="Function.Base.html#4047" class="Function Operator">_|&gt;′_</a> <a id="4077" class="Symbol">=</a> <a id="4079" href="Function.Base.html#2146" class="Function Operator">_|&gt;_</a>

<a id="4085" class="Comment">-- Case expressions (to be used with pattern-matching lambdas, see</a>
<a id="4152" class="Comment">-- README.Case).</a>

<a id="case_of_"></a><a id="4170" href="Function.Base.html#4170" class="Function Operator">case_of_</a> <a id="4179" class="Symbol">:</a> <a id="4181" href="Function.Base.html#538" class="Generalizable">A</a> <a id="4183" class="Symbol">→</a> <a id="4185" class="Symbol">(</a><a id="4186" href="Function.Base.html#538" class="Generalizable">A</a> <a id="4188" class="Symbol">→</a> <a id="4190" href="Function.Base.html#552" class="Generalizable">B</a><a id="4191" class="Symbol">)</a> <a id="4193" class="Symbol">→</a> <a id="4195" href="Function.Base.html#552" class="Generalizable">B</a>
<a id="4197" href="Function.Base.html#4170" class="Function Operator">case</a> <a id="4202" href="Function.Base.html#4202" class="Bound">x</a> <a id="4204" href="Function.Base.html#4170" class="Function Operator">of</a> <a id="4207" href="Function.Base.html#4207" class="Bound">f</a> <a id="4209" class="Symbol">=</a> <a id="4211" href="Function.Base.html#3079" class="Function Operator">case</a> <a id="4216" href="Function.Base.html#4202" class="Bound">x</a> <a id="4218" href="Function.Base.html#3079" class="Function Operator">returning</a> <a id="4228" class="Symbol">_</a> <a id="4230" href="Function.Base.html#3079" class="Function Operator">of</a> <a id="4233" href="Function.Base.html#4207" class="Bound">f</a>
<a id="4235" class="Symbol">{-#</a> <a id="4239" class="Keyword">INLINE</a> <a id="4246" href="Function.Base.html#4170" class="Function Operator">case_of_</a> <a id="4255" class="Symbol">#-}</a>

<a id="4260" class="Comment">------------------------------------------------------------------------</a>
<a id="4333" class="Comment">-- Operations that are only defined for non-dependent functions</a>

<a id="4398" class="Keyword">infixl</a> <a id="4405" class="Number">1</a> <a id="4407" href="Function.Base.html#4450" class="Function Operator">_⟨_⟩_</a>
<a id="4413" class="Keyword">infixl</a> <a id="4420" class="Number">0</a> <a id="4422" href="Function.Base.html#4614" class="Function Operator">_∋_</a>

<a id="4427" class="Comment">-- Binary application</a>

<a id="_⟨_⟩_"></a><a id="4450" href="Function.Base.html#4450" class="Function Operator">_⟨_⟩_</a> <a id="4456" class="Symbol">:</a> <a id="4458" href="Function.Base.html#538" class="Generalizable">A</a> <a id="4460" class="Symbol">→</a> <a id="4462" class="Symbol">(</a><a id="4463" href="Function.Base.html#538" class="Generalizable">A</a> <a id="4465" class="Symbol">→</a> <a id="4467" href="Function.Base.html#552" class="Generalizable">B</a> <a id="4469" class="Symbol">→</a> <a id="4471" href="Function.Base.html#566" class="Generalizable">C</a><a id="4472" class="Symbol">)</a> <a id="4474" class="Symbol">→</a> <a id="4476" href="Function.Base.html#552" class="Generalizable">B</a> <a id="4478" class="Symbol">→</a> <a id="4480" href="Function.Base.html#566" class="Generalizable">C</a>
<a id="4482" href="Function.Base.html#4482" class="Bound">x</a> <a id="4484" href="Function.Base.html#4450" class="Function Operator">⟨</a> <a id="4486" href="Function.Base.html#4486" class="Bound">f</a> <a id="4488" href="Function.Base.html#4450" class="Function Operator">⟩</a> <a id="4490" href="Function.Base.html#4490" class="Bound">y</a> <a id="4492" class="Symbol">=</a> <a id="4494" href="Function.Base.html#4486" class="Bound">f</a> <a id="4496" href="Function.Base.html#4482" class="Bound">x</a> <a id="4498" href="Function.Base.html#4490" class="Bound">y</a>

<a id="4501" class="Comment">-- In Agda you cannot annotate every subexpression with a type</a>
<a id="4564" class="Comment">-- signature. This function can be used instead.</a>

<a id="_∋_"></a><a id="4614" href="Function.Base.html#4614" class="Function Operator">_∋_</a> <a id="4618" class="Symbol">:</a> <a id="4620" class="Symbol">(</a><a id="4621" href="Function.Base.html#4621" class="Bound">A</a> <a id="4623" class="Symbol">:</a> <a id="4625" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4629" href="Function.Base.html#516" class="Generalizable">a</a><a id="4630" class="Symbol">)</a> <a id="4632" class="Symbol">→</a> <a id="4634" href="Function.Base.html#4621" class="Bound">A</a> <a id="4636" class="Symbol">→</a> <a id="4638" href="Function.Base.html#4621" class="Bound">A</a>
<a id="4640" href="Function.Base.html#4640" class="Bound">A</a> <a id="4642" href="Function.Base.html#4614" class="Function Operator">∋</a> <a id="4644" href="Function.Base.html#4644" class="Bound">x</a> <a id="4646" class="Symbol">=</a> <a id="4648" href="Function.Base.html#4644" class="Bound">x</a>

<a id="4651" class="Comment">-- Conversely it is sometimes useful to be able to extract the</a>
<a id="4714" class="Comment">-- type of a given expression.</a>

<a id="typeOf"></a><a id="4746" href="Function.Base.html#4746" class="Function">typeOf</a> <a id="4753" class="Symbol">:</a> <a id="4755" class="Symbol">{</a><a id="4756" href="Function.Base.html#4756" class="Bound">A</a> <a id="4758" class="Symbol">:</a> <a id="4760" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4764" href="Function.Base.html#516" class="Generalizable">a</a><a id="4765" class="Symbol">}</a> <a id="4767" class="Symbol">→</a> <a id="4769" href="Function.Base.html#4756" class="Bound">A</a> <a id="4771" class="Symbol">→</a> <a id="4773" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4777" href="Function.Base.html#516" class="Generalizable">a</a>
<a id="4779" href="Function.Base.html#4746" class="Function">typeOf</a> <a id="4786" class="Symbol">{</a><a id="4787" class="Argument">A</a> <a id="4789" class="Symbol">=</a> <a id="4791" href="Function.Base.html#4791" class="Bound">A</a><a id="4792" class="Symbol">}</a> <a id="4794" class="Symbol">_</a> <a id="4796" class="Symbol">=</a> <a id="4798" href="Function.Base.html#4791" class="Bound">A</a>

<a id="4801" class="Comment">-- Construct an element of the given type by instance search.</a>

<a id="it"></a><a id="4864" href="Function.Base.html#4864" class="Function">it</a> <a id="4867" class="Symbol">:</a> <a id="4869" class="Symbol">{</a><a id="4870" href="Function.Base.html#4870" class="Bound">A</a> <a id="4872" class="Symbol">:</a> <a id="4874" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4878" href="Function.Base.html#516" class="Generalizable">a</a><a id="4879" class="Symbol">}</a> <a id="4881" class="Symbol">→</a> <a id="4883" class="Symbol">{{</a><a id="4885" href="Function.Base.html#4870" class="Bound">A</a><a id="4886" class="Symbol">}}</a> <a id="4889" class="Symbol">→</a> <a id="4891" href="Function.Base.html#4870" class="Bound">A</a>
<a id="4893" href="Function.Base.html#4864" class="Function">it</a> <a id="4896" class="Symbol">{{</a><a id="4898" href="Function.Base.html#4898" class="Bound">x</a><a id="4899" class="Symbol">}}</a> <a id="4902" class="Symbol">=</a> <a id="4904" href="Function.Base.html#4898" class="Bound">x</a>

<a id="4907" class="Comment">------------------------------------------------------------------------</a>
<a id="4980" class="Comment">-- Composition of a binary function with other functions</a>

<a id="5038" class="Keyword">infixr</a> <a id="5045" class="Number">0</a> <a id="5047" href="Function.Base.html#5167" class="Function Operator">_-⟪_⟫-_</a> <a id="5055" href="Function.Base.html#5941" class="Function Operator">_-⟨_⟫-_</a>
<a id="5063" class="Keyword">infixl</a> <a id="5070" class="Number">0</a> <a id="5072" href="Function.Base.html#5795" class="Function Operator">_-⟪_⟩-_</a>
<a id="5080" class="Keyword">infixr</a> <a id="5087" class="Number">1</a> <a id="5089" href="Function.Base.html#6067" class="Function Operator">_-⟨_⟩-_</a> <a id="5097" href="Function.Base.html#5434" class="Function Operator">∣_⟫-_</a> <a id="5103" href="Function.Base.html#5673" class="Function Operator">∣_⟩-_</a>
<a id="5109" class="Keyword">infixl</a> <a id="5116" class="Number">1</a> <a id="5118" href="Function.Base.html#6337" class="Function Operator">_on_</a> <a id="5123" href="Function.Base.html#6220" class="Function Operator">_on₂_</a> <a id="5129" href="Function.Base.html#5311" class="Function Operator">_-⟪_∣</a> <a id="5135" href="Function.Base.html#5554" class="Function Operator">_-⟨_∣</a>

<a id="5142" class="Comment">-- Two binary functions</a>

<a id="_-⟪_⟫-_"></a><a id="5167" href="Function.Base.html#5167" class="Function Operator">_-⟪_⟫-_</a> <a id="5175" class="Symbol">:</a> <a id="5177" class="Symbol">(</a><a id="5178" href="Function.Base.html#538" class="Generalizable">A</a> <a id="5180" class="Symbol">→</a> <a id="5182" href="Function.Base.html#552" class="Generalizable">B</a> <a id="5184" class="Symbol">→</a> <a id="5186" href="Function.Base.html#566" class="Generalizable">C</a><a id="5187" class="Symbol">)</a> <a id="5189" class="Symbol">→</a> <a id="5191" class="Symbol">(</a><a id="5192" href="Function.Base.html#566" class="Generalizable">C</a> <a id="5194" class="Symbol">→</a> <a id="5196" href="Function.Base.html#580" class="Generalizable">D</a> <a id="5198" class="Symbol">→</a> <a id="5200" href="Function.Base.html#594" class="Generalizable">E</a><a id="5201" class="Symbol">)</a> <a id="5203" class="Symbol">→</a> <a id="5205" class="Symbol">(</a><a id="5206" href="Function.Base.html#538" class="Generalizable">A</a> <a id="5208" class="Symbol">→</a> <a id="5210" href="Function.Base.html#552" class="Generalizable">B</a> <a id="5212" class="Symbol">→</a> <a id="5214" href="Function.Base.html#580" class="Generalizable">D</a><a id="5215" class="Symbol">)</a> <a id="5217" class="Symbol">→</a> <a id="5219" class="Symbol">(</a><a id="5220" href="Function.Base.html#538" class="Generalizable">A</a> <a id="5222" class="Symbol">→</a> <a id="5224" href="Function.Base.html#552" class="Generalizable">B</a> <a id="5226" class="Symbol">→</a> <a id="5228" href="Function.Base.html#594" class="Generalizable">E</a><a id="5229" class="Symbol">)</a>
<a id="5231" href="Function.Base.html#5231" class="Bound">f</a> <a id="5233" href="Function.Base.html#5167" class="Function Operator">-⟪</a> <a id="5236" href="Function.Base.html#5236" class="Bound Operator">_*_</a> <a id="5240" href="Function.Base.html#5167" class="Function Operator">⟫-</a> <a id="5243" href="Function.Base.html#5243" class="Bound">g</a> <a id="5245" class="Symbol">=</a> <a id="5247" class="Symbol">λ</a> <a id="5249" href="Function.Base.html#5249" class="Bound">x</a> <a id="5251" href="Function.Base.html#5251" class="Bound">y</a> <a id="5253" class="Symbol">→</a> <a id="5255" href="Function.Base.html#5231" class="Bound">f</a> <a id="5257" href="Function.Base.html#5249" class="Bound">x</a> <a id="5259" href="Function.Base.html#5251" class="Bound">y</a> <a id="5261" href="Function.Base.html#5236" class="Bound Operator">*</a> <a id="5263" href="Function.Base.html#5243" class="Bound">g</a> <a id="5265" href="Function.Base.html#5249" class="Bound">x</a> <a id="5267" href="Function.Base.html#5251" class="Bound">y</a>

<a id="5270" class="Comment">-- A single binary function on the left</a>

<a id="_-⟪_∣"></a><a id="5311" href="Function.Base.html#5311" class="Function Operator">_-⟪_∣</a> <a id="5317" class="Symbol">:</a> <a id="5319" class="Symbol">(</a><a id="5320" href="Function.Base.html#538" class="Generalizable">A</a> <a id="5322" class="Symbol">→</a> <a id="5324" href="Function.Base.html#552" class="Generalizable">B</a> <a id="5326" class="Symbol">→</a> <a id="5328" href="Function.Base.html#566" class="Generalizable">C</a><a id="5329" class="Symbol">)</a> <a id="5331" class="Symbol">→</a> <a id="5333" class="Symbol">(</a><a id="5334" href="Function.Base.html#566" class="Generalizable">C</a> <a id="5336" class="Symbol">→</a> <a id="5338" href="Function.Base.html#552" class="Generalizable">B</a> <a id="5340" class="Symbol">→</a> <a id="5342" href="Function.Base.html#580" class="Generalizable">D</a><a id="5343" class="Symbol">)</a> <a id="5345" class="Symbol">→</a> <a id="5347" class="Symbol">(</a><a id="5348" href="Function.Base.html#538" class="Generalizable">A</a> <a id="5350" class="Symbol">→</a> <a id="5352" href="Function.Base.html#552" class="Generalizable">B</a> <a id="5354" class="Symbol">→</a> <a id="5356" href="Function.Base.html#580" class="Generalizable">D</a><a id="5357" class="Symbol">)</a>
<a id="5359" href="Function.Base.html#5359" class="Bound">f</a> <a id="5361" href="Function.Base.html#5311" class="Function Operator">-⟪</a> <a id="5364" href="Function.Base.html#5364" class="Bound Operator">_*_</a> <a id="5368" href="Function.Base.html#5311" class="Function Operator">∣</a> <a id="5370" class="Symbol">=</a> <a id="5372" href="Function.Base.html#5359" class="Bound">f</a> <a id="5374" href="Function.Base.html#5167" class="Function Operator">-⟪</a> <a id="5377" href="Function.Base.html#5364" class="Bound Operator">_*_</a> <a id="5381" href="Function.Base.html#5167" class="Function Operator">⟫-</a> <a id="5384" href="Function.Base.html#762" class="Function">constᵣ</a>

<a id="5392" class="Comment">-- A single binary function on the right</a>

<a id="∣_⟫-_"></a><a id="5434" href="Function.Base.html#5434" class="Function Operator">∣_⟫-_</a> <a id="5440" class="Symbol">:</a> <a id="5442" class="Symbol">(</a><a id="5443" href="Function.Base.html#538" class="Generalizable">A</a> <a id="5445" class="Symbol">→</a> <a id="5447" href="Function.Base.html#566" class="Generalizable">C</a> <a id="5449" class="Symbol">→</a> <a id="5451" href="Function.Base.html#580" class="Generalizable">D</a><a id="5452" class="Symbol">)</a> <a id="5454" class="Symbol">→</a> <a id="5456" class="Symbol">(</a><a id="5457" href="Function.Base.html#538" class="Generalizable">A</a> <a id="5459" class="Symbol">→</a> <a id="5461" href="Function.Base.html#552" class="Generalizable">B</a> <a id="5463" class="Symbol">→</a> <a id="5465" href="Function.Base.html#566" class="Generalizable">C</a><a id="5466" class="Symbol">)</a> <a id="5468" class="Symbol">→</a> <a id="5470" class="Symbol">(</a><a id="5471" href="Function.Base.html#538" class="Generalizable">A</a> <a id="5473" class="Symbol">→</a> <a id="5475" href="Function.Base.html#552" class="Generalizable">B</a> <a id="5477" class="Symbol">→</a> <a id="5479" href="Function.Base.html#580" class="Generalizable">D</a><a id="5480" class="Symbol">)</a>
<a id="5482" href="Function.Base.html#5434" class="Function Operator">∣</a> <a id="5484" href="Function.Base.html#5484" class="Bound Operator">_*_</a> <a id="5488" href="Function.Base.html#5434" class="Function Operator">⟫-</a> <a id="5491" href="Function.Base.html#5491" class="Bound">g</a> <a id="5493" class="Symbol">=</a> <a id="5495" href="Function.Base.html#725" class="Function">const</a> <a id="5501" href="Function.Base.html#5167" class="Function Operator">-⟪</a> <a id="5504" href="Function.Base.html#5484" class="Bound Operator">_*_</a> <a id="5508" href="Function.Base.html#5167" class="Function Operator">⟫-</a> <a id="5511" href="Function.Base.html#5491" class="Bound">g</a>

<a id="5514" class="Comment">-- A single unary function on the left</a>

<a id="_-⟨_∣"></a><a id="5554" href="Function.Base.html#5554" class="Function Operator">_-⟨_∣</a> <a id="5560" class="Symbol">:</a> <a id="5562" class="Symbol">(</a><a id="5563" href="Function.Base.html#538" class="Generalizable">A</a> <a id="5565" class="Symbol">→</a> <a id="5567" href="Function.Base.html#566" class="Generalizable">C</a><a id="5568" class="Symbol">)</a> <a id="5570" class="Symbol">→</a> <a id="5572" class="Symbol">(</a><a id="5573" href="Function.Base.html#566" class="Generalizable">C</a> <a id="5575" class="Symbol">→</a> <a id="5577" href="Function.Base.html#552" class="Generalizable">B</a> <a id="5579" class="Symbol">→</a> <a id="5581" href="Function.Base.html#580" class="Generalizable">D</a><a id="5582" class="Symbol">)</a> <a id="5584" class="Symbol">→</a> <a id="5586" class="Symbol">(</a><a id="5587" href="Function.Base.html#538" class="Generalizable">A</a> <a id="5589" class="Symbol">→</a> <a id="5591" href="Function.Base.html#552" class="Generalizable">B</a> <a id="5593" class="Symbol">→</a> <a id="5595" href="Function.Base.html#580" class="Generalizable">D</a><a id="5596" class="Symbol">)</a>
<a id="5598" href="Function.Base.html#5598" class="Bound">f</a> <a id="5600" href="Function.Base.html#5554" class="Function Operator">-⟨</a> <a id="5603" href="Function.Base.html#5603" class="Bound Operator">_*_</a> <a id="5607" href="Function.Base.html#5554" class="Function Operator">∣</a> <a id="5609" class="Symbol">=</a> <a id="5611" href="Function.Base.html#5598" class="Bound">f</a> <a id="5613" href="Function.Base.html#1322" class="Function Operator">∘₂</a> <a id="5616" href="Function.Base.html#725" class="Function">const</a> <a id="5622" href="Function.Base.html#5311" class="Function Operator">-⟪</a> <a id="5625" href="Function.Base.html#5603" class="Bound Operator">_*_</a> <a id="5629" href="Function.Base.html#5311" class="Function Operator">∣</a>

<a id="5632" class="Comment">-- A single unary function on the right</a>

<a id="∣_⟩-_"></a><a id="5673" href="Function.Base.html#5673" class="Function Operator">∣_⟩-_</a> <a id="5679" class="Symbol">:</a> <a id="5681" class="Symbol">(</a><a id="5682" href="Function.Base.html#538" class="Generalizable">A</a> <a id="5684" class="Symbol">→</a> <a id="5686" href="Function.Base.html#566" class="Generalizable">C</a> <a id="5688" class="Symbol">→</a> <a id="5690" href="Function.Base.html#580" class="Generalizable">D</a><a id="5691" class="Symbol">)</a> <a id="5693" class="Symbol">→</a> <a id="5695" class="Symbol">(</a><a id="5696" href="Function.Base.html#552" class="Generalizable">B</a> <a id="5698" class="Symbol">→</a> <a id="5700" href="Function.Base.html#566" class="Generalizable">C</a><a id="5701" class="Symbol">)</a> <a id="5703" class="Symbol">→</a> <a id="5705" class="Symbol">(</a><a id="5706" href="Function.Base.html#538" class="Generalizable">A</a> <a id="5708" class="Symbol">→</a> <a id="5710" href="Function.Base.html#552" class="Generalizable">B</a> <a id="5712" class="Symbol">→</a> <a id="5714" href="Function.Base.html#580" class="Generalizable">D</a><a id="5715" class="Symbol">)</a>
<a id="5717" href="Function.Base.html#5673" class="Function Operator">∣</a> <a id="5719" href="Function.Base.html#5719" class="Bound Operator">_*_</a> <a id="5723" href="Function.Base.html#5673" class="Function Operator">⟩-</a> <a id="5726" href="Function.Base.html#5726" class="Bound">g</a> <a id="5728" class="Symbol">=</a> <a id="5730" href="Function.Base.html#5434" class="Function Operator">∣</a> <a id="5732" href="Function.Base.html#5719" class="Bound Operator">_*_</a> <a id="5736" href="Function.Base.html#5434" class="Function Operator">⟫-</a> <a id="5739" href="Function.Base.html#5726" class="Bound">g</a> <a id="5741" href="Function.Base.html#1322" class="Function Operator">∘₂</a> <a id="5744" href="Function.Base.html#762" class="Function">constᵣ</a>

<a id="5752" class="Comment">-- A binary function and a unary function</a>

<a id="_-⟪_⟩-_"></a><a id="5795" href="Function.Base.html#5795" class="Function Operator">_-⟪_⟩-_</a> <a id="5803" class="Symbol">:</a> <a id="5805" class="Symbol">(</a><a id="5806" href="Function.Base.html#538" class="Generalizable">A</a> <a id="5808" class="Symbol">→</a> <a id="5810" href="Function.Base.html#552" class="Generalizable">B</a> <a id="5812" class="Symbol">→</a> <a id="5814" href="Function.Base.html#566" class="Generalizable">C</a><a id="5815" class="Symbol">)</a> <a id="5817" class="Symbol">→</a> <a id="5819" class="Symbol">(</a><a id="5820" href="Function.Base.html#566" class="Generalizable">C</a> <a id="5822" class="Symbol">→</a> <a id="5824" href="Function.Base.html#580" class="Generalizable">D</a> <a id="5826" class="Symbol">→</a> <a id="5828" href="Function.Base.html#594" class="Generalizable">E</a><a id="5829" class="Symbol">)</a> <a id="5831" class="Symbol">→</a> <a id="5833" class="Symbol">(</a><a id="5834" href="Function.Base.html#552" class="Generalizable">B</a> <a id="5836" class="Symbol">→</a> <a id="5838" href="Function.Base.html#580" class="Generalizable">D</a><a id="5839" class="Symbol">)</a> <a id="5841" class="Symbol">→</a> <a id="5843" class="Symbol">(</a><a id="5844" href="Function.Base.html#538" class="Generalizable">A</a> <a id="5846" class="Symbol">→</a> <a id="5848" href="Function.Base.html#552" class="Generalizable">B</a> <a id="5850" class="Symbol">→</a> <a id="5852" href="Function.Base.html#594" class="Generalizable">E</a><a id="5853" class="Symbol">)</a>
<a id="5855" href="Function.Base.html#5855" class="Bound">f</a> <a id="5857" href="Function.Base.html#5795" class="Function Operator">-⟪</a> <a id="5860" href="Function.Base.html#5860" class="Bound Operator">_*_</a> <a id="5864" href="Function.Base.html#5795" class="Function Operator">⟩-</a> <a id="5867" href="Function.Base.html#5867" class="Bound">g</a> <a id="5869" class="Symbol">=</a> <a id="5871" href="Function.Base.html#5855" class="Bound">f</a> <a id="5873" href="Function.Base.html#5167" class="Function Operator">-⟪</a> <a id="5876" href="Function.Base.html#5860" class="Bound Operator">_*_</a> <a id="5880" href="Function.Base.html#5167" class="Function Operator">⟫-</a> <a id="5883" href="Function.Base.html#5673" class="Function Operator">∣</a> <a id="5885" href="Function.Base.html#762" class="Function">constᵣ</a> <a id="5892" href="Function.Base.html#5673" class="Function Operator">⟩-</a> <a id="5895" href="Function.Base.html#5867" class="Bound">g</a>

<a id="5898" class="Comment">-- A unary function and a binary function</a>

<a id="_-⟨_⟫-_"></a><a id="5941" href="Function.Base.html#5941" class="Function Operator">_-⟨_⟫-_</a> <a id="5949" class="Symbol">:</a> <a id="5951" class="Symbol">(</a><a id="5952" href="Function.Base.html#538" class="Generalizable">A</a> <a id="5954" class="Symbol">→</a> <a id="5956" href="Function.Base.html#566" class="Generalizable">C</a><a id="5957" class="Symbol">)</a> <a id="5959" class="Symbol">→</a> <a id="5961" class="Symbol">(</a><a id="5962" href="Function.Base.html#566" class="Generalizable">C</a> <a id="5964" class="Symbol">→</a> <a id="5966" href="Function.Base.html#580" class="Generalizable">D</a> <a id="5968" class="Symbol">→</a> <a id="5970" href="Function.Base.html#594" class="Generalizable">E</a><a id="5971" class="Symbol">)</a> <a id="5973" class="Symbol">→</a> <a id="5975" class="Symbol">(</a><a id="5976" href="Function.Base.html#538" class="Generalizable">A</a> <a id="5978" class="Symbol">→</a> <a id="5980" href="Function.Base.html#552" class="Generalizable">B</a> <a id="5982" class="Symbol">→</a> <a id="5984" href="Function.Base.html#580" class="Generalizable">D</a><a id="5985" class="Symbol">)</a> <a id="5987" class="Symbol">→</a> <a id="5989" class="Symbol">(</a><a id="5990" href="Function.Base.html#538" class="Generalizable">A</a> <a id="5992" class="Symbol">→</a> <a id="5994" href="Function.Base.html#552" class="Generalizable">B</a> <a id="5996" class="Symbol">→</a> <a id="5998" href="Function.Base.html#594" class="Generalizable">E</a><a id="5999" class="Symbol">)</a>
<a id="6001" href="Function.Base.html#6001" class="Bound">f</a> <a id="6003" href="Function.Base.html#5941" class="Function Operator">-⟨</a> <a id="6006" href="Function.Base.html#6006" class="Bound Operator">_*_</a> <a id="6010" href="Function.Base.html#5941" class="Function Operator">⟫-</a> <a id="6013" href="Function.Base.html#6013" class="Bound">g</a> <a id="6015" class="Symbol">=</a> <a id="6017" href="Function.Base.html#6001" class="Bound">f</a> <a id="6019" href="Function.Base.html#5554" class="Function Operator">-⟨</a> <a id="6022" href="Function.Base.html#725" class="Function">const</a> <a id="6028" href="Function.Base.html#5554" class="Function Operator">∣</a> <a id="6030" href="Function.Base.html#5167" class="Function Operator">-⟪</a> <a id="6033" href="Function.Base.html#6006" class="Bound Operator">_*_</a> <a id="6037" href="Function.Base.html#5167" class="Function Operator">⟫-</a> <a id="6040" href="Function.Base.html#6013" class="Bound">g</a>

<a id="6043" class="Comment">-- Two unary functions</a>

<a id="_-⟨_⟩-_"></a><a id="6067" href="Function.Base.html#6067" class="Function Operator">_-⟨_⟩-_</a> <a id="6075" class="Symbol">:</a> <a id="6077" class="Symbol">(</a><a id="6078" href="Function.Base.html#538" class="Generalizable">A</a> <a id="6080" class="Symbol">→</a> <a id="6082" href="Function.Base.html#566" class="Generalizable">C</a><a id="6083" class="Symbol">)</a> <a id="6085" class="Symbol">→</a> <a id="6087" class="Symbol">(</a><a id="6088" href="Function.Base.html#566" class="Generalizable">C</a> <a id="6090" class="Symbol">→</a> <a id="6092" href="Function.Base.html#580" class="Generalizable">D</a> <a id="6094" class="Symbol">→</a> <a id="6096" href="Function.Base.html#594" class="Generalizable">E</a><a id="6097" class="Symbol">)</a> <a id="6099" class="Symbol">→</a> <a id="6101" class="Symbol">(</a><a id="6102" href="Function.Base.html#552" class="Generalizable">B</a> <a id="6104" class="Symbol">→</a> <a id="6106" href="Function.Base.html#580" class="Generalizable">D</a><a id="6107" class="Symbol">)</a> <a id="6109" class="Symbol">→</a> <a id="6111" class="Symbol">(</a><a id="6112" href="Function.Base.html#538" class="Generalizable">A</a> <a id="6114" class="Symbol">→</a> <a id="6116" href="Function.Base.html#552" class="Generalizable">B</a> <a id="6118" class="Symbol">→</a> <a id="6120" href="Function.Base.html#594" class="Generalizable">E</a><a id="6121" class="Symbol">)</a>
<a id="6123" href="Function.Base.html#6123" class="Bound">f</a> <a id="6125" href="Function.Base.html#6067" class="Function Operator">-⟨</a> <a id="6128" href="Function.Base.html#6128" class="Bound Operator">_*_</a> <a id="6132" href="Function.Base.html#6067" class="Function Operator">⟩-</a> <a id="6135" href="Function.Base.html#6135" class="Bound">g</a> <a id="6137" class="Symbol">=</a> <a id="6139" href="Function.Base.html#6123" class="Bound">f</a> <a id="6141" href="Function.Base.html#5554" class="Function Operator">-⟨</a> <a id="6144" href="Function.Base.html#725" class="Function">const</a> <a id="6150" href="Function.Base.html#5554" class="Function Operator">∣</a> <a id="6152" href="Function.Base.html#5167" class="Function Operator">-⟪</a> <a id="6155" href="Function.Base.html#6128" class="Bound Operator">_*_</a> <a id="6159" href="Function.Base.html#5167" class="Function Operator">⟫-</a> <a id="6162" href="Function.Base.html#5673" class="Function Operator">∣</a> <a id="6164" href="Function.Base.html#762" class="Function">constᵣ</a> <a id="6171" href="Function.Base.html#5673" class="Function Operator">⟩-</a> <a id="6174" href="Function.Base.html#6135" class="Bound">g</a>

<a id="6177" class="Comment">-- A single binary function on both sides</a>

<a id="_on₂_"></a><a id="6220" href="Function.Base.html#6220" class="Function Operator">_on₂_</a> <a id="6226" class="Symbol">:</a> <a id="6228" class="Symbol">(</a><a id="6229" href="Function.Base.html#566" class="Generalizable">C</a> <a id="6231" class="Symbol">→</a> <a id="6233" href="Function.Base.html#566" class="Generalizable">C</a> <a id="6235" class="Symbol">→</a> <a id="6237" href="Function.Base.html#580" class="Generalizable">D</a><a id="6238" class="Symbol">)</a> <a id="6240" class="Symbol">→</a> <a id="6242" class="Symbol">(</a><a id="6243" href="Function.Base.html#538" class="Generalizable">A</a> <a id="6245" class="Symbol">→</a> <a id="6247" href="Function.Base.html#552" class="Generalizable">B</a> <a id="6249" class="Symbol">→</a> <a id="6251" href="Function.Base.html#566" class="Generalizable">C</a><a id="6252" class="Symbol">)</a> <a id="6254" class="Symbol">→</a> <a id="6256" class="Symbol">(</a><a id="6257" href="Function.Base.html#538" class="Generalizable">A</a> <a id="6259" class="Symbol">→</a> <a id="6261" href="Function.Base.html#552" class="Generalizable">B</a> <a id="6263" class="Symbol">→</a> <a id="6265" href="Function.Base.html#580" class="Generalizable">D</a><a id="6266" class="Symbol">)</a>
<a id="6268" href="Function.Base.html#6268" class="Bound Operator">_*_</a> <a id="6272" href="Function.Base.html#6220" class="Function Operator">on₂</a> <a id="6276" href="Function.Base.html#6276" class="Bound">f</a> <a id="6278" class="Symbol">=</a> <a id="6280" href="Function.Base.html#6276" class="Bound">f</a> <a id="6282" href="Function.Base.html#5167" class="Function Operator">-⟪</a> <a id="6285" href="Function.Base.html#6268" class="Bound Operator">_*_</a> <a id="6289" href="Function.Base.html#5167" class="Function Operator">⟫-</a> <a id="6292" href="Function.Base.html#6276" class="Bound">f</a>

<a id="6295" class="Comment">-- A single unary function on both sides</a>

<a id="_on_"></a><a id="6337" href="Function.Base.html#6337" class="Function Operator">_on_</a> <a id="6342" class="Symbol">:</a> <a id="6344" class="Symbol">(</a><a id="6345" href="Function.Base.html#552" class="Generalizable">B</a> <a id="6347" class="Symbol">→</a> <a id="6349" href="Function.Base.html#552" class="Generalizable">B</a> <a id="6351" class="Symbol">→</a> <a id="6353" href="Function.Base.html#566" class="Generalizable">C</a><a id="6354" class="Symbol">)</a> <a id="6356" class="Symbol">→</a> <a id="6358" class="Symbol">(</a><a id="6359" href="Function.Base.html#538" class="Generalizable">A</a> <a id="6361" class="Symbol">→</a> <a id="6363" href="Function.Base.html#552" class="Generalizable">B</a><a id="6364" class="Symbol">)</a> <a id="6366" class="Symbol">→</a> <a id="6368" class="Symbol">(</a><a id="6369" href="Function.Base.html#538" class="Generalizable">A</a> <a id="6371" class="Symbol">→</a> <a id="6373" href="Function.Base.html#538" class="Generalizable">A</a> <a id="6375" class="Symbol">→</a> <a id="6377" href="Function.Base.html#566" class="Generalizable">C</a><a id="6378" class="Symbol">)</a>
<a id="6380" href="Function.Base.html#6380" class="Bound Operator">_*_</a> <a id="6384" href="Function.Base.html#6337" class="Function Operator">on</a> <a id="6387" href="Function.Base.html#6387" class="Bound">f</a> <a id="6389" class="Symbol">=</a> <a id="6391" href="Function.Base.html#6387" class="Bound">f</a> <a id="6393" href="Function.Base.html#6067" class="Function Operator">-⟨</a> <a id="6396" href="Function.Base.html#6380" class="Bound Operator">_*_</a> <a id="6400" href="Function.Base.html#6067" class="Function Operator">⟩-</a> <a id="6403" href="Function.Base.html#6387" class="Bound">f</a>


<a id="6407" class="Comment">------------------------------------------------------------------------</a>
<a id="6480" class="Comment">-- DEPRECATED NAMES</a>
<a id="6500" class="Comment">------------------------------------------------------------------------</a>
<a id="6573" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="6644" class="Comment">-- not guaranteed.</a>

<a id="6664" class="Comment">-- Version 1.4</a>

<a id="_-[_]-_"></a><a id="6680" href="Function.Base.html#6680" class="Function Operator">_-[_]-_</a> <a id="6688" class="Symbol">=</a> <a id="6690" href="Function.Base.html#5167" class="Function Operator">_-⟪_⟫-_</a>
<a id="6698" class="Symbol">{-#</a> <a id="6702" class="Keyword">WARNING_ON_USAGE</a> <a id="6719" class="Pragma">_-[_]-_</a>
<a id="6727" class="String">&quot;Warning: Function._-[_]-_ was deprecated in v1.4.
Please use _-⟪_⟫-_ instead.&quot;</a>
<a id="6807" class="Symbol">#-}</a>

<a id="6812" class="Comment">-- Version 2.0</a>

<a id="case_return_of_"></a><a id="6828" href="Function.Base.html#6828" class="Function Operator">case_return_of_</a> <a id="6844" class="Symbol">=</a> <a id="6846" href="Function.Base.html#3079" class="Function Operator">case_returning_of_</a>
<a id="6865" class="Symbol">{-#</a> <a id="6869" class="Keyword">WARNING_ON_USAGE</a> <a id="6886" class="Pragma">case_return_of_</a>
<a id="6902" class="String">&quot;case_return_of_ was deprecated in v2.0.
Please use case_returning_of_ instead.&quot;</a>
<a id="6983" class="Symbol">#-}</a>
</pre></body></html>

==> anc/html/Function.Bundles.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Function.Bundles</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Bundles for types of functions</a>
<a id="140" class="Comment">------------------------------------------------------------------------</a>

<a id="214" class="Comment">-- The contents of this file should usually be accessed from `Function`.</a>

<a id="288" class="Comment">-- Note that these bundles differ from those found elsewhere in other</a>
<a id="358" class="Comment">-- library hierarchies as they take Setoids as parameters. This is</a>
<a id="425" class="Comment">-- because a function is of no use without knowing what its domain and</a>
<a id="496" class="Comment">-- codomain is, as well which equalities are being considered over them.</a>
<a id="569" class="Comment">-- One consequence of this is that they are not built from the</a>
<a id="632" class="Comment">-- definitions found in `Function.Structures` as is usually the case in</a>
<a id="704" class="Comment">-- other library hierarchies, as this would duplicate the equality</a>
<a id="771" class="Comment">-- axioms.</a>

<a id="783" class="Symbol">{-#</a> <a id="787" class="Keyword">OPTIONS</a> <a id="795" class="Pragma">--cubical-compatible</a> <a id="816" class="Pragma">--safe</a> <a id="823" class="Symbol">#-}</a>

<a id="828" class="Keyword">module</a> <a id="835" href="Function.Bundles.html" class="Module">Function.Bundles</a> <a id="852" class="Keyword">where</a>

<a id="859" class="Keyword">open</a> <a id="864" class="Keyword">import</a> <a id="871" href="Function.Base.html" class="Module">Function.Base</a> <a id="885" class="Keyword">using</a> <a id="891" class="Symbol">(</a><a id="892" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="895" class="Symbol">)</a>
<a id="897" class="Keyword">open</a> <a id="902" class="Keyword">import</a> <a id="909" href="Function.Definitions.html" class="Module">Function.Definitions</a>
<a id="930" class="Keyword">import</a> <a id="937" href="Function.Structures.html" class="Module">Function.Structures</a> <a id="957" class="Symbol">as</a> <a id="960" class="Module">FunctionStructures</a>
<a id="979" class="Keyword">open</a> <a id="984" class="Keyword">import</a> <a id="991" href="Level.html" class="Module">Level</a> <a id="997" class="Keyword">using</a> <a id="1003" class="Symbol">(</a><a id="1004" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1009" class="Symbol">;</a> <a id="1011" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="1014" class="Symbol">;</a> <a id="1016" href="Agda.Primitive.html#931" class="Primitive">suc</a><a id="1019" class="Symbol">)</a>
<a id="1021" class="Keyword">open</a> <a id="1026" class="Keyword">import</a> <a id="1033" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="1051" class="Keyword">using</a> <a id="1057" class="Symbol">(</a><a id="1058" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="1061" class="Symbol">;</a> <a id="1063" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="1068" class="Symbol">;</a> <a id="1070" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="1075" class="Symbol">)</a>
<a id="1077" class="Keyword">open</a> <a id="1082" class="Keyword">import</a> <a id="1089" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="1113" class="Keyword">using</a> <a id="1119" class="Symbol">(</a><a id="1120" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="1126" class="Symbol">)</a>
<a id="1128" class="Keyword">open</a> <a id="1133" class="Keyword">import</a> <a id="1140" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="1161" class="Keyword">using</a> <a id="1167" class="Symbol">(</a><a id="1168" href="Relation.Binary.Core.html#1577" class="Function Operator">_Preserves_⟶_</a><a id="1181" class="Symbol">)</a>
<a id="1183" class="Keyword">open</a> <a id="1188" class="Keyword">import</a> <a id="1195" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="1238" class="Symbol">as</a> <a id="1241" class="Module">≡</a> <a id="1243" class="Keyword">using</a> <a id="1249" class="Symbol">(</a><a id="1250" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="1253" class="Symbol">)</a>
<a id="1255" class="Keyword">import</a> <a id="1262" href="Relation.Binary.PropositionalEquality.Properties.html" class="Module">Relation.Binary.PropositionalEquality.Properties</a> <a id="1311" class="Symbol">as</a> <a id="1314" class="Module">≡</a>
<a id="1316" class="Keyword">open</a> <a id="1321" class="Keyword">import</a> <a id="1328" href="Function.Consequences.Propositional.html" class="Module">Function.Consequences.Propositional</a>
<a id="1364" class="Keyword">open</a> <a id="1369" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="1376" class="Keyword">using</a> <a id="1382" class="Symbol">(</a><a id="1383" href="Relation.Binary.Bundles.html#1358" class="Field">isEquivalence</a><a id="1396" class="Symbol">)</a>

<a id="1399" class="Keyword">private</a>
  <a id="1409" class="Keyword">variable</a>
    <a id="1422" href="Function.Bundles.html#1422" class="Generalizable">a</a> <a id="1424" href="Function.Bundles.html#1424" class="Generalizable">b</a> <a id="1426" href="Function.Bundles.html#1426" class="Generalizable">ℓ₁</a> <a id="1429" href="Function.Bundles.html#1429" class="Generalizable">ℓ₂</a> <a id="1432" class="Symbol">:</a> <a id="1434" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="1441" class="Comment">------------------------------------------------------------------------</a>
<a id="1514" class="Comment">-- Setoid bundles</a>
<a id="1532" class="Comment">------------------------------------------------------------------------</a>

<a id="1606" class="Keyword">module</a> <a id="1613" href="Function.Bundles.html#1613" class="Module">_</a> <a id="1615" class="Symbol">(</a><a id="1616" href="Function.Bundles.html#1616" class="Bound">From</a> <a id="1621" class="Symbol">:</a> <a id="1623" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="1630" href="Function.Bundles.html#1422" class="Generalizable">a</a> <a id="1632" href="Function.Bundles.html#1426" class="Generalizable">ℓ₁</a><a id="1634" class="Symbol">)</a> <a id="1636" class="Symbol">(</a><a id="1637" href="Function.Bundles.html#1637" class="Bound">To</a> <a id="1640" class="Symbol">:</a> <a id="1642" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="1649" href="Function.Bundles.html#1424" class="Generalizable">b</a> <a id="1651" href="Function.Bundles.html#1429" class="Generalizable">ℓ₂</a><a id="1653" class="Symbol">)</a> <a id="1655" class="Keyword">where</a>

  <a id="1664" class="Keyword">open</a> <a id="1669" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="1676" href="Function.Bundles.html#1616" class="Bound">From</a> <a id="1681" class="Keyword">using</a> <a id="1687" class="Symbol">()</a> <a id="1690" class="Keyword">renaming</a> <a id="1699" class="Symbol">(</a><a id="1700" href="Relation.Binary.Bundles.html#1298" class="Field">Carrier</a> <a id="1708" class="Symbol">to</a> <a id="1711" class="Field">A</a><a id="1712" class="Symbol">;</a> <a id="1714" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="1718" class="Symbol">to</a> <a id="1721" class="Field Operator">_≈₁_</a><a id="1725" class="Symbol">)</a>
  <a id="1729" class="Keyword">open</a> <a id="1734" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="1741" href="Function.Bundles.html#1637" class="Bound">To</a>   <a id="1746" class="Keyword">using</a> <a id="1752" class="Symbol">()</a> <a id="1755" class="Keyword">renaming</a> <a id="1764" class="Symbol">(</a><a id="1765" href="Relation.Binary.Bundles.html#1298" class="Field">Carrier</a> <a id="1773" class="Symbol">to</a> <a id="1776" class="Field">B</a><a id="1777" class="Symbol">;</a> <a id="1779" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="1783" class="Symbol">to</a> <a id="1786" class="Field Operator">_≈₂_</a><a id="1790" class="Symbol">)</a>
  <a id="1794" class="Keyword">open</a> <a id="1799" href="Function.Structures.html" class="Module">FunctionStructures</a> <a id="1818" href="Function.Bundles.html#1721" class="Function Operator">_≈₁_</a> <a id="1823" href="Function.Bundles.html#1786" class="Field Operator">_≈₂_</a>

<a id="1829" class="Comment">------------------------------------------------------------------------</a>
<a id="1902" class="Comment">-- Bundles with one element</a>

  <a id="1933" class="Comment">-- Called `Func` rather than `Function` in order to avoid clashing</a>
  <a id="2002" class="Comment">-- with the top-level module.</a>
  <a id="2034" class="Keyword">record</a> <a id="2041" href="Function.Bundles.html#2041" class="Record">Func</a> <a id="2046" class="Symbol">:</a> <a id="2048" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2052" class="Symbol">(</a><a id="2053" href="Function.Bundles.html#1630" class="Bound">a</a> <a id="2055" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2057" href="Function.Bundles.html#1649" class="Bound">b</a> <a id="2059" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2061" href="Function.Bundles.html#1632" class="Bound">ℓ₁</a> <a id="2064" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2066" href="Function.Bundles.html#1651" class="Bound">ℓ₂</a><a id="2068" class="Symbol">)</a> <a id="2070" class="Keyword">where</a>
    <a id="2080" class="Keyword">field</a>
      <a id="2092" href="Function.Bundles.html#2092" class="Field">to</a>   <a id="2097" class="Symbol">:</a> <a id="2099" href="Function.Bundles.html#1711" class="Function">A</a> <a id="2101" class="Symbol">→</a> <a id="2103" href="Function.Bundles.html#1776" class="Field">B</a>
      <a id="2111" href="Function.Bundles.html#2111" class="Field">cong</a> <a id="2116" class="Symbol">:</a> <a id="2118" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="2128" href="Function.Bundles.html#1721" class="Function Operator">_≈₁_</a> <a id="2133" href="Function.Bundles.html#1786" class="Field Operator">_≈₂_</a> <a id="2138" href="Function.Bundles.html#2092" class="Field">to</a>

    <a id="2146" href="Function.Bundles.html#2146" class="Function">isCongruent</a> <a id="2158" class="Symbol">:</a> <a id="2160" href="Function.Structures.html#995" class="Record">IsCongruent</a> <a id="2172" href="Function.Bundles.html#2092" class="Field">to</a>
    <a id="2179" href="Function.Bundles.html#2146" class="Function">isCongruent</a> <a id="2191" class="Symbol">=</a> <a id="2193" class="Keyword">record</a>
      <a id="2206" class="Symbol">{</a> <a id="2208" href="Function.Structures.html#1062" class="Field">cong</a>           <a id="2223" class="Symbol">=</a> <a id="2225" href="Function.Bundles.html#2111" class="Field">cong</a>
      <a id="2236" class="Symbol">;</a> <a id="2238" href="Function.Structures.html#1106" class="Field">isEquivalence₁</a> <a id="2253" class="Symbol">=</a> <a id="2255" href="Relation.Binary.Bundles.html#1358" class="Field">isEquivalence</a> <a id="2269" href="Function.Bundles.html#1616" class="Bound">From</a>
      <a id="2280" class="Symbol">;</a> <a id="2282" href="Function.Structures.html#1146" class="Field">isEquivalence₂</a> <a id="2297" class="Symbol">=</a> <a id="2299" href="Relation.Binary.Bundles.html#1358" class="Field">isEquivalence</a> <a id="2313" href="Function.Bundles.html#1637" class="Bound">To</a>
      <a id="2322" class="Symbol">}</a>

    <a id="2329" class="Keyword">open</a> <a id="2334" href="Function.Structures.html#995" class="Module">IsCongruent</a> <a id="2346" href="Function.Bundles.html#2146" class="Function">isCongruent</a> <a id="2358" class="Keyword">public</a>
      <a id="2371" class="Keyword">using</a> <a id="2377" class="Symbol">(</a><a id="2378" class="Keyword">module</a> <a id="2385" href="Function.Structures.html#1192" class="Module">Eq₁</a><a id="2388" class="Symbol">;</a> <a id="2390" class="Keyword">module</a> <a id="2397" href="Function.Structures.html#1336" class="Module">Eq₂</a><a id="2400" class="Symbol">)</a>


  <a id="2406" class="Keyword">record</a> <a id="2413" href="Function.Bundles.html#2413" class="Record">Injection</a> <a id="2423" class="Symbol">:</a> <a id="2425" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2429" class="Symbol">(</a><a id="2430" href="Function.Bundles.html#1630" class="Bound">a</a> <a id="2432" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2434" href="Function.Bundles.html#1649" class="Bound">b</a> <a id="2436" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2438" href="Function.Bundles.html#1632" class="Bound">ℓ₁</a> <a id="2441" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2443" href="Function.Bundles.html#1651" class="Bound">ℓ₂</a><a id="2445" class="Symbol">)</a> <a id="2447" class="Keyword">where</a>
    <a id="2457" class="Keyword">field</a>
      <a id="2469" href="Function.Bundles.html#2469" class="Field">to</a>          <a id="2481" class="Symbol">:</a> <a id="2483" href="Function.Bundles.html#1711" class="Function">A</a> <a id="2485" class="Symbol">→</a> <a id="2487" href="Function.Bundles.html#1776" class="Field">B</a>
      <a id="2495" href="Function.Bundles.html#2495" class="Field">cong</a>        <a id="2507" class="Symbol">:</a> <a id="2509" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="2519" href="Function.Bundles.html#1721" class="Function Operator">_≈₁_</a> <a id="2524" href="Function.Bundles.html#1786" class="Field Operator">_≈₂_</a> <a id="2529" href="Function.Bundles.html#2469" class="Field">to</a>
      <a id="2538" href="Function.Bundles.html#2538" class="Field">injective</a>   <a id="2550" class="Symbol">:</a> <a id="2552" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="2562" href="Function.Bundles.html#1721" class="Function Operator">_≈₁_</a> <a id="2567" href="Function.Bundles.html#1786" class="Field Operator">_≈₂_</a> <a id="2572" href="Function.Bundles.html#2469" class="Field">to</a>

    <a id="2580" href="Function.Bundles.html#2580" class="Function">function</a> <a id="2589" class="Symbol">:</a> <a id="2591" href="Function.Bundles.html#2041" class="Record">Func</a>
    <a id="2600" href="Function.Bundles.html#2580" class="Function">function</a> <a id="2609" class="Symbol">=</a> <a id="2611" class="Keyword">record</a>
      <a id="2624" class="Symbol">{</a> <a id="2626" href="Function.Bundles.html#2092" class="Field">to</a>   <a id="2631" class="Symbol">=</a> <a id="2633" href="Function.Bundles.html#2469" class="Field">to</a>
      <a id="2642" class="Symbol">;</a> <a id="2644" href="Function.Bundles.html#2111" class="Field">cong</a> <a id="2649" class="Symbol">=</a> <a id="2651" href="Function.Bundles.html#2495" class="Field">cong</a>
      <a id="2662" class="Symbol">}</a>

    <a id="2669" class="Keyword">open</a> <a id="2674" href="Function.Bundles.html#2041" class="Module">Func</a> <a id="2679" href="Function.Bundles.html#2580" class="Function">function</a> <a id="2688" class="Keyword">public</a>
      <a id="2701" class="Keyword">hiding</a> <a id="2708" class="Symbol">(</a><a id="2709" href="Function.Bundles.html#2092" class="Field">to</a><a id="2711" class="Symbol">;</a> <a id="2713" href="Function.Bundles.html#2111" class="Field">cong</a><a id="2717" class="Symbol">)</a>

    <a id="2724" href="Function.Bundles.html#2724" class="Function">isInjection</a> <a id="2736" class="Symbol">:</a> <a id="2738" href="Function.Structures.html#1479" class="Record">IsInjection</a> <a id="2750" href="Function.Bundles.html#2469" class="Field">to</a>
    <a id="2757" href="Function.Bundles.html#2724" class="Function">isInjection</a> <a id="2769" class="Symbol">=</a> <a id="2771" class="Keyword">record</a>
      <a id="2784" class="Symbol">{</a> <a id="2786" href="Function.Structures.html#1546" class="Field">isCongruent</a> <a id="2798" class="Symbol">=</a> <a id="2800" href="Function.Bundles.html#2146" class="Function">isCongruent</a>
      <a id="2818" class="Symbol">;</a> <a id="2820" href="Function.Structures.html#1579" class="Field">injective</a>   <a id="2832" class="Symbol">=</a> <a id="2834" href="Function.Bundles.html#2538" class="Field">injective</a>
      <a id="2850" class="Symbol">}</a>


  <a id="2856" class="Keyword">record</a> <a id="2863" href="Function.Bundles.html#2863" class="Record">Surjection</a> <a id="2874" class="Symbol">:</a> <a id="2876" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2880" class="Symbol">(</a><a id="2881" href="Function.Bundles.html#1630" class="Bound">a</a> <a id="2883" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2885" href="Function.Bundles.html#1649" class="Bound">b</a> <a id="2887" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2889" href="Function.Bundles.html#1632" class="Bound">ℓ₁</a> <a id="2892" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2894" href="Function.Bundles.html#1651" class="Bound">ℓ₂</a><a id="2896" class="Symbol">)</a> <a id="2898" class="Keyword">where</a>
    <a id="2908" class="Keyword">field</a>
      <a id="2920" href="Function.Bundles.html#2920" class="Field">to</a>         <a id="2931" class="Symbol">:</a> <a id="2933" href="Function.Bundles.html#1711" class="Function">A</a> <a id="2935" class="Symbol">→</a> <a id="2937" href="Function.Bundles.html#1776" class="Field">B</a>
      <a id="2945" href="Function.Bundles.html#2945" class="Field">cong</a>       <a id="2956" class="Symbol">:</a> <a id="2958" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="2968" href="Function.Bundles.html#1721" class="Function Operator">_≈₁_</a> <a id="2973" href="Function.Bundles.html#1786" class="Field Operator">_≈₂_</a> <a id="2978" href="Function.Bundles.html#2920" class="Field">to</a>
      <a id="2987" href="Function.Bundles.html#2987" class="Field">surjective</a> <a id="2998" class="Symbol">:</a> <a id="3000" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="3011" href="Function.Bundles.html#1721" class="Function Operator">_≈₁_</a> <a id="3016" href="Function.Bundles.html#1786" class="Field Operator">_≈₂_</a> <a id="3021" href="Function.Bundles.html#2920" class="Field">to</a>

    <a id="3029" href="Function.Bundles.html#3029" class="Function">function</a> <a id="3038" class="Symbol">:</a> <a id="3040" href="Function.Bundles.html#2041" class="Record">Func</a>
    <a id="3049" href="Function.Bundles.html#3029" class="Function">function</a> <a id="3058" class="Symbol">=</a> <a id="3060" class="Keyword">record</a>
      <a id="3073" class="Symbol">{</a> <a id="3075" href="Function.Bundles.html#2092" class="Field">to</a>   <a id="3080" class="Symbol">=</a> <a id="3082" href="Function.Bundles.html#2920" class="Field">to</a>
      <a id="3091" class="Symbol">;</a> <a id="3093" href="Function.Bundles.html#2111" class="Field">cong</a> <a id="3098" class="Symbol">=</a> <a id="3100" href="Function.Bundles.html#2945" class="Field">cong</a>
      <a id="3111" class="Symbol">}</a>

    <a id="3118" class="Keyword">open</a> <a id="3123" href="Function.Bundles.html#2041" class="Module">Func</a> <a id="3128" href="Function.Bundles.html#3029" class="Function">function</a> <a id="3137" class="Keyword">public</a>
      <a id="3150" class="Keyword">hiding</a> <a id="3157" class="Symbol">(</a><a id="3158" href="Function.Bundles.html#2092" class="Field">to</a><a id="3160" class="Symbol">;</a> <a id="3162" href="Function.Bundles.html#2111" class="Field">cong</a><a id="3166" class="Symbol">)</a>

    <a id="3173" href="Function.Bundles.html#3173" class="Function">isSurjection</a> <a id="3186" class="Symbol">:</a> <a id="3188" href="Function.Structures.html#1664" class="Record">IsSurjection</a> <a id="3201" href="Function.Bundles.html#2920" class="Field">to</a>
    <a id="3208" href="Function.Bundles.html#3173" class="Function">isSurjection</a> <a id="3221" class="Symbol">=</a> <a id="3223" class="Keyword">record</a>
      <a id="3236" class="Symbol">{</a> <a id="3238" href="Function.Structures.html#1731" class="Field">isCongruent</a> <a id="3250" class="Symbol">=</a> <a id="3252" href="Function.Bundles.html#2146" class="Function">isCongruent</a>
      <a id="3270" class="Symbol">;</a> <a id="3272" href="Function.Structures.html#1763" class="Field">surjective</a>  <a id="3284" class="Symbol">=</a> <a id="3286" href="Function.Bundles.html#2987" class="Field">surjective</a>
      <a id="3303" class="Symbol">}</a>

    <a id="3310" class="Keyword">open</a> <a id="3315" href="Function.Structures.html#1664" class="Module">IsSurjection</a> <a id="3328" href="Function.Bundles.html#3173" class="Function">isSurjection</a> <a id="3341" class="Keyword">public</a>
      <a id="3354" class="Keyword">using</a>
      <a id="3366" class="Symbol">(</a> <a id="3368" href="Function.Structures.html#1842" class="Function">strictlySurjective</a>
      <a id="3393" class="Symbol">)</a>

    <a id="3400" href="Function.Bundles.html#3400" class="Function">to⁻</a> <a id="3404" class="Symbol">:</a> <a id="3406" href="Function.Bundles.html#1776" class="Field">B</a> <a id="3408" class="Symbol">→</a> <a id="3410" href="Function.Bundles.html#1711" class="Function">A</a>
    <a id="3416" href="Function.Bundles.html#3400" class="Function">to⁻</a> <a id="3420" class="Symbol">=</a> <a id="3422" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="3428" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="3430" href="Function.Bundles.html#2987" class="Field">surjective</a>

    <a id="3446" href="Function.Bundles.html#3446" class="Function">to∘to⁻</a> <a id="3453" class="Symbol">:</a> <a id="3455" class="Symbol">∀</a> <a id="3457" href="Function.Bundles.html#3457" class="Bound">x</a> <a id="3459" class="Symbol">→</a> <a id="3461" href="Function.Bundles.html#2920" class="Field">to</a> <a id="3464" class="Symbol">(</a><a id="3465" href="Function.Bundles.html#3400" class="Function">to⁻</a> <a id="3469" href="Function.Bundles.html#3457" class="Bound">x</a><a id="3470" class="Symbol">)</a> <a id="3472" href="Function.Bundles.html#1786" class="Field Operator">≈₂</a> <a id="3475" href="Function.Bundles.html#3457" class="Bound">x</a>
    <a id="3481" href="Function.Bundles.html#3446" class="Function">to∘to⁻</a> <a id="3488" class="Symbol">=</a> <a id="3490" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="3496" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="3498" href="Function.Structures.html#1842" class="Function">strictlySurjective</a>


  <a id="3521" class="Keyword">record</a> <a id="3528" href="Function.Bundles.html#3528" class="Record">Bijection</a> <a id="3538" class="Symbol">:</a> <a id="3540" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3544" class="Symbol">(</a><a id="3545" href="Function.Bundles.html#1630" class="Bound">a</a> <a id="3547" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3549" href="Function.Bundles.html#1649" class="Bound">b</a> <a id="3551" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3553" href="Function.Bundles.html#1632" class="Bound">ℓ₁</a> <a id="3556" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3558" href="Function.Bundles.html#1651" class="Bound">ℓ₂</a><a id="3560" class="Symbol">)</a> <a id="3562" class="Keyword">where</a>
    <a id="3572" class="Keyword">field</a>
      <a id="3584" href="Function.Bundles.html#3584" class="Field">to</a>        <a id="3594" class="Symbol">:</a> <a id="3596" href="Function.Bundles.html#1711" class="Function">A</a> <a id="3598" class="Symbol">→</a> <a id="3600" href="Function.Bundles.html#1776" class="Field">B</a>
      <a id="3608" href="Function.Bundles.html#3608" class="Field">cong</a>      <a id="3618" class="Symbol">:</a> <a id="3620" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="3630" href="Function.Bundles.html#1721" class="Function Operator">_≈₁_</a> <a id="3635" href="Function.Bundles.html#1786" class="Field Operator">_≈₂_</a> <a id="3640" href="Function.Bundles.html#3584" class="Field">to</a>
      <a id="3649" href="Function.Bundles.html#3649" class="Field">bijective</a> <a id="3659" class="Symbol">:</a> <a id="3661" href="Function.Definitions.html#1008" class="Function">Bijective</a> <a id="3671" href="Function.Bundles.html#1721" class="Function Operator">_≈₁_</a> <a id="3676" href="Function.Bundles.html#1786" class="Field Operator">_≈₂_</a> <a id="3681" href="Function.Bundles.html#3584" class="Field">to</a>

    <a id="3689" href="Function.Bundles.html#3689" class="Function">injective</a> <a id="3699" class="Symbol">:</a> <a id="3701" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="3711" href="Function.Bundles.html#1721" class="Function Operator">_≈₁_</a> <a id="3716" href="Function.Bundles.html#1786" class="Field Operator">_≈₂_</a> <a id="3721" href="Function.Bundles.html#3584" class="Field">to</a>
    <a id="3728" href="Function.Bundles.html#3689" class="Function">injective</a> <a id="3738" class="Symbol">=</a> <a id="3740" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="3746" href="Function.Bundles.html#3649" class="Field">bijective</a>

    <a id="3761" href="Function.Bundles.html#3761" class="Function">surjective</a> <a id="3772" class="Symbol">:</a> <a id="3774" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="3785" href="Function.Bundles.html#1721" class="Function Operator">_≈₁_</a> <a id="3790" href="Function.Bundles.html#1786" class="Field Operator">_≈₂_</a> <a id="3795" href="Function.Bundles.html#3584" class="Field">to</a>
    <a id="3802" href="Function.Bundles.html#3761" class="Function">surjective</a> <a id="3813" class="Symbol">=</a> <a id="3815" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="3821" href="Function.Bundles.html#3649" class="Field">bijective</a>

    <a id="3836" href="Function.Bundles.html#3836" class="Function">injection</a> <a id="3846" class="Symbol">:</a> <a id="3848" href="Function.Bundles.html#2413" class="Record">Injection</a>
    <a id="3862" href="Function.Bundles.html#3836" class="Function">injection</a> <a id="3872" class="Symbol">=</a> <a id="3874" class="Keyword">record</a>
      <a id="3887" class="Symbol">{</a> <a id="3889" href="Function.Bundles.html#2495" class="Field">cong</a>      <a id="3899" class="Symbol">=</a> <a id="3901" href="Function.Bundles.html#3608" class="Field">cong</a>
      <a id="3912" class="Symbol">;</a> <a id="3914" href="Function.Bundles.html#2538" class="Field">injective</a> <a id="3924" class="Symbol">=</a> <a id="3926" href="Function.Bundles.html#3689" class="Function">injective</a>
      <a id="3942" class="Symbol">}</a>

    <a id="3949" href="Function.Bundles.html#3949" class="Function">surjection</a> <a id="3960" class="Symbol">:</a> <a id="3962" href="Function.Bundles.html#2863" class="Record">Surjection</a>
    <a id="3977" href="Function.Bundles.html#3949" class="Function">surjection</a> <a id="3988" class="Symbol">=</a> <a id="3990" class="Keyword">record</a>
      <a id="4003" class="Symbol">{</a> <a id="4005" href="Function.Bundles.html#2945" class="Field">cong</a>       <a id="4016" class="Symbol">=</a> <a id="4018" href="Function.Bundles.html#3608" class="Field">cong</a>
      <a id="4029" class="Symbol">;</a> <a id="4031" href="Function.Bundles.html#2987" class="Field">surjective</a> <a id="4042" class="Symbol">=</a> <a id="4044" href="Function.Bundles.html#3761" class="Function">surjective</a>
      <a id="4061" class="Symbol">}</a>

    <a id="4068" class="Keyword">open</a> <a id="4073" href="Function.Bundles.html#2413" class="Module">Injection</a>  <a id="4084" href="Function.Bundles.html#3836" class="Function">injection</a>  <a id="4095" class="Keyword">public</a> <a id="4102" class="Keyword">using</a> <a id="4108" class="Symbol">(</a><a id="4109" href="Function.Bundles.html#2724" class="Function">isInjection</a><a id="4120" class="Symbol">)</a>
    <a id="4126" class="Keyword">open</a> <a id="4131" href="Function.Bundles.html#2863" class="Module">Surjection</a> <a id="4142" href="Function.Bundles.html#3949" class="Function">surjection</a> <a id="4153" class="Keyword">public</a> <a id="4160" class="Keyword">using</a> <a id="4166" class="Symbol">(</a><a id="4167" href="Function.Bundles.html#3173" class="Function">isSurjection</a><a id="4179" class="Symbol">;</a> <a id="4181" href="Function.Bundles.html#3400" class="Function">to⁻</a><a id="4184" class="Symbol">;</a>  <a id="4187" href="Function.Structures.html#1842" class="Function">strictlySurjective</a><a id="4205" class="Symbol">)</a>

    <a id="4212" href="Function.Bundles.html#4212" class="Function">isBijection</a> <a id="4224" class="Symbol">:</a> <a id="4226" href="Function.Structures.html#1970" class="Record">IsBijection</a> <a id="4238" href="Function.Bundles.html#3584" class="Field">to</a>
    <a id="4245" href="Function.Bundles.html#4212" class="Function">isBijection</a> <a id="4257" class="Symbol">=</a> <a id="4259" class="Keyword">record</a>
      <a id="4272" class="Symbol">{</a> <a id="4274" href="Function.Structures.html#2036" class="Field">isInjection</a> <a id="4286" class="Symbol">=</a> <a id="4288" href="Function.Bundles.html#2724" class="Function">isInjection</a>
      <a id="4306" class="Symbol">;</a> <a id="4308" href="Function.Structures.html#2068" class="Field">surjective</a>  <a id="4320" class="Symbol">=</a> <a id="4322" href="Function.Bundles.html#3761" class="Function">surjective</a>
      <a id="4339" class="Symbol">}</a>

    <a id="4346" class="Keyword">open</a> <a id="4351" href="Function.Structures.html#1970" class="Module">IsBijection</a> <a id="4363" href="Function.Bundles.html#4212" class="Function">isBijection</a> <a id="4375" class="Keyword">public</a> <a id="4382" class="Keyword">using</a> <a id="4388" class="Symbol">(</a><a id="4389" class="Keyword">module</a> <a id="4396" href="Function.Structures.html#1192" class="Module">Eq₁</a><a id="4399" class="Symbol">;</a> <a id="4401" class="Keyword">module</a> <a id="4408" href="Function.Structures.html#1336" class="Module">Eq₂</a><a id="4411" class="Symbol">)</a>


<a id="4415" class="Comment">------------------------------------------------------------------------</a>
<a id="4488" class="Comment">-- Bundles with two elements</a>

<a id="4518" class="Keyword">module</a> <a id="4525" href="Function.Bundles.html#4525" class="Module">_</a> <a id="4527" class="Symbol">(</a><a id="4528" href="Function.Bundles.html#4528" class="Bound">From</a> <a id="4533" class="Symbol">:</a> <a id="4535" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="4542" href="Function.Bundles.html#1422" class="Generalizable">a</a> <a id="4544" href="Function.Bundles.html#1426" class="Generalizable">ℓ₁</a><a id="4546" class="Symbol">)</a> <a id="4548" class="Symbol">(</a><a id="4549" href="Function.Bundles.html#4549" class="Bound">To</a> <a id="4552" class="Symbol">:</a> <a id="4554" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="4561" href="Function.Bundles.html#1424" class="Generalizable">b</a> <a id="4563" href="Function.Bundles.html#1429" class="Generalizable">ℓ₂</a><a id="4565" class="Symbol">)</a> <a id="4567" class="Keyword">where</a>

  <a id="4576" class="Keyword">open</a> <a id="4581" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="4588" href="Function.Bundles.html#4528" class="Bound">From</a> <a id="4593" class="Keyword">using</a> <a id="4599" class="Symbol">()</a> <a id="4602" class="Keyword">renaming</a> <a id="4611" class="Symbol">(</a><a id="4612" href="Relation.Binary.Bundles.html#1298" class="Field">Carrier</a> <a id="4620" class="Symbol">to</a> <a id="4623" class="Field">A</a><a id="4624" class="Symbol">;</a> <a id="4626" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="4630" class="Symbol">to</a> <a id="4633" class="Field Operator">_≈₁_</a><a id="4637" class="Symbol">)</a>
  <a id="4641" class="Keyword">open</a> <a id="4646" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="4653" href="Function.Bundles.html#4549" class="Bound">To</a>   <a id="4658" class="Keyword">using</a> <a id="4664" class="Symbol">()</a> <a id="4667" class="Keyword">renaming</a> <a id="4676" class="Symbol">(</a><a id="4677" href="Relation.Binary.Bundles.html#1298" class="Field">Carrier</a> <a id="4685" class="Symbol">to</a> <a id="4688" class="Field">B</a><a id="4689" class="Symbol">;</a> <a id="4691" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="4695" class="Symbol">to</a> <a id="4698" class="Field Operator">_≈₂_</a><a id="4702" class="Symbol">)</a>
  <a id="4706" class="Keyword">open</a> <a id="4711" href="Function.Structures.html" class="Module">FunctionStructures</a> <a id="4730" href="Function.Bundles.html#4633" class="Function Operator">_≈₁_</a> <a id="4735" href="Function.Bundles.html#4698" class="Field Operator">_≈₂_</a>

  <a id="4743" class="Keyword">record</a> <a id="4750" href="Function.Bundles.html#4750" class="Record">Equivalence</a> <a id="4762" class="Symbol">:</a> <a id="4764" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4768" class="Symbol">(</a><a id="4769" href="Function.Bundles.html#4542" class="Bound">a</a> <a id="4771" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4773" href="Function.Bundles.html#4561" class="Bound">b</a> <a id="4775" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4777" href="Function.Bundles.html#4544" class="Bound">ℓ₁</a> <a id="4780" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4782" href="Function.Bundles.html#4563" class="Bound">ℓ₂</a><a id="4784" class="Symbol">)</a> <a id="4786" class="Keyword">where</a>
    <a id="4796" class="Keyword">field</a>
      <a id="4808" href="Function.Bundles.html#4808" class="Field">to</a>        <a id="4818" class="Symbol">:</a> <a id="4820" href="Function.Bundles.html#4623" class="Function">A</a> <a id="4822" class="Symbol">→</a> <a id="4824" href="Function.Bundles.html#4688" class="Field">B</a>
      <a id="4832" href="Function.Bundles.html#4832" class="Field">from</a>      <a id="4842" class="Symbol">:</a> <a id="4844" href="Function.Bundles.html#4688" class="Field">B</a> <a id="4846" class="Symbol">→</a> <a id="4848" href="Function.Bundles.html#4623" class="Function">A</a>
      <a id="4856" href="Function.Bundles.html#4856" class="Field">to-cong</a>   <a id="4866" class="Symbol">:</a> <a id="4868" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="4878" href="Function.Bundles.html#4633" class="Function Operator">_≈₁_</a> <a id="4883" href="Function.Bundles.html#4698" class="Field Operator">_≈₂_</a> <a id="4888" href="Function.Bundles.html#4808" class="Field">to</a>
      <a id="4897" href="Function.Bundles.html#4897" class="Field">from-cong</a> <a id="4907" class="Symbol">:</a> <a id="4909" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="4919" href="Function.Bundles.html#4698" class="Field Operator">_≈₂_</a> <a id="4924" href="Function.Bundles.html#4633" class="Function Operator">_≈₁_</a> <a id="4929" href="Function.Bundles.html#4832" class="Field">from</a>

    <a id="4939" href="Function.Bundles.html#4939" class="Function">toFunction</a> <a id="4950" class="Symbol">:</a> <a id="4952" href="Function.Bundles.html#2041" class="Record">Func</a> <a id="4957" href="Function.Bundles.html#4528" class="Bound">From</a> <a id="4962" href="Function.Bundles.html#4549" class="Bound">To</a>
    <a id="4969" href="Function.Bundles.html#4939" class="Function">toFunction</a> <a id="4980" class="Symbol">=</a> <a id="4982" class="Keyword">record</a>
      <a id="4995" class="Symbol">{</a> <a id="4997" href="Function.Bundles.html#2092" class="Field">to</a> <a id="5000" class="Symbol">=</a> <a id="5002" href="Function.Bundles.html#4808" class="Field">to</a>
      <a id="5011" class="Symbol">;</a> <a id="5013" href="Function.Bundles.html#2111" class="Field">cong</a> <a id="5018" class="Symbol">=</a> <a id="5020" href="Function.Bundles.html#4856" class="Field">to-cong</a>
      <a id="5034" class="Symbol">}</a>

    <a id="5041" class="Keyword">open</a> <a id="5046" href="Function.Bundles.html#2041" class="Module">Func</a> <a id="5051" href="Function.Bundles.html#4939" class="Function">toFunction</a> <a id="5062" class="Keyword">public</a>
      <a id="5075" class="Keyword">using</a> <a id="5081" class="Symbol">(</a><a id="5082" class="Keyword">module</a> <a id="5089" href="Function.Structures.html#1192" class="Module">Eq₁</a><a id="5092" class="Symbol">;</a> <a id="5094" class="Keyword">module</a> <a id="5101" href="Function.Structures.html#1336" class="Module">Eq₂</a><a id="5104" class="Symbol">)</a>
      <a id="5112" class="Keyword">renaming</a> <a id="5121" class="Symbol">(</a><a id="5122" href="Function.Bundles.html#2146" class="Function">isCongruent</a> <a id="5134" class="Symbol">to</a> <a id="5137" class="Function">to-isCongruent</a><a id="5151" class="Symbol">)</a>

    <a id="5158" href="Function.Bundles.html#5158" class="Function">fromFunction</a> <a id="5171" class="Symbol">:</a> <a id="5173" href="Function.Bundles.html#2041" class="Record">Func</a> <a id="5178" href="Function.Bundles.html#4549" class="Bound">To</a> <a id="5181" href="Function.Bundles.html#4528" class="Bound">From</a>
    <a id="5190" href="Function.Bundles.html#5158" class="Function">fromFunction</a> <a id="5203" class="Symbol">=</a> <a id="5205" class="Keyword">record</a>
      <a id="5218" class="Symbol">{</a> <a id="5220" href="Function.Bundles.html#2092" class="Field">to</a> <a id="5223" class="Symbol">=</a> <a id="5225" href="Function.Bundles.html#4832" class="Field">from</a>
      <a id="5236" class="Symbol">;</a> <a id="5238" href="Function.Bundles.html#2111" class="Field">cong</a> <a id="5243" class="Symbol">=</a> <a id="5245" href="Function.Bundles.html#4897" class="Field">from-cong</a>
      <a id="5261" class="Symbol">}</a>

    <a id="5268" class="Keyword">open</a> <a id="5273" href="Function.Bundles.html#2041" class="Module">Func</a> <a id="5278" href="Function.Bundles.html#5158" class="Function">fromFunction</a> <a id="5291" class="Keyword">public</a>
      <a id="5304" class="Keyword">using</a> <a id="5310" class="Symbol">()</a>
      <a id="5319" class="Keyword">renaming</a> <a id="5328" class="Symbol">(</a><a id="5329" href="Function.Bundles.html#2146" class="Function">isCongruent</a> <a id="5341" class="Symbol">to</a> <a id="5344" class="Function">from-isCongruent</a><a id="5360" class="Symbol">)</a>


  <a id="5366" class="Keyword">record</a> <a id="5373" href="Function.Bundles.html#5373" class="Record">LeftInverse</a> <a id="5385" class="Symbol">:</a> <a id="5387" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5391" class="Symbol">(</a><a id="5392" href="Function.Bundles.html#4542" class="Bound">a</a> <a id="5394" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5396" href="Function.Bundles.html#4561" class="Bound">b</a> <a id="5398" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5400" href="Function.Bundles.html#4544" class="Bound">ℓ₁</a> <a id="5403" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5405" href="Function.Bundles.html#4563" class="Bound">ℓ₂</a><a id="5407" class="Symbol">)</a> <a id="5409" class="Keyword">where</a>
    <a id="5419" class="Keyword">field</a>
      <a id="5431" href="Function.Bundles.html#5431" class="Field">to</a>        <a id="5441" class="Symbol">:</a> <a id="5443" href="Function.Bundles.html#4623" class="Function">A</a> <a id="5445" class="Symbol">→</a> <a id="5447" href="Function.Bundles.html#4688" class="Field">B</a>
      <a id="5455" href="Function.Bundles.html#5455" class="Field">from</a>      <a id="5465" class="Symbol">:</a> <a id="5467" href="Function.Bundles.html#4688" class="Field">B</a> <a id="5469" class="Symbol">→</a> <a id="5471" href="Function.Bundles.html#4623" class="Function">A</a>
      <a id="5479" href="Function.Bundles.html#5479" class="Field">to-cong</a>   <a id="5489" class="Symbol">:</a> <a id="5491" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="5501" href="Function.Bundles.html#4633" class="Function Operator">_≈₁_</a> <a id="5506" href="Function.Bundles.html#4698" class="Field Operator">_≈₂_</a> <a id="5511" href="Function.Bundles.html#5431" class="Field">to</a>
      <a id="5520" href="Function.Bundles.html#5520" class="Field">from-cong</a> <a id="5530" class="Symbol">:</a> <a id="5532" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="5542" href="Function.Bundles.html#4698" class="Field Operator">_≈₂_</a> <a id="5547" href="Function.Bundles.html#4633" class="Function Operator">_≈₁_</a> <a id="5552" href="Function.Bundles.html#5455" class="Field">from</a>
      <a id="5563" href="Function.Bundles.html#5563" class="Field">inverseˡ</a>  <a id="5573" class="Symbol">:</a> <a id="5575" href="Function.Definitions.html#1082" class="Function">Inverseˡ</a> <a id="5584" href="Function.Bundles.html#4633" class="Function Operator">_≈₁_</a> <a id="5589" href="Function.Bundles.html#4698" class="Field Operator">_≈₂_</a> <a id="5594" href="Function.Bundles.html#5431" class="Field">to</a> <a id="5597" href="Function.Bundles.html#5455" class="Field">from</a>

    <a id="5607" href="Function.Bundles.html#5607" class="Function">isCongruent</a> <a id="5619" class="Symbol">:</a> <a id="5621" href="Function.Structures.html#995" class="Record">IsCongruent</a> <a id="5633" href="Function.Bundles.html#5431" class="Field">to</a>
    <a id="5640" href="Function.Bundles.html#5607" class="Function">isCongruent</a> <a id="5652" class="Symbol">=</a> <a id="5654" class="Keyword">record</a>
      <a id="5667" class="Symbol">{</a> <a id="5669" href="Function.Structures.html#1062" class="Field">cong</a>           <a id="5684" class="Symbol">=</a> <a id="5686" href="Function.Bundles.html#5479" class="Field">to-cong</a>
      <a id="5700" class="Symbol">;</a> <a id="5702" href="Function.Structures.html#1106" class="Field">isEquivalence₁</a> <a id="5717" class="Symbol">=</a> <a id="5719" href="Relation.Binary.Bundles.html#1358" class="Field">isEquivalence</a> <a id="5733" href="Function.Bundles.html#4528" class="Bound">From</a>
      <a id="5744" class="Symbol">;</a> <a id="5746" href="Function.Structures.html#1146" class="Field">isEquivalence₂</a> <a id="5761" class="Symbol">=</a> <a id="5763" href="Relation.Binary.Bundles.html#1358" class="Field">isEquivalence</a> <a id="5777" href="Function.Bundles.html#4549" class="Bound">To</a>
      <a id="5786" class="Symbol">}</a>

    <a id="5793" href="Function.Bundles.html#5793" class="Function">isLeftInverse</a> <a id="5807" class="Symbol">:</a> <a id="5809" href="Function.Structures.html#2598" class="Record">IsLeftInverse</a> <a id="5823" href="Function.Bundles.html#5431" class="Field">to</a> <a id="5826" href="Function.Bundles.html#5455" class="Field">from</a>
    <a id="5835" href="Function.Bundles.html#5793" class="Function">isLeftInverse</a> <a id="5849" class="Symbol">=</a> <a id="5851" class="Keyword">record</a>
      <a id="5864" class="Symbol">{</a> <a id="5866" href="Function.Structures.html#2682" class="Field">isCongruent</a> <a id="5878" class="Symbol">=</a> <a id="5880" href="Function.Bundles.html#5607" class="Function">isCongruent</a>
      <a id="5898" class="Symbol">;</a> <a id="5900" href="Function.Structures.html#2716" class="Field">from-cong</a>   <a id="5912" class="Symbol">=</a> <a id="5914" href="Function.Bundles.html#5520" class="Field">from-cong</a>
      <a id="5930" class="Symbol">;</a> <a id="5932" href="Function.Structures.html#2760" class="Field">inverseˡ</a>    <a id="5944" class="Symbol">=</a> <a id="5946" href="Function.Bundles.html#5563" class="Field">inverseˡ</a>
      <a id="5961" class="Symbol">}</a>

    <a id="5968" class="Keyword">open</a> <a id="5973" href="Function.Structures.html#2598" class="Module">IsLeftInverse</a> <a id="5987" href="Function.Bundles.html#5793" class="Function">isLeftInverse</a> <a id="6001" class="Keyword">public</a>
      <a id="6014" class="Keyword">using</a> <a id="6020" class="Symbol">(</a><a id="6021" class="Keyword">module</a> <a id="6028" href="Function.Structures.html#1192" class="Module">Eq₁</a><a id="6031" class="Symbol">;</a> <a id="6033" class="Keyword">module</a> <a id="6040" href="Function.Structures.html#1336" class="Module">Eq₂</a><a id="6043" class="Symbol">;</a> <a id="6045" href="Function.Structures.html#2875" class="Function">strictlyInverseˡ</a><a id="6061" class="Symbol">;</a> <a id="6063" href="Function.Structures.html#2968" class="Function">isSurjection</a><a id="6075" class="Symbol">)</a>

    <a id="6082" href="Function.Bundles.html#6082" class="Function">equivalence</a> <a id="6094" class="Symbol">:</a> <a id="6096" href="Function.Bundles.html#4750" class="Record">Equivalence</a>
    <a id="6112" href="Function.Bundles.html#6082" class="Function">equivalence</a> <a id="6124" class="Symbol">=</a> <a id="6126" class="Keyword">record</a>
      <a id="6139" class="Symbol">{</a> <a id="6141" href="Function.Bundles.html#4856" class="Field">to-cong</a>   <a id="6151" class="Symbol">=</a> <a id="6153" href="Function.Bundles.html#5479" class="Field">to-cong</a>
      <a id="6167" class="Symbol">;</a> <a id="6169" href="Function.Bundles.html#4897" class="Field">from-cong</a> <a id="6179" class="Symbol">=</a> <a id="6181" href="Function.Bundles.html#5520" class="Field">from-cong</a>
      <a id="6197" class="Symbol">}</a>

    <a id="6204" href="Function.Bundles.html#6204" class="Function">isSplitSurjection</a> <a id="6222" class="Symbol">:</a> <a id="6224" href="Function.Structures.html#5174" class="Record">IsSplitSurjection</a> <a id="6242" href="Function.Bundles.html#5431" class="Field">to</a>
    <a id="6249" href="Function.Bundles.html#6204" class="Function">isSplitSurjection</a> <a id="6267" class="Symbol">=</a> <a id="6269" class="Keyword">record</a>
      <a id="6282" class="Symbol">{</a> <a id="6284" href="Function.Structures.html#5246" class="Field">from</a> <a id="6289" class="Symbol">=</a> <a id="6291" href="Function.Bundles.html#5455" class="Field">from</a>
      <a id="6302" class="Symbol">;</a> <a id="6304" href="Function.Structures.html#5263" class="Field">isLeftInverse</a> <a id="6318" class="Symbol">=</a> <a id="6320" href="Function.Bundles.html#5793" class="Function">isLeftInverse</a>
      <a id="6340" class="Symbol">}</a>

    <a id="6347" href="Function.Bundles.html#6347" class="Function">surjection</a> <a id="6358" class="Symbol">:</a> <a id="6360" href="Function.Bundles.html#2863" class="Record">Surjection</a> <a id="6371" href="Function.Bundles.html#4528" class="Bound">From</a> <a id="6376" href="Function.Bundles.html#4549" class="Bound">To</a>
    <a id="6383" href="Function.Bundles.html#6347" class="Function">surjection</a> <a id="6394" class="Symbol">=</a> <a id="6396" class="Keyword">record</a>
      <a id="6409" class="Symbol">{</a> <a id="6411" href="Function.Bundles.html#2920" class="Field">to</a> <a id="6414" class="Symbol">=</a> <a id="6416" href="Function.Bundles.html#5431" class="Field">to</a>
      <a id="6425" class="Symbol">;</a> <a id="6427" href="Function.Bundles.html#2945" class="Field">cong</a> <a id="6432" class="Symbol">=</a> <a id="6434" href="Function.Bundles.html#5479" class="Field">to-cong</a>
      <a id="6448" class="Symbol">;</a> <a id="6450" href="Function.Bundles.html#2987" class="Field">surjective</a> <a id="6461" class="Symbol">=</a> <a id="6463" class="Symbol">λ</a> <a id="6465" href="Function.Bundles.html#6465" class="Bound">y</a> <a id="6467" class="Symbol">→</a> <a id="6469" href="Function.Bundles.html#5455" class="Field">from</a> <a id="6474" href="Function.Bundles.html#6465" class="Bound">y</a> <a id="6476" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6478" href="Function.Bundles.html#5563" class="Field">inverseˡ</a>
      <a id="6493" class="Symbol">}</a>



  <a id="6500" class="Keyword">record</a> <a id="6507" href="Function.Bundles.html#6507" class="Record">RightInverse</a> <a id="6520" class="Symbol">:</a> <a id="6522" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6526" class="Symbol">(</a><a id="6527" href="Function.Bundles.html#4542" class="Bound">a</a> <a id="6529" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="6531" href="Function.Bundles.html#4561" class="Bound">b</a> <a id="6533" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="6535" href="Function.Bundles.html#4544" class="Bound">ℓ₁</a> <a id="6538" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="6540" href="Function.Bundles.html#4563" class="Bound">ℓ₂</a><a id="6542" class="Symbol">)</a> <a id="6544" class="Keyword">where</a>
    <a id="6554" class="Keyword">field</a>
      <a id="6566" href="Function.Bundles.html#6566" class="Field">to</a>        <a id="6576" class="Symbol">:</a> <a id="6578" href="Function.Bundles.html#4623" class="Function">A</a> <a id="6580" class="Symbol">→</a> <a id="6582" href="Function.Bundles.html#4688" class="Field">B</a>
      <a id="6590" href="Function.Bundles.html#6590" class="Field">from</a>      <a id="6600" class="Symbol">:</a> <a id="6602" href="Function.Bundles.html#4688" class="Field">B</a> <a id="6604" class="Symbol">→</a> <a id="6606" href="Function.Bundles.html#4623" class="Function">A</a>
      <a id="6614" href="Function.Bundles.html#6614" class="Field">to-cong</a>   <a id="6624" class="Symbol">:</a> <a id="6626" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="6636" href="Function.Bundles.html#4633" class="Function Operator">_≈₁_</a> <a id="6641" href="Function.Bundles.html#4698" class="Field Operator">_≈₂_</a> <a id="6646" href="Function.Bundles.html#6566" class="Field">to</a>
      <a id="6655" href="Function.Bundles.html#6655" class="Field">from-cong</a> <a id="6665" class="Symbol">:</a> <a id="6667" href="Function.Bundles.html#6590" class="Field">from</a> <a id="6672" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="6682" href="Function.Bundles.html#4698" class="Field Operator">_≈₂_</a> <a id="6687" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="6689" href="Function.Bundles.html#4633" class="Function Operator">_≈₁_</a>
      <a id="6700" href="Function.Bundles.html#6700" class="Field">inverseʳ</a>  <a id="6710" class="Symbol">:</a> <a id="6712" href="Function.Definitions.html#1169" class="Function">Inverseʳ</a> <a id="6721" href="Function.Bundles.html#4633" class="Function Operator">_≈₁_</a> <a id="6726" href="Function.Bundles.html#4698" class="Field Operator">_≈₂_</a> <a id="6731" href="Function.Bundles.html#6566" class="Field">to</a> <a id="6734" href="Function.Bundles.html#6590" class="Field">from</a>

    <a id="6744" href="Function.Bundles.html#6744" class="Function">isCongruent</a> <a id="6756" class="Symbol">:</a> <a id="6758" href="Function.Structures.html#995" class="Record">IsCongruent</a> <a id="6770" href="Function.Bundles.html#6566" class="Field">to</a>
    <a id="6777" href="Function.Bundles.html#6744" class="Function">isCongruent</a> <a id="6789" class="Symbol">=</a> <a id="6791" class="Keyword">record</a>
      <a id="6804" class="Symbol">{</a> <a id="6806" href="Function.Structures.html#1062" class="Field">cong</a>           <a id="6821" class="Symbol">=</a> <a id="6823" href="Function.Bundles.html#6614" class="Field">to-cong</a>
      <a id="6837" class="Symbol">;</a> <a id="6839" href="Function.Structures.html#1106" class="Field">isEquivalence₁</a> <a id="6854" class="Symbol">=</a> <a id="6856" href="Relation.Binary.Bundles.html#1358" class="Field">isEquivalence</a> <a id="6870" href="Function.Bundles.html#4528" class="Bound">From</a>
      <a id="6881" class="Symbol">;</a> <a id="6883" href="Function.Structures.html#1146" class="Field">isEquivalence₂</a> <a id="6898" class="Symbol">=</a> <a id="6900" href="Relation.Binary.Bundles.html#1358" class="Field">isEquivalence</a> <a id="6914" href="Function.Bundles.html#4549" class="Bound">To</a>
      <a id="6923" class="Symbol">}</a>

    <a id="6930" href="Function.Bundles.html#6930" class="Function">isRightInverse</a> <a id="6945" class="Symbol">:</a> <a id="6947" href="Function.Structures.html#3113" class="Record">IsRightInverse</a> <a id="6962" href="Function.Bundles.html#6566" class="Field">to</a> <a id="6965" href="Function.Bundles.html#6590" class="Field">from</a>
    <a id="6974" href="Function.Bundles.html#6930" class="Function">isRightInverse</a> <a id="6989" class="Symbol">=</a> <a id="6991" class="Keyword">record</a>
      <a id="7004" class="Symbol">{</a> <a id="7006" href="Function.Structures.html#3198" class="Field">isCongruent</a> <a id="7018" class="Symbol">=</a> <a id="7020" href="Function.Bundles.html#6744" class="Function">isCongruent</a>
      <a id="7038" class="Symbol">;</a> <a id="7040" href="Function.Structures.html#3231" class="Field">from-cong</a>   <a id="7052" class="Symbol">=</a> <a id="7054" href="Function.Bundles.html#6655" class="Field">from-cong</a>
      <a id="7070" class="Symbol">;</a> <a id="7072" href="Function.Structures.html#3274" class="Field">inverseʳ</a>    <a id="7084" class="Symbol">=</a> <a id="7086" href="Function.Bundles.html#6700" class="Field">inverseʳ</a>
      <a id="7101" class="Symbol">}</a>

    <a id="7108" class="Keyword">open</a> <a id="7113" href="Function.Structures.html#3113" class="Module">IsRightInverse</a> <a id="7128" href="Function.Bundles.html#6930" class="Function">isRightInverse</a> <a id="7143" class="Keyword">public</a>
      <a id="7156" class="Keyword">using</a> <a id="7162" class="Symbol">(</a><a id="7163" class="Keyword">module</a> <a id="7170" href="Function.Structures.html#1192" class="Module">Eq₁</a><a id="7173" class="Symbol">;</a> <a id="7175" class="Keyword">module</a> <a id="7182" href="Function.Structures.html#1336" class="Module">Eq₂</a><a id="7185" class="Symbol">;</a> <a id="7187" href="Function.Structures.html#3388" class="Function">strictlyInverseʳ</a><a id="7203" class="Symbol">)</a>

    <a id="7210" href="Function.Bundles.html#7210" class="Function">equivalence</a> <a id="7222" class="Symbol">:</a> <a id="7224" href="Function.Bundles.html#4750" class="Record">Equivalence</a>
    <a id="7240" href="Function.Bundles.html#7210" class="Function">equivalence</a> <a id="7252" class="Symbol">=</a> <a id="7254" class="Keyword">record</a>
      <a id="7267" class="Symbol">{</a> <a id="7269" href="Function.Bundles.html#4856" class="Field">to-cong</a>   <a id="7279" class="Symbol">=</a> <a id="7281" href="Function.Bundles.html#6614" class="Field">to-cong</a>
      <a id="7295" class="Symbol">;</a> <a id="7297" href="Function.Bundles.html#4897" class="Field">from-cong</a> <a id="7307" class="Symbol">=</a> <a id="7309" href="Function.Bundles.html#6655" class="Field">from-cong</a>
      <a id="7325" class="Symbol">}</a>


  <a id="7331" class="Keyword">record</a> <a id="7338" href="Function.Bundles.html#7338" class="Record">Inverse</a> <a id="7346" class="Symbol">:</a> <a id="7348" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7352" class="Symbol">(</a><a id="7353" href="Function.Bundles.html#4542" class="Bound">a</a> <a id="7355" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="7357" href="Function.Bundles.html#4561" class="Bound">b</a> <a id="7359" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="7361" href="Function.Bundles.html#4544" class="Bound">ℓ₁</a> <a id="7364" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="7366" href="Function.Bundles.html#4563" class="Bound">ℓ₂</a><a id="7368" class="Symbol">)</a> <a id="7370" class="Keyword">where</a>
    <a id="7380" class="Keyword">field</a>
      <a id="7392" href="Function.Bundles.html#7392" class="Field">to</a>        <a id="7402" class="Symbol">:</a> <a id="7404" href="Function.Bundles.html#4623" class="Function">A</a> <a id="7406" class="Symbol">→</a> <a id="7408" href="Function.Bundles.html#4688" class="Field">B</a>
      <a id="7416" href="Function.Bundles.html#7416" class="Field">from</a>      <a id="7426" class="Symbol">:</a> <a id="7428" href="Function.Bundles.html#4688" class="Field">B</a> <a id="7430" class="Symbol">→</a> <a id="7432" href="Function.Bundles.html#4623" class="Function">A</a>
      <a id="7440" href="Function.Bundles.html#7440" class="Field">to-cong</a>   <a id="7450" class="Symbol">:</a> <a id="7452" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="7462" href="Function.Bundles.html#4633" class="Function Operator">_≈₁_</a> <a id="7467" href="Function.Bundles.html#4698" class="Field Operator">_≈₂_</a> <a id="7472" href="Function.Bundles.html#7392" class="Field">to</a>
      <a id="7481" href="Function.Bundles.html#7481" class="Field">from-cong</a> <a id="7491" class="Symbol">:</a> <a id="7493" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="7503" href="Function.Bundles.html#4698" class="Field Operator">_≈₂_</a> <a id="7508" href="Function.Bundles.html#4633" class="Function Operator">_≈₁_</a> <a id="7513" href="Function.Bundles.html#7416" class="Field">from</a>
      <a id="7524" href="Function.Bundles.html#7524" class="Field">inverse</a>   <a id="7534" class="Symbol">:</a> <a id="7536" href="Function.Definitions.html#1256" class="Function">Inverseᵇ</a> <a id="7545" href="Function.Bundles.html#4633" class="Function Operator">_≈₁_</a> <a id="7550" href="Function.Bundles.html#4698" class="Field Operator">_≈₂_</a> <a id="7555" href="Function.Bundles.html#7392" class="Field">to</a> <a id="7558" href="Function.Bundles.html#7416" class="Field">from</a>

    <a id="7568" href="Function.Bundles.html#7568" class="Function">inverseˡ</a> <a id="7577" class="Symbol">:</a> <a id="7579" href="Function.Definitions.html#1082" class="Function">Inverseˡ</a> <a id="7588" href="Function.Bundles.html#4633" class="Function Operator">_≈₁_</a> <a id="7593" href="Function.Bundles.html#4698" class="Field Operator">_≈₂_</a> <a id="7598" href="Function.Bundles.html#7392" class="Field">to</a> <a id="7601" href="Function.Bundles.html#7416" class="Field">from</a>
    <a id="7610" href="Function.Bundles.html#7568" class="Function">inverseˡ</a> <a id="7619" class="Symbol">=</a> <a id="7621" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="7627" href="Function.Bundles.html#7524" class="Field">inverse</a>

    <a id="7640" href="Function.Bundles.html#7640" class="Function">inverseʳ</a> <a id="7649" class="Symbol">:</a> <a id="7651" href="Function.Definitions.html#1169" class="Function">Inverseʳ</a> <a id="7660" href="Function.Bundles.html#4633" class="Function Operator">_≈₁_</a> <a id="7665" href="Function.Bundles.html#4698" class="Field Operator">_≈₂_</a> <a id="7670" href="Function.Bundles.html#7392" class="Field">to</a> <a id="7673" href="Function.Bundles.html#7416" class="Field">from</a>
    <a id="7682" href="Function.Bundles.html#7640" class="Function">inverseʳ</a> <a id="7691" class="Symbol">=</a> <a id="7693" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="7699" href="Function.Bundles.html#7524" class="Field">inverse</a>

    <a id="7712" href="Function.Bundles.html#7712" class="Function">leftInverse</a> <a id="7724" class="Symbol">:</a> <a id="7726" href="Function.Bundles.html#5373" class="Record">LeftInverse</a>
    <a id="7742" href="Function.Bundles.html#7712" class="Function">leftInverse</a> <a id="7754" class="Symbol">=</a> <a id="7756" class="Keyword">record</a>
      <a id="7769" class="Symbol">{</a> <a id="7771" href="Function.Bundles.html#5479" class="Field">to-cong</a>   <a id="7781" class="Symbol">=</a> <a id="7783" href="Function.Bundles.html#7440" class="Field">to-cong</a>
      <a id="7797" class="Symbol">;</a> <a id="7799" href="Function.Bundles.html#5520" class="Field">from-cong</a> <a id="7809" class="Symbol">=</a> <a id="7811" href="Function.Bundles.html#7481" class="Field">from-cong</a>
      <a id="7827" class="Symbol">;</a> <a id="7829" href="Function.Bundles.html#5563" class="Field">inverseˡ</a>  <a id="7839" class="Symbol">=</a> <a id="7841" href="Function.Bundles.html#7568" class="Function">inverseˡ</a>
      <a id="7856" class="Symbol">}</a>

    <a id="7863" href="Function.Bundles.html#7863" class="Function">rightInverse</a> <a id="7876" class="Symbol">:</a> <a id="7878" href="Function.Bundles.html#6507" class="Record">RightInverse</a>
    <a id="7895" href="Function.Bundles.html#7863" class="Function">rightInverse</a> <a id="7908" class="Symbol">=</a> <a id="7910" class="Keyword">record</a>
      <a id="7923" class="Symbol">{</a> <a id="7925" href="Function.Bundles.html#6614" class="Field">to-cong</a>   <a id="7935" class="Symbol">=</a> <a id="7937" href="Function.Bundles.html#7440" class="Field">to-cong</a>
      <a id="7951" class="Symbol">;</a> <a id="7953" href="Function.Bundles.html#6655" class="Field">from-cong</a> <a id="7963" class="Symbol">=</a> <a id="7965" href="Function.Bundles.html#7481" class="Field">from-cong</a>
      <a id="7981" class="Symbol">;</a> <a id="7983" href="Function.Bundles.html#6700" class="Field">inverseʳ</a>  <a id="7993" class="Symbol">=</a> <a id="7995" href="Function.Bundles.html#7640" class="Function">inverseʳ</a>
      <a id="8010" class="Symbol">}</a>

    <a id="8017" class="Keyword">open</a> <a id="8022" href="Function.Bundles.html#5373" class="Module">LeftInverse</a> <a id="8034" href="Function.Bundles.html#7712" class="Function">leftInverse</a>   <a id="8048" class="Keyword">public</a> <a id="8055" class="Keyword">using</a> <a id="8061" class="Symbol">(</a><a id="8062" href="Function.Bundles.html#5793" class="Function">isLeftInverse</a><a id="8075" class="Symbol">;</a> <a id="8077" href="Function.Structures.html#2875" class="Function">strictlyInverseˡ</a><a id="8093" class="Symbol">)</a>
    <a id="8099" class="Keyword">open</a> <a id="8104" href="Function.Bundles.html#6507" class="Module">RightInverse</a> <a id="8117" href="Function.Bundles.html#7863" class="Function">rightInverse</a> <a id="8130" class="Keyword">public</a> <a id="8137" class="Keyword">using</a> <a id="8143" class="Symbol">(</a><a id="8144" href="Function.Bundles.html#6930" class="Function">isRightInverse</a><a id="8158" class="Symbol">;</a> <a id="8160" href="Function.Structures.html#3388" class="Function">strictlyInverseʳ</a><a id="8176" class="Symbol">)</a>

    <a id="8183" href="Function.Bundles.html#8183" class="Function">isInverse</a> <a id="8193" class="Symbol">:</a> <a id="8195" href="Function.Structures.html#3487" class="Record">IsInverse</a> <a id="8205" href="Function.Bundles.html#7392" class="Field">to</a> <a id="8208" href="Function.Bundles.html#7416" class="Field">from</a>
    <a id="8217" href="Function.Bundles.html#8183" class="Function">isInverse</a> <a id="8227" class="Symbol">=</a> <a id="8229" class="Keyword">record</a>
      <a id="8242" class="Symbol">{</a> <a id="8244" href="Function.Structures.html#3567" class="Field">isLeftInverse</a> <a id="8258" class="Symbol">=</a> <a id="8260" href="Function.Bundles.html#5793" class="Function">isLeftInverse</a>
      <a id="8280" class="Symbol">;</a> <a id="8282" href="Function.Structures.html#3609" class="Field">inverseʳ</a>      <a id="8296" class="Symbol">=</a> <a id="8298" href="Function.Bundles.html#7640" class="Function">inverseʳ</a>
      <a id="8313" class="Symbol">}</a>

    <a id="8320" class="Keyword">open</a> <a id="8325" href="Function.Structures.html#3487" class="Module">IsInverse</a> <a id="8335" href="Function.Bundles.html#8183" class="Function">isInverse</a> <a id="8345" class="Keyword">public</a> <a id="8352" class="Keyword">using</a> <a id="8358" class="Symbol">(</a><a id="8359" class="Keyword">module</a> <a id="8366" href="Function.Structures.html#1192" class="Module">Eq₁</a><a id="8369" class="Symbol">;</a> <a id="8371" class="Keyword">module</a> <a id="8378" href="Function.Structures.html#1336" class="Module">Eq₂</a><a id="8381" class="Symbol">)</a>


<a id="8385" class="Comment">------------------------------------------------------------------------</a>
<a id="8458" class="Comment">-- Bundles with three elements</a>

  <a id="8492" class="Keyword">record</a> <a id="8499" href="Function.Bundles.html#8499" class="Record">BiEquivalence</a> <a id="8513" class="Symbol">:</a> <a id="8515" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="8519" class="Symbol">(</a><a id="8520" href="Function.Bundles.html#4542" class="Bound">a</a> <a id="8522" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="8524" href="Function.Bundles.html#4561" class="Bound">b</a> <a id="8526" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="8528" href="Function.Bundles.html#4544" class="Bound">ℓ₁</a> <a id="8531" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="8533" href="Function.Bundles.html#4563" class="Bound">ℓ₂</a><a id="8535" class="Symbol">)</a> <a id="8537" class="Keyword">where</a>
    <a id="8547" class="Keyword">field</a>
      <a id="8559" href="Function.Bundles.html#8559" class="Field">to</a>         <a id="8570" class="Symbol">:</a> <a id="8572" href="Function.Bundles.html#4623" class="Function">A</a> <a id="8574" class="Symbol">→</a> <a id="8576" href="Function.Bundles.html#4688" class="Field">B</a>
      <a id="8584" href="Function.Bundles.html#8584" class="Field">from₁</a>      <a id="8595" class="Symbol">:</a> <a id="8597" href="Function.Bundles.html#4688" class="Field">B</a> <a id="8599" class="Symbol">→</a> <a id="8601" href="Function.Bundles.html#4623" class="Function">A</a>
      <a id="8609" href="Function.Bundles.html#8609" class="Field">from₂</a>      <a id="8620" class="Symbol">:</a> <a id="8622" href="Function.Bundles.html#4688" class="Field">B</a> <a id="8624" class="Symbol">→</a> <a id="8626" href="Function.Bundles.html#4623" class="Function">A</a>
      <a id="8634" href="Function.Bundles.html#8634" class="Field">to-cong</a>    <a id="8645" class="Symbol">:</a> <a id="8647" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="8657" href="Function.Bundles.html#4633" class="Function Operator">_≈₁_</a> <a id="8662" href="Function.Bundles.html#4698" class="Field Operator">_≈₂_</a> <a id="8667" href="Function.Bundles.html#8559" class="Field">to</a>
      <a id="8676" href="Function.Bundles.html#8676" class="Field">from₁-cong</a> <a id="8687" class="Symbol">:</a> <a id="8689" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="8699" href="Function.Bundles.html#4698" class="Field Operator">_≈₂_</a> <a id="8704" href="Function.Bundles.html#4633" class="Function Operator">_≈₁_</a> <a id="8709" href="Function.Bundles.html#8584" class="Field">from₁</a>
      <a id="8721" href="Function.Bundles.html#8721" class="Field">from₂-cong</a> <a id="8732" class="Symbol">:</a> <a id="8734" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="8744" href="Function.Bundles.html#4698" class="Field Operator">_≈₂_</a> <a id="8749" href="Function.Bundles.html#4633" class="Function Operator">_≈₁_</a> <a id="8754" href="Function.Bundles.html#8609" class="Field">from₂</a>


  <a id="8764" class="Keyword">record</a> <a id="8771" href="Function.Bundles.html#8771" class="Record">BiInverse</a> <a id="8781" class="Symbol">:</a> <a id="8783" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="8787" class="Symbol">(</a><a id="8788" href="Function.Bundles.html#4542" class="Bound">a</a> <a id="8790" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="8792" href="Function.Bundles.html#4561" class="Bound">b</a> <a id="8794" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="8796" href="Function.Bundles.html#4544" class="Bound">ℓ₁</a> <a id="8799" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="8801" href="Function.Bundles.html#4563" class="Bound">ℓ₂</a><a id="8803" class="Symbol">)</a> <a id="8805" class="Keyword">where</a>
    <a id="8815" class="Keyword">field</a>
      <a id="8827" href="Function.Bundles.html#8827" class="Field">to</a>          <a id="8839" class="Symbol">:</a> <a id="8841" href="Function.Bundles.html#4623" class="Function">A</a> <a id="8843" class="Symbol">→</a> <a id="8845" href="Function.Bundles.html#4688" class="Field">B</a>
      <a id="8853" href="Function.Bundles.html#8853" class="Field">from₁</a>       <a id="8865" class="Symbol">:</a> <a id="8867" href="Function.Bundles.html#4688" class="Field">B</a> <a id="8869" class="Symbol">→</a> <a id="8871" href="Function.Bundles.html#4623" class="Function">A</a>
      <a id="8879" href="Function.Bundles.html#8879" class="Field">from₂</a>       <a id="8891" class="Symbol">:</a> <a id="8893" href="Function.Bundles.html#4688" class="Field">B</a> <a id="8895" class="Symbol">→</a> <a id="8897" href="Function.Bundles.html#4623" class="Function">A</a>
      <a id="8905" href="Function.Bundles.html#8905" class="Field">to-cong</a>     <a id="8917" class="Symbol">:</a> <a id="8919" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="8929" href="Function.Bundles.html#4633" class="Function Operator">_≈₁_</a> <a id="8934" href="Function.Bundles.html#4698" class="Field Operator">_≈₂_</a> <a id="8939" href="Function.Bundles.html#8827" class="Field">to</a>
      <a id="8948" href="Function.Bundles.html#8948" class="Field">from₁-cong</a>  <a id="8960" class="Symbol">:</a> <a id="8962" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="8972" href="Function.Bundles.html#4698" class="Field Operator">_≈₂_</a> <a id="8977" href="Function.Bundles.html#4633" class="Function Operator">_≈₁_</a> <a id="8982" href="Function.Bundles.html#8853" class="Field">from₁</a>
      <a id="8994" href="Function.Bundles.html#8994" class="Field">from₂-cong</a>  <a id="9006" class="Symbol">:</a> <a id="9008" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="9018" href="Function.Bundles.html#4698" class="Field Operator">_≈₂_</a> <a id="9023" href="Function.Bundles.html#4633" class="Function Operator">_≈₁_</a> <a id="9028" href="Function.Bundles.html#8879" class="Field">from₂</a>
      <a id="9040" href="Function.Bundles.html#9040" class="Field">inverseˡ</a>  <a id="9050" class="Symbol">:</a> <a id="9052" href="Function.Definitions.html#1082" class="Function">Inverseˡ</a> <a id="9061" href="Function.Bundles.html#4633" class="Function Operator">_≈₁_</a> <a id="9066" href="Function.Bundles.html#4698" class="Field Operator">_≈₂_</a> <a id="9071" href="Function.Bundles.html#8827" class="Field">to</a> <a id="9074" href="Function.Bundles.html#8853" class="Field">from₁</a>
      <a id="9086" href="Function.Bundles.html#9086" class="Field">inverseʳ</a>  <a id="9096" class="Symbol">:</a> <a id="9098" href="Function.Definitions.html#1169" class="Function">Inverseʳ</a> <a id="9107" href="Function.Bundles.html#4633" class="Function Operator">_≈₁_</a> <a id="9112" href="Function.Bundles.html#4698" class="Field Operator">_≈₂_</a> <a id="9117" href="Function.Bundles.html#8827" class="Field">to</a> <a id="9120" href="Function.Bundles.html#8879" class="Field">from₂</a>

    <a id="9131" href="Function.Bundles.html#9131" class="Function">to-isCongruent</a> <a id="9146" class="Symbol">:</a> <a id="9148" href="Function.Structures.html#995" class="Record">IsCongruent</a> <a id="9160" href="Function.Bundles.html#8827" class="Field">to</a>
    <a id="9167" href="Function.Bundles.html#9131" class="Function">to-isCongruent</a> <a id="9182" class="Symbol">=</a> <a id="9184" class="Keyword">record</a>
      <a id="9197" class="Symbol">{</a> <a id="9199" href="Function.Structures.html#1062" class="Field">cong</a>           <a id="9214" class="Symbol">=</a> <a id="9216" href="Function.Bundles.html#8905" class="Field">to-cong</a>
      <a id="9230" class="Symbol">;</a> <a id="9232" href="Function.Structures.html#1106" class="Field">isEquivalence₁</a> <a id="9247" class="Symbol">=</a> <a id="9249" href="Relation.Binary.Bundles.html#1358" class="Field">isEquivalence</a> <a id="9263" href="Function.Bundles.html#4528" class="Bound">From</a>
      <a id="9274" class="Symbol">;</a> <a id="9276" href="Function.Structures.html#1146" class="Field">isEquivalence₂</a> <a id="9291" class="Symbol">=</a> <a id="9293" href="Relation.Binary.Bundles.html#1358" class="Field">isEquivalence</a> <a id="9307" href="Function.Bundles.html#4549" class="Bound">To</a>
      <a id="9316" class="Symbol">}</a>

    <a id="9323" href="Function.Bundles.html#9323" class="Function">isBiInverse</a> <a id="9335" class="Symbol">:</a> <a id="9337" href="Function.Structures.html#4503" class="Record">IsBiInverse</a> <a id="9349" href="Function.Bundles.html#8827" class="Field">to</a> <a id="9352" href="Function.Bundles.html#8853" class="Field">from₁</a> <a id="9358" href="Function.Bundles.html#8879" class="Field">from₂</a>
    <a id="9368" href="Function.Bundles.html#9323" class="Function">isBiInverse</a> <a id="9380" class="Symbol">=</a> <a id="9382" class="Keyword">record</a>
      <a id="9395" class="Symbol">{</a> <a id="9397" href="Function.Structures.html#4604" class="Field">to-isCongruent</a> <a id="9412" class="Symbol">=</a> <a id="9414" href="Function.Bundles.html#9131" class="Function">to-isCongruent</a>
      <a id="9435" class="Symbol">;</a> <a id="9437" href="Function.Structures.html#4640" class="Field">from₁-cong</a>     <a id="9452" class="Symbol">=</a> <a id="9454" href="Function.Bundles.html#8948" class="Field">from₁-cong</a>
      <a id="9471" class="Symbol">;</a> <a id="9473" href="Function.Structures.html#4687" class="Field">from₂-cong</a>     <a id="9488" class="Symbol">=</a> <a id="9490" href="Function.Bundles.html#8994" class="Field">from₂-cong</a>
      <a id="9507" class="Symbol">;</a> <a id="9509" href="Function.Structures.html#4734" class="Field">inverseˡ</a>       <a id="9524" class="Symbol">=</a> <a id="9526" href="Function.Bundles.html#9040" class="Field">inverseˡ</a>
      <a id="9541" class="Symbol">;</a> <a id="9543" href="Function.Structures.html#4783" class="Field">inverseʳ</a>       <a id="9558" class="Symbol">=</a> <a id="9560" href="Function.Bundles.html#9086" class="Field">inverseʳ</a>
      <a id="9575" class="Symbol">}</a>

    <a id="9582" href="Function.Bundles.html#9582" class="Function">biEquivalence</a> <a id="9596" class="Symbol">:</a> <a id="9598" href="Function.Bundles.html#8499" class="Record">BiEquivalence</a>
    <a id="9616" href="Function.Bundles.html#9582" class="Function">biEquivalence</a> <a id="9630" class="Symbol">=</a> <a id="9632" class="Keyword">record</a>
      <a id="9645" class="Symbol">{</a> <a id="9647" href="Function.Bundles.html#8634" class="Field">to-cong</a>    <a id="9658" class="Symbol">=</a> <a id="9660" href="Function.Bundles.html#8905" class="Field">to-cong</a>
      <a id="9674" class="Symbol">;</a> <a id="9676" href="Function.Bundles.html#8676" class="Field">from₁-cong</a> <a id="9687" class="Symbol">=</a> <a id="9689" href="Function.Bundles.html#8948" class="Field">from₁-cong</a>
      <a id="9706" class="Symbol">;</a> <a id="9708" href="Function.Bundles.html#8721" class="Field">from₂-cong</a> <a id="9719" class="Symbol">=</a> <a id="9721" href="Function.Bundles.html#8994" class="Field">from₂-cong</a>
      <a id="9738" class="Symbol">}</a>

<a id="9741" class="Comment">------------------------------------------------------------------------</a>
<a id="9814" class="Comment">-- Other</a>

  <a id="9826" class="Comment">-- A left inverse is also known as a “split surjection”.</a>
  <a id="9885" class="Comment">--</a>
  <a id="9890" class="Comment">-- As the name implies, a split surjection is a special kind of</a>
  <a id="9956" class="Comment">-- surjection where the witness generated in the domain in the</a>
  <a id="10021" class="Comment">-- function for elements `x₁` and `x₂` are equal if `x₁ ≈ x₂` .</a>
  <a id="10087" class="Comment">--</a>
  <a id="10092" class="Comment">-- The difference is the `from-cong` law --- generally, the section</a>
  <a id="10162" class="Comment">-- (called `Surjection.to⁻` or `SplitSurjection.from`) of a surjection</a>
  <a id="10235" class="Comment">-- need not respect equality, whereas it must in a split surjection.</a>
  <a id="10306" class="Comment">--</a>
  <a id="10311" class="Comment">-- The two notions coincide when the equivalence relation on `B` is</a>
  <a id="10381" class="Comment">-- propositional equality (because all functions respect propositional</a>
  <a id="10454" class="Comment">-- equality).</a>
  <a id="10470" class="Comment">--</a>
  <a id="10475" class="Comment">-- For further background on (split) surjections, one may consult any</a>
  <a id="10547" class="Comment">-- general mathematical references which work without the principle</a>
  <a id="10617" class="Comment">-- of choice. For example:</a>
  <a id="10646" class="Comment">--</a>
  <a id="10651" class="Comment">--   https://ncatlab.org/nlab/show/split+epimorphism.</a>
  <a id="10707" class="Comment">--</a>
  <a id="10712" class="Comment">-- The connection to set-theoretic notions with the same names is</a>
  <a id="10780" class="Comment">-- justified by the setoid type theory/homotopy type theory</a>
  <a id="10842" class="Comment">-- observation/definition that (∃x : A. P) = ∥ Σx : A. P ∥ --- i.e.,</a>
  <a id="10913" class="Comment">-- we can read set-theoretic ∃ as squashed/propositionally truncated Σ.</a>
  <a id="10987" class="Comment">--</a>
  <a id="10992" class="Comment">-- We see working with setoids as working in the MLTT model of a setoid</a>
  <a id="11066" class="Comment">-- type theory, in which ∥ X ∥ is interpreted as the setoid with carrier</a>
  <a id="11141" class="Comment">-- set X and the equivalence relation that relates all elements.</a>
  <a id="11208" class="Comment">-- All maps into ∥ X ∥ respect equality, so in the idiomatic definitions</a>
  <a id="11283" class="Comment">-- here, we drop the corresponding trivial `cong` field completely.</a>

  <a id="11354" href="Function.Bundles.html#11354" class="Function">SplitSurjection</a> <a id="11370" class="Symbol">:</a> <a id="11372" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="11376" class="Symbol">_</a>
  <a id="11380" href="Function.Bundles.html#11354" class="Function">SplitSurjection</a> <a id="11396" class="Symbol">=</a> <a id="11398" href="Function.Bundles.html#5373" class="Record">LeftInverse</a>

  <a id="11413" class="Keyword">module</a> <a id="11420" href="Function.Bundles.html#11420" class="Module">SplitSurjection</a> <a id="11436" class="Symbol">(</a><a id="11437" href="Function.Bundles.html#11437" class="Bound">splitSurjection</a> <a id="11453" class="Symbol">:</a> <a id="11455" href="Function.Bundles.html#11354" class="Function">SplitSurjection</a><a id="11470" class="Symbol">)</a> <a id="11472" class="Symbol">=</a>
    <a id="11478" href="Function.Bundles.html#5373" class="Module">LeftInverse</a> <a id="11490" href="Function.Bundles.html#11437" class="Bound">splitSurjection</a>

<a id="11507" class="Comment">------------------------------------------------------------------------</a>
<a id="11580" class="Comment">-- Infix abbreviations for oft-used items</a>
<a id="11622" class="Comment">------------------------------------------------------------------------</a>

<a id="11696" class="Comment">-- Same naming convention as used for propositional equality below, with</a>
<a id="11769" class="Comment">-- appended ₛ (for &#39;S&#39;etoid).</a>

<a id="11800" class="Keyword">infixr</a> <a id="11807" class="Number">0</a> <a id="11809" href="Function.Bundles.html#11814" class="Function Operator">_⟶ₛ_</a>
<a id="_⟶ₛ_"></a><a id="11814" href="Function.Bundles.html#11814" class="Function Operator">_⟶ₛ_</a> <a id="11819" class="Symbol">:</a> <a id="11821" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="11828" href="Function.Bundles.html#1422" class="Generalizable">a</a> <a id="11830" href="Function.Bundles.html#1426" class="Generalizable">ℓ₁</a> <a id="11833" class="Symbol">→</a> <a id="11835" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="11842" href="Function.Bundles.html#1424" class="Generalizable">b</a> <a id="11844" href="Function.Bundles.html#1429" class="Generalizable">ℓ₂</a> <a id="11847" class="Symbol">→</a> <a id="11849" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="11853" class="Symbol">_</a>
<a id="11855" href="Function.Bundles.html#11814" class="Function Operator">_⟶ₛ_</a> <a id="11860" class="Symbol">=</a> <a id="11862" href="Function.Bundles.html#2041" class="Record">Func</a>

<a id="11868" class="Comment">------------------------------------------------------------------------</a>
<a id="11941" class="Comment">-- Bundles specialised for propositional equality</a>
<a id="11991" class="Comment">------------------------------------------------------------------------</a>

<a id="12065" class="Keyword">infix</a> <a id="12071" class="Number">3</a> <a id="12073" href="Function.Bundles.html#12110" class="Function Operator">_⟶_</a> <a id="12077" href="Function.Bundles.html#12178" class="Function Operator">_↣_</a> <a id="12081" href="Function.Bundles.html#12251" class="Function Operator">_↠_</a> <a id="12085" href="Function.Bundles.html#12325" class="Function Operator">_⤖_</a> <a id="12089" href="Function.Bundles.html#12398" class="Function Operator">_⇔_</a> <a id="12093" href="Function.Bundles.html#12473" class="Function Operator">_↩_</a> <a id="12097" href="Function.Bundles.html#12548" class="Function Operator">_↪_</a> <a id="12101" href="Function.Bundles.html#12624" class="Function Operator">_↩↪_</a> <a id="12106" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a>
<a id="_⟶_"></a><a id="12110" href="Function.Bundles.html#12110" class="Function Operator">_⟶_</a> <a id="12114" class="Symbol">:</a> <a id="12116" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12120" href="Function.Bundles.html#1422" class="Generalizable">a</a> <a id="12122" class="Symbol">→</a> <a id="12124" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12128" href="Function.Bundles.html#1424" class="Generalizable">b</a> <a id="12130" class="Symbol">→</a> <a id="12132" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12136" class="Symbol">_</a>
<a id="12138" href="Function.Bundles.html#12138" class="Bound">A</a> <a id="12140" href="Function.Bundles.html#12110" class="Function Operator">⟶</a> <a id="12142" href="Function.Bundles.html#12142" class="Bound">B</a> <a id="12144" class="Symbol">=</a> <a id="12146" href="Function.Bundles.html#2041" class="Record">Func</a> <a id="12151" class="Symbol">(</a><a id="12152" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="12161" href="Function.Bundles.html#12138" class="Bound">A</a><a id="12162" class="Symbol">)</a> <a id="12164" class="Symbol">(</a><a id="12165" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="12174" href="Function.Bundles.html#12142" class="Bound">B</a><a id="12175" class="Symbol">)</a>

<a id="_↣_"></a><a id="12178" href="Function.Bundles.html#12178" class="Function Operator">_↣_</a> <a id="12182" class="Symbol">:</a> <a id="12184" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12188" href="Function.Bundles.html#1422" class="Generalizable">a</a> <a id="12190" class="Symbol">→</a> <a id="12192" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12196" href="Function.Bundles.html#1424" class="Generalizable">b</a> <a id="12198" class="Symbol">→</a> <a id="12200" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12204" class="Symbol">_</a>
<a id="12206" href="Function.Bundles.html#12206" class="Bound">A</a> <a id="12208" href="Function.Bundles.html#12178" class="Function Operator">↣</a> <a id="12210" href="Function.Bundles.html#12210" class="Bound">B</a> <a id="12212" class="Symbol">=</a> <a id="12214" href="Function.Bundles.html#2413" class="Record">Injection</a> <a id="12224" class="Symbol">(</a><a id="12225" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="12234" href="Function.Bundles.html#12206" class="Bound">A</a><a id="12235" class="Symbol">)</a> <a id="12237" class="Symbol">(</a><a id="12238" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="12247" href="Function.Bundles.html#12210" class="Bound">B</a><a id="12248" class="Symbol">)</a>

<a id="_↠_"></a><a id="12251" href="Function.Bundles.html#12251" class="Function Operator">_↠_</a> <a id="12255" class="Symbol">:</a> <a id="12257" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12261" href="Function.Bundles.html#1422" class="Generalizable">a</a> <a id="12263" class="Symbol">→</a> <a id="12265" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12269" href="Function.Bundles.html#1424" class="Generalizable">b</a> <a id="12271" class="Symbol">→</a> <a id="12273" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12277" class="Symbol">_</a>
<a id="12279" href="Function.Bundles.html#12279" class="Bound">A</a> <a id="12281" href="Function.Bundles.html#12251" class="Function Operator">↠</a> <a id="12283" href="Function.Bundles.html#12283" class="Bound">B</a> <a id="12285" class="Symbol">=</a> <a id="12287" href="Function.Bundles.html#2863" class="Record">Surjection</a> <a id="12298" class="Symbol">(</a><a id="12299" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="12308" href="Function.Bundles.html#12279" class="Bound">A</a><a id="12309" class="Symbol">)</a> <a id="12311" class="Symbol">(</a><a id="12312" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="12321" href="Function.Bundles.html#12283" class="Bound">B</a><a id="12322" class="Symbol">)</a>

<a id="_⤖_"></a><a id="12325" href="Function.Bundles.html#12325" class="Function Operator">_⤖_</a> <a id="12329" class="Symbol">:</a> <a id="12331" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12335" href="Function.Bundles.html#1422" class="Generalizable">a</a> <a id="12337" class="Symbol">→</a> <a id="12339" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12343" href="Function.Bundles.html#1424" class="Generalizable">b</a> <a id="12345" class="Symbol">→</a> <a id="12347" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12351" class="Symbol">_</a>
<a id="12353" href="Function.Bundles.html#12353" class="Bound">A</a> <a id="12355" href="Function.Bundles.html#12325" class="Function Operator">⤖</a> <a id="12357" href="Function.Bundles.html#12357" class="Bound">B</a> <a id="12359" class="Symbol">=</a> <a id="12361" href="Function.Bundles.html#3528" class="Record">Bijection</a> <a id="12371" class="Symbol">(</a><a id="12372" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="12381" href="Function.Bundles.html#12353" class="Bound">A</a><a id="12382" class="Symbol">)</a> <a id="12384" class="Symbol">(</a><a id="12385" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="12394" href="Function.Bundles.html#12357" class="Bound">B</a><a id="12395" class="Symbol">)</a>

<a id="_⇔_"></a><a id="12398" href="Function.Bundles.html#12398" class="Function Operator">_⇔_</a> <a id="12402" class="Symbol">:</a> <a id="12404" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12408" href="Function.Bundles.html#1422" class="Generalizable">a</a> <a id="12410" class="Symbol">→</a> <a id="12412" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12416" href="Function.Bundles.html#1424" class="Generalizable">b</a> <a id="12418" class="Symbol">→</a> <a id="12420" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12424" class="Symbol">_</a>
<a id="12426" href="Function.Bundles.html#12426" class="Bound">A</a> <a id="12428" href="Function.Bundles.html#12398" class="Function Operator">⇔</a> <a id="12430" href="Function.Bundles.html#12430" class="Bound">B</a> <a id="12432" class="Symbol">=</a> <a id="12434" href="Function.Bundles.html#4750" class="Record">Equivalence</a> <a id="12446" class="Symbol">(</a><a id="12447" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="12456" href="Function.Bundles.html#12426" class="Bound">A</a><a id="12457" class="Symbol">)</a> <a id="12459" class="Symbol">(</a><a id="12460" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="12469" href="Function.Bundles.html#12430" class="Bound">B</a><a id="12470" class="Symbol">)</a>

<a id="_↩_"></a><a id="12473" href="Function.Bundles.html#12473" class="Function Operator">_↩_</a> <a id="12477" class="Symbol">:</a> <a id="12479" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12483" href="Function.Bundles.html#1422" class="Generalizable">a</a> <a id="12485" class="Symbol">→</a> <a id="12487" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12491" href="Function.Bundles.html#1424" class="Generalizable">b</a> <a id="12493" class="Symbol">→</a> <a id="12495" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12499" class="Symbol">_</a>
<a id="12501" href="Function.Bundles.html#12501" class="Bound">A</a> <a id="12503" href="Function.Bundles.html#12473" class="Function Operator">↩</a> <a id="12505" href="Function.Bundles.html#12505" class="Bound">B</a> <a id="12507" class="Symbol">=</a> <a id="12509" href="Function.Bundles.html#5373" class="Record">LeftInverse</a> <a id="12521" class="Symbol">(</a><a id="12522" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="12531" href="Function.Bundles.html#12501" class="Bound">A</a><a id="12532" class="Symbol">)</a> <a id="12534" class="Symbol">(</a><a id="12535" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="12544" href="Function.Bundles.html#12505" class="Bound">B</a><a id="12545" class="Symbol">)</a>

<a id="_↪_"></a><a id="12548" href="Function.Bundles.html#12548" class="Function Operator">_↪_</a> <a id="12552" class="Symbol">:</a> <a id="12554" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12558" href="Function.Bundles.html#1422" class="Generalizable">a</a> <a id="12560" class="Symbol">→</a> <a id="12562" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12566" href="Function.Bundles.html#1424" class="Generalizable">b</a> <a id="12568" class="Symbol">→</a> <a id="12570" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12574" class="Symbol">_</a>
<a id="12576" href="Function.Bundles.html#12576" class="Bound">A</a> <a id="12578" href="Function.Bundles.html#12548" class="Function Operator">↪</a> <a id="12580" href="Function.Bundles.html#12580" class="Bound">B</a> <a id="12582" class="Symbol">=</a> <a id="12584" href="Function.Bundles.html#6507" class="Record">RightInverse</a> <a id="12597" class="Symbol">(</a><a id="12598" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="12607" href="Function.Bundles.html#12576" class="Bound">A</a><a id="12608" class="Symbol">)</a> <a id="12610" class="Symbol">(</a><a id="12611" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="12620" href="Function.Bundles.html#12580" class="Bound">B</a><a id="12621" class="Symbol">)</a>

<a id="_↩↪_"></a><a id="12624" href="Function.Bundles.html#12624" class="Function Operator">_↩↪_</a> <a id="12629" class="Symbol">:</a> <a id="12631" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12635" href="Function.Bundles.html#1422" class="Generalizable">a</a> <a id="12637" class="Symbol">→</a> <a id="12639" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12643" href="Function.Bundles.html#1424" class="Generalizable">b</a> <a id="12645" class="Symbol">→</a> <a id="12647" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12651" class="Symbol">_</a>
<a id="12653" href="Function.Bundles.html#12653" class="Bound">A</a> <a id="12655" href="Function.Bundles.html#12624" class="Function Operator">↩↪</a> <a id="12658" href="Function.Bundles.html#12658" class="Bound">B</a> <a id="12660" class="Symbol">=</a> <a id="12662" href="Function.Bundles.html#8771" class="Record">BiInverse</a> <a id="12672" class="Symbol">(</a><a id="12673" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="12682" href="Function.Bundles.html#12653" class="Bound">A</a><a id="12683" class="Symbol">)</a> <a id="12685" class="Symbol">(</a><a id="12686" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="12695" href="Function.Bundles.html#12658" class="Bound">B</a><a id="12696" class="Symbol">)</a>

<a id="_↔_"></a><a id="12699" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a> <a id="12703" class="Symbol">:</a> <a id="12705" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12709" href="Function.Bundles.html#1422" class="Generalizable">a</a> <a id="12711" class="Symbol">→</a> <a id="12713" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12717" href="Function.Bundles.html#1424" class="Generalizable">b</a> <a id="12719" class="Symbol">→</a> <a id="12721" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12725" class="Symbol">_</a>
<a id="12727" href="Function.Bundles.html#12727" class="Bound">A</a> <a id="12729" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="12731" href="Function.Bundles.html#12731" class="Bound">B</a> <a id="12733" class="Symbol">=</a> <a id="12735" href="Function.Bundles.html#7338" class="Record">Inverse</a> <a id="12743" class="Symbol">(</a><a id="12744" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="12753" href="Function.Bundles.html#12727" class="Bound">A</a><a id="12754" class="Symbol">)</a> <a id="12756" class="Symbol">(</a><a id="12757" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="12766" href="Function.Bundles.html#12731" class="Bound">B</a><a id="12767" class="Symbol">)</a>

<a id="12770" class="Comment">-- We now define some constructors for the above that</a>
<a id="12824" class="Comment">-- automatically provide the required congruency proofs.</a>

<a id="12882" class="Keyword">module</a> <a id="12889" href="Function.Bundles.html#12889" class="Module">_</a> <a id="12891" class="Symbol">{</a><a id="12892" href="Function.Bundles.html#12892" class="Bound">A</a> <a id="12894" class="Symbol">:</a> <a id="12896" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12900" href="Function.Bundles.html#1422" class="Generalizable">a</a><a id="12901" class="Symbol">}</a> <a id="12903" class="Symbol">{</a><a id="12904" href="Function.Bundles.html#12904" class="Bound">B</a> <a id="12906" class="Symbol">:</a> <a id="12908" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12912" href="Function.Bundles.html#1424" class="Generalizable">b</a><a id="12913" class="Symbol">}</a> <a id="12915" class="Keyword">where</a>

  <a id="12924" href="Function.Bundles.html#12924" class="Function">mk⟶</a> <a id="12928" class="Symbol">:</a> <a id="12930" class="Symbol">(</a><a id="12931" href="Function.Bundles.html#12892" class="Bound">A</a> <a id="12933" class="Symbol">→</a> <a id="12935" href="Function.Bundles.html#12904" class="Bound">B</a><a id="12936" class="Symbol">)</a> <a id="12938" class="Symbol">→</a> <a id="12940" href="Function.Bundles.html#12892" class="Bound">A</a> <a id="12942" href="Function.Bundles.html#12110" class="Function Operator">⟶</a> <a id="12944" href="Function.Bundles.html#12904" class="Bound">B</a>
  <a id="12948" href="Function.Bundles.html#12924" class="Function">mk⟶</a> <a id="12952" href="Function.Bundles.html#12952" class="Bound">to</a> <a id="12955" class="Symbol">=</a> <a id="12957" class="Keyword">record</a>
    <a id="12968" class="Symbol">{</a> <a id="12970" href="Function.Bundles.html#2092" class="Field">to</a>        <a id="12980" class="Symbol">=</a> <a id="12982" href="Function.Bundles.html#12952" class="Bound">to</a>
    <a id="12989" class="Symbol">;</a> <a id="12991" href="Function.Bundles.html#2111" class="Field">cong</a>      <a id="13001" class="Symbol">=</a> <a id="13003" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">≡.cong</a> <a id="13010" href="Function.Bundles.html#12952" class="Bound">to</a>
    <a id="13017" class="Symbol">}</a>

  <a id="13022" href="Function.Bundles.html#13022" class="Function">mk↣</a> <a id="13026" class="Symbol">:</a> <a id="13028" class="Symbol">∀</a> <a id="13030" class="Symbol">{</a><a id="13031" href="Function.Bundles.html#13031" class="Bound">to</a> <a id="13034" class="Symbol">:</a> <a id="13036" href="Function.Bundles.html#12892" class="Bound">A</a> <a id="13038" class="Symbol">→</a> <a id="13040" href="Function.Bundles.html#12904" class="Bound">B</a><a id="13041" class="Symbol">}</a> <a id="13043" class="Symbol">→</a> <a id="13045" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="13055" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="13059" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="13063" href="Function.Bundles.html#13031" class="Bound">to</a> <a id="13066" class="Symbol">→</a> <a id="13068" href="Function.Bundles.html#12892" class="Bound">A</a> <a id="13070" href="Function.Bundles.html#12178" class="Function Operator">↣</a> <a id="13072" href="Function.Bundles.html#12904" class="Bound">B</a>
  <a id="13076" href="Function.Bundles.html#13022" class="Function">mk↣</a> <a id="13080" class="Symbol">{</a><a id="13081" href="Function.Bundles.html#13081" class="Bound">to</a><a id="13083" class="Symbol">}</a> <a id="13085" href="Function.Bundles.html#13085" class="Bound">inj</a> <a id="13089" class="Symbol">=</a> <a id="13091" class="Keyword">record</a>
    <a id="13102" class="Symbol">{</a> <a id="13104" href="Function.Bundles.html#2469" class="Field">to</a>         <a id="13115" class="Symbol">=</a> <a id="13117" href="Function.Bundles.html#13081" class="Bound">to</a>
    <a id="13124" class="Symbol">;</a> <a id="13126" href="Function.Bundles.html#2495" class="Field">cong</a>      <a id="13136" class="Symbol">=</a> <a id="13138" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">≡.cong</a> <a id="13145" href="Function.Bundles.html#13081" class="Bound">to</a>
    <a id="13152" class="Symbol">;</a> <a id="13154" href="Function.Bundles.html#2538" class="Field">injective</a> <a id="13164" class="Symbol">=</a> <a id="13166" href="Function.Bundles.html#13085" class="Bound">inj</a>
    <a id="13174" class="Symbol">}</a>

  <a id="13179" href="Function.Bundles.html#13179" class="Function">mk↠</a> <a id="13183" class="Symbol">:</a> <a id="13185" class="Symbol">∀</a> <a id="13187" class="Symbol">{</a><a id="13188" href="Function.Bundles.html#13188" class="Bound">to</a> <a id="13191" class="Symbol">:</a> <a id="13193" href="Function.Bundles.html#12892" class="Bound">A</a> <a id="13195" class="Symbol">→</a> <a id="13197" href="Function.Bundles.html#12904" class="Bound">B</a><a id="13198" class="Symbol">}</a> <a id="13200" class="Symbol">→</a> <a id="13202" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="13213" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="13217" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="13221" href="Function.Bundles.html#13188" class="Bound">to</a> <a id="13224" class="Symbol">→</a> <a id="13226" href="Function.Bundles.html#12892" class="Bound">A</a> <a id="13228" href="Function.Bundles.html#12251" class="Function Operator">↠</a> <a id="13230" href="Function.Bundles.html#12904" class="Bound">B</a>
  <a id="13234" href="Function.Bundles.html#13179" class="Function">mk↠</a> <a id="13238" class="Symbol">{</a><a id="13239" href="Function.Bundles.html#13239" class="Bound">to</a><a id="13241" class="Symbol">}</a> <a id="13243" href="Function.Bundles.html#13243" class="Bound">surj</a> <a id="13248" class="Symbol">=</a> <a id="13250" class="Keyword">record</a>
    <a id="13261" class="Symbol">{</a> <a id="13263" href="Function.Bundles.html#2920" class="Field">to</a>         <a id="13274" class="Symbol">=</a> <a id="13276" href="Function.Bundles.html#13239" class="Bound">to</a>
    <a id="13283" class="Symbol">;</a> <a id="13285" href="Function.Bundles.html#2945" class="Field">cong</a>       <a id="13296" class="Symbol">=</a> <a id="13298" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">≡.cong</a> <a id="13305" href="Function.Bundles.html#13239" class="Bound">to</a>
    <a id="13312" class="Symbol">;</a> <a id="13314" href="Function.Bundles.html#2987" class="Field">surjective</a> <a id="13325" class="Symbol">=</a> <a id="13327" href="Function.Bundles.html#13243" class="Bound">surj</a>
    <a id="13336" class="Symbol">}</a>

  <a id="13341" href="Function.Bundles.html#13341" class="Function">mk⤖</a> <a id="13345" class="Symbol">:</a> <a id="13347" class="Symbol">∀</a> <a id="13349" class="Symbol">{</a><a id="13350" href="Function.Bundles.html#13350" class="Bound">to</a> <a id="13353" class="Symbol">:</a> <a id="13355" href="Function.Bundles.html#12892" class="Bound">A</a> <a id="13357" class="Symbol">→</a> <a id="13359" href="Function.Bundles.html#12904" class="Bound">B</a><a id="13360" class="Symbol">}</a> <a id="13362" class="Symbol">→</a> <a id="13364" href="Function.Definitions.html#1008" class="Function">Bijective</a> <a id="13374" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="13378" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="13382" href="Function.Bundles.html#13350" class="Bound">to</a> <a id="13385" class="Symbol">→</a> <a id="13387" href="Function.Bundles.html#12892" class="Bound">A</a> <a id="13389" href="Function.Bundles.html#12325" class="Function Operator">⤖</a> <a id="13391" href="Function.Bundles.html#12904" class="Bound">B</a>
  <a id="13395" href="Function.Bundles.html#13341" class="Function">mk⤖</a> <a id="13399" class="Symbol">{</a><a id="13400" href="Function.Bundles.html#13400" class="Bound">to</a><a id="13402" class="Symbol">}</a> <a id="13404" href="Function.Bundles.html#13404" class="Bound">bij</a> <a id="13408" class="Symbol">=</a> <a id="13410" class="Keyword">record</a>
    <a id="13421" class="Symbol">{</a> <a id="13423" href="Function.Bundles.html#3584" class="Field">to</a>        <a id="13433" class="Symbol">=</a> <a id="13435" href="Function.Bundles.html#13400" class="Bound">to</a>
    <a id="13442" class="Symbol">;</a> <a id="13444" href="Function.Bundles.html#3608" class="Field">cong</a>      <a id="13454" class="Symbol">=</a> <a id="13456" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">≡.cong</a> <a id="13463" href="Function.Bundles.html#13400" class="Bound">to</a>
    <a id="13470" class="Symbol">;</a> <a id="13472" href="Function.Bundles.html#3649" class="Field">bijective</a> <a id="13482" class="Symbol">=</a> <a id="13484" href="Function.Bundles.html#13404" class="Bound">bij</a>
    <a id="13492" class="Symbol">}</a>

  <a id="13497" href="Function.Bundles.html#13497" class="Function">mk⇔</a> <a id="13501" class="Symbol">:</a> <a id="13503" class="Symbol">∀</a> <a id="13505" class="Symbol">(</a><a id="13506" href="Function.Bundles.html#13506" class="Bound">to</a> <a id="13509" class="Symbol">:</a> <a id="13511" href="Function.Bundles.html#12892" class="Bound">A</a> <a id="13513" class="Symbol">→</a> <a id="13515" href="Function.Bundles.html#12904" class="Bound">B</a><a id="13516" class="Symbol">)</a> <a id="13518" class="Symbol">(</a><a id="13519" href="Function.Bundles.html#13519" class="Bound">from</a> <a id="13524" class="Symbol">:</a> <a id="13526" href="Function.Bundles.html#12904" class="Bound">B</a> <a id="13528" class="Symbol">→</a> <a id="13530" href="Function.Bundles.html#12892" class="Bound">A</a><a id="13531" class="Symbol">)</a> <a id="13533" class="Symbol">→</a> <a id="13535" href="Function.Bundles.html#12892" class="Bound">A</a> <a id="13537" href="Function.Bundles.html#12398" class="Function Operator">⇔</a> <a id="13539" href="Function.Bundles.html#12904" class="Bound">B</a>
  <a id="13543" href="Function.Bundles.html#13497" class="Function">mk⇔</a> <a id="13547" href="Function.Bundles.html#13547" class="Bound">to</a> <a id="13550" href="Function.Bundles.html#13550" class="Bound">from</a> <a id="13555" class="Symbol">=</a> <a id="13557" class="Keyword">record</a>
    <a id="13568" class="Symbol">{</a> <a id="13570" href="Function.Bundles.html#4808" class="Field">to</a>        <a id="13580" class="Symbol">=</a> <a id="13582" href="Function.Bundles.html#13547" class="Bound">to</a>
    <a id="13589" class="Symbol">;</a> <a id="13591" href="Function.Bundles.html#4832" class="Field">from</a>      <a id="13601" class="Symbol">=</a> <a id="13603" href="Function.Bundles.html#13550" class="Bound">from</a>
    <a id="13612" class="Symbol">;</a> <a id="13614" href="Function.Bundles.html#4856" class="Field">to-cong</a>   <a id="13624" class="Symbol">=</a> <a id="13626" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">≡.cong</a> <a id="13633" href="Function.Bundles.html#13547" class="Bound">to</a>
    <a id="13640" class="Symbol">;</a> <a id="13642" href="Function.Bundles.html#4897" class="Field">from-cong</a> <a id="13652" class="Symbol">=</a> <a id="13654" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">≡.cong</a> <a id="13661" href="Function.Bundles.html#13550" class="Bound">from</a>
    <a id="13670" class="Symbol">}</a>

  <a id="13675" href="Function.Bundles.html#13675" class="Function">mk↩</a> <a id="13679" class="Symbol">:</a> <a id="13681" class="Symbol">∀</a> <a id="13683" class="Symbol">{</a><a id="13684" href="Function.Bundles.html#13684" class="Bound">to</a> <a id="13687" class="Symbol">:</a> <a id="13689" href="Function.Bundles.html#12892" class="Bound">A</a> <a id="13691" class="Symbol">→</a> <a id="13693" href="Function.Bundles.html#12904" class="Bound">B</a><a id="13694" class="Symbol">}</a> <a id="13696" class="Symbol">{</a><a id="13697" href="Function.Bundles.html#13697" class="Bound">from</a> <a id="13702" class="Symbol">:</a> <a id="13704" href="Function.Bundles.html#12904" class="Bound">B</a> <a id="13706" class="Symbol">→</a> <a id="13708" href="Function.Bundles.html#12892" class="Bound">A</a><a id="13709" class="Symbol">}</a> <a id="13711" class="Symbol">→</a> <a id="13713" href="Function.Definitions.html#1082" class="Function">Inverseˡ</a> <a id="13722" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="13726" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="13730" href="Function.Bundles.html#13684" class="Bound">to</a> <a id="13733" href="Function.Bundles.html#13697" class="Bound">from</a> <a id="13738" class="Symbol">→</a> <a id="13740" href="Function.Bundles.html#12892" class="Bound">A</a> <a id="13742" href="Function.Bundles.html#12473" class="Function Operator">↩</a> <a id="13744" href="Function.Bundles.html#12904" class="Bound">B</a>
  <a id="13748" href="Function.Bundles.html#13675" class="Function">mk↩</a> <a id="13752" class="Symbol">{</a><a id="13753" href="Function.Bundles.html#13753" class="Bound">to</a><a id="13755" class="Symbol">}</a> <a id="13757" class="Symbol">{</a><a id="13758" href="Function.Bundles.html#13758" class="Bound">from</a><a id="13762" class="Symbol">}</a> <a id="13764" href="Function.Bundles.html#13764" class="Bound">invˡ</a> <a id="13769" class="Symbol">=</a> <a id="13771" class="Keyword">record</a>
    <a id="13782" class="Symbol">{</a> <a id="13784" href="Function.Bundles.html#5431" class="Field">to</a>        <a id="13794" class="Symbol">=</a> <a id="13796" href="Function.Bundles.html#13753" class="Bound">to</a>
    <a id="13803" class="Symbol">;</a> <a id="13805" href="Function.Bundles.html#5455" class="Field">from</a>      <a id="13815" class="Symbol">=</a> <a id="13817" href="Function.Bundles.html#13758" class="Bound">from</a>
    <a id="13826" class="Symbol">;</a> <a id="13828" href="Function.Bundles.html#5479" class="Field">to-cong</a>   <a id="13838" class="Symbol">=</a> <a id="13840" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">≡.cong</a> <a id="13847" href="Function.Bundles.html#13753" class="Bound">to</a>
    <a id="13854" class="Symbol">;</a> <a id="13856" href="Function.Bundles.html#5520" class="Field">from-cong</a> <a id="13866" class="Symbol">=</a> <a id="13868" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">≡.cong</a> <a id="13875" href="Function.Bundles.html#13758" class="Bound">from</a>
    <a id="13884" class="Symbol">;</a> <a id="13886" href="Function.Bundles.html#5563" class="Field">inverseˡ</a>  <a id="13896" class="Symbol">=</a> <a id="13898" href="Function.Bundles.html#13764" class="Bound">invˡ</a>
    <a id="13907" class="Symbol">}</a>

  <a id="13912" href="Function.Bundles.html#13912" class="Function">mk↪</a> <a id="13916" class="Symbol">:</a> <a id="13918" class="Symbol">∀</a> <a id="13920" class="Symbol">{</a><a id="13921" href="Function.Bundles.html#13921" class="Bound">to</a> <a id="13924" class="Symbol">:</a> <a id="13926" href="Function.Bundles.html#12892" class="Bound">A</a> <a id="13928" class="Symbol">→</a> <a id="13930" href="Function.Bundles.html#12904" class="Bound">B</a><a id="13931" class="Symbol">}</a> <a id="13933" class="Symbol">{</a><a id="13934" href="Function.Bundles.html#13934" class="Bound">from</a> <a id="13939" class="Symbol">:</a> <a id="13941" href="Function.Bundles.html#12904" class="Bound">B</a> <a id="13943" class="Symbol">→</a> <a id="13945" href="Function.Bundles.html#12892" class="Bound">A</a><a id="13946" class="Symbol">}</a> <a id="13948" class="Symbol">→</a> <a id="13950" href="Function.Definitions.html#1169" class="Function">Inverseʳ</a> <a id="13959" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="13963" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="13967" href="Function.Bundles.html#13921" class="Bound">to</a> <a id="13970" href="Function.Bundles.html#13934" class="Bound">from</a> <a id="13975" class="Symbol">→</a> <a id="13977" href="Function.Bundles.html#12892" class="Bound">A</a> <a id="13979" href="Function.Bundles.html#12548" class="Function Operator">↪</a> <a id="13981" href="Function.Bundles.html#12904" class="Bound">B</a>
  <a id="13985" href="Function.Bundles.html#13912" class="Function">mk↪</a> <a id="13989" class="Symbol">{</a><a id="13990" href="Function.Bundles.html#13990" class="Bound">to</a><a id="13992" class="Symbol">}</a> <a id="13994" class="Symbol">{</a><a id="13995" href="Function.Bundles.html#13995" class="Bound">from</a><a id="13999" class="Symbol">}</a> <a id="14001" href="Function.Bundles.html#14001" class="Bound">invʳ</a> <a id="14006" class="Symbol">=</a> <a id="14008" class="Keyword">record</a>
    <a id="14019" class="Symbol">{</a> <a id="14021" href="Function.Bundles.html#6566" class="Field">to</a>        <a id="14031" class="Symbol">=</a> <a id="14033" href="Function.Bundles.html#13990" class="Bound">to</a>
    <a id="14040" class="Symbol">;</a> <a id="14042" href="Function.Bundles.html#6590" class="Field">from</a>      <a id="14052" class="Symbol">=</a> <a id="14054" href="Function.Bundles.html#13995" class="Bound">from</a>
    <a id="14063" class="Symbol">;</a> <a id="14065" href="Function.Bundles.html#6614" class="Field">to-cong</a>   <a id="14075" class="Symbol">=</a> <a id="14077" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">≡.cong</a> <a id="14084" href="Function.Bundles.html#13990" class="Bound">to</a>
    <a id="14091" class="Symbol">;</a> <a id="14093" href="Function.Bundles.html#6655" class="Field">from-cong</a> <a id="14103" class="Symbol">=</a> <a id="14105" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">≡.cong</a> <a id="14112" href="Function.Bundles.html#13995" class="Bound">from</a>
    <a id="14121" class="Symbol">;</a> <a id="14123" href="Function.Bundles.html#6700" class="Field">inverseʳ</a>  <a id="14133" class="Symbol">=</a> <a id="14135" href="Function.Bundles.html#14001" class="Bound">invʳ</a>
    <a id="14144" class="Symbol">}</a>

  <a id="14149" href="Function.Bundles.html#14149" class="Function">mk↩↪</a> <a id="14154" class="Symbol">:</a> <a id="14156" class="Symbol">∀</a> <a id="14158" class="Symbol">{</a><a id="14159" href="Function.Bundles.html#14159" class="Bound">to</a> <a id="14162" class="Symbol">:</a> <a id="14164" href="Function.Bundles.html#12892" class="Bound">A</a> <a id="14166" class="Symbol">→</a> <a id="14168" href="Function.Bundles.html#12904" class="Bound">B</a><a id="14169" class="Symbol">}</a> <a id="14171" class="Symbol">{</a><a id="14172" href="Function.Bundles.html#14172" class="Bound">from₁</a> <a id="14178" class="Symbol">:</a> <a id="14180" href="Function.Bundles.html#12904" class="Bound">B</a> <a id="14182" class="Symbol">→</a> <a id="14184" href="Function.Bundles.html#12892" class="Bound">A</a><a id="14185" class="Symbol">}</a> <a id="14187" class="Symbol">{</a><a id="14188" href="Function.Bundles.html#14188" class="Bound">from₂</a> <a id="14194" class="Symbol">:</a> <a id="14196" href="Function.Bundles.html#12904" class="Bound">B</a> <a id="14198" class="Symbol">→</a> <a id="14200" href="Function.Bundles.html#12892" class="Bound">A</a><a id="14201" class="Symbol">}</a> <a id="14203" class="Symbol">→</a>
         <a id="14214" href="Function.Definitions.html#1082" class="Function">Inverseˡ</a> <a id="14223" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="14227" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="14231" href="Function.Bundles.html#14159" class="Bound">to</a> <a id="14234" href="Function.Bundles.html#14172" class="Bound">from₁</a> <a id="14240" class="Symbol">→</a> <a id="14242" href="Function.Definitions.html#1169" class="Function">Inverseʳ</a> <a id="14251" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="14255" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="14259" href="Function.Bundles.html#14159" class="Bound">to</a> <a id="14262" href="Function.Bundles.html#14188" class="Bound">from₂</a> <a id="14268" class="Symbol">→</a> <a id="14270" href="Function.Bundles.html#12892" class="Bound">A</a> <a id="14272" href="Function.Bundles.html#12624" class="Function Operator">↩↪</a> <a id="14275" href="Function.Bundles.html#12904" class="Bound">B</a>
  <a id="14279" href="Function.Bundles.html#14149" class="Function">mk↩↪</a> <a id="14284" class="Symbol">{</a><a id="14285" href="Function.Bundles.html#14285" class="Bound">to</a><a id="14287" class="Symbol">}</a> <a id="14289" class="Symbol">{</a><a id="14290" href="Function.Bundles.html#14290" class="Bound">from₁</a><a id="14295" class="Symbol">}</a> <a id="14297" class="Symbol">{</a><a id="14298" href="Function.Bundles.html#14298" class="Bound">from₂</a><a id="14303" class="Symbol">}</a> <a id="14305" href="Function.Bundles.html#14305" class="Bound">invˡ</a> <a id="14310" href="Function.Bundles.html#14310" class="Bound">invʳ</a> <a id="14315" class="Symbol">=</a> <a id="14317" class="Keyword">record</a>
    <a id="14328" class="Symbol">{</a> <a id="14330" href="Function.Bundles.html#8827" class="Field">to</a>         <a id="14341" class="Symbol">=</a> <a id="14343" href="Function.Bundles.html#14285" class="Bound">to</a>
    <a id="14350" class="Symbol">;</a> <a id="14352" href="Function.Bundles.html#8853" class="Field">from₁</a>      <a id="14363" class="Symbol">=</a> <a id="14365" href="Function.Bundles.html#14290" class="Bound">from₁</a>
    <a id="14375" class="Symbol">;</a> <a id="14377" href="Function.Bundles.html#8879" class="Field">from₂</a>      <a id="14388" class="Symbol">=</a> <a id="14390" href="Function.Bundles.html#14298" class="Bound">from₂</a>
    <a id="14400" class="Symbol">;</a> <a id="14402" href="Function.Bundles.html#8905" class="Field">to-cong</a>    <a id="14413" class="Symbol">=</a> <a id="14415" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">≡.cong</a> <a id="14422" href="Function.Bundles.html#14285" class="Bound">to</a>
    <a id="14429" class="Symbol">;</a> <a id="14431" href="Function.Bundles.html#8948" class="Field">from₁-cong</a> <a id="14442" class="Symbol">=</a> <a id="14444" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">≡.cong</a> <a id="14451" href="Function.Bundles.html#14290" class="Bound">from₁</a>
    <a id="14461" class="Symbol">;</a> <a id="14463" href="Function.Bundles.html#8994" class="Field">from₂-cong</a> <a id="14474" class="Symbol">=</a> <a id="14476" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">≡.cong</a> <a id="14483" href="Function.Bundles.html#14298" class="Bound">from₂</a>
    <a id="14493" class="Symbol">;</a> <a id="14495" href="Function.Bundles.html#9040" class="Field">inverseˡ</a>   <a id="14506" class="Symbol">=</a> <a id="14508" href="Function.Bundles.html#14305" class="Bound">invˡ</a>
    <a id="14517" class="Symbol">;</a> <a id="14519" href="Function.Bundles.html#9086" class="Field">inverseʳ</a>   <a id="14530" class="Symbol">=</a> <a id="14532" href="Function.Bundles.html#14310" class="Bound">invʳ</a>
    <a id="14541" class="Symbol">}</a>

  <a id="14546" href="Function.Bundles.html#14546" class="Function">mk↔</a> <a id="14550" class="Symbol">:</a> <a id="14552" class="Symbol">∀</a> <a id="14554" class="Symbol">{</a><a id="14555" href="Function.Bundles.html#14555" class="Bound">to</a> <a id="14558" class="Symbol">:</a> <a id="14560" href="Function.Bundles.html#12892" class="Bound">A</a> <a id="14562" class="Symbol">→</a> <a id="14564" href="Function.Bundles.html#12904" class="Bound">B</a><a id="14565" class="Symbol">}</a> <a id="14567" class="Symbol">{</a><a id="14568" href="Function.Bundles.html#14568" class="Bound">from</a> <a id="14573" class="Symbol">:</a> <a id="14575" href="Function.Bundles.html#12904" class="Bound">B</a> <a id="14577" class="Symbol">→</a> <a id="14579" href="Function.Bundles.html#12892" class="Bound">A</a><a id="14580" class="Symbol">}</a> <a id="14582" class="Symbol">→</a> <a id="14584" href="Function.Definitions.html#1256" class="Function">Inverseᵇ</a> <a id="14593" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="14597" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="14601" href="Function.Bundles.html#14555" class="Bound">to</a> <a id="14604" href="Function.Bundles.html#14568" class="Bound">from</a> <a id="14609" class="Symbol">→</a> <a id="14611" href="Function.Bundles.html#12892" class="Bound">A</a> <a id="14613" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="14615" href="Function.Bundles.html#12904" class="Bound">B</a>
  <a id="14619" href="Function.Bundles.html#14546" class="Function">mk↔</a> <a id="14623" class="Symbol">{</a><a id="14624" href="Function.Bundles.html#14624" class="Bound">to</a><a id="14626" class="Symbol">}</a> <a id="14628" class="Symbol">{</a><a id="14629" href="Function.Bundles.html#14629" class="Bound">from</a><a id="14633" class="Symbol">}</a> <a id="14635" href="Function.Bundles.html#14635" class="Bound">inv</a> <a id="14639" class="Symbol">=</a> <a id="14641" class="Keyword">record</a>
    <a id="14652" class="Symbol">{</a> <a id="14654" href="Function.Bundles.html#7392" class="Field">to</a>        <a id="14664" class="Symbol">=</a> <a id="14666" href="Function.Bundles.html#14624" class="Bound">to</a>
    <a id="14673" class="Symbol">;</a> <a id="14675" href="Function.Bundles.html#7416" class="Field">from</a>      <a id="14685" class="Symbol">=</a> <a id="14687" href="Function.Bundles.html#14629" class="Bound">from</a>
    <a id="14696" class="Symbol">;</a> <a id="14698" href="Function.Bundles.html#7440" class="Field">to-cong</a>   <a id="14708" class="Symbol">=</a> <a id="14710" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">≡.cong</a> <a id="14717" href="Function.Bundles.html#14624" class="Bound">to</a>
    <a id="14724" class="Symbol">;</a> <a id="14726" href="Function.Bundles.html#7481" class="Field">from-cong</a> <a id="14736" class="Symbol">=</a> <a id="14738" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">≡.cong</a> <a id="14745" href="Function.Bundles.html#14629" class="Bound">from</a>
    <a id="14754" class="Symbol">;</a> <a id="14756" href="Function.Bundles.html#7524" class="Field">inverse</a>   <a id="14766" class="Symbol">=</a> <a id="14768" href="Function.Bundles.html#14635" class="Bound">inv</a>
    <a id="14776" class="Symbol">}</a>


  <a id="14782" class="Comment">-- Strict variant of the above.</a>
  <a id="14816" href="Function.Bundles.html#14816" class="Function">mk↠ₛ</a> <a id="14821" class="Symbol">:</a> <a id="14823" class="Symbol">∀</a> <a id="14825" class="Symbol">{</a><a id="14826" href="Function.Bundles.html#14826" class="Bound">to</a> <a id="14829" class="Symbol">:</a> <a id="14831" href="Function.Bundles.html#12892" class="Bound">A</a> <a id="14833" class="Symbol">→</a> <a id="14835" href="Function.Bundles.html#12904" class="Bound">B</a><a id="14836" class="Symbol">}</a> <a id="14838" class="Symbol">→</a> <a id="14840" href="Function.Definitions.html#1522" class="Function">StrictlySurjective</a> <a id="14859" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="14863" href="Function.Bundles.html#14826" class="Bound">to</a> <a id="14866" class="Symbol">→</a> <a id="14868" href="Function.Bundles.html#12892" class="Bound">A</a> <a id="14870" href="Function.Bundles.html#12251" class="Function Operator">↠</a> <a id="14872" href="Function.Bundles.html#12904" class="Bound">B</a>
  <a id="14876" href="Function.Bundles.html#14816" class="Function">mk↠ₛ</a> <a id="14881" class="Symbol">=</a> <a id="14883" href="Function.Bundles.html#13179" class="Function">mk↠</a> <a id="14887" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="14889" href="Function.Consequences.Propositional.html#1260" class="Function">strictlySurjective⇒surjective</a>

  <a id="14922" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="14928" class="Symbol">:</a> <a id="14930" class="Symbol">∀</a> <a id="14932" class="Symbol">(</a><a id="14933" href="Function.Bundles.html#14933" class="Bound">to</a> <a id="14936" class="Symbol">:</a> <a id="14938" href="Function.Bundles.html#12892" class="Bound">A</a> <a id="14940" class="Symbol">→</a> <a id="14942" href="Function.Bundles.html#12904" class="Bound">B</a><a id="14943" class="Symbol">)</a> <a id="14945" class="Symbol">(</a><a id="14946" href="Function.Bundles.html#14946" class="Bound">from</a> <a id="14951" class="Symbol">:</a> <a id="14953" href="Function.Bundles.html#12904" class="Bound">B</a> <a id="14955" class="Symbol">→</a> <a id="14957" href="Function.Bundles.html#12892" class="Bound">A</a><a id="14958" class="Symbol">)</a> <a id="14960" class="Symbol">→</a>
          <a id="14972" href="Function.Definitions.html#1622" class="Function">StrictlyInverseˡ</a> <a id="14989" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="14993" href="Function.Bundles.html#14933" class="Bound">to</a> <a id="14996" href="Function.Bundles.html#14946" class="Bound">from</a> <a id="15001" class="Symbol">→</a>
          <a id="15013" href="Function.Definitions.html#1726" class="Function">StrictlyInverseʳ</a> <a id="15030" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="15034" href="Function.Bundles.html#14933" class="Bound">to</a> <a id="15037" href="Function.Bundles.html#14946" class="Bound">from</a> <a id="15042" class="Symbol">→</a>
          <a id="15054" href="Function.Bundles.html#12892" class="Bound">A</a> <a id="15056" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="15058" href="Function.Bundles.html#12904" class="Bound">B</a>
  <a id="15062" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="15068" href="Function.Bundles.html#15068" class="Bound">to</a> <a id="15071" href="Function.Bundles.html#15071" class="Bound">from</a> <a id="15076" href="Function.Bundles.html#15076" class="Bound">invˡ</a> <a id="15081" href="Function.Bundles.html#15081" class="Bound">invʳ</a> <a id="15086" class="Symbol">=</a> <a id="15088" href="Function.Bundles.html#14546" class="Function">mk↔</a> <a id="15092" class="Symbol">{</a><a id="15093" href="Function.Bundles.html#15068" class="Bound">to</a><a id="15095" class="Symbol">}</a> <a id="15097" class="Symbol">{</a><a id="15098" href="Function.Bundles.html#15071" class="Bound">from</a><a id="15102" class="Symbol">}</a>
    <a id="15108" class="Symbol">(</a> <a id="15110" href="Function.Consequences.Propositional.html#1453" class="Function">strictlyInverseˡ⇒inverseˡ</a> <a id="15136" href="Function.Bundles.html#15068" class="Bound">to</a> <a id="15139" href="Function.Bundles.html#15076" class="Bound">invˡ</a>
    <a id="15148" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="15150" href="Function.Consequences.Propositional.html#1642" class="Function">strictlyInverseʳ⇒inverseʳ</a> <a id="15176" href="Function.Bundles.html#15068" class="Bound">to</a> <a id="15179" href="Function.Bundles.html#15081" class="Bound">invʳ</a>
    <a id="15188" class="Symbol">)</a>

<a id="15191" class="Comment">------------------------------------------------------------------------</a>
<a id="15264" class="Comment">-- Other</a>
<a id="15273" class="Comment">------------------------------------------------------------------------</a>

<a id="15347" class="Comment">-- Alternative syntax for the application of functions</a>

<a id="15403" class="Keyword">module</a> <a id="15410" href="Function.Bundles.html#15410" class="Module">_</a> <a id="15412" class="Symbol">{</a><a id="15413" href="Function.Bundles.html#15413" class="Bound">From</a> <a id="15418" class="Symbol">:</a> <a id="15420" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="15427" href="Function.Bundles.html#1422" class="Generalizable">a</a> <a id="15429" href="Function.Bundles.html#1426" class="Generalizable">ℓ₁</a><a id="15431" class="Symbol">}</a> <a id="15433" class="Symbol">{</a><a id="15434" href="Function.Bundles.html#15434" class="Bound">To</a> <a id="15437" class="Symbol">:</a> <a id="15439" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="15446" href="Function.Bundles.html#1424" class="Generalizable">b</a> <a id="15448" href="Function.Bundles.html#1429" class="Generalizable">ℓ₂</a><a id="15450" class="Symbol">}</a> <a id="15452" class="Keyword">where</a>
  <a id="15460" class="Keyword">open</a> <a id="15465" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a>

  <a id="15475" class="Keyword">infixl</a> <a id="15482" class="Number">5</a> <a id="15484" href="Function.Bundles.html#15492" class="Function Operator">_⟨$⟩_</a>
  <a id="15492" href="Function.Bundles.html#15492" class="Function Operator">_⟨$⟩_</a> <a id="15498" class="Symbol">:</a> <a id="15500" href="Function.Bundles.html#2041" class="Record">Func</a> <a id="15505" href="Function.Bundles.html#15413" class="Bound">From</a> <a id="15510" href="Function.Bundles.html#15434" class="Bound">To</a> <a id="15513" class="Symbol">→</a> <a id="15515" href="Relation.Binary.Bundles.html#1298" class="Field">Carrier</a> <a id="15523" href="Function.Bundles.html#15413" class="Bound">From</a> <a id="15528" class="Symbol">→</a> <a id="15530" href="Relation.Binary.Bundles.html#1298" class="Field">Carrier</a> <a id="15538" href="Function.Bundles.html#15434" class="Bound">To</a>
  <a id="15543" href="Function.Bundles.html#15492" class="Function Operator">_⟨$⟩_</a> <a id="15549" class="Symbol">=</a> <a id="15551" href="Function.Bundles.html#2092" class="Field">Func.to</a>
</pre></body></html>

==> anc/html/Function.Consequences.Propositional.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Function.Consequences.Propositional</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Relationships between properties of functions where the equality</a>
<a id="174" class="Comment">-- over both the domain and codomain is assumed to be _≡_</a>
<a id="232" class="Comment">------------------------------------------------------------------------</a>

<a id="306" class="Symbol">{-#</a> <a id="310" class="Keyword">OPTIONS</a> <a id="318" class="Pragma">--cubical-compatible</a> <a id="339" class="Pragma">--safe</a> <a id="346" class="Symbol">#-}</a>

<a id="351" class="Keyword">module</a> <a id="358" href="Function.Consequences.Propositional.html" class="Module">Function.Consequences.Propositional</a>
  <a id="396" class="Symbol">{</a><a id="397" href="Function.Consequences.Propositional.html#397" class="Bound">a</a> <a id="399" href="Function.Consequences.Propositional.html#399" class="Bound">b</a><a id="400" class="Symbol">}</a> <a id="402" class="Symbol">{</a><a id="403" href="Function.Consequences.Propositional.html#403" class="Bound">A</a> <a id="405" class="Symbol">:</a> <a id="407" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="411" href="Function.Consequences.Propositional.html#397" class="Bound">a</a><a id="412" class="Symbol">}</a> <a id="414" class="Symbol">{</a><a id="415" href="Function.Consequences.Propositional.html#415" class="Bound">B</a> <a id="417" class="Symbol">:</a> <a id="419" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="423" href="Function.Consequences.Propositional.html#399" class="Bound">b</a><a id="424" class="Symbol">}</a>
  <a id="428" class="Keyword">where</a>

<a id="435" class="Keyword">open</a> <a id="440" class="Keyword">import</a> <a id="447" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="490" class="Keyword">using</a> <a id="496" class="Symbol">(</a><a id="497" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="500" class="Symbol">;</a> <a id="502" href="Relation.Binary.PropositionalEquality.Core.html#1064" class="Function Operator">_≢_</a><a id="505" class="Symbol">;</a> <a id="507" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a><a id="511" class="Symbol">)</a>
<a id="513" class="Keyword">open</a> <a id="518" class="Keyword">import</a> <a id="525" href="Relation.Binary.PropositionalEquality.Properties.html" class="Module">Relation.Binary.PropositionalEquality.Properties</a>
  <a id="576" class="Keyword">using</a> <a id="582" class="Symbol">(</a><a id="583" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a><a id="589" class="Symbol">)</a>
<a id="591" class="Keyword">open</a> <a id="596" class="Keyword">import</a> <a id="603" href="Function.Definitions.html" class="Module">Function.Definitions</a>
  <a id="626" class="Keyword">using</a> <a id="632" class="Symbol">(</a><a id="633" href="Function.Definitions.html#1522" class="Function">StrictlySurjective</a><a id="651" class="Symbol">;</a> <a id="653" href="Function.Definitions.html#1622" class="Function">StrictlyInverseˡ</a><a id="669" class="Symbol">;</a> <a id="671" href="Function.Definitions.html#1726" class="Function">StrictlyInverseʳ</a><a id="687" class="Symbol">;</a> <a id="689" href="Function.Definitions.html#1082" class="Function">Inverseˡ</a>
        <a id="706" class="Symbol">;</a> <a id="708" href="Function.Definitions.html#1169" class="Function">Inverseʳ</a><a id="716" class="Symbol">;</a> <a id="718" href="Function.Definitions.html#919" class="Function">Surjective</a><a id="728" class="Symbol">)</a>
<a id="730" class="Keyword">open</a> <a id="735" class="Keyword">import</a> <a id="742" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a> <a id="773" class="Keyword">using</a> <a id="779" class="Symbol">(</a><a id="780" href="Relation.Nullary.Negation.Core.html#846" class="Function">contraposition</a><a id="794" class="Symbol">)</a>

<a id="797" class="Keyword">import</a> <a id="804" href="Function.Consequences.Setoid.html" class="Module">Function.Consequences.Setoid</a> <a id="833" class="Symbol">(</a><a id="834" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="841" href="Function.Consequences.Propositional.html#403" class="Bound">A</a><a id="842" class="Symbol">)</a> <a id="844" class="Symbol">(</a><a id="845" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="852" href="Function.Consequences.Propositional.html#415" class="Bound">B</a><a id="853" class="Symbol">)</a> <a id="855" class="Symbol">as</a> <a id="Setoid"></a><a id="858" href="Function.Consequences.Propositional.html#858" class="Module">Setoid</a>

<a id="866" class="Comment">------------------------------------------------------------------------</a>
<a id="939" class="Comment">-- Re-export setoid properties</a>

<a id="971" class="Keyword">open</a> <a id="976" href="Function.Consequences.Propositional.html#858" class="Module">Setoid</a> <a id="983" class="Keyword">public</a>
  <a id="992" class="Keyword">hiding</a>
  <a id="1001" class="Symbol">(</a> <a id="1003" href="Function.Consequences.Setoid.html#1970" class="Function">strictlySurjective⇒surjective</a>
  <a id="1035" class="Symbol">;</a> <a id="1037" href="Function.Consequences.Setoid.html#2477" class="Function">strictlyInverseˡ⇒inverseˡ</a>
  <a id="1065" class="Symbol">;</a> <a id="1067" href="Function.Consequences.Setoid.html#2964" class="Function">strictlyInverseʳ⇒inverseʳ</a>
  <a id="1095" class="Symbol">)</a>

<a id="1098" class="Comment">------------------------------------------------------------------------</a>
<a id="1171" class="Comment">-- Properties that rely on congruence</a>

<a id="1210" class="Keyword">private</a>
  <a id="1220" class="Keyword">variable</a>
    <a id="1233" href="Function.Consequences.Propositional.html#1233" class="Generalizable">f</a> <a id="1235" class="Symbol">:</a> <a id="1237" href="Function.Consequences.Propositional.html#403" class="Bound">A</a> <a id="1239" class="Symbol">→</a> <a id="1241" href="Function.Consequences.Propositional.html#415" class="Bound">B</a>
    <a id="1247" href="Function.Consequences.Propositional.html#1247" class="Generalizable">f⁻¹</a> <a id="1251" class="Symbol">:</a> <a id="1253" href="Function.Consequences.Propositional.html#415" class="Bound">B</a> <a id="1255" class="Symbol">→</a> <a id="1257" href="Function.Consequences.Propositional.html#403" class="Bound">A</a>

<a id="strictlySurjective⇒surjective"></a><a id="1260" href="Function.Consequences.Propositional.html#1260" class="Function">strictlySurjective⇒surjective</a> <a id="1290" class="Symbol">:</a> <a id="1292" href="Function.Definitions.html#1522" class="Function">StrictlySurjective</a> <a id="1311" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1315" href="Function.Consequences.Propositional.html#1233" class="Generalizable">f</a> <a id="1317" class="Symbol">→</a>
                                 <a id="1352" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="1363" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1367" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1371" href="Function.Consequences.Propositional.html#1233" class="Generalizable">f</a>
<a id="1373" href="Function.Consequences.Propositional.html#1260" class="Function">strictlySurjective⇒surjective</a> <a id="1403" class="Symbol">=</a>
 <a id="1406" href="Function.Consequences.Setoid.html#1970" class="Function">Setoid.strictlySurjective⇒surjective</a> <a id="1443" class="Symbol">(</a><a id="1444" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="1449" class="Symbol">_)</a>

<a id="strictlyInverseˡ⇒inverseˡ"></a><a id="1453" href="Function.Consequences.Propositional.html#1453" class="Function">strictlyInverseˡ⇒inverseˡ</a> <a id="1479" class="Symbol">:</a> <a id="1481" class="Symbol">∀</a> <a id="1483" href="Function.Consequences.Propositional.html#1483" class="Bound">f</a> <a id="1485" class="Symbol">→</a> <a id="1487" href="Function.Definitions.html#1622" class="Function">StrictlyInverseˡ</a> <a id="1504" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1508" href="Function.Consequences.Propositional.html#1483" class="Bound">f</a> <a id="1510" href="Function.Consequences.Propositional.html#1247" class="Generalizable">f⁻¹</a> <a id="1514" class="Symbol">→</a>
                            <a id="1544" href="Function.Definitions.html#1082" class="Function">Inverseˡ</a> <a id="1553" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1557" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1561" href="Function.Consequences.Propositional.html#1483" class="Bound">f</a> <a id="1563" href="Function.Consequences.Propositional.html#1247" class="Generalizable">f⁻¹</a>
<a id="1567" href="Function.Consequences.Propositional.html#1453" class="Function">strictlyInverseˡ⇒inverseˡ</a> <a id="1593" href="Function.Consequences.Propositional.html#1593" class="Bound">f</a> <a id="1595" class="Symbol">=</a>
  <a id="1599" href="Function.Consequences.Setoid.html#2477" class="Function">Setoid.strictlyInverseˡ⇒inverseˡ</a> <a id="1632" class="Symbol">(</a><a id="1633" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="1638" class="Symbol">_)</a>

<a id="strictlyInverseʳ⇒inverseʳ"></a><a id="1642" href="Function.Consequences.Propositional.html#1642" class="Function">strictlyInverseʳ⇒inverseʳ</a> <a id="1668" class="Symbol">:</a> <a id="1670" class="Symbol">∀</a> <a id="1672" href="Function.Consequences.Propositional.html#1672" class="Bound">f</a> <a id="1674" class="Symbol">→</a> <a id="1676" href="Function.Definitions.html#1726" class="Function">StrictlyInverseʳ</a> <a id="1693" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1697" href="Function.Consequences.Propositional.html#1672" class="Bound">f</a> <a id="1699" href="Function.Consequences.Propositional.html#1247" class="Generalizable">f⁻¹</a> <a id="1703" class="Symbol">→</a>
                            <a id="1733" href="Function.Definitions.html#1169" class="Function">Inverseʳ</a> <a id="1742" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1746" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1750" href="Function.Consequences.Propositional.html#1672" class="Bound">f</a> <a id="1752" href="Function.Consequences.Propositional.html#1247" class="Generalizable">f⁻¹</a>
<a id="1756" href="Function.Consequences.Propositional.html#1642" class="Function">strictlyInverseʳ⇒inverseʳ</a> <a id="1782" href="Function.Consequences.Propositional.html#1782" class="Bound">f</a> <a id="1784" class="Symbol">=</a>
  <a id="1788" href="Function.Consequences.Setoid.html#2964" class="Function">Setoid.strictlyInverseʳ⇒inverseʳ</a> <a id="1821" class="Symbol">(</a><a id="1822" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="1827" class="Symbol">_)</a>
</pre></body></html>

==> anc/html/Function.Consequences.Setoid.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Function.Consequences.Setoid</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Relationships between properties of functions where the equality</a>
<a id="174" class="Comment">-- over both the domain and codomain are assumed to be setoids.</a>
<a id="238" class="Comment">------------------------------------------------------------------------</a>

<a id="312" class="Symbol">{-#</a> <a id="316" class="Keyword">OPTIONS</a> <a id="324" class="Pragma">--cubical-compatible</a> <a id="345" class="Pragma">--safe</a> <a id="352" class="Symbol">#-}</a>

<a id="357" class="Keyword">open</a> <a id="362" class="Keyword">import</a> <a id="369" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="393" class="Keyword">using</a> <a id="399" class="Symbol">(</a><a id="400" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="406" class="Symbol">)</a>

<a id="409" class="Keyword">module</a> <a id="416" href="Function.Consequences.Setoid.html" class="Module">Function.Consequences.Setoid</a>
  <a id="447" class="Symbol">{</a><a id="448" href="Function.Consequences.Setoid.html#448" class="Bound">a</a> <a id="450" href="Function.Consequences.Setoid.html#450" class="Bound">b</a> <a id="452" href="Function.Consequences.Setoid.html#452" class="Bound">ℓ₁</a> <a id="455" href="Function.Consequences.Setoid.html#455" class="Bound">ℓ₂</a><a id="457" class="Symbol">}</a>
  <a id="461" class="Symbol">(</a><a id="462" href="Function.Consequences.Setoid.html#462" class="Bound">S</a> <a id="464" class="Symbol">:</a> <a id="466" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="473" href="Function.Consequences.Setoid.html#448" class="Bound">a</a> <a id="475" href="Function.Consequences.Setoid.html#452" class="Bound">ℓ₁</a><a id="477" class="Symbol">)</a>
  <a id="481" class="Symbol">(</a><a id="482" href="Function.Consequences.Setoid.html#482" class="Bound">T</a> <a id="484" class="Symbol">:</a> <a id="486" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="493" href="Function.Consequences.Setoid.html#450" class="Bound">b</a> <a id="495" href="Function.Consequences.Setoid.html#455" class="Bound">ℓ₂</a><a id="497" class="Symbol">)</a>
  <a id="501" class="Keyword">where</a>

<a id="508" class="Keyword">open</a> <a id="513" class="Keyword">import</a> <a id="520" href="Function.Definitions.html" class="Module">Function.Definitions</a>
<a id="541" class="Keyword">open</a> <a id="546" class="Keyword">import</a> <a id="553" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a> <a id="584" class="Keyword">using</a> <a id="590" class="Symbol">(</a><a id="591" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬_</a><a id="593" class="Symbol">)</a>

<a id="596" class="Keyword">import</a> <a id="603" href="Function.Consequences.html" class="Module">Function.Consequences</a> <a id="625" class="Symbol">as</a> <a id="628" class="Module">C</a>

<a id="631" class="Keyword">private</a>
  <a id="641" class="Keyword">open</a> <a id="646" class="Keyword">module</a> <a id="S"></a><a id="653" href="Function.Consequences.Setoid.html#653" class="Module">S</a> <a id="655" class="Symbol">=</a> <a id="657" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="664" href="Function.Consequences.Setoid.html#462" class="Bound">S</a> <a id="666" class="Keyword">using</a> <a id="672" class="Symbol">()</a> <a id="675" class="Keyword">renaming</a> <a id="684" class="Symbol">(</a><a id="685" href="Relation.Binary.Bundles.html#1298" class="Function">Carrier</a> <a id="693" class="Symbol">to</a> <a id="696" class="Function">A</a><a id="697" class="Symbol">;</a> <a id="699" href="Relation.Binary.Bundles.html#1324" class="Function Operator">_≈_</a> <a id="703" class="Symbol">to</a> <a id="706" class="Function Operator">≈₁</a><a id="708" class="Symbol">)</a>
  <a id="712" class="Keyword">open</a> <a id="717" class="Keyword">module</a> <a id="T"></a><a id="724" href="Function.Consequences.Setoid.html#724" class="Module">T</a> <a id="726" class="Symbol">=</a> <a id="728" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="735" href="Function.Consequences.Setoid.html#482" class="Bound">T</a> <a id="737" class="Keyword">using</a> <a id="743" class="Symbol">()</a> <a id="746" class="Keyword">renaming</a> <a id="755" class="Symbol">(</a><a id="756" href="Relation.Binary.Bundles.html#1298" class="Field">Carrier</a> <a id="764" class="Symbol">to</a> <a id="767" class="Field">B</a><a id="768" class="Symbol">;</a> <a id="770" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="774" class="Symbol">to</a> <a id="777" class="Field Operator">≈₂</a><a id="779" class="Symbol">)</a>

  <a id="784" class="Keyword">variable</a>
    <a id="797" href="Function.Consequences.Setoid.html#797" class="Generalizable">f</a> <a id="799" class="Symbol">:</a> <a id="801" href="Function.Consequences.Setoid.html#696" class="Function">A</a> <a id="803" class="Symbol">→</a> <a id="805" href="Function.Consequences.Setoid.html#767" class="Field">B</a>
    <a id="811" href="Function.Consequences.Setoid.html#811" class="Generalizable">f⁻¹</a> <a id="815" class="Symbol">:</a> <a id="817" href="Function.Consequences.Setoid.html#767" class="Field">B</a> <a id="819" class="Symbol">→</a> <a id="821" href="Function.Consequences.Setoid.html#696" class="Function">A</a>

<a id="824" class="Comment">------------------------------------------------------------------------</a>
<a id="897" class="Comment">-- Injective</a>

<a id="contraInjective"></a><a id="911" href="Function.Consequences.Setoid.html#911" class="Function">contraInjective</a> <a id="927" class="Symbol">:</a> <a id="929" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="939" href="Function.Consequences.Setoid.html#706" class="Function">≈₁</a> <a id="942" href="Function.Consequences.Setoid.html#777" class="Field">≈₂</a> <a id="945" href="Function.Consequences.Setoid.html#797" class="Generalizable">f</a> <a id="947" class="Symbol">→</a>
                  <a id="967" class="Symbol">∀</a> <a id="969" class="Symbol">{</a><a id="970" href="Function.Consequences.Setoid.html#970" class="Bound">x</a> <a id="972" href="Function.Consequences.Setoid.html#972" class="Bound">y</a><a id="973" class="Symbol">}</a> <a id="975" class="Symbol">→</a> <a id="977" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬</a> <a id="979" class="Symbol">(</a><a id="980" href="Function.Consequences.Setoid.html#706" class="Function">≈₁</a> <a id="983" href="Function.Consequences.Setoid.html#970" class="Bound">x</a> <a id="985" href="Function.Consequences.Setoid.html#972" class="Bound">y</a><a id="986" class="Symbol">)</a> <a id="988" class="Symbol">→</a> <a id="990" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬</a> <a id="992" class="Symbol">(</a><a id="993" href="Function.Consequences.Setoid.html#777" class="Field">≈₂</a> <a id="996" class="Symbol">(</a><a id="997" href="Function.Consequences.Setoid.html#797" class="Generalizable">f</a> <a id="999" href="Function.Consequences.Setoid.html#970" class="Bound">x</a><a id="1000" class="Symbol">)</a> <a id="1002" class="Symbol">(</a><a id="1003" href="Function.Consequences.Setoid.html#797" class="Generalizable">f</a> <a id="1005" href="Function.Consequences.Setoid.html#972" class="Bound">y</a><a id="1006" class="Symbol">))</a>
<a id="1009" href="Function.Consequences.Setoid.html#911" class="Function">contraInjective</a> <a id="1025" class="Symbol">=</a> <a id="1027" href="Function.Consequences.html#944" class="Function">C.contraInjective</a> <a id="1045" href="Function.Consequences.Setoid.html#777" class="Field">≈₂</a>

<a id="1049" class="Comment">------------------------------------------------------------------------</a>
<a id="1122" class="Comment">-- Inverseˡ</a>

<a id="inverseˡ⇒surjective"></a><a id="1135" href="Function.Consequences.Setoid.html#1135" class="Function">inverseˡ⇒surjective</a> <a id="1155" class="Symbol">:</a> <a id="1157" href="Function.Definitions.html#1082" class="Function">Inverseˡ</a> <a id="1166" href="Function.Consequences.Setoid.html#706" class="Function">≈₁</a> <a id="1169" href="Function.Consequences.Setoid.html#777" class="Field">≈₂</a> <a id="1172" href="Function.Consequences.Setoid.html#797" class="Generalizable">f</a> <a id="1174" href="Function.Consequences.Setoid.html#811" class="Generalizable">f⁻¹</a> <a id="1178" class="Symbol">→</a> <a id="1180" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="1191" href="Function.Consequences.Setoid.html#706" class="Function">≈₁</a> <a id="1194" href="Function.Consequences.Setoid.html#777" class="Field">≈₂</a> <a id="1197" href="Function.Consequences.Setoid.html#797" class="Generalizable">f</a>
<a id="1199" href="Function.Consequences.Setoid.html#1135" class="Function">inverseˡ⇒surjective</a> <a id="1219" class="Symbol">=</a> <a id="1221" href="Function.Consequences.html#1196" class="Function">C.inverseˡ⇒surjective</a> <a id="1243" href="Function.Consequences.Setoid.html#777" class="Field">≈₂</a>

<a id="1247" class="Comment">------------------------------------------------------------------------</a>
<a id="1320" class="Comment">-- Inverseʳ</a>

<a id="inverseʳ⇒injective"></a><a id="1333" href="Function.Consequences.Setoid.html#1333" class="Function">inverseʳ⇒injective</a> <a id="1352" class="Symbol">:</a> <a id="1354" class="Symbol">∀</a> <a id="1356" href="Function.Consequences.Setoid.html#1356" class="Bound">f</a> <a id="1358" class="Symbol">→</a> <a id="1360" href="Function.Definitions.html#1169" class="Function">Inverseʳ</a> <a id="1369" href="Function.Consequences.Setoid.html#706" class="Function">≈₁</a> <a id="1372" href="Function.Consequences.Setoid.html#777" class="Field">≈₂</a> <a id="1375" href="Function.Consequences.Setoid.html#1356" class="Bound">f</a> <a id="1377" href="Function.Consequences.Setoid.html#811" class="Generalizable">f⁻¹</a> <a id="1381" class="Symbol">→</a> <a id="1383" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="1393" href="Function.Consequences.Setoid.html#706" class="Function">≈₁</a> <a id="1396" href="Function.Consequences.Setoid.html#777" class="Field">≈₂</a> <a id="1399" href="Function.Consequences.Setoid.html#1356" class="Bound">f</a>
<a id="1401" href="Function.Consequences.Setoid.html#1333" class="Function">inverseʳ⇒injective</a> <a id="1420" href="Function.Consequences.Setoid.html#1420" class="Bound">f</a> <a id="1422" class="Symbol">=</a> <a id="1424" href="Function.Consequences.html#1454" class="Function">C.inverseʳ⇒injective</a> <a id="1445" href="Function.Consequences.Setoid.html#777" class="Field">≈₂</a> <a id="1448" href="Function.Consequences.Setoid.html#1420" class="Bound">f</a> <a id="1450" href="Relation.Binary.Structures.html#1641" class="Function">T.refl</a> <a id="1457" href="Relation.Binary.Structures.html#1245" class="Function">S.sym</a> <a id="1463" href="Relation.Binary.Structures.html#1271" class="Function">S.trans</a>

<a id="1472" class="Comment">------------------------------------------------------------------------</a>
<a id="1545" class="Comment">-- Inverseᵇ</a>

<a id="inverseᵇ⇒bijective"></a><a id="1558" href="Function.Consequences.Setoid.html#1558" class="Function">inverseᵇ⇒bijective</a> <a id="1577" class="Symbol">:</a> <a id="1579" href="Function.Definitions.html#1256" class="Function">Inverseᵇ</a> <a id="1588" href="Function.Consequences.Setoid.html#706" class="Function">≈₁</a> <a id="1591" href="Function.Consequences.Setoid.html#777" class="Field">≈₂</a> <a id="1594" href="Function.Consequences.Setoid.html#797" class="Generalizable">f</a> <a id="1596" href="Function.Consequences.Setoid.html#811" class="Generalizable">f⁻¹</a> <a id="1600" class="Symbol">→</a> <a id="1602" href="Function.Definitions.html#1008" class="Function">Bijective</a> <a id="1612" href="Function.Consequences.Setoid.html#706" class="Function">≈₁</a> <a id="1615" href="Function.Consequences.Setoid.html#777" class="Field">≈₂</a> <a id="1618" href="Function.Consequences.Setoid.html#797" class="Generalizable">f</a>
<a id="1620" href="Function.Consequences.Setoid.html#1558" class="Function">inverseᵇ⇒bijective</a> <a id="1639" class="Symbol">=</a> <a id="1641" href="Function.Consequences.html#1875" class="Function">C.inverseᵇ⇒bijective</a> <a id="1662" href="Function.Consequences.Setoid.html#777" class="Field">≈₂</a> <a id="1665" href="Relation.Binary.Structures.html#1641" class="Function">T.refl</a> <a id="1672" href="Relation.Binary.Structures.html#1245" class="Function">S.sym</a> <a id="1678" href="Relation.Binary.Structures.html#1271" class="Function">S.trans</a>

<a id="1687" class="Comment">------------------------------------------------------------------------</a>
<a id="1760" class="Comment">-- StrictlySurjective</a>

<a id="surjective⇒strictlySurjective"></a><a id="1783" href="Function.Consequences.Setoid.html#1783" class="Function">surjective⇒strictlySurjective</a> <a id="1813" class="Symbol">:</a> <a id="1815" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="1826" href="Function.Consequences.Setoid.html#706" class="Function">≈₁</a> <a id="1829" href="Function.Consequences.Setoid.html#777" class="Field">≈₂</a> <a id="1832" href="Function.Consequences.Setoid.html#797" class="Generalizable">f</a> <a id="1834" class="Symbol">→</a>
                                 <a id="1869" href="Function.Definitions.html#1522" class="Function">StrictlySurjective</a> <a id="1888" href="Function.Consequences.Setoid.html#777" class="Field">≈₂</a> <a id="1891" href="Function.Consequences.Setoid.html#797" class="Generalizable">f</a>
<a id="1893" href="Function.Consequences.Setoid.html#1783" class="Function">surjective⇒strictlySurjective</a> <a id="1923" class="Symbol">=</a>
  <a id="1927" href="Function.Consequences.html#2344" class="Function">C.surjective⇒strictlySurjective</a> <a id="1959" href="Function.Consequences.Setoid.html#777" class="Field">≈₂</a> <a id="1962" href="Relation.Binary.Structures.html#1641" class="Function">S.refl</a>

<a id="strictlySurjective⇒surjective"></a><a id="1970" href="Function.Consequences.Setoid.html#1970" class="Function">strictlySurjective⇒surjective</a> <a id="2000" class="Symbol">:</a> <a id="2002" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="2012" href="Function.Consequences.Setoid.html#706" class="Function">≈₁</a> <a id="2015" href="Function.Consequences.Setoid.html#777" class="Field">≈₂</a> <a id="2018" href="Function.Consequences.Setoid.html#797" class="Generalizable">f</a> <a id="2020" class="Symbol">→</a>
                                 <a id="2055" href="Function.Definitions.html#1522" class="Function">StrictlySurjective</a> <a id="2074" href="Function.Consequences.Setoid.html#777" class="Field">≈₂</a> <a id="2077" href="Function.Consequences.Setoid.html#797" class="Generalizable">f</a> <a id="2079" class="Symbol">→</a>
                                 <a id="2114" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="2125" href="Function.Consequences.Setoid.html#706" class="Function">≈₁</a> <a id="2128" href="Function.Consequences.Setoid.html#777" class="Field">≈₂</a> <a id="2131" href="Function.Consequences.Setoid.html#797" class="Generalizable">f</a>
<a id="2133" href="Function.Consequences.Setoid.html#1970" class="Function">strictlySurjective⇒surjective</a> <a id="2163" class="Symbol">=</a>
  <a id="2167" href="Function.Consequences.html#2641" class="Function">C.strictlySurjective⇒surjective</a> <a id="2199" href="Relation.Binary.Structures.html#1271" class="Function">T.trans</a>

<a id="2208" class="Comment">------------------------------------------------------------------------</a>
<a id="2281" class="Comment">-- StrictlyInverseˡ</a>

<a id="inverseˡ⇒strictlyInverseˡ"></a><a id="2302" href="Function.Consequences.Setoid.html#2302" class="Function">inverseˡ⇒strictlyInverseˡ</a> <a id="2328" class="Symbol">:</a> <a id="2330" href="Function.Definitions.html#1082" class="Function">Inverseˡ</a> <a id="2339" href="Function.Consequences.Setoid.html#706" class="Function">≈₁</a> <a id="2342" href="Function.Consequences.Setoid.html#777" class="Field">≈₂</a> <a id="2345" href="Function.Consequences.Setoid.html#797" class="Generalizable">f</a> <a id="2347" href="Function.Consequences.Setoid.html#811" class="Generalizable">f⁻¹</a> <a id="2351" class="Symbol">→</a>
                            <a id="2381" href="Function.Definitions.html#1622" class="Function">StrictlyInverseˡ</a> <a id="2398" href="Function.Consequences.Setoid.html#777" class="Field">≈₂</a> <a id="2401" href="Function.Consequences.Setoid.html#797" class="Generalizable">f</a> <a id="2403" href="Function.Consequences.Setoid.html#811" class="Generalizable">f⁻¹</a>
<a id="2407" href="Function.Consequences.Setoid.html#2302" class="Function">inverseˡ⇒strictlyInverseˡ</a> <a id="2433" class="Symbol">=</a> <a id="2435" href="Function.Consequences.html#3059" class="Function">C.inverseˡ⇒strictlyInverseˡ</a> <a id="2463" href="Function.Consequences.Setoid.html#706" class="Function">≈₁</a> <a id="2466" href="Function.Consequences.Setoid.html#777" class="Field">≈₂</a> <a id="2469" href="Relation.Binary.Structures.html#1641" class="Function">S.refl</a>

<a id="strictlyInverseˡ⇒inverseˡ"></a><a id="2477" href="Function.Consequences.Setoid.html#2477" class="Function">strictlyInverseˡ⇒inverseˡ</a> <a id="2503" class="Symbol">:</a> <a id="2505" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="2515" href="Function.Consequences.Setoid.html#706" class="Function">≈₁</a> <a id="2518" href="Function.Consequences.Setoid.html#777" class="Field">≈₂</a> <a id="2521" href="Function.Consequences.Setoid.html#797" class="Generalizable">f</a> <a id="2523" class="Symbol">→</a>
                            <a id="2553" href="Function.Definitions.html#1622" class="Function">StrictlyInverseˡ</a> <a id="2570" href="Function.Consequences.Setoid.html#777" class="Field">≈₂</a> <a id="2573" href="Function.Consequences.Setoid.html#797" class="Generalizable">f</a> <a id="2575" href="Function.Consequences.Setoid.html#811" class="Generalizable">f⁻¹</a> <a id="2579" class="Symbol">→</a>
                            <a id="2609" href="Function.Definitions.html#1082" class="Function">Inverseˡ</a> <a id="2618" href="Function.Consequences.Setoid.html#706" class="Function">≈₁</a> <a id="2621" href="Function.Consequences.Setoid.html#777" class="Field">≈₂</a> <a id="2624" href="Function.Consequences.Setoid.html#797" class="Generalizable">f</a> <a id="2626" href="Function.Consequences.Setoid.html#811" class="Generalizable">f⁻¹</a>
<a id="2630" href="Function.Consequences.Setoid.html#2477" class="Function">strictlyInverseˡ⇒inverseˡ</a> <a id="2656" class="Symbol">=</a> <a id="2658" href="Function.Consequences.html#3326" class="Function">C.strictlyInverseˡ⇒inverseˡ</a> <a id="2686" href="Relation.Binary.Structures.html#1271" class="Function">T.trans</a>

<a id="2695" class="Comment">------------------------------------------------------------------------</a>
<a id="2768" class="Comment">-- StrictlyInverseʳ</a>

<a id="inverseʳ⇒strictlyInverseʳ"></a><a id="2789" href="Function.Consequences.Setoid.html#2789" class="Function">inverseʳ⇒strictlyInverseʳ</a> <a id="2815" class="Symbol">:</a> <a id="2817" href="Function.Definitions.html#1169" class="Function">Inverseʳ</a> <a id="2826" href="Function.Consequences.Setoid.html#706" class="Function">≈₁</a> <a id="2829" href="Function.Consequences.Setoid.html#777" class="Field">≈₂</a> <a id="2832" href="Function.Consequences.Setoid.html#797" class="Generalizable">f</a> <a id="2834" href="Function.Consequences.Setoid.html#811" class="Generalizable">f⁻¹</a> <a id="2838" class="Symbol">→</a>
                            <a id="2868" href="Function.Definitions.html#1726" class="Function">StrictlyInverseʳ</a> <a id="2885" href="Function.Consequences.Setoid.html#706" class="Function">≈₁</a> <a id="2888" href="Function.Consequences.Setoid.html#797" class="Generalizable">f</a> <a id="2890" href="Function.Consequences.Setoid.html#811" class="Generalizable">f⁻¹</a>
<a id="2894" href="Function.Consequences.Setoid.html#2789" class="Function">inverseʳ⇒strictlyInverseʳ</a> <a id="2920" class="Symbol">=</a> <a id="2922" href="Function.Consequences.html#3704" class="Function">C.inverseʳ⇒strictlyInverseʳ</a> <a id="2950" href="Function.Consequences.Setoid.html#706" class="Function">≈₁</a> <a id="2953" href="Function.Consequences.Setoid.html#777" class="Field">≈₂</a> <a id="2956" href="Relation.Binary.Structures.html#1641" class="Function">T.refl</a>

<a id="strictlyInverseʳ⇒inverseʳ"></a><a id="2964" href="Function.Consequences.Setoid.html#2964" class="Function">strictlyInverseʳ⇒inverseʳ</a> <a id="2990" class="Symbol">:</a> <a id="2992" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="3002" href="Function.Consequences.Setoid.html#777" class="Field">≈₂</a> <a id="3005" href="Function.Consequences.Setoid.html#706" class="Function">≈₁</a> <a id="3008" href="Function.Consequences.Setoid.html#811" class="Generalizable">f⁻¹</a> <a id="3012" class="Symbol">→</a>
                            <a id="3042" href="Function.Definitions.html#1726" class="Function">StrictlyInverseʳ</a> <a id="3059" href="Function.Consequences.Setoid.html#706" class="Function">≈₁</a> <a id="3062" href="Function.Consequences.Setoid.html#797" class="Generalizable">f</a> <a id="3064" href="Function.Consequences.Setoid.html#811" class="Generalizable">f⁻¹</a> <a id="3068" class="Symbol">→</a>
                            <a id="3098" href="Function.Definitions.html#1169" class="Function">Inverseʳ</a> <a id="3107" href="Function.Consequences.Setoid.html#706" class="Function">≈₁</a> <a id="3110" href="Function.Consequences.Setoid.html#777" class="Field">≈₂</a> <a id="3113" href="Function.Consequences.Setoid.html#797" class="Generalizable">f</a> <a id="3115" href="Function.Consequences.Setoid.html#811" class="Generalizable">f⁻¹</a>
<a id="3119" href="Function.Consequences.Setoid.html#2964" class="Function">strictlyInverseʳ⇒inverseʳ</a> <a id="3145" class="Symbol">=</a> <a id="3147" href="Function.Consequences.html#3971" class="Function">C.strictlyInverseʳ⇒inverseʳ</a> <a id="3175" href="Relation.Binary.Structures.html#1271" class="Function">S.trans</a>
</pre></body></html>

==> anc/html/Function.Consequences.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Function.Consequences</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Relationships between properties of functions. See</a>
<a id="160" class="Comment">-- `Function.Consequences.Propositional` for specialisations to</a>
<a id="224" class="Comment">-- propositional equality.</a>
<a id="251" class="Comment">------------------------------------------------------------------------</a>

<a id="325" class="Symbol">{-#</a> <a id="329" class="Keyword">OPTIONS</a> <a id="337" class="Pragma">--cubical-compatible</a> <a id="358" class="Pragma">--safe</a> <a id="365" class="Symbol">#-}</a>

<a id="370" class="Keyword">module</a> <a id="377" href="Function.Consequences.html" class="Module">Function.Consequences</a> <a id="399" class="Keyword">where</a>

<a id="406" class="Keyword">open</a> <a id="411" class="Keyword">import</a> <a id="418" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="436" class="Symbol">as</a> <a id="439" class="Module">Product</a>
<a id="447" class="Keyword">open</a> <a id="452" class="Keyword">import</a> <a id="459" href="Function.Definitions.html" class="Module">Function.Definitions</a>
<a id="480" class="Keyword">open</a> <a id="485" class="Keyword">import</a> <a id="492" href="Level.html" class="Module">Level</a> <a id="498" class="Keyword">using</a> <a id="504" class="Symbol">(</a><a id="505" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="510" class="Symbol">)</a>
<a id="512" class="Keyword">open</a> <a id="517" class="Keyword">import</a> <a id="524" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="545" class="Keyword">using</a> <a id="551" class="Symbol">(</a><a id="552" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="555" class="Symbol">)</a>
<a id="557" class="Keyword">open</a> <a id="562" class="Keyword">import</a> <a id="569" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="593" class="Keyword">using</a> <a id="599" class="Symbol">(</a><a id="600" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="606" class="Symbol">)</a>
<a id="608" class="Keyword">open</a> <a id="613" class="Keyword">import</a> <a id="620" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="648" class="Keyword">using</a> <a id="654" class="Symbol">(</a><a id="655" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a><a id="664" class="Symbol">;</a> <a id="666" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a><a id="675" class="Symbol">;</a> <a id="677" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a><a id="687" class="Symbol">)</a>
<a id="689" class="Keyword">open</a> <a id="694" class="Keyword">import</a> <a id="701" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a> <a id="732" class="Keyword">using</a> <a id="738" class="Symbol">(</a><a id="739" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬_</a><a id="741" class="Symbol">;</a> <a id="743" href="Relation.Nullary.Negation.Core.html#846" class="Function">contraposition</a><a id="757" class="Symbol">)</a>

<a id="760" class="Keyword">private</a>
  <a id="770" class="Keyword">variable</a>
    <a id="783" href="Function.Consequences.html#783" class="Generalizable">a</a> <a id="785" href="Function.Consequences.html#785" class="Generalizable">b</a> <a id="787" href="Function.Consequences.html#787" class="Generalizable">ℓ₁</a> <a id="790" href="Function.Consequences.html#790" class="Generalizable">ℓ₂</a> <a id="793" class="Symbol">:</a> <a id="795" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="805" href="Function.Consequences.html#805" class="Generalizable">A</a> <a id="807" href="Function.Consequences.html#807" class="Generalizable">B</a> <a id="809" class="Symbol">:</a> <a id="811" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="815" href="Function.Consequences.html#783" class="Generalizable">a</a>
    <a id="821" href="Function.Consequences.html#821" class="Generalizable">≈₁</a> <a id="824" href="Function.Consequences.html#824" class="Generalizable">≈₂</a> <a id="827" class="Symbol">:</a> <a id="829" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="833" href="Function.Consequences.html#805" class="Generalizable">A</a> <a id="835" href="Function.Consequences.html#787" class="Generalizable">ℓ₁</a>
    <a id="842" href="Function.Consequences.html#842" class="Generalizable">f</a> <a id="844" href="Function.Consequences.html#844" class="Generalizable">f⁻¹</a> <a id="848" class="Symbol">:</a> <a id="850" href="Function.Consequences.html#805" class="Generalizable">A</a> <a id="852" class="Symbol">→</a> <a id="854" href="Function.Consequences.html#807" class="Generalizable">B</a>

<a id="857" class="Comment">------------------------------------------------------------------------</a>
<a id="930" class="Comment">-- Injective</a>

<a id="contraInjective"></a><a id="944" href="Function.Consequences.html#944" class="Function">contraInjective</a> <a id="960" class="Symbol">:</a> <a id="962" class="Symbol">∀</a> <a id="964" class="Symbol">(</a><a id="965" href="Function.Consequences.html#965" class="Bound">≈₂</a> <a id="968" class="Symbol">:</a> <a id="970" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="974" href="Function.Consequences.html#807" class="Generalizable">B</a> <a id="976" href="Function.Consequences.html#790" class="Generalizable">ℓ₂</a><a id="978" class="Symbol">)</a> <a id="980" class="Symbol">→</a> <a id="982" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="992" href="Function.Consequences.html#821" class="Generalizable">≈₁</a> <a id="995" href="Function.Consequences.html#965" class="Bound">≈₂</a> <a id="998" href="Function.Consequences.html#842" class="Generalizable">f</a> <a id="1000" class="Symbol">→</a>
                  <a id="1020" class="Symbol">∀</a> <a id="1022" class="Symbol">{</a><a id="1023" href="Function.Consequences.html#1023" class="Bound">x</a> <a id="1025" href="Function.Consequences.html#1025" class="Bound">y</a><a id="1026" class="Symbol">}</a> <a id="1028" class="Symbol">→</a> <a id="1030" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬</a> <a id="1032" class="Symbol">(</a><a id="1033" href="Function.Consequences.html#821" class="Generalizable">≈₁</a> <a id="1036" href="Function.Consequences.html#1023" class="Bound">x</a> <a id="1038" href="Function.Consequences.html#1025" class="Bound">y</a><a id="1039" class="Symbol">)</a> <a id="1041" class="Symbol">→</a> <a id="1043" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬</a> <a id="1045" class="Symbol">(</a><a id="1046" href="Function.Consequences.html#965" class="Bound">≈₂</a> <a id="1049" class="Symbol">(</a><a id="1050" href="Function.Consequences.html#842" class="Generalizable">f</a> <a id="1052" href="Function.Consequences.html#1023" class="Bound">x</a><a id="1053" class="Symbol">)</a> <a id="1055" class="Symbol">(</a><a id="1056" href="Function.Consequences.html#842" class="Generalizable">f</a> <a id="1058" href="Function.Consequences.html#1025" class="Bound">y</a><a id="1059" class="Symbol">))</a>
<a id="1062" href="Function.Consequences.html#944" class="Function">contraInjective</a> <a id="1078" class="Symbol">_</a> <a id="1080" href="Function.Consequences.html#1080" class="Bound">inj</a> <a id="1084" href="Function.Consequences.html#1084" class="Bound">p</a> <a id="1086" class="Symbol">=</a> <a id="1088" href="Relation.Nullary.Negation.Core.html#846" class="Function">contraposition</a> <a id="1103" href="Function.Consequences.html#1080" class="Bound">inj</a> <a id="1107" href="Function.Consequences.html#1084" class="Bound">p</a>

<a id="1110" class="Comment">------------------------------------------------------------------------</a>
<a id="1183" class="Comment">-- Inverseˡ</a>

<a id="inverseˡ⇒surjective"></a><a id="1196" href="Function.Consequences.html#1196" class="Function">inverseˡ⇒surjective</a> <a id="1216" class="Symbol">:</a> <a id="1218" class="Symbol">∀</a> <a id="1220" class="Symbol">(</a><a id="1221" href="Function.Consequences.html#1221" class="Bound">≈₂</a> <a id="1224" class="Symbol">:</a> <a id="1226" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1230" href="Function.Consequences.html#807" class="Generalizable">B</a> <a id="1232" href="Function.Consequences.html#790" class="Generalizable">ℓ₂</a><a id="1234" class="Symbol">)</a> <a id="1236" class="Symbol">→</a>
                      <a id="1260" href="Function.Definitions.html#1082" class="Function">Inverseˡ</a> <a id="1269" href="Function.Consequences.html#821" class="Generalizable">≈₁</a> <a id="1272" href="Function.Consequences.html#1221" class="Bound">≈₂</a> <a id="1275" href="Function.Consequences.html#842" class="Generalizable">f</a> <a id="1277" href="Function.Consequences.html#844" class="Generalizable">f⁻¹</a> <a id="1281" class="Symbol">→</a>
                      <a id="1305" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="1316" href="Function.Consequences.html#821" class="Generalizable">≈₁</a> <a id="1319" href="Function.Consequences.html#1221" class="Bound">≈₂</a> <a id="1322" href="Function.Consequences.html#842" class="Generalizable">f</a>
<a id="1324" href="Function.Consequences.html#1196" class="Function">inverseˡ⇒surjective</a> <a id="1344" href="Function.Consequences.html#1344" class="Bound">≈₂</a> <a id="1347" href="Function.Consequences.html#1347" class="Bound">invˡ</a> <a id="1352" href="Function.Consequences.html#1352" class="Bound">y</a> <a id="1354" class="Symbol">=</a> <a id="1356" class="Symbol">(_</a> <a id="1359" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1361" href="Function.Consequences.html#1347" class="Bound">invˡ</a><a id="1365" class="Symbol">)</a>

<a id="1368" class="Comment">------------------------------------------------------------------------</a>
<a id="1441" class="Comment">-- Inverseʳ</a>

<a id="inverseʳ⇒injective"></a><a id="1454" href="Function.Consequences.html#1454" class="Function">inverseʳ⇒injective</a> <a id="1473" class="Symbol">:</a> <a id="1475" class="Symbol">∀</a> <a id="1477" class="Symbol">(</a><a id="1478" href="Function.Consequences.html#1478" class="Bound">≈₂</a> <a id="1481" class="Symbol">:</a> <a id="1483" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1487" href="Function.Consequences.html#807" class="Generalizable">B</a> <a id="1489" href="Function.Consequences.html#790" class="Generalizable">ℓ₂</a><a id="1491" class="Symbol">)</a> <a id="1493" href="Function.Consequences.html#1493" class="Bound">f</a> <a id="1495" class="Symbol">→</a>
                     <a id="1518" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="1528" href="Function.Consequences.html#1478" class="Bound">≈₂</a> <a id="1531" class="Symbol">→</a>
                     <a id="1554" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="1564" href="Function.Consequences.html#821" class="Generalizable">≈₁</a> <a id="1567" class="Symbol">→</a>
                     <a id="1590" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="1601" href="Function.Consequences.html#821" class="Generalizable">≈₁</a> <a id="1604" class="Symbol">→</a>
                     <a id="1627" href="Function.Definitions.html#1169" class="Function">Inverseʳ</a> <a id="1636" href="Function.Consequences.html#821" class="Generalizable">≈₁</a> <a id="1639" href="Function.Consequences.html#1478" class="Bound">≈₂</a> <a id="1642" href="Function.Consequences.html#1493" class="Bound">f</a> <a id="1644" href="Function.Consequences.html#844" class="Generalizable">f⁻¹</a> <a id="1648" class="Symbol">→</a>
                     <a id="1671" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="1681" href="Function.Consequences.html#821" class="Generalizable">≈₁</a> <a id="1684" href="Function.Consequences.html#1478" class="Bound">≈₂</a> <a id="1687" href="Function.Consequences.html#1493" class="Bound">f</a>
<a id="1689" href="Function.Consequences.html#1454" class="Function">inverseʳ⇒injective</a> <a id="1708" href="Function.Consequences.html#1708" class="Bound">≈₂</a> <a id="1711" href="Function.Consequences.html#1711" class="Bound">f</a> <a id="1713" href="Function.Consequences.html#1713" class="Bound">refl</a> <a id="1718" href="Function.Consequences.html#1718" class="Bound">sym</a> <a id="1722" href="Function.Consequences.html#1722" class="Bound">trans</a> <a id="1728" href="Function.Consequences.html#1728" class="Bound">invʳ</a> <a id="1733" class="Symbol">{</a><a id="1734" href="Function.Consequences.html#1734" class="Bound">x</a><a id="1735" class="Symbol">}</a> <a id="1737" class="Symbol">{</a><a id="1738" href="Function.Consequences.html#1738" class="Bound">y</a><a id="1739" class="Symbol">}</a> <a id="1741" href="Function.Consequences.html#1741" class="Bound">fx≈fy</a> <a id="1747" class="Symbol">=</a>
  <a id="1751" href="Function.Consequences.html#1722" class="Bound">trans</a> <a id="1757" class="Symbol">(</a><a id="1758" href="Function.Consequences.html#1718" class="Bound">sym</a> <a id="1762" class="Symbol">(</a><a id="1763" href="Function.Consequences.html#1728" class="Bound">invʳ</a> <a id="1768" href="Function.Consequences.html#1713" class="Bound">refl</a><a id="1772" class="Symbol">))</a> <a id="1775" class="Symbol">(</a><a id="1776" href="Function.Consequences.html#1728" class="Bound">invʳ</a> <a id="1781" href="Function.Consequences.html#1741" class="Bound">fx≈fy</a><a id="1786" class="Symbol">)</a>

<a id="1789" class="Comment">------------------------------------------------------------------------</a>
<a id="1862" class="Comment">-- Inverseᵇ</a>

<a id="inverseᵇ⇒bijective"></a><a id="1875" href="Function.Consequences.html#1875" class="Function">inverseᵇ⇒bijective</a> <a id="1894" class="Symbol">:</a> <a id="1896" class="Symbol">∀</a> <a id="1898" class="Symbol">(</a><a id="1899" href="Function.Consequences.html#1899" class="Bound">≈₂</a> <a id="1902" class="Symbol">:</a> <a id="1904" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1908" href="Function.Consequences.html#807" class="Generalizable">B</a> <a id="1910" href="Function.Consequences.html#790" class="Generalizable">ℓ₂</a><a id="1912" class="Symbol">)</a> <a id="1914" class="Symbol">→</a>
                     <a id="1937" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="1947" href="Function.Consequences.html#1899" class="Bound">≈₂</a> <a id="1950" class="Symbol">→</a>
                     <a id="1973" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="1983" href="Function.Consequences.html#821" class="Generalizable">≈₁</a> <a id="1986" class="Symbol">→</a>
                     <a id="2009" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="2020" href="Function.Consequences.html#821" class="Generalizable">≈₁</a> <a id="2023" class="Symbol">→</a>
                     <a id="2046" href="Function.Definitions.html#1256" class="Function">Inverseᵇ</a> <a id="2055" href="Function.Consequences.html#821" class="Generalizable">≈₁</a> <a id="2058" href="Function.Consequences.html#1899" class="Bound">≈₂</a> <a id="2061" href="Function.Consequences.html#842" class="Generalizable">f</a> <a id="2063" href="Function.Consequences.html#844" class="Generalizable">f⁻¹</a> <a id="2067" class="Symbol">→</a>
                     <a id="2090" href="Function.Definitions.html#1008" class="Function">Bijective</a> <a id="2100" href="Function.Consequences.html#821" class="Generalizable">≈₁</a> <a id="2103" href="Function.Consequences.html#1899" class="Bound">≈₂</a> <a id="2106" href="Function.Consequences.html#842" class="Generalizable">f</a>
<a id="2108" href="Function.Consequences.html#1875" class="Function">inverseᵇ⇒bijective</a> <a id="2127" class="Symbol">{</a><a id="2128" class="Argument">f</a> <a id="2130" class="Symbol">=</a> <a id="2132" href="Function.Consequences.html#2132" class="Bound">f</a><a id="2133" class="Symbol">}</a> <a id="2135" href="Function.Consequences.html#2135" class="Bound">≈₂</a> <a id="2138" href="Function.Consequences.html#2138" class="Bound">refl</a> <a id="2143" href="Function.Consequences.html#2143" class="Bound">sym</a> <a id="2147" href="Function.Consequences.html#2147" class="Bound">trans</a> <a id="2153" class="Symbol">(</a><a id="2154" href="Function.Consequences.html#2154" class="Bound">invˡ</a> <a id="2159" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2161" href="Function.Consequences.html#2161" class="Bound">invʳ</a><a id="2165" class="Symbol">)</a> <a id="2167" class="Symbol">=</a>
  <a id="2171" class="Symbol">(</a><a id="2172" href="Function.Consequences.html#1454" class="Function">inverseʳ⇒injective</a> <a id="2191" href="Function.Consequences.html#2135" class="Bound">≈₂</a> <a id="2194" href="Function.Consequences.html#2132" class="Bound">f</a> <a id="2196" href="Function.Consequences.html#2138" class="Bound">refl</a> <a id="2201" href="Function.Consequences.html#2143" class="Bound">sym</a> <a id="2205" href="Function.Consequences.html#2147" class="Bound">trans</a> <a id="2211" href="Function.Consequences.html#2161" class="Bound">invʳ</a> <a id="2216" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2218" href="Function.Consequences.html#1196" class="Function">inverseˡ⇒surjective</a> <a id="2238" href="Function.Consequences.html#2135" class="Bound">≈₂</a> <a id="2241" href="Function.Consequences.html#2154" class="Bound">invˡ</a><a id="2245" class="Symbol">)</a>

<a id="2248" class="Comment">------------------------------------------------------------------------</a>
<a id="2321" class="Comment">-- StrictlySurjective</a>

<a id="surjective⇒strictlySurjective"></a><a id="2344" href="Function.Consequences.html#2344" class="Function">surjective⇒strictlySurjective</a> <a id="2374" class="Symbol">:</a> <a id="2376" class="Symbol">∀</a> <a id="2378" class="Symbol">(</a><a id="2379" href="Function.Consequences.html#2379" class="Bound">≈₂</a> <a id="2382" class="Symbol">:</a> <a id="2384" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2388" href="Function.Consequences.html#807" class="Generalizable">B</a> <a id="2390" href="Function.Consequences.html#790" class="Generalizable">ℓ₂</a><a id="2392" class="Symbol">)</a> <a id="2394" class="Symbol">→</a>
                                 <a id="2429" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="2439" href="Function.Consequences.html#821" class="Generalizable">≈₁</a> <a id="2442" class="Symbol">→</a>
                                 <a id="2477" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="2488" href="Function.Consequences.html#821" class="Generalizable">≈₁</a> <a id="2491" href="Function.Consequences.html#2379" class="Bound">≈₂</a> <a id="2494" href="Function.Consequences.html#842" class="Generalizable">f</a> <a id="2496" class="Symbol">→</a>
                                 <a id="2531" href="Function.Definitions.html#1522" class="Function">StrictlySurjective</a> <a id="2550" href="Function.Consequences.html#2379" class="Bound">≈₂</a> <a id="2553" href="Function.Consequences.html#842" class="Generalizable">f</a>
<a id="2555" href="Function.Consequences.html#2344" class="Function">surjective⇒strictlySurjective</a> <a id="2585" class="Symbol">_</a> <a id="2587" href="Function.Consequences.html#2587" class="Bound">refl</a> <a id="2592" href="Function.Consequences.html#2592" class="Bound">surj</a> <a id="2597" href="Function.Consequences.html#2597" class="Bound">x</a> <a id="2599" class="Symbol">=</a>
  <a id="2603" href="Data.Product.Base.html#2496" class="Function">Product.map₂</a> <a id="2616" class="Symbol">(λ</a> <a id="2619" href="Function.Consequences.html#2619" class="Bound">v</a> <a id="2621" class="Symbol">→</a> <a id="2623" href="Function.Consequences.html#2619" class="Bound">v</a> <a id="2625" href="Function.Consequences.html#2587" class="Bound">refl</a><a id="2629" class="Symbol">)</a> <a id="2631" class="Symbol">(</a><a id="2632" href="Function.Consequences.html#2592" class="Bound">surj</a> <a id="2637" href="Function.Consequences.html#2597" class="Bound">x</a><a id="2638" class="Symbol">)</a>

<a id="strictlySurjective⇒surjective"></a><a id="2641" href="Function.Consequences.html#2641" class="Function">strictlySurjective⇒surjective</a> <a id="2671" class="Symbol">:</a> <a id="2673" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="2684" href="Function.Consequences.html#824" class="Generalizable">≈₂</a> <a id="2687" class="Symbol">→</a>
                                 <a id="2722" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="2732" href="Function.Consequences.html#821" class="Generalizable">≈₁</a> <a id="2735" href="Function.Consequences.html#824" class="Generalizable">≈₂</a> <a id="2738" href="Function.Consequences.html#842" class="Generalizable">f</a> <a id="2740" class="Symbol">→</a>
                                 <a id="2775" href="Function.Definitions.html#1522" class="Function">StrictlySurjective</a> <a id="2794" href="Function.Consequences.html#824" class="Generalizable">≈₂</a> <a id="2797" href="Function.Consequences.html#842" class="Generalizable">f</a> <a id="2799" class="Symbol">→</a>
                                 <a id="2834" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="2845" href="Function.Consequences.html#821" class="Generalizable">≈₁</a> <a id="2848" href="Function.Consequences.html#824" class="Generalizable">≈₂</a> <a id="2851" href="Function.Consequences.html#842" class="Generalizable">f</a>
<a id="2853" href="Function.Consequences.html#2641" class="Function">strictlySurjective⇒surjective</a> <a id="2883" href="Function.Consequences.html#2883" class="Bound">trans</a> <a id="2889" href="Function.Consequences.html#2889" class="Bound">cong</a> <a id="2894" href="Function.Consequences.html#2894" class="Bound">surj</a> <a id="2899" href="Function.Consequences.html#2899" class="Bound">x</a> <a id="2901" class="Symbol">=</a>
  <a id="2905" href="Data.Product.Base.html#2496" class="Function">Product.map₂</a> <a id="2918" class="Symbol">(λ</a> <a id="2921" href="Function.Consequences.html#2921" class="Bound">fy≈x</a> <a id="2926" href="Function.Consequences.html#2926" class="Bound">z≈y</a> <a id="2930" class="Symbol">→</a> <a id="2932" href="Function.Consequences.html#2883" class="Bound">trans</a> <a id="2938" class="Symbol">(</a><a id="2939" href="Function.Consequences.html#2889" class="Bound">cong</a> <a id="2944" href="Function.Consequences.html#2926" class="Bound">z≈y</a><a id="2947" class="Symbol">)</a> <a id="2949" href="Function.Consequences.html#2921" class="Bound">fy≈x</a><a id="2953" class="Symbol">)</a> <a id="2955" class="Symbol">(</a><a id="2956" href="Function.Consequences.html#2894" class="Bound">surj</a> <a id="2961" href="Function.Consequences.html#2899" class="Bound">x</a><a id="2962" class="Symbol">)</a>

<a id="2965" class="Comment">------------------------------------------------------------------------</a>
<a id="3038" class="Comment">-- StrictlyInverseˡ</a>

<a id="inverseˡ⇒strictlyInverseˡ"></a><a id="3059" href="Function.Consequences.html#3059" class="Function">inverseˡ⇒strictlyInverseˡ</a> <a id="3085" class="Symbol">:</a> <a id="3087" class="Symbol">∀</a> <a id="3089" class="Symbol">(</a><a id="3090" href="Function.Consequences.html#3090" class="Bound">≈₁</a> <a id="3093" class="Symbol">:</a> <a id="3095" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3099" href="Function.Consequences.html#805" class="Generalizable">A</a> <a id="3101" href="Function.Consequences.html#787" class="Generalizable">ℓ₁</a><a id="3103" class="Symbol">)</a> <a id="3105" class="Symbol">(</a><a id="3106" href="Function.Consequences.html#3106" class="Bound">≈₂</a> <a id="3109" class="Symbol">:</a> <a id="3111" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3115" href="Function.Consequences.html#807" class="Generalizable">B</a> <a id="3117" href="Function.Consequences.html#790" class="Generalizable">ℓ₂</a><a id="3119" class="Symbol">)</a> <a id="3121" class="Symbol">→</a>
                            <a id="3151" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="3161" href="Function.Consequences.html#3090" class="Bound">≈₁</a> <a id="3164" class="Symbol">→</a>
                            <a id="3194" href="Function.Definitions.html#1082" class="Function">Inverseˡ</a> <a id="3203" href="Function.Consequences.html#3090" class="Bound">≈₁</a> <a id="3206" href="Function.Consequences.html#3106" class="Bound">≈₂</a> <a id="3209" href="Function.Consequences.html#842" class="Generalizable">f</a> <a id="3211" href="Function.Consequences.html#844" class="Generalizable">f⁻¹</a> <a id="3215" class="Symbol">→</a>
                            <a id="3245" href="Function.Definitions.html#1622" class="Function">StrictlyInverseˡ</a> <a id="3262" href="Function.Consequences.html#3106" class="Bound">≈₂</a> <a id="3265" href="Function.Consequences.html#842" class="Generalizable">f</a> <a id="3267" href="Function.Consequences.html#844" class="Generalizable">f⁻¹</a>
<a id="3271" href="Function.Consequences.html#3059" class="Function">inverseˡ⇒strictlyInverseˡ</a> <a id="3297" class="Symbol">_</a> <a id="3299" class="Symbol">_</a> <a id="3301" href="Function.Consequences.html#3301" class="Bound">refl</a> <a id="3306" href="Function.Consequences.html#3306" class="Bound">sinv</a> <a id="3311" href="Function.Consequences.html#3311" class="Bound">x</a> <a id="3313" class="Symbol">=</a> <a id="3315" href="Function.Consequences.html#3306" class="Bound">sinv</a> <a id="3320" href="Function.Consequences.html#3301" class="Bound">refl</a>

<a id="strictlyInverseˡ⇒inverseˡ"></a><a id="3326" href="Function.Consequences.html#3326" class="Function">strictlyInverseˡ⇒inverseˡ</a> <a id="3352" class="Symbol">:</a> <a id="3354" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="3365" href="Function.Consequences.html#824" class="Generalizable">≈₂</a> <a id="3368" class="Symbol">→</a>
                            <a id="3398" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="3408" href="Function.Consequences.html#821" class="Generalizable">≈₁</a> <a id="3411" href="Function.Consequences.html#824" class="Generalizable">≈₂</a> <a id="3414" href="Function.Consequences.html#842" class="Generalizable">f</a> <a id="3416" class="Symbol">→</a>
                            <a id="3446" href="Function.Definitions.html#1622" class="Function">StrictlyInverseˡ</a> <a id="3463" href="Function.Consequences.html#824" class="Generalizable">≈₂</a> <a id="3466" href="Function.Consequences.html#842" class="Generalizable">f</a> <a id="3468" href="Function.Consequences.html#844" class="Generalizable">f⁻¹</a> <a id="3472" class="Symbol">→</a>
                            <a id="3502" href="Function.Definitions.html#1082" class="Function">Inverseˡ</a> <a id="3511" href="Function.Consequences.html#821" class="Generalizable">≈₁</a> <a id="3514" href="Function.Consequences.html#824" class="Generalizable">≈₂</a> <a id="3517" href="Function.Consequences.html#842" class="Generalizable">f</a> <a id="3519" href="Function.Consequences.html#844" class="Generalizable">f⁻¹</a>
<a id="3523" href="Function.Consequences.html#3326" class="Function">strictlyInverseˡ⇒inverseˡ</a> <a id="3549" href="Function.Consequences.html#3549" class="Bound">trans</a> <a id="3555" href="Function.Consequences.html#3555" class="Bound">cong</a> <a id="3560" href="Function.Consequences.html#3560" class="Bound">sinv</a> <a id="3565" class="Symbol">{</a><a id="3566" href="Function.Consequences.html#3566" class="Bound">x</a><a id="3567" class="Symbol">}</a> <a id="3569" href="Function.Consequences.html#3569" class="Bound">y≈f⁻¹x</a> <a id="3576" class="Symbol">=</a>
  <a id="3580" href="Function.Consequences.html#3549" class="Bound">trans</a> <a id="3586" class="Symbol">(</a><a id="3587" href="Function.Consequences.html#3555" class="Bound">cong</a> <a id="3592" href="Function.Consequences.html#3569" class="Bound">y≈f⁻¹x</a><a id="3598" class="Symbol">)</a> <a id="3600" class="Symbol">(</a><a id="3601" href="Function.Consequences.html#3560" class="Bound">sinv</a> <a id="3606" href="Function.Consequences.html#3566" class="Bound">x</a><a id="3607" class="Symbol">)</a>

<a id="3610" class="Comment">------------------------------------------------------------------------</a>
<a id="3683" class="Comment">-- StrictlyInverseʳ</a>

<a id="inverseʳ⇒strictlyInverseʳ"></a><a id="3704" href="Function.Consequences.html#3704" class="Function">inverseʳ⇒strictlyInverseʳ</a> <a id="3730" class="Symbol">:</a> <a id="3732" class="Symbol">∀</a> <a id="3734" class="Symbol">(</a><a id="3735" href="Function.Consequences.html#3735" class="Bound">≈₁</a> <a id="3738" class="Symbol">:</a> <a id="3740" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3744" href="Function.Consequences.html#805" class="Generalizable">A</a> <a id="3746" href="Function.Consequences.html#787" class="Generalizable">ℓ₁</a><a id="3748" class="Symbol">)</a> <a id="3750" class="Symbol">(</a><a id="3751" href="Function.Consequences.html#3751" class="Bound">≈₂</a> <a id="3754" class="Symbol">:</a> <a id="3756" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3760" href="Function.Consequences.html#807" class="Generalizable">B</a> <a id="3762" href="Function.Consequences.html#790" class="Generalizable">ℓ₂</a><a id="3764" class="Symbol">)</a> <a id="3766" class="Symbol">→</a>
                            <a id="3796" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="3806" href="Function.Consequences.html#3751" class="Bound">≈₂</a> <a id="3809" class="Symbol">→</a>
                            <a id="3839" href="Function.Definitions.html#1169" class="Function">Inverseʳ</a> <a id="3848" href="Function.Consequences.html#3735" class="Bound">≈₁</a> <a id="3851" href="Function.Consequences.html#3751" class="Bound">≈₂</a> <a id="3854" href="Function.Consequences.html#842" class="Generalizable">f</a> <a id="3856" href="Function.Consequences.html#844" class="Generalizable">f⁻¹</a> <a id="3860" class="Symbol">→</a>
                            <a id="3890" href="Function.Definitions.html#1726" class="Function">StrictlyInverseʳ</a> <a id="3907" href="Function.Consequences.html#3735" class="Bound">≈₁</a> <a id="3910" href="Function.Consequences.html#842" class="Generalizable">f</a> <a id="3912" href="Function.Consequences.html#844" class="Generalizable">f⁻¹</a>
<a id="3916" href="Function.Consequences.html#3704" class="Function">inverseʳ⇒strictlyInverseʳ</a> <a id="3942" class="Symbol">_</a> <a id="3944" class="Symbol">_</a> <a id="3946" href="Function.Consequences.html#3946" class="Bound">refl</a> <a id="3951" href="Function.Consequences.html#3951" class="Bound">sinv</a> <a id="3956" href="Function.Consequences.html#3956" class="Bound">x</a> <a id="3958" class="Symbol">=</a> <a id="3960" href="Function.Consequences.html#3951" class="Bound">sinv</a> <a id="3965" href="Function.Consequences.html#3946" class="Bound">refl</a>

<a id="strictlyInverseʳ⇒inverseʳ"></a><a id="3971" href="Function.Consequences.html#3971" class="Function">strictlyInverseʳ⇒inverseʳ</a> <a id="3997" class="Symbol">:</a> <a id="3999" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="4010" href="Function.Consequences.html#821" class="Generalizable">≈₁</a> <a id="4013" class="Symbol">→</a>
                            <a id="4043" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="4053" href="Function.Consequences.html#824" class="Generalizable">≈₂</a> <a id="4056" href="Function.Consequences.html#821" class="Generalizable">≈₁</a> <a id="4059" href="Function.Consequences.html#844" class="Generalizable">f⁻¹</a> <a id="4063" class="Symbol">→</a>
                            <a id="4093" href="Function.Definitions.html#1726" class="Function">StrictlyInverseʳ</a> <a id="4110" href="Function.Consequences.html#821" class="Generalizable">≈₁</a> <a id="4113" href="Function.Consequences.html#842" class="Generalizable">f</a> <a id="4115" href="Function.Consequences.html#844" class="Generalizable">f⁻¹</a> <a id="4119" class="Symbol">→</a>
                            <a id="4149" href="Function.Definitions.html#1169" class="Function">Inverseʳ</a> <a id="4158" href="Function.Consequences.html#821" class="Generalizable">≈₁</a> <a id="4161" href="Function.Consequences.html#824" class="Generalizable">≈₂</a> <a id="4164" href="Function.Consequences.html#842" class="Generalizable">f</a> <a id="4166" href="Function.Consequences.html#844" class="Generalizable">f⁻¹</a>
<a id="4170" href="Function.Consequences.html#3971" class="Function">strictlyInverseʳ⇒inverseʳ</a> <a id="4196" href="Function.Consequences.html#4196" class="Bound">trans</a> <a id="4202" href="Function.Consequences.html#4202" class="Bound">cong</a> <a id="4207" href="Function.Consequences.html#4207" class="Bound">sinv</a> <a id="4212" class="Symbol">{</a><a id="4213" href="Function.Consequences.html#4213" class="Bound">x</a><a id="4214" class="Symbol">}</a> <a id="4216" href="Function.Consequences.html#4216" class="Bound">y≈f⁻¹x</a> <a id="4223" class="Symbol">=</a>
  <a id="4227" href="Function.Consequences.html#4196" class="Bound">trans</a> <a id="4233" class="Symbol">(</a><a id="4234" href="Function.Consequences.html#4202" class="Bound">cong</a> <a id="4239" href="Function.Consequences.html#4216" class="Bound">y≈f⁻¹x</a><a id="4245" class="Symbol">)</a> <a id="4247" class="Symbol">(</a><a id="4248" href="Function.Consequences.html#4207" class="Bound">sinv</a> <a id="4253" href="Function.Consequences.html#4213" class="Bound">x</a><a id="4254" class="Symbol">)</a>
</pre></body></html>

==> anc/html/Function.Construct.Composition.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Function.Construct.Composition</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Composition of functional properties</a>
<a id="146" class="Comment">------------------------------------------------------------------------</a>

<a id="220" class="Symbol">{-#</a> <a id="224" class="Keyword">OPTIONS</a> <a id="232" class="Pragma">--cubical-compatible</a> <a id="253" class="Pragma">--safe</a> <a id="260" class="Symbol">#-}</a>

<a id="265" class="Keyword">module</a> <a id="272" href="Function.Construct.Composition.html" class="Module">Function.Construct.Composition</a> <a id="303" class="Keyword">where</a>

<a id="310" class="Keyword">open</a> <a id="315" class="Keyword">import</a> <a id="322" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="340" class="Symbol">as</a> <a id="343" class="Module">Product</a> <a id="351" class="Keyword">using</a> <a id="357" class="Symbol">(</a><a id="358" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="361" class="Symbol">)</a>
<a id="363" class="Keyword">open</a> <a id="368" class="Keyword">import</a> <a id="375" href="Function.Base.html" class="Module">Function.Base</a> <a id="389" class="Keyword">using</a> <a id="395" class="Symbol">(</a><a id="396" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="399" class="Symbol">;</a> <a id="401" href="Function.Base.html#1657" class="Function">flip</a><a id="405" class="Symbol">)</a>
<a id="407" class="Keyword">open</a> <a id="412" class="Keyword">import</a> <a id="419" href="Function.Bundles.html" class="Module">Function.Bundles</a>
<a id="436" class="Keyword">open</a> <a id="441" class="Keyword">import</a> <a id="448" href="Function.Definitions.html" class="Module">Function.Definitions</a>
  <a id="471" class="Keyword">using</a> <a id="477" class="Symbol">(</a><a id="478" href="Function.Definitions.html#765" class="Function">Congruent</a><a id="487" class="Symbol">;</a> <a id="489" href="Function.Definitions.html#842" class="Function">Injective</a><a id="498" class="Symbol">;</a> <a id="500" href="Function.Definitions.html#919" class="Function">Surjective</a><a id="510" class="Symbol">;</a> <a id="512" href="Function.Definitions.html#1008" class="Function">Bijective</a><a id="521" class="Symbol">;</a> <a id="523" href="Function.Definitions.html#1082" class="Function">Inverseˡ</a><a id="531" class="Symbol">;</a> <a id="533" href="Function.Definitions.html#1169" class="Function">Inverseʳ</a>
        <a id="550" class="Symbol">;</a> <a id="552" href="Function.Definitions.html#1256" class="Function">Inverseᵇ</a><a id="560" class="Symbol">)</a>
<a id="562" class="Keyword">open</a> <a id="567" class="Keyword">import</a> <a id="574" href="Function.Structures.html" class="Module">Function.Structures</a>
  <a id="596" class="Keyword">using</a> <a id="602" class="Symbol">(</a><a id="603" href="Function.Structures.html#995" class="Record">IsCongruent</a><a id="614" class="Symbol">;</a> <a id="616" href="Function.Structures.html#1479" class="Record">IsInjection</a><a id="627" class="Symbol">;</a> <a id="629" href="Function.Structures.html#1664" class="Record">IsSurjection</a> <a id="642" class="Symbol">;</a> <a id="644" href="Function.Structures.html#1970" class="Record">IsBijection</a><a id="655" class="Symbol">;</a> <a id="657" href="Function.Structures.html#2598" class="Record">IsLeftInverse</a>
        <a id="679" class="Symbol">;</a> <a id="681" href="Function.Structures.html#3113" class="Record">IsRightInverse</a><a id="695" class="Symbol">;</a> <a id="697" href="Function.Structures.html#3487" class="Record">IsInverse</a><a id="706" class="Symbol">)</a>
<a id="708" class="Keyword">open</a> <a id="713" class="Keyword">import</a> <a id="720" href="Level.html" class="Module">Level</a> <a id="726" class="Keyword">using</a> <a id="732" class="Symbol">(</a><a id="733" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="738" class="Symbol">)</a>
<a id="740" class="Keyword">open</a> <a id="745" class="Keyword">import</a> <a id="752" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="773" class="Keyword">using</a> <a id="779" class="Symbol">(</a><a id="780" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="783" class="Symbol">)</a>
<a id="785" class="Keyword">open</a> <a id="790" class="Keyword">import</a> <a id="797" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="821" class="Keyword">using</a> <a id="827" class="Symbol">(</a><a id="828" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="834" class="Symbol">)</a>
<a id="836" class="Keyword">open</a> <a id="841" class="Keyword">import</a> <a id="848" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="876" class="Keyword">using</a> <a id="882" class="Symbol">(</a><a id="883" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a><a id="893" class="Symbol">)</a>

<a id="896" class="Keyword">private</a>
  <a id="906" class="Keyword">variable</a>
    <a id="919" href="Function.Construct.Composition.html#919" class="Generalizable">a</a> <a id="921" href="Function.Construct.Composition.html#921" class="Generalizable">b</a> <a id="923" href="Function.Construct.Composition.html#923" class="Generalizable">c</a> <a id="925" href="Function.Construct.Composition.html#925" class="Generalizable">ℓ₁</a> <a id="928" href="Function.Construct.Composition.html#928" class="Generalizable">ℓ₂</a> <a id="931" href="Function.Construct.Composition.html#931" class="Generalizable">ℓ₃</a> <a id="934" class="Symbol">:</a> <a id="936" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="946" href="Function.Construct.Composition.html#946" class="Generalizable">A</a> <a id="948" href="Function.Construct.Composition.html#948" class="Generalizable">B</a> <a id="950" href="Function.Construct.Composition.html#950" class="Generalizable">C</a> <a id="952" class="Symbol">:</a> <a id="954" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="958" href="Function.Construct.Composition.html#919" class="Generalizable">a</a>

<a id="961" class="Comment">------------------------------------------------------------------------</a>
<a id="1034" class="Comment">-- Properties</a>

<a id="1049" class="Keyword">module</a> <a id="1056" href="Function.Construct.Composition.html#1056" class="Module">_</a> <a id="1058" class="Symbol">(</a><a id="1059" href="Function.Construct.Composition.html#1059" class="Bound">≈₁</a> <a id="1062" class="Symbol">:</a> <a id="1064" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1068" href="Function.Construct.Composition.html#946" class="Generalizable">A</a> <a id="1070" href="Function.Construct.Composition.html#925" class="Generalizable">ℓ₁</a><a id="1072" class="Symbol">)</a> <a id="1074" class="Symbol">(</a><a id="1075" href="Function.Construct.Composition.html#1075" class="Bound">≈₂</a> <a id="1078" class="Symbol">:</a> <a id="1080" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1084" href="Function.Construct.Composition.html#948" class="Generalizable">B</a> <a id="1086" href="Function.Construct.Composition.html#928" class="Generalizable">ℓ₂</a><a id="1088" class="Symbol">)</a> <a id="1090" class="Symbol">(</a><a id="1091" href="Function.Construct.Composition.html#1091" class="Bound">≈₃</a> <a id="1094" class="Symbol">:</a> <a id="1096" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1100" href="Function.Construct.Composition.html#950" class="Generalizable">C</a> <a id="1102" href="Function.Construct.Composition.html#931" class="Generalizable">ℓ₃</a><a id="1104" class="Symbol">)</a>
         <a id="1115" class="Symbol">{</a><a id="1116" href="Function.Construct.Composition.html#1116" class="Bound">f</a> <a id="1118" class="Symbol">:</a> <a id="1120" href="Function.Construct.Composition.html#946" class="Generalizable">A</a> <a id="1122" class="Symbol">→</a> <a id="1124" href="Function.Construct.Composition.html#948" class="Generalizable">B</a><a id="1125" class="Symbol">}</a> <a id="1127" class="Symbol">{</a><a id="1128" href="Function.Construct.Composition.html#1128" class="Bound">g</a> <a id="1130" class="Symbol">:</a> <a id="1132" href="Function.Construct.Composition.html#948" class="Generalizable">B</a> <a id="1134" class="Symbol">→</a> <a id="1136" href="Function.Construct.Composition.html#950" class="Generalizable">C</a><a id="1137" class="Symbol">}</a>
         <a id="1148" class="Keyword">where</a>

  <a id="1157" href="Function.Construct.Composition.html#1157" class="Function">congruent</a> <a id="1167" class="Symbol">:</a> <a id="1169" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="1179" href="Function.Construct.Composition.html#1059" class="Bound">≈₁</a> <a id="1182" href="Function.Construct.Composition.html#1075" class="Bound">≈₂</a> <a id="1185" href="Function.Construct.Composition.html#1116" class="Bound">f</a> <a id="1187" class="Symbol">→</a> <a id="1189" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="1199" href="Function.Construct.Composition.html#1075" class="Bound">≈₂</a> <a id="1202" href="Function.Construct.Composition.html#1091" class="Bound">≈₃</a> <a id="1205" href="Function.Construct.Composition.html#1128" class="Bound">g</a> <a id="1207" class="Symbol">→</a>
              <a id="1223" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="1233" href="Function.Construct.Composition.html#1059" class="Bound">≈₁</a> <a id="1236" href="Function.Construct.Composition.html#1091" class="Bound">≈₃</a> <a id="1239" class="Symbol">(</a><a id="1240" href="Function.Construct.Composition.html#1128" class="Bound">g</a> <a id="1242" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1244" href="Function.Construct.Composition.html#1116" class="Bound">f</a><a id="1245" class="Symbol">)</a>
  <a id="1249" href="Function.Construct.Composition.html#1157" class="Function">congruent</a> <a id="1259" href="Function.Construct.Composition.html#1259" class="Bound">f-cong</a> <a id="1266" href="Function.Construct.Composition.html#1266" class="Bound">g-cong</a> <a id="1273" class="Symbol">=</a> <a id="1275" href="Function.Construct.Composition.html#1266" class="Bound">g-cong</a> <a id="1282" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1284" href="Function.Construct.Composition.html#1259" class="Bound">f-cong</a>

  <a id="1294" href="Function.Construct.Composition.html#1294" class="Function">injective</a> <a id="1304" class="Symbol">:</a> <a id="1306" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="1316" href="Function.Construct.Composition.html#1059" class="Bound">≈₁</a> <a id="1319" href="Function.Construct.Composition.html#1075" class="Bound">≈₂</a> <a id="1322" href="Function.Construct.Composition.html#1116" class="Bound">f</a> <a id="1324" class="Symbol">→</a> <a id="1326" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="1336" href="Function.Construct.Composition.html#1075" class="Bound">≈₂</a> <a id="1339" href="Function.Construct.Composition.html#1091" class="Bound">≈₃</a> <a id="1342" href="Function.Construct.Composition.html#1128" class="Bound">g</a> <a id="1344" class="Symbol">→</a>
              <a id="1360" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="1370" href="Function.Construct.Composition.html#1059" class="Bound">≈₁</a> <a id="1373" href="Function.Construct.Composition.html#1091" class="Bound">≈₃</a> <a id="1376" class="Symbol">(</a><a id="1377" href="Function.Construct.Composition.html#1128" class="Bound">g</a> <a id="1379" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1381" href="Function.Construct.Composition.html#1116" class="Bound">f</a><a id="1382" class="Symbol">)</a>
  <a id="1386" href="Function.Construct.Composition.html#1294" class="Function">injective</a> <a id="1396" href="Function.Construct.Composition.html#1396" class="Bound">f-inj</a> <a id="1402" href="Function.Construct.Composition.html#1402" class="Bound">g-inj</a> <a id="1408" class="Symbol">=</a> <a id="1410" href="Function.Construct.Composition.html#1396" class="Bound">f-inj</a> <a id="1416" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1418" href="Function.Construct.Composition.html#1402" class="Bound">g-inj</a>

  <a id="1427" href="Function.Construct.Composition.html#1427" class="Function">surjective</a> <a id="1438" class="Symbol">:</a> <a id="1440" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="1451" href="Function.Construct.Composition.html#1059" class="Bound">≈₁</a> <a id="1454" href="Function.Construct.Composition.html#1075" class="Bound">≈₂</a> <a id="1457" href="Function.Construct.Composition.html#1116" class="Bound">f</a> <a id="1459" class="Symbol">→</a> <a id="1461" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="1472" href="Function.Construct.Composition.html#1075" class="Bound">≈₂</a> <a id="1475" href="Function.Construct.Composition.html#1091" class="Bound">≈₃</a> <a id="1478" href="Function.Construct.Composition.html#1128" class="Bound">g</a> <a id="1480" class="Symbol">→</a>
               <a id="1497" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="1508" href="Function.Construct.Composition.html#1059" class="Bound">≈₁</a> <a id="1511" href="Function.Construct.Composition.html#1091" class="Bound">≈₃</a> <a id="1514" class="Symbol">(</a><a id="1515" href="Function.Construct.Composition.html#1128" class="Bound">g</a> <a id="1517" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1519" href="Function.Construct.Composition.html#1116" class="Bound">f</a><a id="1520" class="Symbol">)</a>
  <a id="1524" href="Function.Construct.Composition.html#1427" class="Function">surjective</a> <a id="1535" href="Function.Construct.Composition.html#1535" class="Bound">f-sur</a> <a id="1541" href="Function.Construct.Composition.html#1541" class="Bound">g-sur</a> <a id="1547" href="Function.Construct.Composition.html#1547" class="Bound">x</a> <a id="1549" class="Keyword">with</a> <a id="1554" href="Function.Construct.Composition.html#1541" class="Bound">g-sur</a> <a id="1560" href="Function.Construct.Composition.html#1547" class="Bound">x</a>
  <a id="1564" class="Symbol">...</a> <a id="1568" class="Symbol">|</a> <a id="1570" href="Function.Construct.Composition.html#1570" class="Bound">y</a> <a id="1572" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1574" href="Function.Construct.Composition.html#1574" class="Bound">gproof</a> <a id="1581" class="Keyword">with</a> <a id="1586" class="Bound">f-sur</a> <a id="1592" href="Function.Construct.Composition.html#1570" class="Bound">y</a>
  <a id="1596" class="Symbol">...</a>   <a id="1602" class="Symbol">|</a> <a id="1604" href="Function.Construct.Composition.html#1604" class="Bound">z</a> <a id="1606" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1608" href="Function.Construct.Composition.html#1608" class="Bound">fproof</a> <a id="1615" class="Symbol">=</a> <a id="1617" href="Function.Construct.Composition.html#1604" class="Bound">z</a> <a id="1619" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1621" class="Bound">gproof</a> <a id="1628" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1630" href="Function.Construct.Composition.html#1608" class="Bound">fproof</a>

  <a id="1640" href="Function.Construct.Composition.html#1640" class="Function">bijective</a> <a id="1650" class="Symbol">:</a> <a id="1652" href="Function.Definitions.html#1008" class="Function">Bijective</a> <a id="1662" href="Function.Construct.Composition.html#1059" class="Bound">≈₁</a> <a id="1665" href="Function.Construct.Composition.html#1075" class="Bound">≈₂</a> <a id="1668" href="Function.Construct.Composition.html#1116" class="Bound">f</a> <a id="1670" class="Symbol">→</a> <a id="1672" href="Function.Definitions.html#1008" class="Function">Bijective</a> <a id="1682" href="Function.Construct.Composition.html#1075" class="Bound">≈₂</a> <a id="1685" href="Function.Construct.Composition.html#1091" class="Bound">≈₃</a> <a id="1688" href="Function.Construct.Composition.html#1128" class="Bound">g</a> <a id="1690" class="Symbol">→</a>
              <a id="1706" href="Function.Definitions.html#1008" class="Function">Bijective</a> <a id="1716" href="Function.Construct.Composition.html#1059" class="Bound">≈₁</a> <a id="1719" href="Function.Construct.Composition.html#1091" class="Bound">≈₃</a> <a id="1722" class="Symbol">(</a><a id="1723" href="Function.Construct.Composition.html#1128" class="Bound">g</a> <a id="1725" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1727" href="Function.Construct.Composition.html#1116" class="Bound">f</a><a id="1728" class="Symbol">)</a>
  <a id="1732" href="Function.Construct.Composition.html#1640" class="Function">bijective</a> <a id="1742" class="Symbol">=</a> <a id="1744" href="Data.Product.Base.html#4577" class="Function">Product.zip′</a> <a id="1757" href="Function.Construct.Composition.html#1294" class="Function">injective</a> <a id="1767" href="Function.Construct.Composition.html#1427" class="Function">surjective</a>

<a id="1779" class="Keyword">module</a> <a id="1786" href="Function.Construct.Composition.html#1786" class="Module">_</a> <a id="1788" class="Symbol">(</a><a id="1789" href="Function.Construct.Composition.html#1789" class="Bound">≈₁</a> <a id="1792" class="Symbol">:</a> <a id="1794" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1798" href="Function.Construct.Composition.html#946" class="Generalizable">A</a> <a id="1800" href="Function.Construct.Composition.html#925" class="Generalizable">ℓ₁</a><a id="1802" class="Symbol">)</a> <a id="1804" class="Symbol">(</a><a id="1805" href="Function.Construct.Composition.html#1805" class="Bound">≈₂</a> <a id="1808" class="Symbol">:</a> <a id="1810" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1814" href="Function.Construct.Composition.html#948" class="Generalizable">B</a> <a id="1816" href="Function.Construct.Composition.html#928" class="Generalizable">ℓ₂</a><a id="1818" class="Symbol">)</a> <a id="1820" class="Symbol">(</a><a id="1821" href="Function.Construct.Composition.html#1821" class="Bound">≈₃</a> <a id="1824" class="Symbol">:</a> <a id="1826" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1830" href="Function.Construct.Composition.html#950" class="Generalizable">C</a> <a id="1832" href="Function.Construct.Composition.html#931" class="Generalizable">ℓ₃</a><a id="1834" class="Symbol">)</a>
         <a id="1845" class="Symbol">{</a><a id="1846" href="Function.Construct.Composition.html#1846" class="Bound">f</a> <a id="1848" class="Symbol">:</a> <a id="1850" href="Function.Construct.Composition.html#946" class="Generalizable">A</a> <a id="1852" class="Symbol">→</a> <a id="1854" href="Function.Construct.Composition.html#948" class="Generalizable">B</a><a id="1855" class="Symbol">}</a> <a id="1857" class="Symbol">{</a><a id="1858" href="Function.Construct.Composition.html#1858" class="Bound">f⁻¹</a> <a id="1862" class="Symbol">:</a> <a id="1864" href="Function.Construct.Composition.html#948" class="Generalizable">B</a> <a id="1866" class="Symbol">→</a> <a id="1868" href="Function.Construct.Composition.html#946" class="Generalizable">A</a><a id="1869" class="Symbol">}</a> <a id="1871" class="Symbol">{</a><a id="1872" href="Function.Construct.Composition.html#1872" class="Bound">g</a> <a id="1874" class="Symbol">:</a> <a id="1876" href="Function.Construct.Composition.html#948" class="Generalizable">B</a> <a id="1878" class="Symbol">→</a> <a id="1880" href="Function.Construct.Composition.html#950" class="Generalizable">C</a><a id="1881" class="Symbol">}</a> <a id="1883" class="Symbol">{</a><a id="1884" href="Function.Construct.Composition.html#1884" class="Bound">g⁻¹</a> <a id="1888" class="Symbol">:</a> <a id="1890" href="Function.Construct.Composition.html#950" class="Generalizable">C</a> <a id="1892" class="Symbol">→</a> <a id="1894" href="Function.Construct.Composition.html#948" class="Generalizable">B</a><a id="1895" class="Symbol">}</a>
         <a id="1906" class="Keyword">where</a>

  <a id="1915" href="Function.Construct.Composition.html#1915" class="Function">inverseˡ</a> <a id="1924" class="Symbol">:</a> <a id="1926" href="Function.Definitions.html#1082" class="Function">Inverseˡ</a> <a id="1935" href="Function.Construct.Composition.html#1789" class="Bound">≈₁</a> <a id="1938" href="Function.Construct.Composition.html#1805" class="Bound">≈₂</a> <a id="1941" href="Function.Construct.Composition.html#1846" class="Bound">f</a> <a id="1943" href="Function.Construct.Composition.html#1858" class="Bound">f⁻¹</a> <a id="1947" class="Symbol">→</a> <a id="1949" href="Function.Definitions.html#1082" class="Function">Inverseˡ</a> <a id="1958" href="Function.Construct.Composition.html#1805" class="Bound">≈₂</a> <a id="1961" href="Function.Construct.Composition.html#1821" class="Bound">≈₃</a> <a id="1964" href="Function.Construct.Composition.html#1872" class="Bound">g</a> <a id="1966" href="Function.Construct.Composition.html#1884" class="Bound">g⁻¹</a> <a id="1970" class="Symbol">→</a>
             <a id="1985" href="Function.Definitions.html#1082" class="Function">Inverseˡ</a> <a id="1994" href="Function.Construct.Composition.html#1789" class="Bound">≈₁</a> <a id="1997" href="Function.Construct.Composition.html#1821" class="Bound">≈₃</a> <a id="2000" class="Symbol">(</a><a id="2001" href="Function.Construct.Composition.html#1872" class="Bound">g</a> <a id="2003" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2005" href="Function.Construct.Composition.html#1846" class="Bound">f</a><a id="2006" class="Symbol">)</a> <a id="2008" class="Symbol">(</a><a id="2009" href="Function.Construct.Composition.html#1858" class="Bound">f⁻¹</a> <a id="2013" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2015" href="Function.Construct.Composition.html#1884" class="Bound">g⁻¹</a><a id="2018" class="Symbol">)</a>
  <a id="2022" href="Function.Construct.Composition.html#1915" class="Function">inverseˡ</a> <a id="2031" href="Function.Construct.Composition.html#2031" class="Bound">f-inv</a> <a id="2037" href="Function.Construct.Composition.html#2037" class="Bound">g-inv</a> <a id="2043" class="Symbol">=</a> <a id="2045" href="Function.Construct.Composition.html#2037" class="Bound">g-inv</a> <a id="2051" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2053" href="Function.Construct.Composition.html#2031" class="Bound">f-inv</a>

  <a id="2062" href="Function.Construct.Composition.html#2062" class="Function">inverseʳ</a> <a id="2071" class="Symbol">:</a> <a id="2073" href="Function.Definitions.html#1169" class="Function">Inverseʳ</a> <a id="2082" href="Function.Construct.Composition.html#1789" class="Bound">≈₁</a> <a id="2085" href="Function.Construct.Composition.html#1805" class="Bound">≈₂</a> <a id="2088" href="Function.Construct.Composition.html#1846" class="Bound">f</a> <a id="2090" href="Function.Construct.Composition.html#1858" class="Bound">f⁻¹</a> <a id="2094" class="Symbol">→</a> <a id="2096" href="Function.Definitions.html#1169" class="Function">Inverseʳ</a> <a id="2105" href="Function.Construct.Composition.html#1805" class="Bound">≈₂</a> <a id="2108" href="Function.Construct.Composition.html#1821" class="Bound">≈₃</a> <a id="2111" href="Function.Construct.Composition.html#1872" class="Bound">g</a> <a id="2113" href="Function.Construct.Composition.html#1884" class="Bound">g⁻¹</a> <a id="2117" class="Symbol">→</a>
             <a id="2132" href="Function.Definitions.html#1169" class="Function">Inverseʳ</a> <a id="2141" href="Function.Construct.Composition.html#1789" class="Bound">≈₁</a> <a id="2144" href="Function.Construct.Composition.html#1821" class="Bound">≈₃</a> <a id="2147" class="Symbol">(</a><a id="2148" href="Function.Construct.Composition.html#1872" class="Bound">g</a> <a id="2150" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2152" href="Function.Construct.Composition.html#1846" class="Bound">f</a><a id="2153" class="Symbol">)</a> <a id="2155" class="Symbol">(</a><a id="2156" href="Function.Construct.Composition.html#1858" class="Bound">f⁻¹</a> <a id="2160" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2162" href="Function.Construct.Composition.html#1884" class="Bound">g⁻¹</a><a id="2165" class="Symbol">)</a>
  <a id="2169" href="Function.Construct.Composition.html#2062" class="Function">inverseʳ</a> <a id="2178" href="Function.Construct.Composition.html#2178" class="Bound">f-inv</a> <a id="2184" href="Function.Construct.Composition.html#2184" class="Bound">g-inv</a> <a id="2190" class="Symbol">=</a> <a id="2192" href="Function.Construct.Composition.html#2178" class="Bound">f-inv</a> <a id="2198" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2200" href="Function.Construct.Composition.html#2184" class="Bound">g-inv</a>

  <a id="2209" href="Function.Construct.Composition.html#2209" class="Function">inverseᵇ</a> <a id="2218" class="Symbol">:</a> <a id="2220" href="Function.Definitions.html#1256" class="Function">Inverseᵇ</a> <a id="2229" href="Function.Construct.Composition.html#1789" class="Bound">≈₁</a> <a id="2232" href="Function.Construct.Composition.html#1805" class="Bound">≈₂</a> <a id="2235" href="Function.Construct.Composition.html#1846" class="Bound">f</a> <a id="2237" href="Function.Construct.Composition.html#1858" class="Bound">f⁻¹</a> <a id="2241" class="Symbol">→</a> <a id="2243" href="Function.Definitions.html#1256" class="Function">Inverseᵇ</a> <a id="2252" href="Function.Construct.Composition.html#1805" class="Bound">≈₂</a> <a id="2255" href="Function.Construct.Composition.html#1821" class="Bound">≈₃</a> <a id="2258" href="Function.Construct.Composition.html#1872" class="Bound">g</a> <a id="2260" href="Function.Construct.Composition.html#1884" class="Bound">g⁻¹</a> <a id="2264" class="Symbol">→</a>
             <a id="2279" href="Function.Definitions.html#1256" class="Function">Inverseᵇ</a> <a id="2288" href="Function.Construct.Composition.html#1789" class="Bound">≈₁</a> <a id="2291" href="Function.Construct.Composition.html#1821" class="Bound">≈₃</a> <a id="2294" class="Symbol">(</a><a id="2295" href="Function.Construct.Composition.html#1872" class="Bound">g</a> <a id="2297" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2299" href="Function.Construct.Composition.html#1846" class="Bound">f</a><a id="2300" class="Symbol">)</a> <a id="2302" class="Symbol">(</a><a id="2303" href="Function.Construct.Composition.html#1858" class="Bound">f⁻¹</a> <a id="2307" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2309" href="Function.Construct.Composition.html#1884" class="Bound">g⁻¹</a><a id="2312" class="Symbol">)</a>
  <a id="2316" href="Function.Construct.Composition.html#2209" class="Function">inverseᵇ</a> <a id="2325" class="Symbol">=</a> <a id="2327" href="Data.Product.Base.html#4577" class="Function">Product.zip′</a> <a id="2340" href="Function.Construct.Composition.html#1915" class="Function">inverseˡ</a> <a id="2349" href="Function.Construct.Composition.html#2062" class="Function">inverseʳ</a>

<a id="2359" class="Comment">------------------------------------------------------------------------</a>
<a id="2432" class="Comment">-- Structures</a>

<a id="2447" class="Keyword">module</a> <a id="2454" href="Function.Construct.Composition.html#2454" class="Module">_</a> <a id="2456" class="Symbol">{</a><a id="2457" href="Function.Construct.Composition.html#2457" class="Bound">≈₁</a> <a id="2460" class="Symbol">:</a> <a id="2462" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2466" href="Function.Construct.Composition.html#946" class="Generalizable">A</a> <a id="2468" href="Function.Construct.Composition.html#925" class="Generalizable">ℓ₁</a><a id="2470" class="Symbol">}</a> <a id="2472" class="Symbol">{</a><a id="2473" href="Function.Construct.Composition.html#2473" class="Bound">≈₂</a> <a id="2476" class="Symbol">:</a> <a id="2478" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2482" href="Function.Construct.Composition.html#948" class="Generalizable">B</a> <a id="2484" href="Function.Construct.Composition.html#928" class="Generalizable">ℓ₂</a><a id="2486" class="Symbol">}</a> <a id="2488" class="Symbol">{</a><a id="2489" href="Function.Construct.Composition.html#2489" class="Bound">≈₃</a> <a id="2492" class="Symbol">:</a> <a id="2494" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2498" href="Function.Construct.Composition.html#950" class="Generalizable">C</a> <a id="2500" href="Function.Construct.Composition.html#931" class="Generalizable">ℓ₃</a><a id="2502" class="Symbol">}</a>
         <a id="2513" class="Symbol">{</a><a id="2514" href="Function.Construct.Composition.html#2514" class="Bound">f</a> <a id="2516" class="Symbol">:</a> <a id="2518" href="Function.Construct.Composition.html#946" class="Generalizable">A</a> <a id="2520" class="Symbol">→</a> <a id="2522" href="Function.Construct.Composition.html#948" class="Generalizable">B</a><a id="2523" class="Symbol">}</a> <a id="2525" class="Symbol">{</a><a id="2526" href="Function.Construct.Composition.html#2526" class="Bound">g</a> <a id="2528" class="Symbol">:</a> <a id="2530" href="Function.Construct.Composition.html#948" class="Generalizable">B</a> <a id="2532" class="Symbol">→</a> <a id="2534" href="Function.Construct.Composition.html#950" class="Generalizable">C</a><a id="2535" class="Symbol">}</a>
         <a id="2546" class="Keyword">where</a>

  <a id="2555" href="Function.Construct.Composition.html#2555" class="Function">isCongruent</a> <a id="2567" class="Symbol">:</a> <a id="2569" href="Function.Structures.html#995" class="Record">IsCongruent</a> <a id="2581" href="Function.Construct.Composition.html#2457" class="Bound">≈₁</a> <a id="2584" href="Function.Construct.Composition.html#2473" class="Bound">≈₂</a> <a id="2587" href="Function.Construct.Composition.html#2514" class="Bound">f</a> <a id="2589" class="Symbol">→</a> <a id="2591" href="Function.Structures.html#995" class="Record">IsCongruent</a> <a id="2603" href="Function.Construct.Composition.html#2473" class="Bound">≈₂</a> <a id="2606" href="Function.Construct.Composition.html#2489" class="Bound">≈₃</a> <a id="2609" href="Function.Construct.Composition.html#2526" class="Bound">g</a> <a id="2611" class="Symbol">→</a>
                <a id="2629" href="Function.Structures.html#995" class="Record">IsCongruent</a> <a id="2641" href="Function.Construct.Composition.html#2457" class="Bound">≈₁</a> <a id="2644" href="Function.Construct.Composition.html#2489" class="Bound">≈₃</a> <a id="2647" class="Symbol">(</a><a id="2648" href="Function.Construct.Composition.html#2526" class="Bound">g</a> <a id="2650" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2652" href="Function.Construct.Composition.html#2514" class="Bound">f</a><a id="2653" class="Symbol">)</a>
  <a id="2657" href="Function.Construct.Composition.html#2555" class="Function">isCongruent</a> <a id="2669" href="Function.Construct.Composition.html#2669" class="Bound">f-cong</a> <a id="2676" href="Function.Construct.Composition.html#2676" class="Bound">g-cong</a> <a id="2683" class="Symbol">=</a> <a id="2685" class="Keyword">record</a>
    <a id="2696" class="Symbol">{</a> <a id="2698" href="Function.Structures.html#1062" class="Field">cong</a>           <a id="2713" class="Symbol">=</a> <a id="2715" href="Function.Structures.html#1062" class="Field">G.cong</a> <a id="2722" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2724" href="Function.Structures.html#1062" class="Function">F.cong</a>
    <a id="2735" class="Symbol">;</a> <a id="2737" href="Function.Structures.html#1106" class="Field">isEquivalence₁</a> <a id="2752" class="Symbol">=</a> <a id="2754" href="Function.Structures.html#1106" class="Function">F.isEquivalence₁</a>
    <a id="2775" class="Symbol">;</a> <a id="2777" href="Function.Structures.html#1146" class="Field">isEquivalence₂</a> <a id="2792" class="Symbol">=</a> <a id="2794" href="Function.Structures.html#1146" class="Field">G.isEquivalence₂</a>
    <a id="2815" class="Symbol">}</a> <a id="2817" class="Keyword">where</a> <a id="2823" class="Keyword">module</a> <a id="2830" href="Function.Construct.Composition.html#2830" class="Module">F</a> <a id="2832" class="Symbol">=</a> <a id="2834" href="Function.Structures.html#995" class="Module">IsCongruent</a> <a id="2846" href="Function.Construct.Composition.html#2669" class="Bound">f-cong</a><a id="2852" class="Symbol">;</a> <a id="2854" class="Keyword">module</a> <a id="2861" href="Function.Construct.Composition.html#2861" class="Module">G</a> <a id="2863" class="Symbol">=</a> <a id="2865" href="Function.Structures.html#995" class="Module">IsCongruent</a> <a id="2877" href="Function.Construct.Composition.html#2676" class="Bound">g-cong</a>

  <a id="2887" href="Function.Construct.Composition.html#2887" class="Function">isInjection</a> <a id="2899" class="Symbol">:</a> <a id="2901" href="Function.Structures.html#1479" class="Record">IsInjection</a> <a id="2913" href="Function.Construct.Composition.html#2457" class="Bound">≈₁</a> <a id="2916" href="Function.Construct.Composition.html#2473" class="Bound">≈₂</a> <a id="2919" href="Function.Construct.Composition.html#2514" class="Bound">f</a> <a id="2921" class="Symbol">→</a> <a id="2923" href="Function.Structures.html#1479" class="Record">IsInjection</a> <a id="2935" href="Function.Construct.Composition.html#2473" class="Bound">≈₂</a> <a id="2938" href="Function.Construct.Composition.html#2489" class="Bound">≈₃</a> <a id="2941" href="Function.Construct.Composition.html#2526" class="Bound">g</a> <a id="2943" class="Symbol">→</a>
                <a id="2961" href="Function.Structures.html#1479" class="Record">IsInjection</a> <a id="2973" href="Function.Construct.Composition.html#2457" class="Bound">≈₁</a> <a id="2976" href="Function.Construct.Composition.html#2489" class="Bound">≈₃</a> <a id="2979" class="Symbol">(</a><a id="2980" href="Function.Construct.Composition.html#2526" class="Bound">g</a> <a id="2982" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2984" href="Function.Construct.Composition.html#2514" class="Bound">f</a><a id="2985" class="Symbol">)</a>
  <a id="2989" href="Function.Construct.Composition.html#2887" class="Function">isInjection</a> <a id="3001" href="Function.Construct.Composition.html#3001" class="Bound">f-inj</a> <a id="3007" href="Function.Construct.Composition.html#3007" class="Bound">g-inj</a> <a id="3013" class="Symbol">=</a> <a id="3015" class="Keyword">record</a>
    <a id="3026" class="Symbol">{</a> <a id="3028" href="Function.Structures.html#1546" class="Field">isCongruent</a> <a id="3040" class="Symbol">=</a> <a id="3042" href="Function.Construct.Composition.html#2555" class="Function">isCongruent</a> <a id="3054" href="Function.Structures.html#1546" class="Function">F.isCongruent</a> <a id="3068" href="Function.Structures.html#1546" class="Field">G.isCongruent</a>
    <a id="3086" class="Symbol">;</a> <a id="3088" href="Function.Structures.html#1579" class="Field">injective</a>   <a id="3100" class="Symbol">=</a> <a id="3102" href="Function.Construct.Composition.html#1294" class="Function">injective</a> <a id="3112" href="Function.Construct.Composition.html#2457" class="Bound">≈₁</a> <a id="3115" href="Function.Construct.Composition.html#2473" class="Bound">≈₂</a> <a id="3118" href="Function.Construct.Composition.html#2489" class="Bound">≈₃</a> <a id="3121" href="Function.Structures.html#1579" class="Function">F.injective</a> <a id="3133" href="Function.Structures.html#1579" class="Field">G.injective</a>
    <a id="3149" class="Symbol">}</a> <a id="3151" class="Keyword">where</a> <a id="3157" class="Keyword">module</a> <a id="3164" href="Function.Construct.Composition.html#3164" class="Module">F</a> <a id="3166" class="Symbol">=</a> <a id="3168" href="Function.Structures.html#1479" class="Module">IsInjection</a> <a id="3180" href="Function.Construct.Composition.html#3001" class="Bound">f-inj</a><a id="3185" class="Symbol">;</a> <a id="3187" class="Keyword">module</a> <a id="3194" href="Function.Construct.Composition.html#3194" class="Module">G</a> <a id="3196" class="Symbol">=</a> <a id="3198" href="Function.Structures.html#1479" class="Module">IsInjection</a> <a id="3210" href="Function.Construct.Composition.html#3007" class="Bound">g-inj</a>

  <a id="3219" href="Function.Construct.Composition.html#3219" class="Function">isSurjection</a> <a id="3232" class="Symbol">:</a> <a id="3234" href="Function.Structures.html#1664" class="Record">IsSurjection</a> <a id="3247" href="Function.Construct.Composition.html#2457" class="Bound">≈₁</a> <a id="3250" href="Function.Construct.Composition.html#2473" class="Bound">≈₂</a> <a id="3253" href="Function.Construct.Composition.html#2514" class="Bound">f</a> <a id="3255" class="Symbol">→</a> <a id="3257" href="Function.Structures.html#1664" class="Record">IsSurjection</a> <a id="3270" href="Function.Construct.Composition.html#2473" class="Bound">≈₂</a> <a id="3273" href="Function.Construct.Composition.html#2489" class="Bound">≈₃</a> <a id="3276" href="Function.Construct.Composition.html#2526" class="Bound">g</a> <a id="3278" class="Symbol">→</a>
                 <a id="3297" href="Function.Structures.html#1664" class="Record">IsSurjection</a> <a id="3310" href="Function.Construct.Composition.html#2457" class="Bound">≈₁</a> <a id="3313" href="Function.Construct.Composition.html#2489" class="Bound">≈₃</a> <a id="3316" class="Symbol">(</a><a id="3317" href="Function.Construct.Composition.html#2526" class="Bound">g</a> <a id="3319" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="3321" href="Function.Construct.Composition.html#2514" class="Bound">f</a><a id="3322" class="Symbol">)</a>
  <a id="3326" href="Function.Construct.Composition.html#3219" class="Function">isSurjection</a> <a id="3339" href="Function.Construct.Composition.html#3339" class="Bound">f-surj</a> <a id="3346" href="Function.Construct.Composition.html#3346" class="Bound">g-surj</a> <a id="3353" class="Symbol">=</a> <a id="3355" class="Keyword">record</a>
    <a id="3366" class="Symbol">{</a> <a id="3368" href="Function.Structures.html#1731" class="Field">isCongruent</a> <a id="3380" class="Symbol">=</a> <a id="3382" href="Function.Construct.Composition.html#2555" class="Function">isCongruent</a> <a id="3394" href="Function.Structures.html#1731" class="Function">F.isCongruent</a> <a id="3408" href="Function.Structures.html#1731" class="Field">G.isCongruent</a>
    <a id="3426" class="Symbol">;</a> <a id="3428" href="Function.Structures.html#1763" class="Field">surjective</a>  <a id="3440" class="Symbol">=</a> <a id="3442" href="Function.Construct.Composition.html#1427" class="Function">surjective</a> <a id="3453" href="Function.Construct.Composition.html#2457" class="Bound">≈₁</a> <a id="3456" href="Function.Construct.Composition.html#2473" class="Bound">≈₂</a> <a id="3459" href="Function.Construct.Composition.html#2489" class="Bound">≈₃</a> <a id="3462" href="Function.Structures.html#1763" class="Function">F.surjective</a> <a id="3475" href="Function.Structures.html#1763" class="Field">G.surjective</a>
    <a id="3492" class="Symbol">}</a> <a id="3494" class="Keyword">where</a> <a id="3500" class="Keyword">module</a> <a id="3507" href="Function.Construct.Composition.html#3507" class="Module">F</a> <a id="3509" class="Symbol">=</a> <a id="3511" href="Function.Structures.html#1664" class="Module">IsSurjection</a> <a id="3524" href="Function.Construct.Composition.html#3339" class="Bound">f-surj</a><a id="3530" class="Symbol">;</a> <a id="3532" class="Keyword">module</a> <a id="3539" href="Function.Construct.Composition.html#3539" class="Module">G</a> <a id="3541" class="Symbol">=</a> <a id="3543" href="Function.Structures.html#1664" class="Module">IsSurjection</a> <a id="3556" href="Function.Construct.Composition.html#3346" class="Bound">g-surj</a>

  <a id="3566" href="Function.Construct.Composition.html#3566" class="Function">isBijection</a> <a id="3578" class="Symbol">:</a> <a id="3580" href="Function.Structures.html#1970" class="Record">IsBijection</a> <a id="3592" href="Function.Construct.Composition.html#2457" class="Bound">≈₁</a> <a id="3595" href="Function.Construct.Composition.html#2473" class="Bound">≈₂</a> <a id="3598" href="Function.Construct.Composition.html#2514" class="Bound">f</a> <a id="3600" class="Symbol">→</a> <a id="3602" href="Function.Structures.html#1970" class="Record">IsBijection</a> <a id="3614" href="Function.Construct.Composition.html#2473" class="Bound">≈₂</a> <a id="3617" href="Function.Construct.Composition.html#2489" class="Bound">≈₃</a> <a id="3620" href="Function.Construct.Composition.html#2526" class="Bound">g</a> <a id="3622" class="Symbol">→</a>
                <a id="3640" href="Function.Structures.html#1970" class="Record">IsBijection</a> <a id="3652" href="Function.Construct.Composition.html#2457" class="Bound">≈₁</a> <a id="3655" href="Function.Construct.Composition.html#2489" class="Bound">≈₃</a> <a id="3658" class="Symbol">(</a><a id="3659" href="Function.Construct.Composition.html#2526" class="Bound">g</a> <a id="3661" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="3663" href="Function.Construct.Composition.html#2514" class="Bound">f</a><a id="3664" class="Symbol">)</a>
  <a id="3668" href="Function.Construct.Composition.html#3566" class="Function">isBijection</a> <a id="3680" href="Function.Construct.Composition.html#3680" class="Bound">f-bij</a> <a id="3686" href="Function.Construct.Composition.html#3686" class="Bound">g-bij</a> <a id="3692" class="Symbol">=</a> <a id="3694" class="Keyword">record</a>
    <a id="3705" class="Symbol">{</a> <a id="3707" href="Function.Structures.html#2036" class="Field">isInjection</a> <a id="3719" class="Symbol">=</a> <a id="3721" href="Function.Construct.Composition.html#2887" class="Function">isInjection</a> <a id="3733" href="Function.Structures.html#2036" class="Function">F.isInjection</a> <a id="3747" href="Function.Structures.html#2036" class="Field">G.isInjection</a>
    <a id="3765" class="Symbol">;</a> <a id="3767" href="Function.Structures.html#2068" class="Field">surjective</a>  <a id="3779" class="Symbol">=</a> <a id="3781" href="Function.Construct.Composition.html#1427" class="Function">surjective</a> <a id="3792" href="Function.Construct.Composition.html#2457" class="Bound">≈₁</a> <a id="3795" href="Function.Construct.Composition.html#2473" class="Bound">≈₂</a> <a id="3798" href="Function.Construct.Composition.html#2489" class="Bound">≈₃</a> <a id="3801" href="Function.Structures.html#2068" class="Function">F.surjective</a> <a id="3814" href="Function.Structures.html#2068" class="Field">G.surjective</a>
    <a id="3831" class="Symbol">}</a> <a id="3833" class="Keyword">where</a> <a id="3839" class="Keyword">module</a> <a id="3846" href="Function.Construct.Composition.html#3846" class="Module">F</a> <a id="3848" class="Symbol">=</a> <a id="3850" href="Function.Structures.html#1970" class="Module">IsBijection</a> <a id="3862" href="Function.Construct.Composition.html#3680" class="Bound">f-bij</a><a id="3867" class="Symbol">;</a> <a id="3869" class="Keyword">module</a> <a id="3876" href="Function.Construct.Composition.html#3876" class="Module">G</a> <a id="3878" class="Symbol">=</a> <a id="3880" href="Function.Structures.html#1970" class="Module">IsBijection</a> <a id="3892" href="Function.Construct.Composition.html#3686" class="Bound">g-bij</a>

<a id="3899" class="Keyword">module</a> <a id="3906" href="Function.Construct.Composition.html#3906" class="Module">_</a> <a id="3908" class="Symbol">{</a><a id="3909" href="Function.Construct.Composition.html#3909" class="Bound">≈₁</a> <a id="3912" class="Symbol">:</a> <a id="3914" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3918" href="Function.Construct.Composition.html#946" class="Generalizable">A</a> <a id="3920" href="Function.Construct.Composition.html#925" class="Generalizable">ℓ₁</a><a id="3922" class="Symbol">}</a> <a id="3924" class="Symbol">{</a><a id="3925" href="Function.Construct.Composition.html#3925" class="Bound">≈₂</a> <a id="3928" class="Symbol">:</a> <a id="3930" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3934" href="Function.Construct.Composition.html#948" class="Generalizable">B</a> <a id="3936" href="Function.Construct.Composition.html#928" class="Generalizable">ℓ₂</a><a id="3938" class="Symbol">}</a> <a id="3940" class="Symbol">{</a><a id="3941" href="Function.Construct.Composition.html#3941" class="Bound">≈₃</a> <a id="3944" class="Symbol">:</a> <a id="3946" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3950" href="Function.Construct.Composition.html#950" class="Generalizable">C</a> <a id="3952" href="Function.Construct.Composition.html#931" class="Generalizable">ℓ₃</a><a id="3954" class="Symbol">}</a>
         <a id="3965" class="Symbol">{</a><a id="3966" href="Function.Construct.Composition.html#3966" class="Bound">f</a> <a id="3968" class="Symbol">:</a> <a id="3970" href="Function.Construct.Composition.html#946" class="Generalizable">A</a> <a id="3972" class="Symbol">→</a> <a id="3974" href="Function.Construct.Composition.html#948" class="Generalizable">B</a><a id="3975" class="Symbol">}</a> <a id="3977" class="Symbol">{</a><a id="3978" href="Function.Construct.Composition.html#3978" class="Bound">g</a> <a id="3980" class="Symbol">:</a> <a id="3982" href="Function.Construct.Composition.html#948" class="Generalizable">B</a> <a id="3984" class="Symbol">→</a> <a id="3986" href="Function.Construct.Composition.html#950" class="Generalizable">C</a><a id="3987" class="Symbol">}</a> <a id="3989" class="Symbol">{</a><a id="3990" href="Function.Construct.Composition.html#3990" class="Bound">f⁻¹</a> <a id="3994" class="Symbol">:</a> <a id="3996" href="Function.Construct.Composition.html#948" class="Generalizable">B</a> <a id="3998" class="Symbol">→</a> <a id="4000" href="Function.Construct.Composition.html#946" class="Generalizable">A</a><a id="4001" class="Symbol">}</a> <a id="4003" class="Symbol">{</a><a id="4004" href="Function.Construct.Composition.html#4004" class="Bound">g⁻¹</a> <a id="4008" class="Symbol">:</a> <a id="4010" href="Function.Construct.Composition.html#950" class="Generalizable">C</a> <a id="4012" class="Symbol">→</a> <a id="4014" href="Function.Construct.Composition.html#948" class="Generalizable">B</a><a id="4015" class="Symbol">}</a>
         <a id="4026" class="Keyword">where</a>

  <a id="4035" href="Function.Construct.Composition.html#4035" class="Function">isLeftInverse</a> <a id="4049" class="Symbol">:</a> <a id="4051" href="Function.Structures.html#2598" class="Record">IsLeftInverse</a> <a id="4065" href="Function.Construct.Composition.html#3909" class="Bound">≈₁</a> <a id="4068" href="Function.Construct.Composition.html#3925" class="Bound">≈₂</a> <a id="4071" href="Function.Construct.Composition.html#3966" class="Bound">f</a> <a id="4073" href="Function.Construct.Composition.html#3990" class="Bound">f⁻¹</a> <a id="4077" class="Symbol">→</a> <a id="4079" href="Function.Structures.html#2598" class="Record">IsLeftInverse</a> <a id="4093" href="Function.Construct.Composition.html#3925" class="Bound">≈₂</a> <a id="4096" href="Function.Construct.Composition.html#3941" class="Bound">≈₃</a> <a id="4099" href="Function.Construct.Composition.html#3978" class="Bound">g</a> <a id="4101" href="Function.Construct.Composition.html#4004" class="Bound">g⁻¹</a> <a id="4105" class="Symbol">→</a>
                  <a id="4125" href="Function.Structures.html#2598" class="Record">IsLeftInverse</a> <a id="4139" href="Function.Construct.Composition.html#3909" class="Bound">≈₁</a> <a id="4142" href="Function.Construct.Composition.html#3941" class="Bound">≈₃</a> <a id="4145" class="Symbol">(</a><a id="4146" href="Function.Construct.Composition.html#3978" class="Bound">g</a> <a id="4148" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="4150" href="Function.Construct.Composition.html#3966" class="Bound">f</a><a id="4151" class="Symbol">)</a> <a id="4153" class="Symbol">(</a><a id="4154" href="Function.Construct.Composition.html#3990" class="Bound">f⁻¹</a> <a id="4158" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="4160" href="Function.Construct.Composition.html#4004" class="Bound">g⁻¹</a><a id="4163" class="Symbol">)</a>
  <a id="4167" href="Function.Construct.Composition.html#4035" class="Function">isLeftInverse</a> <a id="4181" href="Function.Construct.Composition.html#4181" class="Bound">f-invˡ</a> <a id="4188" href="Function.Construct.Composition.html#4188" class="Bound">g-invˡ</a> <a id="4195" class="Symbol">=</a> <a id="4197" class="Keyword">record</a>
    <a id="4208" class="Symbol">{</a> <a id="4210" href="Function.Structures.html#2682" class="Field">isCongruent</a> <a id="4222" class="Symbol">=</a> <a id="4224" href="Function.Construct.Composition.html#2555" class="Function">isCongruent</a> <a id="4236" href="Function.Structures.html#2682" class="Function">F.isCongruent</a> <a id="4250" href="Function.Structures.html#2682" class="Field">G.isCongruent</a>
    <a id="4268" class="Symbol">;</a> <a id="4270" href="Function.Structures.html#2716" class="Field">from-cong</a>   <a id="4282" class="Symbol">=</a> <a id="4284" href="Function.Construct.Composition.html#1157" class="Function">congruent</a> <a id="4294" href="Function.Construct.Composition.html#3941" class="Bound">≈₃</a> <a id="4297" href="Function.Construct.Composition.html#3925" class="Bound">≈₂</a> <a id="4300" href="Function.Construct.Composition.html#3909" class="Bound">≈₁</a> <a id="4303" href="Function.Structures.html#2716" class="Field">G.from-cong</a> <a id="4315" href="Function.Structures.html#2716" class="Function">F.from-cong</a>
    <a id="4331" class="Symbol">;</a> <a id="4333" href="Function.Structures.html#2760" class="Field">inverseˡ</a>    <a id="4345" class="Symbol">=</a> <a id="4347" href="Function.Construct.Composition.html#1915" class="Function">inverseˡ</a> <a id="4356" href="Function.Construct.Composition.html#3909" class="Bound">≈₁</a> <a id="4359" href="Function.Construct.Composition.html#3925" class="Bound">≈₂</a> <a id="4362" href="Function.Construct.Composition.html#3941" class="Bound">≈₃</a> <a id="4365" href="Function.Structures.html#2760" class="Function">F.inverseˡ</a> <a id="4376" href="Function.Structures.html#2760" class="Field">G.inverseˡ</a>
    <a id="4391" class="Symbol">}</a> <a id="4393" class="Keyword">where</a> <a id="4399" class="Keyword">module</a> <a id="4406" href="Function.Construct.Composition.html#4406" class="Module">F</a> <a id="4408" class="Symbol">=</a> <a id="4410" href="Function.Structures.html#2598" class="Module">IsLeftInverse</a> <a id="4424" href="Function.Construct.Composition.html#4181" class="Bound">f-invˡ</a><a id="4430" class="Symbol">;</a> <a id="4432" class="Keyword">module</a> <a id="4439" href="Function.Construct.Composition.html#4439" class="Module">G</a> <a id="4441" class="Symbol">=</a> <a id="4443" href="Function.Structures.html#2598" class="Module">IsLeftInverse</a> <a id="4457" href="Function.Construct.Composition.html#4188" class="Bound">g-invˡ</a>

  <a id="4467" href="Function.Construct.Composition.html#4467" class="Function">isRightInverse</a> <a id="4482" class="Symbol">:</a> <a id="4484" href="Function.Structures.html#3113" class="Record">IsRightInverse</a> <a id="4499" href="Function.Construct.Composition.html#3909" class="Bound">≈₁</a> <a id="4502" href="Function.Construct.Composition.html#3925" class="Bound">≈₂</a> <a id="4505" href="Function.Construct.Composition.html#3966" class="Bound">f</a> <a id="4507" href="Function.Construct.Composition.html#3990" class="Bound">f⁻¹</a> <a id="4511" class="Symbol">→</a> <a id="4513" href="Function.Structures.html#3113" class="Record">IsRightInverse</a> <a id="4528" href="Function.Construct.Composition.html#3925" class="Bound">≈₂</a> <a id="4531" href="Function.Construct.Composition.html#3941" class="Bound">≈₃</a> <a id="4534" href="Function.Construct.Composition.html#3978" class="Bound">g</a> <a id="4536" href="Function.Construct.Composition.html#4004" class="Bound">g⁻¹</a> <a id="4540" class="Symbol">→</a>
                   <a id="4561" href="Function.Structures.html#3113" class="Record">IsRightInverse</a> <a id="4576" href="Function.Construct.Composition.html#3909" class="Bound">≈₁</a> <a id="4579" href="Function.Construct.Composition.html#3941" class="Bound">≈₃</a> <a id="4582" class="Symbol">(</a><a id="4583" href="Function.Construct.Composition.html#3978" class="Bound">g</a> <a id="4585" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="4587" href="Function.Construct.Composition.html#3966" class="Bound">f</a><a id="4588" class="Symbol">)</a> <a id="4590" class="Symbol">(</a><a id="4591" href="Function.Construct.Composition.html#3990" class="Bound">f⁻¹</a> <a id="4595" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="4597" href="Function.Construct.Composition.html#4004" class="Bound">g⁻¹</a><a id="4600" class="Symbol">)</a>
  <a id="4604" href="Function.Construct.Composition.html#4467" class="Function">isRightInverse</a> <a id="4619" href="Function.Construct.Composition.html#4619" class="Bound">f-invʳ</a> <a id="4626" href="Function.Construct.Composition.html#4626" class="Bound">g-invʳ</a> <a id="4633" class="Symbol">=</a> <a id="4635" class="Keyword">record</a>
    <a id="4646" class="Symbol">{</a> <a id="4648" href="Function.Structures.html#3198" class="Field">isCongruent</a> <a id="4660" class="Symbol">=</a> <a id="4662" href="Function.Construct.Composition.html#2555" class="Function">isCongruent</a> <a id="4674" href="Function.Structures.html#3198" class="Function">F.isCongruent</a> <a id="4688" href="Function.Structures.html#3198" class="Field">G.isCongruent</a>
    <a id="4706" class="Symbol">;</a> <a id="4708" href="Function.Structures.html#3231" class="Field">from-cong</a>   <a id="4720" class="Symbol">=</a> <a id="4722" href="Function.Construct.Composition.html#1157" class="Function">congruent</a> <a id="4732" href="Function.Construct.Composition.html#3941" class="Bound">≈₃</a> <a id="4735" href="Function.Construct.Composition.html#3925" class="Bound">≈₂</a> <a id="4738" href="Function.Construct.Composition.html#3909" class="Bound">≈₁</a> <a id="4741" href="Function.Structures.html#3231" class="Field">G.from-cong</a> <a id="4753" href="Function.Structures.html#3231" class="Function">F.from-cong</a>
    <a id="4769" class="Symbol">;</a> <a id="4771" href="Function.Structures.html#3274" class="Field">inverseʳ</a>    <a id="4783" class="Symbol">=</a> <a id="4785" href="Function.Construct.Composition.html#2062" class="Function">inverseʳ</a> <a id="4794" href="Function.Construct.Composition.html#3909" class="Bound">≈₁</a> <a id="4797" href="Function.Construct.Composition.html#3925" class="Bound">≈₂</a> <a id="4800" href="Function.Construct.Composition.html#3941" class="Bound">≈₃</a> <a id="4803" href="Function.Structures.html#3274" class="Function">F.inverseʳ</a> <a id="4814" href="Function.Structures.html#3274" class="Field">G.inverseʳ</a>
    <a id="4829" class="Symbol">}</a> <a id="4831" class="Keyword">where</a> <a id="4837" class="Keyword">module</a> <a id="4844" href="Function.Construct.Composition.html#4844" class="Module">F</a> <a id="4846" class="Symbol">=</a> <a id="4848" href="Function.Structures.html#3113" class="Module">IsRightInverse</a> <a id="4863" href="Function.Construct.Composition.html#4619" class="Bound">f-invʳ</a><a id="4869" class="Symbol">;</a> <a id="4871" class="Keyword">module</a> <a id="4878" href="Function.Construct.Composition.html#4878" class="Module">G</a> <a id="4880" class="Symbol">=</a> <a id="4882" href="Function.Structures.html#3113" class="Module">IsRightInverse</a> <a id="4897" href="Function.Construct.Composition.html#4626" class="Bound">g-invʳ</a>

  <a id="4907" href="Function.Construct.Composition.html#4907" class="Function">isInverse</a> <a id="4917" class="Symbol">:</a> <a id="4919" href="Function.Structures.html#3487" class="Record">IsInverse</a> <a id="4929" href="Function.Construct.Composition.html#3909" class="Bound">≈₁</a> <a id="4932" href="Function.Construct.Composition.html#3925" class="Bound">≈₂</a> <a id="4935" href="Function.Construct.Composition.html#3966" class="Bound">f</a> <a id="4937" href="Function.Construct.Composition.html#3990" class="Bound">f⁻¹</a> <a id="4941" class="Symbol">→</a> <a id="4943" href="Function.Structures.html#3487" class="Record">IsInverse</a> <a id="4953" href="Function.Construct.Composition.html#3925" class="Bound">≈₂</a> <a id="4956" href="Function.Construct.Composition.html#3941" class="Bound">≈₃</a> <a id="4959" href="Function.Construct.Composition.html#3978" class="Bound">g</a> <a id="4961" href="Function.Construct.Composition.html#4004" class="Bound">g⁻¹</a> <a id="4965" class="Symbol">→</a>
              <a id="4981" href="Function.Structures.html#3487" class="Record">IsInverse</a> <a id="4991" href="Function.Construct.Composition.html#3909" class="Bound">≈₁</a> <a id="4994" href="Function.Construct.Composition.html#3941" class="Bound">≈₃</a> <a id="4997" class="Symbol">(</a><a id="4998" href="Function.Construct.Composition.html#3978" class="Bound">g</a> <a id="5000" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="5002" href="Function.Construct.Composition.html#3966" class="Bound">f</a><a id="5003" class="Symbol">)</a> <a id="5005" class="Symbol">(</a><a id="5006" href="Function.Construct.Composition.html#3990" class="Bound">f⁻¹</a> <a id="5010" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="5012" href="Function.Construct.Composition.html#4004" class="Bound">g⁻¹</a><a id="5015" class="Symbol">)</a>
  <a id="5019" href="Function.Construct.Composition.html#4907" class="Function">isInverse</a> <a id="5029" href="Function.Construct.Composition.html#5029" class="Bound">f-inv</a> <a id="5035" href="Function.Construct.Composition.html#5035" class="Bound">g-inv</a> <a id="5041" class="Symbol">=</a> <a id="5043" class="Keyword">record</a>
    <a id="5054" class="Symbol">{</a> <a id="5056" href="Function.Structures.html#3567" class="Field">isLeftInverse</a> <a id="5070" class="Symbol">=</a> <a id="5072" href="Function.Construct.Composition.html#4035" class="Function">isLeftInverse</a> <a id="5086" href="Function.Structures.html#3567" class="Function">F.isLeftInverse</a> <a id="5102" href="Function.Structures.html#3567" class="Field">G.isLeftInverse</a>
    <a id="5122" class="Symbol">;</a> <a id="5124" href="Function.Structures.html#3609" class="Field">inverseʳ</a>      <a id="5138" class="Symbol">=</a> <a id="5140" href="Function.Construct.Composition.html#2062" class="Function">inverseʳ</a> <a id="5149" href="Function.Construct.Composition.html#3909" class="Bound">≈₁</a> <a id="5152" href="Function.Construct.Composition.html#3925" class="Bound">≈₂</a> <a id="5155" href="Function.Construct.Composition.html#3941" class="Bound">≈₃</a> <a id="5158" href="Function.Structures.html#3609" class="Function">F.inverseʳ</a> <a id="5169" href="Function.Structures.html#3609" class="Field">G.inverseʳ</a>
    <a id="5184" class="Symbol">}</a> <a id="5186" class="Keyword">where</a> <a id="5192" class="Keyword">module</a> <a id="5199" href="Function.Construct.Composition.html#5199" class="Module">F</a> <a id="5201" class="Symbol">=</a> <a id="5203" href="Function.Structures.html#3487" class="Module">IsInverse</a> <a id="5213" href="Function.Construct.Composition.html#5029" class="Bound">f-inv</a><a id="5218" class="Symbol">;</a> <a id="5220" class="Keyword">module</a> <a id="5227" href="Function.Construct.Composition.html#5227" class="Module">G</a> <a id="5229" class="Symbol">=</a> <a id="5231" href="Function.Structures.html#3487" class="Module">IsInverse</a> <a id="5241" href="Function.Construct.Composition.html#5035" class="Bound">g-inv</a>

<a id="5248" class="Comment">------------------------------------------------------------------------</a>
<a id="5321" class="Comment">-- Setoid bundles</a>

<a id="5340" class="Keyword">module</a> <a id="5347" href="Function.Construct.Composition.html#5347" class="Module">_</a> <a id="5349" class="Symbol">{</a><a id="5350" href="Function.Construct.Composition.html#5350" class="Bound">R</a> <a id="5352" class="Symbol">:</a> <a id="5354" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="5361" href="Function.Construct.Composition.html#919" class="Generalizable">a</a> <a id="5363" href="Function.Construct.Composition.html#925" class="Generalizable">ℓ₁</a><a id="5365" class="Symbol">}</a> <a id="5367" class="Symbol">{</a><a id="5368" href="Function.Construct.Composition.html#5368" class="Bound">S</a> <a id="5370" class="Symbol">:</a> <a id="5372" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="5379" href="Function.Construct.Composition.html#921" class="Generalizable">b</a> <a id="5381" href="Function.Construct.Composition.html#928" class="Generalizable">ℓ₂</a><a id="5383" class="Symbol">}</a> <a id="5385" class="Symbol">{</a><a id="5386" href="Function.Construct.Composition.html#5386" class="Bound">T</a> <a id="5388" class="Symbol">:</a> <a id="5390" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="5397" href="Function.Construct.Composition.html#923" class="Generalizable">c</a> <a id="5399" href="Function.Construct.Composition.html#931" class="Generalizable">ℓ₃</a><a id="5401" class="Symbol">}</a> <a id="5403" class="Keyword">where</a>

  <a id="5412" class="Keyword">open</a> <a id="5417" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="5424" class="Keyword">renaming</a> <a id="5433" class="Symbol">(</a><a id="5434" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="5438" class="Symbol">to</a> <a id="5441" class="Field Operator">≈</a><a id="5442" class="Symbol">)</a>

  <a id="5447" href="Function.Construct.Composition.html#5447" class="Function">function</a> <a id="5456" class="Symbol">:</a> <a id="5458" href="Function.Bundles.html#2041" class="Record">Func</a> <a id="5463" href="Function.Construct.Composition.html#5350" class="Bound">R</a> <a id="5465" href="Function.Construct.Composition.html#5368" class="Bound">S</a> <a id="5467" class="Symbol">→</a> <a id="5469" href="Function.Bundles.html#2041" class="Record">Func</a> <a id="5474" href="Function.Construct.Composition.html#5368" class="Bound">S</a> <a id="5476" href="Function.Construct.Composition.html#5386" class="Bound">T</a> <a id="5478" class="Symbol">→</a> <a id="5480" href="Function.Bundles.html#2041" class="Record">Func</a> <a id="5485" href="Function.Construct.Composition.html#5350" class="Bound">R</a> <a id="5487" href="Function.Construct.Composition.html#5386" class="Bound">T</a>
  <a id="5491" href="Function.Construct.Composition.html#5447" class="Function">function</a> <a id="5500" href="Function.Construct.Composition.html#5500" class="Bound">f</a> <a id="5502" href="Function.Construct.Composition.html#5502" class="Bound">g</a> <a id="5504" class="Symbol">=</a> <a id="5506" class="Keyword">record</a>
    <a id="5517" class="Symbol">{</a> <a id="5519" href="Function.Bundles.html#2092" class="Field">to</a>   <a id="5524" class="Symbol">=</a> <a id="5526" href="Function.Bundles.html#2092" class="Field">G.to</a> <a id="5531" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="5533" href="Function.Bundles.html#2092" class="Function">F.to</a>
    <a id="5542" class="Symbol">;</a> <a id="5544" href="Function.Bundles.html#2111" class="Field">cong</a> <a id="5549" class="Symbol">=</a> <a id="5551" href="Function.Construct.Composition.html#1157" class="Function">congruent</a> <a id="5561" class="Symbol">(</a><a id="5562" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="5564" href="Function.Construct.Composition.html#5350" class="Bound">R</a><a id="5565" class="Symbol">)</a> <a id="5567" class="Symbol">(</a><a id="5568" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="5570" href="Function.Construct.Composition.html#5368" class="Bound">S</a><a id="5571" class="Symbol">)</a> <a id="5573" class="Symbol">(</a><a id="5574" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="5576" href="Function.Construct.Composition.html#5386" class="Bound">T</a><a id="5577" class="Symbol">)</a> <a id="5579" href="Function.Bundles.html#2111" class="Function">F.cong</a> <a id="5586" href="Function.Bundles.html#2111" class="Field">G.cong</a>
    <a id="5597" class="Symbol">}</a> <a id="5599" class="Keyword">where</a> <a id="5605" class="Keyword">module</a> <a id="5612" href="Function.Construct.Composition.html#5612" class="Module">F</a> <a id="5614" class="Symbol">=</a> <a id="5616" href="Function.Bundles.html#2041" class="Module">Func</a> <a id="5621" href="Function.Construct.Composition.html#5500" class="Bound">f</a><a id="5622" class="Symbol">;</a> <a id="5624" class="Keyword">module</a> <a id="5631" href="Function.Construct.Composition.html#5631" class="Module">G</a> <a id="5633" class="Symbol">=</a> <a id="5635" href="Function.Bundles.html#2041" class="Module">Func</a> <a id="5640" href="Function.Construct.Composition.html#5502" class="Bound">g</a>

  <a id="5645" href="Function.Construct.Composition.html#5645" class="Function">injection</a> <a id="5655" class="Symbol">:</a> <a id="5657" href="Function.Bundles.html#2413" class="Record">Injection</a> <a id="5667" href="Function.Construct.Composition.html#5350" class="Bound">R</a> <a id="5669" href="Function.Construct.Composition.html#5368" class="Bound">S</a> <a id="5671" class="Symbol">→</a> <a id="5673" href="Function.Bundles.html#2413" class="Record">Injection</a> <a id="5683" href="Function.Construct.Composition.html#5368" class="Bound">S</a> <a id="5685" href="Function.Construct.Composition.html#5386" class="Bound">T</a> <a id="5687" class="Symbol">→</a> <a id="5689" href="Function.Bundles.html#2413" class="Record">Injection</a> <a id="5699" href="Function.Construct.Composition.html#5350" class="Bound">R</a> <a id="5701" href="Function.Construct.Composition.html#5386" class="Bound">T</a>
  <a id="5705" href="Function.Construct.Composition.html#5645" class="Function">injection</a> <a id="5715" href="Function.Construct.Composition.html#5715" class="Bound">inj₁</a> <a id="5720" href="Function.Construct.Composition.html#5720" class="Bound">inj₂</a> <a id="5725" class="Symbol">=</a> <a id="5727" class="Keyword">record</a>
    <a id="5738" class="Symbol">{</a> <a id="5740" href="Function.Bundles.html#2469" class="Field">to</a>        <a id="5750" class="Symbol">=</a> <a id="5752" href="Function.Bundles.html#2469" class="Field">G.to</a> <a id="5757" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="5759" href="Function.Bundles.html#2469" class="Function">F.to</a>
    <a id="5768" class="Symbol">;</a> <a id="5770" href="Function.Bundles.html#2495" class="Field">cong</a>      <a id="5780" class="Symbol">=</a> <a id="5782" href="Function.Construct.Composition.html#1157" class="Function">congruent</a> <a id="5792" class="Symbol">(</a><a id="5793" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="5795" href="Function.Construct.Composition.html#5350" class="Bound">R</a><a id="5796" class="Symbol">)</a> <a id="5798" class="Symbol">(</a><a id="5799" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="5801" href="Function.Construct.Composition.html#5368" class="Bound">S</a><a id="5802" class="Symbol">)</a> <a id="5804" class="Symbol">(</a><a id="5805" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="5807" href="Function.Construct.Composition.html#5386" class="Bound">T</a><a id="5808" class="Symbol">)</a> <a id="5810" href="Function.Bundles.html#2495" class="Function">F.cong</a> <a id="5817" href="Function.Bundles.html#2495" class="Field">G.cong</a>
    <a id="5828" class="Symbol">;</a> <a id="5830" href="Function.Bundles.html#2538" class="Field">injective</a> <a id="5840" class="Symbol">=</a> <a id="5842" href="Function.Construct.Composition.html#1294" class="Function">injective</a> <a id="5852" class="Symbol">(</a><a id="5853" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="5855" href="Function.Construct.Composition.html#5350" class="Bound">R</a><a id="5856" class="Symbol">)</a> <a id="5858" class="Symbol">(</a><a id="5859" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="5861" href="Function.Construct.Composition.html#5368" class="Bound">S</a><a id="5862" class="Symbol">)</a> <a id="5864" class="Symbol">(</a><a id="5865" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="5867" href="Function.Construct.Composition.html#5386" class="Bound">T</a><a id="5868" class="Symbol">)</a> <a id="5870" href="Function.Bundles.html#2538" class="Function">F.injective</a> <a id="5882" href="Function.Bundles.html#2538" class="Field">G.injective</a>
    <a id="5898" class="Symbol">}</a> <a id="5900" class="Keyword">where</a> <a id="5906" class="Keyword">module</a> <a id="5913" href="Function.Construct.Composition.html#5913" class="Module">F</a> <a id="5915" class="Symbol">=</a> <a id="5917" href="Function.Bundles.html#2413" class="Module">Injection</a> <a id="5927" href="Function.Construct.Composition.html#5715" class="Bound">inj₁</a><a id="5931" class="Symbol">;</a> <a id="5933" class="Keyword">module</a> <a id="5940" href="Function.Construct.Composition.html#5940" class="Module">G</a> <a id="5942" class="Symbol">=</a> <a id="5944" href="Function.Bundles.html#2413" class="Module">Injection</a> <a id="5954" href="Function.Construct.Composition.html#5720" class="Bound">inj₂</a>

  <a id="5962" href="Function.Construct.Composition.html#5962" class="Function">surjection</a> <a id="5973" class="Symbol">:</a> <a id="5975" href="Function.Bundles.html#2863" class="Record">Surjection</a> <a id="5986" href="Function.Construct.Composition.html#5350" class="Bound">R</a> <a id="5988" href="Function.Construct.Composition.html#5368" class="Bound">S</a> <a id="5990" class="Symbol">→</a> <a id="5992" href="Function.Bundles.html#2863" class="Record">Surjection</a> <a id="6003" href="Function.Construct.Composition.html#5368" class="Bound">S</a> <a id="6005" href="Function.Construct.Composition.html#5386" class="Bound">T</a> <a id="6007" class="Symbol">→</a> <a id="6009" href="Function.Bundles.html#2863" class="Record">Surjection</a> <a id="6020" href="Function.Construct.Composition.html#5350" class="Bound">R</a> <a id="6022" href="Function.Construct.Composition.html#5386" class="Bound">T</a>
  <a id="6026" href="Function.Construct.Composition.html#5962" class="Function">surjection</a> <a id="6037" href="Function.Construct.Composition.html#6037" class="Bound">surj₁</a> <a id="6043" href="Function.Construct.Composition.html#6043" class="Bound">surj₂</a> <a id="6049" class="Symbol">=</a> <a id="6051" class="Keyword">record</a>
    <a id="6062" class="Symbol">{</a> <a id="6064" href="Function.Bundles.html#2920" class="Field">to</a>         <a id="6075" class="Symbol">=</a> <a id="6077" href="Function.Bundles.html#2920" class="Field">G.to</a> <a id="6082" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="6084" href="Function.Bundles.html#2920" class="Function">F.to</a>
    <a id="6093" class="Symbol">;</a> <a id="6095" href="Function.Bundles.html#2945" class="Field">cong</a>       <a id="6106" class="Symbol">=</a> <a id="6108" href="Function.Construct.Composition.html#1157" class="Function">congruent</a>  <a id="6119" class="Symbol">(</a><a id="6120" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="6122" href="Function.Construct.Composition.html#5350" class="Bound">R</a><a id="6123" class="Symbol">)</a> <a id="6125" class="Symbol">(</a><a id="6126" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="6128" href="Function.Construct.Composition.html#5368" class="Bound">S</a><a id="6129" class="Symbol">)</a> <a id="6131" class="Symbol">(</a><a id="6132" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="6134" href="Function.Construct.Composition.html#5386" class="Bound">T</a><a id="6135" class="Symbol">)</a> <a id="6137" href="Function.Bundles.html#2945" class="Function">F.cong</a> <a id="6144" href="Function.Bundles.html#2945" class="Field">G.cong</a>
    <a id="6155" class="Symbol">;</a> <a id="6157" href="Function.Bundles.html#2987" class="Field">surjective</a> <a id="6168" class="Symbol">=</a> <a id="6170" href="Function.Construct.Composition.html#1427" class="Function">surjective</a> <a id="6181" class="Symbol">(</a><a id="6182" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="6184" href="Function.Construct.Composition.html#5350" class="Bound">R</a><a id="6185" class="Symbol">)</a> <a id="6187" class="Symbol">(</a><a id="6188" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="6190" href="Function.Construct.Composition.html#5368" class="Bound">S</a><a id="6191" class="Symbol">)</a> <a id="6193" class="Symbol">(</a><a id="6194" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="6196" href="Function.Construct.Composition.html#5386" class="Bound">T</a><a id="6197" class="Symbol">)</a> <a id="6199" href="Function.Bundles.html#2987" class="Function">F.surjective</a> <a id="6212" href="Function.Bundles.html#2987" class="Field">G.surjective</a>
    <a id="6229" class="Symbol">}</a> <a id="6231" class="Keyword">where</a> <a id="6237" class="Keyword">module</a> <a id="6244" href="Function.Construct.Composition.html#6244" class="Module">F</a> <a id="6246" class="Symbol">=</a> <a id="6248" href="Function.Bundles.html#2863" class="Module">Surjection</a> <a id="6259" href="Function.Construct.Composition.html#6037" class="Bound">surj₁</a><a id="6264" class="Symbol">;</a> <a id="6266" class="Keyword">module</a> <a id="6273" href="Function.Construct.Composition.html#6273" class="Module">G</a> <a id="6275" class="Symbol">=</a> <a id="6277" href="Function.Bundles.html#2863" class="Module">Surjection</a> <a id="6288" href="Function.Construct.Composition.html#6043" class="Bound">surj₂</a>

  <a id="6297" href="Function.Construct.Composition.html#6297" class="Function">bijection</a> <a id="6307" class="Symbol">:</a> <a id="6309" href="Function.Bundles.html#3528" class="Record">Bijection</a> <a id="6319" href="Function.Construct.Composition.html#5350" class="Bound">R</a> <a id="6321" href="Function.Construct.Composition.html#5368" class="Bound">S</a> <a id="6323" class="Symbol">→</a> <a id="6325" href="Function.Bundles.html#3528" class="Record">Bijection</a> <a id="6335" href="Function.Construct.Composition.html#5368" class="Bound">S</a> <a id="6337" href="Function.Construct.Composition.html#5386" class="Bound">T</a> <a id="6339" class="Symbol">→</a> <a id="6341" href="Function.Bundles.html#3528" class="Record">Bijection</a> <a id="6351" href="Function.Construct.Composition.html#5350" class="Bound">R</a> <a id="6353" href="Function.Construct.Composition.html#5386" class="Bound">T</a>
  <a id="6357" href="Function.Construct.Composition.html#6297" class="Function">bijection</a> <a id="6367" href="Function.Construct.Composition.html#6367" class="Bound">bij₁</a> <a id="6372" href="Function.Construct.Composition.html#6372" class="Bound">bij₂</a> <a id="6377" class="Symbol">=</a> <a id="6379" class="Keyword">record</a>
    <a id="6390" class="Symbol">{</a> <a id="6392" href="Function.Bundles.html#3584" class="Field">to</a>        <a id="6402" class="Symbol">=</a> <a id="6404" href="Function.Bundles.html#3584" class="Field">G.to</a> <a id="6409" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="6411" href="Function.Bundles.html#3584" class="Function">F.to</a>
    <a id="6420" class="Symbol">;</a> <a id="6422" href="Function.Bundles.html#3608" class="Field">cong</a>      <a id="6432" class="Symbol">=</a> <a id="6434" href="Function.Construct.Composition.html#1157" class="Function">congruent</a> <a id="6444" class="Symbol">(</a><a id="6445" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="6447" href="Function.Construct.Composition.html#5350" class="Bound">R</a><a id="6448" class="Symbol">)</a> <a id="6450" class="Symbol">(</a><a id="6451" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="6453" href="Function.Construct.Composition.html#5368" class="Bound">S</a><a id="6454" class="Symbol">)</a> <a id="6456" class="Symbol">(</a><a id="6457" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="6459" href="Function.Construct.Composition.html#5386" class="Bound">T</a><a id="6460" class="Symbol">)</a> <a id="6462" href="Function.Bundles.html#3608" class="Function">F.cong</a> <a id="6469" href="Function.Bundles.html#3608" class="Field">G.cong</a>
    <a id="6480" class="Symbol">;</a> <a id="6482" href="Function.Bundles.html#3649" class="Field">bijective</a> <a id="6492" class="Symbol">=</a> <a id="6494" href="Function.Construct.Composition.html#1640" class="Function">bijective</a> <a id="6504" class="Symbol">(</a><a id="6505" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="6507" href="Function.Construct.Composition.html#5350" class="Bound">R</a><a id="6508" class="Symbol">)</a> <a id="6510" class="Symbol">(</a><a id="6511" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="6513" href="Function.Construct.Composition.html#5368" class="Bound">S</a><a id="6514" class="Symbol">)</a> <a id="6516" class="Symbol">(</a><a id="6517" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="6519" href="Function.Construct.Composition.html#5386" class="Bound">T</a><a id="6520" class="Symbol">)</a> <a id="6522" href="Function.Bundles.html#3649" class="Function">F.bijective</a> <a id="6534" href="Function.Bundles.html#3649" class="Field">G.bijective</a>
    <a id="6550" class="Symbol">}</a> <a id="6552" class="Keyword">where</a> <a id="6558" class="Keyword">module</a> <a id="6565" href="Function.Construct.Composition.html#6565" class="Module">F</a> <a id="6567" class="Symbol">=</a> <a id="6569" href="Function.Bundles.html#3528" class="Module">Bijection</a> <a id="6579" href="Function.Construct.Composition.html#6367" class="Bound">bij₁</a><a id="6583" class="Symbol">;</a> <a id="6585" class="Keyword">module</a> <a id="6592" href="Function.Construct.Composition.html#6592" class="Module">G</a> <a id="6594" class="Symbol">=</a> <a id="6596" href="Function.Bundles.html#3528" class="Module">Bijection</a> <a id="6606" href="Function.Construct.Composition.html#6372" class="Bound">bij₂</a>

  <a id="6614" href="Function.Construct.Composition.html#6614" class="Function">equivalence</a> <a id="6626" class="Symbol">:</a> <a id="6628" href="Function.Bundles.html#4750" class="Record">Equivalence</a> <a id="6640" href="Function.Construct.Composition.html#5350" class="Bound">R</a> <a id="6642" href="Function.Construct.Composition.html#5368" class="Bound">S</a> <a id="6644" class="Symbol">→</a> <a id="6646" href="Function.Bundles.html#4750" class="Record">Equivalence</a> <a id="6658" href="Function.Construct.Composition.html#5368" class="Bound">S</a> <a id="6660" href="Function.Construct.Composition.html#5386" class="Bound">T</a> <a id="6662" class="Symbol">→</a> <a id="6664" href="Function.Bundles.html#4750" class="Record">Equivalence</a> <a id="6676" href="Function.Construct.Composition.html#5350" class="Bound">R</a> <a id="6678" href="Function.Construct.Composition.html#5386" class="Bound">T</a>
  <a id="6682" href="Function.Construct.Composition.html#6614" class="Function">equivalence</a> <a id="6694" href="Function.Construct.Composition.html#6694" class="Bound">equiv₁</a> <a id="6701" href="Function.Construct.Composition.html#6701" class="Bound">equiv₂</a> <a id="6708" class="Symbol">=</a> <a id="6710" class="Keyword">record</a>
    <a id="6721" class="Symbol">{</a> <a id="6723" href="Function.Bundles.html#4808" class="Field">to</a>        <a id="6733" class="Symbol">=</a> <a id="6735" href="Function.Bundles.html#4808" class="Field">G.to</a> <a id="6740" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="6742" href="Function.Bundles.html#4808" class="Function">F.to</a>
    <a id="6751" class="Symbol">;</a> <a id="6753" href="Function.Bundles.html#4832" class="Field">from</a>      <a id="6763" class="Symbol">=</a> <a id="6765" href="Function.Bundles.html#4832" class="Function">F.from</a> <a id="6772" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="6774" href="Function.Bundles.html#4832" class="Field">G.from</a>
    <a id="6785" class="Symbol">;</a> <a id="6787" href="Function.Bundles.html#4856" class="Field">to-cong</a>   <a id="6797" class="Symbol">=</a> <a id="6799" href="Function.Construct.Composition.html#1157" class="Function">congruent</a> <a id="6809" class="Symbol">(</a><a id="6810" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="6812" href="Function.Construct.Composition.html#5350" class="Bound">R</a><a id="6813" class="Symbol">)</a> <a id="6815" class="Symbol">(</a><a id="6816" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="6818" href="Function.Construct.Composition.html#5368" class="Bound">S</a><a id="6819" class="Symbol">)</a> <a id="6821" class="Symbol">(</a><a id="6822" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="6824" href="Function.Construct.Composition.html#5386" class="Bound">T</a><a id="6825" class="Symbol">)</a> <a id="6827" href="Function.Bundles.html#4856" class="Function">F.to-cong</a> <a id="6837" href="Function.Bundles.html#4856" class="Field">G.to-cong</a>
    <a id="6851" class="Symbol">;</a> <a id="6853" href="Function.Bundles.html#4897" class="Field">from-cong</a> <a id="6863" class="Symbol">=</a> <a id="6865" href="Function.Construct.Composition.html#1157" class="Function">congruent</a> <a id="6875" class="Symbol">(</a><a id="6876" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="6878" href="Function.Construct.Composition.html#5386" class="Bound">T</a><a id="6879" class="Symbol">)</a> <a id="6881" class="Symbol">(</a><a id="6882" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="6884" href="Function.Construct.Composition.html#5368" class="Bound">S</a><a id="6885" class="Symbol">)</a> <a id="6887" class="Symbol">(</a><a id="6888" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="6890" href="Function.Construct.Composition.html#5350" class="Bound">R</a><a id="6891" class="Symbol">)</a> <a id="6893" href="Function.Bundles.html#4897" class="Field">G.from-cong</a> <a id="6905" href="Function.Bundles.html#4897" class="Function">F.from-cong</a>
    <a id="6921" class="Symbol">}</a> <a id="6923" class="Keyword">where</a> <a id="6929" class="Keyword">module</a> <a id="6936" href="Function.Construct.Composition.html#6936" class="Module">F</a> <a id="6938" class="Symbol">=</a> <a id="6940" href="Function.Bundles.html#4750" class="Module">Equivalence</a> <a id="6952" href="Function.Construct.Composition.html#6694" class="Bound">equiv₁</a><a id="6958" class="Symbol">;</a> <a id="6960" class="Keyword">module</a> <a id="6967" href="Function.Construct.Composition.html#6967" class="Module">G</a> <a id="6969" class="Symbol">=</a> <a id="6971" href="Function.Bundles.html#4750" class="Module">Equivalence</a> <a id="6983" href="Function.Construct.Composition.html#6701" class="Bound">equiv₂</a>

  <a id="6993" href="Function.Construct.Composition.html#6993" class="Function">leftInverse</a> <a id="7005" class="Symbol">:</a> <a id="7007" href="Function.Bundles.html#5373" class="Record">LeftInverse</a> <a id="7019" href="Function.Construct.Composition.html#5350" class="Bound">R</a> <a id="7021" href="Function.Construct.Composition.html#5368" class="Bound">S</a> <a id="7023" class="Symbol">→</a> <a id="7025" href="Function.Bundles.html#5373" class="Record">LeftInverse</a> <a id="7037" href="Function.Construct.Composition.html#5368" class="Bound">S</a> <a id="7039" href="Function.Construct.Composition.html#5386" class="Bound">T</a> <a id="7041" class="Symbol">→</a> <a id="7043" href="Function.Bundles.html#5373" class="Record">LeftInverse</a> <a id="7055" href="Function.Construct.Composition.html#5350" class="Bound">R</a> <a id="7057" href="Function.Construct.Composition.html#5386" class="Bound">T</a>
  <a id="7061" href="Function.Construct.Composition.html#6993" class="Function">leftInverse</a> <a id="7073" href="Function.Construct.Composition.html#7073" class="Bound">invˡ₁</a> <a id="7079" href="Function.Construct.Composition.html#7079" class="Bound">invˡ₂</a> <a id="7085" class="Symbol">=</a> <a id="7087" class="Keyword">record</a>
    <a id="7098" class="Symbol">{</a> <a id="7100" href="Function.Bundles.html#5431" class="Field">to</a>        <a id="7110" class="Symbol">=</a> <a id="7112" href="Function.Bundles.html#5431" class="Field">G.to</a> <a id="7117" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="7119" href="Function.Bundles.html#5431" class="Function">F.to</a>
    <a id="7128" class="Symbol">;</a> <a id="7130" href="Function.Bundles.html#5455" class="Field">from</a>      <a id="7140" class="Symbol">=</a> <a id="7142" href="Function.Bundles.html#5455" class="Function">F.from</a> <a id="7149" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="7151" href="Function.Bundles.html#5455" class="Field">G.from</a>
    <a id="7162" class="Symbol">;</a> <a id="7164" href="Function.Bundles.html#5479" class="Field">to-cong</a>   <a id="7174" class="Symbol">=</a> <a id="7176" href="Function.Construct.Composition.html#1157" class="Function">congruent</a> <a id="7186" class="Symbol">(</a><a id="7187" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="7189" href="Function.Construct.Composition.html#5350" class="Bound">R</a><a id="7190" class="Symbol">)</a> <a id="7192" class="Symbol">(</a><a id="7193" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="7195" href="Function.Construct.Composition.html#5368" class="Bound">S</a><a id="7196" class="Symbol">)</a> <a id="7198" class="Symbol">(</a><a id="7199" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="7201" href="Function.Construct.Composition.html#5386" class="Bound">T</a><a id="7202" class="Symbol">)</a> <a id="7204" href="Function.Bundles.html#5479" class="Function">F.to-cong</a> <a id="7214" href="Function.Bundles.html#5479" class="Field">G.to-cong</a>
    <a id="7228" class="Symbol">;</a> <a id="7230" href="Function.Bundles.html#5520" class="Field">from-cong</a> <a id="7240" class="Symbol">=</a> <a id="7242" href="Function.Construct.Composition.html#1157" class="Function">congruent</a> <a id="7252" class="Symbol">(</a><a id="7253" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="7255" href="Function.Construct.Composition.html#5386" class="Bound">T</a><a id="7256" class="Symbol">)</a> <a id="7258" class="Symbol">(</a><a id="7259" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="7261" href="Function.Construct.Composition.html#5368" class="Bound">S</a><a id="7262" class="Symbol">)</a> <a id="7264" class="Symbol">(</a><a id="7265" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="7267" href="Function.Construct.Composition.html#5350" class="Bound">R</a><a id="7268" class="Symbol">)</a> <a id="7270" href="Function.Bundles.html#5520" class="Field">G.from-cong</a> <a id="7282" href="Function.Bundles.html#5520" class="Function">F.from-cong</a>
    <a id="7298" class="Symbol">;</a> <a id="7300" href="Function.Bundles.html#5563" class="Field">inverseˡ</a>  <a id="7310" class="Symbol">=</a> <a id="7312" href="Function.Construct.Composition.html#1915" class="Function">inverseˡ</a>  <a id="7322" class="Symbol">(</a><a id="7323" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="7325" href="Function.Construct.Composition.html#5350" class="Bound">R</a><a id="7326" class="Symbol">)</a> <a id="7328" class="Symbol">(</a><a id="7329" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="7331" href="Function.Construct.Composition.html#5368" class="Bound">S</a><a id="7332" class="Symbol">)</a> <a id="7334" class="Symbol">(</a><a id="7335" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="7337" href="Function.Construct.Composition.html#5386" class="Bound">T</a><a id="7338" class="Symbol">)</a> <a id="7340" href="Function.Bundles.html#5563" class="Function">F.inverseˡ</a> <a id="7351" href="Function.Bundles.html#5563" class="Field">G.inverseˡ</a>
    <a id="7366" class="Symbol">}</a> <a id="7368" class="Keyword">where</a> <a id="7374" class="Keyword">module</a> <a id="7381" href="Function.Construct.Composition.html#7381" class="Module">F</a> <a id="7383" class="Symbol">=</a> <a id="7385" href="Function.Bundles.html#5373" class="Module">LeftInverse</a> <a id="7397" href="Function.Construct.Composition.html#7073" class="Bound">invˡ₁</a><a id="7402" class="Symbol">;</a> <a id="7404" class="Keyword">module</a> <a id="7411" href="Function.Construct.Composition.html#7411" class="Module">G</a> <a id="7413" class="Symbol">=</a> <a id="7415" href="Function.Bundles.html#5373" class="Module">LeftInverse</a> <a id="7427" href="Function.Construct.Composition.html#7079" class="Bound">invˡ₂</a>

  <a id="7436" href="Function.Construct.Composition.html#7436" class="Function">rightInverse</a> <a id="7449" class="Symbol">:</a> <a id="7451" href="Function.Bundles.html#6507" class="Record">RightInverse</a> <a id="7464" href="Function.Construct.Composition.html#5350" class="Bound">R</a> <a id="7466" href="Function.Construct.Composition.html#5368" class="Bound">S</a> <a id="7468" class="Symbol">→</a> <a id="7470" href="Function.Bundles.html#6507" class="Record">RightInverse</a> <a id="7483" href="Function.Construct.Composition.html#5368" class="Bound">S</a> <a id="7485" href="Function.Construct.Composition.html#5386" class="Bound">T</a> <a id="7487" class="Symbol">→</a> <a id="7489" href="Function.Bundles.html#6507" class="Record">RightInverse</a> <a id="7502" href="Function.Construct.Composition.html#5350" class="Bound">R</a> <a id="7504" href="Function.Construct.Composition.html#5386" class="Bound">T</a>
  <a id="7508" href="Function.Construct.Composition.html#7436" class="Function">rightInverse</a> <a id="7521" href="Function.Construct.Composition.html#7521" class="Bound">invʳ₁</a> <a id="7527" href="Function.Construct.Composition.html#7527" class="Bound">invʳ₂</a> <a id="7533" class="Symbol">=</a> <a id="7535" class="Keyword">record</a>
    <a id="7546" class="Symbol">{</a> <a id="7548" href="Function.Bundles.html#6566" class="Field">to</a>        <a id="7558" class="Symbol">=</a> <a id="7560" href="Function.Bundles.html#6566" class="Field">G.to</a> <a id="7565" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="7567" href="Function.Bundles.html#6566" class="Function">F.to</a>
    <a id="7576" class="Symbol">;</a> <a id="7578" href="Function.Bundles.html#6590" class="Field">from</a>      <a id="7588" class="Symbol">=</a> <a id="7590" href="Function.Bundles.html#6590" class="Function">F.from</a> <a id="7597" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="7599" href="Function.Bundles.html#6590" class="Field">G.from</a>
    <a id="7610" class="Symbol">;</a> <a id="7612" href="Function.Bundles.html#6614" class="Field">to-cong</a>   <a id="7622" class="Symbol">=</a> <a id="7624" href="Function.Construct.Composition.html#1157" class="Function">congruent</a> <a id="7634" class="Symbol">(</a><a id="7635" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="7637" href="Function.Construct.Composition.html#5350" class="Bound">R</a><a id="7638" class="Symbol">)</a> <a id="7640" class="Symbol">(</a><a id="7641" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="7643" href="Function.Construct.Composition.html#5368" class="Bound">S</a><a id="7644" class="Symbol">)</a> <a id="7646" class="Symbol">(</a><a id="7647" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="7649" href="Function.Construct.Composition.html#5386" class="Bound">T</a><a id="7650" class="Symbol">)</a> <a id="7652" href="Function.Bundles.html#6614" class="Function">F.to-cong</a> <a id="7662" href="Function.Bundles.html#6614" class="Field">G.to-cong</a>
    <a id="7676" class="Symbol">;</a> <a id="7678" href="Function.Bundles.html#6655" class="Field">from-cong</a> <a id="7688" class="Symbol">=</a> <a id="7690" href="Function.Construct.Composition.html#1157" class="Function">congruent</a> <a id="7700" class="Symbol">(</a><a id="7701" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="7703" href="Function.Construct.Composition.html#5386" class="Bound">T</a><a id="7704" class="Symbol">)</a> <a id="7706" class="Symbol">(</a><a id="7707" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="7709" href="Function.Construct.Composition.html#5368" class="Bound">S</a><a id="7710" class="Symbol">)</a> <a id="7712" class="Symbol">(</a><a id="7713" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="7715" href="Function.Construct.Composition.html#5350" class="Bound">R</a><a id="7716" class="Symbol">)</a> <a id="7718" href="Function.Bundles.html#6655" class="Field">G.from-cong</a> <a id="7730" href="Function.Bundles.html#6655" class="Function">F.from-cong</a>
    <a id="7746" class="Symbol">;</a> <a id="7748" href="Function.Bundles.html#6700" class="Field">inverseʳ</a>  <a id="7758" class="Symbol">=</a> <a id="7760" href="Function.Construct.Composition.html#2062" class="Function">inverseʳ</a>  <a id="7770" class="Symbol">(</a><a id="7771" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="7773" href="Function.Construct.Composition.html#5350" class="Bound">R</a><a id="7774" class="Symbol">)</a> <a id="7776" class="Symbol">(</a><a id="7777" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="7779" href="Function.Construct.Composition.html#5368" class="Bound">S</a><a id="7780" class="Symbol">)</a> <a id="7782" class="Symbol">(</a><a id="7783" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="7785" href="Function.Construct.Composition.html#5386" class="Bound">T</a><a id="7786" class="Symbol">)</a> <a id="7788" href="Function.Bundles.html#6700" class="Function">F.inverseʳ</a> <a id="7799" href="Function.Bundles.html#6700" class="Field">G.inverseʳ</a>
    <a id="7814" class="Symbol">}</a> <a id="7816" class="Keyword">where</a> <a id="7822" class="Keyword">module</a> <a id="7829" href="Function.Construct.Composition.html#7829" class="Module">F</a> <a id="7831" class="Symbol">=</a> <a id="7833" href="Function.Bundles.html#6507" class="Module">RightInverse</a> <a id="7846" href="Function.Construct.Composition.html#7521" class="Bound">invʳ₁</a><a id="7851" class="Symbol">;</a> <a id="7853" class="Keyword">module</a> <a id="7860" href="Function.Construct.Composition.html#7860" class="Module">G</a> <a id="7862" class="Symbol">=</a> <a id="7864" href="Function.Bundles.html#6507" class="Module">RightInverse</a> <a id="7877" href="Function.Construct.Composition.html#7527" class="Bound">invʳ₂</a>

  <a id="7886" href="Function.Construct.Composition.html#7886" class="Function">inverse</a> <a id="7894" class="Symbol">:</a> <a id="7896" href="Function.Bundles.html#7338" class="Record">Inverse</a> <a id="7904" href="Function.Construct.Composition.html#5350" class="Bound">R</a> <a id="7906" href="Function.Construct.Composition.html#5368" class="Bound">S</a> <a id="7908" class="Symbol">→</a> <a id="7910" href="Function.Bundles.html#7338" class="Record">Inverse</a> <a id="7918" href="Function.Construct.Composition.html#5368" class="Bound">S</a> <a id="7920" href="Function.Construct.Composition.html#5386" class="Bound">T</a> <a id="7922" class="Symbol">→</a> <a id="7924" href="Function.Bundles.html#7338" class="Record">Inverse</a> <a id="7932" href="Function.Construct.Composition.html#5350" class="Bound">R</a> <a id="7934" href="Function.Construct.Composition.html#5386" class="Bound">T</a>
  <a id="7938" href="Function.Construct.Composition.html#7886" class="Function">inverse</a> <a id="7946" href="Function.Construct.Composition.html#7946" class="Bound">inv₁</a> <a id="7951" href="Function.Construct.Composition.html#7951" class="Bound">inv₂</a> <a id="7956" class="Symbol">=</a> <a id="7958" class="Keyword">record</a>
    <a id="7969" class="Symbol">{</a> <a id="7971" href="Function.Bundles.html#7392" class="Field">to</a>        <a id="7981" class="Symbol">=</a> <a id="7983" href="Function.Bundles.html#7392" class="Field">G.to</a> <a id="7988" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="7990" href="Function.Bundles.html#7392" class="Function">F.to</a>
    <a id="7999" class="Symbol">;</a> <a id="8001" href="Function.Bundles.html#7416" class="Field">from</a>      <a id="8011" class="Symbol">=</a> <a id="8013" href="Function.Bundles.html#7416" class="Function">F.from</a> <a id="8020" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="8022" href="Function.Bundles.html#7416" class="Field">G.from</a>
    <a id="8033" class="Symbol">;</a> <a id="8035" href="Function.Bundles.html#7440" class="Field">to-cong</a>   <a id="8045" class="Symbol">=</a> <a id="8047" href="Function.Construct.Composition.html#1157" class="Function">congruent</a> <a id="8057" class="Symbol">(</a><a id="8058" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="8060" href="Function.Construct.Composition.html#5350" class="Bound">R</a><a id="8061" class="Symbol">)</a> <a id="8063" class="Symbol">(</a><a id="8064" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="8066" href="Function.Construct.Composition.html#5368" class="Bound">S</a><a id="8067" class="Symbol">)</a> <a id="8069" class="Symbol">(</a><a id="8070" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="8072" href="Function.Construct.Composition.html#5386" class="Bound">T</a><a id="8073" class="Symbol">)</a> <a id="8075" href="Function.Bundles.html#7440" class="Function">F.to-cong</a> <a id="8085" href="Function.Bundles.html#7440" class="Field">G.to-cong</a>
    <a id="8099" class="Symbol">;</a> <a id="8101" href="Function.Bundles.html#7481" class="Field">from-cong</a> <a id="8111" class="Symbol">=</a> <a id="8113" href="Function.Construct.Composition.html#1157" class="Function">congruent</a> <a id="8123" class="Symbol">(</a><a id="8124" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="8126" href="Function.Construct.Composition.html#5386" class="Bound">T</a><a id="8127" class="Symbol">)</a> <a id="8129" class="Symbol">(</a><a id="8130" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="8132" href="Function.Construct.Composition.html#5368" class="Bound">S</a><a id="8133" class="Symbol">)</a> <a id="8135" class="Symbol">(</a><a id="8136" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="8138" href="Function.Construct.Composition.html#5350" class="Bound">R</a><a id="8139" class="Symbol">)</a> <a id="8141" href="Function.Bundles.html#7481" class="Field">G.from-cong</a> <a id="8153" href="Function.Bundles.html#7481" class="Function">F.from-cong</a>
    <a id="8169" class="Symbol">;</a> <a id="8171" href="Function.Bundles.html#7524" class="Field">inverse</a>   <a id="8181" class="Symbol">=</a> <a id="8183" href="Function.Construct.Composition.html#2209" class="Function">inverseᵇ</a>  <a id="8193" class="Symbol">(</a><a id="8194" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="8196" href="Function.Construct.Composition.html#5350" class="Bound">R</a><a id="8197" class="Symbol">)</a> <a id="8199" class="Symbol">(</a><a id="8200" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="8202" href="Function.Construct.Composition.html#5368" class="Bound">S</a><a id="8203" class="Symbol">)</a> <a id="8205" class="Symbol">(</a><a id="8206" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="8208" href="Function.Construct.Composition.html#5386" class="Bound">T</a><a id="8209" class="Symbol">)</a> <a id="8211" href="Function.Bundles.html#7524" class="Function">F.inverse</a> <a id="8221" href="Function.Bundles.html#7524" class="Field">G.inverse</a>
    <a id="8235" class="Symbol">}</a> <a id="8237" class="Keyword">where</a> <a id="8243" class="Keyword">module</a> <a id="8250" href="Function.Construct.Composition.html#8250" class="Module">F</a> <a id="8252" class="Symbol">=</a> <a id="8254" href="Function.Bundles.html#7338" class="Module">Inverse</a> <a id="8262" href="Function.Construct.Composition.html#7946" class="Bound">inv₁</a><a id="8266" class="Symbol">;</a> <a id="8268" class="Keyword">module</a> <a id="8275" href="Function.Construct.Composition.html#8275" class="Module">G</a> <a id="8277" class="Symbol">=</a> <a id="8279" href="Function.Bundles.html#7338" class="Module">Inverse</a> <a id="8287" href="Function.Construct.Composition.html#7951" class="Bound">inv₂</a>

<a id="8293" class="Comment">------------------------------------------------------------------------</a>
<a id="8366" class="Comment">-- Propositional bundles</a>

<a id="8392" class="Comment">-- Notice the flipped order of the arguments to mirror composition.</a>

<a id="8461" class="Keyword">infix</a> <a id="8467" class="Number">8</a> <a id="8469" href="Function.Construct.Composition.html#8518" class="Function Operator">_⟶-∘_</a> <a id="8475" href="Function.Construct.Composition.html#8577" class="Function Operator">_↣-∘_</a> <a id="8481" href="Function.Construct.Composition.html#8631" class="Function Operator">_↠-∘_</a> <a id="8487" href="Function.Construct.Composition.html#8686" class="Function Operator">_⤖-∘_</a> <a id="8493" href="Function.Construct.Composition.html#8740" class="Function Operator">_⇔-∘_</a> <a id="8499" href="Function.Construct.Composition.html#8796" class="Function Operator">_↩-∘_</a> <a id="8505" href="Function.Construct.Composition.html#8852" class="Function Operator">_↪-∘_</a> <a id="8511" href="Function.Construct.Composition.html#8910" class="Function Operator">_↔-∘_</a>

<a id="_⟶-∘_"></a><a id="8518" href="Function.Construct.Composition.html#8518" class="Function Operator">_⟶-∘_</a> <a id="8524" class="Symbol">:</a> <a id="8526" class="Symbol">(</a><a id="8527" href="Function.Construct.Composition.html#948" class="Generalizable">B</a> <a id="8529" href="Function.Bundles.html#12110" class="Function Operator">⟶</a> <a id="8531" href="Function.Construct.Composition.html#950" class="Generalizable">C</a><a id="8532" class="Symbol">)</a> <a id="8534" class="Symbol">→</a> <a id="8536" class="Symbol">(</a><a id="8537" href="Function.Construct.Composition.html#946" class="Generalizable">A</a> <a id="8539" href="Function.Bundles.html#12110" class="Function Operator">⟶</a> <a id="8541" href="Function.Construct.Composition.html#948" class="Generalizable">B</a><a id="8542" class="Symbol">)</a> <a id="8544" class="Symbol">→</a> <a id="8546" class="Symbol">(</a><a id="8547" href="Function.Construct.Composition.html#946" class="Generalizable">A</a> <a id="8549" href="Function.Bundles.html#12110" class="Function Operator">⟶</a> <a id="8551" href="Function.Construct.Composition.html#950" class="Generalizable">C</a><a id="8552" class="Symbol">)</a>
<a id="8554" href="Function.Construct.Composition.html#8518" class="Function Operator">_⟶-∘_</a> <a id="8560" class="Symbol">=</a> <a id="8562" href="Function.Base.html#1657" class="Function">flip</a> <a id="8567" href="Function.Construct.Composition.html#5447" class="Function">function</a>

<a id="_↣-∘_"></a><a id="8577" href="Function.Construct.Composition.html#8577" class="Function Operator">_↣-∘_</a> <a id="8583" class="Symbol">:</a> <a id="8585" href="Function.Construct.Composition.html#948" class="Generalizable">B</a> <a id="8587" href="Function.Bundles.html#12178" class="Function Operator">↣</a> <a id="8589" href="Function.Construct.Composition.html#950" class="Generalizable">C</a> <a id="8591" class="Symbol">→</a> <a id="8593" href="Function.Construct.Composition.html#946" class="Generalizable">A</a> <a id="8595" href="Function.Bundles.html#12178" class="Function Operator">↣</a> <a id="8597" href="Function.Construct.Composition.html#948" class="Generalizable">B</a> <a id="8599" class="Symbol">→</a> <a id="8601" href="Function.Construct.Composition.html#946" class="Generalizable">A</a> <a id="8603" href="Function.Bundles.html#12178" class="Function Operator">↣</a> <a id="8605" href="Function.Construct.Composition.html#950" class="Generalizable">C</a>
<a id="8607" href="Function.Construct.Composition.html#8577" class="Function Operator">_↣-∘_</a> <a id="8613" class="Symbol">=</a> <a id="8615" href="Function.Base.html#1657" class="Function">flip</a> <a id="8620" href="Function.Construct.Composition.html#5645" class="Function">injection</a>

<a id="_↠-∘_"></a><a id="8631" href="Function.Construct.Composition.html#8631" class="Function Operator">_↠-∘_</a> <a id="8637" class="Symbol">:</a> <a id="8639" href="Function.Construct.Composition.html#948" class="Generalizable">B</a> <a id="8641" href="Function.Bundles.html#12251" class="Function Operator">↠</a> <a id="8643" href="Function.Construct.Composition.html#950" class="Generalizable">C</a> <a id="8645" class="Symbol">→</a> <a id="8647" href="Function.Construct.Composition.html#946" class="Generalizable">A</a> <a id="8649" href="Function.Bundles.html#12251" class="Function Operator">↠</a> <a id="8651" href="Function.Construct.Composition.html#948" class="Generalizable">B</a> <a id="8653" class="Symbol">→</a> <a id="8655" href="Function.Construct.Composition.html#946" class="Generalizable">A</a> <a id="8657" href="Function.Bundles.html#12251" class="Function Operator">↠</a> <a id="8659" href="Function.Construct.Composition.html#950" class="Generalizable">C</a>
<a id="8661" href="Function.Construct.Composition.html#8631" class="Function Operator">_↠-∘_</a> <a id="8667" class="Symbol">=</a> <a id="8669" href="Function.Base.html#1657" class="Function">flip</a> <a id="8674" href="Function.Construct.Composition.html#5962" class="Function">surjection</a>

<a id="_⤖-∘_"></a><a id="8686" href="Function.Construct.Composition.html#8686" class="Function Operator">_⤖-∘_</a> <a id="8692" class="Symbol">:</a> <a id="8694" href="Function.Construct.Composition.html#948" class="Generalizable">B</a> <a id="8696" href="Function.Bundles.html#12325" class="Function Operator">⤖</a> <a id="8698" href="Function.Construct.Composition.html#950" class="Generalizable">C</a> <a id="8700" class="Symbol">→</a> <a id="8702" href="Function.Construct.Composition.html#946" class="Generalizable">A</a> <a id="8704" href="Function.Bundles.html#12325" class="Function Operator">⤖</a> <a id="8706" href="Function.Construct.Composition.html#948" class="Generalizable">B</a> <a id="8708" class="Symbol">→</a> <a id="8710" href="Function.Construct.Composition.html#946" class="Generalizable">A</a> <a id="8712" href="Function.Bundles.html#12325" class="Function Operator">⤖</a> <a id="8714" href="Function.Construct.Composition.html#950" class="Generalizable">C</a>
<a id="8716" href="Function.Construct.Composition.html#8686" class="Function Operator">_⤖-∘_</a> <a id="8722" class="Symbol">=</a> <a id="8724" href="Function.Base.html#1657" class="Function">flip</a> <a id="8729" href="Function.Construct.Composition.html#6297" class="Function">bijection</a>

<a id="_⇔-∘_"></a><a id="8740" href="Function.Construct.Composition.html#8740" class="Function Operator">_⇔-∘_</a> <a id="8746" class="Symbol">:</a> <a id="8748" href="Function.Construct.Composition.html#948" class="Generalizable">B</a> <a id="8750" href="Function.Bundles.html#12398" class="Function Operator">⇔</a> <a id="8752" href="Function.Construct.Composition.html#950" class="Generalizable">C</a> <a id="8754" class="Symbol">→</a> <a id="8756" href="Function.Construct.Composition.html#946" class="Generalizable">A</a> <a id="8758" href="Function.Bundles.html#12398" class="Function Operator">⇔</a> <a id="8760" href="Function.Construct.Composition.html#948" class="Generalizable">B</a> <a id="8762" class="Symbol">→</a> <a id="8764" href="Function.Construct.Composition.html#946" class="Generalizable">A</a> <a id="8766" href="Function.Bundles.html#12398" class="Function Operator">⇔</a> <a id="8768" href="Function.Construct.Composition.html#950" class="Generalizable">C</a>
<a id="8770" href="Function.Construct.Composition.html#8740" class="Function Operator">_⇔-∘_</a> <a id="8776" class="Symbol">=</a> <a id="8778" href="Function.Base.html#1657" class="Function">flip</a> <a id="8783" href="Function.Construct.Composition.html#6614" class="Function">equivalence</a>

<a id="_↩-∘_"></a><a id="8796" href="Function.Construct.Composition.html#8796" class="Function Operator">_↩-∘_</a> <a id="8802" class="Symbol">:</a> <a id="8804" href="Function.Construct.Composition.html#948" class="Generalizable">B</a> <a id="8806" href="Function.Bundles.html#12473" class="Function Operator">↩</a> <a id="8808" href="Function.Construct.Composition.html#950" class="Generalizable">C</a> <a id="8810" class="Symbol">→</a> <a id="8812" href="Function.Construct.Composition.html#946" class="Generalizable">A</a> <a id="8814" href="Function.Bundles.html#12473" class="Function Operator">↩</a> <a id="8816" href="Function.Construct.Composition.html#948" class="Generalizable">B</a> <a id="8818" class="Symbol">→</a> <a id="8820" href="Function.Construct.Composition.html#946" class="Generalizable">A</a> <a id="8822" href="Function.Bundles.html#12473" class="Function Operator">↩</a> <a id="8824" href="Function.Construct.Composition.html#950" class="Generalizable">C</a>
<a id="8826" href="Function.Construct.Composition.html#8796" class="Function Operator">_↩-∘_</a> <a id="8832" class="Symbol">=</a> <a id="8834" href="Function.Base.html#1657" class="Function">flip</a> <a id="8839" href="Function.Construct.Composition.html#6993" class="Function">leftInverse</a>

<a id="_↪-∘_"></a><a id="8852" href="Function.Construct.Composition.html#8852" class="Function Operator">_↪-∘_</a>  <a id="8859" class="Symbol">:</a> <a id="8861" href="Function.Construct.Composition.html#948" class="Generalizable">B</a> <a id="8863" href="Function.Bundles.html#12548" class="Function Operator">↪</a> <a id="8865" href="Function.Construct.Composition.html#950" class="Generalizable">C</a> <a id="8867" class="Symbol">→</a> <a id="8869" href="Function.Construct.Composition.html#946" class="Generalizable">A</a> <a id="8871" href="Function.Bundles.html#12548" class="Function Operator">↪</a> <a id="8873" href="Function.Construct.Composition.html#948" class="Generalizable">B</a> <a id="8875" class="Symbol">→</a> <a id="8877" href="Function.Construct.Composition.html#946" class="Generalizable">A</a> <a id="8879" href="Function.Bundles.html#12548" class="Function Operator">↪</a> <a id="8881" href="Function.Construct.Composition.html#950" class="Generalizable">C</a>
<a id="8883" href="Function.Construct.Composition.html#8852" class="Function Operator">_↪-∘_</a> <a id="8889" class="Symbol">=</a> <a id="8891" href="Function.Base.html#1657" class="Function">flip</a> <a id="8896" href="Function.Construct.Composition.html#7436" class="Function">rightInverse</a>

<a id="_↔-∘_"></a><a id="8910" href="Function.Construct.Composition.html#8910" class="Function Operator">_↔-∘_</a> <a id="8916" class="Symbol">:</a> <a id="8918" href="Function.Construct.Composition.html#948" class="Generalizable">B</a> <a id="8920" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="8922" href="Function.Construct.Composition.html#950" class="Generalizable">C</a> <a id="8924" class="Symbol">→</a> <a id="8926" href="Function.Construct.Composition.html#946" class="Generalizable">A</a> <a id="8928" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="8930" href="Function.Construct.Composition.html#948" class="Generalizable">B</a> <a id="8932" class="Symbol">→</a> <a id="8934" href="Function.Construct.Composition.html#946" class="Generalizable">A</a> <a id="8936" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="8938" href="Function.Construct.Composition.html#950" class="Generalizable">C</a>
<a id="8940" href="Function.Construct.Composition.html#8910" class="Function Operator">_↔-∘_</a> <a id="8946" class="Symbol">=</a> <a id="8948" href="Function.Base.html#1657" class="Function">flip</a> <a id="8953" href="Function.Construct.Composition.html#7886" class="Function">inverse</a>


<a id="8963" class="Comment">------------------------------------------------------------------------</a>
<a id="9036" class="Comment">-- DEPRECATED NAMES</a>
<a id="9056" class="Comment">------------------------------------------------------------------------</a>
<a id="9129" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="9200" class="Comment">-- not guaranteed.</a>

<a id="9220" class="Comment">-- Version v2.0</a>

<a id="9237" class="Keyword">infix</a> <a id="9243" class="Number">8</a> <a id="9245" href="Function.Construct.Composition.html#9294" class="Function Operator">_∘-⟶_</a> <a id="9251" href="Function.Construct.Composition.html#9407" class="Function Operator">_∘-↣_</a> <a id="9257" href="Function.Construct.Composition.html#9520" class="Function Operator">_∘-↠_</a> <a id="9263" href="Function.Construct.Composition.html#9633" class="Function Operator">_∘-⤖_</a> <a id="9269" href="Function.Construct.Composition.html#9746" class="Function Operator">_∘-⇔_</a> <a id="9275" href="Function.Construct.Composition.html#9859" class="Function Operator">_∘-↩_</a> <a id="9281" href="Function.Construct.Composition.html#9972" class="Function Operator">_∘-↪_</a> <a id="9287" href="Function.Construct.Composition.html#10085" class="Function Operator">_∘-↔_</a>

<a id="_∘-⟶_"></a><a id="9294" href="Function.Construct.Composition.html#9294" class="Function Operator">_∘-⟶_</a> <a id="9300" class="Symbol">=</a> <a id="9302" href="Function.Construct.Composition.html#8518" class="Function Operator">_⟶-∘_</a>
<a id="9308" class="Symbol">{-#</a> <a id="9312" class="Keyword">WARNING_ON_USAGE</a> <a id="9329" class="Pragma">_∘-⟶_</a>
<a id="9335" class="String">&quot;Warning: _∘-⟶_ was deprecated in v2.0.
Please use _⟶-∘_ instead.&quot;</a>
<a id="9402" class="Symbol">#-}</a>

<a id="_∘-↣_"></a><a id="9407" href="Function.Construct.Composition.html#9407" class="Function Operator">_∘-↣_</a> <a id="9413" class="Symbol">=</a> <a id="9415" href="Function.Construct.Composition.html#8577" class="Function Operator">_↣-∘_</a>
<a id="9421" class="Symbol">{-#</a> <a id="9425" class="Keyword">WARNING_ON_USAGE</a> <a id="9442" class="Pragma">_∘-↣_</a>
<a id="9448" class="String">&quot;Warning: _∘-↣_ was deprecated in v2.0.
Please use _↣-∘_ instead.&quot;</a>
<a id="9515" class="Symbol">#-}</a>

<a id="_∘-↠_"></a><a id="9520" href="Function.Construct.Composition.html#9520" class="Function Operator">_∘-↠_</a> <a id="9526" class="Symbol">=</a> <a id="9528" href="Function.Construct.Composition.html#8631" class="Function Operator">_↠-∘_</a>
<a id="9534" class="Symbol">{-#</a> <a id="9538" class="Keyword">WARNING_ON_USAGE</a> <a id="9555" class="Pragma">_∘-↠_</a>
<a id="9561" class="String">&quot;Warning: _∘-↠_ was deprecated in v2.0.
Please use _↠-∘_ instead.&quot;</a>
<a id="9628" class="Symbol">#-}</a>

<a id="_∘-⤖_"></a><a id="9633" href="Function.Construct.Composition.html#9633" class="Function Operator">_∘-⤖_</a> <a id="9639" class="Symbol">=</a> <a id="9641" href="Function.Construct.Composition.html#8686" class="Function Operator">_⤖-∘_</a>
<a id="9647" class="Symbol">{-#</a> <a id="9651" class="Keyword">WARNING_ON_USAGE</a> <a id="9668" class="Pragma">_∘-⤖_</a>
<a id="9674" class="String">&quot;Warning: _∘-⤖_ was deprecated in v2.0.
Please use _⤖-∘_ instead.&quot;</a>
<a id="9741" class="Symbol">#-}</a>

<a id="_∘-⇔_"></a><a id="9746" href="Function.Construct.Composition.html#9746" class="Function Operator">_∘-⇔_</a> <a id="9752" class="Symbol">=</a> <a id="9754" href="Function.Construct.Composition.html#8740" class="Function Operator">_⇔-∘_</a>
<a id="9760" class="Symbol">{-#</a> <a id="9764" class="Keyword">WARNING_ON_USAGE</a> <a id="9781" class="Pragma">_∘-⇔_</a>
<a id="9787" class="String">&quot;Warning: _∘-⇔_ was deprecated in v2.0.
Please use _⇔-∘_ instead.&quot;</a>
<a id="9854" class="Symbol">#-}</a>

<a id="_∘-↩_"></a><a id="9859" href="Function.Construct.Composition.html#9859" class="Function Operator">_∘-↩_</a> <a id="9865" class="Symbol">=</a> <a id="9867" href="Function.Construct.Composition.html#8796" class="Function Operator">_↩-∘_</a>
<a id="9873" class="Symbol">{-#</a> <a id="9877" class="Keyword">WARNING_ON_USAGE</a> <a id="9894" class="Pragma">_∘-↩_</a>
<a id="9900" class="String">&quot;Warning: _∘-↩_ was deprecated in v2.0.
Please use _↩-∘_ instead.&quot;</a>
<a id="9967" class="Symbol">#-}</a>

<a id="_∘-↪_"></a><a id="9972" href="Function.Construct.Composition.html#9972" class="Function Operator">_∘-↪_</a> <a id="9978" class="Symbol">=</a> <a id="9980" href="Function.Construct.Composition.html#8852" class="Function Operator">_↪-∘_</a>
<a id="9986" class="Symbol">{-#</a> <a id="9990" class="Keyword">WARNING_ON_USAGE</a> <a id="10007" class="Pragma">_∘-↪_</a>
<a id="10013" class="String">&quot;Warning: _∘-↪_ was deprecated in v2.0.
Please use _↪-∘_ instead.&quot;</a>
<a id="10080" class="Symbol">#-}</a>

<a id="_∘-↔_"></a><a id="10085" href="Function.Construct.Composition.html#10085" class="Function Operator">_∘-↔_</a> <a id="10091" class="Symbol">=</a> <a id="10093" href="Function.Construct.Composition.html#8910" class="Function Operator">_↔-∘_</a>
<a id="10099" class="Symbol">{-#</a> <a id="10103" class="Keyword">WARNING_ON_USAGE</a> <a id="10120" class="Pragma">_∘-↔_</a>
<a id="10126" class="String">&quot;Warning: _∘-↔_ was deprecated in v2.0.
Please use _↔-∘_ instead.&quot;</a>
<a id="10193" class="Symbol">#-}</a>
</pre></body></html>

==> anc/html/Function.Construct.Identity.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Function.Construct.Identity</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- The identity function</a>
<a id="131" class="Comment">------------------------------------------------------------------------</a>

<a id="205" class="Symbol">{-#</a> <a id="209" class="Keyword">OPTIONS</a> <a id="217" class="Pragma">--cubical-compatible</a> <a id="238" class="Pragma">--safe</a> <a id="245" class="Symbol">#-}</a>

<a id="250" class="Keyword">module</a> <a id="257" href="Function.Construct.Identity.html" class="Module">Function.Construct.Identity</a> <a id="285" class="Keyword">where</a>

<a id="292" class="Keyword">open</a> <a id="297" class="Keyword">import</a> <a id="304" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="322" class="Keyword">using</a> <a id="328" class="Symbol">(</a><a id="329" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="332" class="Symbol">)</a>
<a id="334" class="Keyword">open</a> <a id="339" class="Keyword">import</a> <a id="346" href="Function.Base.html" class="Module">Function.Base</a> <a id="360" class="Keyword">using</a> <a id="366" class="Symbol">(</a><a id="367" href="Function.Base.html#704" class="Function">id</a><a id="369" class="Symbol">)</a>
<a id="371" class="Keyword">open</a> <a id="376" class="Keyword">import</a> <a id="383" href="Function.Bundles.html" class="Module">Function.Bundles</a>
<a id="400" class="Keyword">import</a> <a id="407" href="Function.Definitions.html" class="Module">Function.Definitions</a> <a id="428" class="Symbol">as</a> <a id="431" class="Module">Definitions</a>
  <a id="445" class="Keyword">using</a> <a id="451" class="Symbol">(</a><a id="452" href="Function.Definitions.html#765" class="Function">Congruent</a><a id="461" class="Symbol">;</a> <a id="463" href="Function.Definitions.html#842" class="Function">Injective</a><a id="472" class="Symbol">;</a> <a id="474" href="Function.Definitions.html#919" class="Function">Surjective</a><a id="484" class="Symbol">;</a> <a id="486" href="Function.Definitions.html#1008" class="Function">Bijective</a><a id="495" class="Symbol">;</a> <a id="497" href="Function.Definitions.html#1169" class="Function">Inverseʳ</a><a id="505" class="Symbol">;</a> <a id="507" href="Function.Definitions.html#1082" class="Function">Inverseˡ</a>
        <a id="524" class="Symbol">;</a> <a id="526" href="Function.Definitions.html#1256" class="Function">Inverseᵇ</a><a id="534" class="Symbol">)</a>
<a id="536" class="Keyword">import</a> <a id="543" href="Function.Structures.html" class="Module">Function.Structures</a> <a id="563" class="Symbol">as</a> <a id="566" class="Module">Structures</a>
  <a id="579" class="Keyword">using</a> <a id="585" class="Symbol">(</a><a id="586" href="Function.Structures.html#995" class="Record">IsCongruent</a><a id="597" class="Symbol">;</a> <a id="599" href="Function.Structures.html#1479" class="Record">IsInjection</a><a id="610" class="Symbol">;</a> <a id="612" href="Function.Structures.html#1664" class="Record">IsSurjection</a><a id="624" class="Symbol">;</a> <a id="626" href="Function.Structures.html#1970" class="Record">IsBijection</a><a id="637" class="Symbol">;</a> <a id="639" href="Function.Structures.html#2598" class="Record">IsLeftInverse</a>
        <a id="661" class="Symbol">;</a> <a id="663" href="Function.Structures.html#3113" class="Record">IsRightInverse</a><a id="677" class="Symbol">;</a> <a id="679" href="Function.Structures.html#3487" class="Record">IsInverse</a><a id="688" class="Symbol">)</a>
<a id="690" class="Keyword">open</a> <a id="695" class="Keyword">import</a> <a id="702" href="Level.html" class="Module">Level</a> <a id="708" class="Keyword">using</a> <a id="714" class="Symbol">(</a><a id="715" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="720" class="Symbol">)</a>
<a id="722" class="Keyword">open</a> <a id="727" class="Keyword">import</a> <a id="734" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="755" class="Keyword">using</a> <a id="761" class="Symbol">(</a><a id="762" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="765" class="Symbol">)</a>
<a id="767" class="Keyword">open</a> <a id="772" class="Keyword">import</a> <a id="779" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="803" class="Keyword">using</a> <a id="809" class="Symbol">(</a><a id="810" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="816" class="Symbol">)</a>
<a id="818" class="Keyword">open</a> <a id="823" class="Keyword">import</a> <a id="830" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a> <a id="857" class="Symbol">as</a> <a id="860" class="Module">B</a> <a id="862" class="Keyword">hiding</a> <a id="869" class="Symbol">(</a><a id="870" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a><a id="883" class="Symbol">)</a>
<a id="885" class="Keyword">open</a> <a id="890" class="Keyword">import</a> <a id="897" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="925" class="Keyword">using</a> <a id="931" class="Symbol">(</a><a id="932" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a><a id="941" class="Symbol">)</a>
<a id="943" class="Keyword">open</a> <a id="948" class="Keyword">import</a> <a id="955" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="998" class="Keyword">using</a> <a id="1004" class="Symbol">(</a><a id="1005" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="1008" class="Symbol">)</a>
<a id="1010" class="Keyword">open</a> <a id="1015" class="Keyword">import</a> <a id="1022" href="Relation.Binary.PropositionalEquality.Properties.html" class="Module">Relation.Binary.PropositionalEquality.Properties</a> <a id="1071" class="Keyword">using</a> <a id="1077" class="Symbol">(</a><a id="1078" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a><a id="1084" class="Symbol">)</a>

<a id="1087" class="Keyword">private</a>
  <a id="1097" class="Keyword">variable</a>
    <a id="1110" href="Function.Construct.Identity.html#1110" class="Generalizable">a</a> <a id="1112" href="Function.Construct.Identity.html#1112" class="Generalizable">ℓ</a> <a id="1114" class="Symbol">:</a> <a id="1116" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="1126" href="Function.Construct.Identity.html#1126" class="Generalizable">A</a> <a id="1128" class="Symbol">:</a> <a id="1130" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1134" href="Function.Construct.Identity.html#1110" class="Generalizable">a</a>

<a id="1137" class="Comment">------------------------------------------------------------------------</a>
<a id="1210" class="Comment">-- Properties</a>

<a id="1225" class="Keyword">module</a> <a id="1232" href="Function.Construct.Identity.html#1232" class="Module">_</a> <a id="1234" class="Symbol">(</a><a id="1235" href="Function.Construct.Identity.html#1235" class="Bound Operator">_≈_</a> <a id="1239" class="Symbol">:</a> <a id="1241" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1245" href="Function.Construct.Identity.html#1126" class="Generalizable">A</a> <a id="1247" href="Function.Construct.Identity.html#1112" class="Generalizable">ℓ</a><a id="1248" class="Symbol">)</a> <a id="1250" class="Keyword">where</a>

  <a id="1259" class="Keyword">open</a> <a id="1264" href="Function.Definitions.html" class="Module">Definitions</a>

  <a id="1279" href="Function.Construct.Identity.html#1279" class="Function">congruent</a> <a id="1289" class="Symbol">:</a> <a id="1291" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="1301" href="Function.Construct.Identity.html#1235" class="Bound Operator">_≈_</a> <a id="1305" href="Function.Construct.Identity.html#1235" class="Bound Operator">_≈_</a> <a id="1309" href="Function.Base.html#704" class="Function">id</a>
  <a id="1314" href="Function.Construct.Identity.html#1279" class="Function">congruent</a> <a id="1324" class="Symbol">=</a> <a id="1326" href="Function.Base.html#704" class="Function">id</a>

  <a id="1332" href="Function.Construct.Identity.html#1332" class="Function">injective</a> <a id="1342" class="Symbol">:</a> <a id="1344" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="1354" href="Function.Construct.Identity.html#1235" class="Bound Operator">_≈_</a> <a id="1358" href="Function.Construct.Identity.html#1235" class="Bound Operator">_≈_</a> <a id="1362" href="Function.Base.html#704" class="Function">id</a>
  <a id="1367" href="Function.Construct.Identity.html#1332" class="Function">injective</a> <a id="1377" class="Symbol">=</a> <a id="1379" href="Function.Base.html#704" class="Function">id</a>

  <a id="1385" href="Function.Construct.Identity.html#1385" class="Function">surjective</a> <a id="1396" class="Symbol">:</a> <a id="1398" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="1409" href="Function.Construct.Identity.html#1235" class="Bound Operator">_≈_</a> <a id="1413" href="Function.Construct.Identity.html#1235" class="Bound Operator">_≈_</a> <a id="1417" href="Function.Base.html#704" class="Function">id</a>
  <a id="1422" href="Function.Construct.Identity.html#1385" class="Function">surjective</a> <a id="1433" href="Function.Construct.Identity.html#1433" class="Bound">x</a> <a id="1435" class="Symbol">=</a> <a id="1437" href="Function.Construct.Identity.html#1433" class="Bound">x</a> <a id="1439" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1441" href="Function.Base.html#704" class="Function">id</a>

  <a id="1447" href="Function.Construct.Identity.html#1447" class="Function">bijective</a> <a id="1457" class="Symbol">:</a> <a id="1459" href="Function.Definitions.html#1008" class="Function">Bijective</a> <a id="1469" href="Function.Construct.Identity.html#1235" class="Bound Operator">_≈_</a> <a id="1473" href="Function.Construct.Identity.html#1235" class="Bound Operator">_≈_</a> <a id="1477" href="Function.Base.html#704" class="Function">id</a>
  <a id="1482" href="Function.Construct.Identity.html#1447" class="Function">bijective</a> <a id="1492" class="Symbol">=</a> <a id="1494" href="Function.Construct.Identity.html#1332" class="Function">injective</a> <a id="1504" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1506" href="Function.Construct.Identity.html#1385" class="Function">surjective</a>

  <a id="1520" href="Function.Construct.Identity.html#1520" class="Function">inverseˡ</a> <a id="1529" class="Symbol">:</a> <a id="1531" href="Function.Definitions.html#1082" class="Function">Inverseˡ</a> <a id="1540" href="Function.Construct.Identity.html#1235" class="Bound Operator">_≈_</a> <a id="1544" href="Function.Construct.Identity.html#1235" class="Bound Operator">_≈_</a> <a id="1548" href="Function.Base.html#704" class="Function">id</a> <a id="1551" href="Function.Base.html#704" class="Function">id</a>
  <a id="1556" href="Function.Construct.Identity.html#1520" class="Function">inverseˡ</a> <a id="1565" class="Symbol">=</a> <a id="1567" href="Function.Base.html#704" class="Function">id</a>

  <a id="1573" href="Function.Construct.Identity.html#1573" class="Function">inverseʳ</a> <a id="1582" class="Symbol">:</a> <a id="1584" href="Function.Definitions.html#1169" class="Function">Inverseʳ</a> <a id="1593" href="Function.Construct.Identity.html#1235" class="Bound Operator">_≈_</a> <a id="1597" href="Function.Construct.Identity.html#1235" class="Bound Operator">_≈_</a> <a id="1601" href="Function.Base.html#704" class="Function">id</a> <a id="1604" href="Function.Base.html#704" class="Function">id</a>
  <a id="1609" href="Function.Construct.Identity.html#1573" class="Function">inverseʳ</a> <a id="1618" class="Symbol">=</a> <a id="1620" href="Function.Base.html#704" class="Function">id</a>

  <a id="1626" href="Function.Construct.Identity.html#1626" class="Function">inverseᵇ</a> <a id="1635" class="Symbol">:</a> <a id="1637" href="Function.Definitions.html#1256" class="Function">Inverseᵇ</a> <a id="1646" href="Function.Construct.Identity.html#1235" class="Bound Operator">_≈_</a> <a id="1650" href="Function.Construct.Identity.html#1235" class="Bound Operator">_≈_</a> <a id="1654" href="Function.Base.html#704" class="Function">id</a> <a id="1657" href="Function.Base.html#704" class="Function">id</a>
  <a id="1662" href="Function.Construct.Identity.html#1626" class="Function">inverseᵇ</a> <a id="1671" class="Symbol">=</a> <a id="1673" href="Function.Construct.Identity.html#1520" class="Function">inverseˡ</a> <a id="1682" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1684" href="Function.Construct.Identity.html#1573" class="Function">inverseʳ</a>

<a id="1694" class="Comment">------------------------------------------------------------------------</a>
<a id="1767" class="Comment">-- Structures</a>

<a id="1782" class="Keyword">module</a> <a id="1789" href="Function.Construct.Identity.html#1789" class="Module">_</a> <a id="1791" class="Symbol">{</a><a id="1792" href="Function.Construct.Identity.html#1792" class="Bound Operator">_≈_</a> <a id="1796" class="Symbol">:</a> <a id="1798" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1802" href="Function.Construct.Identity.html#1126" class="Generalizable">A</a> <a id="1804" href="Function.Construct.Identity.html#1112" class="Generalizable">ℓ</a><a id="1805" class="Symbol">}</a> <a id="1807" class="Symbol">(</a><a id="1808" href="Function.Construct.Identity.html#1808" class="Bound">isEq</a> <a id="1813" class="Symbol">:</a> <a id="1815" href="Relation.Binary.Structures.html#1595" class="Record">B.IsEquivalence</a> <a id="1831" href="Function.Construct.Identity.html#1792" class="Bound Operator">_≈_</a><a id="1834" class="Symbol">)</a> <a id="1836" class="Keyword">where</a>

  <a id="1845" class="Keyword">open</a> <a id="1850" href="Function.Structures.html" class="Module">Structures</a> <a id="1861" href="Function.Construct.Identity.html#1792" class="Bound Operator">_≈_</a> <a id="1865" href="Function.Construct.Identity.html#1792" class="Bound Operator">_≈_</a>
  <a id="1871" class="Keyword">open</a> <a id="1876" href="Relation.Binary.Structures.html#1595" class="Module">B.IsEquivalence</a> <a id="1892" href="Function.Construct.Identity.html#1808" class="Bound">isEq</a>

  <a id="1900" href="Function.Construct.Identity.html#1900" class="Function">isCongruent</a> <a id="1912" class="Symbol">:</a> <a id="1914" href="Function.Structures.html#995" class="Record">IsCongruent</a> <a id="1926" href="Function.Base.html#704" class="Function">id</a>
  <a id="1931" href="Function.Construct.Identity.html#1900" class="Function">isCongruent</a> <a id="1943" class="Symbol">=</a> <a id="1945" class="Keyword">record</a>
    <a id="1956" class="Symbol">{</a> <a id="1958" href="Function.Structures.html#1062" class="Field">cong</a>           <a id="1973" class="Symbol">=</a> <a id="1975" href="Function.Base.html#704" class="Function">id</a>
    <a id="1982" class="Symbol">;</a> <a id="1984" href="Function.Structures.html#1106" class="Field">isEquivalence₁</a> <a id="1999" class="Symbol">=</a> <a id="2001" href="Function.Construct.Identity.html#1808" class="Bound">isEq</a>
    <a id="2010" class="Symbol">;</a> <a id="2012" href="Function.Structures.html#1146" class="Field">isEquivalence₂</a> <a id="2027" class="Symbol">=</a> <a id="2029" href="Function.Construct.Identity.html#1808" class="Bound">isEq</a>
    <a id="2038" class="Symbol">}</a>

  <a id="2043" href="Function.Construct.Identity.html#2043" class="Function">isInjection</a> <a id="2055" class="Symbol">:</a> <a id="2057" href="Function.Structures.html#1479" class="Record">IsInjection</a> <a id="2069" href="Function.Base.html#704" class="Function">id</a>
  <a id="2074" href="Function.Construct.Identity.html#2043" class="Function">isInjection</a> <a id="2086" class="Symbol">=</a> <a id="2088" class="Keyword">record</a>
    <a id="2099" class="Symbol">{</a> <a id="2101" href="Function.Structures.html#1546" class="Field">isCongruent</a> <a id="2113" class="Symbol">=</a> <a id="2115" href="Function.Construct.Identity.html#1900" class="Function">isCongruent</a>
    <a id="2131" class="Symbol">;</a> <a id="2133" href="Function.Structures.html#1579" class="Field">injective</a>   <a id="2145" class="Symbol">=</a> <a id="2147" href="Function.Construct.Identity.html#1332" class="Function">injective</a> <a id="2157" href="Function.Construct.Identity.html#1792" class="Bound Operator">_≈_</a>
    <a id="2165" class="Symbol">}</a>

  <a id="2170" href="Function.Construct.Identity.html#2170" class="Function">isSurjection</a> <a id="2183" class="Symbol">:</a> <a id="2185" href="Function.Structures.html#1664" class="Record">IsSurjection</a> <a id="2198" href="Function.Base.html#704" class="Function">id</a>
  <a id="2203" href="Function.Construct.Identity.html#2170" class="Function">isSurjection</a> <a id="2216" class="Symbol">=</a> <a id="2218" class="Keyword">record</a>
    <a id="2229" class="Symbol">{</a> <a id="2231" href="Function.Structures.html#1731" class="Field">isCongruent</a> <a id="2243" class="Symbol">=</a> <a id="2245" href="Function.Construct.Identity.html#1900" class="Function">isCongruent</a>
    <a id="2261" class="Symbol">;</a> <a id="2263" href="Function.Structures.html#1763" class="Field">surjective</a>  <a id="2275" class="Symbol">=</a> <a id="2277" href="Function.Construct.Identity.html#1385" class="Function">surjective</a> <a id="2288" href="Function.Construct.Identity.html#1792" class="Bound Operator">_≈_</a>
    <a id="2296" class="Symbol">}</a>

  <a id="2301" href="Function.Construct.Identity.html#2301" class="Function">isBijection</a> <a id="2313" class="Symbol">:</a> <a id="2315" href="Function.Structures.html#1970" class="Record">IsBijection</a> <a id="2327" href="Function.Base.html#704" class="Function">id</a>
  <a id="2332" href="Function.Construct.Identity.html#2301" class="Function">isBijection</a> <a id="2344" class="Symbol">=</a> <a id="2346" class="Keyword">record</a>
    <a id="2357" class="Symbol">{</a> <a id="2359" href="Function.Structures.html#2036" class="Field">isInjection</a> <a id="2371" class="Symbol">=</a> <a id="2373" href="Function.Construct.Identity.html#2043" class="Function">isInjection</a>
    <a id="2389" class="Symbol">;</a> <a id="2391" href="Function.Structures.html#2068" class="Field">surjective</a>  <a id="2403" class="Symbol">=</a> <a id="2405" href="Function.Construct.Identity.html#1385" class="Function">surjective</a> <a id="2416" href="Function.Construct.Identity.html#1792" class="Bound Operator">_≈_</a>
    <a id="2424" class="Symbol">}</a>

  <a id="2429" href="Function.Construct.Identity.html#2429" class="Function">isLeftInverse</a> <a id="2443" class="Symbol">:</a> <a id="2445" href="Function.Structures.html#2598" class="Record">IsLeftInverse</a> <a id="2459" href="Function.Base.html#704" class="Function">id</a> <a id="2462" href="Function.Base.html#704" class="Function">id</a>
  <a id="2467" href="Function.Construct.Identity.html#2429" class="Function">isLeftInverse</a> <a id="2481" class="Symbol">=</a> <a id="2483" class="Keyword">record</a>
    <a id="2494" class="Symbol">{</a> <a id="2496" href="Function.Structures.html#2682" class="Field">isCongruent</a> <a id="2508" class="Symbol">=</a> <a id="2510" href="Function.Construct.Identity.html#1900" class="Function">isCongruent</a>
    <a id="2526" class="Symbol">;</a> <a id="2528" href="Function.Structures.html#2716" class="Field">from-cong</a>   <a id="2540" class="Symbol">=</a> <a id="2542" href="Function.Base.html#704" class="Function">id</a>
    <a id="2549" class="Symbol">;</a> <a id="2551" href="Function.Structures.html#2760" class="Field">inverseˡ</a>    <a id="2563" class="Symbol">=</a> <a id="2565" href="Function.Construct.Identity.html#1520" class="Function">inverseˡ</a> <a id="2574" href="Function.Construct.Identity.html#1792" class="Bound Operator">_≈_</a>
    <a id="2582" class="Symbol">}</a>

  <a id="2587" href="Function.Construct.Identity.html#2587" class="Function">isRightInverse</a> <a id="2602" class="Symbol">:</a> <a id="2604" href="Function.Structures.html#3113" class="Record">IsRightInverse</a> <a id="2619" href="Function.Base.html#704" class="Function">id</a> <a id="2622" href="Function.Base.html#704" class="Function">id</a>
  <a id="2627" href="Function.Construct.Identity.html#2587" class="Function">isRightInverse</a> <a id="2642" class="Symbol">=</a> <a id="2644" class="Keyword">record</a>
    <a id="2655" class="Symbol">{</a> <a id="2657" href="Function.Structures.html#3198" class="Field">isCongruent</a> <a id="2669" class="Symbol">=</a> <a id="2671" href="Function.Construct.Identity.html#1900" class="Function">isCongruent</a>
    <a id="2687" class="Symbol">;</a> <a id="2689" href="Function.Structures.html#3231" class="Field">from-cong</a>   <a id="2701" class="Symbol">=</a> <a id="2703" href="Function.Base.html#704" class="Function">id</a>
    <a id="2710" class="Symbol">;</a> <a id="2712" href="Function.Structures.html#3274" class="Field">inverseʳ</a>    <a id="2724" class="Symbol">=</a> <a id="2726" href="Function.Construct.Identity.html#1573" class="Function">inverseʳ</a> <a id="2735" href="Function.Construct.Identity.html#1792" class="Bound Operator">_≈_</a>
    <a id="2743" class="Symbol">}</a>

  <a id="2748" href="Function.Construct.Identity.html#2748" class="Function">isInverse</a> <a id="2758" class="Symbol">:</a> <a id="2760" href="Function.Structures.html#3487" class="Record">IsInverse</a> <a id="2770" href="Function.Base.html#704" class="Function">id</a> <a id="2773" href="Function.Base.html#704" class="Function">id</a>
  <a id="2778" href="Function.Construct.Identity.html#2748" class="Function">isInverse</a> <a id="2788" class="Symbol">=</a> <a id="2790" class="Keyword">record</a>
    <a id="2801" class="Symbol">{</a> <a id="2803" href="Function.Structures.html#3567" class="Field">isLeftInverse</a> <a id="2817" class="Symbol">=</a> <a id="2819" href="Function.Construct.Identity.html#2429" class="Function">isLeftInverse</a>
    <a id="2837" class="Symbol">;</a> <a id="2839" href="Function.Structures.html#3609" class="Field">inverseʳ</a>      <a id="2853" class="Symbol">=</a> <a id="2855" href="Function.Construct.Identity.html#1573" class="Function">inverseʳ</a> <a id="2864" href="Function.Construct.Identity.html#1792" class="Bound Operator">_≈_</a>
    <a id="2872" class="Symbol">}</a>

<a id="2875" class="Comment">------------------------------------------------------------------------</a>
<a id="2948" class="Comment">-- Setoid bundles</a>

<a id="2967" class="Keyword">module</a> <a id="2974" href="Function.Construct.Identity.html#2974" class="Module">_</a> <a id="2976" class="Symbol">(</a><a id="2977" href="Function.Construct.Identity.html#2977" class="Bound">S</a> <a id="2979" class="Symbol">:</a> <a id="2981" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="2988" href="Function.Construct.Identity.html#1110" class="Generalizable">a</a> <a id="2990" href="Function.Construct.Identity.html#1112" class="Generalizable">ℓ</a><a id="2991" class="Symbol">)</a> <a id="2993" class="Keyword">where</a>

  <a id="3002" class="Keyword">open</a> <a id="3007" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="3014" href="Function.Construct.Identity.html#2977" class="Bound">S</a>

  <a id="3019" href="Function.Construct.Identity.html#3019" class="Function">function</a> <a id="3028" class="Symbol">:</a> <a id="3030" href="Function.Bundles.html#2041" class="Record">Func</a> <a id="3035" href="Function.Construct.Identity.html#2977" class="Bound">S</a> <a id="3037" href="Function.Construct.Identity.html#2977" class="Bound">S</a>
  <a id="3041" href="Function.Construct.Identity.html#3019" class="Function">function</a> <a id="3050" class="Symbol">=</a> <a id="3052" class="Keyword">record</a>
    <a id="3063" class="Symbol">{</a> <a id="3065" href="Function.Bundles.html#2092" class="Field">to</a>   <a id="3070" class="Symbol">=</a> <a id="3072" href="Function.Base.html#704" class="Function">id</a>
    <a id="3079" class="Symbol">;</a> <a id="3081" href="Function.Bundles.html#2111" class="Field">cong</a> <a id="3086" class="Symbol">=</a> <a id="3088" href="Function.Base.html#704" class="Function">id</a>
    <a id="3095" class="Symbol">}</a>

  <a id="3100" href="Function.Construct.Identity.html#3100" class="Function">injection</a> <a id="3110" class="Symbol">:</a> <a id="3112" href="Function.Bundles.html#2413" class="Record">Injection</a> <a id="3122" href="Function.Construct.Identity.html#2977" class="Bound">S</a> <a id="3124" href="Function.Construct.Identity.html#2977" class="Bound">S</a>
  <a id="3128" href="Function.Construct.Identity.html#3100" class="Function">injection</a> <a id="3138" class="Symbol">=</a> <a id="3140" class="Keyword">record</a>
    <a id="3151" class="Symbol">{</a> <a id="3153" href="Function.Bundles.html#2469" class="Field">to</a>        <a id="3163" class="Symbol">=</a> <a id="3165" href="Function.Base.html#704" class="Function">id</a>
    <a id="3172" class="Symbol">;</a> <a id="3174" href="Function.Bundles.html#2495" class="Field">cong</a>      <a id="3184" class="Symbol">=</a> <a id="3186" href="Function.Base.html#704" class="Function">id</a>
    <a id="3193" class="Symbol">;</a> <a id="3195" href="Function.Bundles.html#2538" class="Field">injective</a> <a id="3205" class="Symbol">=</a> <a id="3207" href="Function.Construct.Identity.html#1332" class="Function">injective</a> <a id="3217" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a>
    <a id="3225" class="Symbol">}</a>

  <a id="3230" href="Function.Construct.Identity.html#3230" class="Function">surjection</a> <a id="3241" class="Symbol">:</a> <a id="3243" href="Function.Bundles.html#2863" class="Record">Surjection</a> <a id="3254" href="Function.Construct.Identity.html#2977" class="Bound">S</a> <a id="3256" href="Function.Construct.Identity.html#2977" class="Bound">S</a>
  <a id="3260" href="Function.Construct.Identity.html#3230" class="Function">surjection</a> <a id="3271" class="Symbol">=</a> <a id="3273" class="Keyword">record</a>
    <a id="3284" class="Symbol">{</a> <a id="3286" href="Function.Bundles.html#2920" class="Field">to</a>         <a id="3297" class="Symbol">=</a> <a id="3299" href="Function.Base.html#704" class="Function">id</a>
    <a id="3306" class="Symbol">;</a> <a id="3308" href="Function.Bundles.html#2945" class="Field">cong</a>       <a id="3319" class="Symbol">=</a> <a id="3321" href="Function.Base.html#704" class="Function">id</a>
    <a id="3328" class="Symbol">;</a> <a id="3330" href="Function.Bundles.html#2987" class="Field">surjective</a> <a id="3341" class="Symbol">=</a> <a id="3343" href="Function.Construct.Identity.html#1385" class="Function">surjective</a> <a id="3354" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a>
    <a id="3362" class="Symbol">}</a>

  <a id="3367" href="Function.Construct.Identity.html#3367" class="Function">bijection</a> <a id="3377" class="Symbol">:</a> <a id="3379" href="Function.Bundles.html#3528" class="Record">Bijection</a> <a id="3389" href="Function.Construct.Identity.html#2977" class="Bound">S</a> <a id="3391" href="Function.Construct.Identity.html#2977" class="Bound">S</a>
  <a id="3395" href="Function.Construct.Identity.html#3367" class="Function">bijection</a> <a id="3405" class="Symbol">=</a> <a id="3407" class="Keyword">record</a>
    <a id="3418" class="Symbol">{</a> <a id="3420" href="Function.Bundles.html#3584" class="Field">to</a>        <a id="3430" class="Symbol">=</a> <a id="3432" href="Function.Base.html#704" class="Function">id</a>
    <a id="3439" class="Symbol">;</a> <a id="3441" href="Function.Bundles.html#3608" class="Field">cong</a>      <a id="3451" class="Symbol">=</a> <a id="3453" href="Function.Base.html#704" class="Function">id</a>
    <a id="3460" class="Symbol">;</a> <a id="3462" href="Function.Bundles.html#3649" class="Field">bijective</a> <a id="3472" class="Symbol">=</a> <a id="3474" href="Function.Construct.Identity.html#1447" class="Function">bijective</a> <a id="3484" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a>
    <a id="3492" class="Symbol">}</a>

  <a id="3497" href="Function.Construct.Identity.html#3497" class="Function">equivalence</a> <a id="3509" class="Symbol">:</a> <a id="3511" href="Function.Bundles.html#4750" class="Record">Equivalence</a> <a id="3523" href="Function.Construct.Identity.html#2977" class="Bound">S</a> <a id="3525" href="Function.Construct.Identity.html#2977" class="Bound">S</a>
  <a id="3529" href="Function.Construct.Identity.html#3497" class="Function">equivalence</a> <a id="3541" class="Symbol">=</a> <a id="3543" class="Keyword">record</a>
    <a id="3554" class="Symbol">{</a> <a id="3556" href="Function.Bundles.html#4808" class="Field">to</a>        <a id="3566" class="Symbol">=</a> <a id="3568" href="Function.Base.html#704" class="Function">id</a>
    <a id="3575" class="Symbol">;</a> <a id="3577" href="Function.Bundles.html#4832" class="Field">from</a>      <a id="3587" class="Symbol">=</a> <a id="3589" href="Function.Base.html#704" class="Function">id</a>
    <a id="3596" class="Symbol">;</a> <a id="3598" href="Function.Bundles.html#4856" class="Field">to-cong</a>   <a id="3608" class="Symbol">=</a> <a id="3610" href="Function.Base.html#704" class="Function">id</a>
    <a id="3617" class="Symbol">;</a> <a id="3619" href="Function.Bundles.html#4897" class="Field">from-cong</a> <a id="3629" class="Symbol">=</a> <a id="3631" href="Function.Base.html#704" class="Function">id</a>
    <a id="3638" class="Symbol">}</a>

  <a id="3643" href="Function.Construct.Identity.html#3643" class="Function">leftInverse</a> <a id="3655" class="Symbol">:</a> <a id="3657" href="Function.Bundles.html#5373" class="Record">LeftInverse</a> <a id="3669" href="Function.Construct.Identity.html#2977" class="Bound">S</a> <a id="3671" href="Function.Construct.Identity.html#2977" class="Bound">S</a>
  <a id="3675" href="Function.Construct.Identity.html#3643" class="Function">leftInverse</a> <a id="3687" class="Symbol">=</a> <a id="3689" class="Keyword">record</a>
    <a id="3700" class="Symbol">{</a> <a id="3702" href="Function.Bundles.html#5431" class="Field">to</a>        <a id="3712" class="Symbol">=</a> <a id="3714" href="Function.Base.html#704" class="Function">id</a>
    <a id="3721" class="Symbol">;</a> <a id="3723" href="Function.Bundles.html#5455" class="Field">from</a>      <a id="3733" class="Symbol">=</a> <a id="3735" href="Function.Base.html#704" class="Function">id</a>
    <a id="3742" class="Symbol">;</a> <a id="3744" href="Function.Bundles.html#5479" class="Field">to-cong</a>   <a id="3754" class="Symbol">=</a> <a id="3756" href="Function.Base.html#704" class="Function">id</a>
    <a id="3763" class="Symbol">;</a> <a id="3765" href="Function.Bundles.html#5520" class="Field">from-cong</a> <a id="3775" class="Symbol">=</a> <a id="3777" href="Function.Base.html#704" class="Function">id</a>
    <a id="3784" class="Symbol">;</a> <a id="3786" href="Function.Bundles.html#5563" class="Field">inverseˡ</a>  <a id="3796" class="Symbol">=</a> <a id="3798" href="Function.Construct.Identity.html#1520" class="Function">inverseˡ</a> <a id="3807" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a>
    <a id="3815" class="Symbol">}</a>

  <a id="3820" href="Function.Construct.Identity.html#3820" class="Function">rightInverse</a> <a id="3833" class="Symbol">:</a> <a id="3835" href="Function.Bundles.html#6507" class="Record">RightInverse</a> <a id="3848" href="Function.Construct.Identity.html#2977" class="Bound">S</a> <a id="3850" href="Function.Construct.Identity.html#2977" class="Bound">S</a>
  <a id="3854" href="Function.Construct.Identity.html#3820" class="Function">rightInverse</a> <a id="3867" class="Symbol">=</a> <a id="3869" class="Keyword">record</a>
    <a id="3880" class="Symbol">{</a> <a id="3882" href="Function.Bundles.html#6566" class="Field">to</a>        <a id="3892" class="Symbol">=</a> <a id="3894" href="Function.Base.html#704" class="Function">id</a>
    <a id="3901" class="Symbol">;</a> <a id="3903" href="Function.Bundles.html#6590" class="Field">from</a>      <a id="3913" class="Symbol">=</a> <a id="3915" href="Function.Base.html#704" class="Function">id</a>
    <a id="3922" class="Symbol">;</a> <a id="3924" href="Function.Bundles.html#6614" class="Field">to-cong</a>   <a id="3934" class="Symbol">=</a> <a id="3936" href="Function.Base.html#704" class="Function">id</a>
    <a id="3943" class="Symbol">;</a> <a id="3945" href="Function.Bundles.html#6655" class="Field">from-cong</a> <a id="3955" class="Symbol">=</a> <a id="3957" href="Function.Base.html#704" class="Function">id</a>
    <a id="3964" class="Symbol">;</a> <a id="3966" href="Function.Bundles.html#6700" class="Field">inverseʳ</a>  <a id="3976" class="Symbol">=</a> <a id="3978" href="Function.Construct.Identity.html#1573" class="Function">inverseʳ</a> <a id="3987" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a>
    <a id="3995" class="Symbol">}</a>

  <a id="4000" href="Function.Construct.Identity.html#4000" class="Function">inverse</a> <a id="4008" class="Symbol">:</a> <a id="4010" href="Function.Bundles.html#7338" class="Record">Inverse</a> <a id="4018" href="Function.Construct.Identity.html#2977" class="Bound">S</a> <a id="4020" href="Function.Construct.Identity.html#2977" class="Bound">S</a>
  <a id="4024" href="Function.Construct.Identity.html#4000" class="Function">inverse</a> <a id="4032" class="Symbol">=</a> <a id="4034" class="Keyword">record</a>
    <a id="4045" class="Symbol">{</a> <a id="4047" href="Function.Bundles.html#7392" class="Field">to</a>        <a id="4057" class="Symbol">=</a> <a id="4059" href="Function.Base.html#704" class="Function">id</a>
    <a id="4066" class="Symbol">;</a> <a id="4068" href="Function.Bundles.html#7416" class="Field">from</a>      <a id="4078" class="Symbol">=</a> <a id="4080" href="Function.Base.html#704" class="Function">id</a>
    <a id="4087" class="Symbol">;</a> <a id="4089" href="Function.Bundles.html#7440" class="Field">to-cong</a>   <a id="4099" class="Symbol">=</a> <a id="4101" href="Function.Base.html#704" class="Function">id</a>
    <a id="4108" class="Symbol">;</a> <a id="4110" href="Function.Bundles.html#7481" class="Field">from-cong</a> <a id="4120" class="Symbol">=</a> <a id="4122" href="Function.Base.html#704" class="Function">id</a>
    <a id="4129" class="Symbol">;</a> <a id="4131" href="Function.Bundles.html#7524" class="Field">inverse</a>   <a id="4141" class="Symbol">=</a> <a id="4143" href="Function.Construct.Identity.html#1626" class="Function">inverseᵇ</a> <a id="4152" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a>
    <a id="4160" class="Symbol">}</a>

<a id="4163" class="Comment">------------------------------------------------------------------------</a>
<a id="4236" class="Comment">-- Propositional bundles</a>

<a id="4262" class="Keyword">module</a> <a id="4269" href="Function.Construct.Identity.html#4269" class="Module">_</a> <a id="4271" class="Symbol">(</a><a id="4272" href="Function.Construct.Identity.html#4272" class="Bound">A</a> <a id="4274" class="Symbol">:</a> <a id="4276" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4280" href="Function.Construct.Identity.html#1110" class="Generalizable">a</a><a id="4281" class="Symbol">)</a> <a id="4283" class="Keyword">where</a>

  <a id="4292" href="Function.Construct.Identity.html#4292" class="Function">⟶-id</a> <a id="4297" class="Symbol">:</a> <a id="4299" href="Function.Construct.Identity.html#4272" class="Bound">A</a> <a id="4301" href="Function.Bundles.html#12110" class="Function Operator">⟶</a> <a id="4303" href="Function.Construct.Identity.html#4272" class="Bound">A</a>
  <a id="4307" href="Function.Construct.Identity.html#4292" class="Function">⟶-id</a> <a id="4312" class="Symbol">=</a> <a id="4314" href="Function.Construct.Identity.html#3019" class="Function">function</a> <a id="4323" class="Symbol">(</a><a id="4324" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="4331" href="Function.Construct.Identity.html#4272" class="Bound">A</a><a id="4332" class="Symbol">)</a>

  <a id="4337" href="Function.Construct.Identity.html#4337" class="Function">↣-id</a> <a id="4342" class="Symbol">:</a> <a id="4344" href="Function.Construct.Identity.html#4272" class="Bound">A</a> <a id="4346" href="Function.Bundles.html#12178" class="Function Operator">↣</a> <a id="4348" href="Function.Construct.Identity.html#4272" class="Bound">A</a>
  <a id="4352" href="Function.Construct.Identity.html#4337" class="Function">↣-id</a> <a id="4357" class="Symbol">=</a> <a id="4359" href="Function.Construct.Identity.html#3100" class="Function">injection</a> <a id="4369" class="Symbol">(</a><a id="4370" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="4377" href="Function.Construct.Identity.html#4272" class="Bound">A</a><a id="4378" class="Symbol">)</a>

  <a id="4383" href="Function.Construct.Identity.html#4383" class="Function">↠-id</a> <a id="4388" class="Symbol">:</a> <a id="4390" href="Function.Construct.Identity.html#4272" class="Bound">A</a> <a id="4392" href="Function.Bundles.html#12251" class="Function Operator">↠</a> <a id="4394" href="Function.Construct.Identity.html#4272" class="Bound">A</a>
  <a id="4398" href="Function.Construct.Identity.html#4383" class="Function">↠-id</a> <a id="4403" class="Symbol">=</a> <a id="4405" href="Function.Construct.Identity.html#3230" class="Function">surjection</a> <a id="4416" class="Symbol">(</a><a id="4417" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="4424" href="Function.Construct.Identity.html#4272" class="Bound">A</a><a id="4425" class="Symbol">)</a>

  <a id="4430" href="Function.Construct.Identity.html#4430" class="Function">⤖-id</a> <a id="4435" class="Symbol">:</a> <a id="4437" href="Function.Construct.Identity.html#4272" class="Bound">A</a> <a id="4439" href="Function.Bundles.html#12325" class="Function Operator">⤖</a> <a id="4441" href="Function.Construct.Identity.html#4272" class="Bound">A</a>
  <a id="4445" href="Function.Construct.Identity.html#4430" class="Function">⤖-id</a> <a id="4450" class="Symbol">=</a> <a id="4452" href="Function.Construct.Identity.html#3367" class="Function">bijection</a> <a id="4462" class="Symbol">(</a><a id="4463" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="4470" href="Function.Construct.Identity.html#4272" class="Bound">A</a><a id="4471" class="Symbol">)</a>

  <a id="4476" href="Function.Construct.Identity.html#4476" class="Function">⇔-id</a> <a id="4481" class="Symbol">:</a> <a id="4483" href="Function.Construct.Identity.html#4272" class="Bound">A</a> <a id="4485" href="Function.Bundles.html#12398" class="Function Operator">⇔</a> <a id="4487" href="Function.Construct.Identity.html#4272" class="Bound">A</a>
  <a id="4491" href="Function.Construct.Identity.html#4476" class="Function">⇔-id</a> <a id="4496" class="Symbol">=</a> <a id="4498" href="Function.Construct.Identity.html#3497" class="Function">equivalence</a> <a id="4510" class="Symbol">(</a><a id="4511" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="4518" href="Function.Construct.Identity.html#4272" class="Bound">A</a><a id="4519" class="Symbol">)</a>

  <a id="4524" href="Function.Construct.Identity.html#4524" class="Function">↩-id</a> <a id="4529" class="Symbol">:</a> <a id="4531" href="Function.Construct.Identity.html#4272" class="Bound">A</a> <a id="4533" href="Function.Bundles.html#12473" class="Function Operator">↩</a> <a id="4535" href="Function.Construct.Identity.html#4272" class="Bound">A</a>
  <a id="4539" href="Function.Construct.Identity.html#4524" class="Function">↩-id</a> <a id="4544" class="Symbol">=</a> <a id="4546" href="Function.Construct.Identity.html#3643" class="Function">leftInverse</a> <a id="4558" class="Symbol">(</a><a id="4559" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="4566" href="Function.Construct.Identity.html#4272" class="Bound">A</a><a id="4567" class="Symbol">)</a>

  <a id="4572" href="Function.Construct.Identity.html#4572" class="Function">↪-id</a> <a id="4577" class="Symbol">:</a> <a id="4579" href="Function.Construct.Identity.html#4272" class="Bound">A</a> <a id="4581" href="Function.Bundles.html#12548" class="Function Operator">↪</a> <a id="4583" href="Function.Construct.Identity.html#4272" class="Bound">A</a>
  <a id="4587" href="Function.Construct.Identity.html#4572" class="Function">↪-id</a> <a id="4592" class="Symbol">=</a> <a id="4594" href="Function.Construct.Identity.html#3820" class="Function">rightInverse</a> <a id="4607" class="Symbol">(</a><a id="4608" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="4615" href="Function.Construct.Identity.html#4272" class="Bound">A</a><a id="4616" class="Symbol">)</a>

  <a id="4621" href="Function.Construct.Identity.html#4621" class="Function">↔-id</a> <a id="4626" class="Symbol">:</a> <a id="4628" href="Function.Construct.Identity.html#4272" class="Bound">A</a> <a id="4630" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="4632" href="Function.Construct.Identity.html#4272" class="Bound">A</a>
  <a id="4636" href="Function.Construct.Identity.html#4621" class="Function">↔-id</a> <a id="4641" class="Symbol">=</a> <a id="4643" href="Function.Construct.Identity.html#4000" class="Function">inverse</a> <a id="4651" class="Symbol">(</a><a id="4652" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="4659" href="Function.Construct.Identity.html#4272" class="Bound">A</a><a id="4660" class="Symbol">)</a>


<a id="4664" class="Comment">------------------------------------------------------------------------</a>
<a id="4737" class="Comment">-- DEPRECATED NAMES</a>
<a id="4757" class="Comment">------------------------------------------------------------------------</a>
<a id="4830" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="4901" class="Comment">-- not guaranteed.</a>

<a id="4921" class="Comment">-- Version v2.0</a>

<a id="id-⟶"></a><a id="4938" href="Function.Construct.Identity.html#4938" class="Function">id-⟶</a> <a id="4943" class="Symbol">=</a> <a id="4945" href="Function.Construct.Identity.html#4292" class="Function">⟶-id</a>
<a id="4950" class="Symbol">{-#</a> <a id="4954" class="Keyword">WARNING_ON_USAGE</a> <a id="4971" class="Pragma">id-⟶</a>
<a id="4976" class="String">&quot;Warning: id-⟶ was deprecated in v2.0.
Please use ⟶-id instead.&quot;</a>
<a id="5041" class="Symbol">#-}</a>

<a id="id-↣"></a><a id="5046" href="Function.Construct.Identity.html#5046" class="Function">id-↣</a> <a id="5051" class="Symbol">=</a> <a id="5053" href="Function.Construct.Identity.html#4337" class="Function">↣-id</a>
<a id="5058" class="Symbol">{-#</a> <a id="5062" class="Keyword">WARNING_ON_USAGE</a> <a id="5079" class="Pragma">id-↣</a>
<a id="5084" class="String">&quot;Warning: id-↣ was deprecated in v2.0.
Please use ↣-id instead.&quot;</a>
<a id="5149" class="Symbol">#-}</a>

<a id="id-↠"></a><a id="5154" href="Function.Construct.Identity.html#5154" class="Function">id-↠</a> <a id="5159" class="Symbol">=</a> <a id="5161" href="Function.Construct.Identity.html#4383" class="Function">↠-id</a>
<a id="5166" class="Symbol">{-#</a> <a id="5170" class="Keyword">WARNING_ON_USAGE</a> <a id="5187" class="Pragma">id-↠</a>
<a id="5192" class="String">&quot;Warning: id-↠ was deprecated in v2.0.
Please use ↠-id instead.&quot;</a>
<a id="5257" class="Symbol">#-}</a>

<a id="id-⤖"></a><a id="5262" href="Function.Construct.Identity.html#5262" class="Function">id-⤖</a> <a id="5267" class="Symbol">=</a> <a id="5269" href="Function.Construct.Identity.html#4430" class="Function">⤖-id</a>
<a id="5274" class="Symbol">{-#</a> <a id="5278" class="Keyword">WARNING_ON_USAGE</a> <a id="5295" class="Pragma">id-⤖</a>
<a id="5300" class="String">&quot;Warning: id-⤖ was deprecated in v2.0.
Please use ⤖-id instead.&quot;</a>
<a id="5365" class="Symbol">#-}</a>

<a id="id-⇔"></a><a id="5370" href="Function.Construct.Identity.html#5370" class="Function">id-⇔</a> <a id="5375" class="Symbol">=</a> <a id="5377" href="Function.Construct.Identity.html#4476" class="Function">⇔-id</a>
<a id="5382" class="Symbol">{-#</a> <a id="5386" class="Keyword">WARNING_ON_USAGE</a> <a id="5403" class="Pragma">id-⇔</a>
<a id="5408" class="String">&quot;Warning: id-⇔ was deprecated in v2.0.
Please use ⇔-id instead.&quot;</a>
<a id="5473" class="Symbol">#-}</a>

<a id="id-↩"></a><a id="5478" href="Function.Construct.Identity.html#5478" class="Function">id-↩</a> <a id="5483" class="Symbol">=</a> <a id="5485" href="Function.Construct.Identity.html#4524" class="Function">↩-id</a>
<a id="5490" class="Symbol">{-#</a> <a id="5494" class="Keyword">WARNING_ON_USAGE</a> <a id="5511" class="Pragma">id-↩</a>
<a id="5516" class="String">&quot;Warning: id-↩ was deprecated in v2.0.
Please use ↩-id instead.&quot;</a>
<a id="5581" class="Symbol">#-}</a>

<a id="id-↪"></a><a id="5586" href="Function.Construct.Identity.html#5586" class="Function">id-↪</a> <a id="5591" class="Symbol">=</a> <a id="5593" href="Function.Construct.Identity.html#4572" class="Function">↪-id</a>
<a id="5598" class="Symbol">{-#</a> <a id="5602" class="Keyword">WARNING_ON_USAGE</a> <a id="5619" class="Pragma">id-↪</a>
<a id="5624" class="String">&quot;Warning: id-↪ was deprecated in v2.0.
Please use ↪-id instead.&quot;</a>
<a id="5689" class="Symbol">#-}</a>

<a id="id-↔"></a><a id="5694" href="Function.Construct.Identity.html#5694" class="Function">id-↔</a> <a id="5699" class="Symbol">=</a> <a id="5701" href="Function.Construct.Identity.html#4621" class="Function">↔-id</a>
<a id="5706" class="Symbol">{-#</a> <a id="5710" class="Keyword">WARNING_ON_USAGE</a> <a id="5727" class="Pragma">id-↔</a>
<a id="5732" class="String">&quot;Warning: id-↔ was deprecated in v2.0.
Please use ↔-id instead.&quot;</a>
<a id="5797" class="Symbol">#-}</a>
</pre></body></html>

==> anc/html/Function.Construct.Setoid.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Function.Construct.Setoid</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>

<a id="37" class="Comment">-- was not ported from old function hierarchy</a>

<a id="84" class="Keyword">module</a> <a id="91" href="Function.Construct.Setoid.html" class="Module">Function.Construct.Setoid</a> <a id="117" class="Keyword">where</a>

  <a id="126" class="Keyword">open</a> <a id="131" class="Keyword">import</a> <a id="138" href="Function.Bundles.html" class="Module">Function.Bundles</a> <a id="155" class="Keyword">using</a> <a id="161" class="Symbol">(</a><a id="162" href="Function.Bundles.html#2041" class="Record">Func</a><a id="166" class="Symbol">;</a> <a id="168" href="Function.Bundles.html#15492" class="Function Operator">_⟨$⟩_</a><a id="173" class="Symbol">)</a>
  <a id="177" class="Keyword">import</a> <a id="184" href="Function.Construct.Composition.html" class="Module">Function.Construct.Composition</a> <a id="215" class="Symbol">as</a> <a id="218" class="Module">Comp</a>
  <a id="225" class="Keyword">open</a> <a id="230" class="Keyword">import</a> <a id="237" href="Level.html" class="Module">Level</a> <a id="243" class="Keyword">using</a> <a id="249" class="Symbol">(</a><a id="250" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="255" class="Symbol">)</a>
  <a id="259" class="Keyword">open</a> <a id="264" class="Keyword">import</a> <a id="271" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="295" class="Keyword">using</a> <a id="301" class="Symbol">(</a><a id="302" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="308" class="Symbol">)</a>


  <a id="314" class="Keyword">private</a>
    <a id="326" class="Keyword">variable</a>
      <a id="341" href="Function.Construct.Setoid.html#341" class="Generalizable">a₁</a> <a id="344" href="Function.Construct.Setoid.html#344" class="Generalizable">a₂</a> <a id="347" href="Function.Construct.Setoid.html#347" class="Generalizable">b₁</a> <a id="350" href="Function.Construct.Setoid.html#350" class="Generalizable">b₂</a> <a id="353" href="Function.Construct.Setoid.html#353" class="Generalizable">c₁</a> <a id="356" href="Function.Construct.Setoid.html#356" class="Generalizable">c₂</a> <a id="359" class="Symbol">:</a> <a id="361" href="Agda.Primitive.html#742" class="Postulate">Level</a>

  <a id="setoid"></a><a id="370" href="Function.Construct.Setoid.html#370" class="Function">setoid</a> <a id="377" class="Symbol">:</a> <a id="379" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="386" href="Function.Construct.Setoid.html#341" class="Generalizable">a₁</a> <a id="389" href="Function.Construct.Setoid.html#344" class="Generalizable">a₂</a> <a id="392" class="Symbol">→</a> <a id="394" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="401" href="Function.Construct.Setoid.html#347" class="Generalizable">b₁</a> <a id="404" href="Function.Construct.Setoid.html#350" class="Generalizable">b₂</a> <a id="407" class="Symbol">→</a> <a id="409" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="416" class="Symbol">_</a> <a id="418" class="Symbol">_</a>
  <a id="422" href="Function.Construct.Setoid.html#370" class="Function">setoid</a> <a id="429" href="Function.Construct.Setoid.html#429" class="Bound">From</a> <a id="434" href="Function.Construct.Setoid.html#434" class="Bound">To</a> <a id="437" class="Symbol">=</a> <a id="439" class="Keyword">record</a>
    <a id="450" class="Symbol">{</a> <a id="452" href="Relation.Binary.Bundles.html#1298" class="Field">Carrier</a> <a id="460" class="Symbol">=</a> <a id="462" href="Function.Bundles.html#2041" class="Record">Func</a> <a id="467" href="Function.Construct.Setoid.html#429" class="Bound">From</a> <a id="472" href="Function.Construct.Setoid.html#434" class="Bound">To</a>
    <a id="479" class="Symbol">;</a> <a id="481" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="485" class="Symbol">=</a> <a id="487" class="Symbol">λ</a> <a id="489" href="Function.Construct.Setoid.html#489" class="Bound">f</a> <a id="491" href="Function.Construct.Setoid.html#491" class="Bound">g</a> <a id="493" class="Symbol">→</a> <a id="495" class="Symbol">∀</a> <a id="497" class="Symbol">{</a><a id="498" href="Function.Construct.Setoid.html#498" class="Bound">x</a><a id="499" class="Symbol">}</a> <a id="501" class="Symbol">→</a> <a id="503" href="Function.Construct.Setoid.html#489" class="Bound">f</a> <a id="505" href="Function.Bundles.html#15492" class="Function Operator">⟨$⟩</a> <a id="509" href="Function.Construct.Setoid.html#498" class="Bound">x</a> <a id="511" href="Relation.Binary.Bundles.html#1324" class="Field Operator">To.≈</a> <a id="516" href="Function.Construct.Setoid.html#491" class="Bound">g</a> <a id="518" href="Function.Bundles.html#15492" class="Function Operator">⟨$⟩</a> <a id="522" href="Function.Construct.Setoid.html#498" class="Bound">x</a>
    <a id="528" class="Symbol">;</a> <a id="530" href="Relation.Binary.Bundles.html#1358" class="Field">isEquivalence</a> <a id="544" class="Symbol">=</a> <a id="546" class="Keyword">record</a>
      <a id="559" class="Symbol">{</a> <a id="561" href="Relation.Binary.Structures.html#1641" class="Field">refl</a> <a id="566" class="Symbol">=</a> <a id="568" href="Relation.Binary.Structures.html#1641" class="Function">To.refl</a>
      <a id="582" class="Symbol">;</a> <a id="584" href="Relation.Binary.Structures.html#1667" class="Field">sym</a> <a id="588" class="Symbol">=</a> <a id="590" class="Symbol">λ</a> <a id="592" href="Function.Construct.Setoid.html#592" class="Bound">f≈g</a> <a id="596" class="Symbol">→</a> <a id="598" href="Relation.Binary.Structures.html#1245" class="Function">To.sym</a> <a id="605" href="Function.Construct.Setoid.html#592" class="Bound">f≈g</a>
      <a id="615" class="Symbol">;</a> <a id="617" href="Relation.Binary.Structures.html#1693" class="Field">trans</a> <a id="623" class="Symbol">=</a> <a id="625" class="Symbol">λ</a> <a id="627" href="Function.Construct.Setoid.html#627" class="Bound">f≈g</a> <a id="631" href="Function.Construct.Setoid.html#631" class="Bound">g≈h</a> <a id="635" class="Symbol">→</a> <a id="637" href="Relation.Binary.Structures.html#1271" class="Function">To.trans</a> <a id="646" href="Function.Construct.Setoid.html#627" class="Bound">f≈g</a> <a id="650" href="Function.Construct.Setoid.html#631" class="Bound">g≈h</a>
      <a id="660" class="Symbol">}</a>
    <a id="666" class="Symbol">}</a>
    <a id="672" class="Keyword">where</a>
      <a id="684" class="Keyword">module</a> <a id="691" href="Function.Construct.Setoid.html#691" class="Module">To</a> <a id="694" class="Symbol">=</a> <a id="696" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="703" href="Function.Construct.Setoid.html#434" class="Bound">To</a>

  <a id="709" class="Comment">-- This doesn&#39;t really belong here, it should be in Function.Construct.Composition but that&#39;s in stdlib</a>
  <a id="815" class="Comment">-- so will need to be contributed to there first.</a>
  <a id="867" class="Keyword">infixr</a> <a id="874" class="Number">9</a> <a id="876" href="Function.Construct.Setoid.html#882" class="Function Operator">_∙_</a>
  <a id="_∙_"></a><a id="882" href="Function.Construct.Setoid.html#882" class="Function Operator">_∙_</a> <a id="886" class="Symbol">:</a> <a id="888" class="Symbol">{</a><a id="889" href="Function.Construct.Setoid.html#889" class="Bound">A</a> <a id="891" class="Symbol">:</a> <a id="893" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="900" href="Function.Construct.Setoid.html#341" class="Generalizable">a₁</a> <a id="903" href="Function.Construct.Setoid.html#344" class="Generalizable">a₂</a><a id="905" class="Symbol">}</a> <a id="907" class="Symbol">{</a><a id="908" href="Function.Construct.Setoid.html#908" class="Bound">B</a> <a id="910" class="Symbol">:</a> <a id="912" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="919" href="Function.Construct.Setoid.html#347" class="Generalizable">b₁</a> <a id="922" href="Function.Construct.Setoid.html#350" class="Generalizable">b₂</a><a id="924" class="Symbol">}</a> <a id="926" class="Symbol">{</a><a id="927" href="Function.Construct.Setoid.html#927" class="Bound">C</a> <a id="929" class="Symbol">:</a> <a id="931" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="938" href="Function.Construct.Setoid.html#353" class="Generalizable">c₁</a> <a id="941" href="Function.Construct.Setoid.html#356" class="Generalizable">c₂</a><a id="943" class="Symbol">}</a> <a id="945" class="Symbol">→</a> <a id="947" href="Function.Bundles.html#2041" class="Record">Func</a> <a id="952" href="Function.Construct.Setoid.html#908" class="Bound">B</a> <a id="954" href="Function.Construct.Setoid.html#927" class="Bound">C</a> <a id="956" class="Symbol">→</a> <a id="958" href="Function.Bundles.html#2041" class="Record">Func</a> <a id="963" href="Function.Construct.Setoid.html#889" class="Bound">A</a> <a id="965" href="Function.Construct.Setoid.html#908" class="Bound">B</a> <a id="967" class="Symbol">→</a> <a id="969" href="Function.Bundles.html#2041" class="Record">Func</a> <a id="974" href="Function.Construct.Setoid.html#889" class="Bound">A</a> <a id="976" href="Function.Construct.Setoid.html#927" class="Bound">C</a>
  <a id="980" href="Function.Construct.Setoid.html#980" class="Bound">f</a> <a id="982" href="Function.Construct.Setoid.html#882" class="Function Operator">∙</a> <a id="984" href="Function.Construct.Setoid.html#984" class="Bound">g</a> <a id="986" class="Symbol">=</a> <a id="988" href="Function.Construct.Composition.html#5447" class="Function">Comp.function</a> <a id="1002" href="Function.Construct.Setoid.html#984" class="Bound">g</a> <a id="1004" href="Function.Construct.Setoid.html#980" class="Bound">f</a>

</pre></body></html>

==> anc/html/Function.Construct.Symmetry.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Function.Construct.Symmetry</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Some functional properties are symmetric</a>
<a id="150" class="Comment">------------------------------------------------------------------------</a>

<a id="224" class="Symbol">{-#</a> <a id="228" class="Keyword">OPTIONS</a> <a id="236" class="Pragma">--cubical-compatible</a> <a id="257" class="Pragma">--safe</a> <a id="264" class="Symbol">#-}</a>

<a id="269" class="Keyword">module</a> <a id="276" href="Function.Construct.Symmetry.html" class="Module">Function.Construct.Symmetry</a> <a id="304" class="Keyword">where</a>

<a id="311" class="Keyword">open</a> <a id="316" class="Keyword">import</a> <a id="323" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="341" class="Keyword">using</a> <a id="347" class="Symbol">(</a><a id="348" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="351" class="Symbol">;</a> <a id="353" href="Data.Product.Base.html#5188" class="Function">swap</a><a id="357" class="Symbol">;</a> <a id="359" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="364" class="Symbol">;</a> <a id="366" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="371" class="Symbol">)</a>
<a id="373" class="Keyword">open</a> <a id="378" class="Keyword">import</a> <a id="385" href="Function.Base.html" class="Module">Function.Base</a> <a id="399" class="Keyword">using</a> <a id="405" class="Symbol">(</a><a id="406" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="409" class="Symbol">)</a>
<a id="411" class="Keyword">open</a> <a id="416" class="Keyword">import</a> <a id="423" href="Function.Definitions.html" class="Module">Function.Definitions</a>
  <a id="446" class="Keyword">using</a> <a id="452" class="Symbol">(</a><a id="453" href="Function.Definitions.html#1008" class="Function">Bijective</a><a id="462" class="Symbol">;</a> <a id="464" href="Function.Definitions.html#842" class="Function">Injective</a><a id="473" class="Symbol">;</a> <a id="475" href="Function.Definitions.html#919" class="Function">Surjective</a><a id="485" class="Symbol">;</a> <a id="487" href="Function.Definitions.html#1082" class="Function">Inverseˡ</a><a id="495" class="Symbol">;</a> <a id="497" href="Function.Definitions.html#1169" class="Function">Inverseʳ</a><a id="505" class="Symbol">;</a> <a id="507" href="Function.Definitions.html#1256" class="Function">Inverseᵇ</a>
        <a id="524" class="Symbol">;</a> <a id="526" href="Function.Definitions.html#765" class="Function">Congruent</a><a id="535" class="Symbol">)</a>
<a id="537" class="Keyword">open</a> <a id="542" class="Keyword">import</a> <a id="549" href="Function.Structures.html" class="Module">Function.Structures</a>
  <a id="571" class="Keyword">using</a> <a id="577" class="Symbol">(</a><a id="578" href="Function.Structures.html#1970" class="Record">IsBijection</a><a id="589" class="Symbol">;</a> <a id="591" href="Function.Structures.html#995" class="Record">IsCongruent</a><a id="602" class="Symbol">;</a> <a id="604" href="Function.Structures.html#3113" class="Record">IsRightInverse</a><a id="618" class="Symbol">;</a> <a id="620" href="Function.Structures.html#2598" class="Record">IsLeftInverse</a><a id="633" class="Symbol">;</a> <a id="635" href="Function.Structures.html#3487" class="Record">IsInverse</a><a id="644" class="Symbol">)</a>
<a id="646" class="Keyword">open</a> <a id="651" class="Keyword">import</a> <a id="658" href="Function.Bundles.html" class="Module">Function.Bundles</a>
  <a id="677" class="Keyword">using</a> <a id="683" class="Symbol">(</a><a id="684" href="Function.Bundles.html#3528" class="Record">Bijection</a><a id="693" class="Symbol">;</a> <a id="695" href="Function.Bundles.html#4750" class="Record">Equivalence</a><a id="706" class="Symbol">;</a> <a id="708" href="Function.Bundles.html#5373" class="Record">LeftInverse</a><a id="719" class="Symbol">;</a> <a id="721" href="Function.Bundles.html#6507" class="Record">RightInverse</a><a id="733" class="Symbol">;</a> <a id="735" href="Function.Bundles.html#7338" class="Record">Inverse</a>
        <a id="751" class="Symbol">;</a> <a id="753" href="Function.Bundles.html#12325" class="Function Operator">_⤖_</a><a id="756" class="Symbol">;</a> <a id="758" href="Function.Bundles.html#12398" class="Function Operator">_⇔_</a><a id="761" class="Symbol">;</a> <a id="763" href="Function.Bundles.html#12473" class="Function Operator">_↩_</a><a id="766" class="Symbol">;</a> <a id="768" href="Function.Bundles.html#12548" class="Function Operator">_↪_</a><a id="771" class="Symbol">;</a> <a id="773" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a><a id="776" class="Symbol">)</a>
<a id="778" class="Keyword">open</a> <a id="783" class="Keyword">import</a> <a id="790" href="Level.html" class="Module">Level</a> <a id="796" class="Keyword">using</a> <a id="802" class="Symbol">(</a><a id="803" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="808" class="Symbol">)</a>
<a id="810" class="Keyword">open</a> <a id="815" class="Keyword">import</a> <a id="822" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="843" class="Keyword">using</a> <a id="849" class="Symbol">(</a><a id="850" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="853" class="Symbol">)</a>
<a id="855" class="Keyword">open</a> <a id="860" class="Keyword">import</a> <a id="867" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="895" class="Keyword">using</a> <a id="901" class="Symbol">(</a><a id="902" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a><a id="911" class="Symbol">;</a> <a id="913" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a><a id="922" class="Symbol">;</a> <a id="924" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a><a id="934" class="Symbol">)</a>
<a id="936" class="Keyword">open</a> <a id="941" class="Keyword">import</a> <a id="948" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="972" class="Keyword">using</a> <a id="978" class="Symbol">(</a><a id="979" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="985" class="Symbol">)</a>
<a id="987" class="Keyword">open</a> <a id="992" class="Keyword">import</a> <a id="999" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="1042" class="Keyword">using</a> <a id="1048" class="Symbol">(</a><a id="1049" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="1052" class="Symbol">;</a> <a id="1054" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a><a id="1058" class="Symbol">)</a>
<a id="1060" class="Keyword">open</a> <a id="1065" class="Keyword">import</a> <a id="1072" href="Relation.Binary.PropositionalEquality.Properties.html" class="Module">Relation.Binary.PropositionalEquality.Properties</a> <a id="1121" class="Keyword">using</a> <a id="1127" class="Symbol">(</a><a id="1128" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a><a id="1134" class="Symbol">)</a>

<a id="1137" class="Keyword">private</a>
  <a id="1147" class="Keyword">variable</a>
    <a id="1160" href="Function.Construct.Symmetry.html#1160" class="Generalizable">a</a> <a id="1162" href="Function.Construct.Symmetry.html#1162" class="Generalizable">b</a> <a id="1164" href="Function.Construct.Symmetry.html#1164" class="Generalizable">c</a> <a id="1166" href="Function.Construct.Symmetry.html#1166" class="Generalizable">ℓ₁</a> <a id="1169" href="Function.Construct.Symmetry.html#1169" class="Generalizable">ℓ₂</a> <a id="1172" href="Function.Construct.Symmetry.html#1172" class="Generalizable">ℓ₃</a> <a id="1175" class="Symbol">:</a> <a id="1177" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="1187" href="Function.Construct.Symmetry.html#1187" class="Generalizable">A</a> <a id="1189" href="Function.Construct.Symmetry.html#1189" class="Generalizable">B</a> <a id="1191" href="Function.Construct.Symmetry.html#1191" class="Generalizable">C</a> <a id="1193" class="Symbol">:</a> <a id="1195" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1199" href="Function.Construct.Symmetry.html#1160" class="Generalizable">a</a>

<a id="1202" class="Comment">------------------------------------------------------------------------</a>
<a id="1275" class="Comment">-- Properties</a>

<a id="1290" class="Keyword">module</a> <a id="1297" href="Function.Construct.Symmetry.html#1297" class="Module">_</a> <a id="1299" class="Symbol">{</a><a id="1300" href="Function.Construct.Symmetry.html#1300" class="Bound">≈₁</a> <a id="1303" class="Symbol">:</a> <a id="1305" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1309" href="Function.Construct.Symmetry.html#1187" class="Generalizable">A</a> <a id="1311" href="Function.Construct.Symmetry.html#1166" class="Generalizable">ℓ₁</a><a id="1313" class="Symbol">}</a> <a id="1315" class="Symbol">{</a><a id="1316" href="Function.Construct.Symmetry.html#1316" class="Bound">≈₂</a> <a id="1319" class="Symbol">:</a> <a id="1321" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1325" href="Function.Construct.Symmetry.html#1189" class="Generalizable">B</a> <a id="1327" href="Function.Construct.Symmetry.html#1169" class="Generalizable">ℓ₂</a><a id="1329" class="Symbol">}</a> <a id="1331" class="Symbol">{</a><a id="1332" href="Function.Construct.Symmetry.html#1332" class="Bound">f</a> <a id="1334" class="Symbol">:</a> <a id="1336" href="Function.Construct.Symmetry.html#1187" class="Generalizable">A</a> <a id="1338" class="Symbol">→</a> <a id="1340" href="Function.Construct.Symmetry.html#1189" class="Generalizable">B</a><a id="1341" class="Symbol">}</a>
         <a id="1352" class="Symbol">(</a><a id="1353" href="Function.Construct.Symmetry.html#1353" class="Bound">(</a><a id="1354" href="Function.Construct.Symmetry.html#1354" class="Bound">inj</a> <a id="1358" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1360" href="Function.Construct.Symmetry.html#1360" class="Bound">surj</a><a id="1364" href="Function.Construct.Symmetry.html#1353" class="Bound">)</a> <a id="1366" class="Symbol">:</a> <a id="1368" href="Function.Definitions.html#1008" class="Function">Bijective</a> <a id="1378" href="Function.Construct.Symmetry.html#1300" class="Bound">≈₁</a> <a id="1381" href="Function.Construct.Symmetry.html#1316" class="Bound">≈₂</a> <a id="1384" href="Function.Construct.Symmetry.html#1332" class="Bound">f</a><a id="1385" class="Symbol">)</a>
         <a id="1396" class="Keyword">where</a>

  <a id="1405" class="Keyword">private</a>
    <a id="1417" href="Function.Construct.Symmetry.html#1417" class="Function">f⁻¹</a>      <a id="1426" class="Symbol">=</a> <a id="1428" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="1434" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1436" href="Function.Construct.Symmetry.html#1360" class="Bound">surj</a>
    <a id="1445" href="Function.Construct.Symmetry.html#1445" class="Function">f∘f⁻¹≡id</a> <a id="1454" class="Symbol">=</a> <a id="1456" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="1462" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1464" href="Function.Construct.Symmetry.html#1360" class="Bound">surj</a>

  <a id="1472" href="Function.Construct.Symmetry.html#1472" class="Function">injective</a> <a id="1482" class="Symbol">:</a> <a id="1484" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="1494" href="Function.Construct.Symmetry.html#1300" class="Bound">≈₁</a> <a id="1497" class="Symbol">→</a> <a id="1499" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="1509" href="Function.Construct.Symmetry.html#1316" class="Bound">≈₂</a> <a id="1512" class="Symbol">→</a> <a id="1514" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="1525" href="Function.Construct.Symmetry.html#1316" class="Bound">≈₂</a> <a id="1528" class="Symbol">→</a>
              <a id="1544" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="1554" href="Function.Construct.Symmetry.html#1300" class="Bound">≈₁</a> <a id="1557" href="Function.Construct.Symmetry.html#1316" class="Bound">≈₂</a> <a id="1560" href="Function.Construct.Symmetry.html#1332" class="Bound">f</a> <a id="1562" class="Symbol">→</a> <a id="1564" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="1574" href="Function.Construct.Symmetry.html#1316" class="Bound">≈₂</a> <a id="1577" href="Function.Construct.Symmetry.html#1300" class="Bound">≈₁</a> <a id="1580" href="Function.Construct.Symmetry.html#1417" class="Function">f⁻¹</a>
  <a id="1586" href="Function.Construct.Symmetry.html#1472" class="Function">injective</a> <a id="1596" href="Function.Construct.Symmetry.html#1596" class="Bound">refl</a> <a id="1601" href="Function.Construct.Symmetry.html#1601" class="Bound">sym</a> <a id="1605" href="Function.Construct.Symmetry.html#1605" class="Bound">trans</a> <a id="1611" href="Function.Construct.Symmetry.html#1611" class="Bound">cong</a> <a id="1616" href="Function.Construct.Symmetry.html#1616" class="Bound">gx≈gy</a> <a id="1622" class="Symbol">=</a>
    <a id="1628" href="Function.Construct.Symmetry.html#1605" class="Bound">trans</a> <a id="1634" class="Symbol">(</a><a id="1635" href="Function.Construct.Symmetry.html#1605" class="Bound">trans</a> <a id="1641" class="Symbol">(</a><a id="1642" href="Function.Construct.Symmetry.html#1601" class="Bound">sym</a> <a id="1646" class="Symbol">(</a><a id="1647" href="Function.Construct.Symmetry.html#1445" class="Function">f∘f⁻¹≡id</a> <a id="1656" class="Symbol">_</a> <a id="1658" href="Function.Construct.Symmetry.html#1596" class="Bound">refl</a><a id="1662" class="Symbol">))</a> <a id="1665" class="Symbol">(</a><a id="1666" href="Function.Construct.Symmetry.html#1611" class="Bound">cong</a> <a id="1671" href="Function.Construct.Symmetry.html#1616" class="Bound">gx≈gy</a><a id="1676" class="Symbol">))</a> <a id="1679" class="Symbol">(</a><a id="1680" href="Function.Construct.Symmetry.html#1445" class="Function">f∘f⁻¹≡id</a> <a id="1689" class="Symbol">_</a> <a id="1691" href="Function.Construct.Symmetry.html#1596" class="Bound">refl</a><a id="1695" class="Symbol">)</a>

  <a id="1700" href="Function.Construct.Symmetry.html#1700" class="Function">surjective</a> <a id="1711" class="Symbol">:</a> <a id="1713" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="1723" href="Function.Construct.Symmetry.html#1300" class="Bound">≈₁</a> <a id="1726" class="Symbol">→</a> <a id="1728" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="1739" href="Function.Construct.Symmetry.html#1316" class="Bound">≈₂</a> <a id="1742" class="Symbol">→</a> <a id="1744" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="1755" href="Function.Construct.Symmetry.html#1316" class="Bound">≈₂</a> <a id="1758" href="Function.Construct.Symmetry.html#1300" class="Bound">≈₁</a> <a id="1761" href="Function.Construct.Symmetry.html#1417" class="Function">f⁻¹</a>
  <a id="1767" href="Function.Construct.Symmetry.html#1700" class="Function">surjective</a> <a id="1778" href="Function.Construct.Symmetry.html#1778" class="Bound">refl</a> <a id="1783" href="Function.Construct.Symmetry.html#1783" class="Bound">trans</a> <a id="1789" href="Function.Construct.Symmetry.html#1789" class="Bound">x</a> <a id="1791" class="Symbol">=</a> <a id="1793" href="Function.Construct.Symmetry.html#1332" class="Bound">f</a> <a id="1795" href="Function.Construct.Symmetry.html#1789" class="Bound">x</a> <a id="1797" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1799" href="Function.Construct.Symmetry.html#1354" class="Bound">inj</a> <a id="1803" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1805" href="Function.Construct.Symmetry.html#1783" class="Bound">trans</a> <a id="1811" class="Symbol">(</a><a id="1812" href="Function.Construct.Symmetry.html#1445" class="Function">f∘f⁻¹≡id</a> <a id="1821" class="Symbol">_</a> <a id="1823" href="Function.Construct.Symmetry.html#1778" class="Bound">refl</a><a id="1827" class="Symbol">)</a>

  <a id="1832" href="Function.Construct.Symmetry.html#1832" class="Function">bijective</a> <a id="1842" class="Symbol">:</a> <a id="1844" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="1854" href="Function.Construct.Symmetry.html#1300" class="Bound">≈₁</a> <a id="1857" class="Symbol">→</a> <a id="1859" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="1869" href="Function.Construct.Symmetry.html#1316" class="Bound">≈₂</a> <a id="1872" class="Symbol">→</a> <a id="1874" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="1885" href="Function.Construct.Symmetry.html#1316" class="Bound">≈₂</a> <a id="1888" class="Symbol">→</a>
              <a id="1904" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="1914" href="Function.Construct.Symmetry.html#1300" class="Bound">≈₁</a> <a id="1917" href="Function.Construct.Symmetry.html#1316" class="Bound">≈₂</a> <a id="1920" href="Function.Construct.Symmetry.html#1332" class="Bound">f</a> <a id="1922" class="Symbol">→</a> <a id="1924" href="Function.Definitions.html#1008" class="Function">Bijective</a> <a id="1934" href="Function.Construct.Symmetry.html#1316" class="Bound">≈₂</a> <a id="1937" href="Function.Construct.Symmetry.html#1300" class="Bound">≈₁</a> <a id="1940" href="Function.Construct.Symmetry.html#1417" class="Function">f⁻¹</a>
  <a id="1946" href="Function.Construct.Symmetry.html#1832" class="Function">bijective</a> <a id="1956" href="Function.Construct.Symmetry.html#1956" class="Bound">refl</a> <a id="1961" href="Function.Construct.Symmetry.html#1961" class="Bound">sym</a> <a id="1965" href="Function.Construct.Symmetry.html#1965" class="Bound">trans</a> <a id="1971" href="Function.Construct.Symmetry.html#1971" class="Bound">cong</a> <a id="1976" class="Symbol">=</a> <a id="1978" href="Function.Construct.Symmetry.html#1472" class="Function">injective</a> <a id="1988" href="Function.Construct.Symmetry.html#1956" class="Bound">refl</a> <a id="1993" href="Function.Construct.Symmetry.html#1961" class="Bound">sym</a> <a id="1997" href="Function.Construct.Symmetry.html#1965" class="Bound">trans</a> <a id="2003" href="Function.Construct.Symmetry.html#1971" class="Bound">cong</a> <a id="2008" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2010" href="Function.Construct.Symmetry.html#1700" class="Function">surjective</a> <a id="2021" href="Function.Construct.Symmetry.html#1956" class="Bound">refl</a> <a id="2026" href="Function.Construct.Symmetry.html#1965" class="Bound">trans</a>

<a id="2033" class="Keyword">module</a> <a id="2040" href="Function.Construct.Symmetry.html#2040" class="Module">_</a> <a id="2042" class="Symbol">(</a><a id="2043" href="Function.Construct.Symmetry.html#2043" class="Bound">≈₁</a> <a id="2046" class="Symbol">:</a> <a id="2048" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2052" href="Function.Construct.Symmetry.html#1187" class="Generalizable">A</a> <a id="2054" href="Function.Construct.Symmetry.html#1166" class="Generalizable">ℓ₁</a><a id="2056" class="Symbol">)</a> <a id="2058" class="Symbol">(</a><a id="2059" href="Function.Construct.Symmetry.html#2059" class="Bound">≈₂</a> <a id="2062" class="Symbol">:</a> <a id="2064" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2068" href="Function.Construct.Symmetry.html#1189" class="Generalizable">B</a> <a id="2070" href="Function.Construct.Symmetry.html#1169" class="Generalizable">ℓ₂</a><a id="2072" class="Symbol">)</a> <a id="2074" class="Symbol">{</a><a id="2075" href="Function.Construct.Symmetry.html#2075" class="Bound">f</a> <a id="2077" class="Symbol">:</a> <a id="2079" href="Function.Construct.Symmetry.html#1187" class="Generalizable">A</a> <a id="2081" class="Symbol">→</a> <a id="2083" href="Function.Construct.Symmetry.html#1189" class="Generalizable">B</a><a id="2084" class="Symbol">}</a> <a id="2086" class="Symbol">{</a><a id="2087" href="Function.Construct.Symmetry.html#2087" class="Bound">f⁻¹</a> <a id="2091" class="Symbol">:</a> <a id="2093" href="Function.Construct.Symmetry.html#1189" class="Generalizable">B</a> <a id="2095" class="Symbol">→</a> <a id="2097" href="Function.Construct.Symmetry.html#1187" class="Generalizable">A</a><a id="2098" class="Symbol">}</a> <a id="2100" class="Keyword">where</a>

  <a id="2109" href="Function.Construct.Symmetry.html#2109" class="Function">inverseʳ</a> <a id="2118" class="Symbol">:</a> <a id="2120" href="Function.Definitions.html#1082" class="Function">Inverseˡ</a> <a id="2129" href="Function.Construct.Symmetry.html#2043" class="Bound">≈₁</a> <a id="2132" href="Function.Construct.Symmetry.html#2059" class="Bound">≈₂</a> <a id="2135" href="Function.Construct.Symmetry.html#2075" class="Bound">f</a> <a id="2137" href="Function.Construct.Symmetry.html#2087" class="Bound">f⁻¹</a> <a id="2141" class="Symbol">→</a> <a id="2143" href="Function.Definitions.html#1169" class="Function">Inverseʳ</a> <a id="2152" href="Function.Construct.Symmetry.html#2059" class="Bound">≈₂</a> <a id="2155" href="Function.Construct.Symmetry.html#2043" class="Bound">≈₁</a> <a id="2158" href="Function.Construct.Symmetry.html#2087" class="Bound">f⁻¹</a> <a id="2162" href="Function.Construct.Symmetry.html#2075" class="Bound">f</a>
  <a id="2166" href="Function.Construct.Symmetry.html#2109" class="Function">inverseʳ</a> <a id="2175" href="Function.Construct.Symmetry.html#2175" class="Bound">inv</a> <a id="2179" class="Symbol">=</a> <a id="2181" href="Function.Construct.Symmetry.html#2175" class="Bound">inv</a>

  <a id="2188" href="Function.Construct.Symmetry.html#2188" class="Function">inverseˡ</a> <a id="2197" class="Symbol">:</a> <a id="2199" href="Function.Definitions.html#1169" class="Function">Inverseʳ</a> <a id="2208" href="Function.Construct.Symmetry.html#2043" class="Bound">≈₁</a> <a id="2211" href="Function.Construct.Symmetry.html#2059" class="Bound">≈₂</a> <a id="2214" href="Function.Construct.Symmetry.html#2075" class="Bound">f</a> <a id="2216" href="Function.Construct.Symmetry.html#2087" class="Bound">f⁻¹</a> <a id="2220" class="Symbol">→</a> <a id="2222" href="Function.Definitions.html#1082" class="Function">Inverseˡ</a> <a id="2231" href="Function.Construct.Symmetry.html#2059" class="Bound">≈₂</a> <a id="2234" href="Function.Construct.Symmetry.html#2043" class="Bound">≈₁</a> <a id="2237" href="Function.Construct.Symmetry.html#2087" class="Bound">f⁻¹</a> <a id="2241" href="Function.Construct.Symmetry.html#2075" class="Bound">f</a>
  <a id="2245" href="Function.Construct.Symmetry.html#2188" class="Function">inverseˡ</a> <a id="2254" href="Function.Construct.Symmetry.html#2254" class="Bound">inv</a> <a id="2258" class="Symbol">=</a> <a id="2260" href="Function.Construct.Symmetry.html#2254" class="Bound">inv</a>

  <a id="2267" href="Function.Construct.Symmetry.html#2267" class="Function">inverseᵇ</a> <a id="2276" class="Symbol">:</a> <a id="2278" href="Function.Definitions.html#1256" class="Function">Inverseᵇ</a> <a id="2287" href="Function.Construct.Symmetry.html#2043" class="Bound">≈₁</a> <a id="2290" href="Function.Construct.Symmetry.html#2059" class="Bound">≈₂</a> <a id="2293" href="Function.Construct.Symmetry.html#2075" class="Bound">f</a> <a id="2295" href="Function.Construct.Symmetry.html#2087" class="Bound">f⁻¹</a> <a id="2299" class="Symbol">→</a> <a id="2301" href="Function.Definitions.html#1256" class="Function">Inverseᵇ</a> <a id="2310" href="Function.Construct.Symmetry.html#2059" class="Bound">≈₂</a> <a id="2313" href="Function.Construct.Symmetry.html#2043" class="Bound">≈₁</a> <a id="2316" href="Function.Construct.Symmetry.html#2087" class="Bound">f⁻¹</a> <a id="2320" href="Function.Construct.Symmetry.html#2075" class="Bound">f</a>
  <a id="2324" href="Function.Construct.Symmetry.html#2267" class="Function">inverseᵇ</a> <a id="2333" class="Symbol">(</a><a id="2334" href="Function.Construct.Symmetry.html#2334" class="Bound">invˡ</a> <a id="2339" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2341" href="Function.Construct.Symmetry.html#2341" class="Bound">invʳ</a><a id="2345" class="Symbol">)</a> <a id="2347" class="Symbol">=</a> <a id="2349" class="Symbol">(</a><a id="2350" href="Function.Construct.Symmetry.html#2341" class="Bound">invʳ</a> <a id="2355" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2357" href="Function.Construct.Symmetry.html#2334" class="Bound">invˡ</a><a id="2361" class="Symbol">)</a>

<a id="2364" class="Comment">------------------------------------------------------------------------</a>
<a id="2437" class="Comment">-- Structures</a>

<a id="2452" class="Keyword">module</a> <a id="2459" href="Function.Construct.Symmetry.html#2459" class="Module">_</a> <a id="2461" class="Symbol">{</a><a id="2462" href="Function.Construct.Symmetry.html#2462" class="Bound">≈₁</a> <a id="2465" class="Symbol">:</a> <a id="2467" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2471" href="Function.Construct.Symmetry.html#1187" class="Generalizable">A</a> <a id="2473" href="Function.Construct.Symmetry.html#1166" class="Generalizable">ℓ₁</a><a id="2475" class="Symbol">}</a> <a id="2477" class="Symbol">{</a><a id="2478" href="Function.Construct.Symmetry.html#2478" class="Bound">≈₂</a> <a id="2481" class="Symbol">:</a> <a id="2483" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2487" href="Function.Construct.Symmetry.html#1189" class="Generalizable">B</a> <a id="2489" href="Function.Construct.Symmetry.html#1169" class="Generalizable">ℓ₂</a><a id="2491" class="Symbol">}</a>
         <a id="2502" class="Symbol">{</a><a id="2503" href="Function.Construct.Symmetry.html#2503" class="Bound">f</a> <a id="2505" class="Symbol">:</a> <a id="2507" href="Function.Construct.Symmetry.html#1187" class="Generalizable">A</a> <a id="2509" class="Symbol">→</a> <a id="2511" href="Function.Construct.Symmetry.html#1189" class="Generalizable">B</a><a id="2512" class="Symbol">}</a> <a id="2514" class="Symbol">(</a><a id="2515" href="Function.Construct.Symmetry.html#2515" class="Bound">isBij</a> <a id="2521" class="Symbol">:</a> <a id="2523" href="Function.Structures.html#1970" class="Record">IsBijection</a> <a id="2535" href="Function.Construct.Symmetry.html#2462" class="Bound">≈₁</a> <a id="2538" href="Function.Construct.Symmetry.html#2478" class="Bound">≈₂</a> <a id="2541" href="Function.Construct.Symmetry.html#2503" class="Bound">f</a><a id="2542" class="Symbol">)</a>
         <a id="2553" class="Keyword">where</a>

  <a id="2562" class="Keyword">private</a>
    <a id="2574" class="Keyword">module</a> <a id="2581" href="Function.Construct.Symmetry.html#2581" class="Module">IB</a> <a id="2584" class="Symbol">=</a> <a id="2586" href="Function.Structures.html#1970" class="Module">IsBijection</a> <a id="2598" href="Function.Construct.Symmetry.html#2515" class="Bound">isBij</a>
    <a id="2608" href="Function.Construct.Symmetry.html#2608" class="Function">f⁻¹</a>       <a id="2618" class="Symbol">=</a> <a id="2620" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="2626" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2628" href="Function.Structures.html#2068" class="Field">IB.surjective</a>

  <a id="2645" class="Comment">-- We can only flip a bijection if the witness produced by the</a>
  <a id="2710" class="Comment">-- surjection proof respects the equality on the codomain.</a>
  <a id="2771" href="Function.Construct.Symmetry.html#2771" class="Function">isBijection</a> <a id="2783" class="Symbol">:</a> <a id="2785" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="2795" href="Function.Construct.Symmetry.html#2478" class="Bound">≈₂</a> <a id="2798" href="Function.Construct.Symmetry.html#2462" class="Bound">≈₁</a> <a id="2801" href="Function.Construct.Symmetry.html#2608" class="Function">f⁻¹</a> <a id="2805" class="Symbol">→</a> <a id="2807" href="Function.Structures.html#1970" class="Record">IsBijection</a> <a id="2819" href="Function.Construct.Symmetry.html#2478" class="Bound">≈₂</a> <a id="2822" href="Function.Construct.Symmetry.html#2462" class="Bound">≈₁</a> <a id="2825" href="Function.Construct.Symmetry.html#2608" class="Function">f⁻¹</a>
  <a id="2831" href="Function.Construct.Symmetry.html#2771" class="Function">isBijection</a> <a id="2843" href="Function.Construct.Symmetry.html#2843" class="Bound">f⁻¹-cong</a> <a id="2852" class="Symbol">=</a> <a id="2854" class="Keyword">record</a>
    <a id="2865" class="Symbol">{</a> <a id="2867" href="Function.Structures.html#2036" class="Field">isInjection</a> <a id="2879" class="Symbol">=</a> <a id="2881" class="Keyword">record</a>
      <a id="2894" class="Symbol">{</a> <a id="2896" href="Function.Structures.html#1546" class="Field">isCongruent</a> <a id="2908" class="Symbol">=</a> <a id="2910" class="Keyword">record</a>
        <a id="2925" class="Symbol">{</a> <a id="2927" href="Function.Structures.html#1062" class="Field">cong</a>           <a id="2942" class="Symbol">=</a> <a id="2944" href="Function.Construct.Symmetry.html#2843" class="Bound">f⁻¹-cong</a>
        <a id="2961" class="Symbol">;</a> <a id="2963" href="Function.Structures.html#1106" class="Field">isEquivalence₁</a> <a id="2978" class="Symbol">=</a> <a id="2980" href="Relation.Binary.Bundles.html#1358" class="Function">IB.Eq₂.isEquivalence</a>
        <a id="3009" class="Symbol">;</a> <a id="3011" href="Function.Structures.html#1146" class="Field">isEquivalence₂</a> <a id="3026" class="Symbol">=</a> <a id="3028" href="Relation.Binary.Bundles.html#1358" class="Function">IB.Eq₁.isEquivalence</a>
        <a id="3057" class="Symbol">}</a>
      <a id="3065" class="Symbol">;</a> <a id="3067" href="Function.Structures.html#1579" class="Field">injective</a> <a id="3077" class="Symbol">=</a> <a id="3079" href="Function.Construct.Symmetry.html#1472" class="Function">injective</a> <a id="3089" href="Function.Structures.html#2147" class="Function">IB.bijective</a> <a id="3102" href="Relation.Binary.Structures.html#1641" class="Function">IB.Eq₁.refl</a> <a id="3114" href="Relation.Binary.Structures.html#1245" class="Function">IB.Eq₂.sym</a> <a id="3125" href="Relation.Binary.Structures.html#1271" class="Function">IB.Eq₂.trans</a> <a id="3138" href="Function.Structures.html#1062" class="Function">IB.cong</a>
      <a id="3152" class="Symbol">}</a>
    <a id="3158" class="Symbol">;</a> <a id="3160" href="Function.Structures.html#2068" class="Field">surjective</a> <a id="3171" class="Symbol">=</a> <a id="3173" href="Function.Construct.Symmetry.html#1700" class="Function">surjective</a> <a id="3184" href="Function.Structures.html#2147" class="Function">IB.bijective</a> <a id="3197" href="Relation.Binary.Structures.html#1641" class="Function">IB.Eq₁.refl</a> <a id="3209" href="Relation.Binary.Structures.html#1271" class="Function">IB.Eq₂.trans</a>
    <a id="3226" class="Symbol">}</a>

<a id="3229" class="Keyword">module</a> <a id="3236" href="Function.Construct.Symmetry.html#3236" class="Module">_</a> <a id="3238" class="Symbol">{</a><a id="3239" href="Function.Construct.Symmetry.html#3239" class="Bound">≈₁</a> <a id="3242" class="Symbol">:</a> <a id="3244" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3248" href="Function.Construct.Symmetry.html#1187" class="Generalizable">A</a> <a id="3250" href="Function.Construct.Symmetry.html#1166" class="Generalizable">ℓ₁</a><a id="3252" class="Symbol">}</a> <a id="3254" class="Symbol">{</a><a id="3255" href="Function.Construct.Symmetry.html#3255" class="Bound">f</a> <a id="3257" class="Symbol">:</a> <a id="3259" href="Function.Construct.Symmetry.html#1187" class="Generalizable">A</a> <a id="3261" class="Symbol">→</a> <a id="3263" href="Function.Construct.Symmetry.html#1189" class="Generalizable">B</a><a id="3264" class="Symbol">}</a> <a id="3266" class="Symbol">(</a><a id="3267" href="Function.Construct.Symmetry.html#3267" class="Bound">isBij</a> <a id="3273" class="Symbol">:</a> <a id="3275" href="Function.Structures.html#1970" class="Record">IsBijection</a> <a id="3287" href="Function.Construct.Symmetry.html#3239" class="Bound">≈₁</a> <a id="3290" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="3294" href="Function.Construct.Symmetry.html#3255" class="Bound">f</a><a id="3295" class="Symbol">)</a> <a id="3297" class="Keyword">where</a>

  <a id="3306" class="Comment">-- We can always flip a bijection if using the equality over the</a>
  <a id="3373" class="Comment">-- codomain is propositional equality.</a>
  <a id="3414" href="Function.Construct.Symmetry.html#3414" class="Function">isBijection-≡</a> <a id="3428" class="Symbol">:</a> <a id="3430" href="Function.Structures.html#1970" class="Record">IsBijection</a> <a id="3442" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="3446" href="Function.Construct.Symmetry.html#3239" class="Bound">≈₁</a> <a id="3449" class="Symbol">_</a>
  <a id="3453" href="Function.Construct.Symmetry.html#3414" class="Function">isBijection-≡</a> <a id="3467" class="Symbol">=</a> <a id="3469" href="Function.Construct.Symmetry.html#2771" class="Function">isBijection</a> <a id="3481" href="Function.Construct.Symmetry.html#3267" class="Bound">isBij</a> <a id="3487" class="Symbol">(</a><a id="3488" href="Relation.Binary.Structures.html#1719" class="Function">IB.Eq₁.reflexive</a> <a id="3505" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="3507" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="3512" class="Symbol">_)</a>
    <a id="3519" class="Keyword">where</a> <a id="3525" class="Keyword">module</a> <a id="3532" href="Function.Construct.Symmetry.html#3532" class="Module">IB</a> <a id="3535" class="Symbol">=</a> <a id="3537" href="Function.Structures.html#1970" class="Module">IsBijection</a> <a id="3549" href="Function.Construct.Symmetry.html#3267" class="Bound">isBij</a>

<a id="3556" class="Keyword">module</a> <a id="3563" href="Function.Construct.Symmetry.html#3563" class="Module">_</a> <a id="3565" class="Symbol">{</a><a id="3566" href="Function.Construct.Symmetry.html#3566" class="Bound">≈₁</a> <a id="3569" class="Symbol">:</a> <a id="3571" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3575" href="Function.Construct.Symmetry.html#1187" class="Generalizable">A</a> <a id="3577" href="Function.Construct.Symmetry.html#1166" class="Generalizable">ℓ₁</a><a id="3579" class="Symbol">}</a> <a id="3581" class="Symbol">{</a><a id="3582" href="Function.Construct.Symmetry.html#3582" class="Bound">≈₂</a> <a id="3585" class="Symbol">:</a> <a id="3587" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3591" href="Function.Construct.Symmetry.html#1189" class="Generalizable">B</a> <a id="3593" href="Function.Construct.Symmetry.html#1169" class="Generalizable">ℓ₂</a><a id="3595" class="Symbol">}</a> <a id="3597" class="Symbol">{</a><a id="3598" href="Function.Construct.Symmetry.html#3598" class="Bound">f</a> <a id="3600" class="Symbol">:</a> <a id="3602" href="Function.Construct.Symmetry.html#1187" class="Generalizable">A</a> <a id="3604" class="Symbol">→</a> <a id="3606" href="Function.Construct.Symmetry.html#1189" class="Generalizable">B</a><a id="3607" class="Symbol">}</a> <a id="3609" class="Symbol">{</a><a id="3610" href="Function.Construct.Symmetry.html#3610" class="Bound">f⁻¹</a> <a id="3614" class="Symbol">:</a> <a id="3616" href="Function.Construct.Symmetry.html#1189" class="Generalizable">B</a> <a id="3618" class="Symbol">→</a> <a id="3620" href="Function.Construct.Symmetry.html#1187" class="Generalizable">A</a><a id="3621" class="Symbol">}</a> <a id="3623" class="Keyword">where</a>

  <a id="3632" href="Function.Construct.Symmetry.html#3632" class="Function">isCongruent</a> <a id="3644" class="Symbol">:</a> <a id="3646" href="Function.Structures.html#995" class="Record">IsCongruent</a> <a id="3658" href="Function.Construct.Symmetry.html#3566" class="Bound">≈₁</a> <a id="3661" href="Function.Construct.Symmetry.html#3582" class="Bound">≈₂</a> <a id="3664" href="Function.Construct.Symmetry.html#3598" class="Bound">f</a> <a id="3666" class="Symbol">→</a> <a id="3668" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="3678" href="Function.Construct.Symmetry.html#3582" class="Bound">≈₂</a> <a id="3681" href="Function.Construct.Symmetry.html#3566" class="Bound">≈₁</a> <a id="3684" href="Function.Construct.Symmetry.html#3610" class="Bound">f⁻¹</a> <a id="3688" class="Symbol">→</a> <a id="3690" href="Function.Structures.html#995" class="Record">IsCongruent</a> <a id="3702" href="Function.Construct.Symmetry.html#3582" class="Bound">≈₂</a> <a id="3705" href="Function.Construct.Symmetry.html#3566" class="Bound">≈₁</a> <a id="3708" href="Function.Construct.Symmetry.html#3610" class="Bound">f⁻¹</a>
  <a id="3714" href="Function.Construct.Symmetry.html#3632" class="Function">isCongruent</a> <a id="3726" href="Function.Construct.Symmetry.html#3726" class="Bound">ic</a> <a id="3729" href="Function.Construct.Symmetry.html#3729" class="Bound">cg</a> <a id="3732" class="Symbol">=</a> <a id="3734" class="Keyword">record</a>
    <a id="3745" class="Symbol">{</a> <a id="3747" href="Function.Structures.html#1062" class="Field">cong</a>           <a id="3762" class="Symbol">=</a> <a id="3764" href="Function.Construct.Symmetry.html#3729" class="Bound">cg</a>
    <a id="3771" class="Symbol">;</a> <a id="3773" href="Function.Structures.html#1106" class="Field">isEquivalence₁</a> <a id="3788" class="Symbol">=</a> <a id="3790" href="Function.Structures.html#1146" class="Function">F.isEquivalence₂</a>
    <a id="3811" class="Symbol">;</a> <a id="3813" href="Function.Structures.html#1146" class="Field">isEquivalence₂</a> <a id="3828" class="Symbol">=</a> <a id="3830" href="Function.Structures.html#1106" class="Function">F.isEquivalence₁</a>
    <a id="3851" class="Symbol">}</a> <a id="3853" class="Keyword">where</a> <a id="3859" class="Keyword">module</a> <a id="3866" href="Function.Construct.Symmetry.html#3866" class="Module">F</a> <a id="3868" class="Symbol">=</a> <a id="3870" href="Function.Structures.html#995" class="Module">IsCongruent</a> <a id="3882" href="Function.Construct.Symmetry.html#3726" class="Bound">ic</a>

  <a id="3888" href="Function.Construct.Symmetry.html#3888" class="Function">isLeftInverse</a> <a id="3902" class="Symbol">:</a> <a id="3904" href="Function.Structures.html#3113" class="Record">IsRightInverse</a> <a id="3919" href="Function.Construct.Symmetry.html#3566" class="Bound">≈₁</a> <a id="3922" href="Function.Construct.Symmetry.html#3582" class="Bound">≈₂</a> <a id="3925" href="Function.Construct.Symmetry.html#3598" class="Bound">f</a> <a id="3927" href="Function.Construct.Symmetry.html#3610" class="Bound">f⁻¹</a> <a id="3931" class="Symbol">→</a> <a id="3933" href="Function.Structures.html#2598" class="Record">IsLeftInverse</a> <a id="3947" href="Function.Construct.Symmetry.html#3582" class="Bound">≈₂</a> <a id="3950" href="Function.Construct.Symmetry.html#3566" class="Bound">≈₁</a> <a id="3953" href="Function.Construct.Symmetry.html#3610" class="Bound">f⁻¹</a> <a id="3957" href="Function.Construct.Symmetry.html#3598" class="Bound">f</a>
  <a id="3961" href="Function.Construct.Symmetry.html#3888" class="Function">isLeftInverse</a> <a id="3975" href="Function.Construct.Symmetry.html#3975" class="Bound">inv</a> <a id="3979" class="Symbol">=</a> <a id="3981" class="Keyword">record</a>
    <a id="3992" class="Symbol">{</a> <a id="3994" href="Function.Structures.html#2682" class="Field">isCongruent</a> <a id="4006" class="Symbol">=</a> <a id="4008" href="Function.Construct.Symmetry.html#3632" class="Function">isCongruent</a> <a id="4020" href="Function.Structures.html#3198" class="Field">F.isCongruent</a> <a id="4034" href="Function.Structures.html#3231" class="Field">F.from-cong</a>
    <a id="4050" class="Symbol">;</a> <a id="4052" href="Function.Structures.html#2716" class="Field">from-cong</a>   <a id="4064" class="Symbol">=</a> <a id="4066" href="Function.Structures.html#3376" class="Function">F.to-cong</a>
    <a id="4080" class="Symbol">;</a> <a id="4082" href="Function.Structures.html#2760" class="Field">inverseˡ</a>    <a id="4094" class="Symbol">=</a> <a id="4096" href="Function.Construct.Symmetry.html#2188" class="Function">inverseˡ</a> <a id="4105" href="Function.Construct.Symmetry.html#3566" class="Bound">≈₁</a> <a id="4108" href="Function.Construct.Symmetry.html#3582" class="Bound">≈₂</a> <a id="4111" href="Function.Structures.html#3274" class="Field">F.inverseʳ</a>
    <a id="4126" class="Symbol">}</a> <a id="4128" class="Keyword">where</a> <a id="4134" class="Keyword">module</a> <a id="4141" href="Function.Construct.Symmetry.html#4141" class="Module">F</a> <a id="4143" class="Symbol">=</a> <a id="4145" href="Function.Structures.html#3113" class="Module">IsRightInverse</a> <a id="4160" href="Function.Construct.Symmetry.html#3975" class="Bound">inv</a>

  <a id="4167" href="Function.Construct.Symmetry.html#4167" class="Function">isRightInverse</a> <a id="4182" class="Symbol">:</a> <a id="4184" href="Function.Structures.html#2598" class="Record">IsLeftInverse</a> <a id="4198" href="Function.Construct.Symmetry.html#3566" class="Bound">≈₁</a> <a id="4201" href="Function.Construct.Symmetry.html#3582" class="Bound">≈₂</a> <a id="4204" href="Function.Construct.Symmetry.html#3598" class="Bound">f</a> <a id="4206" href="Function.Construct.Symmetry.html#3610" class="Bound">f⁻¹</a> <a id="4210" class="Symbol">→</a> <a id="4212" href="Function.Structures.html#3113" class="Record">IsRightInverse</a> <a id="4227" href="Function.Construct.Symmetry.html#3582" class="Bound">≈₂</a> <a id="4230" href="Function.Construct.Symmetry.html#3566" class="Bound">≈₁</a> <a id="4233" href="Function.Construct.Symmetry.html#3610" class="Bound">f⁻¹</a> <a id="4237" href="Function.Construct.Symmetry.html#3598" class="Bound">f</a>
  <a id="4241" href="Function.Construct.Symmetry.html#4167" class="Function">isRightInverse</a> <a id="4256" href="Function.Construct.Symmetry.html#4256" class="Bound">inv</a> <a id="4260" class="Symbol">=</a> <a id="4262" class="Keyword">record</a>
    <a id="4273" class="Symbol">{</a> <a id="4275" href="Function.Structures.html#3198" class="Field">isCongruent</a> <a id="4287" class="Symbol">=</a> <a id="4289" href="Function.Construct.Symmetry.html#3632" class="Function">isCongruent</a> <a id="4301" href="Function.Structures.html#2682" class="Field">F.isCongruent</a> <a id="4315" href="Function.Structures.html#2716" class="Field">F.from-cong</a>
    <a id="4331" class="Symbol">;</a> <a id="4333" href="Function.Structures.html#3231" class="Field">from-cong</a>   <a id="4345" class="Symbol">=</a> <a id="4347" href="Function.Structures.html#2863" class="Function">F.to-cong</a>
    <a id="4361" class="Symbol">;</a> <a id="4363" href="Function.Structures.html#3274" class="Field">inverseʳ</a>    <a id="4375" class="Symbol">=</a> <a id="4377" href="Function.Construct.Symmetry.html#2109" class="Function">inverseʳ</a> <a id="4386" href="Function.Construct.Symmetry.html#3566" class="Bound">≈₁</a> <a id="4389" href="Function.Construct.Symmetry.html#3582" class="Bound">≈₂</a> <a id="4392" href="Function.Structures.html#2760" class="Field">F.inverseˡ</a>
    <a id="4407" class="Symbol">}</a> <a id="4409" class="Keyword">where</a> <a id="4415" class="Keyword">module</a> <a id="4422" href="Function.Construct.Symmetry.html#4422" class="Module">F</a> <a id="4424" class="Symbol">=</a> <a id="4426" href="Function.Structures.html#2598" class="Module">IsLeftInverse</a> <a id="4440" href="Function.Construct.Symmetry.html#4256" class="Bound">inv</a>

  <a id="4447" href="Function.Construct.Symmetry.html#4447" class="Function">isInverse</a> <a id="4457" class="Symbol">:</a> <a id="4459" href="Function.Structures.html#3487" class="Record">IsInverse</a> <a id="4469" href="Function.Construct.Symmetry.html#3566" class="Bound">≈₁</a> <a id="4472" href="Function.Construct.Symmetry.html#3582" class="Bound">≈₂</a> <a id="4475" href="Function.Construct.Symmetry.html#3598" class="Bound">f</a> <a id="4477" href="Function.Construct.Symmetry.html#3610" class="Bound">f⁻¹</a> <a id="4481" class="Symbol">→</a> <a id="4483" href="Function.Structures.html#3487" class="Record">IsInverse</a> <a id="4493" href="Function.Construct.Symmetry.html#3582" class="Bound">≈₂</a> <a id="4496" href="Function.Construct.Symmetry.html#3566" class="Bound">≈₁</a> <a id="4499" href="Function.Construct.Symmetry.html#3610" class="Bound">f⁻¹</a> <a id="4503" href="Function.Construct.Symmetry.html#3598" class="Bound">f</a>
  <a id="4507" href="Function.Construct.Symmetry.html#4447" class="Function">isInverse</a> <a id="4517" href="Function.Construct.Symmetry.html#4517" class="Bound">f-inv</a> <a id="4523" class="Symbol">=</a> <a id="4525" class="Keyword">record</a>
    <a id="4536" class="Symbol">{</a> <a id="4538" href="Function.Structures.html#3567" class="Field">isLeftInverse</a> <a id="4552" class="Symbol">=</a> <a id="4554" href="Function.Construct.Symmetry.html#3888" class="Function">isLeftInverse</a> <a id="4568" href="Function.Structures.html#3698" class="Function">F.isRightInverse</a>
    <a id="4589" class="Symbol">;</a> <a id="4591" href="Function.Structures.html#3609" class="Field">inverseʳ</a>      <a id="4605" class="Symbol">=</a> <a id="4607" href="Function.Construct.Symmetry.html#2109" class="Function">inverseʳ</a> <a id="4616" href="Function.Construct.Symmetry.html#3566" class="Bound">≈₁</a> <a id="4619" href="Function.Construct.Symmetry.html#3582" class="Bound">≈₂</a> <a id="4622" href="Function.Structures.html#2760" class="Function">F.inverseˡ</a>
    <a id="4637" class="Symbol">}</a> <a id="4639" class="Keyword">where</a> <a id="4645" class="Keyword">module</a> <a id="4652" href="Function.Construct.Symmetry.html#4652" class="Module">F</a> <a id="4654" class="Symbol">=</a> <a id="4656" href="Function.Structures.html#3487" class="Module">IsInverse</a> <a id="4666" href="Function.Construct.Symmetry.html#4517" class="Bound">f-inv</a>

<a id="4673" class="Comment">------------------------------------------------------------------------</a>
<a id="4746" class="Comment">-- Setoid bundles</a>

<a id="4765" class="Keyword">module</a> <a id="4772" href="Function.Construct.Symmetry.html#4772" class="Module">_</a> <a id="4774" class="Symbol">{</a><a id="4775" href="Function.Construct.Symmetry.html#4775" class="Bound">R</a> <a id="4777" class="Symbol">:</a> <a id="4779" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="4786" href="Function.Construct.Symmetry.html#1160" class="Generalizable">a</a> <a id="4788" href="Function.Construct.Symmetry.html#1166" class="Generalizable">ℓ₁</a><a id="4790" class="Symbol">}</a> <a id="4792" class="Symbol">{</a><a id="4793" href="Function.Construct.Symmetry.html#4793" class="Bound">S</a> <a id="4795" class="Symbol">:</a> <a id="4797" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="4804" href="Function.Construct.Symmetry.html#1162" class="Generalizable">b</a> <a id="4806" href="Function.Construct.Symmetry.html#1169" class="Generalizable">ℓ₂</a><a id="4808" class="Symbol">}</a> <a id="4810" class="Symbol">(</a><a id="4811" href="Function.Construct.Symmetry.html#4811" class="Bound">bij</a> <a id="4815" class="Symbol">:</a> <a id="4817" href="Function.Bundles.html#3528" class="Record">Bijection</a> <a id="4827" href="Function.Construct.Symmetry.html#4775" class="Bound">R</a> <a id="4829" href="Function.Construct.Symmetry.html#4793" class="Bound">S</a><a id="4830" class="Symbol">)</a> <a id="4832" class="Keyword">where</a>

  <a id="4841" class="Keyword">private</a>
    <a id="4853" class="Keyword">module</a> <a id="4860" href="Function.Construct.Symmetry.html#4860" class="Module">IB</a> <a id="4863" class="Symbol">=</a> <a id="4865" href="Function.Bundles.html#3528" class="Module">Bijection</a> <a id="4875" href="Function.Construct.Symmetry.html#4811" class="Bound">bij</a>
    <a id="4883" href="Function.Construct.Symmetry.html#4883" class="Function">from</a>      <a id="4893" class="Symbol">=</a> <a id="4895" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="4901" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="4903" href="Function.Bundles.html#3761" class="Function">IB.surjective</a>

  <a id="4920" class="Comment">-- We can only flip a bijection if the witness produced by the</a>
  <a id="4985" class="Comment">-- surjection proof respects the equality on the codomain.</a>
  <a id="5046" href="Function.Construct.Symmetry.html#5046" class="Function">bijection</a> <a id="5056" class="Symbol">:</a> <a id="5058" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="5068" href="Relation.Binary.Bundles.html#1324" class="Function Operator">IB.Eq₂._≈_</a> <a id="5079" href="Relation.Binary.Bundles.html#1324" class="Function Operator">IB.Eq₁._≈_</a> <a id="5090" href="Function.Construct.Symmetry.html#4883" class="Function">from</a> <a id="5095" class="Symbol">→</a> <a id="5097" href="Function.Bundles.html#3528" class="Record">Bijection</a> <a id="5107" href="Function.Construct.Symmetry.html#4793" class="Bound">S</a> <a id="5109" href="Function.Construct.Symmetry.html#4775" class="Bound">R</a>
  <a id="5113" href="Function.Construct.Symmetry.html#5046" class="Function">bijection</a> <a id="5123" href="Function.Construct.Symmetry.html#5123" class="Bound">cong</a> <a id="5128" class="Symbol">=</a> <a id="5130" class="Keyword">record</a>
    <a id="5141" class="Symbol">{</a> <a id="5143" href="Function.Bundles.html#3584" class="Field">to</a>        <a id="5153" class="Symbol">=</a> <a id="5155" href="Function.Construct.Symmetry.html#4883" class="Function">from</a>
    <a id="5164" class="Symbol">;</a> <a id="5166" href="Function.Bundles.html#3608" class="Field">cong</a>      <a id="5176" class="Symbol">=</a> <a id="5178" href="Function.Construct.Symmetry.html#5123" class="Bound">cong</a>
    <a id="5187" class="Symbol">;</a> <a id="5189" href="Function.Bundles.html#3649" class="Field">bijective</a> <a id="5199" class="Symbol">=</a> <a id="5201" href="Function.Construct.Symmetry.html#1832" class="Function">bijective</a> <a id="5211" href="Function.Bundles.html#3649" class="Field">IB.bijective</a> <a id="5224" href="Relation.Binary.Structures.html#1641" class="Function">IB.Eq₁.refl</a> <a id="5236" href="Relation.Binary.Structures.html#1245" class="Function">IB.Eq₂.sym</a> <a id="5247" href="Relation.Binary.Structures.html#1271" class="Function">IB.Eq₂.trans</a> <a id="5260" href="Function.Bundles.html#3608" class="Field">IB.cong</a>
    <a id="5272" class="Symbol">}</a>

<a id="5275" class="Comment">-- We can always flip a bijection if using the equality over the</a>
<a id="5340" class="Comment">-- codomain is propositional equality.</a>
<a id="bijection-≡"></a><a id="5379" href="Function.Construct.Symmetry.html#5379" class="Function">bijection-≡</a> <a id="5391" class="Symbol">:</a> <a id="5393" class="Symbol">{</a><a id="5394" href="Function.Construct.Symmetry.html#5394" class="Bound">R</a> <a id="5396" class="Symbol">:</a> <a id="5398" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="5405" href="Function.Construct.Symmetry.html#1160" class="Generalizable">a</a> <a id="5407" href="Function.Construct.Symmetry.html#1166" class="Generalizable">ℓ₁</a><a id="5409" class="Symbol">}</a> <a id="5411" class="Symbol">{</a><a id="5412" href="Function.Construct.Symmetry.html#5412" class="Bound">B</a> <a id="5414" class="Symbol">:</a> <a id="5416" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5420" href="Function.Construct.Symmetry.html#1162" class="Generalizable">b</a><a id="5421" class="Symbol">}</a> <a id="5423" class="Symbol">→</a>
              <a id="5439" href="Function.Bundles.html#3528" class="Record">Bijection</a> <a id="5449" href="Function.Construct.Symmetry.html#5394" class="Bound">R</a> <a id="5451" class="Symbol">(</a><a id="5452" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="5459" href="Function.Construct.Symmetry.html#5412" class="Bound">B</a><a id="5460" class="Symbol">)</a> <a id="5462" class="Symbol">→</a> <a id="5464" href="Function.Bundles.html#3528" class="Record">Bijection</a> <a id="5474" class="Symbol">(</a><a id="5475" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="5482" href="Function.Construct.Symmetry.html#5412" class="Bound">B</a><a id="5483" class="Symbol">)</a> <a id="5485" href="Function.Construct.Symmetry.html#5394" class="Bound">R</a>
<a id="5487" href="Function.Construct.Symmetry.html#5379" class="Function">bijection-≡</a> <a id="5499" href="Function.Construct.Symmetry.html#5499" class="Bound">bij</a> <a id="5503" class="Symbol">=</a> <a id="5505" href="Function.Construct.Symmetry.html#5046" class="Function">bijection</a> <a id="5515" href="Function.Construct.Symmetry.html#5499" class="Bound">bij</a> <a id="5519" class="Symbol">(</a><a id="5520" href="Relation.Binary.Structures.html#1719" class="Function">B.Eq₁.reflexive</a> <a id="5536" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="5538" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="5543" class="Symbol">_)</a>
 <a id="5547" class="Keyword">where</a> <a id="5553" class="Keyword">module</a> <a id="5560" href="Function.Construct.Symmetry.html#5560" class="Module">B</a> <a id="5562" class="Symbol">=</a> <a id="5564" href="Function.Bundles.html#3528" class="Module">Bijection</a> <a id="5574" href="Function.Construct.Symmetry.html#5499" class="Bound">bij</a>

<a id="5579" class="Keyword">module</a> <a id="5586" href="Function.Construct.Symmetry.html#5586" class="Module">_</a> <a id="5588" class="Symbol">{</a><a id="5589" href="Function.Construct.Symmetry.html#5589" class="Bound">R</a> <a id="5591" class="Symbol">:</a> <a id="5593" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="5600" href="Function.Construct.Symmetry.html#1160" class="Generalizable">a</a> <a id="5602" href="Function.Construct.Symmetry.html#1166" class="Generalizable">ℓ₁</a><a id="5604" class="Symbol">}</a> <a id="5606" class="Symbol">{</a><a id="5607" href="Function.Construct.Symmetry.html#5607" class="Bound">S</a> <a id="5609" class="Symbol">:</a> <a id="5611" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="5618" href="Function.Construct.Symmetry.html#1162" class="Generalizable">b</a> <a id="5620" href="Function.Construct.Symmetry.html#1169" class="Generalizable">ℓ₂</a><a id="5622" class="Symbol">}</a> <a id="5624" class="Keyword">where</a>

  <a id="5633" href="Function.Construct.Symmetry.html#5633" class="Function">equivalence</a> <a id="5645" class="Symbol">:</a> <a id="5647" href="Function.Bundles.html#4750" class="Record">Equivalence</a> <a id="5659" href="Function.Construct.Symmetry.html#5589" class="Bound">R</a> <a id="5661" href="Function.Construct.Symmetry.html#5607" class="Bound">S</a> <a id="5663" class="Symbol">→</a> <a id="5665" href="Function.Bundles.html#4750" class="Record">Equivalence</a> <a id="5677" href="Function.Construct.Symmetry.html#5607" class="Bound">S</a> <a id="5679" href="Function.Construct.Symmetry.html#5589" class="Bound">R</a>
  <a id="5683" href="Function.Construct.Symmetry.html#5633" class="Function">equivalence</a> <a id="5695" href="Function.Construct.Symmetry.html#5695" class="Bound">equiv</a> <a id="5701" class="Symbol">=</a> <a id="5703" class="Keyword">record</a>
    <a id="5714" class="Symbol">{</a> <a id="5716" href="Function.Bundles.html#4808" class="Field">to</a>        <a id="5726" class="Symbol">=</a> <a id="5728" href="Function.Bundles.html#4832" class="Field">E.from</a>
    <a id="5739" class="Symbol">;</a> <a id="5741" href="Function.Bundles.html#4832" class="Field">from</a>      <a id="5751" class="Symbol">=</a> <a id="5753" href="Function.Bundles.html#4808" class="Field">E.to</a>
    <a id="5762" class="Symbol">;</a> <a id="5764" href="Function.Bundles.html#4856" class="Field">to-cong</a>   <a id="5774" class="Symbol">=</a> <a id="5776" href="Function.Bundles.html#4897" class="Field">E.from-cong</a>
    <a id="5792" class="Symbol">;</a> <a id="5794" href="Function.Bundles.html#4897" class="Field">from-cong</a> <a id="5804" class="Symbol">=</a> <a id="5806" href="Function.Bundles.html#4856" class="Field">E.to-cong</a>
    <a id="5820" class="Symbol">}</a> <a id="5822" class="Keyword">where</a> <a id="5828" class="Keyword">module</a> <a id="5835" href="Function.Construct.Symmetry.html#5835" class="Module">E</a> <a id="5837" class="Symbol">=</a> <a id="5839" href="Function.Bundles.html#4750" class="Module">Equivalence</a> <a id="5851" href="Function.Construct.Symmetry.html#5695" class="Bound">equiv</a>

  <a id="5860" href="Function.Construct.Symmetry.html#5860" class="Function">rightInverse</a> <a id="5873" class="Symbol">:</a> <a id="5875" href="Function.Bundles.html#5373" class="Record">LeftInverse</a> <a id="5887" href="Function.Construct.Symmetry.html#5589" class="Bound">R</a> <a id="5889" href="Function.Construct.Symmetry.html#5607" class="Bound">S</a> <a id="5891" class="Symbol">→</a> <a id="5893" href="Function.Bundles.html#6507" class="Record">RightInverse</a> <a id="5906" href="Function.Construct.Symmetry.html#5607" class="Bound">S</a> <a id="5908" href="Function.Construct.Symmetry.html#5589" class="Bound">R</a>
  <a id="5912" href="Function.Construct.Symmetry.html#5860" class="Function">rightInverse</a> <a id="5925" href="Function.Construct.Symmetry.html#5925" class="Bound">left</a> <a id="5930" class="Symbol">=</a> <a id="5932" class="Keyword">record</a>
    <a id="5943" class="Symbol">{</a> <a id="5945" href="Function.Bundles.html#6566" class="Field">to</a>         <a id="5956" class="Symbol">=</a> <a id="5958" href="Function.Bundles.html#5455" class="Field">L.from</a>
    <a id="5969" class="Symbol">;</a> <a id="5971" href="Function.Bundles.html#6590" class="Field">from</a>       <a id="5982" class="Symbol">=</a> <a id="5984" href="Function.Bundles.html#5431" class="Field">L.to</a>
    <a id="5993" class="Symbol">;</a> <a id="5995" href="Function.Bundles.html#6614" class="Field">to-cong</a>    <a id="6006" class="Symbol">=</a> <a id="6008" href="Function.Bundles.html#5520" class="Field">L.from-cong</a>
    <a id="6024" class="Symbol">;</a> <a id="6026" href="Function.Bundles.html#6655" class="Field">from-cong</a>  <a id="6037" class="Symbol">=</a> <a id="6039" href="Function.Bundles.html#5479" class="Field">L.to-cong</a>
    <a id="6053" class="Symbol">;</a> <a id="6055" href="Function.Bundles.html#6700" class="Field">inverseʳ</a>   <a id="6066" class="Symbol">=</a> <a id="6068" href="Function.Bundles.html#5563" class="Field">L.inverseˡ</a>
    <a id="6083" class="Symbol">}</a> <a id="6085" class="Keyword">where</a> <a id="6091" class="Keyword">module</a> <a id="6098" href="Function.Construct.Symmetry.html#6098" class="Module">L</a> <a id="6100" class="Symbol">=</a> <a id="6102" href="Function.Bundles.html#5373" class="Module">LeftInverse</a> <a id="6114" href="Function.Construct.Symmetry.html#5925" class="Bound">left</a>

  <a id="6122" href="Function.Construct.Symmetry.html#6122" class="Function">leftInverse</a> <a id="6134" class="Symbol">:</a> <a id="6136" href="Function.Bundles.html#6507" class="Record">RightInverse</a> <a id="6149" href="Function.Construct.Symmetry.html#5589" class="Bound">R</a> <a id="6151" href="Function.Construct.Symmetry.html#5607" class="Bound">S</a> <a id="6153" class="Symbol">→</a> <a id="6155" href="Function.Bundles.html#5373" class="Record">LeftInverse</a> <a id="6167" href="Function.Construct.Symmetry.html#5607" class="Bound">S</a> <a id="6169" href="Function.Construct.Symmetry.html#5589" class="Bound">R</a>
  <a id="6173" href="Function.Construct.Symmetry.html#6122" class="Function">leftInverse</a> <a id="6185" href="Function.Construct.Symmetry.html#6185" class="Bound">right</a> <a id="6191" class="Symbol">=</a> <a id="6193" class="Keyword">record</a>
    <a id="6204" class="Symbol">{</a> <a id="6206" href="Function.Bundles.html#5431" class="Field">to</a>        <a id="6216" class="Symbol">=</a> <a id="6218" href="Function.Bundles.html#6590" class="Field">R.from</a>
    <a id="6229" class="Symbol">;</a> <a id="6231" href="Function.Bundles.html#5455" class="Field">from</a>      <a id="6241" class="Symbol">=</a> <a id="6243" href="Function.Bundles.html#6566" class="Field">R.to</a>
    <a id="6252" class="Symbol">;</a> <a id="6254" href="Function.Bundles.html#5479" class="Field">to-cong</a>   <a id="6264" class="Symbol">=</a> <a id="6266" href="Function.Bundles.html#6655" class="Field">R.from-cong</a>
    <a id="6282" class="Symbol">;</a> <a id="6284" href="Function.Bundles.html#5520" class="Field">from-cong</a> <a id="6294" class="Symbol">=</a> <a id="6296" href="Function.Bundles.html#6614" class="Field">R.to-cong</a>
    <a id="6310" class="Symbol">;</a> <a id="6312" href="Function.Bundles.html#5563" class="Field">inverseˡ</a>  <a id="6322" class="Symbol">=</a> <a id="6324" href="Function.Bundles.html#6700" class="Field">R.inverseʳ</a>
    <a id="6339" class="Symbol">}</a> <a id="6341" class="Keyword">where</a> <a id="6347" class="Keyword">module</a> <a id="6354" href="Function.Construct.Symmetry.html#6354" class="Module">R</a> <a id="6356" class="Symbol">=</a> <a id="6358" href="Function.Bundles.html#6507" class="Module">RightInverse</a> <a id="6371" href="Function.Construct.Symmetry.html#6185" class="Bound">right</a>

  <a id="6380" href="Function.Construct.Symmetry.html#6380" class="Function">inverse</a> <a id="6388" class="Symbol">:</a> <a id="6390" href="Function.Bundles.html#7338" class="Record">Inverse</a> <a id="6398" href="Function.Construct.Symmetry.html#5589" class="Bound">R</a> <a id="6400" href="Function.Construct.Symmetry.html#5607" class="Bound">S</a> <a id="6402" class="Symbol">→</a> <a id="6404" href="Function.Bundles.html#7338" class="Record">Inverse</a> <a id="6412" href="Function.Construct.Symmetry.html#5607" class="Bound">S</a> <a id="6414" href="Function.Construct.Symmetry.html#5589" class="Bound">R</a>
  <a id="6418" href="Function.Construct.Symmetry.html#6380" class="Function">inverse</a> <a id="6426" href="Function.Construct.Symmetry.html#6426" class="Bound">inv</a> <a id="6430" class="Symbol">=</a> <a id="6432" class="Keyword">record</a>
    <a id="6443" class="Symbol">{</a> <a id="6445" href="Function.Bundles.html#7392" class="Field">to</a>        <a id="6455" class="Symbol">=</a> <a id="6457" href="Function.Bundles.html#7416" class="Field">I.from</a>
    <a id="6468" class="Symbol">;</a> <a id="6470" href="Function.Bundles.html#7416" class="Field">from</a>      <a id="6480" class="Symbol">=</a> <a id="6482" href="Function.Bundles.html#7392" class="Field">I.to</a>
    <a id="6491" class="Symbol">;</a> <a id="6493" href="Function.Bundles.html#7440" class="Field">to-cong</a>   <a id="6503" class="Symbol">=</a> <a id="6505" href="Function.Bundles.html#7481" class="Field">I.from-cong</a>
    <a id="6521" class="Symbol">;</a> <a id="6523" href="Function.Bundles.html#7481" class="Field">from-cong</a> <a id="6533" class="Symbol">=</a> <a id="6535" href="Function.Bundles.html#7440" class="Field">I.to-cong</a>
    <a id="6549" class="Symbol">;</a> <a id="6551" href="Function.Bundles.html#7524" class="Field">inverse</a>   <a id="6561" class="Symbol">=</a> <a id="6563" href="Data.Product.Base.html#5188" class="Function">swap</a> <a id="6568" href="Function.Bundles.html#7524" class="Field">I.inverse</a>
    <a id="6582" class="Symbol">}</a> <a id="6584" class="Keyword">where</a> <a id="6590" class="Keyword">module</a> <a id="6597" href="Function.Construct.Symmetry.html#6597" class="Module">I</a> <a id="6599" class="Symbol">=</a> <a id="6601" href="Function.Bundles.html#7338" class="Module">Inverse</a> <a id="6609" href="Function.Construct.Symmetry.html#6426" class="Bound">inv</a>

<a id="6614" class="Comment">------------------------------------------------------------------------</a>
<a id="6687" class="Comment">-- Propositional bundles</a>

<a id="⤖-sym"></a><a id="6713" href="Function.Construct.Symmetry.html#6713" class="Function">⤖-sym</a> <a id="6719" class="Symbol">:</a> <a id="6721" href="Function.Construct.Symmetry.html#1187" class="Generalizable">A</a> <a id="6723" href="Function.Bundles.html#12325" class="Function Operator">⤖</a> <a id="6725" href="Function.Construct.Symmetry.html#1189" class="Generalizable">B</a> <a id="6727" class="Symbol">→</a> <a id="6729" href="Function.Construct.Symmetry.html#1189" class="Generalizable">B</a> <a id="6731" href="Function.Bundles.html#12325" class="Function Operator">⤖</a> <a id="6733" href="Function.Construct.Symmetry.html#1187" class="Generalizable">A</a>
<a id="6735" href="Function.Construct.Symmetry.html#6713" class="Function">⤖-sym</a> <a id="6741" href="Function.Construct.Symmetry.html#6741" class="Bound">b</a> <a id="6743" class="Symbol">=</a> <a id="6745" href="Function.Construct.Symmetry.html#5046" class="Function">bijection</a> <a id="6755" href="Function.Construct.Symmetry.html#6741" class="Bound">b</a> <a id="6757" class="Symbol">(</a><a id="6758" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="6763" class="Symbol">_)</a>

<a id="⇔-sym"></a><a id="6767" href="Function.Construct.Symmetry.html#6767" class="Function">⇔-sym</a> <a id="6773" class="Symbol">:</a> <a id="6775" href="Function.Construct.Symmetry.html#1187" class="Generalizable">A</a> <a id="6777" href="Function.Bundles.html#12398" class="Function Operator">⇔</a> <a id="6779" href="Function.Construct.Symmetry.html#1189" class="Generalizable">B</a> <a id="6781" class="Symbol">→</a> <a id="6783" href="Function.Construct.Symmetry.html#1189" class="Generalizable">B</a> <a id="6785" href="Function.Bundles.html#12398" class="Function Operator">⇔</a> <a id="6787" href="Function.Construct.Symmetry.html#1187" class="Generalizable">A</a>
<a id="6789" href="Function.Construct.Symmetry.html#6767" class="Function">⇔-sym</a> <a id="6795" class="Symbol">=</a> <a id="6797" href="Function.Construct.Symmetry.html#5633" class="Function">equivalence</a>

<a id="↩-sym"></a><a id="6810" href="Function.Construct.Symmetry.html#6810" class="Function">↩-sym</a> <a id="6816" class="Symbol">:</a> <a id="6818" href="Function.Construct.Symmetry.html#1187" class="Generalizable">A</a> <a id="6820" href="Function.Bundles.html#12473" class="Function Operator">↩</a> <a id="6822" href="Function.Construct.Symmetry.html#1189" class="Generalizable">B</a> <a id="6824" class="Symbol">→</a> <a id="6826" href="Function.Construct.Symmetry.html#1189" class="Generalizable">B</a> <a id="6828" href="Function.Bundles.html#12548" class="Function Operator">↪</a> <a id="6830" href="Function.Construct.Symmetry.html#1187" class="Generalizable">A</a>
<a id="6832" href="Function.Construct.Symmetry.html#6810" class="Function">↩-sym</a> <a id="6838" class="Symbol">=</a> <a id="6840" href="Function.Construct.Symmetry.html#5860" class="Function">rightInverse</a>

<a id="↪-sym"></a><a id="6854" href="Function.Construct.Symmetry.html#6854" class="Function">↪-sym</a> <a id="6860" class="Symbol">:</a> <a id="6862" href="Function.Construct.Symmetry.html#1187" class="Generalizable">A</a> <a id="6864" href="Function.Bundles.html#12548" class="Function Operator">↪</a> <a id="6866" href="Function.Construct.Symmetry.html#1189" class="Generalizable">B</a> <a id="6868" class="Symbol">→</a> <a id="6870" href="Function.Construct.Symmetry.html#1189" class="Generalizable">B</a> <a id="6872" href="Function.Bundles.html#12473" class="Function Operator">↩</a> <a id="6874" href="Function.Construct.Symmetry.html#1187" class="Generalizable">A</a>
<a id="6876" href="Function.Construct.Symmetry.html#6854" class="Function">↪-sym</a> <a id="6882" class="Symbol">=</a> <a id="6884" href="Function.Construct.Symmetry.html#6122" class="Function">leftInverse</a>

<a id="↔-sym"></a><a id="6897" href="Function.Construct.Symmetry.html#6897" class="Function">↔-sym</a> <a id="6903" class="Symbol">:</a> <a id="6905" href="Function.Construct.Symmetry.html#1187" class="Generalizable">A</a> <a id="6907" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="6909" href="Function.Construct.Symmetry.html#1189" class="Generalizable">B</a> <a id="6911" class="Symbol">→</a> <a id="6913" href="Function.Construct.Symmetry.html#1189" class="Generalizable">B</a> <a id="6915" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="6917" href="Function.Construct.Symmetry.html#1187" class="Generalizable">A</a>
<a id="6919" href="Function.Construct.Symmetry.html#6897" class="Function">↔-sym</a> <a id="6925" class="Symbol">=</a> <a id="6927" href="Function.Construct.Symmetry.html#6380" class="Function">inverse</a>


<a id="6937" class="Comment">------------------------------------------------------------------------</a>
<a id="7010" class="Comment">-- DEPRECATED NAMES</a>
<a id="7030" class="Comment">------------------------------------------------------------------------</a>
<a id="7103" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="7174" class="Comment">-- not guaranteed.</a>

<a id="7194" class="Comment">-- Version v2.0</a>

<a id="sym-⤖"></a><a id="7211" href="Function.Construct.Symmetry.html#7211" class="Function">sym-⤖</a> <a id="7217" class="Symbol">=</a> <a id="7219" href="Function.Construct.Symmetry.html#6713" class="Function">⤖-sym</a>
<a id="7225" class="Symbol">{-#</a> <a id="7229" class="Keyword">WARNING_ON_USAGE</a> <a id="7246" class="Pragma">sym-⤖</a>
<a id="7252" class="String">&quot;Warning: sym-⤖ was deprecated in v2.0.
Please use ⤖-sym instead.&quot;</a>
<a id="7319" class="Symbol">#-}</a>

<a id="sym-⇔"></a><a id="7324" href="Function.Construct.Symmetry.html#7324" class="Function">sym-⇔</a> <a id="7330" class="Symbol">=</a> <a id="7332" href="Function.Construct.Symmetry.html#6767" class="Function">⇔-sym</a>
<a id="7338" class="Symbol">{-#</a> <a id="7342" class="Keyword">WARNING_ON_USAGE</a> <a id="7359" class="Pragma">sym-⇔</a>
<a id="7365" class="String">&quot;Warning: sym-⇔ was deprecated in v2.0.
Please use ⇔-sym instead.&quot;</a>
<a id="7432" class="Symbol">#-}</a>

<a id="sym-↩"></a><a id="7437" href="Function.Construct.Symmetry.html#7437" class="Function">sym-↩</a> <a id="7443" class="Symbol">=</a> <a id="7445" href="Function.Construct.Symmetry.html#6810" class="Function">↩-sym</a>
<a id="7451" class="Symbol">{-#</a> <a id="7455" class="Keyword">WARNING_ON_USAGE</a> <a id="7472" class="Pragma">sym-↩</a>
<a id="7478" class="String">&quot;Warning: sym-↩ was deprecated in v2.0.
Please use ↩-sym instead.&quot;</a>
<a id="7545" class="Symbol">#-}</a>

<a id="sym-↪"></a><a id="7550" href="Function.Construct.Symmetry.html#7550" class="Function">sym-↪</a> <a id="7556" class="Symbol">=</a> <a id="7558" href="Function.Construct.Symmetry.html#6854" class="Function">↪-sym</a>
<a id="7564" class="Symbol">{-#</a> <a id="7568" class="Keyword">WARNING_ON_USAGE</a> <a id="7585" class="Pragma">sym-↪</a>
<a id="7591" class="String">&quot;Warning: sym-↪ was deprecated in v2.0.
Please use ↪-sym instead.&quot;</a>
<a id="7658" class="Symbol">#-}</a>

<a id="sym-↔"></a><a id="7663" href="Function.Construct.Symmetry.html#7663" class="Function">sym-↔</a> <a id="7669" class="Symbol">=</a> <a id="7671" href="Function.Construct.Symmetry.html#6897" class="Function">↔-sym</a>
<a id="7677" class="Symbol">{-#</a> <a id="7681" class="Keyword">WARNING_ON_USAGE</a> <a id="7698" class="Pragma">sym-↔</a>
<a id="7704" class="String">&quot;Warning: sym-↔ was deprecated in v2.0.
Please use ↔-sym instead.&quot;</a>
<a id="7771" class="Symbol">#-}</a>
</pre></body></html>

==> anc/html/Function.Core.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Function.Core</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Core definitions for Functions</a>
<a id="140" class="Comment">------------------------------------------------------------------------</a>

<a id="214" class="Comment">-- The contents of this file should always be accessed from `Function`.</a>

<a id="287" class="Symbol">{-#</a> <a id="291" class="Keyword">OPTIONS</a> <a id="299" class="Pragma">--cubical-compatible</a> <a id="320" class="Pragma">--safe</a> <a id="327" class="Symbol">#-}</a>

<a id="332" class="Keyword">module</a> <a id="339" href="Function.Core.html" class="Module">Function.Core</a> <a id="353" class="Keyword">where</a>

<a id="360" class="Keyword">open</a> <a id="365" class="Keyword">import</a> <a id="372" href="Level.html" class="Module">Level</a> <a id="378" class="Keyword">using</a> <a id="384" class="Symbol">(</a><a id="385" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="388" class="Symbol">)</a>

<a id="391" class="Comment">------------------------------------------------------------------------</a>
<a id="464" class="Comment">-- Types</a>

<a id="Fun₁"></a><a id="474" href="Function.Core.html#474" class="Function">Fun₁</a> <a id="479" class="Symbol">:</a> <a id="481" class="Symbol">∀</a> <a id="483" class="Symbol">{</a><a id="484" href="Function.Core.html#484" class="Bound">a</a><a id="485" class="Symbol">}</a> <a id="487" class="Symbol">→</a> <a id="489" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="493" href="Function.Core.html#484" class="Bound">a</a> <a id="495" class="Symbol">→</a> <a id="497" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="501" href="Function.Core.html#484" class="Bound">a</a>
<a id="503" href="Function.Core.html#474" class="Function">Fun₁</a> <a id="508" href="Function.Core.html#508" class="Bound">A</a> <a id="510" class="Symbol">=</a> <a id="512" href="Function.Core.html#508" class="Bound">A</a> <a id="514" class="Symbol">→</a> <a id="516" href="Function.Core.html#508" class="Bound">A</a>

<a id="Fun₂"></a><a id="519" href="Function.Core.html#519" class="Function">Fun₂</a> <a id="524" class="Symbol">:</a> <a id="526" class="Symbol">∀</a> <a id="528" class="Symbol">{</a><a id="529" href="Function.Core.html#529" class="Bound">a</a><a id="530" class="Symbol">}</a> <a id="532" class="Symbol">→</a> <a id="534" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="538" href="Function.Core.html#529" class="Bound">a</a> <a id="540" class="Symbol">→</a> <a id="542" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="546" href="Function.Core.html#529" class="Bound">a</a>
<a id="548" href="Function.Core.html#519" class="Function">Fun₂</a> <a id="553" href="Function.Core.html#553" class="Bound">A</a> <a id="555" class="Symbol">=</a> <a id="557" href="Function.Core.html#553" class="Bound">A</a> <a id="559" class="Symbol">→</a> <a id="561" href="Function.Core.html#553" class="Bound">A</a> <a id="563" class="Symbol">→</a> <a id="565" href="Function.Core.html#553" class="Bound">A</a>

<a id="568" class="Comment">------------------------------------------------------------------------</a>
<a id="641" class="Comment">-- Morphism</a>

<a id="Morphism"></a><a id="654" href="Function.Core.html#654" class="Function">Morphism</a> <a id="663" class="Symbol">:</a> <a id="665" class="Symbol">∀</a> <a id="667" class="Symbol">{</a><a id="668" href="Function.Core.html#668" class="Bound">a</a><a id="669" class="Symbol">}</a> <a id="671" class="Symbol">→</a> <a id="673" class="Symbol">∀</a> <a id="675" class="Symbol">{</a><a id="676" href="Function.Core.html#676" class="Bound">b</a><a id="677" class="Symbol">}</a> <a id="679" class="Symbol">→</a> <a id="681" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="685" href="Function.Core.html#668" class="Bound">a</a> <a id="687" class="Symbol">→</a> <a id="689" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="693" href="Function.Core.html#676" class="Bound">b</a> <a id="695" class="Symbol">→</a> <a id="697" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="701" class="Symbol">(</a><a id="702" href="Function.Core.html#668" class="Bound">a</a> <a id="704" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="706" href="Function.Core.html#676" class="Bound">b</a><a id="707" class="Symbol">)</a>
<a id="709" href="Function.Core.html#654" class="Function">Morphism</a> <a id="718" href="Function.Core.html#718" class="Bound">A</a> <a id="720" href="Function.Core.html#720" class="Bound">B</a> <a id="722" class="Symbol">=</a> <a id="724" href="Function.Core.html#718" class="Bound">A</a> <a id="726" class="Symbol">→</a> <a id="728" href="Function.Core.html#720" class="Bound">B</a>
</pre></body></html>

==> anc/html/Function.Definitions.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Function.Definitions</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Definitions for types of functions.</a>
<a id="145" class="Comment">------------------------------------------------------------------------</a>

<a id="219" class="Comment">-- The contents of this file should usually be accessed from `Function`.</a>

<a id="293" class="Symbol">{-#</a> <a id="297" class="Keyword">OPTIONS</a> <a id="305" class="Pragma">--cubical-compatible</a> <a id="326" class="Pragma">--safe</a> <a id="333" class="Symbol">#-}</a>

<a id="338" class="Keyword">module</a> <a id="345" href="Function.Definitions.html" class="Module">Function.Definitions</a> <a id="366" class="Keyword">where</a>

<a id="373" class="Keyword">open</a> <a id="378" class="Keyword">import</a> <a id="385" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="403" class="Keyword">using</a> <a id="409" class="Symbol">(</a><a id="410" href="Data.Product.Base.html#852" class="Function">∃</a><a id="411" class="Symbol">;</a> <a id="413" href="Data.Product.Base.html#1752" class="Function Operator">_×_</a><a id="416" class="Symbol">)</a>
<a id="418" class="Keyword">open</a> <a id="423" class="Keyword">import</a> <a id="430" href="Level.html" class="Module">Level</a> <a id="436" class="Keyword">using</a> <a id="442" class="Symbol">(</a><a id="443" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="448" class="Symbol">)</a>
<a id="450" class="Keyword">open</a> <a id="455" class="Keyword">import</a> <a id="462" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="483" class="Keyword">using</a> <a id="489" class="Symbol">(</a><a id="490" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="493" class="Symbol">)</a>

<a id="496" class="Keyword">private</a>
  <a id="506" class="Keyword">variable</a>
    <a id="519" href="Function.Definitions.html#519" class="Generalizable">a</a> <a id="521" href="Function.Definitions.html#521" class="Generalizable">ℓ₁</a> <a id="524" href="Function.Definitions.html#524" class="Generalizable">ℓ₂</a> <a id="527" class="Symbol">:</a> <a id="529" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="539" href="Function.Definitions.html#539" class="Generalizable">A</a> <a id="541" href="Function.Definitions.html#541" class="Generalizable">B</a> <a id="543" class="Symbol">:</a> <a id="545" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="549" href="Function.Definitions.html#519" class="Generalizable">a</a>

<a id="552" class="Comment">------------------------------------------------------------------------</a>
<a id="625" class="Comment">-- Basic definitions</a>

<a id="647" class="Keyword">module</a> <a id="654" href="Function.Definitions.html#654" class="Module">_</a>
  <a id="658" class="Symbol">(</a><a id="659" href="Function.Definitions.html#659" class="Bound Operator">_≈₁_</a> <a id="664" class="Symbol">:</a> <a id="666" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="670" href="Function.Definitions.html#539" class="Generalizable">A</a> <a id="672" href="Function.Definitions.html#521" class="Generalizable">ℓ₁</a><a id="674" class="Symbol">)</a> <a id="676" class="Comment">-- Equality over the domain</a>
  <a id="706" class="Symbol">(</a><a id="707" href="Function.Definitions.html#707" class="Bound Operator">_≈₂_</a> <a id="712" class="Symbol">:</a> <a id="714" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="718" href="Function.Definitions.html#541" class="Generalizable">B</a> <a id="720" href="Function.Definitions.html#524" class="Generalizable">ℓ₂</a><a id="722" class="Symbol">)</a> <a id="724" class="Comment">-- Equality over the codomain</a>
  <a id="756" class="Keyword">where</a>

  <a id="765" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="775" class="Symbol">:</a> <a id="777" class="Symbol">(</a><a id="778" href="Function.Definitions.html#670" class="Bound">A</a> <a id="780" class="Symbol">→</a> <a id="782" href="Function.Definitions.html#718" class="Bound">B</a><a id="783" class="Symbol">)</a> <a id="785" class="Symbol">→</a> <a id="787" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="791" class="Symbol">_</a>
  <a id="795" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="805" href="Function.Definitions.html#805" class="Bound">f</a> <a id="807" class="Symbol">=</a> <a id="809" class="Symbol">∀</a> <a id="811" class="Symbol">{</a><a id="812" href="Function.Definitions.html#812" class="Bound">x</a> <a id="814" href="Function.Definitions.html#814" class="Bound">y</a><a id="815" class="Symbol">}</a> <a id="817" class="Symbol">→</a> <a id="819" href="Function.Definitions.html#812" class="Bound">x</a> <a id="821" href="Function.Definitions.html#659" class="Bound Operator">≈₁</a> <a id="824" href="Function.Definitions.html#814" class="Bound">y</a> <a id="826" class="Symbol">→</a> <a id="828" href="Function.Definitions.html#805" class="Bound">f</a> <a id="830" href="Function.Definitions.html#812" class="Bound">x</a> <a id="832" href="Function.Definitions.html#707" class="Bound Operator">≈₂</a> <a id="835" href="Function.Definitions.html#805" class="Bound">f</a> <a id="837" href="Function.Definitions.html#814" class="Bound">y</a>

  <a id="842" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="852" class="Symbol">:</a> <a id="854" class="Symbol">(</a><a id="855" href="Function.Definitions.html#670" class="Bound">A</a> <a id="857" class="Symbol">→</a> <a id="859" href="Function.Definitions.html#718" class="Bound">B</a><a id="860" class="Symbol">)</a> <a id="862" class="Symbol">→</a> <a id="864" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="868" class="Symbol">_</a>
  <a id="872" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="882" href="Function.Definitions.html#882" class="Bound">f</a> <a id="884" class="Symbol">=</a> <a id="886" class="Symbol">∀</a> <a id="888" class="Symbol">{</a><a id="889" href="Function.Definitions.html#889" class="Bound">x</a> <a id="891" href="Function.Definitions.html#891" class="Bound">y</a><a id="892" class="Symbol">}</a> <a id="894" class="Symbol">→</a> <a id="896" href="Function.Definitions.html#882" class="Bound">f</a> <a id="898" href="Function.Definitions.html#889" class="Bound">x</a> <a id="900" href="Function.Definitions.html#707" class="Bound Operator">≈₂</a> <a id="903" href="Function.Definitions.html#882" class="Bound">f</a> <a id="905" href="Function.Definitions.html#891" class="Bound">y</a> <a id="907" class="Symbol">→</a> <a id="909" href="Function.Definitions.html#889" class="Bound">x</a> <a id="911" href="Function.Definitions.html#659" class="Bound Operator">≈₁</a> <a id="914" href="Function.Definitions.html#891" class="Bound">y</a>

  <a id="919" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="930" class="Symbol">:</a> <a id="932" class="Symbol">(</a><a id="933" href="Function.Definitions.html#670" class="Bound">A</a> <a id="935" class="Symbol">→</a> <a id="937" href="Function.Definitions.html#718" class="Bound">B</a><a id="938" class="Symbol">)</a> <a id="940" class="Symbol">→</a> <a id="942" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="946" class="Symbol">_</a>
  <a id="950" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="961" href="Function.Definitions.html#961" class="Bound">f</a> <a id="963" class="Symbol">=</a> <a id="965" class="Symbol">∀</a> <a id="967" href="Function.Definitions.html#967" class="Bound">y</a> <a id="969" class="Symbol">→</a> <a id="971" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="973" class="Symbol">λ</a> <a id="975" href="Function.Definitions.html#975" class="Bound">x</a> <a id="977" class="Symbol">→</a> <a id="979" class="Symbol">∀</a> <a id="981" class="Symbol">{</a><a id="982" href="Function.Definitions.html#982" class="Bound">z</a><a id="983" class="Symbol">}</a> <a id="985" class="Symbol">→</a> <a id="987" href="Function.Definitions.html#982" class="Bound">z</a> <a id="989" href="Function.Definitions.html#659" class="Bound Operator">≈₁</a> <a id="992" href="Function.Definitions.html#975" class="Bound">x</a> <a id="994" class="Symbol">→</a> <a id="996" href="Function.Definitions.html#961" class="Bound">f</a> <a id="998" href="Function.Definitions.html#982" class="Bound">z</a> <a id="1000" href="Function.Definitions.html#707" class="Bound Operator">≈₂</a> <a id="1003" href="Function.Definitions.html#967" class="Bound">y</a>

  <a id="1008" href="Function.Definitions.html#1008" class="Function">Bijective</a> <a id="1018" class="Symbol">:</a> <a id="1020" class="Symbol">(</a><a id="1021" href="Function.Definitions.html#670" class="Bound">A</a> <a id="1023" class="Symbol">→</a> <a id="1025" href="Function.Definitions.html#718" class="Bound">B</a><a id="1026" class="Symbol">)</a> <a id="1028" class="Symbol">→</a> <a id="1030" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1034" class="Symbol">_</a>
  <a id="1038" href="Function.Definitions.html#1008" class="Function">Bijective</a> <a id="1048" href="Function.Definitions.html#1048" class="Bound">f</a> <a id="1050" class="Symbol">=</a> <a id="1052" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="1062" href="Function.Definitions.html#1048" class="Bound">f</a> <a id="1064" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="1066" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="1077" href="Function.Definitions.html#1048" class="Bound">f</a>

  <a id="1082" href="Function.Definitions.html#1082" class="Function">Inverseˡ</a> <a id="1091" class="Symbol">:</a> <a id="1093" class="Symbol">(</a><a id="1094" href="Function.Definitions.html#670" class="Bound">A</a> <a id="1096" class="Symbol">→</a> <a id="1098" href="Function.Definitions.html#718" class="Bound">B</a><a id="1099" class="Symbol">)</a> <a id="1101" class="Symbol">→</a> <a id="1103" class="Symbol">(</a><a id="1104" href="Function.Definitions.html#718" class="Bound">B</a> <a id="1106" class="Symbol">→</a> <a id="1108" href="Function.Definitions.html#670" class="Bound">A</a><a id="1109" class="Symbol">)</a> <a id="1111" class="Symbol">→</a> <a id="1113" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1117" class="Symbol">_</a>
  <a id="1121" href="Function.Definitions.html#1082" class="Function">Inverseˡ</a> <a id="1130" href="Function.Definitions.html#1130" class="Bound">f</a> <a id="1132" href="Function.Definitions.html#1132" class="Bound">g</a> <a id="1134" class="Symbol">=</a> <a id="1136" class="Symbol">∀</a> <a id="1138" class="Symbol">{</a><a id="1139" href="Function.Definitions.html#1139" class="Bound">x</a> <a id="1141" href="Function.Definitions.html#1141" class="Bound">y</a><a id="1142" class="Symbol">}</a> <a id="1144" class="Symbol">→</a> <a id="1146" href="Function.Definitions.html#1141" class="Bound">y</a> <a id="1148" href="Function.Definitions.html#659" class="Bound Operator">≈₁</a> <a id="1151" href="Function.Definitions.html#1132" class="Bound">g</a> <a id="1153" href="Function.Definitions.html#1139" class="Bound">x</a> <a id="1155" class="Symbol">→</a> <a id="1157" href="Function.Definitions.html#1130" class="Bound">f</a> <a id="1159" href="Function.Definitions.html#1141" class="Bound">y</a> <a id="1161" href="Function.Definitions.html#707" class="Bound Operator">≈₂</a> <a id="1164" href="Function.Definitions.html#1139" class="Bound">x</a>

  <a id="1169" href="Function.Definitions.html#1169" class="Function">Inverseʳ</a> <a id="1178" class="Symbol">:</a> <a id="1180" class="Symbol">(</a><a id="1181" href="Function.Definitions.html#670" class="Bound">A</a> <a id="1183" class="Symbol">→</a> <a id="1185" href="Function.Definitions.html#718" class="Bound">B</a><a id="1186" class="Symbol">)</a> <a id="1188" class="Symbol">→</a> <a id="1190" class="Symbol">(</a><a id="1191" href="Function.Definitions.html#718" class="Bound">B</a> <a id="1193" class="Symbol">→</a> <a id="1195" href="Function.Definitions.html#670" class="Bound">A</a><a id="1196" class="Symbol">)</a> <a id="1198" class="Symbol">→</a> <a id="1200" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1204" class="Symbol">_</a>
  <a id="1208" href="Function.Definitions.html#1169" class="Function">Inverseʳ</a> <a id="1217" href="Function.Definitions.html#1217" class="Bound">f</a> <a id="1219" href="Function.Definitions.html#1219" class="Bound">g</a> <a id="1221" class="Symbol">=</a> <a id="1223" class="Symbol">∀</a> <a id="1225" class="Symbol">{</a><a id="1226" href="Function.Definitions.html#1226" class="Bound">x</a> <a id="1228" href="Function.Definitions.html#1228" class="Bound">y</a><a id="1229" class="Symbol">}</a> <a id="1231" class="Symbol">→</a> <a id="1233" href="Function.Definitions.html#1228" class="Bound">y</a> <a id="1235" href="Function.Definitions.html#707" class="Bound Operator">≈₂</a> <a id="1238" href="Function.Definitions.html#1217" class="Bound">f</a> <a id="1240" href="Function.Definitions.html#1226" class="Bound">x</a> <a id="1242" class="Symbol">→</a> <a id="1244" href="Function.Definitions.html#1219" class="Bound">g</a> <a id="1246" href="Function.Definitions.html#1228" class="Bound">y</a> <a id="1248" href="Function.Definitions.html#659" class="Bound Operator">≈₁</a> <a id="1251" href="Function.Definitions.html#1226" class="Bound">x</a>

  <a id="1256" href="Function.Definitions.html#1256" class="Function">Inverseᵇ</a> <a id="1265" class="Symbol">:</a> <a id="1267" class="Symbol">(</a><a id="1268" href="Function.Definitions.html#670" class="Bound">A</a> <a id="1270" class="Symbol">→</a> <a id="1272" href="Function.Definitions.html#718" class="Bound">B</a><a id="1273" class="Symbol">)</a> <a id="1275" class="Symbol">→</a> <a id="1277" class="Symbol">(</a><a id="1278" href="Function.Definitions.html#718" class="Bound">B</a> <a id="1280" class="Symbol">→</a> <a id="1282" href="Function.Definitions.html#670" class="Bound">A</a><a id="1283" class="Symbol">)</a> <a id="1285" class="Symbol">→</a> <a id="1287" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1291" class="Symbol">_</a>
  <a id="1295" href="Function.Definitions.html#1256" class="Function">Inverseᵇ</a> <a id="1304" href="Function.Definitions.html#1304" class="Bound">f</a> <a id="1306" href="Function.Definitions.html#1306" class="Bound">g</a> <a id="1308" class="Symbol">=</a> <a id="1310" href="Function.Definitions.html#1082" class="Function">Inverseˡ</a> <a id="1319" href="Function.Definitions.html#1304" class="Bound">f</a> <a id="1321" href="Function.Definitions.html#1306" class="Bound">g</a> <a id="1323" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="1325" href="Function.Definitions.html#1169" class="Function">Inverseʳ</a> <a id="1334" href="Function.Definitions.html#1304" class="Bound">f</a> <a id="1336" href="Function.Definitions.html#1306" class="Bound">g</a>

<a id="1339" class="Comment">------------------------------------------------------------------------</a>
<a id="1412" class="Comment">-- Strict definitions</a>

<a id="1435" class="Comment">-- These are often easier to use once but much harder to compose and</a>
<a id="1504" class="Comment">-- reason about.</a>

<a id="StrictlySurjective"></a><a id="1522" href="Function.Definitions.html#1522" class="Function">StrictlySurjective</a> <a id="1541" class="Symbol">:</a> <a id="1543" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1547" href="Function.Definitions.html#541" class="Generalizable">B</a> <a id="1549" href="Function.Definitions.html#524" class="Generalizable">ℓ₂</a> <a id="1552" class="Symbol">→</a> <a id="1554" class="Symbol">(</a><a id="1555" href="Function.Definitions.html#539" class="Generalizable">A</a> <a id="1557" class="Symbol">→</a> <a id="1559" href="Function.Definitions.html#541" class="Generalizable">B</a><a id="1560" class="Symbol">)</a> <a id="1562" class="Symbol">→</a> <a id="1564" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1568" class="Symbol">_</a>
<a id="1570" href="Function.Definitions.html#1522" class="Function">StrictlySurjective</a> <a id="1589" href="Function.Definitions.html#1589" class="Bound Operator">_≈₂_</a> <a id="1594" href="Function.Definitions.html#1594" class="Bound">f</a> <a id="1596" class="Symbol">=</a> <a id="1598" class="Symbol">∀</a> <a id="1600" href="Function.Definitions.html#1600" class="Bound">y</a> <a id="1602" class="Symbol">→</a> <a id="1604" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="1606" class="Symbol">λ</a> <a id="1608" href="Function.Definitions.html#1608" class="Bound">x</a> <a id="1610" class="Symbol">→</a> <a id="1612" href="Function.Definitions.html#1594" class="Bound">f</a> <a id="1614" href="Function.Definitions.html#1608" class="Bound">x</a> <a id="1616" href="Function.Definitions.html#1589" class="Bound Operator">≈₂</a> <a id="1619" href="Function.Definitions.html#1600" class="Bound">y</a>

<a id="StrictlyInverseˡ"></a><a id="1622" href="Function.Definitions.html#1622" class="Function">StrictlyInverseˡ</a> <a id="1639" class="Symbol">:</a> <a id="1641" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1645" href="Function.Definitions.html#541" class="Generalizable">B</a> <a id="1647" href="Function.Definitions.html#524" class="Generalizable">ℓ₂</a> <a id="1650" class="Symbol">→</a> <a id="1652" class="Symbol">(</a><a id="1653" href="Function.Definitions.html#539" class="Generalizable">A</a> <a id="1655" class="Symbol">→</a> <a id="1657" href="Function.Definitions.html#541" class="Generalizable">B</a><a id="1658" class="Symbol">)</a> <a id="1660" class="Symbol">→</a> <a id="1662" class="Symbol">(</a><a id="1663" href="Function.Definitions.html#541" class="Generalizable">B</a> <a id="1665" class="Symbol">→</a> <a id="1667" href="Function.Definitions.html#539" class="Generalizable">A</a><a id="1668" class="Symbol">)</a> <a id="1670" class="Symbol">→</a> <a id="1672" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1676" class="Symbol">_</a>
<a id="1678" href="Function.Definitions.html#1622" class="Function">StrictlyInverseˡ</a> <a id="1695" href="Function.Definitions.html#1695" class="Bound Operator">_≈₂_</a> <a id="1700" href="Function.Definitions.html#1700" class="Bound">f</a> <a id="1702" href="Function.Definitions.html#1702" class="Bound">g</a> <a id="1704" class="Symbol">=</a> <a id="1706" class="Symbol">∀</a> <a id="1708" href="Function.Definitions.html#1708" class="Bound">y</a> <a id="1710" class="Symbol">→</a> <a id="1712" href="Function.Definitions.html#1700" class="Bound">f</a> <a id="1714" class="Symbol">(</a><a id="1715" href="Function.Definitions.html#1702" class="Bound">g</a> <a id="1717" href="Function.Definitions.html#1708" class="Bound">y</a><a id="1718" class="Symbol">)</a> <a id="1720" href="Function.Definitions.html#1695" class="Bound Operator">≈₂</a> <a id="1723" href="Function.Definitions.html#1708" class="Bound">y</a>

<a id="StrictlyInverseʳ"></a><a id="1726" href="Function.Definitions.html#1726" class="Function">StrictlyInverseʳ</a> <a id="1743" class="Symbol">:</a> <a id="1745" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1749" href="Function.Definitions.html#539" class="Generalizable">A</a> <a id="1751" href="Function.Definitions.html#521" class="Generalizable">ℓ₁</a> <a id="1754" class="Symbol">→</a> <a id="1756" class="Symbol">(</a><a id="1757" href="Function.Definitions.html#539" class="Generalizable">A</a> <a id="1759" class="Symbol">→</a> <a id="1761" href="Function.Definitions.html#541" class="Generalizable">B</a><a id="1762" class="Symbol">)</a> <a id="1764" class="Symbol">→</a> <a id="1766" class="Symbol">(</a><a id="1767" href="Function.Definitions.html#541" class="Generalizable">B</a> <a id="1769" class="Symbol">→</a> <a id="1771" href="Function.Definitions.html#539" class="Generalizable">A</a><a id="1772" class="Symbol">)</a> <a id="1774" class="Symbol">→</a> <a id="1776" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1780" class="Symbol">_</a>
<a id="1782" href="Function.Definitions.html#1726" class="Function">StrictlyInverseʳ</a> <a id="1799" href="Function.Definitions.html#1799" class="Bound Operator">_≈₁_</a> <a id="1804" href="Function.Definitions.html#1804" class="Bound">f</a> <a id="1806" href="Function.Definitions.html#1806" class="Bound">g</a> <a id="1808" class="Symbol">=</a> <a id="1810" class="Symbol">∀</a> <a id="1812" href="Function.Definitions.html#1812" class="Bound">x</a> <a id="1814" class="Symbol">→</a> <a id="1816" href="Function.Definitions.html#1806" class="Bound">g</a> <a id="1818" class="Symbol">(</a><a id="1819" href="Function.Definitions.html#1804" class="Bound">f</a> <a id="1821" href="Function.Definitions.html#1812" class="Bound">x</a><a id="1822" class="Symbol">)</a> <a id="1824" href="Function.Definitions.html#1799" class="Bound Operator">≈₁</a> <a id="1827" href="Function.Definitions.html#1812" class="Bound">x</a>
</pre></body></html>

==> anc/html/Function.Dependent.Bundles.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Function.Dependent.Bundles</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Bundles for types of functions</a>
<a id="140" class="Comment">------------------------------------------------------------------------</a>

<a id="214" class="Comment">-- The contents of this file should usually be accessed from `Function`.</a>

<a id="288" class="Comment">-- Note that these bundles differ from those found elsewhere in other</a>
<a id="358" class="Comment">-- library hierarchies as they take Setoids as parameters. This is</a>
<a id="425" class="Comment">-- because a function is of no use without knowing what its domain and</a>
<a id="496" class="Comment">-- codomain is, as well which equalities are being considered over them.</a>
<a id="569" class="Comment">-- One consequence of this is that they are not built from the</a>
<a id="632" class="Comment">-- definitions found in `Function.Structures` as is usually the case in</a>
<a id="704" class="Comment">-- other library hierarchies, as this would duplicate the equality</a>
<a id="771" class="Comment">-- axioms.</a>

<a id="783" class="Symbol">{-#</a> <a id="787" class="Keyword">OPTIONS</a> <a id="795" class="Pragma">--cubical-compatible</a> <a id="816" class="Pragma">--safe</a> <a id="823" class="Symbol">#-}</a>

<a id="828" class="Keyword">module</a> <a id="835" href="Function.Dependent.Bundles.html" class="Module">Function.Dependent.Bundles</a> <a id="862" class="Keyword">where</a>

<a id="869" class="Keyword">open</a> <a id="874" class="Keyword">import</a> <a id="881" href="Level.html" class="Module">Level</a> <a id="887" class="Keyword">using</a> <a id="893" class="Symbol">(</a><a id="894" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="899" class="Symbol">;</a> <a id="901" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="904" class="Symbol">)</a>
<a id="906" class="Keyword">open</a> <a id="911" class="Keyword">import</a> <a id="918" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="942" class="Keyword">using</a> <a id="948" class="Symbol">(</a><a id="949" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="955" class="Symbol">)</a>
<a id="957" class="Keyword">open</a> <a id="962" class="Keyword">import</a> <a id="969" href="Relation.Binary.Indexed.Heterogeneous.html" class="Module">Relation.Binary.Indexed.Heterogeneous</a> <a id="1007" class="Keyword">using</a> <a id="1013" class="Symbol">(</a><a id="1014" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#723" class="Record">IndexedSetoid</a><a id="1027" class="Symbol">)</a>

<a id="1030" class="Keyword">private</a>
  <a id="1040" class="Keyword">variable</a>
    <a id="1053" href="Function.Dependent.Bundles.html#1053" class="Generalizable">a</a> <a id="1055" href="Function.Dependent.Bundles.html#1055" class="Generalizable">b</a> <a id="1057" href="Function.Dependent.Bundles.html#1057" class="Generalizable">ℓ₁</a> <a id="1060" href="Function.Dependent.Bundles.html#1060" class="Generalizable">ℓ₂</a> <a id="1063" class="Symbol">:</a> <a id="1065" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="1072" class="Comment">------------------------------------------------------------------------</a>
<a id="1145" class="Comment">-- Setoid bundles</a>
<a id="1163" class="Comment">------------------------------------------------------------------------</a>

<a id="1237" class="Keyword">module</a> <a id="1244" href="Function.Dependent.Bundles.html#1244" class="Module">_</a>
  <a id="1248" class="Symbol">(</a><a id="1249" href="Function.Dependent.Bundles.html#1249" class="Bound">From</a> <a id="1254" class="Symbol">:</a> <a id="1256" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="1263" href="Function.Dependent.Bundles.html#1053" class="Generalizable">a</a> <a id="1265" href="Function.Dependent.Bundles.html#1057" class="Generalizable">ℓ₁</a><a id="1267" class="Symbol">)</a>
  <a id="1271" class="Symbol">(</a><a id="1272" href="Function.Dependent.Bundles.html#1272" class="Bound">To</a> <a id="1275" class="Symbol">:</a> <a id="1277" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#723" class="Record">IndexedSetoid</a> <a id="1291" class="Symbol">(</a><a id="1292" href="Relation.Binary.Bundles.html#1298" class="Field">Setoid.Carrier</a> <a id="1307" href="Function.Dependent.Bundles.html#1249" class="Bound">From</a><a id="1311" class="Symbol">)</a> <a id="1313" href="Function.Dependent.Bundles.html#1055" class="Generalizable">b</a> <a id="1315" href="Function.Dependent.Bundles.html#1060" class="Generalizable">ℓ₂</a><a id="1317" class="Symbol">)</a>
  <a id="1321" class="Keyword">where</a>

  <a id="1330" class="Keyword">open</a> <a id="1335" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="1342" href="Function.Dependent.Bundles.html#1249" class="Bound">From</a> <a id="1347" class="Keyword">using</a> <a id="1353" class="Symbol">()</a> <a id="1356" class="Keyword">renaming</a> <a id="1365" class="Symbol">(</a><a id="1366" href="Relation.Binary.Bundles.html#1298" class="Field">Carrier</a> <a id="1374" class="Symbol">to</a> <a id="1377" class="Field">A</a><a id="1378" class="Symbol">;</a> <a id="1380" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="1384" class="Symbol">to</a> <a id="1387" class="Field Operator">_≈₁_</a><a id="1391" class="Symbol">)</a>
  <a id="1395" class="Keyword">open</a> <a id="1400" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#723" class="Module">IndexedSetoid</a> <a id="1414" href="Function.Dependent.Bundles.html#1272" class="Bound">To</a> <a id="1417" class="Keyword">using</a> <a id="1423" class="Symbol">()</a> <a id="1426" class="Keyword">renaming</a> <a id="1435" class="Symbol">(</a><a id="1436" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#813" class="Field">Carrier</a> <a id="1444" class="Symbol">to</a> <a id="1447" class="Field">B</a><a id="1448" class="Symbol">;</a> <a id="1450" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#843" class="Field Operator">_≈_</a> <a id="1454" class="Symbol">to</a> <a id="1457" class="Field Operator">_≈₂_</a><a id="1461" class="Symbol">)</a>

<a id="1464" class="Comment">------------------------------------------------------------------------</a>
<a id="1537" class="Comment">-- Bundles with one element</a>

  <a id="1568" class="Comment">-- Called `Func` rather than `Function` in order to avoid clashing</a>
  <a id="1637" class="Comment">-- with the top-level module.</a>
  <a id="1669" class="Keyword">record</a> <a id="1676" href="Function.Dependent.Bundles.html#1676" class="Record">Func</a> <a id="1681" class="Symbol">:</a> <a id="1683" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1687" class="Symbol">(</a><a id="1688" href="Function.Dependent.Bundles.html#1263" class="Bound">a</a> <a id="1690" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1692" href="Function.Dependent.Bundles.html#1313" class="Bound">b</a> <a id="1694" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1696" href="Function.Dependent.Bundles.html#1265" class="Bound">ℓ₁</a> <a id="1699" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1701" href="Function.Dependent.Bundles.html#1315" class="Bound">ℓ₂</a><a id="1703" class="Symbol">)</a> <a id="1705" class="Keyword">where</a>
    <a id="1715" class="Keyword">field</a>
      <a id="1727" href="Function.Dependent.Bundles.html#1727" class="Field">to</a>   <a id="1732" class="Symbol">:</a> <a id="1734" class="Symbol">(</a><a id="1735" href="Function.Dependent.Bundles.html#1735" class="Bound">x</a> <a id="1737" class="Symbol">:</a> <a id="1739" href="Function.Dependent.Bundles.html#1377" class="Function">A</a><a id="1740" class="Symbol">)</a> <a id="1742" class="Symbol">→</a> <a id="1744" href="Function.Dependent.Bundles.html#1447" class="Field">B</a> <a id="1746" href="Function.Dependent.Bundles.html#1735" class="Bound">x</a>
      <a id="1754" href="Function.Dependent.Bundles.html#1754" class="Field">cong</a> <a id="1759" class="Symbol">:</a> <a id="1761" class="Symbol">∀</a> <a id="1763" class="Symbol">{</a><a id="1764" href="Function.Dependent.Bundles.html#1764" class="Bound">x</a> <a id="1766" href="Function.Dependent.Bundles.html#1766" class="Bound">y</a><a id="1767" class="Symbol">}</a> <a id="1769" class="Symbol">→</a> <a id="1771" href="Function.Dependent.Bundles.html#1764" class="Bound">x</a> <a id="1773" href="Function.Dependent.Bundles.html#1387" class="Function Operator">≈₁</a> <a id="1776" href="Function.Dependent.Bundles.html#1766" class="Bound">y</a> <a id="1778" class="Symbol">→</a> <a id="1780" href="Function.Dependent.Bundles.html#1727" class="Field">to</a> <a id="1783" href="Function.Dependent.Bundles.html#1764" class="Bound">x</a> <a id="1785" href="Function.Dependent.Bundles.html#1457" class="Field Operator">≈₂</a> <a id="1788" href="Function.Dependent.Bundles.html#1727" class="Field">to</a> <a id="1791" href="Function.Dependent.Bundles.html#1766" class="Bound">y</a>
</pre></body></html>

==> anc/html/Function.Indexed.Relation.Binary.Equality.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Function.Indexed.Relation.Binary.Equality</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Function setoids and related constructions</a>
<a id="152" class="Comment">------------------------------------------------------------------------</a>

<a id="226" class="Symbol">{-#</a> <a id="230" class="Keyword">OPTIONS</a> <a id="238" class="Pragma">--cubical-compatible</a> <a id="259" class="Pragma">--safe</a> <a id="266" class="Symbol">#-}</a>

<a id="271" class="Keyword">module</a> <a id="278" href="Function.Indexed.Relation.Binary.Equality.html" class="Module">Function.Indexed.Relation.Binary.Equality</a> <a id="320" class="Keyword">where</a>

<a id="327" class="Keyword">open</a> <a id="332" class="Keyword">import</a> <a id="339" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="363" class="Keyword">using</a> <a id="369" class="Symbol">(</a><a id="370" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="376" class="Symbol">)</a>
<a id="378" class="Keyword">open</a> <a id="383" class="Keyword">import</a> <a id="390" href="Relation.Binary.Indexed.Heterogeneous.html" class="Module">Relation.Binary.Indexed.Heterogeneous</a> <a id="428" class="Keyword">using</a> <a id="434" class="Symbol">(</a><a id="435" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#723" class="Record">IndexedSetoid</a><a id="448" class="Symbol">)</a>

<a id="451" class="Comment">-- A variant of setoid which uses the propositional equality setoid</a>
<a id="519" class="Comment">-- for the domain, and a more convenient definition of _≈_.</a>

<a id="≡-setoid"></a><a id="580" href="Function.Indexed.Relation.Binary.Equality.html#580" class="Function">≡-setoid</a> <a id="589" class="Symbol">:</a> <a id="591" class="Symbol">∀</a> <a id="593" class="Symbol">{</a><a id="594" href="Function.Indexed.Relation.Binary.Equality.html#594" class="Bound">f</a> <a id="596" href="Function.Indexed.Relation.Binary.Equality.html#596" class="Bound">t₁</a> <a id="599" href="Function.Indexed.Relation.Binary.Equality.html#599" class="Bound">t₂</a><a id="601" class="Symbol">}</a> <a id="603" class="Symbol">(</a><a id="604" href="Function.Indexed.Relation.Binary.Equality.html#604" class="Bound">From</a> <a id="609" class="Symbol">:</a> <a id="611" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="615" href="Function.Indexed.Relation.Binary.Equality.html#594" class="Bound">f</a><a id="616" class="Symbol">)</a> <a id="618" class="Symbol">→</a> <a id="620" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#723" class="Record">IndexedSetoid</a> <a id="634" href="Function.Indexed.Relation.Binary.Equality.html#604" class="Bound">From</a> <a id="639" href="Function.Indexed.Relation.Binary.Equality.html#596" class="Bound">t₁</a> <a id="642" href="Function.Indexed.Relation.Binary.Equality.html#599" class="Bound">t₂</a> <a id="645" class="Symbol">→</a> <a id="647" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="654" class="Symbol">_</a> <a id="656" class="Symbol">_</a>
<a id="658" href="Function.Indexed.Relation.Binary.Equality.html#580" class="Function">≡-setoid</a> <a id="667" href="Function.Indexed.Relation.Binary.Equality.html#667" class="Bound">From</a> <a id="672" href="Function.Indexed.Relation.Binary.Equality.html#672" class="Bound">To</a> <a id="675" class="Symbol">=</a> <a id="677" class="Keyword">record</a>
  <a id="686" class="Symbol">{</a> <a id="688" href="Relation.Binary.Bundles.html#1298" class="Field">Carrier</a>       <a id="702" class="Symbol">=</a> <a id="704" class="Symbol">(</a><a id="705" href="Function.Indexed.Relation.Binary.Equality.html#705" class="Bound">x</a> <a id="707" class="Symbol">:</a> <a id="709" href="Function.Indexed.Relation.Binary.Equality.html#667" class="Bound">From</a><a id="713" class="Symbol">)</a> <a id="715" class="Symbol">→</a> <a id="717" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#813" class="Field">Carrier</a> <a id="725" href="Function.Indexed.Relation.Binary.Equality.html#705" class="Bound">x</a>
  <a id="729" class="Symbol">;</a> <a id="731" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a>           <a id="745" class="Symbol">=</a> <a id="747" class="Symbol">λ</a> <a id="749" href="Function.Indexed.Relation.Binary.Equality.html#749" class="Bound">f</a> <a id="751" href="Function.Indexed.Relation.Binary.Equality.html#751" class="Bound">g</a> <a id="753" class="Symbol">→</a> <a id="755" class="Symbol">∀</a> <a id="757" href="Function.Indexed.Relation.Binary.Equality.html#757" class="Bound">x</a> <a id="759" class="Symbol">→</a> <a id="761" href="Function.Indexed.Relation.Binary.Equality.html#749" class="Bound">f</a> <a id="763" href="Function.Indexed.Relation.Binary.Equality.html#757" class="Bound">x</a> <a id="765" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#843" class="Field Operator">≈</a> <a id="767" href="Function.Indexed.Relation.Binary.Equality.html#751" class="Bound">g</a> <a id="769" href="Function.Indexed.Relation.Binary.Equality.html#757" class="Bound">x</a>
  <a id="773" class="Symbol">;</a> <a id="775" href="Relation.Binary.Bundles.html#1358" class="Field">isEquivalence</a> <a id="789" class="Symbol">=</a> <a id="791" class="Keyword">record</a>
    <a id="802" class="Symbol">{</a> <a id="804" href="Relation.Binary.Structures.html#1641" class="Field">refl</a>  <a id="810" class="Symbol">=</a> <a id="812" class="Symbol">λ</a> <a id="814" class="Symbol">{</a><a id="815" href="Function.Indexed.Relation.Binary.Equality.html#815" class="Bound">f</a><a id="816" class="Symbol">}</a> <a id="818" href="Function.Indexed.Relation.Binary.Equality.html#818" class="Bound">x</a> <a id="820" class="Symbol">→</a> <a id="822" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#984" class="Function">refl</a>
    <a id="831" class="Symbol">;</a> <a id="833" href="Relation.Binary.Structures.html#1667" class="Field">sym</a>   <a id="839" class="Symbol">=</a> <a id="841" class="Symbol">λ</a> <a id="843" href="Function.Indexed.Relation.Binary.Equality.html#843" class="Bound">f∼g</a> <a id="847" href="Function.Indexed.Relation.Binary.Equality.html#847" class="Bound">x</a> <a id="849" class="Symbol">→</a> <a id="851" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1013" class="Function">sym</a> <a id="855" class="Symbol">(</a><a id="856" href="Function.Indexed.Relation.Binary.Equality.html#843" class="Bound">f∼g</a> <a id="860" href="Function.Indexed.Relation.Binary.Equality.html#847" class="Bound">x</a><a id="861" class="Symbol">)</a>
    <a id="867" class="Symbol">;</a> <a id="869" href="Relation.Binary.Structures.html#1693" class="Field">trans</a> <a id="875" class="Symbol">=</a> <a id="877" class="Symbol">λ</a> <a id="879" href="Function.Indexed.Relation.Binary.Equality.html#879" class="Bound">f∼g</a> <a id="883" href="Function.Indexed.Relation.Binary.Equality.html#883" class="Bound">g∼h</a> <a id="887" href="Function.Indexed.Relation.Binary.Equality.html#887" class="Bound">x</a> <a id="889" class="Symbol">→</a> <a id="891" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1042" class="Function">trans</a> <a id="897" class="Symbol">(</a><a id="898" href="Function.Indexed.Relation.Binary.Equality.html#879" class="Bound">f∼g</a> <a id="902" href="Function.Indexed.Relation.Binary.Equality.html#887" class="Bound">x</a><a id="903" class="Symbol">)</a> <a id="905" class="Symbol">(</a><a id="906" href="Function.Indexed.Relation.Binary.Equality.html#883" class="Bound">g∼h</a> <a id="910" href="Function.Indexed.Relation.Binary.Equality.html#887" class="Bound">x</a><a id="911" class="Symbol">)</a>
    <a id="917" class="Symbol">}</a>
  <a id="921" class="Symbol">}</a> <a id="923" class="Keyword">where</a> <a id="929" class="Keyword">open</a> <a id="934" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#723" class="Module">IndexedSetoid</a> <a id="948" href="Function.Indexed.Relation.Binary.Equality.html#672" class="Bound">To</a>

</pre></body></html>

==> anc/html/Function.Metric.Bundles.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Function.Metric.Bundles</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Bundles for metrics</a>
<a id="129" class="Comment">------------------------------------------------------------------------</a>

<a id="203" class="Comment">-- The contents of this module should be accessed via `Function.Metric`.</a>

<a id="277" class="Symbol">{-#</a> <a id="281" class="Keyword">OPTIONS</a> <a id="289" class="Pragma">--cubical-compatible</a> <a id="310" class="Pragma">--safe</a> <a id="317" class="Symbol">#-}</a>

<a id="322" class="Keyword">module</a> <a id="329" href="Function.Metric.Bundles.html" class="Module">Function.Metric.Bundles</a>  <a id="354" class="Keyword">where</a>

<a id="361" class="Keyword">open</a> <a id="366" class="Keyword">import</a> <a id="373" href="Algebra.Core.html" class="Module">Algebra.Core</a> <a id="386" class="Keyword">using</a> <a id="392" class="Symbol">(</a><a id="393" href="Algebra.Core.html#527" class="Function">Op₂</a><a id="396" class="Symbol">)</a>
<a id="398" class="Keyword">open</a> <a id="403" class="Keyword">import</a> <a id="410" href="Level.html" class="Module">Level</a> <a id="416" class="Keyword">using</a> <a id="422" class="Symbol">(</a><a id="423" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="428" class="Symbol">;</a> <a id="430" href="Agda.Primitive.html#931" class="Primitive">suc</a><a id="433" class="Symbol">;</a> <a id="435" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="438" class="Symbol">)</a>
<a id="440" class="Keyword">open</a> <a id="445" class="Keyword">import</a> <a id="452" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="473" class="Keyword">using</a> <a id="479" class="Symbol">(</a><a id="480" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="483" class="Symbol">)</a>

<a id="486" class="Keyword">open</a> <a id="491" class="Keyword">import</a> <a id="498" href="Function.Metric.Structures.html" class="Module">Function.Metric.Structures</a>
<a id="525" class="Keyword">open</a> <a id="530" class="Keyword">import</a> <a id="537" href="Function.Metric.Core.html" class="Module">Function.Metric.Core</a>

<a id="559" class="Comment">------------------------------------------------------------------------</a>
<a id="632" class="Comment">-- ProtoMetric</a>

<a id="648" class="Keyword">record</a> <a id="ProtoMetric"></a><a id="655" href="Function.Metric.Bundles.html#655" class="Record">ProtoMetric</a> <a id="667" class="Symbol">(</a><a id="668" href="Function.Metric.Bundles.html#668" class="Bound">a</a> <a id="670" href="Function.Metric.Bundles.html#670" class="Bound">i</a> <a id="672" href="Function.Metric.Bundles.html#672" class="Bound">ℓ₁</a> <a id="675" href="Function.Metric.Bundles.html#675" class="Bound">ℓ₂</a> <a id="678" href="Function.Metric.Bundles.html#678" class="Bound">ℓ₃</a> <a id="681" class="Symbol">:</a> <a id="683" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="688" class="Symbol">)</a>
                 <a id="707" class="Symbol">:</a> <a id="709" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="713" class="Symbol">(</a><a id="714" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="718" class="Symbol">(</a><a id="719" href="Function.Metric.Bundles.html#668" class="Bound">a</a> <a id="721" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="723" href="Function.Metric.Bundles.html#670" class="Bound">i</a> <a id="725" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="727" href="Function.Metric.Bundles.html#672" class="Bound">ℓ₁</a> <a id="730" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="732" href="Function.Metric.Bundles.html#675" class="Bound">ℓ₂</a> <a id="735" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="737" href="Function.Metric.Bundles.html#678" class="Bound">ℓ₃</a><a id="739" class="Symbol">))</a> <a id="742" class="Keyword">where</a>
  <a id="750" class="Keyword">infix</a> <a id="756" class="Number">4</a> <a id="758" href="Function.Metric.Bundles.html#835" class="Field Operator">_≈_</a> <a id="762" href="Function.Metric.Bundles.html#870" class="Field Operator">_≈ᵢ_</a> <a id="767" href="Function.Metric.Bundles.html#903" class="Field Operator">_≤_</a>
  <a id="773" class="Keyword">field</a>
    <a id="ProtoMetric.Carrier"></a><a id="783" href="Function.Metric.Bundles.html#783" class="Field">Carrier</a>       <a id="797" class="Symbol">:</a> <a id="799" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="803" href="Function.Metric.Bundles.html#668" class="Bound">a</a>
    <a id="ProtoMetric.Image"></a><a id="809" href="Function.Metric.Bundles.html#809" class="Field">Image</a>         <a id="823" class="Symbol">:</a> <a id="825" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="829" href="Function.Metric.Bundles.html#670" class="Bound">i</a>
    <a id="ProtoMetric._≈_"></a><a id="835" href="Function.Metric.Bundles.html#835" class="Field Operator">_≈_</a>           <a id="849" class="Symbol">:</a> <a id="851" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="855" href="Function.Metric.Bundles.html#783" class="Field">Carrier</a> <a id="863" href="Function.Metric.Bundles.html#672" class="Bound">ℓ₁</a>
    <a id="ProtoMetric._≈ᵢ_"></a><a id="870" href="Function.Metric.Bundles.html#870" class="Field Operator">_≈ᵢ_</a>          <a id="884" class="Symbol">:</a> <a id="886" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="890" href="Function.Metric.Bundles.html#809" class="Field">Image</a> <a id="896" href="Function.Metric.Bundles.html#675" class="Bound">ℓ₂</a>
    <a id="ProtoMetric._≤_"></a><a id="903" href="Function.Metric.Bundles.html#903" class="Field Operator">_≤_</a>           <a id="917" class="Symbol">:</a> <a id="919" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="923" href="Function.Metric.Bundles.html#809" class="Field">Image</a> <a id="929" href="Function.Metric.Bundles.html#678" class="Bound">ℓ₃</a>
    <a id="ProtoMetric.0#"></a><a id="936" href="Function.Metric.Bundles.html#936" class="Field">0#</a>            <a id="950" class="Symbol">:</a> <a id="952" href="Function.Metric.Bundles.html#809" class="Field">Image</a>
    <a id="ProtoMetric.d"></a><a id="962" href="Function.Metric.Bundles.html#962" class="Field">d</a>             <a id="976" class="Symbol">:</a> <a id="978" href="Function.Metric.Core.html#451" class="Function">DistanceFunction</a> <a id="995" href="Function.Metric.Bundles.html#783" class="Field">Carrier</a> <a id="1003" href="Function.Metric.Bundles.html#809" class="Field">Image</a>
    <a id="ProtoMetric.isProtoMetric"></a><a id="1013" href="Function.Metric.Bundles.html#1013" class="Field">isProtoMetric</a> <a id="1027" class="Symbol">:</a> <a id="1029" href="Function.Metric.Structures.html#996" class="Record">IsProtoMetric</a> <a id="1043" href="Function.Metric.Bundles.html#835" class="Field Operator">_≈_</a> <a id="1047" href="Function.Metric.Bundles.html#870" class="Field Operator">_≈ᵢ_</a> <a id="1052" href="Function.Metric.Bundles.html#903" class="Field Operator">_≤_</a> <a id="1056" href="Function.Metric.Bundles.html#936" class="Field">0#</a> <a id="1059" href="Function.Metric.Bundles.html#962" class="Field">d</a>

  <a id="1064" class="Keyword">open</a> <a id="1069" href="Function.Metric.Structures.html#996" class="Module">IsProtoMetric</a> <a id="1083" href="Function.Metric.Bundles.html#1013" class="Field">isProtoMetric</a> <a id="1097" class="Keyword">public</a>

<a id="1105" class="Comment">------------------------------------------------------------------------</a>
<a id="1178" class="Comment">-- PreMetric</a>

<a id="1192" class="Keyword">record</a> <a id="PreMetric"></a><a id="1199" href="Function.Metric.Bundles.html#1199" class="Record">PreMetric</a> <a id="1209" class="Symbol">(</a><a id="1210" href="Function.Metric.Bundles.html#1210" class="Bound">a</a> <a id="1212" href="Function.Metric.Bundles.html#1212" class="Bound">i</a> <a id="1214" href="Function.Metric.Bundles.html#1214" class="Bound">ℓ₁</a> <a id="1217" href="Function.Metric.Bundles.html#1217" class="Bound">ℓ₂</a> <a id="1220" href="Function.Metric.Bundles.html#1220" class="Bound">ℓ₃</a> <a id="1223" class="Symbol">:</a> <a id="1225" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1230" class="Symbol">)</a>
               <a id="1247" class="Symbol">:</a> <a id="1249" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1253" class="Symbol">(</a><a id="1254" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="1258" class="Symbol">(</a><a id="1259" href="Function.Metric.Bundles.html#1210" class="Bound">a</a> <a id="1261" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1263" href="Function.Metric.Bundles.html#1212" class="Bound">i</a> <a id="1265" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1267" href="Function.Metric.Bundles.html#1214" class="Bound">ℓ₁</a> <a id="1270" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1272" href="Function.Metric.Bundles.html#1217" class="Bound">ℓ₂</a> <a id="1275" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1277" href="Function.Metric.Bundles.html#1220" class="Bound">ℓ₃</a><a id="1279" class="Symbol">))</a> <a id="1282" class="Keyword">where</a>
  <a id="1290" class="Keyword">infix</a> <a id="1296" class="Number">4</a> <a id="1298" href="Function.Metric.Bundles.html#1371" class="Field Operator">_≈_</a> <a id="1302" href="Function.Metric.Bundles.html#1404" class="Field Operator">_≈ᵢ_</a> <a id="1307" href="Function.Metric.Bundles.html#1435" class="Field Operator">_≤_</a>
  <a id="1313" class="Keyword">field</a>
    <a id="PreMetric.Carrier"></a><a id="1323" href="Function.Metric.Bundles.html#1323" class="Field">Carrier</a>     <a id="1335" class="Symbol">:</a> <a id="1337" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1341" href="Function.Metric.Bundles.html#1210" class="Bound">a</a>
    <a id="PreMetric.Image"></a><a id="1347" href="Function.Metric.Bundles.html#1347" class="Field">Image</a>       <a id="1359" class="Symbol">:</a> <a id="1361" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1365" href="Function.Metric.Bundles.html#1212" class="Bound">i</a>
    <a id="PreMetric._≈_"></a><a id="1371" href="Function.Metric.Bundles.html#1371" class="Field Operator">_≈_</a>         <a id="1383" class="Symbol">:</a> <a id="1385" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1389" href="Function.Metric.Bundles.html#1323" class="Field">Carrier</a> <a id="1397" href="Function.Metric.Bundles.html#1214" class="Bound">ℓ₁</a>
    <a id="PreMetric._≈ᵢ_"></a><a id="1404" href="Function.Metric.Bundles.html#1404" class="Field Operator">_≈ᵢ_</a>        <a id="1416" class="Symbol">:</a> <a id="1418" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1422" href="Function.Metric.Bundles.html#1347" class="Field">Image</a> <a id="1428" href="Function.Metric.Bundles.html#1217" class="Bound">ℓ₂</a>
    <a id="PreMetric._≤_"></a><a id="1435" href="Function.Metric.Bundles.html#1435" class="Field Operator">_≤_</a>         <a id="1447" class="Symbol">:</a> <a id="1449" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1453" href="Function.Metric.Bundles.html#1347" class="Field">Image</a> <a id="1459" href="Function.Metric.Bundles.html#1220" class="Bound">ℓ₃</a>
    <a id="PreMetric.0#"></a><a id="1466" href="Function.Metric.Bundles.html#1466" class="Field">0#</a>          <a id="1478" class="Symbol">:</a> <a id="1480" href="Function.Metric.Bundles.html#1347" class="Field">Image</a>
    <a id="PreMetric.d"></a><a id="1490" href="Function.Metric.Bundles.html#1490" class="Field">d</a>           <a id="1502" class="Symbol">:</a> <a id="1504" href="Function.Metric.Core.html#451" class="Function">DistanceFunction</a> <a id="1521" href="Function.Metric.Bundles.html#1323" class="Field">Carrier</a> <a id="1529" href="Function.Metric.Bundles.html#1347" class="Field">Image</a>
    <a id="PreMetric.isPreMetric"></a><a id="1539" href="Function.Metric.Bundles.html#1539" class="Field">isPreMetric</a> <a id="1551" class="Symbol">:</a> <a id="1553" href="Function.Metric.Structures.html#1497" class="Record">IsPreMetric</a> <a id="1565" href="Function.Metric.Bundles.html#1371" class="Field Operator">_≈_</a> <a id="1569" href="Function.Metric.Bundles.html#1404" class="Field Operator">_≈ᵢ_</a> <a id="1574" href="Function.Metric.Bundles.html#1435" class="Field Operator">_≤_</a> <a id="1578" href="Function.Metric.Bundles.html#1466" class="Field">0#</a> <a id="1581" href="Function.Metric.Bundles.html#1490" class="Field">d</a>

  <a id="1586" class="Keyword">open</a> <a id="1591" href="Function.Metric.Structures.html#1497" class="Module">IsPreMetric</a> <a id="1603" href="Function.Metric.Bundles.html#1539" class="Field">isPreMetric</a> <a id="1615" class="Keyword">public</a>

  <a id="PreMetric.protoMetric"></a><a id="1625" href="Function.Metric.Bundles.html#1625" class="Function">protoMetric</a> <a id="1637" class="Symbol">:</a> <a id="1639" href="Function.Metric.Bundles.html#655" class="Record">ProtoMetric</a> <a id="1651" href="Function.Metric.Bundles.html#1210" class="Bound">a</a> <a id="1653" href="Function.Metric.Bundles.html#1212" class="Bound">i</a> <a id="1655" href="Function.Metric.Bundles.html#1214" class="Bound">ℓ₁</a> <a id="1658" href="Function.Metric.Bundles.html#1217" class="Bound">ℓ₂</a> <a id="1661" href="Function.Metric.Bundles.html#1220" class="Bound">ℓ₃</a>
  <a id="1666" href="Function.Metric.Bundles.html#1625" class="Function">protoMetric</a> <a id="1678" class="Symbol">=</a> <a id="1680" class="Keyword">record</a>
    <a id="1691" class="Symbol">{</a> <a id="1693" href="Function.Metric.Bundles.html#1013" class="Field">isProtoMetric</a> <a id="1707" class="Symbol">=</a> <a id="1709" href="Function.Metric.Structures.html#1600" class="Function">isProtoMetric</a>
    <a id="1727" class="Symbol">}</a>

<a id="1730" class="Comment">------------------------------------------------------------------------</a>
<a id="1803" class="Comment">-- QuasiSemiMetric</a>

<a id="1823" class="Keyword">record</a> <a id="QuasiSemiMetric"></a><a id="1830" href="Function.Metric.Bundles.html#1830" class="Record">QuasiSemiMetric</a> <a id="1846" class="Symbol">(</a><a id="1847" href="Function.Metric.Bundles.html#1847" class="Bound">a</a> <a id="1849" href="Function.Metric.Bundles.html#1849" class="Bound">i</a> <a id="1851" href="Function.Metric.Bundles.html#1851" class="Bound">ℓ₁</a> <a id="1854" href="Function.Metric.Bundles.html#1854" class="Bound">ℓ₂</a> <a id="1857" href="Function.Metric.Bundles.html#1857" class="Bound">ℓ₃</a> <a id="1860" class="Symbol">:</a> <a id="1862" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1867" class="Symbol">)</a>
                     <a id="1890" class="Symbol">:</a> <a id="1892" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1896" class="Symbol">(</a><a id="1897" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="1901" class="Symbol">(</a><a id="1902" href="Function.Metric.Bundles.html#1847" class="Bound">a</a> <a id="1904" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1906" href="Function.Metric.Bundles.html#1849" class="Bound">i</a> <a id="1908" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1910" href="Function.Metric.Bundles.html#1851" class="Bound">ℓ₁</a> <a id="1913" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1915" href="Function.Metric.Bundles.html#1854" class="Bound">ℓ₂</a> <a id="1918" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1920" href="Function.Metric.Bundles.html#1857" class="Bound">ℓ₃</a><a id="1922" class="Symbol">))</a> <a id="1925" class="Keyword">where</a>

  <a id="1934" class="Keyword">infix</a> <a id="1940" class="Number">4</a> <a id="1942" href="Function.Metric.Bundles.html#2027" class="Field Operator">_≈_</a> <a id="1946" href="Function.Metric.Bundles.html#2066" class="Field Operator">_≈ᵢ_</a> <a id="1951" href="Function.Metric.Bundles.html#2103" class="Field Operator">_≤_</a>
  <a id="1957" class="Keyword">field</a>
    <a id="QuasiSemiMetric.Carrier"></a><a id="1967" href="Function.Metric.Bundles.html#1967" class="Field">Carrier</a>           <a id="1985" class="Symbol">:</a> <a id="1987" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1991" href="Function.Metric.Bundles.html#1847" class="Bound">a</a>
    <a id="QuasiSemiMetric.Image"></a><a id="1997" href="Function.Metric.Bundles.html#1997" class="Field">Image</a>             <a id="2015" class="Symbol">:</a> <a id="2017" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2021" href="Function.Metric.Bundles.html#1849" class="Bound">i</a>
    <a id="QuasiSemiMetric._≈_"></a><a id="2027" href="Function.Metric.Bundles.html#2027" class="Field Operator">_≈_</a>               <a id="2045" class="Symbol">:</a> <a id="2047" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2051" href="Function.Metric.Bundles.html#1967" class="Field">Carrier</a> <a id="2059" href="Function.Metric.Bundles.html#1851" class="Bound">ℓ₁</a>
    <a id="QuasiSemiMetric._≈ᵢ_"></a><a id="2066" href="Function.Metric.Bundles.html#2066" class="Field Operator">_≈ᵢ_</a>              <a id="2084" class="Symbol">:</a> <a id="2086" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2090" href="Function.Metric.Bundles.html#1997" class="Field">Image</a> <a id="2096" href="Function.Metric.Bundles.html#1854" class="Bound">ℓ₂</a>
    <a id="QuasiSemiMetric._≤_"></a><a id="2103" href="Function.Metric.Bundles.html#2103" class="Field Operator">_≤_</a>               <a id="2121" class="Symbol">:</a> <a id="2123" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2127" href="Function.Metric.Bundles.html#1997" class="Field">Image</a> <a id="2133" href="Function.Metric.Bundles.html#1857" class="Bound">ℓ₃</a>
    <a id="QuasiSemiMetric.0#"></a><a id="2140" href="Function.Metric.Bundles.html#2140" class="Field">0#</a>                <a id="2158" class="Symbol">:</a> <a id="2160" href="Function.Metric.Bundles.html#1997" class="Field">Image</a>
    <a id="QuasiSemiMetric.d"></a><a id="2170" href="Function.Metric.Bundles.html#2170" class="Field">d</a>                 <a id="2188" class="Symbol">:</a> <a id="2190" href="Function.Metric.Core.html#451" class="Function">DistanceFunction</a> <a id="2207" href="Function.Metric.Bundles.html#1967" class="Field">Carrier</a> <a id="2215" href="Function.Metric.Bundles.html#1997" class="Field">Image</a>
    <a id="QuasiSemiMetric.isQuasiSemiMetric"></a><a id="2225" href="Function.Metric.Bundles.html#2225" class="Field">isQuasiSemiMetric</a> <a id="2243" class="Symbol">:</a> <a id="2245" href="Function.Metric.Structures.html#1823" class="Record">IsQuasiSemiMetric</a> <a id="2263" href="Function.Metric.Bundles.html#2027" class="Field Operator">_≈_</a> <a id="2267" href="Function.Metric.Bundles.html#2066" class="Field Operator">_≈ᵢ_</a> <a id="2272" href="Function.Metric.Bundles.html#2103" class="Field Operator">_≤_</a> <a id="2276" href="Function.Metric.Bundles.html#2140" class="Field">0#</a> <a id="2279" href="Function.Metric.Bundles.html#2170" class="Field">d</a>

  <a id="2284" class="Keyword">open</a> <a id="2289" href="Function.Metric.Structures.html#1823" class="Module">IsQuasiSemiMetric</a> <a id="2307" href="Function.Metric.Bundles.html#2225" class="Field">isQuasiSemiMetric</a> <a id="2325" class="Keyword">public</a>

  <a id="QuasiSemiMetric.preMetric"></a><a id="2335" href="Function.Metric.Bundles.html#2335" class="Function">preMetric</a> <a id="2345" class="Symbol">:</a> <a id="2347" href="Function.Metric.Bundles.html#1199" class="Record">PreMetric</a> <a id="2357" href="Function.Metric.Bundles.html#1847" class="Bound">a</a> <a id="2359" href="Function.Metric.Bundles.html#1849" class="Bound">i</a> <a id="2361" href="Function.Metric.Bundles.html#1851" class="Bound">ℓ₁</a> <a id="2364" href="Function.Metric.Bundles.html#1854" class="Bound">ℓ₂</a> <a id="2367" href="Function.Metric.Bundles.html#1857" class="Bound">ℓ₃</a>
  <a id="2372" href="Function.Metric.Bundles.html#2335" class="Function">preMetric</a> <a id="2382" class="Symbol">=</a> <a id="2384" class="Keyword">record</a>
    <a id="2395" class="Symbol">{</a> <a id="2397" href="Function.Metric.Bundles.html#1539" class="Field">isPreMetric</a> <a id="2409" class="Symbol">=</a> <a id="2411" href="Function.Metric.Structures.html#1938" class="Function">isPreMetric</a>
    <a id="2427" class="Symbol">}</a>

  <a id="2432" class="Keyword">open</a> <a id="2437" href="Function.Metric.Bundles.html#1199" class="Module">PreMetric</a> <a id="2447" href="Function.Metric.Bundles.html#2335" class="Function">preMetric</a> <a id="2457" class="Keyword">public</a>
    <a id="2468" class="Keyword">using</a> <a id="2474" class="Symbol">(</a><a id="2475" href="Function.Metric.Bundles.html#1625" class="Function">protoMetric</a><a id="2486" class="Symbol">)</a>

<a id="2489" class="Comment">------------------------------------------------------------------------</a>
<a id="2562" class="Comment">-- SemiMetric</a>

<a id="2577" class="Keyword">record</a> <a id="SemiMetric"></a><a id="2584" href="Function.Metric.Bundles.html#2584" class="Record">SemiMetric</a> <a id="2595" class="Symbol">(</a><a id="2596" href="Function.Metric.Bundles.html#2596" class="Bound">a</a> <a id="2598" href="Function.Metric.Bundles.html#2598" class="Bound">i</a> <a id="2600" href="Function.Metric.Bundles.html#2600" class="Bound">ℓ₁</a> <a id="2603" href="Function.Metric.Bundles.html#2603" class="Bound">ℓ₂</a> <a id="2606" href="Function.Metric.Bundles.html#2606" class="Bound">ℓ₃</a> <a id="2609" class="Symbol">:</a> <a id="2611" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="2616" class="Symbol">)</a>
                <a id="2634" class="Symbol">:</a> <a id="2636" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2640" class="Symbol">(</a><a id="2641" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="2645" class="Symbol">(</a><a id="2646" href="Function.Metric.Bundles.html#2596" class="Bound">a</a> <a id="2648" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2650" href="Function.Metric.Bundles.html#2598" class="Bound">i</a> <a id="2652" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2654" href="Function.Metric.Bundles.html#2600" class="Bound">ℓ₁</a> <a id="2657" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2659" href="Function.Metric.Bundles.html#2603" class="Bound">ℓ₂</a> <a id="2662" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2664" href="Function.Metric.Bundles.html#2606" class="Bound">ℓ₃</a><a id="2666" class="Symbol">))</a> <a id="2669" class="Keyword">where</a>
  <a id="2677" class="Keyword">infix</a> <a id="2683" class="Number">4</a> <a id="2685" href="Function.Metric.Bundles.html#2760" class="Field Operator">_≈_</a> <a id="2689" href="Function.Metric.Bundles.html#2794" class="Field Operator">_≈ᵢ_</a> <a id="2694" href="Function.Metric.Bundles.html#2826" class="Field Operator">_≤_</a>
  <a id="2700" class="Keyword">field</a>
    <a id="SemiMetric.Carrier"></a><a id="2710" href="Function.Metric.Bundles.html#2710" class="Field">Carrier</a>      <a id="2723" class="Symbol">:</a> <a id="2725" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2729" href="Function.Metric.Bundles.html#2596" class="Bound">a</a>
    <a id="SemiMetric.Image"></a><a id="2735" href="Function.Metric.Bundles.html#2735" class="Field">Image</a>        <a id="2748" class="Symbol">:</a> <a id="2750" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2754" href="Function.Metric.Bundles.html#2598" class="Bound">i</a>
    <a id="SemiMetric._≈_"></a><a id="2760" href="Function.Metric.Bundles.html#2760" class="Field Operator">_≈_</a>          <a id="2773" class="Symbol">:</a> <a id="2775" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2779" href="Function.Metric.Bundles.html#2710" class="Field">Carrier</a> <a id="2787" href="Function.Metric.Bundles.html#2600" class="Bound">ℓ₁</a>
    <a id="SemiMetric._≈ᵢ_"></a><a id="2794" href="Function.Metric.Bundles.html#2794" class="Field Operator">_≈ᵢ_</a>         <a id="2807" class="Symbol">:</a> <a id="2809" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2813" href="Function.Metric.Bundles.html#2735" class="Field">Image</a> <a id="2819" href="Function.Metric.Bundles.html#2603" class="Bound">ℓ₂</a>
    <a id="SemiMetric._≤_"></a><a id="2826" href="Function.Metric.Bundles.html#2826" class="Field Operator">_≤_</a>          <a id="2839" class="Symbol">:</a> <a id="2841" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2845" href="Function.Metric.Bundles.html#2735" class="Field">Image</a> <a id="2851" href="Function.Metric.Bundles.html#2606" class="Bound">ℓ₃</a>
    <a id="SemiMetric.0#"></a><a id="2858" href="Function.Metric.Bundles.html#2858" class="Field">0#</a>           <a id="2871" class="Symbol">:</a> <a id="2873" href="Function.Metric.Bundles.html#2735" class="Field">Image</a>
    <a id="SemiMetric.d"></a><a id="2883" href="Function.Metric.Bundles.html#2883" class="Field">d</a>            <a id="2896" class="Symbol">:</a> <a id="2898" href="Function.Metric.Core.html#451" class="Function">DistanceFunction</a> <a id="2915" href="Function.Metric.Bundles.html#2710" class="Field">Carrier</a> <a id="2923" href="Function.Metric.Bundles.html#2735" class="Field">Image</a>
    <a id="SemiMetric.isSemiMetric"></a><a id="2933" href="Function.Metric.Bundles.html#2933" class="Field">isSemiMetric</a> <a id="2946" class="Symbol">:</a> <a id="2948" href="Function.Metric.Structures.html#2150" class="Record">IsSemiMetric</a> <a id="2961" href="Function.Metric.Bundles.html#2760" class="Field Operator">_≈_</a> <a id="2965" href="Function.Metric.Bundles.html#2794" class="Field Operator">_≈ᵢ_</a> <a id="2970" href="Function.Metric.Bundles.html#2826" class="Field Operator">_≤_</a> <a id="2974" href="Function.Metric.Bundles.html#2858" class="Field">0#</a> <a id="2977" href="Function.Metric.Bundles.html#2883" class="Field">d</a>

  <a id="2982" class="Keyword">open</a> <a id="2987" href="Function.Metric.Structures.html#2150" class="Module">IsSemiMetric</a> <a id="3000" href="Function.Metric.Bundles.html#2933" class="Field">isSemiMetric</a> <a id="3013" class="Keyword">public</a>

  <a id="SemiMetric.quasiSemiMetric"></a><a id="3023" href="Function.Metric.Bundles.html#3023" class="Function">quasiSemiMetric</a> <a id="3039" class="Symbol">:</a> <a id="3041" href="Function.Metric.Bundles.html#1830" class="Record">QuasiSemiMetric</a> <a id="3057" href="Function.Metric.Bundles.html#2596" class="Bound">a</a> <a id="3059" href="Function.Metric.Bundles.html#2598" class="Bound">i</a> <a id="3061" href="Function.Metric.Bundles.html#2600" class="Bound">ℓ₁</a> <a id="3064" href="Function.Metric.Bundles.html#2603" class="Bound">ℓ₂</a> <a id="3067" href="Function.Metric.Bundles.html#2606" class="Bound">ℓ₃</a>
  <a id="3072" href="Function.Metric.Bundles.html#3023" class="Function">quasiSemiMetric</a> <a id="3088" class="Symbol">=</a> <a id="3090" class="Keyword">record</a>
    <a id="3101" class="Symbol">{</a> <a id="3103" href="Function.Metric.Bundles.html#2225" class="Field">isQuasiSemiMetric</a> <a id="3121" class="Symbol">=</a> <a id="3123" href="Function.Metric.Structures.html#2255" class="Function">isQuasiSemiMetric</a>
    <a id="3145" class="Symbol">}</a>

  <a id="3150" class="Keyword">open</a> <a id="3155" href="Function.Metric.Bundles.html#1830" class="Module">QuasiSemiMetric</a> <a id="3171" href="Function.Metric.Bundles.html#3023" class="Function">quasiSemiMetric</a> <a id="3187" class="Keyword">public</a>
    <a id="3198" class="Keyword">using</a> <a id="3204" class="Symbol">(</a><a id="3205" href="Function.Metric.Bundles.html#1625" class="Function">protoMetric</a><a id="3216" class="Symbol">;</a> <a id="3218" href="Function.Metric.Bundles.html#2335" class="Function">preMetric</a><a id="3227" class="Symbol">)</a>

<a id="3230" class="Comment">------------------------------------------------------------------------</a>
<a id="3303" class="Comment">-- GeneralMetric</a>

<a id="3321" class="Comment">-- Note that this package is not necessarily a metric in the classical</a>
<a id="3392" class="Comment">-- sense as there is no way to ensure that the _∙_ operator really</a>
<a id="3459" class="Comment">-- represents addition. See `Function.Metric.Nat` and</a>
<a id="3513" class="Comment">-- `Function.Metric.Rational` for more specialised `Metric` and</a>
<a id="3577" class="Comment">-- `UltraMetric` packages.</a>

<a id="3605" class="Comment">-- See the discussion accompanying the `IsGeneralMetric` structure for</a>
<a id="3676" class="Comment">-- more details.</a>

<a id="3694" class="Keyword">record</a> <a id="GeneralMetric"></a><a id="3701" href="Function.Metric.Bundles.html#3701" class="Record">GeneralMetric</a> <a id="3715" class="Symbol">(</a><a id="3716" href="Function.Metric.Bundles.html#3716" class="Bound">a</a> <a id="3718" href="Function.Metric.Bundles.html#3718" class="Bound">i</a> <a id="3720" href="Function.Metric.Bundles.html#3720" class="Bound">ℓ₁</a> <a id="3723" href="Function.Metric.Bundles.html#3723" class="Bound">ℓ₂</a> <a id="3726" href="Function.Metric.Bundles.html#3726" class="Bound">ℓ₃</a> <a id="3729" class="Symbol">:</a> <a id="3731" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="3736" class="Symbol">)</a>
                   <a id="3757" class="Symbol">:</a> <a id="3759" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3763" class="Symbol">(</a><a id="3764" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="3768" class="Symbol">(</a><a id="3769" href="Function.Metric.Bundles.html#3716" class="Bound">a</a> <a id="3771" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3773" href="Function.Metric.Bundles.html#3718" class="Bound">i</a> <a id="3775" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3777" href="Function.Metric.Bundles.html#3720" class="Bound">ℓ₁</a> <a id="3780" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3782" href="Function.Metric.Bundles.html#3723" class="Bound">ℓ₂</a> <a id="3785" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3787" href="Function.Metric.Bundles.html#3726" class="Bound">ℓ₃</a><a id="3789" class="Symbol">))</a> <a id="3792" class="Keyword">where</a>
  <a id="3800" class="Keyword">infix</a> <a id="3806" class="Number">4</a> <a id="3808" href="Function.Metric.Bundles.html#3904" class="Field Operator">_≈_</a> <a id="3812" href="Function.Metric.Bundles.html#3941" class="Field Operator">_≈ᵢ_</a> <a id="3817" href="Function.Metric.Bundles.html#3976" class="Field Operator">_≤_</a>
  <a id="3823" class="Keyword">infixl</a> <a id="3830" class="Number">6</a> <a id="3832" href="Function.Metric.Bundles.html#4039" class="Field Operator">_∙_</a>
  <a id="3838" class="Keyword">field</a>
    <a id="GeneralMetric.Carrier"></a><a id="3848" href="Function.Metric.Bundles.html#3848" class="Field">Carrier</a>         <a id="3864" class="Symbol">:</a> <a id="3866" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3870" href="Function.Metric.Bundles.html#3716" class="Bound">a</a>
    <a id="GeneralMetric.Image"></a><a id="3876" href="Function.Metric.Bundles.html#3876" class="Field">Image</a>           <a id="3892" class="Symbol">:</a> <a id="3894" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3898" href="Function.Metric.Bundles.html#3718" class="Bound">i</a>
    <a id="GeneralMetric._≈_"></a><a id="3904" href="Function.Metric.Bundles.html#3904" class="Field Operator">_≈_</a>             <a id="3920" class="Symbol">:</a> <a id="3922" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3926" href="Function.Metric.Bundles.html#3848" class="Field">Carrier</a> <a id="3934" href="Function.Metric.Bundles.html#3720" class="Bound">ℓ₁</a>
    <a id="GeneralMetric._≈ᵢ_"></a><a id="3941" href="Function.Metric.Bundles.html#3941" class="Field Operator">_≈ᵢ_</a>            <a id="3957" class="Symbol">:</a> <a id="3959" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3963" href="Function.Metric.Bundles.html#3876" class="Field">Image</a> <a id="3969" href="Function.Metric.Bundles.html#3723" class="Bound">ℓ₂</a>
    <a id="GeneralMetric._≤_"></a><a id="3976" href="Function.Metric.Bundles.html#3976" class="Field Operator">_≤_</a>             <a id="3992" class="Symbol">:</a> <a id="3994" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3998" href="Function.Metric.Bundles.html#3876" class="Field">Image</a> <a id="4004" href="Function.Metric.Bundles.html#3726" class="Bound">ℓ₃</a>
    <a id="GeneralMetric.0#"></a><a id="4011" href="Function.Metric.Bundles.html#4011" class="Field">0#</a>              <a id="4027" class="Symbol">:</a> <a id="4029" href="Function.Metric.Bundles.html#3876" class="Field">Image</a>
    <a id="GeneralMetric._∙_"></a><a id="4039" href="Function.Metric.Bundles.html#4039" class="Field Operator">_∙_</a>             <a id="4055" class="Symbol">:</a> <a id="4057" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="4061" href="Function.Metric.Bundles.html#3876" class="Field">Image</a>
    <a id="GeneralMetric.d"></a><a id="4071" href="Function.Metric.Bundles.html#4071" class="Field">d</a>               <a id="4087" class="Symbol">:</a> <a id="4089" href="Function.Metric.Core.html#451" class="Function">DistanceFunction</a> <a id="4106" href="Function.Metric.Bundles.html#3848" class="Field">Carrier</a> <a id="4114" href="Function.Metric.Bundles.html#3876" class="Field">Image</a>
    <a id="GeneralMetric.isGeneralMetric"></a><a id="4124" href="Function.Metric.Bundles.html#4124" class="Field">isGeneralMetric</a> <a id="4140" class="Symbol">:</a> <a id="4142" href="Function.Metric.Structures.html#3005" class="Record">IsGeneralMetric</a> <a id="4158" href="Function.Metric.Bundles.html#3904" class="Field Operator">_≈_</a> <a id="4162" href="Function.Metric.Bundles.html#3941" class="Field Operator">_≈ᵢ_</a> <a id="4167" href="Function.Metric.Bundles.html#3976" class="Field Operator">_≤_</a> <a id="4171" href="Function.Metric.Bundles.html#4011" class="Field">0#</a> <a id="4174" href="Function.Metric.Bundles.html#4039" class="Field Operator">_∙_</a> <a id="4178" href="Function.Metric.Bundles.html#4071" class="Field">d</a>

  <a id="4183" class="Keyword">open</a> <a id="4188" href="Function.Metric.Structures.html#3005" class="Module">IsGeneralMetric</a> <a id="4204" href="Function.Metric.Bundles.html#4124" class="Field">isGeneralMetric</a> <a id="4220" class="Keyword">public</a>

  <a id="GeneralMetric.semiMetric"></a><a id="4230" href="Function.Metric.Bundles.html#4230" class="Function">semiMetric</a> <a id="4241" class="Symbol">:</a> <a id="4243" href="Function.Metric.Bundles.html#2584" class="Record">SemiMetric</a> <a id="4254" href="Function.Metric.Bundles.html#3716" class="Bound">a</a> <a id="4256" href="Function.Metric.Bundles.html#3718" class="Bound">i</a> <a id="4258" href="Function.Metric.Bundles.html#3720" class="Bound">ℓ₁</a> <a id="4261" href="Function.Metric.Bundles.html#3723" class="Bound">ℓ₂</a> <a id="4264" href="Function.Metric.Bundles.html#3726" class="Bound">ℓ₃</a>
  <a id="4269" href="Function.Metric.Bundles.html#4230" class="Function">semiMetric</a> <a id="4280" class="Symbol">=</a> <a id="4282" class="Keyword">record</a>
    <a id="4293" class="Symbol">{</a> <a id="4295" href="Function.Metric.Bundles.html#2933" class="Field">isSemiMetric</a> <a id="4308" class="Symbol">=</a> <a id="4310" href="Function.Metric.Structures.html#3130" class="Function">isSemiMetric</a>
    <a id="4327" class="Symbol">}</a>

  <a id="4332" class="Keyword">open</a> <a id="4337" href="Function.Metric.Bundles.html#2584" class="Module">SemiMetric</a> <a id="4348" href="Function.Metric.Bundles.html#4230" class="Function">semiMetric</a> <a id="4359" class="Keyword">public</a>
    <a id="4370" class="Keyword">using</a> <a id="4376" class="Symbol">(</a><a id="4377" href="Function.Metric.Bundles.html#1625" class="Function">protoMetric</a><a id="4388" class="Symbol">;</a> <a id="4390" href="Function.Metric.Bundles.html#2335" class="Function">preMetric</a><a id="4399" class="Symbol">;</a> <a id="4401" href="Function.Metric.Bundles.html#3023" class="Function">quasiSemiMetric</a><a id="4416" class="Symbol">)</a>
</pre></body></html>

==> anc/html/Function.Metric.Core.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Function.Metric.Core</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Core metric definitions</a>
<a id="133" class="Comment">------------------------------------------------------------------------</a>

<a id="207" class="Symbol">{-#</a> <a id="211" class="Keyword">OPTIONS</a> <a id="219" class="Pragma">--cubical-compatible</a> <a id="240" class="Pragma">--safe</a> <a id="247" class="Symbol">#-}</a>

<a id="252" class="Keyword">module</a> <a id="259" href="Function.Metric.Core.html" class="Module">Function.Metric.Core</a> <a id="280" class="Keyword">where</a>

<a id="287" class="Keyword">open</a> <a id="292" class="Keyword">import</a> <a id="299" href="Level.html" class="Module">Level</a> <a id="305" class="Keyword">using</a> <a id="311" class="Symbol">(</a><a id="312" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="317" class="Symbol">)</a>
<a id="319" class="Keyword">private</a>
  <a id="329" class="Keyword">variable</a>
    <a id="342" href="Function.Metric.Core.html#342" class="Generalizable">a</a> <a id="344" href="Function.Metric.Core.html#344" class="Generalizable">i</a> <a id="346" class="Symbol">:</a> <a id="348" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="355" class="Comment">------------------------------------------------------------------------</a>
<a id="428" class="Comment">-- Distance functions</a>

<a id="DistanceFunction"></a><a id="451" href="Function.Metric.Core.html#451" class="Function">DistanceFunction</a> <a id="468" class="Symbol">:</a> <a id="470" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="474" href="Function.Metric.Core.html#342" class="Generalizable">a</a> <a id="476" class="Symbol">→</a> <a id="478" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="482" href="Function.Metric.Core.html#344" class="Generalizable">i</a> <a id="484" class="Symbol">→</a> <a id="486" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="490" class="Symbol">_</a>
<a id="492" href="Function.Metric.Core.html#451" class="Function">DistanceFunction</a> <a id="509" href="Function.Metric.Core.html#509" class="Bound">A</a> <a id="511" href="Function.Metric.Core.html#511" class="Bound">I</a> <a id="513" class="Symbol">=</a> <a id="515" href="Function.Metric.Core.html#509" class="Bound">A</a> <a id="517" class="Symbol">→</a> <a id="519" href="Function.Metric.Core.html#509" class="Bound">A</a> <a id="521" class="Symbol">→</a> <a id="523" href="Function.Metric.Core.html#511" class="Bound">I</a>
</pre></body></html>

==> anc/html/Function.Metric.Definitions.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Function.Metric.Definitions</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Definitions of properties over distance functions</a>
<a id="159" class="Comment">------------------------------------------------------------------------</a>

<a id="233" class="Comment">-- The contents of this module should be accessed via `Function.Metric`.</a>

<a id="307" class="Symbol">{-#</a> <a id="311" class="Keyword">OPTIONS</a> <a id="319" class="Pragma">--cubical-compatible</a> <a id="340" class="Pragma">--safe</a> <a id="347" class="Symbol">#-}</a>

<a id="352" class="Keyword">module</a> <a id="359" href="Function.Metric.Definitions.html" class="Module">Function.Metric.Definitions</a> <a id="387" class="Keyword">where</a>

<a id="394" class="Keyword">open</a> <a id="399" class="Keyword">import</a> <a id="406" href="Algebra.Core.html" class="Module">Algebra.Core</a> <a id="419" class="Keyword">using</a> <a id="425" class="Symbol">(</a><a id="426" href="Algebra.Core.html#527" class="Function">Op₂</a><a id="429" class="Symbol">)</a>
<a id="431" class="Keyword">open</a> <a id="436" class="Keyword">import</a> <a id="443" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="461" class="Keyword">using</a> <a id="467" class="Symbol">(</a><a id="468" href="Data.Product.Base.html#852" class="Function">∃</a><a id="469" class="Symbol">)</a>
<a id="471" class="Keyword">open</a> <a id="476" class="Keyword">import</a> <a id="483" href="Function.Metric.Core.html" class="Module">Function.Metric.Core</a> <a id="504" class="Keyword">using</a> <a id="510" class="Symbol">(</a><a id="511" href="Function.Metric.Core.html#451" class="Function">DistanceFunction</a><a id="527" class="Symbol">)</a>
<a id="529" class="Keyword">open</a> <a id="534" class="Keyword">import</a> <a id="541" href="Level.html" class="Module">Level</a> <a id="547" class="Keyword">using</a> <a id="553" class="Symbol">(</a><a id="554" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="559" class="Symbol">)</a>
<a id="561" class="Keyword">open</a> <a id="566" class="Keyword">import</a> <a id="573" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="594" class="Keyword">using</a> <a id="600" class="Symbol">(</a><a id="601" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="604" class="Symbol">;</a> <a id="606" href="Relation.Binary.Core.html#1703" class="Function Operator">_Preserves₂_⟶_⟶_</a><a id="622" class="Symbol">)</a>
<a id="624" class="Keyword">open</a> <a id="629" class="Keyword">import</a> <a id="636" href="Relation.Nullary.Negation.html" class="Module">Relation.Nullary.Negation</a> <a id="662" class="Keyword">using</a> <a id="668" class="Symbol">(</a><a id="669" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬_</a><a id="671" class="Symbol">)</a>

<a id="674" class="Keyword">private</a>
  <a id="684" class="Keyword">variable</a>
    <a id="697" href="Function.Metric.Definitions.html#697" class="Generalizable">a</a> <a id="699" href="Function.Metric.Definitions.html#699" class="Generalizable">i</a> <a id="701" href="Function.Metric.Definitions.html#701" class="Generalizable">ℓ</a> <a id="703" href="Function.Metric.Definitions.html#703" class="Generalizable">ℓ₁</a> <a id="706" href="Function.Metric.Definitions.html#706" class="Generalizable">ℓ₂</a> <a id="709" class="Symbol">:</a> <a id="711" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="721" href="Function.Metric.Definitions.html#721" class="Generalizable">A</a> <a id="723" class="Symbol">:</a> <a id="725" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="729" href="Function.Metric.Definitions.html#697" class="Generalizable">a</a>
    <a id="735" href="Function.Metric.Definitions.html#735" class="Generalizable">I</a> <a id="737" class="Symbol">:</a> <a id="739" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="743" href="Function.Metric.Definitions.html#699" class="Generalizable">i</a>

<a id="746" class="Comment">------------------------------------------------------------------------</a>
<a id="819" class="Comment">-- Properties</a>

<a id="Congruent"></a><a id="834" href="Function.Metric.Definitions.html#834" class="Function">Congruent</a> <a id="844" class="Symbol">:</a> <a id="846" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="850" href="Function.Metric.Definitions.html#721" class="Generalizable">A</a> <a id="852" href="Function.Metric.Definitions.html#703" class="Generalizable">ℓ₁</a> <a id="855" class="Symbol">→</a> <a id="857" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="861" href="Function.Metric.Definitions.html#735" class="Generalizable">I</a> <a id="863" href="Function.Metric.Definitions.html#706" class="Generalizable">ℓ₂</a> <a id="866" class="Symbol">→</a> <a id="868" href="Function.Metric.Core.html#451" class="Function">DistanceFunction</a> <a id="885" href="Function.Metric.Definitions.html#721" class="Generalizable">A</a> <a id="887" href="Function.Metric.Definitions.html#735" class="Generalizable">I</a> <a id="889" class="Symbol">→</a> <a id="891" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="895" class="Symbol">_</a>
<a id="897" href="Function.Metric.Definitions.html#834" class="Function">Congruent</a> <a id="907" href="Function.Metric.Definitions.html#907" class="Bound Operator">_≈ₐ_</a> <a id="912" href="Function.Metric.Definitions.html#912" class="Bound Operator">_≈ᵢ_</a> <a id="917" href="Function.Metric.Definitions.html#917" class="Bound">d</a> <a id="919" class="Symbol">=</a> <a id="921" href="Function.Metric.Definitions.html#917" class="Bound">d</a> <a id="923" href="Relation.Binary.Core.html#1703" class="Function Operator">Preserves₂</a> <a id="934" href="Function.Metric.Definitions.html#907" class="Bound Operator">_≈ₐ_</a> <a id="939" href="Relation.Binary.Core.html#1703" class="Function Operator">⟶</a> <a id="941" href="Function.Metric.Definitions.html#907" class="Bound Operator">_≈ₐ_</a> <a id="946" href="Relation.Binary.Core.html#1703" class="Function Operator">⟶</a> <a id="948" href="Function.Metric.Definitions.html#912" class="Bound Operator">_≈ᵢ_</a>

<a id="Indiscernable"></a><a id="954" href="Function.Metric.Definitions.html#954" class="Function">Indiscernable</a> <a id="968" class="Symbol">:</a> <a id="970" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="974" href="Function.Metric.Definitions.html#721" class="Generalizable">A</a> <a id="976" href="Function.Metric.Definitions.html#703" class="Generalizable">ℓ₁</a> <a id="979" class="Symbol">→</a> <a id="981" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="985" href="Function.Metric.Definitions.html#735" class="Generalizable">I</a> <a id="987" href="Function.Metric.Definitions.html#706" class="Generalizable">ℓ₂</a> <a id="990" class="Symbol">→</a> <a id="992" href="Function.Metric.Core.html#451" class="Function">DistanceFunction</a> <a id="1009" href="Function.Metric.Definitions.html#721" class="Generalizable">A</a> <a id="1011" href="Function.Metric.Definitions.html#735" class="Generalizable">I</a> <a id="1013" class="Symbol">→</a> <a id="1015" href="Function.Metric.Definitions.html#735" class="Generalizable">I</a> <a id="1017" class="Symbol">→</a> <a id="1019" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1023" class="Symbol">_</a>
<a id="1025" href="Function.Metric.Definitions.html#954" class="Function">Indiscernable</a> <a id="1039" href="Function.Metric.Definitions.html#1039" class="Bound Operator">_≈ₐ_</a> <a id="1044" href="Function.Metric.Definitions.html#1044" class="Bound Operator">_≈ᵢ_</a> <a id="1049" href="Function.Metric.Definitions.html#1049" class="Bound">d</a> <a id="1051" href="Function.Metric.Definitions.html#1051" class="Bound">0#</a> <a id="1054" class="Symbol">=</a> <a id="1056" class="Symbol">∀</a> <a id="1058" class="Symbol">{</a><a id="1059" href="Function.Metric.Definitions.html#1059" class="Bound">x</a> <a id="1061" href="Function.Metric.Definitions.html#1061" class="Bound">y</a><a id="1062" class="Symbol">}</a> <a id="1064" class="Symbol">→</a> <a id="1066" href="Function.Metric.Definitions.html#1049" class="Bound">d</a> <a id="1068" href="Function.Metric.Definitions.html#1059" class="Bound">x</a> <a id="1070" href="Function.Metric.Definitions.html#1061" class="Bound">y</a> <a id="1072" href="Function.Metric.Definitions.html#1044" class="Bound Operator">≈ᵢ</a> <a id="1075" href="Function.Metric.Definitions.html#1051" class="Bound">0#</a> <a id="1078" class="Symbol">→</a> <a id="1080" href="Function.Metric.Definitions.html#1059" class="Bound">x</a> <a id="1082" href="Function.Metric.Definitions.html#1039" class="Bound Operator">≈ₐ</a> <a id="1085" href="Function.Metric.Definitions.html#1061" class="Bound">y</a>

<a id="Definite"></a><a id="1088" href="Function.Metric.Definitions.html#1088" class="Function">Definite</a> <a id="1097" class="Symbol">:</a> <a id="1099" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1103" href="Function.Metric.Definitions.html#721" class="Generalizable">A</a> <a id="1105" href="Function.Metric.Definitions.html#703" class="Generalizable">ℓ₁</a> <a id="1108" class="Symbol">→</a> <a id="1110" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1114" href="Function.Metric.Definitions.html#735" class="Generalizable">I</a> <a id="1116" href="Function.Metric.Definitions.html#706" class="Generalizable">ℓ₂</a> <a id="1119" class="Symbol">→</a> <a id="1121" href="Function.Metric.Core.html#451" class="Function">DistanceFunction</a> <a id="1138" href="Function.Metric.Definitions.html#721" class="Generalizable">A</a> <a id="1140" href="Function.Metric.Definitions.html#735" class="Generalizable">I</a> <a id="1142" class="Symbol">→</a> <a id="1144" href="Function.Metric.Definitions.html#735" class="Generalizable">I</a> <a id="1146" class="Symbol">→</a> <a id="1148" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1152" class="Symbol">_</a>
<a id="1154" href="Function.Metric.Definitions.html#1088" class="Function">Definite</a> <a id="1163" href="Function.Metric.Definitions.html#1163" class="Bound Operator">_≈ₐ_</a> <a id="1168" href="Function.Metric.Definitions.html#1168" class="Bound Operator">_≈ᵢ_</a> <a id="1173" href="Function.Metric.Definitions.html#1173" class="Bound">d</a> <a id="1175" href="Function.Metric.Definitions.html#1175" class="Bound">0#</a> <a id="1178" class="Symbol">=</a> <a id="1180" class="Symbol">∀</a> <a id="1182" class="Symbol">{</a><a id="1183" href="Function.Metric.Definitions.html#1183" class="Bound">x</a> <a id="1185" href="Function.Metric.Definitions.html#1185" class="Bound">y</a><a id="1186" class="Symbol">}</a> <a id="1188" class="Symbol">→</a> <a id="1190" href="Function.Metric.Definitions.html#1183" class="Bound">x</a> <a id="1192" href="Function.Metric.Definitions.html#1163" class="Bound Operator">≈ₐ</a> <a id="1195" href="Function.Metric.Definitions.html#1185" class="Bound">y</a> <a id="1197" class="Symbol">→</a> <a id="1199" href="Function.Metric.Definitions.html#1173" class="Bound">d</a> <a id="1201" href="Function.Metric.Definitions.html#1183" class="Bound">x</a> <a id="1203" href="Function.Metric.Definitions.html#1185" class="Bound">y</a> <a id="1205" href="Function.Metric.Definitions.html#1168" class="Bound Operator">≈ᵢ</a> <a id="1208" href="Function.Metric.Definitions.html#1175" class="Bound">0#</a>

<a id="NonNegative"></a><a id="1212" href="Function.Metric.Definitions.html#1212" class="Function">NonNegative</a> <a id="1224" class="Symbol">:</a> <a id="1226" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1230" href="Function.Metric.Definitions.html#735" class="Generalizable">I</a> <a id="1232" href="Function.Metric.Definitions.html#706" class="Generalizable">ℓ₂</a> <a id="1235" class="Symbol">→</a> <a id="1237" href="Function.Metric.Core.html#451" class="Function">DistanceFunction</a> <a id="1254" href="Function.Metric.Definitions.html#721" class="Generalizable">A</a> <a id="1256" href="Function.Metric.Definitions.html#735" class="Generalizable">I</a> <a id="1258" class="Symbol">→</a> <a id="1260" href="Function.Metric.Definitions.html#735" class="Generalizable">I</a> <a id="1262" class="Symbol">→</a> <a id="1264" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1268" class="Symbol">_</a>
<a id="1270" href="Function.Metric.Definitions.html#1212" class="Function">NonNegative</a> <a id="1282" href="Function.Metric.Definitions.html#1282" class="Bound Operator">_≤_</a> <a id="1286" href="Function.Metric.Definitions.html#1286" class="Bound">d</a> <a id="1288" href="Function.Metric.Definitions.html#1288" class="Bound">0#</a> <a id="1291" class="Symbol">=</a> <a id="1293" class="Symbol">∀</a> <a id="1295" class="Symbol">{</a><a id="1296" href="Function.Metric.Definitions.html#1296" class="Bound">x</a> <a id="1298" href="Function.Metric.Definitions.html#1298" class="Bound">y</a><a id="1299" class="Symbol">}</a> <a id="1301" class="Symbol">→</a> <a id="1303" href="Function.Metric.Definitions.html#1288" class="Bound">0#</a> <a id="1306" href="Function.Metric.Definitions.html#1282" class="Bound Operator">≤</a> <a id="1308" href="Function.Metric.Definitions.html#1286" class="Bound">d</a> <a id="1310" href="Function.Metric.Definitions.html#1296" class="Bound">x</a> <a id="1312" href="Function.Metric.Definitions.html#1298" class="Bound">y</a>

<a id="Symmetric"></a><a id="1315" href="Function.Metric.Definitions.html#1315" class="Function">Symmetric</a> <a id="1325" class="Symbol">:</a> <a id="1327" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1331" href="Function.Metric.Definitions.html#735" class="Generalizable">I</a> <a id="1333" href="Function.Metric.Definitions.html#701" class="Generalizable">ℓ</a> <a id="1335" class="Symbol">→</a> <a id="1337" href="Function.Metric.Core.html#451" class="Function">DistanceFunction</a> <a id="1354" href="Function.Metric.Definitions.html#721" class="Generalizable">A</a> <a id="1356" href="Function.Metric.Definitions.html#735" class="Generalizable">I</a> <a id="1358" class="Symbol">→</a> <a id="1360" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1364" class="Symbol">_</a>
<a id="1366" href="Function.Metric.Definitions.html#1315" class="Function">Symmetric</a> <a id="1376" href="Function.Metric.Definitions.html#1376" class="Bound Operator">_≈_</a> <a id="1380" href="Function.Metric.Definitions.html#1380" class="Bound">d</a> <a id="1382" class="Symbol">=</a> <a id="1384" class="Symbol">∀</a> <a id="1386" href="Function.Metric.Definitions.html#1386" class="Bound">x</a> <a id="1388" href="Function.Metric.Definitions.html#1388" class="Bound">y</a> <a id="1390" class="Symbol">→</a> <a id="1392" href="Function.Metric.Definitions.html#1380" class="Bound">d</a> <a id="1394" href="Function.Metric.Definitions.html#1386" class="Bound">x</a> <a id="1396" href="Function.Metric.Definitions.html#1388" class="Bound">y</a> <a id="1398" href="Function.Metric.Definitions.html#1376" class="Bound Operator">≈</a> <a id="1400" href="Function.Metric.Definitions.html#1380" class="Bound">d</a> <a id="1402" href="Function.Metric.Definitions.html#1388" class="Bound">y</a> <a id="1404" href="Function.Metric.Definitions.html#1386" class="Bound">x</a>

<a id="TriangleInequality"></a><a id="1407" href="Function.Metric.Definitions.html#1407" class="Function">TriangleInequality</a> <a id="1426" class="Symbol">:</a> <a id="1428" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1432" href="Function.Metric.Definitions.html#735" class="Generalizable">I</a> <a id="1434" href="Function.Metric.Definitions.html#701" class="Generalizable">ℓ</a> <a id="1436" class="Symbol">→</a> <a id="1438" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="1442" href="Function.Metric.Definitions.html#735" class="Generalizable">I</a> <a id="1444" class="Symbol">→</a> <a id="1446" href="Function.Metric.Core.html#451" class="Function">DistanceFunction</a> <a id="1463" href="Function.Metric.Definitions.html#721" class="Generalizable">A</a> <a id="1465" href="Function.Metric.Definitions.html#735" class="Generalizable">I</a> <a id="1467" class="Symbol">→</a> <a id="1469" class="Symbol">_</a>
<a id="1471" href="Function.Metric.Definitions.html#1407" class="Function">TriangleInequality</a> <a id="1490" href="Function.Metric.Definitions.html#1490" class="Bound Operator">_≤_</a> <a id="1494" href="Function.Metric.Definitions.html#1494" class="Bound Operator">_∙_</a> <a id="1498" href="Function.Metric.Definitions.html#1498" class="Bound">d</a> <a id="1500" class="Symbol">=</a> <a id="1502" class="Symbol">∀</a> <a id="1504" href="Function.Metric.Definitions.html#1504" class="Bound">x</a> <a id="1506" href="Function.Metric.Definitions.html#1506" class="Bound">y</a> <a id="1508" href="Function.Metric.Definitions.html#1508" class="Bound">z</a> <a id="1510" class="Symbol">→</a> <a id="1512" href="Function.Metric.Definitions.html#1498" class="Bound">d</a> <a id="1514" href="Function.Metric.Definitions.html#1504" class="Bound">x</a> <a id="1516" href="Function.Metric.Definitions.html#1508" class="Bound">z</a> <a id="1518" href="Function.Metric.Definitions.html#1490" class="Bound Operator">≤</a> <a id="1520" class="Symbol">(</a><a id="1521" href="Function.Metric.Definitions.html#1498" class="Bound">d</a> <a id="1523" href="Function.Metric.Definitions.html#1504" class="Bound">x</a> <a id="1525" href="Function.Metric.Definitions.html#1506" class="Bound">y</a> <a id="1527" href="Function.Metric.Definitions.html#1494" class="Bound Operator">∙</a> <a id="1529" href="Function.Metric.Definitions.html#1498" class="Bound">d</a> <a id="1531" href="Function.Metric.Definitions.html#1506" class="Bound">y</a> <a id="1533" href="Function.Metric.Definitions.html#1508" class="Bound">z</a><a id="1534" class="Symbol">)</a>

<a id="Bounded"></a><a id="1537" href="Function.Metric.Definitions.html#1537" class="Function">Bounded</a> <a id="1545" class="Symbol">:</a> <a id="1547" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1551" href="Function.Metric.Definitions.html#735" class="Generalizable">I</a> <a id="1553" href="Function.Metric.Definitions.html#701" class="Generalizable">ℓ</a> <a id="1555" class="Symbol">→</a> <a id="1557" href="Function.Metric.Core.html#451" class="Function">DistanceFunction</a> <a id="1574" href="Function.Metric.Definitions.html#721" class="Generalizable">A</a> <a id="1576" href="Function.Metric.Definitions.html#735" class="Generalizable">I</a> <a id="1578" class="Symbol">→</a> <a id="1580" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1584" class="Symbol">_</a>
<a id="1586" href="Function.Metric.Definitions.html#1537" class="Function">Bounded</a> <a id="1594" href="Function.Metric.Definitions.html#1594" class="Bound Operator">_≤_</a> <a id="1598" href="Function.Metric.Definitions.html#1598" class="Bound">d</a> <a id="1600" class="Symbol">=</a> <a id="1602" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="1604" class="Symbol">λ</a> <a id="1606" href="Function.Metric.Definitions.html#1606" class="Bound">n</a> <a id="1608" class="Symbol">→</a> <a id="1610" class="Symbol">∀</a> <a id="1612" href="Function.Metric.Definitions.html#1612" class="Bound">x</a> <a id="1614" href="Function.Metric.Definitions.html#1614" class="Bound">y</a> <a id="1616" class="Symbol">→</a> <a id="1618" href="Function.Metric.Definitions.html#1598" class="Bound">d</a> <a id="1620" href="Function.Metric.Definitions.html#1612" class="Bound">x</a> <a id="1622" href="Function.Metric.Definitions.html#1614" class="Bound">y</a> <a id="1624" href="Function.Metric.Definitions.html#1594" class="Bound Operator">≤</a> <a id="1626" href="Function.Metric.Definitions.html#1606" class="Bound">n</a>

<a id="TranslationInvariant"></a><a id="1629" href="Function.Metric.Definitions.html#1629" class="Function">TranslationInvariant</a> <a id="1650" class="Symbol">:</a> <a id="1652" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1656" href="Function.Metric.Definitions.html#735" class="Generalizable">I</a> <a id="1658" href="Function.Metric.Definitions.html#706" class="Generalizable">ℓ₂</a> <a id="1661" class="Symbol">→</a> <a id="1663" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="1667" href="Function.Metric.Definitions.html#721" class="Generalizable">A</a> <a id="1669" class="Symbol">→</a> <a id="1671" href="Function.Metric.Core.html#451" class="Function">DistanceFunction</a> <a id="1688" href="Function.Metric.Definitions.html#721" class="Generalizable">A</a> <a id="1690" href="Function.Metric.Definitions.html#735" class="Generalizable">I</a> <a id="1692" class="Symbol">→</a> <a id="1694" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1698" class="Symbol">_</a>
<a id="1700" href="Function.Metric.Definitions.html#1629" class="Function">TranslationInvariant</a> <a id="1721" href="Function.Metric.Definitions.html#1721" class="Bound Operator">_≈_</a> <a id="1725" href="Function.Metric.Definitions.html#1725" class="Bound Operator">_∙_</a> <a id="1729" href="Function.Metric.Definitions.html#1729" class="Bound">d</a> <a id="1731" class="Symbol">=</a> <a id="1733" class="Symbol">∀</a> <a id="1735" class="Symbol">{</a><a id="1736" href="Function.Metric.Definitions.html#1736" class="Bound">x</a> <a id="1738" href="Function.Metric.Definitions.html#1738" class="Bound">y</a> <a id="1740" href="Function.Metric.Definitions.html#1740" class="Bound">a</a><a id="1741" class="Symbol">}</a> <a id="1743" class="Symbol">→</a> <a id="1745" href="Function.Metric.Definitions.html#1729" class="Bound">d</a> <a id="1747" class="Symbol">(</a><a id="1748" href="Function.Metric.Definitions.html#1736" class="Bound">x</a> <a id="1750" href="Function.Metric.Definitions.html#1725" class="Bound Operator">∙</a> <a id="1752" href="Function.Metric.Definitions.html#1740" class="Bound">a</a><a id="1753" class="Symbol">)</a> <a id="1755" class="Symbol">(</a><a id="1756" href="Function.Metric.Definitions.html#1738" class="Bound">y</a> <a id="1758" href="Function.Metric.Definitions.html#1725" class="Bound Operator">∙</a> <a id="1760" href="Function.Metric.Definitions.html#1740" class="Bound">a</a><a id="1761" class="Symbol">)</a> <a id="1763" href="Function.Metric.Definitions.html#1721" class="Bound Operator">≈</a> <a id="1765" href="Function.Metric.Definitions.html#1729" class="Bound">d</a> <a id="1767" href="Function.Metric.Definitions.html#1736" class="Bound">x</a> <a id="1769" href="Function.Metric.Definitions.html#1738" class="Bound">y</a>

<a id="Contracting"></a><a id="1772" href="Function.Metric.Definitions.html#1772" class="Function">Contracting</a> <a id="1784" class="Symbol">:</a> <a id="1786" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1790" href="Function.Metric.Definitions.html#735" class="Generalizable">I</a> <a id="1792" href="Function.Metric.Definitions.html#701" class="Generalizable">ℓ</a> <a id="1794" class="Symbol">→</a> <a id="1796" class="Symbol">(</a><a id="1797" href="Function.Metric.Definitions.html#721" class="Generalizable">A</a> <a id="1799" class="Symbol">→</a> <a id="1801" href="Function.Metric.Definitions.html#721" class="Generalizable">A</a><a id="1802" class="Symbol">)</a> <a id="1804" class="Symbol">→</a> <a id="1806" href="Function.Metric.Core.html#451" class="Function">DistanceFunction</a> <a id="1823" href="Function.Metric.Definitions.html#721" class="Generalizable">A</a> <a id="1825" href="Function.Metric.Definitions.html#735" class="Generalizable">I</a> <a id="1827" class="Symbol">→</a> <a id="1829" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1833" class="Symbol">_</a>
<a id="1835" href="Function.Metric.Definitions.html#1772" class="Function">Contracting</a> <a id="1847" href="Function.Metric.Definitions.html#1847" class="Bound Operator">_≤_</a> <a id="1851" href="Function.Metric.Definitions.html#1851" class="Bound">f</a> <a id="1853" href="Function.Metric.Definitions.html#1853" class="Bound">d</a> <a id="1855" class="Symbol">=</a> <a id="1857" class="Symbol">∀</a> <a id="1859" href="Function.Metric.Definitions.html#1859" class="Bound">x</a> <a id="1861" href="Function.Metric.Definitions.html#1861" class="Bound">y</a> <a id="1863" class="Symbol">→</a> <a id="1865" href="Function.Metric.Definitions.html#1853" class="Bound">d</a> <a id="1867" class="Symbol">(</a><a id="1868" href="Function.Metric.Definitions.html#1851" class="Bound">f</a> <a id="1870" href="Function.Metric.Definitions.html#1859" class="Bound">x</a><a id="1871" class="Symbol">)</a> <a id="1873" class="Symbol">(</a><a id="1874" href="Function.Metric.Definitions.html#1851" class="Bound">f</a> <a id="1876" href="Function.Metric.Definitions.html#1861" class="Bound">y</a><a id="1877" class="Symbol">)</a> <a id="1879" href="Function.Metric.Definitions.html#1847" class="Bound Operator">≤</a> <a id="1881" href="Function.Metric.Definitions.html#1853" class="Bound">d</a> <a id="1883" href="Function.Metric.Definitions.html#1859" class="Bound">x</a> <a id="1885" href="Function.Metric.Definitions.html#1861" class="Bound">y</a>

<a id="ContractingOnOrbits"></a><a id="1888" href="Function.Metric.Definitions.html#1888" class="Function">ContractingOnOrbits</a> <a id="1908" class="Symbol">:</a> <a id="1910" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1914" href="Function.Metric.Definitions.html#735" class="Generalizable">I</a> <a id="1916" href="Function.Metric.Definitions.html#701" class="Generalizable">ℓ</a> <a id="1918" class="Symbol">→</a> <a id="1920" class="Symbol">(</a><a id="1921" href="Function.Metric.Definitions.html#721" class="Generalizable">A</a> <a id="1923" class="Symbol">→</a> <a id="1925" href="Function.Metric.Definitions.html#721" class="Generalizable">A</a><a id="1926" class="Symbol">)</a> <a id="1928" class="Symbol">→</a> <a id="1930" href="Function.Metric.Core.html#451" class="Function">DistanceFunction</a> <a id="1947" href="Function.Metric.Definitions.html#721" class="Generalizable">A</a> <a id="1949" href="Function.Metric.Definitions.html#735" class="Generalizable">I</a> <a id="1951" class="Symbol">→</a> <a id="1953" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1957" class="Symbol">_</a>
<a id="1959" href="Function.Metric.Definitions.html#1888" class="Function">ContractingOnOrbits</a> <a id="1979" href="Function.Metric.Definitions.html#1979" class="Bound Operator">_≤_</a> <a id="1983" href="Function.Metric.Definitions.html#1983" class="Bound">f</a> <a id="1985" href="Function.Metric.Definitions.html#1985" class="Bound">d</a> <a id="1987" class="Symbol">=</a> <a id="1989" class="Symbol">∀</a> <a id="1991" href="Function.Metric.Definitions.html#1991" class="Bound">x</a> <a id="1993" class="Symbol">→</a> <a id="1995" href="Function.Metric.Definitions.html#1985" class="Bound">d</a> <a id="1997" class="Symbol">(</a><a id="1998" href="Function.Metric.Definitions.html#1983" class="Bound">f</a> <a id="2000" href="Function.Metric.Definitions.html#1991" class="Bound">x</a><a id="2001" class="Symbol">)</a> <a id="2003" class="Symbol">(</a><a id="2004" href="Function.Metric.Definitions.html#1983" class="Bound">f</a> <a id="2006" class="Symbol">(</a><a id="2007" href="Function.Metric.Definitions.html#1983" class="Bound">f</a> <a id="2009" href="Function.Metric.Definitions.html#1991" class="Bound">x</a><a id="2010" class="Symbol">))</a> <a id="2013" href="Function.Metric.Definitions.html#1979" class="Bound Operator">≤</a> <a id="2015" href="Function.Metric.Definitions.html#1985" class="Bound">d</a> <a id="2017" href="Function.Metric.Definitions.html#1991" class="Bound">x</a> <a id="2019" class="Symbol">(</a><a id="2020" href="Function.Metric.Definitions.html#1983" class="Bound">f</a> <a id="2022" href="Function.Metric.Definitions.html#1991" class="Bound">x</a><a id="2023" class="Symbol">)</a>

<a id="StrictlyContracting"></a><a id="2026" href="Function.Metric.Definitions.html#2026" class="Function">StrictlyContracting</a> <a id="2046" class="Symbol">:</a> <a id="2048" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2052" href="Function.Metric.Definitions.html#721" class="Generalizable">A</a> <a id="2054" href="Function.Metric.Definitions.html#703" class="Generalizable">ℓ₁</a> <a id="2057" class="Symbol">→</a> <a id="2059" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2063" href="Function.Metric.Definitions.html#735" class="Generalizable">I</a> <a id="2065" href="Function.Metric.Definitions.html#706" class="Generalizable">ℓ₂</a> <a id="2068" class="Symbol">→</a> <a id="2070" class="Symbol">(</a><a id="2071" href="Function.Metric.Definitions.html#721" class="Generalizable">A</a> <a id="2073" class="Symbol">→</a> <a id="2075" href="Function.Metric.Definitions.html#721" class="Generalizable">A</a><a id="2076" class="Symbol">)</a> <a id="2078" class="Symbol">→</a> <a id="2080" href="Function.Metric.Core.html#451" class="Function">DistanceFunction</a> <a id="2097" href="Function.Metric.Definitions.html#721" class="Generalizable">A</a> <a id="2099" href="Function.Metric.Definitions.html#735" class="Generalizable">I</a> <a id="2101" class="Symbol">→</a> <a id="2103" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2107" class="Symbol">_</a>
<a id="2109" href="Function.Metric.Definitions.html#2026" class="Function">StrictlyContracting</a> <a id="2129" href="Function.Metric.Definitions.html#2129" class="Bound Operator">_≈_</a> <a id="2133" href="Function.Metric.Definitions.html#2133" class="Bound Operator">_&lt;_</a> <a id="2137" href="Function.Metric.Definitions.html#2137" class="Bound">f</a> <a id="2139" href="Function.Metric.Definitions.html#2139" class="Bound">d</a> <a id="2141" class="Symbol">=</a> <a id="2143" class="Symbol">∀</a> <a id="2145" class="Symbol">{</a><a id="2146" href="Function.Metric.Definitions.html#2146" class="Bound">x</a> <a id="2148" href="Function.Metric.Definitions.html#2148" class="Bound">y</a><a id="2149" class="Symbol">}</a> <a id="2151" class="Symbol">→</a> <a id="2153" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬</a> <a id="2155" class="Symbol">(</a><a id="2156" href="Function.Metric.Definitions.html#2148" class="Bound">y</a> <a id="2158" href="Function.Metric.Definitions.html#2129" class="Bound Operator">≈</a> <a id="2160" href="Function.Metric.Definitions.html#2146" class="Bound">x</a><a id="2161" class="Symbol">)</a> <a id="2163" class="Symbol">→</a> <a id="2165" href="Function.Metric.Definitions.html#2139" class="Bound">d</a> <a id="2167" class="Symbol">(</a><a id="2168" href="Function.Metric.Definitions.html#2137" class="Bound">f</a> <a id="2170" href="Function.Metric.Definitions.html#2146" class="Bound">x</a><a id="2171" class="Symbol">)</a> <a id="2173" class="Symbol">(</a><a id="2174" href="Function.Metric.Definitions.html#2137" class="Bound">f</a> <a id="2176" href="Function.Metric.Definitions.html#2148" class="Bound">y</a><a id="2177" class="Symbol">)</a> <a id="2179" href="Function.Metric.Definitions.html#2133" class="Bound Operator">&lt;</a> <a id="2181" href="Function.Metric.Definitions.html#2139" class="Bound">d</a> <a id="2183" href="Function.Metric.Definitions.html#2146" class="Bound">x</a> <a id="2185" href="Function.Metric.Definitions.html#2148" class="Bound">y</a>

<a id="StrictlyContractingOnOrbits"></a><a id="2188" href="Function.Metric.Definitions.html#2188" class="Function">StrictlyContractingOnOrbits</a> <a id="2216" class="Symbol">:</a> <a id="2218" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2222" href="Function.Metric.Definitions.html#721" class="Generalizable">A</a> <a id="2224" href="Function.Metric.Definitions.html#703" class="Generalizable">ℓ₁</a> <a id="2227" class="Symbol">→</a> <a id="2229" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2233" href="Function.Metric.Definitions.html#735" class="Generalizable">I</a> <a id="2235" href="Function.Metric.Definitions.html#706" class="Generalizable">ℓ₂</a> <a id="2238" class="Symbol">→</a> <a id="2240" class="Symbol">(</a><a id="2241" href="Function.Metric.Definitions.html#721" class="Generalizable">A</a> <a id="2243" class="Symbol">→</a> <a id="2245" href="Function.Metric.Definitions.html#721" class="Generalizable">A</a><a id="2246" class="Symbol">)</a> <a id="2248" class="Symbol">→</a> <a id="2250" href="Function.Metric.Core.html#451" class="Function">DistanceFunction</a> <a id="2267" href="Function.Metric.Definitions.html#721" class="Generalizable">A</a> <a id="2269" href="Function.Metric.Definitions.html#735" class="Generalizable">I</a> <a id="2271" class="Symbol">→</a> <a id="2273" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2277" class="Symbol">_</a>
<a id="2279" href="Function.Metric.Definitions.html#2188" class="Function">StrictlyContractingOnOrbits</a> <a id="2307" href="Function.Metric.Definitions.html#2307" class="Bound Operator">_≈_</a> <a id="2311" href="Function.Metric.Definitions.html#2311" class="Bound Operator">_&lt;_</a> <a id="2315" href="Function.Metric.Definitions.html#2315" class="Bound">f</a> <a id="2317" href="Function.Metric.Definitions.html#2317" class="Bound">d</a> <a id="2319" class="Symbol">=</a> <a id="2321" class="Symbol">∀</a> <a id="2323" class="Symbol">{</a><a id="2324" href="Function.Metric.Definitions.html#2324" class="Bound">x</a><a id="2325" class="Symbol">}</a> <a id="2327" class="Symbol">→</a> <a id="2329" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬</a> <a id="2331" class="Symbol">(</a><a id="2332" href="Function.Metric.Definitions.html#2315" class="Bound">f</a> <a id="2334" href="Function.Metric.Definitions.html#2324" class="Bound">x</a> <a id="2336" href="Function.Metric.Definitions.html#2307" class="Bound Operator">≈</a> <a id="2338" href="Function.Metric.Definitions.html#2324" class="Bound">x</a><a id="2339" class="Symbol">)</a> <a id="2341" class="Symbol">→</a> <a id="2343" href="Function.Metric.Definitions.html#2317" class="Bound">d</a> <a id="2345" class="Symbol">(</a><a id="2346" href="Function.Metric.Definitions.html#2315" class="Bound">f</a> <a id="2348" href="Function.Metric.Definitions.html#2324" class="Bound">x</a><a id="2349" class="Symbol">)</a> <a id="2351" class="Symbol">(</a><a id="2352" href="Function.Metric.Definitions.html#2315" class="Bound">f</a> <a id="2354" class="Symbol">(</a><a id="2355" href="Function.Metric.Definitions.html#2315" class="Bound">f</a> <a id="2357" href="Function.Metric.Definitions.html#2324" class="Bound">x</a><a id="2358" class="Symbol">))</a> <a id="2361" href="Function.Metric.Definitions.html#2311" class="Bound Operator">&lt;</a> <a id="2363" href="Function.Metric.Definitions.html#2317" class="Bound">d</a> <a id="2365" href="Function.Metric.Definitions.html#2324" class="Bound">x</a> <a id="2367" class="Symbol">(</a><a id="2368" href="Function.Metric.Definitions.html#2315" class="Bound">f</a> <a id="2370" href="Function.Metric.Definitions.html#2324" class="Bound">x</a><a id="2371" class="Symbol">)</a>
</pre></body></html>

==> anc/html/Function.Metric.Nat.Bundles.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Function.Metric.Nat.Bundles</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Bundles for metrics over ℕ</a>
<a id="136" class="Comment">------------------------------------------------------------------------</a>

<a id="210" class="Comment">-- Unfortunately, unlike definitions and structures, the bundles over</a>
<a id="280" class="Comment">-- general metric spaces cannot be reused as it is impossible to</a>
<a id="345" class="Comment">-- constrain the image set to ℕ.</a>

<a id="379" class="Symbol">{-#</a> <a id="383" class="Keyword">OPTIONS</a> <a id="391" class="Pragma">--cubical-compatible</a> <a id="412" class="Pragma">--safe</a> <a id="419" class="Symbol">#-}</a>

<a id="424" class="Keyword">module</a> <a id="431" href="Function.Metric.Nat.Bundles.html" class="Module">Function.Metric.Nat.Bundles</a> <a id="459" class="Keyword">where</a>

<a id="466" class="Keyword">open</a> <a id="471" class="Keyword">import</a> <a id="478" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a> <a id="492" class="Keyword">hiding</a> <a id="499" class="Symbol">(</a><a id="500" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="503" class="Symbol">;</a> <a id="505" href="Data.Nat.Base.html#5466" class="Function Operator">_⊔_</a><a id="508" class="Symbol">)</a>
<a id="510" class="Keyword">open</a> <a id="515" class="Keyword">import</a> <a id="522" href="Function.Base.html" class="Module">Function.Base</a> <a id="536" class="Keyword">using</a> <a id="542" class="Symbol">(</a><a id="543" href="Function.Base.html#725" class="Function">const</a><a id="548" class="Symbol">)</a>
<a id="550" class="Keyword">open</a> <a id="555" class="Keyword">import</a> <a id="562" href="Level.html" class="Module">Level</a> <a id="568" class="Keyword">using</a> <a id="574" class="Symbol">(</a><a id="575" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="580" class="Symbol">;</a> <a id="582" href="Agda.Primitive.html#931" class="Primitive">suc</a><a id="585" class="Symbol">;</a> <a id="587" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="590" class="Symbol">)</a>
<a id="592" class="Keyword">open</a> <a id="597" class="Keyword">import</a> <a id="604" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="625" class="Keyword">using</a> <a id="631" class="Symbol">(</a><a id="632" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="635" class="Symbol">)</a>
<a id="637" class="Keyword">open</a> <a id="642" class="Keyword">import</a> <a id="649" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="692" class="Keyword">using</a> <a id="698" class="Symbol">(</a><a id="699" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="702" class="Symbol">)</a>
<a id="704" class="Keyword">open</a> <a id="709" class="Keyword">import</a> <a id="716" href="Relation.Binary.PropositionalEquality.Properties.html" class="Module">Relation.Binary.PropositionalEquality.Properties</a>
  <a id="767" class="Keyword">using</a> <a id="773" class="Symbol">(</a><a id="774" href="Relation.Binary.PropositionalEquality.Properties.html#5530" class="Function">isEquivalence</a><a id="787" class="Symbol">)</a>
<a id="789" class="Keyword">open</a> <a id="794" class="Keyword">import</a> <a id="801" href="Function.Metric.Nat.Core.html" class="Module">Function.Metric.Nat.Core</a> <a id="826" class="Keyword">using</a> <a id="832" class="Symbol">(</a><a id="833" href="Function.Metric.Nat.Core.html#489" class="Function">DistanceFunction</a><a id="849" class="Symbol">)</a>
<a id="851" class="Keyword">open</a> <a id="856" class="Keyword">import</a> <a id="863" href="Function.Metric.Nat.Structures.html" class="Module">Function.Metric.Nat.Structures</a>
  <a id="896" class="Keyword">using</a> <a id="902" class="Symbol">(</a><a id="903" href="Function.Metric.Nat.Structures.html#881" class="Function">IsProtoMetric</a><a id="916" class="Symbol">;</a> <a id="918" href="Function.Metric.Nat.Structures.html#1124" class="Function">IsPreMetric</a><a id="929" class="Symbol">;</a> <a id="931" href="Function.Metric.Nat.Structures.html#1366" class="Function">IsQuasiSemiMetric</a><a id="948" class="Symbol">;</a> <a id="950" href="Function.Metric.Nat.Structures.html#1626" class="Function">IsSemiMetric</a>
        <a id="971" class="Symbol">;</a> <a id="973" href="Function.Metric.Nat.Structures.html#1861" class="Function">IsMetric</a><a id="981" class="Symbol">;</a> <a id="983" href="Function.Metric.Nat.Structures.html#2193" class="Function">IsUltraMetric</a><a id="996" class="Symbol">)</a>
<a id="998" class="Keyword">open</a> <a id="1003" class="Keyword">import</a> <a id="1010" href="Function.Metric.Bundles.html" class="Module">Function.Metric.Bundles</a> <a id="1034" class="Symbol">as</a> <a id="1037" class="Module">Base</a> <a id="1042" class="Keyword">using</a> <a id="1048" class="Symbol">(</a><a id="1049" href="Function.Metric.Bundles.html#3701" class="Record">GeneralMetric</a><a id="1062" class="Symbol">)</a>

<a id="1065" class="Comment">------------------------------------------------------------------------</a>
<a id="1138" class="Comment">-- Proto-metric</a>

<a id="1155" class="Keyword">record</a> <a id="ProtoMetric"></a><a id="1162" href="Function.Metric.Nat.Bundles.html#1162" class="Record">ProtoMetric</a> <a id="1174" href="Function.Metric.Nat.Bundles.html#1174" class="Bound">a</a> <a id="1176" href="Function.Metric.Nat.Bundles.html#1176" class="Bound">ℓ</a> <a id="1178" class="Symbol">:</a> <a id="1180" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1184" class="Symbol">(</a><a id="1185" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="1189" class="Symbol">(</a><a id="1190" href="Function.Metric.Nat.Bundles.html#1174" class="Bound">a</a> <a id="1192" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1194" href="Function.Metric.Nat.Bundles.html#1176" class="Bound">ℓ</a><a id="1195" class="Symbol">))</a> <a id="1198" class="Keyword">where</a>
  <a id="1206" class="Keyword">infix</a> <a id="1212" class="Number">4</a> <a id="1214" href="Function.Metric.Nat.Bundles.html#1256" class="Field Operator">_≈_</a>
  <a id="1220" class="Keyword">field</a>
    <a id="ProtoMetric.Carrier"></a><a id="1230" href="Function.Metric.Nat.Bundles.html#1230" class="Field">Carrier</a>       <a id="1244" class="Symbol">:</a> <a id="1246" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1250" href="Function.Metric.Nat.Bundles.html#1174" class="Bound">a</a>
    <a id="ProtoMetric._≈_"></a><a id="1256" href="Function.Metric.Nat.Bundles.html#1256" class="Field Operator">_≈_</a>           <a id="1270" class="Symbol">:</a> <a id="1272" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1276" href="Function.Metric.Nat.Bundles.html#1230" class="Field">Carrier</a> <a id="1284" href="Function.Metric.Nat.Bundles.html#1176" class="Bound">ℓ</a>
    <a id="ProtoMetric.d"></a><a id="1290" href="Function.Metric.Nat.Bundles.html#1290" class="Field">d</a>             <a id="1304" class="Symbol">:</a> <a id="1306" href="Function.Metric.Nat.Core.html#489" class="Function">DistanceFunction</a> <a id="1323" href="Function.Metric.Nat.Bundles.html#1230" class="Field">Carrier</a>
    <a id="ProtoMetric.isProtoMetric"></a><a id="1335" href="Function.Metric.Nat.Bundles.html#1335" class="Field">isProtoMetric</a> <a id="1349" class="Symbol">:</a> <a id="1351" href="Function.Metric.Nat.Structures.html#881" class="Function">IsProtoMetric</a> <a id="1365" href="Function.Metric.Nat.Bundles.html#1256" class="Field Operator">_≈_</a> <a id="1369" href="Function.Metric.Nat.Bundles.html#1290" class="Field">d</a>

  <a id="1374" class="Keyword">open</a> <a id="1379" href="Function.Metric.Structures.html#996" class="Module">IsProtoMetric</a> <a id="1393" href="Function.Metric.Nat.Bundles.html#1335" class="Field">isProtoMetric</a> <a id="1407" class="Keyword">public</a>

<a id="1415" class="Comment">------------------------------------------------------------------------</a>
<a id="1488" class="Comment">-- PreMetric</a>

<a id="1502" class="Keyword">record</a> <a id="PreMetric"></a><a id="1509" href="Function.Metric.Nat.Bundles.html#1509" class="Record">PreMetric</a> <a id="1519" href="Function.Metric.Nat.Bundles.html#1519" class="Bound">a</a> <a id="1521" href="Function.Metric.Nat.Bundles.html#1521" class="Bound">ℓ</a> <a id="1523" class="Symbol">:</a> <a id="1525" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1529" class="Symbol">(</a><a id="1530" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="1534" class="Symbol">(</a><a id="1535" href="Function.Metric.Nat.Bundles.html#1519" class="Bound">a</a> <a id="1537" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1539" href="Function.Metric.Nat.Bundles.html#1521" class="Bound">ℓ</a><a id="1540" class="Symbol">))</a> <a id="1543" class="Keyword">where</a>
  <a id="1551" class="Keyword">infix</a> <a id="1557" class="Number">4</a> <a id="1559" href="Function.Metric.Nat.Bundles.html#1599" class="Field Operator">_≈_</a>
  <a id="1565" class="Keyword">field</a>
    <a id="PreMetric.Carrier"></a><a id="1575" href="Function.Metric.Nat.Bundles.html#1575" class="Field">Carrier</a>     <a id="1587" class="Symbol">:</a> <a id="1589" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1593" href="Function.Metric.Nat.Bundles.html#1519" class="Bound">a</a>
    <a id="PreMetric._≈_"></a><a id="1599" href="Function.Metric.Nat.Bundles.html#1599" class="Field Operator">_≈_</a>         <a id="1611" class="Symbol">:</a> <a id="1613" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1617" href="Function.Metric.Nat.Bundles.html#1575" class="Field">Carrier</a> <a id="1625" href="Function.Metric.Nat.Bundles.html#1521" class="Bound">ℓ</a>
    <a id="PreMetric.d"></a><a id="1631" href="Function.Metric.Nat.Bundles.html#1631" class="Field">d</a>           <a id="1643" class="Symbol">:</a> <a id="1645" href="Function.Metric.Nat.Core.html#489" class="Function">DistanceFunction</a> <a id="1662" href="Function.Metric.Nat.Bundles.html#1575" class="Field">Carrier</a>
    <a id="PreMetric.isPreMetric"></a><a id="1674" href="Function.Metric.Nat.Bundles.html#1674" class="Field">isPreMetric</a> <a id="1686" class="Symbol">:</a> <a id="1688" href="Function.Metric.Nat.Structures.html#1124" class="Function">IsPreMetric</a> <a id="1700" href="Function.Metric.Nat.Bundles.html#1599" class="Field Operator">_≈_</a> <a id="1704" href="Function.Metric.Nat.Bundles.html#1631" class="Field">d</a>

  <a id="1709" class="Keyword">open</a> <a id="1714" href="Function.Metric.Structures.html#1497" class="Module">IsPreMetric</a> <a id="1726" href="Function.Metric.Nat.Bundles.html#1674" class="Field">isPreMetric</a> <a id="1738" class="Keyword">public</a>

  <a id="PreMetric.protoMetric"></a><a id="1748" href="Function.Metric.Nat.Bundles.html#1748" class="Function">protoMetric</a> <a id="1760" class="Symbol">:</a> <a id="1762" href="Function.Metric.Nat.Bundles.html#1162" class="Record">ProtoMetric</a> <a id="1774" href="Function.Metric.Nat.Bundles.html#1519" class="Bound">a</a> <a id="1776" href="Function.Metric.Nat.Bundles.html#1521" class="Bound">ℓ</a>
  <a id="1780" href="Function.Metric.Nat.Bundles.html#1748" class="Function">protoMetric</a> <a id="1792" class="Symbol">=</a> <a id="1794" class="Keyword">record</a>
    <a id="1805" class="Symbol">{</a> <a id="1807" href="Function.Metric.Nat.Bundles.html#1335" class="Field">isProtoMetric</a> <a id="1821" class="Symbol">=</a> <a id="1823" href="Function.Metric.Structures.html#1600" class="Function">isProtoMetric</a>
    <a id="1841" class="Symbol">}</a>

<a id="1844" class="Comment">------------------------------------------------------------------------</a>
<a id="1917" class="Comment">-- QuasiSemiMetric</a>

<a id="1937" class="Keyword">record</a> <a id="QuasiSemiMetric"></a><a id="1944" href="Function.Metric.Nat.Bundles.html#1944" class="Record">QuasiSemiMetric</a> <a id="1960" href="Function.Metric.Nat.Bundles.html#1960" class="Bound">a</a> <a id="1962" href="Function.Metric.Nat.Bundles.html#1962" class="Bound">ℓ</a> <a id="1964" class="Symbol">:</a> <a id="1966" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1970" class="Symbol">(</a><a id="1971" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="1975" class="Symbol">(</a><a id="1976" href="Function.Metric.Nat.Bundles.html#1960" class="Bound">a</a> <a id="1978" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1980" href="Function.Metric.Nat.Bundles.html#1962" class="Bound">ℓ</a><a id="1981" class="Symbol">))</a> <a id="1984" class="Keyword">where</a>
  <a id="1992" class="Keyword">infix</a> <a id="1998" class="Number">4</a> <a id="2000" href="Function.Metric.Nat.Bundles.html#2046" class="Field Operator">_≈_</a>
  <a id="2006" class="Keyword">field</a>
    <a id="QuasiSemiMetric.Carrier"></a><a id="2016" href="Function.Metric.Nat.Bundles.html#2016" class="Field">Carrier</a>           <a id="2034" class="Symbol">:</a> <a id="2036" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2040" href="Function.Metric.Nat.Bundles.html#1960" class="Bound">a</a>
    <a id="QuasiSemiMetric._≈_"></a><a id="2046" href="Function.Metric.Nat.Bundles.html#2046" class="Field Operator">_≈_</a>               <a id="2064" class="Symbol">:</a> <a id="2066" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2070" href="Function.Metric.Nat.Bundles.html#2016" class="Field">Carrier</a> <a id="2078" href="Function.Metric.Nat.Bundles.html#1962" class="Bound">ℓ</a>
    <a id="QuasiSemiMetric.d"></a><a id="2084" href="Function.Metric.Nat.Bundles.html#2084" class="Field">d</a>                 <a id="2102" class="Symbol">:</a> <a id="2104" href="Function.Metric.Nat.Core.html#489" class="Function">DistanceFunction</a> <a id="2121" href="Function.Metric.Nat.Bundles.html#2016" class="Field">Carrier</a>
    <a id="QuasiSemiMetric.isQuasiSemiMetric"></a><a id="2133" href="Function.Metric.Nat.Bundles.html#2133" class="Field">isQuasiSemiMetric</a> <a id="2151" class="Symbol">:</a> <a id="2153" href="Function.Metric.Nat.Structures.html#1366" class="Function">IsQuasiSemiMetric</a> <a id="2171" href="Function.Metric.Nat.Bundles.html#2046" class="Field Operator">_≈_</a> <a id="2175" href="Function.Metric.Nat.Bundles.html#2084" class="Field">d</a>

  <a id="2180" class="Keyword">open</a> <a id="2185" href="Function.Metric.Structures.html#1823" class="Module">IsQuasiSemiMetric</a> <a id="2203" href="Function.Metric.Nat.Bundles.html#2133" class="Field">isQuasiSemiMetric</a> <a id="2221" class="Keyword">public</a>

  <a id="QuasiSemiMetric.preMetric"></a><a id="2231" href="Function.Metric.Nat.Bundles.html#2231" class="Function">preMetric</a> <a id="2241" class="Symbol">:</a> <a id="2243" href="Function.Metric.Nat.Bundles.html#1509" class="Record">PreMetric</a> <a id="2253" href="Function.Metric.Nat.Bundles.html#1960" class="Bound">a</a> <a id="2255" href="Function.Metric.Nat.Bundles.html#1962" class="Bound">ℓ</a>
  <a id="2259" href="Function.Metric.Nat.Bundles.html#2231" class="Function">preMetric</a> <a id="2269" class="Symbol">=</a> <a id="2271" class="Keyword">record</a>
    <a id="2282" class="Symbol">{</a> <a id="2284" href="Function.Metric.Nat.Bundles.html#1674" class="Field">isPreMetric</a> <a id="2296" class="Symbol">=</a> <a id="2298" href="Function.Metric.Structures.html#1938" class="Function">isPreMetric</a>
    <a id="2314" class="Symbol">}</a>

  <a id="2319" class="Keyword">open</a> <a id="2324" href="Function.Metric.Nat.Bundles.html#1509" class="Module">PreMetric</a> <a id="2334" href="Function.Metric.Nat.Bundles.html#2231" class="Function">preMetric</a> <a id="2344" class="Keyword">public</a>
    <a id="2355" class="Keyword">using</a> <a id="2361" class="Symbol">(</a><a id="2362" href="Function.Metric.Nat.Bundles.html#1748" class="Function">protoMetric</a><a id="2373" class="Symbol">)</a>

<a id="2376" class="Comment">------------------------------------------------------------------------</a>
<a id="2449" class="Comment">-- SemiMetric</a>

<a id="2464" class="Keyword">record</a> <a id="SemiMetric"></a><a id="2471" href="Function.Metric.Nat.Bundles.html#2471" class="Record">SemiMetric</a> <a id="2482" href="Function.Metric.Nat.Bundles.html#2482" class="Bound">a</a> <a id="2484" href="Function.Metric.Nat.Bundles.html#2484" class="Bound">ℓ</a> <a id="2486" class="Symbol">:</a> <a id="2488" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2492" class="Symbol">(</a><a id="2493" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="2497" class="Symbol">(</a><a id="2498" href="Function.Metric.Nat.Bundles.html#2482" class="Bound">a</a> <a id="2500" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2502" href="Function.Metric.Nat.Bundles.html#2484" class="Bound">ℓ</a><a id="2503" class="Symbol">))</a> <a id="2506" class="Keyword">where</a>
  <a id="2514" class="Keyword">infix</a> <a id="2520" class="Number">4</a> <a id="2522" href="Function.Metric.Nat.Bundles.html#2563" class="Field Operator">_≈_</a>
  <a id="2528" class="Keyword">field</a>
    <a id="SemiMetric.Carrier"></a><a id="2538" href="Function.Metric.Nat.Bundles.html#2538" class="Field">Carrier</a>      <a id="2551" class="Symbol">:</a> <a id="2553" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2557" href="Function.Metric.Nat.Bundles.html#2482" class="Bound">a</a>
    <a id="SemiMetric._≈_"></a><a id="2563" href="Function.Metric.Nat.Bundles.html#2563" class="Field Operator">_≈_</a>          <a id="2576" class="Symbol">:</a> <a id="2578" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2582" href="Function.Metric.Nat.Bundles.html#2538" class="Field">Carrier</a> <a id="2590" href="Function.Metric.Nat.Bundles.html#2484" class="Bound">ℓ</a>
    <a id="SemiMetric.d"></a><a id="2596" href="Function.Metric.Nat.Bundles.html#2596" class="Field">d</a>            <a id="2609" class="Symbol">:</a> <a id="2611" href="Function.Metric.Nat.Core.html#489" class="Function">DistanceFunction</a> <a id="2628" href="Function.Metric.Nat.Bundles.html#2538" class="Field">Carrier</a>
    <a id="SemiMetric.isSemiMetric"></a><a id="2640" href="Function.Metric.Nat.Bundles.html#2640" class="Field">isSemiMetric</a> <a id="2653" class="Symbol">:</a> <a id="2655" href="Function.Metric.Nat.Structures.html#1626" class="Function">IsSemiMetric</a> <a id="2668" href="Function.Metric.Nat.Bundles.html#2563" class="Field Operator">_≈_</a> <a id="2672" href="Function.Metric.Nat.Bundles.html#2596" class="Field">d</a>

  <a id="2677" class="Keyword">open</a> <a id="2682" href="Function.Metric.Structures.html#2150" class="Module">IsSemiMetric</a> <a id="2695" href="Function.Metric.Nat.Bundles.html#2640" class="Field">isSemiMetric</a> <a id="2708" class="Keyword">public</a>

  <a id="SemiMetric.quasiSemiMetric"></a><a id="2718" href="Function.Metric.Nat.Bundles.html#2718" class="Function">quasiSemiMetric</a> <a id="2734" class="Symbol">:</a> <a id="2736" href="Function.Metric.Nat.Bundles.html#1944" class="Record">QuasiSemiMetric</a> <a id="2752" href="Function.Metric.Nat.Bundles.html#2482" class="Bound">a</a> <a id="2754" href="Function.Metric.Nat.Bundles.html#2484" class="Bound">ℓ</a>
  <a id="2758" href="Function.Metric.Nat.Bundles.html#2718" class="Function">quasiSemiMetric</a> <a id="2774" class="Symbol">=</a> <a id="2776" class="Keyword">record</a>
    <a id="2787" class="Symbol">{</a> <a id="2789" href="Function.Metric.Nat.Bundles.html#2133" class="Field">isQuasiSemiMetric</a> <a id="2807" class="Symbol">=</a> <a id="2809" href="Function.Metric.Structures.html#2255" class="Function">isQuasiSemiMetric</a>
    <a id="2831" class="Symbol">}</a>

  <a id="2836" class="Keyword">open</a> <a id="2841" href="Function.Metric.Nat.Bundles.html#1944" class="Module">QuasiSemiMetric</a> <a id="2857" href="Function.Metric.Nat.Bundles.html#2718" class="Function">quasiSemiMetric</a> <a id="2873" class="Keyword">public</a>
    <a id="2884" class="Keyword">using</a> <a id="2890" class="Symbol">(</a><a id="2891" href="Function.Metric.Nat.Bundles.html#1748" class="Function">protoMetric</a><a id="2902" class="Symbol">;</a> <a id="2904" href="Function.Metric.Nat.Bundles.html#2231" class="Function">preMetric</a><a id="2913" class="Symbol">)</a>

<a id="2916" class="Comment">------------------------------------------------------------------------</a>
<a id="2989" class="Comment">-- Metrics</a>

<a id="3001" class="Keyword">record</a> <a id="Metric"></a><a id="3008" href="Function.Metric.Nat.Bundles.html#3008" class="Record">Metric</a> <a id="3015" href="Function.Metric.Nat.Bundles.html#3015" class="Bound">a</a> <a id="3017" href="Function.Metric.Nat.Bundles.html#3017" class="Bound">ℓ</a> <a id="3019" class="Symbol">:</a> <a id="3021" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3025" class="Symbol">(</a><a id="3026" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="3030" class="Symbol">(</a><a id="3031" href="Function.Metric.Nat.Bundles.html#3015" class="Bound">a</a> <a id="3033" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3035" href="Function.Metric.Nat.Bundles.html#3017" class="Bound">ℓ</a><a id="3036" class="Symbol">))</a> <a id="3039" class="Keyword">where</a>
  <a id="3047" class="Keyword">infix</a> <a id="3053" class="Number">4</a> <a id="3055" href="Function.Metric.Nat.Bundles.html#3092" class="Field Operator">_≈_</a>
  <a id="3061" class="Keyword">field</a>
    <a id="Metric.Carrier"></a><a id="3071" href="Function.Metric.Nat.Bundles.html#3071" class="Field">Carrier</a>  <a id="3080" class="Symbol">:</a> <a id="3082" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3086" href="Function.Metric.Nat.Bundles.html#3015" class="Bound">a</a>
    <a id="Metric._≈_"></a><a id="3092" href="Function.Metric.Nat.Bundles.html#3092" class="Field Operator">_≈_</a>      <a id="3101" class="Symbol">:</a> <a id="3103" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3107" href="Function.Metric.Nat.Bundles.html#3071" class="Field">Carrier</a> <a id="3115" href="Function.Metric.Nat.Bundles.html#3017" class="Bound">ℓ</a>
    <a id="Metric.d"></a><a id="3121" href="Function.Metric.Nat.Bundles.html#3121" class="Field">d</a>        <a id="3130" class="Symbol">:</a> <a id="3132" href="Function.Metric.Nat.Core.html#489" class="Function">DistanceFunction</a> <a id="3149" href="Function.Metric.Nat.Bundles.html#3071" class="Field">Carrier</a>
    <a id="Metric.isMetric"></a><a id="3161" href="Function.Metric.Nat.Bundles.html#3161" class="Field">isMetric</a> <a id="3170" class="Symbol">:</a> <a id="3172" href="Function.Metric.Nat.Structures.html#1861" class="Function">IsMetric</a> <a id="3181" href="Function.Metric.Nat.Bundles.html#3092" class="Field Operator">_≈_</a> <a id="3185" href="Function.Metric.Nat.Bundles.html#3121" class="Field">d</a>

  <a id="3190" class="Keyword">open</a> <a id="3195" href="Function.Metric.Nat.Structures.html#1971" class="Module">IsMetric</a> <a id="3204" href="Function.Metric.Nat.Bundles.html#3161" class="Field">isMetric</a> <a id="3213" class="Keyword">public</a>

  <a id="Metric.semiMetric"></a><a id="3223" href="Function.Metric.Nat.Bundles.html#3223" class="Function">semiMetric</a> <a id="3234" class="Symbol">:</a> <a id="3236" href="Function.Metric.Nat.Bundles.html#2471" class="Record">SemiMetric</a> <a id="3247" href="Function.Metric.Nat.Bundles.html#3015" class="Bound">a</a> <a id="3249" href="Function.Metric.Nat.Bundles.html#3017" class="Bound">ℓ</a>
  <a id="3253" href="Function.Metric.Nat.Bundles.html#3223" class="Function">semiMetric</a> <a id="3264" class="Symbol">=</a> <a id="3266" class="Keyword">record</a>
    <a id="3277" class="Symbol">{</a> <a id="3279" href="Function.Metric.Nat.Bundles.html#2640" class="Field">isSemiMetric</a> <a id="3292" class="Symbol">=</a> <a id="3294" href="Function.Metric.Structures.html#3130" class="Function">isSemiMetric</a>
    <a id="3311" class="Symbol">}</a>

  <a id="3316" class="Keyword">open</a> <a id="3321" href="Function.Metric.Nat.Bundles.html#2471" class="Module">SemiMetric</a> <a id="3332" href="Function.Metric.Nat.Bundles.html#3223" class="Function">semiMetric</a> <a id="3343" class="Keyword">public</a>
    <a id="3354" class="Keyword">using</a> <a id="3360" class="Symbol">(</a><a id="3361" href="Function.Metric.Nat.Bundles.html#1748" class="Function">protoMetric</a><a id="3372" class="Symbol">;</a> <a id="3374" href="Function.Metric.Nat.Bundles.html#2231" class="Function">preMetric</a><a id="3383" class="Symbol">;</a> <a id="3385" href="Function.Metric.Nat.Bundles.html#2718" class="Function">quasiSemiMetric</a><a id="3400" class="Symbol">)</a>

<a id="3403" class="Comment">------------------------------------------------------------------------</a>
<a id="3476" class="Comment">-- UltraMetrics</a>

<a id="3493" class="Keyword">record</a> <a id="UltraMetric"></a><a id="3500" href="Function.Metric.Nat.Bundles.html#3500" class="Record">UltraMetric</a> <a id="3512" href="Function.Metric.Nat.Bundles.html#3512" class="Bound">a</a> <a id="3514" href="Function.Metric.Nat.Bundles.html#3514" class="Bound">ℓ</a> <a id="3516" class="Symbol">:</a> <a id="3518" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3522" class="Symbol">(</a><a id="3523" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="3527" class="Symbol">(</a><a id="3528" href="Function.Metric.Nat.Bundles.html#3512" class="Bound">a</a> <a id="3530" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3532" href="Function.Metric.Nat.Bundles.html#3514" class="Bound">ℓ</a><a id="3533" class="Symbol">))</a> <a id="3536" class="Keyword">where</a>
  <a id="3544" class="Keyword">infix</a> <a id="3550" class="Number">4</a> <a id="3552" href="Function.Metric.Nat.Bundles.html#3594" class="Field Operator">_≈_</a>
  <a id="3558" class="Keyword">field</a>
    <a id="UltraMetric.Carrier"></a><a id="3568" href="Function.Metric.Nat.Bundles.html#3568" class="Field">Carrier</a>       <a id="3582" class="Symbol">:</a> <a id="3584" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3588" href="Function.Metric.Nat.Bundles.html#3512" class="Bound">a</a>
    <a id="UltraMetric._≈_"></a><a id="3594" href="Function.Metric.Nat.Bundles.html#3594" class="Field Operator">_≈_</a>           <a id="3608" class="Symbol">:</a> <a id="3610" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3614" href="Function.Metric.Nat.Bundles.html#3568" class="Field">Carrier</a> <a id="3622" href="Function.Metric.Nat.Bundles.html#3514" class="Bound">ℓ</a>
    <a id="UltraMetric.d"></a><a id="3628" href="Function.Metric.Nat.Bundles.html#3628" class="Field">d</a>             <a id="3642" class="Symbol">:</a> <a id="3644" href="Function.Metric.Nat.Core.html#489" class="Function">DistanceFunction</a> <a id="3661" href="Function.Metric.Nat.Bundles.html#3568" class="Field">Carrier</a>
    <a id="UltraMetric.isUltraMetric"></a><a id="3673" href="Function.Metric.Nat.Bundles.html#3673" class="Field">isUltraMetric</a> <a id="3687" class="Symbol">:</a> <a id="3689" href="Function.Metric.Nat.Structures.html#2193" class="Function">IsUltraMetric</a> <a id="3703" href="Function.Metric.Nat.Bundles.html#3594" class="Field Operator">_≈_</a> <a id="3707" href="Function.Metric.Nat.Bundles.html#3628" class="Field">d</a>

  <a id="3712" class="Keyword">open</a> <a id="3717" href="Function.Metric.Nat.Structures.html#2313" class="Module">IsUltraMetric</a> <a id="3731" href="Function.Metric.Nat.Bundles.html#3673" class="Field">isUltraMetric</a> <a id="3745" class="Keyword">public</a>

  <a id="UltraMetric.semiMetric"></a><a id="3755" href="Function.Metric.Nat.Bundles.html#3755" class="Function">semiMetric</a> <a id="3766" class="Symbol">:</a> <a id="3768" href="Function.Metric.Nat.Bundles.html#2471" class="Record">SemiMetric</a> <a id="3779" href="Function.Metric.Nat.Bundles.html#3512" class="Bound">a</a> <a id="3781" href="Function.Metric.Nat.Bundles.html#3514" class="Bound">ℓ</a>
  <a id="3785" href="Function.Metric.Nat.Bundles.html#3755" class="Function">semiMetric</a> <a id="3796" class="Symbol">=</a> <a id="3798" class="Keyword">record</a>
    <a id="3809" class="Symbol">{</a> <a id="3811" href="Function.Metric.Nat.Bundles.html#2640" class="Field">isSemiMetric</a> <a id="3824" class="Symbol">=</a> <a id="3826" href="Function.Metric.Structures.html#3130" class="Function">isSemiMetric</a>
    <a id="3843" class="Symbol">}</a>

  <a id="3848" class="Keyword">open</a> <a id="3853" href="Function.Metric.Nat.Bundles.html#2471" class="Module">SemiMetric</a> <a id="3864" href="Function.Metric.Nat.Bundles.html#3755" class="Function">semiMetric</a> <a id="3875" class="Keyword">public</a>
    <a id="3886" class="Keyword">using</a> <a id="3892" class="Symbol">(</a><a id="3893" href="Function.Metric.Nat.Bundles.html#1748" class="Function">protoMetric</a><a id="3904" class="Symbol">;</a> <a id="3906" href="Function.Metric.Nat.Bundles.html#2231" class="Function">preMetric</a><a id="3915" class="Symbol">;</a> <a id="3917" href="Function.Metric.Nat.Bundles.html#2718" class="Function">quasiSemiMetric</a><a id="3932" class="Symbol">)</a>
</pre></body></html>

==> anc/html/Function.Metric.Nat.Core.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Function.Metric.Nat.Core</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Core definitions for metrics over ℕ</a>
<a id="145" class="Comment">------------------------------------------------------------------------</a>

<a id="219" class="Symbol">{-#</a> <a id="223" class="Keyword">OPTIONS</a> <a id="231" class="Pragma">--cubical-compatible</a> <a id="252" class="Pragma">--safe</a> <a id="259" class="Symbol">#-}</a>

<a id="264" class="Keyword">module</a> <a id="271" href="Function.Metric.Nat.Core.html" class="Module">Function.Metric.Nat.Core</a> <a id="296" class="Keyword">where</a>

<a id="303" class="Keyword">open</a> <a id="308" class="Keyword">import</a> <a id="315" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a> <a id="329" class="Keyword">using</a> <a id="335" class="Symbol">(</a><a id="336" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="337" class="Symbol">)</a>
<a id="339" class="Keyword">import</a> <a id="346" href="Function.Metric.Core.html" class="Module">Function.Metric.Core</a> <a id="367" class="Symbol">as</a> <a id="370" class="Module">Base</a> <a id="375" class="Keyword">using</a> <a id="381" class="Symbol">(</a><a id="382" href="Function.Metric.Core.html#451" class="Function">DistanceFunction</a><a id="398" class="Symbol">)</a>

<a id="401" class="Comment">------------------------------------------------------------------------</a>
<a id="474" class="Comment">-- Definition</a>

<a id="DistanceFunction"></a><a id="489" href="Function.Metric.Nat.Core.html#489" class="Function">DistanceFunction</a> <a id="506" class="Symbol">:</a> <a id="508" class="Symbol">∀</a> <a id="510" class="Symbol">{</a><a id="511" href="Function.Metric.Nat.Core.html#511" class="Bound">a</a><a id="512" class="Symbol">}</a> <a id="514" class="Symbol">→</a> <a id="516" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="520" href="Function.Metric.Nat.Core.html#511" class="Bound">a</a> <a id="522" class="Symbol">→</a> <a id="524" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="528" href="Function.Metric.Nat.Core.html#511" class="Bound">a</a>
<a id="530" href="Function.Metric.Nat.Core.html#489" class="Function">DistanceFunction</a> <a id="547" href="Function.Metric.Nat.Core.html#547" class="Bound">A</a> <a id="549" class="Symbol">=</a> <a id="551" href="Function.Metric.Core.html#451" class="Function">Base.DistanceFunction</a> <a id="573" href="Function.Metric.Nat.Core.html#547" class="Bound">A</a> <a id="575" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
</pre></body></html>

==> anc/html/Function.Metric.Nat.Definitions.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Function.Metric.Nat.Definitions</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Core definitions for metrics over ℕ</a>
<a id="145" class="Comment">------------------------------------------------------------------------</a>

<a id="219" class="Symbol">{-#</a> <a id="223" class="Keyword">OPTIONS</a> <a id="231" class="Pragma">--cubical-compatible</a> <a id="252" class="Pragma">--safe</a> <a id="259" class="Symbol">#-}</a>

<a id="264" class="Keyword">module</a> <a id="271" href="Function.Metric.Nat.Definitions.html" class="Module">Function.Metric.Nat.Definitions</a> <a id="303" class="Keyword">where</a>

<a id="310" class="Keyword">open</a> <a id="315" class="Keyword">import</a> <a id="322" href="Algebra.Core.html" class="Module">Algebra.Core</a> <a id="335" class="Keyword">using</a> <a id="341" class="Symbol">(</a><a id="342" href="Algebra.Core.html#527" class="Function">Op₂</a><a id="345" class="Symbol">)</a>
<a id="347" class="Keyword">open</a> <a id="352" class="Keyword">import</a> <a id="359" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a> <a id="373" class="Keyword">using</a> <a id="379" class="Symbol">(</a><a id="380" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="381" class="Symbol">;</a> <a id="383" href="Data.Nat.Base.html#1690" class="Datatype Operator">_≤_</a><a id="386" class="Symbol">;</a> <a id="388" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a><a id="391" class="Symbol">;</a> <a id="393" href="Data.Nat.Base.html#5466" class="Function Operator">_⊔_</a> <a id="397" class="Symbol">;</a> <a id="399" href="Data.Nat.Base.html#1800" class="Function Operator">_&lt;_</a><a id="402" class="Symbol">)</a>
<a id="404" class="Keyword">open</a> <a id="409" class="Keyword">import</a> <a id="416" href="Level.html" class="Module">Level</a> <a id="422" class="Keyword">using</a> <a id="428" class="Symbol">(</a><a id="429" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="434" class="Symbol">)</a>
<a id="436" class="Keyword">open</a> <a id="441" class="Keyword">import</a> <a id="448" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="469" class="Keyword">using</a> <a id="475" class="Symbol">(</a><a id="476" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="479" class="Symbol">)</a>
<a id="481" class="Keyword">open</a> <a id="486" class="Keyword">import</a> <a id="493" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="536" class="Keyword">using</a> <a id="542" class="Symbol">(</a><a id="543" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="546" class="Symbol">)</a>

<a id="549" class="Keyword">open</a> <a id="554" class="Keyword">import</a> <a id="561" href="Function.Metric.Nat.Core.html" class="Module">Function.Metric.Nat.Core</a>
<a id="586" class="Keyword">import</a> <a id="593" href="Function.Metric.Definitions.html" class="Module">Function.Metric.Definitions</a> <a id="621" class="Symbol">as</a> <a id="624" class="Module">Base</a>

<a id="630" class="Keyword">private</a>
  <a id="640" class="Keyword">variable</a>
    <a id="653" href="Function.Metric.Nat.Definitions.html#653" class="Generalizable">a</a> <a id="655" href="Function.Metric.Nat.Definitions.html#655" class="Generalizable">ℓ</a> <a id="657" class="Symbol">:</a> <a id="659" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="669" href="Function.Metric.Nat.Definitions.html#669" class="Generalizable">A</a>   <a id="673" class="Symbol">:</a> <a id="675" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="679" href="Function.Metric.Nat.Definitions.html#653" class="Generalizable">a</a>

<a id="682" class="Comment">------------------------------------------------------------------------</a>
<a id="755" class="Comment">-- Properties</a>

<a id="770" class="Comment">-- Basic</a>

<a id="Congruent"></a><a id="780" href="Function.Metric.Nat.Definitions.html#780" class="Function">Congruent</a> <a id="790" class="Symbol">:</a> <a id="792" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="796" href="Function.Metric.Nat.Definitions.html#669" class="Generalizable">A</a> <a id="798" href="Function.Metric.Nat.Definitions.html#655" class="Generalizable">ℓ</a> <a id="800" class="Symbol">→</a> <a id="802" href="Function.Metric.Nat.Core.html#489" class="Function">DistanceFunction</a> <a id="819" href="Function.Metric.Nat.Definitions.html#669" class="Generalizable">A</a> <a id="821" class="Symbol">→</a> <a id="823" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="827" class="Symbol">_</a>
<a id="829" href="Function.Metric.Nat.Definitions.html#780" class="Function">Congruent</a> <a id="839" href="Function.Metric.Nat.Definitions.html#839" class="Bound Operator">_≈ₐ_</a> <a id="844" href="Function.Metric.Nat.Definitions.html#844" class="Bound">d</a> <a id="846" class="Symbol">=</a> <a id="848" href="Function.Metric.Definitions.html#834" class="Function">Base.Congruent</a> <a id="863" href="Function.Metric.Nat.Definitions.html#839" class="Bound Operator">_≈ₐ_</a> <a id="868" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="872" href="Function.Metric.Nat.Definitions.html#844" class="Bound">d</a>

<a id="Indiscernable"></a><a id="875" href="Function.Metric.Nat.Definitions.html#875" class="Function">Indiscernable</a> <a id="889" class="Symbol">:</a> <a id="891" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="895" href="Function.Metric.Nat.Definitions.html#669" class="Generalizable">A</a> <a id="897" href="Function.Metric.Nat.Definitions.html#655" class="Generalizable">ℓ</a> <a id="899" class="Symbol">→</a> <a id="901" href="Function.Metric.Nat.Core.html#489" class="Function">DistanceFunction</a> <a id="918" href="Function.Metric.Nat.Definitions.html#669" class="Generalizable">A</a> <a id="920" class="Symbol">→</a> <a id="922" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="926" class="Symbol">_</a>
<a id="928" href="Function.Metric.Nat.Definitions.html#875" class="Function">Indiscernable</a> <a id="942" href="Function.Metric.Nat.Definitions.html#942" class="Bound Operator">_≈ₐ_</a> <a id="947" href="Function.Metric.Nat.Definitions.html#947" class="Bound">d</a> <a id="949" class="Symbol">=</a> <a id="951" href="Function.Metric.Definitions.html#954" class="Function">Base.Indiscernable</a> <a id="970" href="Function.Metric.Nat.Definitions.html#942" class="Bound Operator">_≈ₐ_</a> <a id="975" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="979" href="Function.Metric.Nat.Definitions.html#947" class="Bound">d</a> <a id="981" class="Number">0</a>

<a id="Definite"></a><a id="984" href="Function.Metric.Nat.Definitions.html#984" class="Function">Definite</a> <a id="993" class="Symbol">:</a> <a id="995" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="999" href="Function.Metric.Nat.Definitions.html#669" class="Generalizable">A</a> <a id="1001" href="Function.Metric.Nat.Definitions.html#655" class="Generalizable">ℓ</a> <a id="1003" class="Symbol">→</a> <a id="1005" href="Function.Metric.Nat.Core.html#489" class="Function">DistanceFunction</a> <a id="1022" href="Function.Metric.Nat.Definitions.html#669" class="Generalizable">A</a> <a id="1024" class="Symbol">→</a> <a id="1026" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1030" class="Symbol">_</a>
<a id="1032" href="Function.Metric.Nat.Definitions.html#984" class="Function">Definite</a> <a id="1041" href="Function.Metric.Nat.Definitions.html#1041" class="Bound Operator">_≈ₐ_</a> <a id="1046" href="Function.Metric.Nat.Definitions.html#1046" class="Bound">d</a> <a id="1048" class="Symbol">=</a> <a id="1050" href="Function.Metric.Definitions.html#1088" class="Function">Base.Definite</a> <a id="1064" href="Function.Metric.Nat.Definitions.html#1041" class="Bound Operator">_≈ₐ_</a> <a id="1069" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1073" href="Function.Metric.Nat.Definitions.html#1046" class="Bound">d</a> <a id="1075" class="Number">0</a>

<a id="Symmetric"></a><a id="1078" href="Function.Metric.Nat.Definitions.html#1078" class="Function">Symmetric</a> <a id="1088" class="Symbol">:</a> <a id="1090" href="Function.Metric.Nat.Core.html#489" class="Function">DistanceFunction</a> <a id="1107" href="Function.Metric.Nat.Definitions.html#669" class="Generalizable">A</a> <a id="1109" class="Symbol">→</a> <a id="1111" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1115" class="Symbol">_</a>
<a id="1117" href="Function.Metric.Nat.Definitions.html#1078" class="Function">Symmetric</a> <a id="1127" class="Symbol">=</a> <a id="1129" href="Function.Metric.Definitions.html#1315" class="Function">Base.Symmetric</a> <a id="1144" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>

<a id="Bounded"></a><a id="1149" href="Function.Metric.Nat.Definitions.html#1149" class="Function">Bounded</a> <a id="1157" class="Symbol">:</a> <a id="1159" href="Function.Metric.Nat.Core.html#489" class="Function">DistanceFunction</a> <a id="1176" href="Function.Metric.Nat.Definitions.html#669" class="Generalizable">A</a> <a id="1178" class="Symbol">→</a> <a id="1180" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1184" class="Symbol">_</a>
<a id="1186" href="Function.Metric.Nat.Definitions.html#1149" class="Function">Bounded</a> <a id="1194" class="Symbol">=</a> <a id="1196" href="Function.Metric.Definitions.html#1537" class="Function">Base.Bounded</a> <a id="1209" href="Data.Nat.Base.html#1690" class="Datatype Operator">_≤_</a>

<a id="TranslationInvariant"></a><a id="1214" href="Function.Metric.Nat.Definitions.html#1214" class="Function">TranslationInvariant</a> <a id="1235" class="Symbol">:</a> <a id="1237" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="1241" href="Function.Metric.Nat.Definitions.html#669" class="Generalizable">A</a> <a id="1243" class="Symbol">→</a> <a id="1245" href="Function.Metric.Nat.Core.html#489" class="Function">DistanceFunction</a> <a id="1262" href="Function.Metric.Nat.Definitions.html#669" class="Generalizable">A</a> <a id="1264" class="Symbol">→</a> <a id="1266" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1270" class="Symbol">_</a>
<a id="1272" href="Function.Metric.Nat.Definitions.html#1214" class="Function">TranslationInvariant</a> <a id="1293" class="Symbol">=</a> <a id="1295" href="Function.Metric.Definitions.html#1629" class="Function">Base.TranslationInvariant</a> <a id="1321" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>

<a id="1326" class="Comment">-- Inequalities</a>

<a id="TriangleInequality"></a><a id="1343" href="Function.Metric.Nat.Definitions.html#1343" class="Function">TriangleInequality</a> <a id="1362" class="Symbol">:</a> <a id="1364" href="Function.Metric.Nat.Core.html#489" class="Function">DistanceFunction</a> <a id="1381" href="Function.Metric.Nat.Definitions.html#669" class="Generalizable">A</a> <a id="1383" class="Symbol">→</a> <a id="1385" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1389" class="Symbol">_</a>
<a id="1391" href="Function.Metric.Nat.Definitions.html#1343" class="Function">TriangleInequality</a> <a id="1410" class="Symbol">=</a> <a id="1412" href="Function.Metric.Definitions.html#1407" class="Function">Base.TriangleInequality</a> <a id="1436" href="Data.Nat.Base.html#1690" class="Datatype Operator">_≤_</a> <a id="1440" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>

<a id="MaxTriangleInequality"></a><a id="1445" href="Function.Metric.Nat.Definitions.html#1445" class="Function">MaxTriangleInequality</a> <a id="1467" class="Symbol">:</a> <a id="1469" href="Function.Metric.Nat.Core.html#489" class="Function">DistanceFunction</a> <a id="1486" href="Function.Metric.Nat.Definitions.html#669" class="Generalizable">A</a> <a id="1488" class="Symbol">→</a> <a id="1490" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1494" class="Symbol">_</a>
<a id="1496" href="Function.Metric.Nat.Definitions.html#1445" class="Function">MaxTriangleInequality</a> <a id="1518" class="Symbol">=</a> <a id="1520" href="Function.Metric.Definitions.html#1407" class="Function">Base.TriangleInequality</a> <a id="1544" href="Data.Nat.Base.html#1690" class="Datatype Operator">_≤_</a> <a id="1548" href="Data.Nat.Base.html#5466" class="Function Operator">_⊔_</a>

<a id="1553" class="Comment">-- Contractions</a>

<a id="Contracting"></a><a id="1570" href="Function.Metric.Nat.Definitions.html#1570" class="Function">Contracting</a> <a id="1582" class="Symbol">:</a> <a id="1584" class="Symbol">(</a><a id="1585" href="Function.Metric.Nat.Definitions.html#669" class="Generalizable">A</a> <a id="1587" class="Symbol">→</a> <a id="1589" href="Function.Metric.Nat.Definitions.html#669" class="Generalizable">A</a><a id="1590" class="Symbol">)</a> <a id="1592" class="Symbol">→</a> <a id="1594" href="Function.Metric.Nat.Core.html#489" class="Function">DistanceFunction</a> <a id="1611" href="Function.Metric.Nat.Definitions.html#669" class="Generalizable">A</a> <a id="1613" class="Symbol">→</a> <a id="1615" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1619" class="Symbol">_</a>
<a id="1621" href="Function.Metric.Nat.Definitions.html#1570" class="Function">Contracting</a> <a id="1633" class="Symbol">=</a> <a id="1635" href="Function.Metric.Definitions.html#1772" class="Function">Base.Contracting</a> <a id="1652" href="Data.Nat.Base.html#1690" class="Datatype Operator">_≤_</a>

<a id="ContractingOnOrbits"></a><a id="1657" href="Function.Metric.Nat.Definitions.html#1657" class="Function">ContractingOnOrbits</a> <a id="1677" class="Symbol">:</a> <a id="1679" class="Symbol">(</a><a id="1680" href="Function.Metric.Nat.Definitions.html#669" class="Generalizable">A</a> <a id="1682" class="Symbol">→</a> <a id="1684" href="Function.Metric.Nat.Definitions.html#669" class="Generalizable">A</a><a id="1685" class="Symbol">)</a> <a id="1687" class="Symbol">→</a> <a id="1689" href="Function.Metric.Nat.Core.html#489" class="Function">DistanceFunction</a> <a id="1706" href="Function.Metric.Nat.Definitions.html#669" class="Generalizable">A</a> <a id="1708" class="Symbol">→</a> <a id="1710" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1714" class="Symbol">_</a>
<a id="1716" href="Function.Metric.Nat.Definitions.html#1657" class="Function">ContractingOnOrbits</a> <a id="1736" class="Symbol">=</a> <a id="1738" href="Function.Metric.Definitions.html#1888" class="Function">Base.ContractingOnOrbits</a> <a id="1763" href="Data.Nat.Base.html#1690" class="Datatype Operator">_≤_</a>

<a id="StrictlyContracting"></a><a id="1768" href="Function.Metric.Nat.Definitions.html#1768" class="Function">StrictlyContracting</a> <a id="1788" class="Symbol">:</a> <a id="1790" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1794" href="Function.Metric.Nat.Definitions.html#669" class="Generalizable">A</a> <a id="1796" href="Function.Metric.Nat.Definitions.html#655" class="Generalizable">ℓ</a> <a id="1798" class="Symbol">→</a> <a id="1800" class="Symbol">(</a><a id="1801" href="Function.Metric.Nat.Definitions.html#669" class="Generalizable">A</a> <a id="1803" class="Symbol">→</a> <a id="1805" href="Function.Metric.Nat.Definitions.html#669" class="Generalizable">A</a><a id="1806" class="Symbol">)</a> <a id="1808" class="Symbol">→</a> <a id="1810" href="Function.Metric.Nat.Core.html#489" class="Function">DistanceFunction</a> <a id="1827" href="Function.Metric.Nat.Definitions.html#669" class="Generalizable">A</a> <a id="1829" class="Symbol">→</a> <a id="1831" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1835" class="Symbol">_</a>
<a id="1837" href="Function.Metric.Nat.Definitions.html#1768" class="Function">StrictlyContracting</a> <a id="1857" href="Function.Metric.Nat.Definitions.html#1857" class="Bound Operator">_≈_</a> <a id="1861" class="Symbol">=</a> <a id="1863" href="Function.Metric.Definitions.html#2026" class="Function">Base.StrictlyContracting</a> <a id="1888" href="Function.Metric.Nat.Definitions.html#1857" class="Bound Operator">_≈_</a> <a id="1892" href="Data.Nat.Base.html#1800" class="Function Operator">_&lt;_</a>

<a id="StrictlyContractingOnOrbits"></a><a id="1897" href="Function.Metric.Nat.Definitions.html#1897" class="Function">StrictlyContractingOnOrbits</a> <a id="1925" class="Symbol">:</a> <a id="1927" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1931" href="Function.Metric.Nat.Definitions.html#669" class="Generalizable">A</a> <a id="1933" href="Function.Metric.Nat.Definitions.html#655" class="Generalizable">ℓ</a> <a id="1935" class="Symbol">→</a> <a id="1937" class="Symbol">(</a><a id="1938" href="Function.Metric.Nat.Definitions.html#669" class="Generalizable">A</a> <a id="1940" class="Symbol">→</a> <a id="1942" href="Function.Metric.Nat.Definitions.html#669" class="Generalizable">A</a><a id="1943" class="Symbol">)</a> <a id="1945" class="Symbol">→</a> <a id="1947" href="Function.Metric.Nat.Core.html#489" class="Function">DistanceFunction</a> <a id="1964" href="Function.Metric.Nat.Definitions.html#669" class="Generalizable">A</a> <a id="1966" class="Symbol">→</a> <a id="1968" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1972" class="Symbol">_</a>
<a id="1974" href="Function.Metric.Nat.Definitions.html#1897" class="Function">StrictlyContractingOnOrbits</a> <a id="2002" href="Function.Metric.Nat.Definitions.html#2002" class="Bound Operator">_≈_</a> <a id="2006" class="Symbol">=</a> <a id="2008" href="Function.Metric.Definitions.html#2188" class="Function">Base.StrictlyContractingOnOrbits</a> <a id="2041" href="Function.Metric.Nat.Definitions.html#2002" class="Bound Operator">_≈_</a> <a id="2045" href="Data.Nat.Base.html#1800" class="Function Operator">_&lt;_</a>
</pre></body></html>

==> anc/html/Function.Metric.Nat.Structures.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Function.Metric.Nat.Structures</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Core definitions for metrics over ℕ</a>
<a id="145" class="Comment">------------------------------------------------------------------------</a>

<a id="219" class="Symbol">{-#</a> <a id="223" class="Keyword">OPTIONS</a> <a id="231" class="Pragma">--cubical-compatible</a> <a id="252" class="Pragma">--safe</a> <a id="259" class="Symbol">#-}</a>

<a id="264" class="Keyword">module</a> <a id="271" href="Function.Metric.Nat.Structures.html" class="Module">Function.Metric.Nat.Structures</a> <a id="302" class="Keyword">where</a>

<a id="309" class="Keyword">open</a> <a id="314" class="Keyword">import</a> <a id="321" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a> <a id="335" class="Keyword">hiding</a> <a id="342" class="Symbol">(</a><a id="343" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="346" class="Symbol">)</a>
<a id="348" class="Keyword">open</a> <a id="353" class="Keyword">import</a> <a id="360" href="Function.Base.html" class="Module">Function.Base</a> <a id="374" class="Keyword">using</a> <a id="380" class="Symbol">(</a><a id="381" href="Function.Base.html#725" class="Function">const</a><a id="386" class="Symbol">)</a>
<a id="388" class="Keyword">open</a> <a id="393" class="Keyword">import</a> <a id="400" href="Level.html" class="Module">Level</a> <a id="406" class="Keyword">using</a> <a id="412" class="Symbol">(</a><a id="413" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="418" class="Symbol">;</a> <a id="420" href="Agda.Primitive.html#931" class="Primitive">suc</a><a id="423" class="Symbol">)</a>
<a id="425" class="Keyword">open</a> <a id="430" class="Keyword">import</a> <a id="437" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="458" class="Keyword">using</a> <a id="464" class="Symbol">(</a><a id="465" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="468" class="Symbol">)</a>
<a id="470" class="Keyword">open</a> <a id="475" class="Keyword">import</a> <a id="482" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="525" class="Keyword">using</a> <a id="531" class="Symbol">(</a><a id="532" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="535" class="Symbol">)</a>
<a id="537" class="Keyword">open</a> <a id="542" class="Keyword">import</a> <a id="549" href="Function.Metric.Nat.Core.html" class="Module">Function.Metric.Nat.Core</a> <a id="574" class="Keyword">using</a> <a id="580" class="Symbol">(</a><a id="581" href="Function.Metric.Nat.Core.html#489" class="Function">DistanceFunction</a><a id="597" class="Symbol">)</a>
<a id="599" class="Keyword">import</a> <a id="606" href="Function.Metric.Structures.html" class="Module">Function.Metric.Structures</a> <a id="633" class="Symbol">as</a> <a id="636" class="Module">Base</a>
  <a id="643" class="Keyword">using</a> <a id="649" class="Symbol">(</a><a id="650" href="Function.Metric.Structures.html#3005" class="Record">IsGeneralMetric</a><a id="665" class="Symbol">;</a> <a id="667" href="Function.Metric.Structures.html#996" class="Record">IsProtoMetric</a><a id="680" class="Symbol">;</a> <a id="682" href="Function.Metric.Structures.html#1497" class="Record">IsPreMetric</a><a id="693" class="Symbol">;</a> <a id="695" href="Function.Metric.Structures.html#1823" class="Record">IsQuasiSemiMetric</a>
        <a id="721" class="Symbol">;</a> <a id="723" href="Function.Metric.Structures.html#2150" class="Record">IsSemiMetric</a><a id="735" class="Symbol">)</a>

<a id="738" class="Keyword">private</a>
  <a id="748" class="Keyword">variable</a>
    <a id="761" href="Function.Metric.Nat.Structures.html#761" class="Generalizable">a</a> <a id="763" href="Function.Metric.Nat.Structures.html#763" class="Generalizable">ℓ</a> <a id="765" class="Symbol">:</a> <a id="767" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="777" href="Function.Metric.Nat.Structures.html#777" class="Generalizable">A</a>   <a id="781" class="Symbol">:</a> <a id="783" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="787" href="Function.Metric.Nat.Structures.html#761" class="Generalizable">a</a>

<a id="790" class="Comment">------------------------------------------------------------------------</a>
<a id="863" class="Comment">-- Proto-metrics</a>

<a id="IsProtoMetric"></a><a id="881" href="Function.Metric.Nat.Structures.html#881" class="Function">IsProtoMetric</a> <a id="895" class="Symbol">:</a> <a id="897" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="901" href="Function.Metric.Nat.Structures.html#777" class="Generalizable">A</a> <a id="903" href="Function.Metric.Nat.Structures.html#763" class="Generalizable">ℓ</a> <a id="905" class="Symbol">→</a> <a id="907" href="Function.Metric.Nat.Core.html#489" class="Function">DistanceFunction</a> <a id="924" href="Function.Metric.Nat.Structures.html#777" class="Generalizable">A</a> <a id="926" class="Symbol">→</a> <a id="928" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="932" class="Symbol">_</a>
<a id="934" href="Function.Metric.Nat.Structures.html#881" class="Function">IsProtoMetric</a> <a id="948" href="Function.Metric.Nat.Structures.html#948" class="Bound Operator">_≈_</a> <a id="952" class="Symbol">=</a> <a id="954" href="Function.Metric.Structures.html#996" class="Record">Base.IsProtoMetric</a> <a id="973" href="Function.Metric.Nat.Structures.html#948" class="Bound Operator">_≈_</a> <a id="977" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="981" href="Data.Nat.Base.html#1690" class="Datatype Operator">_≤_</a> <a id="985" class="Number">0</a>

<a id="988" class="Keyword">open</a> <a id="993" href="Function.Metric.Structures.html" class="Module">Base</a> <a id="998" class="Keyword">using</a> <a id="1004" class="Symbol">(</a><a id="1005" class="Keyword">module</a> <a id="1012" href="Function.Metric.Structures.html#996" class="Module">IsProtoMetric</a><a id="1025" class="Symbol">)</a> <a id="1027" class="Keyword">public</a>

<a id="1035" class="Comment">------------------------------------------------------------------------</a>
<a id="1108" class="Comment">-- Pre-metrics</a>

<a id="IsPreMetric"></a><a id="1124" href="Function.Metric.Nat.Structures.html#1124" class="Function">IsPreMetric</a> <a id="1136" class="Symbol">:</a> <a id="1138" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1142" href="Function.Metric.Nat.Structures.html#777" class="Generalizable">A</a> <a id="1144" href="Function.Metric.Nat.Structures.html#763" class="Generalizable">ℓ</a> <a id="1146" class="Symbol">→</a> <a id="1148" href="Function.Metric.Nat.Core.html#489" class="Function">DistanceFunction</a> <a id="1165" href="Function.Metric.Nat.Structures.html#777" class="Generalizable">A</a> <a id="1167" class="Symbol">→</a> <a id="1169" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1173" class="Symbol">_</a>
<a id="1175" href="Function.Metric.Nat.Structures.html#1124" class="Function">IsPreMetric</a> <a id="1187" href="Function.Metric.Nat.Structures.html#1187" class="Bound Operator">_≈_</a> <a id="1191" class="Symbol">=</a> <a id="1193" href="Function.Metric.Structures.html#1497" class="Record">Base.IsPreMetric</a> <a id="1210" href="Function.Metric.Nat.Structures.html#1187" class="Bound Operator">_≈_</a> <a id="1214" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1218" href="Data.Nat.Base.html#1690" class="Datatype Operator">_≤_</a> <a id="1222" class="Number">0</a>

<a id="1225" class="Keyword">open</a> <a id="1230" href="Function.Metric.Structures.html" class="Module">Base</a> <a id="1235" class="Keyword">using</a> <a id="1241" class="Symbol">(</a><a id="1242" class="Keyword">module</a> <a id="1249" href="Function.Metric.Structures.html#1497" class="Module">IsPreMetric</a><a id="1260" class="Symbol">)</a> <a id="1262" class="Keyword">public</a>

<a id="1270" class="Comment">------------------------------------------------------------------------</a>
<a id="1343" class="Comment">-- Quasi-semi-metrics</a>

<a id="IsQuasiSemiMetric"></a><a id="1366" href="Function.Metric.Nat.Structures.html#1366" class="Function">IsQuasiSemiMetric</a> <a id="1384" class="Symbol">:</a> <a id="1386" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1390" href="Function.Metric.Nat.Structures.html#777" class="Generalizable">A</a> <a id="1392" href="Function.Metric.Nat.Structures.html#763" class="Generalizable">ℓ</a> <a id="1394" class="Symbol">→</a> <a id="1396" href="Function.Metric.Nat.Core.html#489" class="Function">DistanceFunction</a> <a id="1413" href="Function.Metric.Nat.Structures.html#777" class="Generalizable">A</a> <a id="1415" class="Symbol">→</a> <a id="1417" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1421" class="Symbol">_</a>
<a id="1423" href="Function.Metric.Nat.Structures.html#1366" class="Function">IsQuasiSemiMetric</a> <a id="1441" href="Function.Metric.Nat.Structures.html#1441" class="Bound Operator">_≈_</a> <a id="1445" class="Symbol">=</a> <a id="1447" href="Function.Metric.Structures.html#1823" class="Record">Base.IsQuasiSemiMetric</a> <a id="1470" href="Function.Metric.Nat.Structures.html#1441" class="Bound Operator">_≈_</a> <a id="1474" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1478" href="Data.Nat.Base.html#1690" class="Datatype Operator">_≤_</a> <a id="1482" class="Number">0</a>

<a id="1485" class="Keyword">open</a> <a id="1490" href="Function.Metric.Structures.html" class="Module">Base</a> <a id="1495" class="Keyword">using</a> <a id="1501" class="Symbol">(</a><a id="1502" class="Keyword">module</a> <a id="1509" href="Function.Metric.Structures.html#1823" class="Module">IsQuasiSemiMetric</a><a id="1526" class="Symbol">)</a> <a id="1528" class="Keyword">public</a>

<a id="1536" class="Comment">------------------------------------------------------------------------</a>
<a id="1609" class="Comment">-- Semi-metrics</a>

<a id="IsSemiMetric"></a><a id="1626" href="Function.Metric.Nat.Structures.html#1626" class="Function">IsSemiMetric</a> <a id="1639" class="Symbol">:</a> <a id="1641" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1645" href="Function.Metric.Nat.Structures.html#777" class="Generalizable">A</a> <a id="1647" href="Function.Metric.Nat.Structures.html#763" class="Generalizable">ℓ</a> <a id="1649" class="Symbol">→</a> <a id="1651" href="Function.Metric.Nat.Core.html#489" class="Function">DistanceFunction</a> <a id="1668" href="Function.Metric.Nat.Structures.html#777" class="Generalizable">A</a> <a id="1670" class="Symbol">→</a> <a id="1672" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1676" class="Symbol">_</a>
<a id="1678" href="Function.Metric.Nat.Structures.html#1626" class="Function">IsSemiMetric</a> <a id="1691" href="Function.Metric.Nat.Structures.html#1691" class="Bound Operator">_≈_</a> <a id="1695" class="Symbol">=</a> <a id="1697" href="Function.Metric.Structures.html#2150" class="Record">Base.IsSemiMetric</a> <a id="1715" href="Function.Metric.Nat.Structures.html#1691" class="Bound Operator">_≈_</a> <a id="1719" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1723" href="Data.Nat.Base.html#1690" class="Datatype Operator">_≤_</a> <a id="1727" class="Number">0</a>

<a id="1730" class="Keyword">open</a> <a id="1735" href="Function.Metric.Structures.html" class="Module">Base</a> <a id="1740" class="Keyword">using</a> <a id="1746" class="Symbol">(</a><a id="1747" class="Keyword">module</a> <a id="1754" href="Function.Metric.Structures.html#2150" class="Module">IsSemiMetric</a><a id="1766" class="Symbol">)</a> <a id="1768" class="Keyword">public</a>

<a id="1776" class="Comment">------------------------------------------------------------------------</a>
<a id="1849" class="Comment">-- Metrics</a>

<a id="IsMetric"></a><a id="1861" href="Function.Metric.Nat.Structures.html#1861" class="Function">IsMetric</a> <a id="1870" class="Symbol">:</a> <a id="1872" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1876" href="Function.Metric.Nat.Structures.html#777" class="Generalizable">A</a> <a id="1878" href="Function.Metric.Nat.Structures.html#763" class="Generalizable">ℓ</a> <a id="1880" class="Symbol">→</a> <a id="1882" href="Function.Metric.Nat.Core.html#489" class="Function">DistanceFunction</a> <a id="1899" href="Function.Metric.Nat.Structures.html#777" class="Generalizable">A</a> <a id="1901" class="Symbol">→</a> <a id="1903" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1907" class="Symbol">_</a>
<a id="1909" href="Function.Metric.Nat.Structures.html#1861" class="Function">IsMetric</a> <a id="1918" href="Function.Metric.Nat.Structures.html#1918" class="Bound Operator">_≈_</a> <a id="1922" class="Symbol">=</a> <a id="1924" href="Function.Metric.Structures.html#3005" class="Record">Base.IsGeneralMetric</a> <a id="1945" href="Function.Metric.Nat.Structures.html#1918" class="Bound Operator">_≈_</a> <a id="1949" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1953" href="Data.Nat.Base.html#1690" class="Datatype Operator">_≤_</a> <a id="1957" class="Number">0</a> <a id="1959" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>

<a id="1964" class="Keyword">module</a> <a id="IsMetric"></a><a id="1971" href="Function.Metric.Nat.Structures.html#1971" class="Module">IsMetric</a> <a id="1980" class="Symbol">{</a><a id="1981" href="Function.Metric.Nat.Structures.html#1981" class="Bound Operator">_≈_</a> <a id="1985" class="Symbol">:</a> <a id="1987" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1991" href="Function.Metric.Nat.Structures.html#777" class="Generalizable">A</a> <a id="1993" href="Function.Metric.Nat.Structures.html#763" class="Generalizable">ℓ</a><a id="1994" class="Symbol">}</a> <a id="1996" class="Symbol">{</a><a id="1997" href="Function.Metric.Nat.Structures.html#1997" class="Bound">d</a> <a id="1999" class="Symbol">:</a> <a id="2001" href="Function.Metric.Nat.Core.html#489" class="Function">DistanceFunction</a> <a id="2018" href="Function.Metric.Nat.Structures.html#777" class="Generalizable">A</a><a id="2019" class="Symbol">}</a>
                <a id="2037" class="Symbol">(</a><a id="2038" href="Function.Metric.Nat.Structures.html#2038" class="Bound">M</a> <a id="2040" class="Symbol">:</a> <a id="2042" href="Function.Metric.Nat.Structures.html#1861" class="Function">IsMetric</a> <a id="2051" href="Function.Metric.Nat.Structures.html#1981" class="Bound Operator">_≈_</a> <a id="2055" href="Function.Metric.Nat.Structures.html#1997" class="Bound">d</a><a id="2056" class="Symbol">)</a> <a id="2058" class="Keyword">where</a>
  <a id="2066" class="Keyword">open</a> <a id="2071" href="Function.Metric.Structures.html#3005" class="Module">Base.IsGeneralMetric</a> <a id="2092" href="Function.Metric.Nat.Structures.html#2038" class="Bound">M</a> <a id="2094" class="Keyword">public</a>

<a id="2102" class="Comment">------------------------------------------------------------------------</a>
<a id="2175" class="Comment">-- Ultra-metrics</a>

<a id="IsUltraMetric"></a><a id="2193" href="Function.Metric.Nat.Structures.html#2193" class="Function">IsUltraMetric</a> <a id="2207" class="Symbol">:</a> <a id="2209" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2213" href="Function.Metric.Nat.Structures.html#777" class="Generalizable">A</a> <a id="2215" href="Function.Metric.Nat.Structures.html#763" class="Generalizable">ℓ</a> <a id="2217" class="Symbol">→</a> <a id="2219" href="Function.Metric.Nat.Core.html#489" class="Function">DistanceFunction</a> <a id="2236" href="Function.Metric.Nat.Structures.html#777" class="Generalizable">A</a> <a id="2238" class="Symbol">→</a> <a id="2240" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2244" class="Symbol">_</a>
<a id="2246" href="Function.Metric.Nat.Structures.html#2193" class="Function">IsUltraMetric</a> <a id="2260" href="Function.Metric.Nat.Structures.html#2260" class="Bound Operator">_≈_</a> <a id="2264" class="Symbol">=</a> <a id="2266" href="Function.Metric.Structures.html#3005" class="Record">Base.IsGeneralMetric</a> <a id="2287" href="Function.Metric.Nat.Structures.html#2260" class="Bound Operator">_≈_</a> <a id="2291" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="2295" href="Data.Nat.Base.html#1690" class="Datatype Operator">_≤_</a> <a id="2299" class="Number">0</a> <a id="2301" href="Data.Nat.Base.html#5466" class="Function Operator">_⊔_</a>

<a id="2306" class="Keyword">module</a> <a id="IsUltraMetric"></a><a id="2313" href="Function.Metric.Nat.Structures.html#2313" class="Module">IsUltraMetric</a> <a id="2327" class="Symbol">{</a><a id="2328" href="Function.Metric.Nat.Structures.html#2328" class="Bound Operator">_≈_</a> <a id="2332" class="Symbol">:</a> <a id="2334" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2338" href="Function.Metric.Nat.Structures.html#777" class="Generalizable">A</a> <a id="2340" href="Function.Metric.Nat.Structures.html#763" class="Generalizable">ℓ</a><a id="2341" class="Symbol">}</a> <a id="2343" class="Symbol">{</a><a id="2344" href="Function.Metric.Nat.Structures.html#2344" class="Bound">d</a> <a id="2346" class="Symbol">:</a> <a id="2348" href="Function.Metric.Nat.Core.html#489" class="Function">DistanceFunction</a> <a id="2365" href="Function.Metric.Nat.Structures.html#777" class="Generalizable">A</a><a id="2366" class="Symbol">}</a>
                     <a id="2389" class="Symbol">(</a><a id="2390" href="Function.Metric.Nat.Structures.html#2390" class="Bound">UM</a> <a id="2393" class="Symbol">:</a> <a id="2395" href="Function.Metric.Nat.Structures.html#2193" class="Function">IsUltraMetric</a> <a id="2409" href="Function.Metric.Nat.Structures.html#2328" class="Bound Operator">_≈_</a> <a id="2413" href="Function.Metric.Nat.Structures.html#2344" class="Bound">d</a><a id="2414" class="Symbol">)</a> <a id="2416" class="Keyword">where</a>
  <a id="2424" class="Keyword">open</a> <a id="2429" href="Function.Metric.Structures.html#3005" class="Module">Base.IsGeneralMetric</a> <a id="2450" href="Function.Metric.Nat.Structures.html#2390" class="Bound">UM</a> <a id="2453" class="Keyword">public</a>
</pre></body></html>

==> anc/html/Function.Metric.Nat.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Function.Metric.Nat</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Metrics with ℕ as the codomain of the metric function</a>
<a id="163" class="Comment">------------------------------------------------------------------------</a>

<a id="237" class="Symbol">{-#</a> <a id="241" class="Keyword">OPTIONS</a> <a id="249" class="Pragma">--cubical-compatible</a> <a id="270" class="Pragma">--safe</a> <a id="277" class="Symbol">#-}</a>

<a id="282" class="Keyword">module</a> <a id="289" href="Function.Metric.Nat.html" class="Module">Function.Metric.Nat</a> <a id="309" class="Keyword">where</a>

<a id="316" class="Keyword">open</a> <a id="321" class="Keyword">import</a> <a id="328" href="Function.Metric.Nat.Core.html" class="Module">Function.Metric.Nat.Core</a> <a id="353" class="Keyword">public</a>
<a id="360" class="Keyword">open</a> <a id="365" class="Keyword">import</a> <a id="372" href="Function.Metric.Nat.Definitions.html" class="Module">Function.Metric.Nat.Definitions</a> <a id="404" class="Keyword">public</a>
<a id="411" class="Keyword">open</a> <a id="416" class="Keyword">import</a> <a id="423" href="Function.Metric.Nat.Structures.html" class="Module">Function.Metric.Nat.Structures</a> <a id="454" class="Keyword">public</a>
<a id="461" class="Keyword">open</a> <a id="466" class="Keyword">import</a> <a id="473" href="Function.Metric.Nat.Bundles.html" class="Module">Function.Metric.Nat.Bundles</a> <a id="501" class="Keyword">public</a>
</pre></body></html>

==> anc/html/Function.Metric.Structures.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Function.Metric.Structures</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Some metric structures (not packed up with sets, operations, etc.)</a>
<a id="176" class="Comment">------------------------------------------------------------------------</a>

<a id="250" class="Comment">-- The contents of this module should usually be accessed via</a>
<a id="312" class="Comment">-- `Function.Metric`.</a>

<a id="335" class="Symbol">{-#</a> <a id="339" class="Keyword">OPTIONS</a> <a id="347" class="Pragma">--cubical-compatible</a> <a id="368" class="Pragma">--safe</a> <a id="375" class="Symbol">#-}</a>

<a id="380" class="Keyword">open</a> <a id="385" class="Keyword">import</a> <a id="392" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="413" class="Keyword">using</a> <a id="419" class="Symbol">(</a><a id="420" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="423" class="Symbol">)</a>
<a id="425" class="Keyword">open</a> <a id="430" class="Keyword">import</a> <a id="437" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a> <a id="464" class="Keyword">using</a> <a id="470" class="Symbol">(</a><a id="471" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a><a id="485" class="Symbol">;</a> <a id="487" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a><a id="500" class="Symbol">)</a>

<a id="503" class="Keyword">module</a> <a id="510" href="Function.Metric.Structures.html" class="Module">Function.Metric.Structures</a>
  <a id="539" class="Symbol">{</a><a id="540" href="Function.Metric.Structures.html#540" class="Bound">a</a> <a id="542" href="Function.Metric.Structures.html#542" class="Bound">i</a> <a id="544" href="Function.Metric.Structures.html#544" class="Bound">ℓ₁</a> <a id="547" href="Function.Metric.Structures.html#547" class="Bound">ℓ₂</a> <a id="550" href="Function.Metric.Structures.html#550" class="Bound">ℓ₃</a><a id="552" class="Symbol">}</a> <a id="554" class="Symbol">{</a><a id="555" href="Function.Metric.Structures.html#555" class="Bound">A</a> <a id="557" class="Symbol">:</a> <a id="559" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="563" href="Function.Metric.Structures.html#540" class="Bound">a</a><a id="564" class="Symbol">}</a> <a id="566" class="Symbol">{</a><a id="567" href="Function.Metric.Structures.html#567" class="Bound">I</a> <a id="569" class="Symbol">:</a> <a id="571" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="575" href="Function.Metric.Structures.html#542" class="Bound">i</a><a id="576" class="Symbol">}</a>
  <a id="580" class="Symbol">(</a><a id="581" href="Function.Metric.Structures.html#581" class="Bound Operator">_≈ₐ_</a> <a id="586" class="Symbol">:</a> <a id="588" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="592" href="Function.Metric.Structures.html#555" class="Bound">A</a> <a id="594" href="Function.Metric.Structures.html#544" class="Bound">ℓ₁</a><a id="596" class="Symbol">)</a> <a id="598" class="Symbol">(</a><a id="599" href="Function.Metric.Structures.html#599" class="Bound Operator">_≈ᵢ_</a> <a id="604" class="Symbol">:</a> <a id="606" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="610" href="Function.Metric.Structures.html#567" class="Bound">I</a> <a id="612" href="Function.Metric.Structures.html#547" class="Bound">ℓ₂</a><a id="614" class="Symbol">)</a> <a id="616" class="Symbol">(</a><a id="617" href="Function.Metric.Structures.html#617" class="Bound Operator">_≤_</a> <a id="621" class="Symbol">:</a> <a id="623" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="627" href="Function.Metric.Structures.html#567" class="Bound">I</a> <a id="629" href="Function.Metric.Structures.html#550" class="Bound">ℓ₃</a><a id="631" class="Symbol">)</a> <a id="633" class="Symbol">(</a><a id="634" href="Function.Metric.Structures.html#634" class="Bound">0#</a> <a id="637" class="Symbol">:</a> <a id="639" href="Function.Metric.Structures.html#567" class="Bound">I</a><a id="640" class="Symbol">)</a> <a id="642" class="Keyword">where</a>

<a id="649" class="Keyword">open</a> <a id="654" class="Keyword">import</a> <a id="661" href="Algebra.Core.html" class="Module">Algebra.Core</a> <a id="674" class="Keyword">using</a> <a id="680" class="Symbol">(</a><a id="681" href="Algebra.Core.html#527" class="Function">Op₂</a><a id="684" class="Symbol">)</a>
<a id="686" class="Keyword">open</a> <a id="691" class="Keyword">import</a> <a id="698" href="Function.Metric.Core.html" class="Module">Function.Metric.Core</a>
<a id="719" class="Keyword">open</a> <a id="724" class="Keyword">import</a> <a id="731" href="Function.Metric.Definitions.html" class="Module">Function.Metric.Definitions</a>
<a id="759" class="Keyword">open</a> <a id="764" class="Keyword">import</a> <a id="771" href="Level.html" class="Module">Level</a> <a id="777" class="Keyword">using</a> <a id="783" class="Symbol">(</a><a id="784" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="787" class="Symbol">)</a>

<a id="790" class="Comment">------------------------------------------------------------------------</a>
<a id="863" class="Comment">-- Proto-metrics</a>

<a id="881" class="Comment">-- We do not insist that the ordering relation is total as otherwise</a>
<a id="950" class="Comment">-- we would exclude the real numbers.</a>

<a id="989" class="Keyword">record</a> <a id="IsProtoMetric"></a><a id="996" href="Function.Metric.Structures.html#996" class="Record">IsProtoMetric</a> <a id="1010" class="Symbol">(</a><a id="1011" href="Function.Metric.Structures.html#1011" class="Bound">d</a> <a id="1013" class="Symbol">:</a> <a id="1015" href="Function.Metric.Core.html#451" class="Function">DistanceFunction</a> <a id="1032" href="Function.Metric.Structures.html#555" class="Bound">A</a> <a id="1034" href="Function.Metric.Structures.html#567" class="Bound">I</a><a id="1035" class="Symbol">)</a>
                   <a id="1056" class="Symbol">:</a> <a id="1058" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1062" class="Symbol">(</a><a id="1063" href="Function.Metric.Structures.html#540" class="Bound">a</a> <a id="1065" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1067" href="Function.Metric.Structures.html#542" class="Bound">i</a> <a id="1069" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1071" href="Function.Metric.Structures.html#544" class="Bound">ℓ₁</a> <a id="1074" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1076" href="Function.Metric.Structures.html#547" class="Bound">ℓ₂</a> <a id="1079" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1081" href="Function.Metric.Structures.html#550" class="Bound">ℓ₃</a><a id="1083" class="Symbol">)</a> <a id="1085" class="Keyword">where</a>
  <a id="1093" class="Keyword">field</a>
    <a id="IsProtoMetric.isPartialOrder"></a><a id="1103" href="Function.Metric.Structures.html#1103" class="Field">isPartialOrder</a>   <a id="1120" class="Symbol">:</a> <a id="1122" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a> <a id="1137" href="Function.Metric.Structures.html#599" class="Bound Operator">_≈ᵢ_</a> <a id="1142" href="Function.Metric.Structures.html#617" class="Bound Operator">_≤_</a>
    <a id="IsProtoMetric.≈-isEquivalence"></a><a id="1150" href="Function.Metric.Structures.html#1150" class="Field">≈-isEquivalence</a>  <a id="1167" class="Symbol">:</a> <a id="1169" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a> <a id="1183" href="Function.Metric.Structures.html#581" class="Bound Operator">_≈ₐ_</a>
    <a id="IsProtoMetric.cong"></a><a id="1192" href="Function.Metric.Structures.html#1192" class="Field">cong</a>             <a id="1209" class="Symbol">:</a> <a id="1211" href="Function.Metric.Definitions.html#834" class="Function">Congruent</a> <a id="1221" href="Function.Metric.Structures.html#581" class="Bound Operator">_≈ₐ_</a> <a id="1226" href="Function.Metric.Structures.html#599" class="Bound Operator">_≈ᵢ_</a> <a id="1231" href="Function.Metric.Structures.html#1011" class="Bound">d</a>
    <a id="IsProtoMetric.nonNegative"></a><a id="1237" href="Function.Metric.Structures.html#1237" class="Field">nonNegative</a>      <a id="1254" class="Symbol">:</a> <a id="1256" href="Function.Metric.Definitions.html#1212" class="Function">NonNegative</a> <a id="1268" href="Function.Metric.Structures.html#617" class="Bound Operator">_≤_</a> <a id="1272" href="Function.Metric.Structures.html#1011" class="Bound">d</a> <a id="1274" href="Function.Metric.Structures.html#634" class="Bound">0#</a>

  <a id="1280" class="Keyword">open</a> <a id="1285" href="Relation.Binary.Structures.html#4009" class="Module">IsPartialOrder</a> <a id="1300" href="Function.Metric.Structures.html#1103" class="Field">isPartialOrder</a> <a id="1315" class="Keyword">public</a>
    <a id="1326" class="Keyword">renaming</a> <a id="1335" class="Symbol">(</a><a id="1336" class="Keyword">module</a> <a id="1343" href="Relation.Binary.Structures.html#2475" class="Module">Eq</a> <a id="1346" class="Symbol">to</a> <a id="1349" class="Module">EqI</a><a id="1352" class="Symbol">)</a>

  <a id="1357" class="Keyword">module</a> <a id="IsProtoMetric.EqC"></a><a id="1364" href="Function.Metric.Structures.html#1364" class="Module">EqC</a> <a id="1368" class="Symbol">=</a> <a id="1370" href="Relation.Binary.Structures.html#1595" class="Module">IsEquivalence</a> <a id="1384" href="Function.Metric.Structures.html#1150" class="Field">≈-isEquivalence</a>

<a id="1401" class="Comment">------------------------------------------------------------------------</a>
<a id="1474" class="Comment">-- Pre-metrics</a>

<a id="1490" class="Keyword">record</a> <a id="IsPreMetric"></a><a id="1497" href="Function.Metric.Structures.html#1497" class="Record">IsPreMetric</a> <a id="1509" class="Symbol">(</a><a id="1510" href="Function.Metric.Structures.html#1510" class="Bound">d</a> <a id="1512" class="Symbol">:</a> <a id="1514" href="Function.Metric.Core.html#451" class="Function">DistanceFunction</a> <a id="1531" href="Function.Metric.Structures.html#555" class="Bound">A</a> <a id="1533" href="Function.Metric.Structures.html#567" class="Bound">I</a><a id="1534" class="Symbol">)</a>
                 <a id="1553" class="Symbol">:</a> <a id="1555" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1559" class="Symbol">(</a><a id="1560" href="Function.Metric.Structures.html#540" class="Bound">a</a> <a id="1562" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1564" href="Function.Metric.Structures.html#542" class="Bound">i</a> <a id="1566" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1568" href="Function.Metric.Structures.html#544" class="Bound">ℓ₁</a> <a id="1571" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1573" href="Function.Metric.Structures.html#547" class="Bound">ℓ₂</a> <a id="1576" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1578" href="Function.Metric.Structures.html#550" class="Bound">ℓ₃</a><a id="1580" class="Symbol">)</a> <a id="1582" class="Keyword">where</a>
  <a id="1590" class="Keyword">field</a>
    <a id="IsPreMetric.isProtoMetric"></a><a id="1600" href="Function.Metric.Structures.html#1600" class="Field">isProtoMetric</a> <a id="1614" class="Symbol">:</a> <a id="1616" href="Function.Metric.Structures.html#996" class="Record">IsProtoMetric</a> <a id="1630" href="Function.Metric.Structures.html#1510" class="Bound">d</a>
    <a id="IsPreMetric.≈⇒0"></a><a id="1636" href="Function.Metric.Structures.html#1636" class="Field">≈⇒0</a>           <a id="1650" class="Symbol">:</a> <a id="1652" href="Function.Metric.Definitions.html#1088" class="Function">Definite</a> <a id="1661" href="Function.Metric.Structures.html#581" class="Bound Operator">_≈ₐ_</a> <a id="1666" href="Function.Metric.Structures.html#599" class="Bound Operator">_≈ᵢ_</a> <a id="1671" href="Function.Metric.Structures.html#1510" class="Bound">d</a> <a id="1673" href="Function.Metric.Structures.html#634" class="Bound">0#</a>

  <a id="1679" class="Keyword">open</a> <a id="1684" href="Function.Metric.Structures.html#996" class="Module">IsProtoMetric</a> <a id="1698" href="Function.Metric.Structures.html#1600" class="Field">isProtoMetric</a> <a id="1712" class="Keyword">public</a>

<a id="1720" class="Comment">------------------------------------------------------------------------</a>
<a id="1793" class="Comment">-- Quasi-semi-metrics</a>

<a id="1816" class="Keyword">record</a> <a id="IsQuasiSemiMetric"></a><a id="1823" href="Function.Metric.Structures.html#1823" class="Record">IsQuasiSemiMetric</a> <a id="1841" class="Symbol">(</a><a id="1842" href="Function.Metric.Structures.html#1842" class="Bound">d</a> <a id="1844" class="Symbol">:</a> <a id="1846" href="Function.Metric.Core.html#451" class="Function">DistanceFunction</a> <a id="1863" href="Function.Metric.Structures.html#555" class="Bound">A</a> <a id="1865" href="Function.Metric.Structures.html#567" class="Bound">I</a><a id="1866" class="Symbol">)</a>
                       <a id="1891" class="Symbol">:</a> <a id="1893" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1897" class="Symbol">(</a><a id="1898" href="Function.Metric.Structures.html#540" class="Bound">a</a> <a id="1900" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1902" href="Function.Metric.Structures.html#542" class="Bound">i</a> <a id="1904" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1906" href="Function.Metric.Structures.html#544" class="Bound">ℓ₁</a> <a id="1909" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1911" href="Function.Metric.Structures.html#547" class="Bound">ℓ₂</a> <a id="1914" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1916" href="Function.Metric.Structures.html#550" class="Bound">ℓ₃</a><a id="1918" class="Symbol">)</a> <a id="1920" class="Keyword">where</a>
  <a id="1928" class="Keyword">field</a>
    <a id="IsQuasiSemiMetric.isPreMetric"></a><a id="1938" href="Function.Metric.Structures.html#1938" class="Field">isPreMetric</a> <a id="1950" class="Symbol">:</a> <a id="1952" href="Function.Metric.Structures.html#1497" class="Record">IsPreMetric</a> <a id="1964" href="Function.Metric.Structures.html#1842" class="Bound">d</a>
    <a id="IsQuasiSemiMetric.0⇒≈"></a><a id="1970" href="Function.Metric.Structures.html#1970" class="Field">0⇒≈</a>         <a id="1982" class="Symbol">:</a> <a id="1984" href="Function.Metric.Definitions.html#954" class="Function">Indiscernable</a> <a id="1998" href="Function.Metric.Structures.html#581" class="Bound Operator">_≈ₐ_</a> <a id="2003" href="Function.Metric.Structures.html#599" class="Bound Operator">_≈ᵢ_</a> <a id="2008" href="Function.Metric.Structures.html#1842" class="Bound">d</a> <a id="2010" href="Function.Metric.Structures.html#634" class="Bound">0#</a>

  <a id="2016" class="Keyword">open</a> <a id="2021" href="Function.Metric.Structures.html#1497" class="Module">IsPreMetric</a> <a id="2033" href="Function.Metric.Structures.html#1938" class="Field">isPreMetric</a> <a id="2045" class="Keyword">public</a>

<a id="2053" class="Comment">------------------------------------------------------------------------</a>
<a id="2126" class="Comment">-- Semi-metrics</a>

<a id="2143" class="Keyword">record</a> <a id="IsSemiMetric"></a><a id="2150" href="Function.Metric.Structures.html#2150" class="Record">IsSemiMetric</a> <a id="2163" class="Symbol">(</a><a id="2164" href="Function.Metric.Structures.html#2164" class="Bound">d</a> <a id="2166" class="Symbol">:</a> <a id="2168" href="Function.Metric.Core.html#451" class="Function">DistanceFunction</a> <a id="2185" href="Function.Metric.Structures.html#555" class="Bound">A</a> <a id="2187" href="Function.Metric.Structures.html#567" class="Bound">I</a><a id="2188" class="Symbol">)</a>
                  <a id="2208" class="Symbol">:</a> <a id="2210" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2214" class="Symbol">(</a><a id="2215" href="Function.Metric.Structures.html#540" class="Bound">a</a> <a id="2217" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2219" href="Function.Metric.Structures.html#542" class="Bound">i</a> <a id="2221" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2223" href="Function.Metric.Structures.html#544" class="Bound">ℓ₁</a> <a id="2226" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2228" href="Function.Metric.Structures.html#547" class="Bound">ℓ₂</a> <a id="2231" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2233" href="Function.Metric.Structures.html#550" class="Bound">ℓ₃</a><a id="2235" class="Symbol">)</a> <a id="2237" class="Keyword">where</a>
  <a id="2245" class="Keyword">field</a>
    <a id="IsSemiMetric.isQuasiSemiMetric"></a><a id="2255" href="Function.Metric.Structures.html#2255" class="Field">isQuasiSemiMetric</a> <a id="2273" class="Symbol">:</a> <a id="2275" href="Function.Metric.Structures.html#1823" class="Record">IsQuasiSemiMetric</a> <a id="2293" href="Function.Metric.Structures.html#2164" class="Bound">d</a>
    <a id="IsSemiMetric.sym"></a><a id="2299" href="Function.Metric.Structures.html#2299" class="Field">sym</a>               <a id="2317" class="Symbol">:</a> <a id="2319" href="Function.Metric.Definitions.html#1315" class="Function">Symmetric</a> <a id="2329" href="Function.Metric.Structures.html#599" class="Bound Operator">_≈ᵢ_</a> <a id="2334" href="Function.Metric.Structures.html#2164" class="Bound">d</a>

  <a id="2339" class="Keyword">open</a> <a id="2344" href="Function.Metric.Structures.html#1823" class="Module">IsQuasiSemiMetric</a> <a id="2362" href="Function.Metric.Structures.html#2255" class="Field">isQuasiSemiMetric</a> <a id="2380" class="Keyword">public</a>

<a id="2388" class="Comment">------------------------------------------------------------------------</a>
<a id="2461" class="Comment">-- General metrics</a>

<a id="2481" class="Comment">-- A general metric obeys a generalised form of the triangle inequality.</a>
<a id="2554" class="Comment">-- It can be specialised to a standard metric/ultrametric/inframetric</a>
<a id="2624" class="Comment">-- etc. by providing the correct operator.</a>
<a id="2667" class="Comment">--</a>
<a id="2670" class="Comment">-- Furthermore we do not assume that _∙_ &amp; 0# form a monoid as</a>
<a id="2733" class="Comment">-- associativity does not hold for p-relaxed metrics/p-inframetrics and</a>
<a id="2805" class="Comment">-- the identity laws do not hold for ultrametrics over negative</a>
<a id="2869" class="Comment">-- codomains.</a>
<a id="2883" class="Comment">--</a>
<a id="2886" class="Comment">-- See &quot;Properties of distance spaces with power triangle inequalities&quot;</a>
<a id="2958" class="Comment">-- by Daniel J. Greenhoe, 2016 (arXiv)</a>

<a id="2998" class="Keyword">record</a> <a id="IsGeneralMetric"></a><a id="3005" href="Function.Metric.Structures.html#3005" class="Record">IsGeneralMetric</a> <a id="3021" class="Symbol">(</a><a id="3022" href="Function.Metric.Structures.html#3022" class="Bound Operator">_∙_</a> <a id="3026" class="Symbol">:</a> <a id="3028" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3032" href="Function.Metric.Structures.html#567" class="Bound">I</a><a id="3033" class="Symbol">)</a> <a id="3035" class="Symbol">(</a><a id="3036" href="Function.Metric.Structures.html#3036" class="Bound">d</a> <a id="3038" class="Symbol">:</a> <a id="3040" href="Function.Metric.Core.html#451" class="Function">DistanceFunction</a> <a id="3057" href="Function.Metric.Structures.html#555" class="Bound">A</a> <a id="3059" href="Function.Metric.Structures.html#567" class="Bound">I</a><a id="3060" class="Symbol">)</a>
                     <a id="3083" class="Symbol">:</a> <a id="3085" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3089" class="Symbol">(</a><a id="3090" href="Function.Metric.Structures.html#540" class="Bound">a</a> <a id="3092" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3094" href="Function.Metric.Structures.html#542" class="Bound">i</a> <a id="3096" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3098" href="Function.Metric.Structures.html#544" class="Bound">ℓ₁</a> <a id="3101" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3103" href="Function.Metric.Structures.html#547" class="Bound">ℓ₂</a> <a id="3106" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3108" href="Function.Metric.Structures.html#550" class="Bound">ℓ₃</a><a id="3110" class="Symbol">)</a> <a id="3112" class="Keyword">where</a>
  <a id="3120" class="Keyword">field</a>
    <a id="IsGeneralMetric.isSemiMetric"></a><a id="3130" href="Function.Metric.Structures.html#3130" class="Field">isSemiMetric</a> <a id="3143" class="Symbol">:</a> <a id="3145" href="Function.Metric.Structures.html#2150" class="Record">IsSemiMetric</a> <a id="3158" href="Function.Metric.Structures.html#3036" class="Bound">d</a>
    <a id="IsGeneralMetric.triangle"></a><a id="3164" href="Function.Metric.Structures.html#3164" class="Field">triangle</a>     <a id="3177" class="Symbol">:</a> <a id="3179" href="Function.Metric.Definitions.html#1407" class="Function">TriangleInequality</a> <a id="3198" href="Function.Metric.Structures.html#617" class="Bound Operator">_≤_</a> <a id="3202" href="Function.Metric.Structures.html#3022" class="Bound Operator">_∙_</a> <a id="3206" href="Function.Metric.Structures.html#3036" class="Bound">d</a>

  <a id="3211" class="Keyword">open</a> <a id="3216" href="Function.Metric.Structures.html#2150" class="Module">IsSemiMetric</a> <a id="3229" href="Function.Metric.Structures.html#3130" class="Field">isSemiMetric</a> <a id="3242" class="Keyword">public</a>
</pre></body></html>

==> anc/html/Function.Properties.Inverse.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Function.Properties.Inverse</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Properties of inverses.</a>
<a id="133" class="Comment">------------------------------------------------------------------------</a>

<a id="207" class="Symbol">{-#</a> <a id="211" class="Keyword">OPTIONS</a> <a id="219" class="Pragma">--cubical-compatible</a> <a id="240" class="Pragma">--safe</a> <a id="247" class="Symbol">#-}</a>

<a id="252" class="Keyword">module</a> <a id="259" href="Function.Properties.Inverse.html" class="Module">Function.Properties.Inverse</a> <a id="287" class="Keyword">where</a>

<a id="294" class="Keyword">open</a> <a id="299" class="Keyword">import</a> <a id="306" href="Axiom.Extensionality.Propositional.html" class="Module">Axiom.Extensionality.Propositional</a> <a id="341" class="Keyword">using</a> <a id="347" class="Symbol">(</a><a id="348" href="Axiom.Extensionality.Propositional.html#741" class="Function">Extensionality</a><a id="362" class="Symbol">)</a>
<a id="364" class="Keyword">open</a> <a id="369" class="Keyword">import</a> <a id="376" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="394" class="Keyword">using</a> <a id="400" class="Symbol">(</a><a id="401" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="404" class="Symbol">;</a> <a id="406" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="411" class="Symbol">;</a> <a id="413" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="418" class="Symbol">)</a>
<a id="420" class="Keyword">open</a> <a id="425" class="Keyword">import</a> <a id="432" href="Function.Bundles.html" class="Module">Function.Bundles</a>
<a id="449" class="Keyword">import</a> <a id="456" href="Function.Properties.RightInverse.html" class="Module">Function.Properties.RightInverse</a> <a id="489" class="Symbol">as</a> <a id="492" class="Module">RightInverse</a> <a id="505" class="Keyword">using</a> <a id="511" class="Symbol">(</a><a id="512" href="Function.Properties.RightInverse.html#2194" class="Function">to-from</a><a id="519" class="Symbol">)</a>
<a id="521" class="Keyword">open</a> <a id="526" class="Keyword">import</a> <a id="533" href="Level.html" class="Module">Level</a> <a id="539" class="Keyword">using</a> <a id="545" class="Symbol">(</a><a id="546" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="551" class="Symbol">;</a> <a id="553" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="556" class="Symbol">)</a>
<a id="558" class="Keyword">open</a> <a id="563" class="Keyword">import</a> <a id="570" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="591" class="Keyword">using</a> <a id="597" class="Symbol">(</a><a id="598" href="Relation.Binary.Core.html#780" class="Function">REL</a><a id="601" class="Symbol">)</a>
<a id="603" class="Keyword">open</a> <a id="608" class="Keyword">import</a> <a id="615" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="639" class="Keyword">using</a> <a id="645" class="Symbol">(</a><a id="646" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="652" class="Symbol">)</a>
<a id="654" class="Keyword">open</a> <a id="659" class="Keyword">import</a> <a id="666" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a> <a id="693" class="Keyword">using</a> <a id="699" class="Symbol">(</a><a id="700" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a><a id="713" class="Symbol">)</a>
<a id="715" class="Keyword">open</a> <a id="720" class="Keyword">import</a> <a id="727" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="770" class="Symbol">as</a> <a id="773" class="Module">≡</a> <a id="775" class="Keyword">using</a> <a id="781" class="Symbol">(</a><a id="782" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="785" class="Symbol">)</a>
<a id="787" class="Keyword">import</a> <a id="794" href="Relation.Binary.Reasoning.Setoid.html" class="Module">Relation.Binary.Reasoning.Setoid</a> <a id="827" class="Symbol">as</a> <a id="830" class="Module">≈-Reasoning</a>
<a id="842" class="Keyword">import</a> <a id="849" href="Function.Consequences.Setoid.html" class="Module">Function.Consequences.Setoid</a> <a id="878" class="Symbol">as</a> <a id="881" class="Module">Consequences</a>
  <a id="896" class="Keyword">using</a> <a id="902" class="Symbol">(</a><a id="903" href="Function.Consequences.Setoid.html#1333" class="Function">inverseʳ⇒injective</a><a id="921" class="Symbol">;</a> <a id="923" href="Function.Consequences.Setoid.html#1135" class="Function">inverseˡ⇒surjective</a><a id="942" class="Symbol">;</a> <a id="944" href="Function.Consequences.Setoid.html#1558" class="Function">inverseᵇ⇒bijective</a><a id="962" class="Symbol">)</a>

<a id="965" class="Keyword">import</a> <a id="972" href="Function.Construct.Identity.html" class="Module">Function.Construct.Identity</a> <a id="1000" class="Symbol">as</a> <a id="1003" class="Module">Identity</a>
<a id="1012" class="Keyword">import</a> <a id="1019" href="Function.Construct.Symmetry.html" class="Module">Function.Construct.Symmetry</a> <a id="1047" class="Symbol">as</a> <a id="1050" class="Module">Symmetry</a>
<a id="1059" class="Keyword">import</a> <a id="1066" href="Function.Construct.Composition.html" class="Module">Function.Construct.Composition</a> <a id="1097" class="Symbol">as</a> <a id="1100" class="Module">Composition</a>

<a id="1113" class="Keyword">private</a>
  <a id="1123" class="Keyword">variable</a>
    <a id="1136" href="Function.Properties.Inverse.html#1136" class="Generalizable">a</a> <a id="1138" href="Function.Properties.Inverse.html#1138" class="Generalizable">b</a> <a id="1140" href="Function.Properties.Inverse.html#1140" class="Generalizable">ℓ</a> <a id="1142" href="Function.Properties.Inverse.html#1142" class="Generalizable">ℓ₁</a> <a id="1145" href="Function.Properties.Inverse.html#1145" class="Generalizable">ℓ₂</a> <a id="1148" class="Symbol">:</a> <a id="1150" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="1160" href="Function.Properties.Inverse.html#1160" class="Generalizable">A</a> <a id="1162" href="Function.Properties.Inverse.html#1162" class="Generalizable">B</a> <a id="1164" href="Function.Properties.Inverse.html#1164" class="Generalizable">C</a> <a id="1166" href="Function.Properties.Inverse.html#1166" class="Generalizable">D</a> <a id="1168" class="Symbol">:</a> <a id="1170" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1174" href="Function.Properties.Inverse.html#1136" class="Generalizable">a</a>
    <a id="1180" href="Function.Properties.Inverse.html#1180" class="Generalizable">S</a> <a id="1182" href="Function.Properties.Inverse.html#1182" class="Generalizable">T</a> <a id="1184" href="Function.Properties.Inverse.html#1184" class="Generalizable">U</a> <a id="1186" href="Function.Properties.Inverse.html#1186" class="Generalizable">V</a> <a id="1188" class="Symbol">:</a> <a id="1190" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="1197" href="Function.Properties.Inverse.html#1136" class="Generalizable">a</a> <a id="1199" href="Function.Properties.Inverse.html#1140" class="Generalizable">ℓ</a>

<a id="1202" class="Comment">------------------------------------------------------------------------</a>
<a id="1275" class="Comment">-- Setoid bundles</a>

<a id="1294" class="Keyword">open</a> <a id="1299" href="Function.Construct.Identity.html" class="Module">Identity</a>    <a id="1311" class="Keyword">public</a> <a id="1318" class="Keyword">using</a> <a id="1324" class="Symbol">()</a> <a id="1327" class="Keyword">renaming</a> <a id="1336" class="Symbol">(</a><a id="1337" href="Function.Construct.Identity.html#4000" class="Function">inverse</a> <a id="1345" class="Symbol">to</a> <a id="1348" class="Function">refl</a><a id="1352" class="Symbol">)</a>
<a id="1354" class="Keyword">open</a> <a id="1359" href="Function.Construct.Symmetry.html" class="Module">Symmetry</a>    <a id="1371" class="Keyword">public</a> <a id="1378" class="Keyword">using</a> <a id="1384" class="Symbol">()</a> <a id="1387" class="Keyword">renaming</a> <a id="1396" class="Symbol">(</a><a id="1397" href="Function.Construct.Symmetry.html#6380" class="Function">inverse</a> <a id="1405" class="Symbol">to</a> <a id="1408" class="Function">sym</a><a id="1411" class="Symbol">)</a>
<a id="1413" class="Keyword">open</a> <a id="1418" href="Function.Construct.Composition.html" class="Module">Composition</a> <a id="1430" class="Keyword">public</a> <a id="1437" class="Keyword">using</a> <a id="1443" class="Symbol">()</a> <a id="1446" class="Keyword">renaming</a> <a id="1455" class="Symbol">(</a><a id="1456" href="Function.Construct.Composition.html#7886" class="Function">inverse</a> <a id="1464" class="Symbol">to</a> <a id="1467" class="Function">trans</a><a id="1472" class="Symbol">)</a>

<a id="isEquivalence"></a><a id="1475" href="Function.Properties.Inverse.html#1475" class="Function">isEquivalence</a> <a id="1489" class="Symbol">:</a> <a id="1491" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a> <a id="1505" class="Symbol">(</a><a id="1506" href="Function.Bundles.html#7338" class="Record">Inverse</a> <a id="1514" class="Symbol">{</a><a id="1515" href="Function.Properties.Inverse.html#1136" class="Generalizable">a</a><a id="1516" class="Symbol">}</a> <a id="1518" class="Symbol">{</a><a id="1519" href="Function.Properties.Inverse.html#1138" class="Generalizable">b</a><a id="1520" class="Symbol">})</a>
<a id="1523" href="Function.Properties.Inverse.html#1475" class="Function">isEquivalence</a> <a id="1537" class="Symbol">=</a> <a id="1539" class="Keyword">record</a>
  <a id="1548" class="Symbol">{</a> <a id="1550" href="Relation.Binary.Structures.html#1641" class="Field">refl</a>  <a id="1556" class="Symbol">=</a> <a id="1558" class="Symbol">λ</a> <a id="1560" class="Symbol">{</a><a id="1561" href="Function.Properties.Inverse.html#1561" class="Bound">x</a><a id="1562" class="Symbol">}</a> <a id="1564" class="Symbol">→</a> <a id="1566" href="Function.Construct.Identity.html#4000" class="Function">Identity.inverse</a> <a id="1583" href="Function.Properties.Inverse.html#1561" class="Bound">x</a>
  <a id="1587" class="Symbol">;</a> <a id="1589" href="Relation.Binary.Structures.html#1667" class="Field">sym</a>   <a id="1595" class="Symbol">=</a> <a id="1597" href="Function.Properties.Inverse.html#1408" class="Function">sym</a>
  <a id="1603" class="Symbol">;</a> <a id="1605" href="Relation.Binary.Structures.html#1693" class="Field">trans</a> <a id="1611" class="Symbol">=</a> <a id="1613" href="Function.Properties.Inverse.html#1467" class="Function">trans</a>
  <a id="1621" class="Symbol">}</a>

<a id="1624" class="Comment">------------------------------------------------------------------------</a>
<a id="1697" class="Comment">-- Propositional bundles</a>

<a id="↔-refl"></a><a id="1723" href="Function.Properties.Inverse.html#1723" class="Function">↔-refl</a> <a id="1730" class="Symbol">:</a> <a id="1732" href="Function.Properties.Inverse.html#1160" class="Generalizable">A</a> <a id="1734" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="1736" href="Function.Properties.Inverse.html#1160" class="Generalizable">A</a>
<a id="1738" href="Function.Properties.Inverse.html#1723" class="Function">↔-refl</a> <a id="1745" class="Symbol">=</a> <a id="1747" href="Function.Construct.Identity.html#4621" class="Function">Identity.↔-id</a> <a id="1761" class="Symbol">_</a>

<a id="↔-sym"></a><a id="1764" href="Function.Properties.Inverse.html#1764" class="Function">↔-sym</a> <a id="1770" class="Symbol">:</a> <a id="1772" href="Function.Properties.Inverse.html#1160" class="Generalizable">A</a> <a id="1774" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="1776" href="Function.Properties.Inverse.html#1162" class="Generalizable">B</a> <a id="1778" class="Symbol">→</a> <a id="1780" href="Function.Properties.Inverse.html#1162" class="Generalizable">B</a> <a id="1782" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="1784" href="Function.Properties.Inverse.html#1160" class="Generalizable">A</a>
<a id="1786" href="Function.Properties.Inverse.html#1764" class="Function">↔-sym</a> <a id="1792" class="Symbol">=</a> <a id="1794" href="Function.Construct.Symmetry.html#6897" class="Function">Symmetry.↔-sym</a>

<a id="↔-trans"></a><a id="1810" href="Function.Properties.Inverse.html#1810" class="Function">↔-trans</a> <a id="1818" class="Symbol">:</a> <a id="1820" href="Function.Properties.Inverse.html#1160" class="Generalizable">A</a> <a id="1822" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="1824" href="Function.Properties.Inverse.html#1162" class="Generalizable">B</a> <a id="1826" class="Symbol">→</a> <a id="1828" href="Function.Properties.Inverse.html#1162" class="Generalizable">B</a> <a id="1830" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="1832" href="Function.Properties.Inverse.html#1164" class="Generalizable">C</a> <a id="1834" class="Symbol">→</a> <a id="1836" href="Function.Properties.Inverse.html#1160" class="Generalizable">A</a> <a id="1838" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="1840" href="Function.Properties.Inverse.html#1164" class="Generalizable">C</a>
<a id="1842" href="Function.Properties.Inverse.html#1810" class="Function">↔-trans</a> <a id="1850" class="Symbol">=</a> <a id="1852" href="Function.Construct.Composition.html#7886" class="Function">Composition.inverse</a>

<a id="1873" class="Comment">-- need to η-expand for everything to line up properly</a>
<a id="↔-isEquivalence"></a><a id="1928" href="Function.Properties.Inverse.html#1928" class="Function">↔-isEquivalence</a> <a id="1944" class="Symbol">:</a> <a id="1946" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a> <a id="1960" class="Symbol">{</a><a id="1961" class="Argument">ℓ</a> <a id="1963" class="Symbol">=</a> <a id="1965" href="Function.Properties.Inverse.html#1140" class="Generalizable">ℓ</a><a id="1966" class="Symbol">}</a> <a id="1968" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a>
<a id="1972" href="Function.Properties.Inverse.html#1928" class="Function">↔-isEquivalence</a> <a id="1988" class="Symbol">=</a> <a id="1990" class="Keyword">record</a>
  <a id="1999" class="Symbol">{</a> <a id="2001" href="Relation.Binary.Structures.html#1641" class="Field">refl</a>  <a id="2007" class="Symbol">=</a> <a id="2009" href="Function.Properties.Inverse.html#1723" class="Function">↔-refl</a>
  <a id="2018" class="Symbol">;</a> <a id="2020" href="Relation.Binary.Structures.html#1667" class="Field">sym</a>   <a id="2026" class="Symbol">=</a> <a id="2028" href="Function.Properties.Inverse.html#1764" class="Function">↔-sym</a>
  <a id="2036" class="Symbol">;</a> <a id="2038" href="Relation.Binary.Structures.html#1693" class="Field">trans</a> <a id="2044" class="Symbol">=</a> <a id="2046" href="Function.Properties.Inverse.html#1810" class="Function">↔-trans</a>
  <a id="2056" class="Symbol">}</a>

<a id="2059" class="Comment">------------------------------------------------------------------------</a>
<a id="2132" class="Comment">-- Conversion functions</a>

<a id="toFunction"></a><a id="2157" href="Function.Properties.Inverse.html#2157" class="Function">toFunction</a> <a id="2168" class="Symbol">:</a> <a id="2170" href="Function.Bundles.html#7338" class="Record">Inverse</a> <a id="2178" href="Function.Properties.Inverse.html#1180" class="Generalizable">S</a> <a id="2180" href="Function.Properties.Inverse.html#1182" class="Generalizable">T</a> <a id="2182" class="Symbol">→</a> <a id="2184" href="Function.Bundles.html#2041" class="Record">Func</a> <a id="2189" href="Function.Properties.Inverse.html#1180" class="Generalizable">S</a> <a id="2191" href="Function.Properties.Inverse.html#1182" class="Generalizable">T</a>
<a id="2193" href="Function.Properties.Inverse.html#2157" class="Function">toFunction</a> <a id="2204" href="Function.Properties.Inverse.html#2204" class="Bound">I</a> <a id="2206" class="Symbol">=</a> <a id="2208" class="Keyword">record</a> <a id="2215" class="Symbol">{</a> <a id="2217" href="Function.Bundles.html#2092" class="Field">to</a> <a id="2220" class="Symbol">=</a> <a id="2222" href="Function.Bundles.html#7392" class="Field">to</a> <a id="2225" class="Symbol">;</a> <a id="2227" href="Function.Bundles.html#2111" class="Field">cong</a> <a id="2232" class="Symbol">=</a> <a id="2234" href="Function.Bundles.html#7440" class="Field">to-cong</a> <a id="2242" class="Symbol">}</a>
  <a id="2246" class="Keyword">where</a> <a id="2252" class="Keyword">open</a> <a id="2257" href="Function.Bundles.html#7338" class="Module">Inverse</a> <a id="2265" href="Function.Properties.Inverse.html#2204" class="Bound">I</a>

<a id="fromFunction"></a><a id="2268" href="Function.Properties.Inverse.html#2268" class="Function">fromFunction</a> <a id="2281" class="Symbol">:</a> <a id="2283" href="Function.Bundles.html#7338" class="Record">Inverse</a> <a id="2291" href="Function.Properties.Inverse.html#1180" class="Generalizable">S</a> <a id="2293" href="Function.Properties.Inverse.html#1182" class="Generalizable">T</a> <a id="2295" class="Symbol">→</a> <a id="2297" href="Function.Bundles.html#2041" class="Record">Func</a> <a id="2302" href="Function.Properties.Inverse.html#1182" class="Generalizable">T</a> <a id="2304" href="Function.Properties.Inverse.html#1180" class="Generalizable">S</a>
<a id="2306" href="Function.Properties.Inverse.html#2268" class="Function">fromFunction</a> <a id="2319" href="Function.Properties.Inverse.html#2319" class="Bound">I</a> <a id="2321" class="Symbol">=</a> <a id="2323" class="Keyword">record</a> <a id="2330" class="Symbol">{</a> <a id="2332" href="Function.Bundles.html#2092" class="Field">to</a> <a id="2335" class="Symbol">=</a> <a id="2337" href="Function.Bundles.html#7416" class="Field">from</a> <a id="2342" class="Symbol">;</a> <a id="2344" href="Function.Bundles.html#2111" class="Field">cong</a> <a id="2349" class="Symbol">=</a> <a id="2351" href="Function.Bundles.html#7481" class="Field">from-cong</a> <a id="2361" class="Symbol">}</a>
  <a id="2365" class="Keyword">where</a> <a id="2371" class="Keyword">open</a> <a id="2376" href="Function.Bundles.html#7338" class="Module">Inverse</a> <a id="2384" href="Function.Properties.Inverse.html#2319" class="Bound">I</a>

<a id="Inverse⇒Injection"></a><a id="2387" href="Function.Properties.Inverse.html#2387" class="Function">Inverse⇒Injection</a> <a id="2405" class="Symbol">:</a> <a id="2407" href="Function.Bundles.html#7338" class="Record">Inverse</a> <a id="2415" href="Function.Properties.Inverse.html#1180" class="Generalizable">S</a> <a id="2417" href="Function.Properties.Inverse.html#1182" class="Generalizable">T</a> <a id="2419" class="Symbol">→</a> <a id="2421" href="Function.Bundles.html#2413" class="Record">Injection</a> <a id="2431" href="Function.Properties.Inverse.html#1180" class="Generalizable">S</a> <a id="2433" href="Function.Properties.Inverse.html#1182" class="Generalizable">T</a>
<a id="2435" href="Function.Properties.Inverse.html#2387" class="Function">Inverse⇒Injection</a> <a id="2453" class="Symbol">{</a><a id="2454" class="Argument">S</a> <a id="2456" class="Symbol">=</a> <a id="2458" href="Function.Properties.Inverse.html#2458" class="Bound">S</a><a id="2459" class="Symbol">}</a> <a id="2461" class="Symbol">{</a><a id="2462" class="Argument">T</a> <a id="2464" class="Symbol">=</a> <a id="2466" href="Function.Properties.Inverse.html#2466" class="Bound">T</a><a id="2467" class="Symbol">}</a> <a id="2469" href="Function.Properties.Inverse.html#2469" class="Bound">I</a> <a id="2471" class="Symbol">=</a> <a id="2473" class="Keyword">record</a>
  <a id="2482" class="Symbol">{</a> <a id="2484" href="Function.Bundles.html#2469" class="Field">to</a> <a id="2487" class="Symbol">=</a> <a id="2489" href="Function.Bundles.html#7392" class="Field">to</a>
  <a id="2494" class="Symbol">;</a> <a id="2496" href="Function.Bundles.html#2495" class="Field">cong</a> <a id="2501" class="Symbol">=</a> <a id="2503" href="Function.Bundles.html#7440" class="Field">to-cong</a>
  <a id="2513" class="Symbol">;</a> <a id="2515" href="Function.Bundles.html#2538" class="Field">injective</a> <a id="2525" class="Symbol">=</a> <a id="2527" href="Function.Consequences.Setoid.html#1333" class="Function">inverseʳ⇒injective</a> <a id="2546" href="Function.Bundles.html#7392" class="Field">to</a> <a id="2549" href="Function.Bundles.html#7640" class="Function">inverseʳ</a>
  <a id="2560" class="Symbol">}</a> <a id="2562" class="Keyword">where</a> <a id="2568" class="Keyword">open</a> <a id="2573" href="Function.Bundles.html#7338" class="Module">Inverse</a> <a id="2581" href="Function.Properties.Inverse.html#2469" class="Bound">I</a><a id="2582" class="Symbol">;</a> <a id="2584" class="Keyword">open</a> <a id="2589" href="Function.Consequences.Setoid.html" class="Module">Consequences</a> <a id="2602" href="Function.Properties.Inverse.html#2458" class="Bound">S</a> <a id="2604" href="Function.Properties.Inverse.html#2466" class="Bound">T</a>

<a id="Inverse⇒Surjection"></a><a id="2607" href="Function.Properties.Inverse.html#2607" class="Function">Inverse⇒Surjection</a> <a id="2626" class="Symbol">:</a> <a id="2628" href="Function.Bundles.html#7338" class="Record">Inverse</a> <a id="2636" href="Function.Properties.Inverse.html#1180" class="Generalizable">S</a> <a id="2638" href="Function.Properties.Inverse.html#1182" class="Generalizable">T</a> <a id="2640" class="Symbol">→</a> <a id="2642" href="Function.Bundles.html#2863" class="Record">Surjection</a> <a id="2653" href="Function.Properties.Inverse.html#1180" class="Generalizable">S</a> <a id="2655" href="Function.Properties.Inverse.html#1182" class="Generalizable">T</a>
<a id="2657" href="Function.Properties.Inverse.html#2607" class="Function">Inverse⇒Surjection</a> <a id="2676" class="Symbol">{</a><a id="2677" class="Argument">S</a> <a id="2679" class="Symbol">=</a> <a id="2681" href="Function.Properties.Inverse.html#2681" class="Bound">S</a><a id="2682" class="Symbol">}</a> <a id="2684" class="Symbol">{</a><a id="2685" class="Argument">T</a> <a id="2687" class="Symbol">=</a> <a id="2689" href="Function.Properties.Inverse.html#2689" class="Bound">T</a><a id="2690" class="Symbol">}</a> <a id="2692" href="Function.Properties.Inverse.html#2692" class="Bound">I</a> <a id="2694" class="Symbol">=</a> <a id="2696" class="Keyword">record</a>
  <a id="2705" class="Symbol">{</a> <a id="2707" href="Function.Bundles.html#2920" class="Field">to</a> <a id="2710" class="Symbol">=</a> <a id="2712" href="Function.Bundles.html#7392" class="Field">to</a>
  <a id="2717" class="Symbol">;</a> <a id="2719" href="Function.Bundles.html#2945" class="Field">cong</a> <a id="2724" class="Symbol">=</a> <a id="2726" href="Function.Bundles.html#7440" class="Field">to-cong</a>
  <a id="2736" class="Symbol">;</a> <a id="2738" href="Function.Bundles.html#2987" class="Field">surjective</a> <a id="2749" class="Symbol">=</a> <a id="2751" href="Function.Consequences.Setoid.html#1135" class="Function">inverseˡ⇒surjective</a> <a id="2771" href="Function.Bundles.html#7568" class="Function">inverseˡ</a>
  <a id="2782" class="Symbol">}</a> <a id="2784" class="Keyword">where</a> <a id="2790" class="Keyword">open</a> <a id="2795" href="Function.Bundles.html#7338" class="Module">Inverse</a> <a id="2803" href="Function.Properties.Inverse.html#2692" class="Bound">I</a><a id="2804" class="Symbol">;</a> <a id="2806" class="Keyword">open</a> <a id="2811" href="Function.Consequences.Setoid.html" class="Module">Consequences</a> <a id="2824" href="Function.Properties.Inverse.html#2681" class="Bound">S</a> <a id="2826" href="Function.Properties.Inverse.html#2689" class="Bound">T</a>

<a id="Inverse⇒Bijection"></a><a id="2829" href="Function.Properties.Inverse.html#2829" class="Function">Inverse⇒Bijection</a> <a id="2847" class="Symbol">:</a> <a id="2849" href="Function.Bundles.html#7338" class="Record">Inverse</a> <a id="2857" href="Function.Properties.Inverse.html#1180" class="Generalizable">S</a> <a id="2859" href="Function.Properties.Inverse.html#1182" class="Generalizable">T</a> <a id="2861" class="Symbol">→</a> <a id="2863" href="Function.Bundles.html#3528" class="Record">Bijection</a> <a id="2873" href="Function.Properties.Inverse.html#1180" class="Generalizable">S</a> <a id="2875" href="Function.Properties.Inverse.html#1182" class="Generalizable">T</a>
<a id="2877" href="Function.Properties.Inverse.html#2829" class="Function">Inverse⇒Bijection</a> <a id="2895" class="Symbol">{</a><a id="2896" class="Argument">S</a> <a id="2898" class="Symbol">=</a> <a id="2900" href="Function.Properties.Inverse.html#2900" class="Bound">S</a><a id="2901" class="Symbol">}</a> <a id="2903" class="Symbol">{</a><a id="2904" class="Argument">T</a> <a id="2906" class="Symbol">=</a> <a id="2908" href="Function.Properties.Inverse.html#2908" class="Bound">T</a><a id="2909" class="Symbol">}</a> <a id="2911" href="Function.Properties.Inverse.html#2911" class="Bound">I</a> <a id="2913" class="Symbol">=</a> <a id="2915" class="Keyword">record</a>
  <a id="2924" class="Symbol">{</a> <a id="2926" href="Function.Bundles.html#3584" class="Field">to</a>        <a id="2936" class="Symbol">=</a> <a id="2938" href="Function.Bundles.html#7392" class="Field">to</a>
  <a id="2943" class="Symbol">;</a> <a id="2945" href="Function.Bundles.html#3608" class="Field">cong</a>      <a id="2955" class="Symbol">=</a> <a id="2957" href="Function.Bundles.html#7440" class="Field">to-cong</a>
  <a id="2967" class="Symbol">;</a> <a id="2969" href="Function.Bundles.html#3649" class="Field">bijective</a> <a id="2979" class="Symbol">=</a> <a id="2981" href="Function.Consequences.Setoid.html#1558" class="Function">inverseᵇ⇒bijective</a> <a id="3000" href="Function.Bundles.html#7524" class="Field">inverse</a>
  <a id="3010" class="Symbol">}</a> <a id="3012" class="Keyword">where</a> <a id="3018" class="Keyword">open</a> <a id="3023" href="Function.Bundles.html#7338" class="Module">Inverse</a> <a id="3031" href="Function.Properties.Inverse.html#2911" class="Bound">I</a><a id="3032" class="Symbol">;</a> <a id="3034" class="Keyword">open</a> <a id="3039" href="Function.Consequences.Setoid.html" class="Module">Consequences</a> <a id="3052" href="Function.Properties.Inverse.html#2900" class="Bound">S</a> <a id="3054" href="Function.Properties.Inverse.html#2908" class="Bound">T</a>

<a id="Inverse⇒Equivalence"></a><a id="3057" href="Function.Properties.Inverse.html#3057" class="Function">Inverse⇒Equivalence</a> <a id="3077" class="Symbol">:</a> <a id="3079" href="Function.Bundles.html#7338" class="Record">Inverse</a> <a id="3087" href="Function.Properties.Inverse.html#1180" class="Generalizable">S</a> <a id="3089" href="Function.Properties.Inverse.html#1182" class="Generalizable">T</a> <a id="3091" class="Symbol">→</a> <a id="3093" href="Function.Bundles.html#4750" class="Record">Equivalence</a> <a id="3105" href="Function.Properties.Inverse.html#1180" class="Generalizable">S</a> <a id="3107" href="Function.Properties.Inverse.html#1182" class="Generalizable">T</a>
<a id="3109" href="Function.Properties.Inverse.html#3057" class="Function">Inverse⇒Equivalence</a> <a id="3129" href="Function.Properties.Inverse.html#3129" class="Bound">I</a> <a id="3131" class="Symbol">=</a> <a id="3133" class="Keyword">record</a>
  <a id="3142" class="Symbol">{</a> <a id="3144" href="Function.Bundles.html#4808" class="Field">to</a>        <a id="3154" class="Symbol">=</a> <a id="3156" href="Function.Bundles.html#7392" class="Field">to</a>
  <a id="3161" class="Symbol">;</a> <a id="3163" href="Function.Bundles.html#4832" class="Field">from</a>      <a id="3173" class="Symbol">=</a> <a id="3175" href="Function.Bundles.html#7416" class="Field">from</a>
  <a id="3182" class="Symbol">;</a> <a id="3184" href="Function.Bundles.html#4856" class="Field">to-cong</a>   <a id="3194" class="Symbol">=</a> <a id="3196" href="Function.Bundles.html#7440" class="Field">to-cong</a>
  <a id="3206" class="Symbol">;</a> <a id="3208" href="Function.Bundles.html#4897" class="Field">from-cong</a> <a id="3218" class="Symbol">=</a> <a id="3220" href="Function.Bundles.html#7481" class="Field">from-cong</a>
  <a id="3232" class="Symbol">}</a> <a id="3234" class="Keyword">where</a> <a id="3240" class="Keyword">open</a> <a id="3245" href="Function.Bundles.html#7338" class="Module">Inverse</a> <a id="3253" href="Function.Properties.Inverse.html#3129" class="Bound">I</a>

<a id="↔⇒⟶"></a><a id="3256" href="Function.Properties.Inverse.html#3256" class="Function">↔⇒⟶</a> <a id="3260" class="Symbol">:</a> <a id="3262" href="Function.Properties.Inverse.html#1160" class="Generalizable">A</a> <a id="3264" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="3266" href="Function.Properties.Inverse.html#1162" class="Generalizable">B</a> <a id="3268" class="Symbol">→</a> <a id="3270" href="Function.Properties.Inverse.html#1160" class="Generalizable">A</a> <a id="3272" href="Function.Bundles.html#12110" class="Function Operator">⟶</a> <a id="3274" href="Function.Properties.Inverse.html#1162" class="Generalizable">B</a>
<a id="3276" href="Function.Properties.Inverse.html#3256" class="Function">↔⇒⟶</a> <a id="3280" class="Symbol">=</a> <a id="3282" href="Function.Properties.Inverse.html#2157" class="Function">toFunction</a>

<a id="↔⇒⟵"></a><a id="3294" href="Function.Properties.Inverse.html#3294" class="Function">↔⇒⟵</a> <a id="3298" class="Symbol">:</a> <a id="3300" href="Function.Properties.Inverse.html#1160" class="Generalizable">A</a> <a id="3302" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="3304" href="Function.Properties.Inverse.html#1162" class="Generalizable">B</a> <a id="3306" class="Symbol">→</a> <a id="3308" href="Function.Properties.Inverse.html#1162" class="Generalizable">B</a> <a id="3310" href="Function.Bundles.html#12110" class="Function Operator">⟶</a> <a id="3312" href="Function.Properties.Inverse.html#1160" class="Generalizable">A</a>
<a id="3314" href="Function.Properties.Inverse.html#3294" class="Function">↔⇒⟵</a> <a id="3318" class="Symbol">=</a> <a id="3320" href="Function.Properties.Inverse.html#2268" class="Function">fromFunction</a>

<a id="↔⇒↣"></a><a id="3334" href="Function.Properties.Inverse.html#3334" class="Function">↔⇒↣</a> <a id="3338" class="Symbol">:</a> <a id="3340" href="Function.Properties.Inverse.html#1160" class="Generalizable">A</a> <a id="3342" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="3344" href="Function.Properties.Inverse.html#1162" class="Generalizable">B</a> <a id="3346" class="Symbol">→</a> <a id="3348" href="Function.Properties.Inverse.html#1160" class="Generalizable">A</a> <a id="3350" href="Function.Bundles.html#12178" class="Function Operator">↣</a> <a id="3352" href="Function.Properties.Inverse.html#1162" class="Generalizable">B</a>
<a id="3354" href="Function.Properties.Inverse.html#3334" class="Function">↔⇒↣</a> <a id="3358" class="Symbol">=</a> <a id="3360" href="Function.Properties.Inverse.html#2387" class="Function">Inverse⇒Injection</a>

<a id="↔⇒↠"></a><a id="3379" href="Function.Properties.Inverse.html#3379" class="Function">↔⇒↠</a> <a id="3383" class="Symbol">:</a> <a id="3385" href="Function.Properties.Inverse.html#1160" class="Generalizable">A</a> <a id="3387" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="3389" href="Function.Properties.Inverse.html#1162" class="Generalizable">B</a> <a id="3391" class="Symbol">→</a> <a id="3393" href="Function.Properties.Inverse.html#1160" class="Generalizable">A</a> <a id="3395" href="Function.Bundles.html#12251" class="Function Operator">↠</a> <a id="3397" href="Function.Properties.Inverse.html#1162" class="Generalizable">B</a>
<a id="3399" href="Function.Properties.Inverse.html#3379" class="Function">↔⇒↠</a> <a id="3403" class="Symbol">=</a> <a id="3405" href="Function.Properties.Inverse.html#2607" class="Function">Inverse⇒Surjection</a>

<a id="↔⇒⤖"></a><a id="3425" href="Function.Properties.Inverse.html#3425" class="Function">↔⇒⤖</a> <a id="3429" class="Symbol">:</a> <a id="3431" href="Function.Properties.Inverse.html#1160" class="Generalizable">A</a> <a id="3433" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="3435" href="Function.Properties.Inverse.html#1162" class="Generalizable">B</a> <a id="3437" class="Symbol">→</a> <a id="3439" href="Function.Properties.Inverse.html#1160" class="Generalizable">A</a> <a id="3441" href="Function.Bundles.html#12325" class="Function Operator">⤖</a> <a id="3443" href="Function.Properties.Inverse.html#1162" class="Generalizable">B</a>
<a id="3445" href="Function.Properties.Inverse.html#3425" class="Function">↔⇒⤖</a> <a id="3449" class="Symbol">=</a> <a id="3451" href="Function.Properties.Inverse.html#2829" class="Function">Inverse⇒Bijection</a>

<a id="↔⇒⇔"></a><a id="3470" href="Function.Properties.Inverse.html#3470" class="Function">↔⇒⇔</a> <a id="3474" class="Symbol">:</a> <a id="3476" href="Function.Properties.Inverse.html#1160" class="Generalizable">A</a> <a id="3478" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="3480" href="Function.Properties.Inverse.html#1162" class="Generalizable">B</a> <a id="3482" class="Symbol">→</a> <a id="3484" href="Function.Properties.Inverse.html#1160" class="Generalizable">A</a> <a id="3486" href="Function.Bundles.html#12398" class="Function Operator">⇔</a> <a id="3488" href="Function.Properties.Inverse.html#1162" class="Generalizable">B</a>
<a id="3490" href="Function.Properties.Inverse.html#3470" class="Function">↔⇒⇔</a> <a id="3494" class="Symbol">=</a> <a id="3496" href="Function.Properties.Inverse.html#3057" class="Function">Inverse⇒Equivalence</a>

<a id="↔⇒↩"></a><a id="3517" href="Function.Properties.Inverse.html#3517" class="Function">↔⇒↩</a> <a id="3521" class="Symbol">:</a> <a id="3523" href="Function.Properties.Inverse.html#1160" class="Generalizable">A</a> <a id="3525" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="3527" href="Function.Properties.Inverse.html#1162" class="Generalizable">B</a> <a id="3529" class="Symbol">→</a> <a id="3531" href="Function.Properties.Inverse.html#1160" class="Generalizable">A</a> <a id="3533" href="Function.Bundles.html#12473" class="Function Operator">↩</a> <a id="3535" href="Function.Properties.Inverse.html#1162" class="Generalizable">B</a>
<a id="3537" href="Function.Properties.Inverse.html#3517" class="Function">↔⇒↩</a> <a id="3541" class="Symbol">=</a> <a id="3543" href="Function.Bundles.html#7712" class="Function">Inverse.leftInverse</a>

<a id="↔⇒↪"></a><a id="3564" href="Function.Properties.Inverse.html#3564" class="Function">↔⇒↪</a> <a id="3568" class="Symbol">:</a> <a id="3570" href="Function.Properties.Inverse.html#1160" class="Generalizable">A</a> <a id="3572" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="3574" href="Function.Properties.Inverse.html#1162" class="Generalizable">B</a> <a id="3576" class="Symbol">→</a> <a id="3578" href="Function.Properties.Inverse.html#1160" class="Generalizable">A</a> <a id="3580" href="Function.Bundles.html#12548" class="Function Operator">↪</a> <a id="3582" href="Function.Properties.Inverse.html#1162" class="Generalizable">B</a>
<a id="3584" href="Function.Properties.Inverse.html#3564" class="Function">↔⇒↪</a> <a id="3588" class="Symbol">=</a> <a id="3590" href="Function.Bundles.html#7863" class="Function">Inverse.rightInverse</a>

<a id="3612" class="Comment">-- The functions above can be combined with the following lemma to</a>
<a id="3679" class="Comment">-- transport an arbitrary relation R (e.g. Injection) across</a>
<a id="3740" class="Comment">-- inverses.</a>
<a id="transportVia"></a><a id="3753" href="Function.Properties.Inverse.html#3753" class="Function">transportVia</a> <a id="3766" class="Symbol">:</a> <a id="3768" class="Symbol">{</a><a id="3769" href="Function.Properties.Inverse.html#3769" class="Bound">R</a> <a id="3771" class="Symbol">:</a> <a id="3773" class="Symbol">∀</a> <a id="3775" class="Symbol">{</a><a id="3776" href="Function.Properties.Inverse.html#3776" class="Bound">a</a> <a id="3778" href="Function.Properties.Inverse.html#3778" class="Bound">b</a> <a id="3780" href="Function.Properties.Inverse.html#3780" class="Bound">ℓ₁</a> <a id="3783" href="Function.Properties.Inverse.html#3783" class="Bound">ℓ₂</a><a id="3785" class="Symbol">}</a> <a id="3787" class="Symbol">→</a> <a id="3789" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="3793" class="Symbol">(</a><a id="3794" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="3801" href="Function.Properties.Inverse.html#3776" class="Bound">a</a> <a id="3803" href="Function.Properties.Inverse.html#3780" class="Bound">ℓ₁</a><a id="3805" class="Symbol">)</a> <a id="3807" class="Symbol">(</a><a id="3808" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="3815" href="Function.Properties.Inverse.html#3778" class="Bound">b</a> <a id="3817" href="Function.Properties.Inverse.html#3783" class="Bound">ℓ₂</a><a id="3819" class="Symbol">)</a> <a id="3821" class="Symbol">(</a><a id="3822" href="Function.Properties.Inverse.html#3776" class="Bound">a</a> <a id="3824" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3826" href="Function.Properties.Inverse.html#3778" class="Bound">b</a> <a id="3828" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3830" href="Function.Properties.Inverse.html#3780" class="Bound">ℓ₁</a> <a id="3833" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3835" href="Function.Properties.Inverse.html#3783" class="Bound">ℓ₂</a><a id="3837" class="Symbol">)}</a> <a id="3840" class="Symbol">→</a>
               <a id="3857" class="Symbol">(∀</a> <a id="3860" class="Symbol">{</a><a id="3861" href="Function.Properties.Inverse.html#3861" class="Bound">a</a> <a id="3863" href="Function.Properties.Inverse.html#3863" class="Bound">b</a> <a id="3865" href="Function.Properties.Inverse.html#3865" class="Bound">c</a> <a id="3867" href="Function.Properties.Inverse.html#3867" class="Bound">ℓ₁</a> <a id="3870" href="Function.Properties.Inverse.html#3870" class="Bound">ℓ₂</a> <a id="3873" href="Function.Properties.Inverse.html#3873" class="Bound">ℓ₃</a><a id="3875" class="Symbol">}</a> <a id="3877" class="Symbol">{</a><a id="3878" href="Function.Properties.Inverse.html#3878" class="Bound">S</a> <a id="3880" class="Symbol">:</a> <a id="3882" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="3889" href="Function.Properties.Inverse.html#3861" class="Bound">a</a> <a id="3891" href="Function.Properties.Inverse.html#3867" class="Bound">ℓ₁</a><a id="3893" class="Symbol">}</a> <a id="3895" class="Symbol">{</a><a id="3896" href="Function.Properties.Inverse.html#3896" class="Bound">T</a> <a id="3898" class="Symbol">:</a> <a id="3900" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="3907" href="Function.Properties.Inverse.html#3863" class="Bound">b</a> <a id="3909" href="Function.Properties.Inverse.html#3870" class="Bound">ℓ₂</a><a id="3911" class="Symbol">}</a> <a id="3913" class="Symbol">{</a><a id="3914" href="Function.Properties.Inverse.html#3914" class="Bound">U</a> <a id="3916" class="Symbol">:</a> <a id="3918" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="3925" href="Function.Properties.Inverse.html#3865" class="Bound">c</a> <a id="3927" href="Function.Properties.Inverse.html#3873" class="Bound">ℓ₃</a><a id="3929" class="Symbol">}</a> <a id="3931" class="Symbol">→</a> <a id="3933" href="Function.Properties.Inverse.html#3769" class="Bound">R</a> <a id="3935" href="Function.Properties.Inverse.html#3878" class="Bound">S</a> <a id="3937" href="Function.Properties.Inverse.html#3896" class="Bound">T</a> <a id="3939" class="Symbol">→</a> <a id="3941" href="Function.Properties.Inverse.html#3769" class="Bound">R</a> <a id="3943" href="Function.Properties.Inverse.html#3896" class="Bound">T</a> <a id="3945" href="Function.Properties.Inverse.html#3914" class="Bound">U</a> <a id="3947" class="Symbol">→</a> <a id="3949" href="Function.Properties.Inverse.html#3769" class="Bound">R</a> <a id="3951" href="Function.Properties.Inverse.html#3878" class="Bound">S</a> <a id="3953" href="Function.Properties.Inverse.html#3914" class="Bound">U</a><a id="3954" class="Symbol">)</a> <a id="3956" class="Symbol">→</a>
               <a id="3973" class="Symbol">(∀</a> <a id="3976" class="Symbol">{</a><a id="3977" href="Function.Properties.Inverse.html#3977" class="Bound">a</a> <a id="3979" href="Function.Properties.Inverse.html#3979" class="Bound">b</a> <a id="3981" href="Function.Properties.Inverse.html#3981" class="Bound">ℓ₁</a> <a id="3984" href="Function.Properties.Inverse.html#3984" class="Bound">ℓ₂</a><a id="3986" class="Symbol">}</a> <a id="3988" class="Symbol">{</a><a id="3989" href="Function.Properties.Inverse.html#3989" class="Bound">S</a> <a id="3991" class="Symbol">:</a> <a id="3993" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="4000" href="Function.Properties.Inverse.html#3977" class="Bound">a</a> <a id="4002" href="Function.Properties.Inverse.html#3981" class="Bound">ℓ₁</a><a id="4004" class="Symbol">}</a> <a id="4006" class="Symbol">{</a><a id="4007" href="Function.Properties.Inverse.html#4007" class="Bound">T</a> <a id="4009" class="Symbol">:</a> <a id="4011" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="4018" href="Function.Properties.Inverse.html#3979" class="Bound">b</a> <a id="4020" href="Function.Properties.Inverse.html#3984" class="Bound">ℓ₂</a><a id="4022" class="Symbol">}</a> <a id="4024" class="Symbol">→</a> <a id="4026" href="Function.Bundles.html#7338" class="Record">Inverse</a> <a id="4034" href="Function.Properties.Inverse.html#3989" class="Bound">S</a> <a id="4036" href="Function.Properties.Inverse.html#4007" class="Bound">T</a> <a id="4038" class="Symbol">→</a> <a id="4040" href="Function.Properties.Inverse.html#3769" class="Bound">R</a> <a id="4042" href="Function.Properties.Inverse.html#3989" class="Bound">S</a> <a id="4044" href="Function.Properties.Inverse.html#4007" class="Bound">T</a><a id="4045" class="Symbol">)</a> <a id="4047" class="Symbol">→</a>
               <a id="4064" href="Function.Bundles.html#7338" class="Record">Inverse</a> <a id="4072" href="Function.Properties.Inverse.html#1180" class="Generalizable">S</a> <a id="4074" href="Function.Properties.Inverse.html#1182" class="Generalizable">T</a> <a id="4076" class="Symbol">→</a> <a id="4078" href="Function.Properties.Inverse.html#3769" class="Bound">R</a> <a id="4080" href="Function.Properties.Inverse.html#1182" class="Generalizable">T</a> <a id="4082" href="Function.Properties.Inverse.html#1184" class="Generalizable">U</a> <a id="4084" class="Symbol">→</a> <a id="4086" href="Function.Bundles.html#7338" class="Record">Inverse</a> <a id="4094" href="Function.Properties.Inverse.html#1184" class="Generalizable">U</a> <a id="4096" href="Function.Properties.Inverse.html#1186" class="Generalizable">V</a> <a id="4098" class="Symbol">→</a> <a id="4100" href="Function.Properties.Inverse.html#3769" class="Bound">R</a> <a id="4102" href="Function.Properties.Inverse.html#1180" class="Generalizable">S</a> <a id="4104" href="Function.Properties.Inverse.html#1186" class="Generalizable">V</a>
<a id="4106" href="Function.Properties.Inverse.html#3753" class="Function">transportVia</a> <a id="4119" href="Function.Properties.Inverse.html#4119" class="Bound">R-trans</a> <a id="4127" href="Function.Properties.Inverse.html#4127" class="Bound">inv⇒R</a> <a id="4133" href="Function.Properties.Inverse.html#4133" class="Bound">IBA</a> <a id="4137" href="Function.Properties.Inverse.html#4137" class="Bound">RBC</a> <a id="4141" href="Function.Properties.Inverse.html#4141" class="Bound">ICD</a> <a id="4145" class="Symbol">=</a>
  <a id="4149" href="Function.Properties.Inverse.html#4119" class="Bound">R-trans</a> <a id="4157" class="Symbol">(</a><a id="4158" href="Function.Properties.Inverse.html#4127" class="Bound">inv⇒R</a> <a id="4164" href="Function.Properties.Inverse.html#4133" class="Bound">IBA</a><a id="4167" class="Symbol">)</a> <a id="4169" class="Symbol">(</a><a id="4170" href="Function.Properties.Inverse.html#4119" class="Bound">R-trans</a> <a id="4178" href="Function.Properties.Inverse.html#4137" class="Bound">RBC</a> <a id="4182" class="Symbol">(</a><a id="4183" href="Function.Properties.Inverse.html#4127" class="Bound">inv⇒R</a> <a id="4189" href="Function.Properties.Inverse.html#4141" class="Bound">ICD</a><a id="4192" class="Symbol">))</a>

<a id="4196" class="Comment">------------------------------------------------------------------------</a>
<a id="4269" class="Comment">-- Other</a>

<a id="4279" class="Keyword">module</a> <a id="4286" href="Function.Properties.Inverse.html#4286" class="Module">_</a> <a id="4288" class="Symbol">(</a><a id="4289" href="Function.Properties.Inverse.html#4289" class="Bound">ext</a> <a id="4293" class="Symbol">:</a> <a id="4295" class="Symbol">∀</a> <a id="4297" class="Symbol">{</a><a id="4298" href="Function.Properties.Inverse.html#4298" class="Bound">a</a> <a id="4300" href="Function.Properties.Inverse.html#4300" class="Bound">b</a><a id="4301" class="Symbol">}</a> <a id="4303" class="Symbol">→</a> <a id="4305" href="Axiom.Extensionality.Propositional.html#741" class="Function">Extensionality</a> <a id="4320" href="Function.Properties.Inverse.html#4298" class="Bound">a</a> <a id="4322" href="Function.Properties.Inverse.html#4300" class="Bound">b</a><a id="4323" class="Symbol">)</a> <a id="4325" class="Keyword">where</a>

  <a id="4334" href="Function.Properties.Inverse.html#4334" class="Function">↔-fun</a> <a id="4340" class="Symbol">:</a> <a id="4342" href="Function.Properties.Inverse.html#1160" class="Generalizable">A</a> <a id="4344" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="4346" href="Function.Properties.Inverse.html#1162" class="Generalizable">B</a> <a id="4348" class="Symbol">→</a> <a id="4350" href="Function.Properties.Inverse.html#1164" class="Generalizable">C</a> <a id="4352" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="4354" href="Function.Properties.Inverse.html#1166" class="Generalizable">D</a> <a id="4356" class="Symbol">→</a> <a id="4358" class="Symbol">(</a><a id="4359" href="Function.Properties.Inverse.html#1160" class="Generalizable">A</a> <a id="4361" class="Symbol">→</a> <a id="4363" href="Function.Properties.Inverse.html#1164" class="Generalizable">C</a><a id="4364" class="Symbol">)</a> <a id="4366" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="4368" class="Symbol">(</a><a id="4369" href="Function.Properties.Inverse.html#1162" class="Generalizable">B</a> <a id="4371" class="Symbol">→</a> <a id="4373" href="Function.Properties.Inverse.html#1166" class="Generalizable">D</a><a id="4374" class="Symbol">)</a>
  <a id="4378" href="Function.Properties.Inverse.html#4334" class="Function">↔-fun</a> <a id="4384" href="Function.Properties.Inverse.html#4384" class="Bound">A↔B</a> <a id="4388" href="Function.Properties.Inverse.html#4388" class="Bound">C↔D</a> <a id="4392" class="Symbol">=</a> <a id="4394" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a>
    <a id="4404" class="Symbol">(λ</a> <a id="4407" href="Function.Properties.Inverse.html#4407" class="Bound">a→c</a> <a id="4411" href="Function.Properties.Inverse.html#4411" class="Bound">b</a> <a id="4413" class="Symbol">→</a> <a id="4415" href="Function.Bundles.html#7392" class="Field">to</a> <a id="4418" href="Function.Properties.Inverse.html#4388" class="Bound">C↔D</a> <a id="4422" class="Symbol">(</a><a id="4423" href="Function.Properties.Inverse.html#4407" class="Bound">a→c</a> <a id="4427" class="Symbol">(</a><a id="4428" href="Function.Bundles.html#7416" class="Field">from</a> <a id="4433" href="Function.Properties.Inverse.html#4384" class="Bound">A↔B</a> <a id="4437" href="Function.Properties.Inverse.html#4411" class="Bound">b</a><a id="4438" class="Symbol">)))</a>
    <a id="4446" class="Symbol">(λ</a> <a id="4449" href="Function.Properties.Inverse.html#4449" class="Bound">b→d</a> <a id="4453" href="Function.Properties.Inverse.html#4453" class="Bound">a</a> <a id="4455" class="Symbol">→</a> <a id="4457" href="Function.Bundles.html#7416" class="Field">from</a> <a id="4462" href="Function.Properties.Inverse.html#4388" class="Bound">C↔D</a> <a id="4466" class="Symbol">(</a><a id="4467" href="Function.Properties.Inverse.html#4449" class="Bound">b→d</a> <a id="4471" class="Symbol">(</a><a id="4472" href="Function.Bundles.html#7392" class="Field">to</a> <a id="4475" href="Function.Properties.Inverse.html#4384" class="Bound">A↔B</a> <a id="4479" href="Function.Properties.Inverse.html#4453" class="Bound">a</a><a id="4480" class="Symbol">)))</a>
    <a id="4488" class="Symbol">(λ</a> <a id="4491" href="Function.Properties.Inverse.html#4491" class="Bound">b→d</a> <a id="4495" class="Symbol">→</a> <a id="4497" href="Function.Properties.Inverse.html#4289" class="Bound">ext</a> <a id="4501" class="Symbol">λ</a> <a id="4503" href="Function.Properties.Inverse.html#4503" class="Bound">_</a> <a id="4505" class="Symbol">→</a> <a id="4507" href="Relation.Binary.PropositionalEquality.Core.html#2144" class="Function">≡.trans</a> <a id="4515" class="Symbol">(</a><a id="4516" href="Function.Structures.html#2875" class="Function">strictlyInverseˡ</a> <a id="4533" href="Function.Properties.Inverse.html#4388" class="Bound">C↔D</a> <a id="4537" class="Symbol">_</a> <a id="4539" class="Symbol">)</a> <a id="4541" class="Symbol">(</a><a id="4542" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">≡.cong</a> <a id="4549" href="Function.Properties.Inverse.html#4491" class="Bound">b→d</a> <a id="4553" class="Symbol">(</a><a id="4554" href="Function.Structures.html#2875" class="Function">strictlyInverseˡ</a> <a id="4571" href="Function.Properties.Inverse.html#4384" class="Bound">A↔B</a> <a id="4575" class="Symbol">_)))</a>
    <a id="4584" class="Symbol">(λ</a> <a id="4587" href="Function.Properties.Inverse.html#4587" class="Bound">a→c</a> <a id="4591" class="Symbol">→</a> <a id="4593" href="Function.Properties.Inverse.html#4289" class="Bound">ext</a> <a id="4597" class="Symbol">λ</a> <a id="4599" href="Function.Properties.Inverse.html#4599" class="Bound">_</a> <a id="4601" class="Symbol">→</a> <a id="4603" href="Relation.Binary.PropositionalEquality.Core.html#2144" class="Function">≡.trans</a> <a id="4611" class="Symbol">(</a><a id="4612" href="Function.Structures.html#3388" class="Function">strictlyInverseʳ</a> <a id="4629" href="Function.Properties.Inverse.html#4388" class="Bound">C↔D</a> <a id="4633" class="Symbol">_</a> <a id="4635" class="Symbol">)</a> <a id="4637" class="Symbol">(</a><a id="4638" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">≡.cong</a> <a id="4645" href="Function.Properties.Inverse.html#4587" class="Bound">a→c</a> <a id="4649" class="Symbol">(</a><a id="4650" href="Function.Structures.html#3388" class="Function">strictlyInverseʳ</a> <a id="4667" href="Function.Properties.Inverse.html#4384" class="Bound">A↔B</a> <a id="4671" class="Symbol">_)))</a>
    <a id="4680" class="Keyword">where</a> <a id="4686" class="Keyword">open</a> <a id="4691" href="Function.Bundles.html#7338" class="Module">Inverse</a>

<a id="4700" class="Keyword">module</a> <a id="4707" href="Function.Properties.Inverse.html#4707" class="Module">_</a> <a id="4709" class="Symbol">(</a><a id="4710" href="Function.Properties.Inverse.html#4710" class="Bound">I</a> <a id="4712" class="Symbol">:</a> <a id="4714" href="Function.Bundles.html#7338" class="Record">Inverse</a> <a id="4722" href="Function.Properties.Inverse.html#1180" class="Generalizable">S</a> <a id="4724" href="Function.Properties.Inverse.html#1182" class="Generalizable">T</a><a id="4725" class="Symbol">)</a> <a id="4727" class="Keyword">where</a>
  <a id="4735" class="Keyword">open</a> <a id="4740" href="Function.Bundles.html#7338" class="Module">Inverse</a> <a id="4748" href="Function.Properties.Inverse.html#4710" class="Bound">I</a>

  <a id="4753" href="Function.Properties.Inverse.html#4753" class="Function">to-from</a> <a id="4761" class="Symbol">:</a> <a id="4763" class="Symbol">∀</a> <a id="4765" class="Symbol">{</a><a id="4766" href="Function.Properties.Inverse.html#4766" class="Bound">x</a> <a id="4768" href="Function.Properties.Inverse.html#4768" class="Bound">y</a><a id="4769" class="Symbol">}</a> <a id="4771" class="Symbol">→</a> <a id="4773" href="Function.Bundles.html#7392" class="Field">to</a> <a id="4776" href="Function.Properties.Inverse.html#4766" class="Bound">x</a> <a id="4778" href="Relation.Binary.Bundles.html#1324" class="Function Operator">Eq₂.≈</a> <a id="4784" href="Function.Properties.Inverse.html#4768" class="Bound">y</a> <a id="4786" class="Symbol">→</a> <a id="4788" href="Function.Bundles.html#7416" class="Field">from</a> <a id="4793" href="Function.Properties.Inverse.html#4768" class="Bound">y</a> <a id="4795" href="Relation.Binary.Bundles.html#1324" class="Function Operator">Eq₁.≈</a> <a id="4801" href="Function.Properties.Inverse.html#4766" class="Bound">x</a>
  <a id="4805" href="Function.Properties.Inverse.html#4753" class="Function">to-from</a> <a id="4813" class="Symbol">=</a> <a id="4815" href="Function.Properties.RightInverse.html#2194" class="Function">RightInverse.to-from</a> <a id="4836" href="Function.Bundles.html#7863" class="Function">rightInverse</a>
</pre></body></html>

==> anc/html/Function.Properties.RightInverse.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Function.Properties.RightInverse</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Properties of right inverses</a>
<a id="138" class="Comment">------------------------------------------------------------------------</a>

<a id="212" class="Symbol">{-#</a> <a id="216" class="Keyword">OPTIONS</a> <a id="224" class="Pragma">--cubical-compatible</a> <a id="245" class="Pragma">--safe</a> <a id="252" class="Symbol">#-}</a>

<a id="257" class="Keyword">module</a> <a id="264" href="Function.Properties.RightInverse.html" class="Module">Function.Properties.RightInverse</a> <a id="297" class="Keyword">where</a>

<a id="304" class="Keyword">open</a> <a id="309" class="Keyword">import</a> <a id="316" href="Function.Base.html" class="Module">Function.Base</a> <a id="330" class="Keyword">using</a> <a id="336" class="Symbol">(</a><a id="337" href="Function.Base.html#704" class="Function">id</a><a id="339" class="Symbol">;</a> <a id="341" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="344" class="Symbol">)</a>
<a id="346" class="Keyword">open</a> <a id="351" class="Keyword">import</a> <a id="358" href="Function.Definitions.html" class="Module">Function.Definitions</a> <a id="379" class="Keyword">using</a> <a id="385" class="Symbol">(</a><a id="386" href="Function.Definitions.html#1082" class="Function">Inverseˡ</a><a id="394" class="Symbol">;</a> <a id="396" href="Function.Definitions.html#1169" class="Function">Inverseʳ</a><a id="404" class="Symbol">)</a>
<a id="406" class="Keyword">open</a> <a id="411" class="Keyword">import</a> <a id="418" href="Function.Bundles.html" class="Module">Function.Bundles</a>
<a id="435" class="Keyword">open</a> <a id="440" class="Keyword">import</a> <a id="447" href="Function.Consequences.html" class="Module">Function.Consequences</a> <a id="469" class="Keyword">using</a> <a id="475" class="Symbol">(</a><a id="476" href="Function.Consequences.html#1196" class="Function">inverseˡ⇒surjective</a><a id="495" class="Symbol">)</a>
<a id="497" class="Keyword">open</a> <a id="502" class="Keyword">import</a> <a id="509" href="Level.html" class="Module">Level</a> <a id="515" class="Keyword">using</a> <a id="521" class="Symbol">(</a><a id="522" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="527" class="Symbol">)</a>
<a id="529" class="Keyword">open</a> <a id="534" class="Keyword">import</a> <a id="541" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="559" class="Keyword">using</a> <a id="565" class="Symbol">(</a><a id="566" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="569" class="Symbol">)</a>
<a id="571" class="Keyword">open</a> <a id="576" class="Keyword">import</a> <a id="583" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="607" class="Keyword">using</a> <a id="613" class="Symbol">(</a><a id="614" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="620" class="Symbol">)</a>
<a id="622" class="Keyword">open</a> <a id="627" class="Keyword">import</a> <a id="634" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a> <a id="661" class="Keyword">using</a> <a id="667" class="Symbol">(</a><a id="668" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a><a id="681" class="Symbol">)</a>

<a id="684" class="Keyword">private</a>
  <a id="694" class="Keyword">variable</a>
    <a id="707" href="Function.Properties.RightInverse.html#707" class="Generalizable">ℓ₁</a> <a id="710" href="Function.Properties.RightInverse.html#710" class="Generalizable">ℓ₂</a> <a id="713" href="Function.Properties.RightInverse.html#713" class="Generalizable">a</a> <a id="715" href="Function.Properties.RightInverse.html#715" class="Generalizable">b</a> <a id="717" class="Symbol">:</a> <a id="719" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="729" href="Function.Properties.RightInverse.html#729" class="Generalizable">A</a> <a id="731" href="Function.Properties.RightInverse.html#731" class="Generalizable">B</a> <a id="733" class="Symbol">:</a> <a id="735" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="739" href="Function.Properties.RightInverse.html#713" class="Generalizable">a</a>
    <a id="745" href="Function.Properties.RightInverse.html#745" class="Generalizable">S</a> <a id="747" href="Function.Properties.RightInverse.html#747" class="Generalizable">T</a> <a id="749" class="Symbol">:</a> <a id="751" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="758" href="Function.Properties.RightInverse.html#713" class="Generalizable">a</a> <a id="760" href="Function.Properties.RightInverse.html#707" class="Generalizable">ℓ₁</a>

<a id="764" class="Comment">------------------------------------------------------------------------</a>
<a id="837" class="Comment">-- Constructors</a>

<a id="mkRightInverse"></a><a id="854" href="Function.Properties.RightInverse.html#854" class="Function">mkRightInverse</a> <a id="869" class="Symbol">:</a> <a id="871" class="Symbol">(</a><a id="872" href="Function.Properties.RightInverse.html#872" class="Bound">e</a> <a id="874" class="Symbol">:</a> <a id="876" href="Function.Bundles.html#4750" class="Record">Equivalence</a> <a id="888" href="Function.Properties.RightInverse.html#745" class="Generalizable">S</a> <a id="890" href="Function.Properties.RightInverse.html#747" class="Generalizable">T</a><a id="891" class="Symbol">)</a> <a id="893" class="Symbol">(</a><a id="894" class="Keyword">open</a> <a id="899" href="Function.Bundles.html#4750" class="Module">Equivalence</a> <a id="911" href="Function.Properties.RightInverse.html#872" class="Bound">e</a><a id="912" class="Symbol">)</a> <a id="914" class="Symbol">→</a>
                 <a id="933" href="Function.Definitions.html#1169" class="Function">Inverseʳ</a> <a id="942" href="Relation.Binary.Bundles.html#1324" class="Function Operator">Eq₁._≈_</a> <a id="950" href="Relation.Binary.Bundles.html#1324" class="Function Operator">Eq₂._≈_</a> <a id="958" href="Function.Bundles.html#4808" class="Field">to</a> <a id="961" href="Function.Bundles.html#4832" class="Field">from</a> <a id="966" class="Symbol">→</a>
                 <a id="985" href="Function.Bundles.html#6507" class="Record">RightInverse</a> <a id="998" href="Function.Properties.RightInverse.html#745" class="Generalizable">S</a> <a id="1000" href="Function.Properties.RightInverse.html#747" class="Generalizable">T</a>
<a id="1002" href="Function.Properties.RightInverse.html#854" class="Function">mkRightInverse</a> <a id="1017" href="Function.Properties.RightInverse.html#1017" class="Bound">eq</a> <a id="1020" href="Function.Properties.RightInverse.html#1020" class="Bound">invʳ</a> <a id="1025" class="Symbol">=</a> <a id="1027" class="Keyword">record</a>
  <a id="1036" class="Symbol">{</a> <a id="1038" href="Function.Properties.RightInverse.html#1038" class="Module">Equivalence</a> <a id="1050" href="Function.Properties.RightInverse.html#1017" class="Bound">eq</a>
  <a id="1055" class="Symbol">;</a> <a id="1057" href="Function.Bundles.html#6700" class="Field">inverseʳ</a> <a id="1066" class="Symbol">=</a> <a id="1068" href="Function.Properties.RightInverse.html#1020" class="Bound">invʳ</a>
  <a id="1075" class="Symbol">}</a>

<a id="1078" class="Comment">------------------------------------------------------------------------</a>
<a id="1151" class="Comment">-- Conversion</a>

<a id="RightInverse⇒LeftInverse"></a><a id="1166" href="Function.Properties.RightInverse.html#1166" class="Function">RightInverse⇒LeftInverse</a> <a id="1191" class="Symbol">:</a> <a id="1193" href="Function.Bundles.html#6507" class="Record">RightInverse</a> <a id="1206" href="Function.Properties.RightInverse.html#745" class="Generalizable">S</a> <a id="1208" href="Function.Properties.RightInverse.html#747" class="Generalizable">T</a> <a id="1210" class="Symbol">→</a> <a id="1212" href="Function.Bundles.html#5373" class="Record">LeftInverse</a> <a id="1224" href="Function.Properties.RightInverse.html#747" class="Generalizable">T</a> <a id="1226" href="Function.Properties.RightInverse.html#745" class="Generalizable">S</a>
<a id="1228" href="Function.Properties.RightInverse.html#1166" class="Function">RightInverse⇒LeftInverse</a> <a id="1253" href="Function.Properties.RightInverse.html#1253" class="Bound">I</a> <a id="1255" class="Symbol">=</a> <a id="1257" class="Keyword">record</a>
  <a id="1266" class="Symbol">{</a> <a id="1268" href="Function.Bundles.html#5431" class="Field">to</a>         <a id="1279" class="Symbol">=</a> <a id="1281" href="Function.Bundles.html#6590" class="Field">from</a>
  <a id="1288" class="Symbol">;</a> <a id="1290" href="Function.Bundles.html#5455" class="Field">from</a>       <a id="1301" class="Symbol">=</a> <a id="1303" href="Function.Bundles.html#6566" class="Field">to</a>
  <a id="1308" class="Symbol">;</a> <a id="1310" href="Function.Bundles.html#5479" class="Field">to-cong</a>    <a id="1321" class="Symbol">=</a> <a id="1323" href="Function.Bundles.html#6655" class="Field">from-cong</a>
  <a id="1335" class="Symbol">;</a> <a id="1337" href="Function.Bundles.html#5520" class="Field">from-cong</a>  <a id="1348" class="Symbol">=</a> <a id="1350" href="Function.Bundles.html#6614" class="Field">to-cong</a>
  <a id="1360" class="Symbol">;</a> <a id="1362" href="Function.Bundles.html#5563" class="Field">inverseˡ</a>   <a id="1373" class="Symbol">=</a> <a id="1375" href="Function.Bundles.html#6700" class="Field">inverseʳ</a>
  <a id="1386" class="Symbol">}</a> <a id="1388" class="Keyword">where</a> <a id="1394" class="Keyword">open</a> <a id="1399" href="Function.Bundles.html#6507" class="Module">RightInverse</a> <a id="1412" href="Function.Properties.RightInverse.html#1253" class="Bound">I</a>

<a id="LeftInverse⇒RightInverse"></a><a id="1415" href="Function.Properties.RightInverse.html#1415" class="Function">LeftInverse⇒RightInverse</a> <a id="1440" class="Symbol">:</a> <a id="1442" href="Function.Bundles.html#5373" class="Record">LeftInverse</a> <a id="1454" href="Function.Properties.RightInverse.html#745" class="Generalizable">S</a> <a id="1456" href="Function.Properties.RightInverse.html#747" class="Generalizable">T</a> <a id="1458" class="Symbol">→</a> <a id="1460" href="Function.Bundles.html#6507" class="Record">RightInverse</a> <a id="1473" href="Function.Properties.RightInverse.html#747" class="Generalizable">T</a> <a id="1475" href="Function.Properties.RightInverse.html#745" class="Generalizable">S</a>
<a id="1477" href="Function.Properties.RightInverse.html#1415" class="Function">LeftInverse⇒RightInverse</a> <a id="1502" href="Function.Properties.RightInverse.html#1502" class="Bound">I</a> <a id="1504" class="Symbol">=</a> <a id="1506" class="Keyword">record</a>
  <a id="1515" class="Symbol">{</a> <a id="1517" href="Function.Bundles.html#6566" class="Field">to</a>         <a id="1528" class="Symbol">=</a> <a id="1530" href="Function.Bundles.html#5455" class="Field">from</a>
  <a id="1537" class="Symbol">;</a> <a id="1539" href="Function.Bundles.html#6590" class="Field">from</a>       <a id="1550" class="Symbol">=</a> <a id="1552" href="Function.Bundles.html#5431" class="Field">to</a>
  <a id="1557" class="Symbol">;</a> <a id="1559" href="Function.Bundles.html#6614" class="Field">to-cong</a>    <a id="1570" class="Symbol">=</a> <a id="1572" href="Function.Bundles.html#5520" class="Field">from-cong</a>
  <a id="1584" class="Symbol">;</a> <a id="1586" href="Function.Bundles.html#6655" class="Field">from-cong</a>  <a id="1597" class="Symbol">=</a> <a id="1599" href="Function.Bundles.html#5479" class="Field">to-cong</a>
  <a id="1609" class="Symbol">;</a> <a id="1611" href="Function.Bundles.html#6700" class="Field">inverseʳ</a>    <a id="1623" class="Symbol">=</a> <a id="1625" href="Function.Bundles.html#5563" class="Field">inverseˡ</a>
  <a id="1636" class="Symbol">}</a> <a id="1638" class="Keyword">where</a> <a id="1644" class="Keyword">open</a> <a id="1649" href="Function.Bundles.html#5373" class="Module">LeftInverse</a> <a id="1661" href="Function.Properties.RightInverse.html#1502" class="Bound">I</a>

<a id="RightInverse⇒Surjection"></a><a id="1664" href="Function.Properties.RightInverse.html#1664" class="Function">RightInverse⇒Surjection</a> <a id="1688" class="Symbol">:</a> <a id="1690" href="Function.Bundles.html#6507" class="Record">RightInverse</a> <a id="1703" href="Function.Properties.RightInverse.html#745" class="Generalizable">S</a> <a id="1705" href="Function.Properties.RightInverse.html#747" class="Generalizable">T</a> <a id="1707" class="Symbol">→</a> <a id="1709" href="Function.Bundles.html#2863" class="Record">Surjection</a> <a id="1720" href="Function.Properties.RightInverse.html#747" class="Generalizable">T</a> <a id="1722" href="Function.Properties.RightInverse.html#745" class="Generalizable">S</a>
<a id="1724" href="Function.Properties.RightInverse.html#1664" class="Function">RightInverse⇒Surjection</a> <a id="1748" href="Function.Properties.RightInverse.html#1748" class="Bound">I</a> <a id="1750" class="Symbol">=</a> <a id="1752" class="Keyword">record</a>
  <a id="1761" class="Symbol">{</a> <a id="1763" href="Function.Bundles.html#2920" class="Field">to</a>         <a id="1774" class="Symbol">=</a> <a id="1776" href="Function.Bundles.html#6590" class="Field">from</a>
  <a id="1783" class="Symbol">;</a> <a id="1785" href="Function.Bundles.html#2945" class="Field">cong</a>       <a id="1796" class="Symbol">=</a> <a id="1798" href="Function.Bundles.html#6655" class="Field">from-cong</a>
  <a id="1810" class="Symbol">;</a> <a id="1812" href="Function.Bundles.html#2987" class="Field">surjective</a> <a id="1823" class="Symbol">=</a> <a id="1825" href="Function.Consequences.html#1196" class="Function">inverseˡ⇒surjective</a> <a id="1845" href="Relation.Binary.Bundles.html#1324" class="Function Operator">Eq₁._≈_</a> <a id="1853" href="Function.Bundles.html#6700" class="Field">inverseʳ</a>
  <a id="1864" class="Symbol">}</a> <a id="1866" class="Keyword">where</a> <a id="1872" class="Keyword">open</a> <a id="1877" href="Function.Bundles.html#6507" class="Module">RightInverse</a> <a id="1890" href="Function.Properties.RightInverse.html#1748" class="Bound">I</a>

<a id="↪⇒↠"></a><a id="1893" href="Function.Properties.RightInverse.html#1893" class="Function">↪⇒↠</a> <a id="1897" class="Symbol">:</a> <a id="1899" href="Function.Properties.RightInverse.html#731" class="Generalizable">B</a> <a id="1901" href="Function.Bundles.html#12548" class="Function Operator">↪</a> <a id="1903" href="Function.Properties.RightInverse.html#729" class="Generalizable">A</a> <a id="1905" class="Symbol">→</a> <a id="1907" href="Function.Properties.RightInverse.html#729" class="Generalizable">A</a> <a id="1909" href="Function.Bundles.html#12251" class="Function Operator">↠</a> <a id="1911" href="Function.Properties.RightInverse.html#731" class="Generalizable">B</a>
<a id="1913" href="Function.Properties.RightInverse.html#1893" class="Function">↪⇒↠</a> <a id="1917" class="Symbol">=</a> <a id="1919" href="Function.Properties.RightInverse.html#1664" class="Function">RightInverse⇒Surjection</a>

<a id="↪⇒↩"></a><a id="1944" href="Function.Properties.RightInverse.html#1944" class="Function">↪⇒↩</a> <a id="1948" class="Symbol">:</a> <a id="1950" href="Function.Properties.RightInverse.html#731" class="Generalizable">B</a> <a id="1952" href="Function.Bundles.html#12548" class="Function Operator">↪</a> <a id="1954" href="Function.Properties.RightInverse.html#729" class="Generalizable">A</a> <a id="1956" class="Symbol">→</a> <a id="1958" href="Function.Properties.RightInverse.html#729" class="Generalizable">A</a> <a id="1960" href="Function.Bundles.html#12473" class="Function Operator">↩</a> <a id="1962" href="Function.Properties.RightInverse.html#731" class="Generalizable">B</a>
<a id="1964" href="Function.Properties.RightInverse.html#1944" class="Function">↪⇒↩</a> <a id="1968" class="Symbol">=</a> <a id="1970" href="Function.Properties.RightInverse.html#1166" class="Function">RightInverse⇒LeftInverse</a>

<a id="↩⇒↪"></a><a id="1996" href="Function.Properties.RightInverse.html#1996" class="Function">↩⇒↪</a> <a id="2000" class="Symbol">:</a> <a id="2002" href="Function.Properties.RightInverse.html#731" class="Generalizable">B</a> <a id="2004" href="Function.Bundles.html#12473" class="Function Operator">↩</a> <a id="2006" href="Function.Properties.RightInverse.html#729" class="Generalizable">A</a> <a id="2008" class="Symbol">→</a> <a id="2010" href="Function.Properties.RightInverse.html#729" class="Generalizable">A</a> <a id="2012" href="Function.Bundles.html#12548" class="Function Operator">↪</a> <a id="2014" href="Function.Properties.RightInverse.html#731" class="Generalizable">B</a>
<a id="2016" href="Function.Properties.RightInverse.html#1996" class="Function">↩⇒↪</a> <a id="2020" class="Symbol">=</a> <a id="2022" href="Function.Properties.RightInverse.html#1415" class="Function">LeftInverse⇒RightInverse</a>

<a id="2048" class="Comment">------------------------------------------------------------------------</a>
<a id="2121" class="Comment">-- Other</a>

<a id="2131" class="Keyword">module</a> <a id="2138" href="Function.Properties.RightInverse.html#2138" class="Module">_</a> <a id="2140" class="Symbol">(</a><a id="2141" href="Function.Properties.RightInverse.html#2141" class="Bound">R</a> <a id="2143" class="Symbol">:</a> <a id="2145" href="Function.Bundles.html#6507" class="Record">RightInverse</a> <a id="2158" href="Function.Properties.RightInverse.html#745" class="Generalizable">S</a> <a id="2160" href="Function.Properties.RightInverse.html#747" class="Generalizable">T</a><a id="2161" class="Symbol">)</a> <a id="2163" class="Keyword">where</a>
  <a id="2171" class="Keyword">open</a> <a id="2176" href="Function.Bundles.html#6507" class="Module">RightInverse</a> <a id="2189" href="Function.Properties.RightInverse.html#2141" class="Bound">R</a>

  <a id="2194" href="Function.Properties.RightInverse.html#2194" class="Function">to-from</a> <a id="2202" class="Symbol">:</a> <a id="2204" class="Symbol">∀</a> <a id="2206" class="Symbol">{</a><a id="2207" href="Function.Properties.RightInverse.html#2207" class="Bound">x</a> <a id="2209" href="Function.Properties.RightInverse.html#2209" class="Bound">y</a><a id="2210" class="Symbol">}</a> <a id="2212" class="Symbol">→</a> <a id="2214" href="Function.Bundles.html#6566" class="Field">to</a> <a id="2217" href="Function.Properties.RightInverse.html#2207" class="Bound">x</a> <a id="2219" href="Relation.Binary.Bundles.html#1324" class="Function Operator">Eq₂.≈</a> <a id="2225" href="Function.Properties.RightInverse.html#2209" class="Bound">y</a> <a id="2227" class="Symbol">→</a> <a id="2229" href="Function.Bundles.html#6590" class="Field">from</a> <a id="2234" href="Function.Properties.RightInverse.html#2209" class="Bound">y</a> <a id="2236" href="Relation.Binary.Bundles.html#1324" class="Function Operator">Eq₁.≈</a> <a id="2242" href="Function.Properties.RightInverse.html#2207" class="Bound">x</a>
  <a id="2246" href="Function.Properties.RightInverse.html#2194" class="Function">to-from</a> <a id="2254" href="Function.Properties.RightInverse.html#2254" class="Bound">eq</a> <a id="2257" class="Symbol">=</a> <a id="2259" href="Relation.Binary.Structures.html#1271" class="Function">Eq₁.trans</a> <a id="2269" class="Symbol">(</a><a id="2270" href="Function.Bundles.html#6655" class="Field">from-cong</a> <a id="2280" class="Symbol">(</a><a id="2281" href="Relation.Binary.Structures.html#1245" class="Function">Eq₂.sym</a> <a id="2289" href="Function.Properties.RightInverse.html#2254" class="Bound">eq</a><a id="2291" class="Symbol">))</a> <a id="2294" class="Symbol">(</a><a id="2295" href="Function.Structures.html#3388" class="Function">strictlyInverseʳ</a> <a id="2312" class="Symbol">_)</a>
</pre></body></html>

==> anc/html/Function.Strict.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Function.Strict</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Strict combinators (i.e. that use call-by-value)</a>
<a id="158" class="Comment">------------------------------------------------------------------------</a>

<a id="232" class="Comment">-- The contents of this module is also accessible via the `Function`</a>
<a id="301" class="Comment">-- module.</a>

<a id="313" class="Symbol">{-#</a> <a id="317" class="Keyword">OPTIONS</a> <a id="325" class="Pragma">--cubical-compatible</a> <a id="346" class="Pragma">--safe</a> <a id="353" class="Symbol">#-}</a>

<a id="358" class="Keyword">module</a> <a id="365" href="Function.Strict.html" class="Module">Function.Strict</a> <a id="381" class="Keyword">where</a>

<a id="388" class="Keyword">open</a> <a id="393" class="Keyword">import</a> <a id="400" href="Agda.Builtin.Equality.html" class="Module">Agda.Builtin.Equality</a> <a id="422" class="Keyword">using</a> <a id="428" class="Symbol">(</a><a id="429" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="432" class="Symbol">)</a>
<a id="434" class="Keyword">open</a> <a id="439" class="Keyword">import</a> <a id="446" href="Function.Base.html" class="Module">Function.Base</a> <a id="460" class="Keyword">using</a> <a id="466" class="Symbol">(</a><a id="467" href="Function.Base.html#1657" class="Function">flip</a><a id="471" class="Symbol">)</a>
<a id="473" class="Keyword">open</a> <a id="478" class="Keyword">import</a> <a id="485" href="Level.html" class="Module">Level</a> <a id="491" class="Keyword">using</a> <a id="497" class="Symbol">(</a><a id="498" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="503" class="Symbol">)</a>

<a id="506" class="Keyword">private</a>
  <a id="516" class="Keyword">variable</a>
    <a id="529" href="Function.Strict.html#529" class="Generalizable">a</a> <a id="531" href="Function.Strict.html#531" class="Generalizable">b</a> <a id="533" class="Symbol">:</a> <a id="535" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="545" href="Function.Strict.html#545" class="Generalizable">A</a> <a id="547" href="Function.Strict.html#547" class="Generalizable">B</a> <a id="549" class="Symbol">:</a> <a id="551" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="555" href="Function.Strict.html#529" class="Generalizable">a</a>

<a id="558" class="Keyword">infixl</a> <a id="565" class="Number">0</a> <a id="567" href="Function.Strict.html#1059" class="Function Operator">_!|&gt;_</a> <a id="573" href="Function.Strict.html#1861" class="Function Operator">_!|&gt;′_</a>
<a id="580" class="Keyword">infixr</a> <a id="587" class="Number">-1</a> <a id="590" href="Function.Strict.html#936" class="Function Operator">_$!_</a> <a id="595" href="Function.Strict.html#1798" class="Function Operator">_$!′_</a>

<a id="602" class="Comment">------------------------------------------------------------------------</a>
<a id="675" class="Comment">-- Dependent combinators</a>

<a id="701" class="Comment">-- These are functions whose output has a type that depends on the</a>
<a id="768" class="Comment">-- value of the input to the function.</a>

<a id="808" class="Keyword">open</a> <a id="813" class="Keyword">import</a> <a id="820" href="Agda.Builtin.Strict.html" class="Module">Agda.Builtin.Strict</a> <a id="840" class="Keyword">public</a>
  <a id="849" class="Keyword">renaming</a>
  <a id="860" class="Symbol">(</a> <a id="862" href="Agda.Builtin.Strict.html#178" class="Primitive">primForce</a>      <a id="877" class="Symbol">to</a> <a id="880" class="Primitive">force</a>
  <a id="888" class="Symbol">;</a> <a id="890" href="Agda.Builtin.Strict.html#261" class="Primitive">primForceLemma</a> <a id="905" class="Symbol">to</a> <a id="908" class="Primitive">force-≡</a>
  <a id="918" class="Symbol">)</a>

<a id="921" class="Comment">-- Application</a>
<a id="_$!_"></a><a id="936" href="Function.Strict.html#936" class="Function Operator">_$!_</a> <a id="941" class="Symbol">:</a> <a id="943" class="Symbol">∀</a> <a id="945" class="Symbol">{</a><a id="946" href="Function.Strict.html#946" class="Bound">A</a> <a id="948" class="Symbol">:</a> <a id="950" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="954" href="Function.Strict.html#529" class="Generalizable">a</a><a id="955" class="Symbol">}</a> <a id="957" class="Symbol">{</a><a id="958" href="Function.Strict.html#958" class="Bound">B</a> <a id="960" class="Symbol">:</a> <a id="962" href="Function.Strict.html#946" class="Bound">A</a> <a id="964" class="Symbol">→</a> <a id="966" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="970" href="Function.Strict.html#531" class="Generalizable">b</a><a id="971" class="Symbol">}</a> <a id="973" class="Symbol">→</a>
       <a id="982" class="Symbol">((</a><a id="984" href="Function.Strict.html#984" class="Bound">x</a> <a id="986" class="Symbol">:</a> <a id="988" href="Function.Strict.html#946" class="Bound">A</a><a id="989" class="Symbol">)</a> <a id="991" class="Symbol">→</a> <a id="993" href="Function.Strict.html#958" class="Bound">B</a> <a id="995" href="Function.Strict.html#984" class="Bound">x</a><a id="996" class="Symbol">)</a> <a id="998" class="Symbol">→</a> <a id="1000" class="Symbol">((</a><a id="1002" href="Function.Strict.html#1002" class="Bound">x</a> <a id="1004" class="Symbol">:</a> <a id="1006" href="Function.Strict.html#946" class="Bound">A</a><a id="1007" class="Symbol">)</a> <a id="1009" class="Symbol">→</a> <a id="1011" href="Function.Strict.html#958" class="Bound">B</a> <a id="1013" href="Function.Strict.html#1002" class="Bound">x</a><a id="1014" class="Symbol">)</a>
<a id="1016" href="Function.Strict.html#1016" class="Bound">f</a> <a id="1018" href="Function.Strict.html#936" class="Function Operator">$!</a> <a id="1021" href="Function.Strict.html#1021" class="Bound">x</a> <a id="1023" class="Symbol">=</a> <a id="1025" href="Function.Strict.html#880" class="Primitive">force</a> <a id="1031" href="Function.Strict.html#1021" class="Bound">x</a> <a id="1033" href="Function.Strict.html#1016" class="Bound">f</a>

<a id="1036" class="Comment">-- Flipped application</a>
<a id="_!|&gt;_"></a><a id="1059" href="Function.Strict.html#1059" class="Function Operator">_!|&gt;_</a> <a id="1065" class="Symbol">:</a> <a id="1067" class="Symbol">∀</a> <a id="1069" class="Symbol">{</a><a id="1070" href="Function.Strict.html#1070" class="Bound">A</a> <a id="1072" class="Symbol">:</a> <a id="1074" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1078" href="Function.Strict.html#529" class="Generalizable">a</a><a id="1079" class="Symbol">}</a> <a id="1081" class="Symbol">{</a><a id="1082" href="Function.Strict.html#1082" class="Bound">B</a> <a id="1084" class="Symbol">:</a> <a id="1086" href="Function.Strict.html#1070" class="Bound">A</a> <a id="1088" class="Symbol">→</a> <a id="1090" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1094" href="Function.Strict.html#531" class="Generalizable">b</a><a id="1095" class="Symbol">}</a> <a id="1097" class="Symbol">→</a>
       <a id="1106" class="Symbol">(</a><a id="1107" href="Function.Strict.html#1107" class="Bound">a</a> <a id="1109" class="Symbol">:</a> <a id="1111" href="Function.Strict.html#1070" class="Bound">A</a><a id="1112" class="Symbol">)</a> <a id="1114" class="Symbol">→</a> <a id="1116" class="Symbol">(∀</a> <a id="1119" href="Function.Strict.html#1119" class="Bound">a</a> <a id="1121" class="Symbol">→</a> <a id="1123" href="Function.Strict.html#1082" class="Bound">B</a> <a id="1125" href="Function.Strict.html#1119" class="Bound">a</a><a id="1126" class="Symbol">)</a> <a id="1128" class="Symbol">→</a> <a id="1130" href="Function.Strict.html#1082" class="Bound">B</a> <a id="1132" href="Function.Strict.html#1107" class="Bound">a</a>
<a id="1134" href="Function.Strict.html#1059" class="Function Operator">_!|&gt;_</a> <a id="1140" class="Symbol">=</a> <a id="1142" href="Function.Base.html#1657" class="Function">flip</a> <a id="1147" href="Function.Strict.html#936" class="Function Operator">_$!_</a>

<a id="1153" class="Comment">------------------------------------------------------------------------</a>
<a id="1226" class="Comment">-- Non-dependent combinators</a>

<a id="1256" class="Comment">-- Any of the above operations for dependent functions will also work</a>
<a id="1326" class="Comment">-- for non-dependent functions but sometimes Agda has difficulty</a>
<a id="1391" class="Comment">-- inferring the non-dependency. Primed (′ = \prime) versions of the</a>
<a id="1460" class="Comment">-- operations are therefore provided below that sometimes have better</a>
<a id="1530" class="Comment">-- inference properties.</a>

<a id="seq"></a><a id="1556" href="Function.Strict.html#1556" class="Function">seq</a> <a id="1560" class="Symbol">:</a> <a id="1562" href="Function.Strict.html#545" class="Generalizable">A</a> <a id="1564" class="Symbol">→</a> <a id="1566" href="Function.Strict.html#547" class="Generalizable">B</a> <a id="1568" class="Symbol">→</a> <a id="1570" href="Function.Strict.html#547" class="Generalizable">B</a>
<a id="1572" href="Function.Strict.html#1556" class="Function">seq</a> <a id="1576" href="Function.Strict.html#1576" class="Bound">a</a> <a id="1578" href="Function.Strict.html#1578" class="Bound">b</a> <a id="1580" class="Symbol">=</a> <a id="1582" href="Function.Strict.html#880" class="Primitive">force</a> <a id="1588" href="Function.Strict.html#1576" class="Bound">a</a> <a id="1590" class="Symbol">(λ</a> <a id="1593" href="Function.Strict.html#1593" class="Bound">_</a> <a id="1595" class="Symbol">→</a> <a id="1597" href="Function.Strict.html#1578" class="Bound">b</a><a id="1598" class="Symbol">)</a>

<a id="seq-≡"></a><a id="1601" href="Function.Strict.html#1601" class="Function">seq-≡</a> <a id="1607" class="Symbol">:</a> <a id="1609" class="Symbol">(</a><a id="1610" href="Function.Strict.html#1610" class="Bound">a</a> <a id="1612" class="Symbol">:</a> <a id="1614" href="Function.Strict.html#545" class="Generalizable">A</a><a id="1615" class="Symbol">)</a> <a id="1617" class="Symbol">(</a><a id="1618" href="Function.Strict.html#1618" class="Bound">b</a> <a id="1620" class="Symbol">:</a> <a id="1622" href="Function.Strict.html#547" class="Generalizable">B</a><a id="1623" class="Symbol">)</a> <a id="1625" class="Symbol">→</a> <a id="1627" href="Function.Strict.html#1556" class="Function">seq</a> <a id="1631" href="Function.Strict.html#1610" class="Bound">a</a> <a id="1633" href="Function.Strict.html#1618" class="Bound">b</a> <a id="1635" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1637" href="Function.Strict.html#1618" class="Bound">b</a>
<a id="1639" href="Function.Strict.html#1601" class="Function">seq-≡</a> <a id="1645" href="Function.Strict.html#1645" class="Bound">a</a> <a id="1647" href="Function.Strict.html#1647" class="Bound">b</a> <a id="1649" class="Symbol">=</a> <a id="1651" href="Function.Strict.html#908" class="Primitive">force-≡</a> <a id="1659" href="Function.Strict.html#1645" class="Bound">a</a> <a id="1661" class="Symbol">(λ</a> <a id="1664" href="Function.Strict.html#1664" class="Bound">_</a> <a id="1666" class="Symbol">→</a> <a id="1668" href="Function.Strict.html#1647" class="Bound">b</a><a id="1669" class="Symbol">)</a>

<a id="force′"></a><a id="1672" href="Function.Strict.html#1672" class="Function">force′</a> <a id="1679" class="Symbol">:</a> <a id="1681" href="Function.Strict.html#545" class="Generalizable">A</a> <a id="1683" class="Symbol">→</a> <a id="1685" class="Symbol">(</a><a id="1686" href="Function.Strict.html#545" class="Generalizable">A</a> <a id="1688" class="Symbol">→</a> <a id="1690" href="Function.Strict.html#547" class="Generalizable">B</a><a id="1691" class="Symbol">)</a> <a id="1693" class="Symbol">→</a> <a id="1695" href="Function.Strict.html#547" class="Generalizable">B</a>
<a id="1697" href="Function.Strict.html#1672" class="Function">force′</a> <a id="1704" class="Symbol">=</a> <a id="1706" href="Function.Strict.html#880" class="Primitive">force</a>

<a id="force′-≡"></a><a id="1713" href="Function.Strict.html#1713" class="Function">force′-≡</a> <a id="1722" class="Symbol">:</a> <a id="1724" class="Symbol">(</a><a id="1725" href="Function.Strict.html#1725" class="Bound">a</a> <a id="1727" class="Symbol">:</a> <a id="1729" href="Function.Strict.html#545" class="Generalizable">A</a><a id="1730" class="Symbol">)</a> <a id="1732" class="Symbol">(</a><a id="1733" href="Function.Strict.html#1733" class="Bound">f</a> <a id="1735" class="Symbol">:</a> <a id="1737" href="Function.Strict.html#545" class="Generalizable">A</a> <a id="1739" class="Symbol">→</a> <a id="1741" href="Function.Strict.html#547" class="Generalizable">B</a><a id="1742" class="Symbol">)</a> <a id="1744" class="Symbol">→</a> <a id="1746" href="Function.Strict.html#1672" class="Function">force′</a> <a id="1753" href="Function.Strict.html#1725" class="Bound">a</a> <a id="1755" href="Function.Strict.html#1733" class="Bound">f</a> <a id="1757" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1759" href="Function.Strict.html#1733" class="Bound">f</a> <a id="1761" href="Function.Strict.html#1725" class="Bound">a</a>
<a id="1763" href="Function.Strict.html#1713" class="Function">force′-≡</a> <a id="1772" class="Symbol">=</a> <a id="1774" href="Function.Strict.html#908" class="Primitive">force-≡</a>

<a id="1783" class="Comment">-- Application</a>
<a id="_$!′_"></a><a id="1798" href="Function.Strict.html#1798" class="Function Operator">_$!′_</a> <a id="1804" class="Symbol">:</a> <a id="1806" class="Symbol">(</a><a id="1807" href="Function.Strict.html#545" class="Generalizable">A</a> <a id="1809" class="Symbol">→</a> <a id="1811" href="Function.Strict.html#547" class="Generalizable">B</a><a id="1812" class="Symbol">)</a> <a id="1814" class="Symbol">→</a> <a id="1816" class="Symbol">(</a><a id="1817" href="Function.Strict.html#545" class="Generalizable">A</a> <a id="1819" class="Symbol">→</a> <a id="1821" href="Function.Strict.html#547" class="Generalizable">B</a><a id="1822" class="Symbol">)</a>
<a id="1824" href="Function.Strict.html#1798" class="Function Operator">_$!′_</a> <a id="1830" class="Symbol">=</a> <a id="1832" href="Function.Strict.html#936" class="Function Operator">_$!_</a>

<a id="1838" class="Comment">-- Flipped application</a>
<a id="_!|&gt;′_"></a><a id="1861" href="Function.Strict.html#1861" class="Function Operator">_!|&gt;′_</a> <a id="1868" class="Symbol">:</a> <a id="1870" href="Function.Strict.html#545" class="Generalizable">A</a> <a id="1872" class="Symbol">→</a> <a id="1874" class="Symbol">(</a><a id="1875" href="Function.Strict.html#545" class="Generalizable">A</a> <a id="1877" class="Symbol">→</a> <a id="1879" href="Function.Strict.html#547" class="Generalizable">B</a><a id="1880" class="Symbol">)</a> <a id="1882" class="Symbol">→</a> <a id="1884" href="Function.Strict.html#547" class="Generalizable">B</a>
<a id="1886" href="Function.Strict.html#1861" class="Function Operator">_!|&gt;′_</a> <a id="1893" class="Symbol">=</a> <a id="1895" href="Function.Strict.html#1059" class="Function Operator">_!|&gt;_</a>
</pre></body></html>

==> anc/html/Function.Structures.Biased.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Function.Structures.Biased</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Ways to give instances of certain structures where some fields can</a>
<a id="176" class="Comment">-- be given in terms of others.</a>
<a id="208" class="Comment">-- The contents of this file should usually be accessed from `Function`.</a>
<a id="281" class="Comment">------------------------------------------------------------------------</a>


<a id="356" class="Symbol">{-#</a> <a id="360" class="Keyword">OPTIONS</a> <a id="368" class="Pragma">--cubical-compatible</a> <a id="389" class="Pragma">--safe</a> <a id="396" class="Symbol">#-}</a>

<a id="401" class="Keyword">open</a> <a id="406" class="Keyword">import</a> <a id="413" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="434" class="Keyword">using</a> <a id="440" class="Symbol">(</a><a id="441" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="444" class="Symbol">)</a>


<a id="448" class="Keyword">module</a> <a id="455" href="Function.Structures.Biased.html" class="Module">Function.Structures.Biased</a> <a id="482" class="Symbol">{</a><a id="483" href="Function.Structures.Biased.html#483" class="Bound">a</a> <a id="485" href="Function.Structures.Biased.html#485" class="Bound">b</a> <a id="487" href="Function.Structures.Biased.html#487" class="Bound">ℓ₁</a> <a id="490" href="Function.Structures.Biased.html#490" class="Bound">ℓ₂</a><a id="492" class="Symbol">}</a>
  <a id="496" class="Symbol">{</a><a id="497" href="Function.Structures.Biased.html#497" class="Bound">A</a> <a id="499" class="Symbol">:</a> <a id="501" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="505" href="Function.Structures.Biased.html#483" class="Bound">a</a><a id="506" class="Symbol">}</a> <a id="508" class="Symbol">(</a><a id="509" href="Function.Structures.Biased.html#509" class="Bound Operator">_≈₁_</a> <a id="514" class="Symbol">:</a> <a id="516" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="520" href="Function.Structures.Biased.html#497" class="Bound">A</a> <a id="522" href="Function.Structures.Biased.html#487" class="Bound">ℓ₁</a><a id="524" class="Symbol">)</a> <a id="526" class="Comment">-- Equality over the domain</a>
  <a id="556" class="Symbol">{</a><a id="557" href="Function.Structures.Biased.html#557" class="Bound">B</a> <a id="559" class="Symbol">:</a> <a id="561" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="565" href="Function.Structures.Biased.html#485" class="Bound">b</a><a id="566" class="Symbol">}</a> <a id="568" class="Symbol">(</a><a id="569" href="Function.Structures.Biased.html#569" class="Bound Operator">_≈₂_</a> <a id="574" class="Symbol">:</a> <a id="576" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="580" href="Function.Structures.Biased.html#557" class="Bound">B</a> <a id="582" href="Function.Structures.Biased.html#490" class="Bound">ℓ₂</a><a id="584" class="Symbol">)</a> <a id="586" class="Comment">-- Equality over the codomain</a>
  <a id="618" class="Keyword">where</a>

<a id="625" class="Keyword">open</a> <a id="630" class="Keyword">import</a> <a id="637" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="655" class="Symbol">as</a> <a id="658" class="Module">Product</a> <a id="666" class="Keyword">using</a> <a id="672" class="Symbol">(</a><a id="673" href="Data.Product.Base.html#852" class="Function">∃</a><a id="674" class="Symbol">;</a> <a id="676" href="Data.Product.Base.html#1752" class="Function Operator">_×_</a><a id="679" class="Symbol">;</a> <a id="681" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="684" class="Symbol">)</a>
<a id="686" class="Keyword">open</a> <a id="691" class="Keyword">import</a> <a id="698" href="Function.Base.html" class="Module">Function.Base</a> <a id="712" class="Keyword">using</a> <a id="718" class="Symbol">(</a><a id="719" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="722" class="Symbol">;</a> <a id="724" href="Function.Base.html#704" class="Function">id</a><a id="726" class="Symbol">)</a>
<a id="728" class="Keyword">open</a> <a id="733" class="Keyword">import</a> <a id="740" href="Function.Definitions.html" class="Module">Function.Definitions</a>
  <a id="763" class="Keyword">using</a> <a id="769" class="Symbol">(</a><a id="770" href="Function.Definitions.html#1522" class="Function">StrictlySurjective</a><a id="788" class="Symbol">;</a> <a id="790" href="Function.Definitions.html#1622" class="Function">StrictlyInverseˡ</a><a id="806" class="Symbol">;</a> <a id="808" href="Function.Definitions.html#1726" class="Function">StrictlyInverseʳ</a><a id="824" class="Symbol">;</a> <a id="826" href="Function.Definitions.html#765" class="Function">Congruent</a><a id="835" class="Symbol">)</a>
<a id="837" class="Keyword">open</a> <a id="842" class="Keyword">import</a> <a id="849" href="Function.Consequences.Setoid.html" class="Module">Function.Consequences.Setoid</a>
  <a id="880" class="Keyword">using</a> <a id="886" class="Symbol">(</a><a id="887" href="Function.Consequences.Setoid.html#1970" class="Function">strictlySurjective⇒surjective</a><a id="916" class="Symbol">;</a> <a id="918" href="Function.Consequences.Setoid.html#2477" class="Function">strictlyInverseˡ⇒inverseˡ</a>
        <a id="952" class="Symbol">;</a> <a id="954" href="Function.Consequences.Setoid.html#2964" class="Function">strictlyInverseʳ⇒inverseʳ</a><a id="979" class="Symbol">)</a>
<a id="981" class="Keyword">open</a> <a id="986" class="Keyword">import</a> <a id="993" href="Level.html" class="Module">Level</a> <a id="999" class="Keyword">using</a> <a id="1005" class="Symbol">(</a><a id="1006" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="1009" class="Symbol">)</a>
<a id="1011" class="Keyword">open</a> <a id="1016" class="Keyword">import</a> <a id="1023" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="1047" class="Keyword">using</a> <a id="1053" class="Symbol">(</a><a id="1054" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="1060" class="Symbol">)</a>
<a id="1062" class="Keyword">open</a> <a id="1067" class="Keyword">import</a> <a id="1074" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a> <a id="1101" class="Keyword">using</a> <a id="1107" class="Symbol">(</a><a id="1108" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a><a id="1121" class="Symbol">)</a>

<a id="1124" class="Keyword">open</a> <a id="1129" class="Keyword">import</a> <a id="1136" href="Function.Structures.html" class="Module">Function.Structures</a> <a id="1156" href="Function.Structures.Biased.html#509" class="Bound Operator">_≈₁_</a> <a id="1161" href="Function.Structures.Biased.html#569" class="Bound Operator">_≈₂_</a>

<a id="1167" class="Comment">------------------------------------------------------------------------</a>
<a id="1240" class="Comment">-- Surjection</a>
<a id="1254" class="Comment">------------------------------------------------------------------------</a>

<a id="1328" class="Keyword">record</a> <a id="IsStrictSurjection"></a><a id="1335" href="Function.Structures.Biased.html#1335" class="Record">IsStrictSurjection</a> <a id="1354" class="Symbol">(</a><a id="1355" href="Function.Structures.Biased.html#1355" class="Bound">f</a> <a id="1357" class="Symbol">:</a> <a id="1359" href="Function.Structures.Biased.html#497" class="Bound">A</a> <a id="1361" class="Symbol">→</a> <a id="1363" href="Function.Structures.Biased.html#557" class="Bound">B</a><a id="1364" class="Symbol">)</a> <a id="1366" class="Symbol">:</a> <a id="1368" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1372" class="Symbol">(</a><a id="1373" href="Function.Structures.Biased.html#483" class="Bound">a</a> <a id="1375" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1377" href="Function.Structures.Biased.html#485" class="Bound">b</a> <a id="1379" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1381" href="Function.Structures.Biased.html#487" class="Bound">ℓ₁</a> <a id="1384" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1386" href="Function.Structures.Biased.html#490" class="Bound">ℓ₂</a><a id="1388" class="Symbol">)</a> <a id="1390" class="Keyword">where</a>
  <a id="1398" class="Keyword">field</a>
    <a id="IsStrictSurjection.isCongruent"></a><a id="1408" href="Function.Structures.Biased.html#1408" class="Field">isCongruent</a> <a id="1420" class="Symbol">:</a> <a id="1422" href="Function.Structures.html#995" class="Record">IsCongruent</a> <a id="1434" href="Function.Structures.Biased.html#1355" class="Bound">f</a>
    <a id="IsStrictSurjection.strictlySurjective"></a><a id="1440" href="Function.Structures.Biased.html#1440" class="Field">strictlySurjective</a> <a id="1459" class="Symbol">:</a> <a id="1461" href="Function.Definitions.html#1522" class="Function">StrictlySurjective</a> <a id="1480" href="Function.Structures.Biased.html#569" class="Bound Operator">_≈₂_</a> <a id="1485" href="Function.Structures.Biased.html#1355" class="Bound">f</a>

  <a id="1490" class="Keyword">open</a> <a id="1495" href="Function.Structures.html#995" class="Module">IsCongruent</a> <a id="1507" href="Function.Structures.Biased.html#1408" class="Field">isCongruent</a> <a id="1519" class="Keyword">public</a>

  <a id="IsStrictSurjection.isSurjection"></a><a id="1529" href="Function.Structures.Biased.html#1529" class="Function">isSurjection</a> <a id="1542" class="Symbol">:</a> <a id="1544" href="Function.Structures.html#1664" class="Record">IsSurjection</a> <a id="1557" href="Function.Structures.Biased.html#1355" class="Bound">f</a>
  <a id="1561" href="Function.Structures.Biased.html#1529" class="Function">isSurjection</a> <a id="1574" class="Symbol">=</a> <a id="1576" class="Keyword">record</a>
    <a id="1587" class="Symbol">{</a> <a id="1589" href="Function.Structures.html#1731" class="Field">isCongruent</a> <a id="1601" class="Symbol">=</a> <a id="1603" href="Function.Structures.Biased.html#1408" class="Field">isCongruent</a>
    <a id="1619" class="Symbol">;</a> <a id="1621" href="Function.Structures.html#1763" class="Field">surjective</a> <a id="1632" class="Symbol">=</a> <a id="1634" href="Function.Consequences.Setoid.html#1970" class="Function">strictlySurjective⇒surjective</a>
        <a id="1672" href="Function.Structures.html#1207" class="Function">Eq₁.setoid</a> <a id="1683" href="Function.Structures.html#1351" class="Function">Eq₂.setoid</a> <a id="1694" href="Function.Structures.html#1062" class="Function">cong</a> <a id="1699" href="Function.Structures.Biased.html#1440" class="Field">strictlySurjective</a>
    <a id="1722" class="Symbol">}</a>

<a id="1725" class="Keyword">open</a> <a id="1730" href="Function.Structures.Biased.html#1335" class="Module">IsStrictSurjection</a> <a id="1749" class="Keyword">public</a>
  <a id="1758" class="Keyword">using</a> <a id="1764" class="Symbol">()</a> <a id="1767" class="Keyword">renaming</a> <a id="1776" class="Symbol">(</a><a id="1777" href="Function.Structures.Biased.html#1529" class="Function">isSurjection</a> <a id="1790" class="Symbol">to</a> <a id="1793" class="Function">isStrictSurjection</a><a id="1811" class="Symbol">)</a>

<a id="1814" class="Comment">------------------------------------------------------------------------</a>
<a id="1887" class="Comment">-- Bijection</a>
<a id="1900" class="Comment">------------------------------------------------------------------------</a>

<a id="1974" class="Keyword">record</a> <a id="IsStrictBijection"></a><a id="1981" href="Function.Structures.Biased.html#1981" class="Record">IsStrictBijection</a> <a id="1999" class="Symbol">(</a><a id="2000" href="Function.Structures.Biased.html#2000" class="Bound">f</a> <a id="2002" class="Symbol">:</a> <a id="2004" href="Function.Structures.Biased.html#497" class="Bound">A</a> <a id="2006" class="Symbol">→</a> <a id="2008" href="Function.Structures.Biased.html#557" class="Bound">B</a><a id="2009" class="Symbol">)</a> <a id="2011" class="Symbol">:</a> <a id="2013" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2017" class="Symbol">(</a><a id="2018" href="Function.Structures.Biased.html#483" class="Bound">a</a> <a id="2020" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2022" href="Function.Structures.Biased.html#485" class="Bound">b</a> <a id="2024" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2026" href="Function.Structures.Biased.html#487" class="Bound">ℓ₁</a> <a id="2029" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2031" href="Function.Structures.Biased.html#490" class="Bound">ℓ₂</a><a id="2033" class="Symbol">)</a> <a id="2035" class="Keyword">where</a>
  <a id="2043" class="Keyword">field</a>
    <a id="IsStrictBijection.isInjection"></a><a id="2053" href="Function.Structures.Biased.html#2053" class="Field">isInjection</a> <a id="2065" class="Symbol">:</a> <a id="2067" href="Function.Structures.html#1479" class="Record">IsInjection</a> <a id="2079" href="Function.Structures.Biased.html#2000" class="Bound">f</a>
    <a id="IsStrictBijection.strictlySurjective"></a><a id="2085" href="Function.Structures.Biased.html#2085" class="Field">strictlySurjective</a>  <a id="2105" class="Symbol">:</a> <a id="2107" href="Function.Definitions.html#1522" class="Function">StrictlySurjective</a> <a id="2126" href="Function.Structures.Biased.html#569" class="Bound Operator">_≈₂_</a> <a id="2131" href="Function.Structures.Biased.html#2000" class="Bound">f</a>

  <a id="IsStrictBijection.isBijection"></a><a id="2136" href="Function.Structures.Biased.html#2136" class="Function">isBijection</a> <a id="2148" class="Symbol">:</a> <a id="2150" href="Function.Structures.html#1970" class="Record">IsBijection</a> <a id="2162" href="Function.Structures.Biased.html#2000" class="Bound">f</a>
  <a id="2166" href="Function.Structures.Biased.html#2136" class="Function">isBijection</a> <a id="2178" class="Symbol">=</a> <a id="2180" class="Keyword">record</a>
    <a id="2191" class="Symbol">{</a> <a id="2193" href="Function.Structures.html#2036" class="Field">isInjection</a> <a id="2205" class="Symbol">=</a> <a id="2207" href="Function.Structures.Biased.html#2053" class="Field">isInjection</a>
    <a id="2223" class="Symbol">;</a> <a id="2225" href="Function.Structures.html#2068" class="Field">surjective</a> <a id="2236" class="Symbol">=</a> <a id="2238" href="Function.Consequences.Setoid.html#1970" class="Function">strictlySurjective⇒surjective</a>
        <a id="2276" href="Function.Structures.html#1207" class="Function">Eq₁.setoid</a> <a id="2287" href="Function.Structures.html#1351" class="Function">Eq₂.setoid</a> <a id="2298" href="Function.Structures.html#1062" class="Function">cong</a> <a id="2303" href="Function.Structures.Biased.html#2085" class="Field">strictlySurjective</a>
    <a id="2326" class="Symbol">}</a> <a id="2328" class="Keyword">where</a> <a id="2334" class="Keyword">open</a> <a id="2339" href="Function.Structures.html#1479" class="Module">IsInjection</a> <a id="2351" href="Function.Structures.Biased.html#2053" class="Field">isInjection</a>

<a id="2364" class="Keyword">open</a> <a id="2369" href="Function.Structures.Biased.html#1981" class="Module">IsStrictBijection</a> <a id="2387" class="Keyword">public</a>
  <a id="2396" class="Keyword">using</a> <a id="2402" class="Symbol">()</a> <a id="2405" class="Keyword">renaming</a> <a id="2414" class="Symbol">(</a><a id="2415" href="Function.Structures.Biased.html#2136" class="Function">isBijection</a> <a id="2427" class="Symbol">to</a> <a id="2430" class="Function">isStrictBijection</a><a id="2447" class="Symbol">)</a>

<a id="2450" class="Comment">------------------------------------------------------------------------</a>
<a id="2523" class="Comment">-- Left inverse</a>
<a id="2539" class="Comment">------------------------------------------------------------------------</a>

<a id="2613" class="Keyword">record</a> <a id="IsStrictLeftInverse"></a><a id="2620" href="Function.Structures.Biased.html#2620" class="Record">IsStrictLeftInverse</a> <a id="2640" class="Symbol">(</a><a id="2641" href="Function.Structures.Biased.html#2641" class="Bound">to</a> <a id="2644" class="Symbol">:</a> <a id="2646" href="Function.Structures.Biased.html#497" class="Bound">A</a> <a id="2648" class="Symbol">→</a> <a id="2650" href="Function.Structures.Biased.html#557" class="Bound">B</a><a id="2651" class="Symbol">)</a> <a id="2653" class="Symbol">(</a><a id="2654" href="Function.Structures.Biased.html#2654" class="Bound">from</a> <a id="2659" class="Symbol">:</a> <a id="2661" href="Function.Structures.Biased.html#557" class="Bound">B</a> <a id="2663" class="Symbol">→</a> <a id="2665" href="Function.Structures.Biased.html#497" class="Bound">A</a><a id="2666" class="Symbol">)</a> <a id="2668" class="Symbol">:</a> <a id="2670" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2674" class="Symbol">(</a><a id="2675" href="Function.Structures.Biased.html#483" class="Bound">a</a> <a id="2677" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2679" href="Function.Structures.Biased.html#485" class="Bound">b</a> <a id="2681" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2683" href="Function.Structures.Biased.html#487" class="Bound">ℓ₁</a> <a id="2686" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2688" href="Function.Structures.Biased.html#490" class="Bound">ℓ₂</a><a id="2690" class="Symbol">)</a> <a id="2692" class="Keyword">where</a>
  <a id="2700" class="Keyword">field</a>
    <a id="IsStrictLeftInverse.isCongruent"></a><a id="2710" href="Function.Structures.Biased.html#2710" class="Field">isCongruent</a>  <a id="2723" class="Symbol">:</a> <a id="2725" href="Function.Structures.html#995" class="Record">IsCongruent</a> <a id="2737" href="Function.Structures.Biased.html#2641" class="Bound">to</a>
    <a id="IsStrictLeftInverse.from-cong"></a><a id="2744" href="Function.Structures.Biased.html#2744" class="Field">from-cong</a>    <a id="2757" class="Symbol">:</a> <a id="2759" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="2769" href="Function.Structures.Biased.html#569" class="Bound Operator">_≈₂_</a> <a id="2774" href="Function.Structures.Biased.html#509" class="Bound Operator">_≈₁_</a> <a id="2779" href="Function.Structures.Biased.html#2654" class="Bound">from</a>
    <a id="IsStrictLeftInverse.strictlyInverseˡ"></a><a id="2788" href="Function.Structures.Biased.html#2788" class="Field">strictlyInverseˡ</a> <a id="2805" class="Symbol">:</a> <a id="2807" href="Function.Definitions.html#1622" class="Function">StrictlyInverseˡ</a> <a id="2824" href="Function.Structures.Biased.html#569" class="Bound Operator">_≈₂_</a> <a id="2829" href="Function.Structures.Biased.html#2641" class="Bound">to</a> <a id="2832" href="Function.Structures.Biased.html#2654" class="Bound">from</a>

  <a id="IsStrictLeftInverse.isLeftInverse"></a><a id="2840" href="Function.Structures.Biased.html#2840" class="Function">isLeftInverse</a> <a id="2854" class="Symbol">:</a> <a id="2856" href="Function.Structures.html#2598" class="Record">IsLeftInverse</a> <a id="2870" href="Function.Structures.Biased.html#2641" class="Bound">to</a> <a id="2873" href="Function.Structures.Biased.html#2654" class="Bound">from</a>
  <a id="2880" href="Function.Structures.Biased.html#2840" class="Function">isLeftInverse</a> <a id="2894" class="Symbol">=</a> <a id="2896" class="Keyword">record</a>
    <a id="2907" class="Symbol">{</a> <a id="2909" href="Function.Structures.html#2682" class="Field">isCongruent</a> <a id="2921" class="Symbol">=</a> <a id="2923" href="Function.Structures.Biased.html#2710" class="Field">isCongruent</a>
    <a id="2939" class="Symbol">;</a> <a id="2941" href="Function.Structures.html#2716" class="Field">from-cong</a> <a id="2951" class="Symbol">=</a> <a id="2953" href="Function.Structures.Biased.html#2744" class="Field">from-cong</a>
    <a id="2967" class="Symbol">;</a> <a id="2969" href="Function.Structures.html#2760" class="Field">inverseˡ</a> <a id="2978" class="Symbol">=</a> <a id="2980" href="Function.Consequences.Setoid.html#2477" class="Function">strictlyInverseˡ⇒inverseˡ</a>
        <a id="3014" href="Function.Structures.html#1207" class="Function">Eq₁.setoid</a> <a id="3025" href="Function.Structures.html#1351" class="Function">Eq₂.setoid</a> <a id="3036" href="Function.Structures.html#1062" class="Function">cong</a> <a id="3041" href="Function.Structures.Biased.html#2788" class="Field">strictlyInverseˡ</a>
    <a id="3062" class="Symbol">}</a> <a id="3064" class="Keyword">where</a> <a id="3070" class="Keyword">open</a> <a id="3075" href="Function.Structures.html#995" class="Module">IsCongruent</a> <a id="3087" href="Function.Structures.Biased.html#2710" class="Field">isCongruent</a>

<a id="3100" class="Keyword">open</a> <a id="3105" href="Function.Structures.Biased.html#2620" class="Module">IsStrictLeftInverse</a> <a id="3125" class="Keyword">public</a>
  <a id="3134" class="Keyword">using</a> <a id="3140" class="Symbol">()</a> <a id="3143" class="Keyword">renaming</a> <a id="3152" class="Symbol">(</a><a id="3153" href="Function.Structures.Biased.html#2840" class="Function">isLeftInverse</a> <a id="3167" class="Symbol">to</a> <a id="3170" class="Function">isStrictLeftInverse</a><a id="3189" class="Symbol">)</a>

<a id="3192" class="Comment">------------------------------------------------------------------------</a>
<a id="3265" class="Comment">-- Right inverse</a>
<a id="3282" class="Comment">------------------------------------------------------------------------</a>

<a id="3356" class="Keyword">record</a> <a id="IsStrictRightInverse"></a><a id="3363" href="Function.Structures.Biased.html#3363" class="Record">IsStrictRightInverse</a> <a id="3384" class="Symbol">(</a><a id="3385" href="Function.Structures.Biased.html#3385" class="Bound">to</a> <a id="3388" class="Symbol">:</a> <a id="3390" href="Function.Structures.Biased.html#497" class="Bound">A</a> <a id="3392" class="Symbol">→</a> <a id="3394" href="Function.Structures.Biased.html#557" class="Bound">B</a><a id="3395" class="Symbol">)</a> <a id="3397" class="Symbol">(</a><a id="3398" href="Function.Structures.Biased.html#3398" class="Bound">from</a> <a id="3403" class="Symbol">:</a> <a id="3405" href="Function.Structures.Biased.html#557" class="Bound">B</a> <a id="3407" class="Symbol">→</a> <a id="3409" href="Function.Structures.Biased.html#497" class="Bound">A</a><a id="3410" class="Symbol">)</a> <a id="3412" class="Symbol">:</a> <a id="3414" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3418" class="Symbol">(</a><a id="3419" href="Function.Structures.Biased.html#483" class="Bound">a</a> <a id="3421" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3423" href="Function.Structures.Biased.html#485" class="Bound">b</a> <a id="3425" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3427" href="Function.Structures.Biased.html#487" class="Bound">ℓ₁</a> <a id="3430" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3432" href="Function.Structures.Biased.html#490" class="Bound">ℓ₂</a><a id="3434" class="Symbol">)</a> <a id="3436" class="Keyword">where</a>
  <a id="3444" class="Keyword">field</a>
    <a id="IsStrictRightInverse.isCongruent"></a><a id="3454" href="Function.Structures.Biased.html#3454" class="Field">isCongruent</a> <a id="3466" class="Symbol">:</a> <a id="3468" href="Function.Structures.html#995" class="Record">IsCongruent</a> <a id="3480" href="Function.Structures.Biased.html#3385" class="Bound">to</a>
    <a id="IsStrictRightInverse.from-cong"></a><a id="3487" href="Function.Structures.Biased.html#3487" class="Field">from-cong</a>   <a id="3499" class="Symbol">:</a> <a id="3501" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="3511" href="Function.Structures.Biased.html#569" class="Bound Operator">_≈₂_</a> <a id="3516" href="Function.Structures.Biased.html#509" class="Bound Operator">_≈₁_</a> <a id="3521" href="Function.Structures.Biased.html#3398" class="Bound">from</a>
    <a id="IsStrictRightInverse.strictlyInverseʳ"></a><a id="3530" href="Function.Structures.Biased.html#3530" class="Field">strictlyInverseʳ</a> <a id="3547" class="Symbol">:</a> <a id="3549" href="Function.Definitions.html#1726" class="Function">StrictlyInverseʳ</a> <a id="3566" href="Function.Structures.Biased.html#509" class="Bound Operator">_≈₁_</a> <a id="3571" href="Function.Structures.Biased.html#3385" class="Bound">to</a> <a id="3574" href="Function.Structures.Biased.html#3398" class="Bound">from</a>

  <a id="IsStrictRightInverse.isRightInverse"></a><a id="3582" href="Function.Structures.Biased.html#3582" class="Function">isRightInverse</a> <a id="3597" class="Symbol">:</a> <a id="3599" href="Function.Structures.html#3113" class="Record">IsRightInverse</a> <a id="3614" href="Function.Structures.Biased.html#3385" class="Bound">to</a> <a id="3617" href="Function.Structures.Biased.html#3398" class="Bound">from</a>
  <a id="3624" href="Function.Structures.Biased.html#3582" class="Function">isRightInverse</a> <a id="3639" class="Symbol">=</a> <a id="3641" class="Keyword">record</a>
    <a id="3652" class="Symbol">{</a> <a id="3654" href="Function.Structures.html#3198" class="Field">isCongruent</a> <a id="3666" class="Symbol">=</a> <a id="3668" href="Function.Structures.Biased.html#3454" class="Field">isCongruent</a>
    <a id="3684" class="Symbol">;</a> <a id="3686" href="Function.Structures.html#3231" class="Field">from-cong</a> <a id="3696" class="Symbol">=</a> <a id="3698" href="Function.Structures.Biased.html#3487" class="Field">from-cong</a>
    <a id="3712" class="Symbol">;</a> <a id="3714" href="Function.Structures.html#3274" class="Field">inverseʳ</a> <a id="3723" class="Symbol">=</a> <a id="3725" href="Function.Consequences.Setoid.html#2964" class="Function">strictlyInverseʳ⇒inverseʳ</a>
        <a id="3759" href="Function.Structures.html#1207" class="Function">Eq₁.setoid</a> <a id="3770" href="Function.Structures.html#1351" class="Function">Eq₂.setoid</a> <a id="3781" href="Function.Structures.Biased.html#3487" class="Field">from-cong</a> <a id="3791" href="Function.Structures.Biased.html#3530" class="Field">strictlyInverseʳ</a>
    <a id="3812" class="Symbol">}</a> <a id="3814" class="Keyword">where</a> <a id="3820" class="Keyword">open</a> <a id="3825" href="Function.Structures.html#995" class="Module">IsCongruent</a> <a id="3837" href="Function.Structures.Biased.html#3454" class="Field">isCongruent</a>

<a id="3850" class="Keyword">open</a> <a id="3855" href="Function.Structures.Biased.html#3363" class="Module">IsStrictRightInverse</a> <a id="3876" class="Keyword">public</a>
  <a id="3885" class="Keyword">using</a> <a id="3891" class="Symbol">()</a> <a id="3894" class="Keyword">renaming</a> <a id="3903" class="Symbol">(</a><a id="3904" href="Function.Structures.Biased.html#3582" class="Function">isRightInverse</a> <a id="3919" class="Symbol">to</a> <a id="3922" class="Function">isStrictRightInverse</a><a id="3942" class="Symbol">)</a>

<a id="3945" class="Comment">------------------------------------------------------------------------</a>
<a id="4018" class="Comment">-- Inverse</a>
<a id="4029" class="Comment">------------------------------------------------------------------------</a>

<a id="4103" class="Keyword">record</a> <a id="IsStrictInverse"></a><a id="4110" href="Function.Structures.Biased.html#4110" class="Record">IsStrictInverse</a> <a id="4126" class="Symbol">(</a><a id="4127" href="Function.Structures.Biased.html#4127" class="Bound">to</a> <a id="4130" class="Symbol">:</a> <a id="4132" href="Function.Structures.Biased.html#497" class="Bound">A</a> <a id="4134" class="Symbol">→</a> <a id="4136" href="Function.Structures.Biased.html#557" class="Bound">B</a><a id="4137" class="Symbol">)</a> <a id="4139" class="Symbol">(</a><a id="4140" href="Function.Structures.Biased.html#4140" class="Bound">from</a> <a id="4145" class="Symbol">:</a> <a id="4147" href="Function.Structures.Biased.html#557" class="Bound">B</a> <a id="4149" class="Symbol">→</a> <a id="4151" href="Function.Structures.Biased.html#497" class="Bound">A</a><a id="4152" class="Symbol">)</a> <a id="4154" class="Symbol">:</a> <a id="4156" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4160" class="Symbol">(</a><a id="4161" href="Function.Structures.Biased.html#483" class="Bound">a</a> <a id="4163" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4165" href="Function.Structures.Biased.html#485" class="Bound">b</a> <a id="4167" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4169" href="Function.Structures.Biased.html#487" class="Bound">ℓ₁</a> <a id="4172" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4174" href="Function.Structures.Biased.html#490" class="Bound">ℓ₂</a><a id="4176" class="Symbol">)</a> <a id="4178" class="Keyword">where</a>
  <a id="4186" class="Keyword">field</a>
    <a id="IsStrictInverse.isLeftInverse"></a><a id="4196" href="Function.Structures.Biased.html#4196" class="Field">isLeftInverse</a> <a id="4210" class="Symbol">:</a> <a id="4212" href="Function.Structures.html#2598" class="Record">IsLeftInverse</a> <a id="4226" href="Function.Structures.Biased.html#4127" class="Bound">to</a> <a id="4229" href="Function.Structures.Biased.html#4140" class="Bound">from</a>
    <a id="IsStrictInverse.strictlyInverseʳ"></a><a id="4238" href="Function.Structures.Biased.html#4238" class="Field">strictlyInverseʳ</a> <a id="4255" class="Symbol">:</a> <a id="4257" href="Function.Definitions.html#1726" class="Function">StrictlyInverseʳ</a> <a id="4274" href="Function.Structures.Biased.html#509" class="Bound Operator">_≈₁_</a> <a id="4279" href="Function.Structures.Biased.html#4127" class="Bound">to</a> <a id="4282" href="Function.Structures.Biased.html#4140" class="Bound">from</a>

  <a id="IsStrictInverse.isInverse"></a><a id="4290" href="Function.Structures.Biased.html#4290" class="Function">isInverse</a> <a id="4300" class="Symbol">:</a> <a id="4302" href="Function.Structures.html#3487" class="Record">IsInverse</a> <a id="4312" href="Function.Structures.Biased.html#4127" class="Bound">to</a> <a id="4315" href="Function.Structures.Biased.html#4140" class="Bound">from</a>
  <a id="4322" href="Function.Structures.Biased.html#4290" class="Function">isInverse</a> <a id="4332" class="Symbol">=</a> <a id="4334" class="Keyword">record</a>
    <a id="4345" class="Symbol">{</a> <a id="4347" href="Function.Structures.html#3567" class="Field">isLeftInverse</a> <a id="4361" class="Symbol">=</a> <a id="4363" href="Function.Structures.Biased.html#4196" class="Field">isLeftInverse</a>
    <a id="4381" class="Symbol">;</a> <a id="4383" href="Function.Structures.html#3609" class="Field">inverseʳ</a>      <a id="4397" class="Symbol">=</a> <a id="4399" href="Function.Consequences.Setoid.html#2964" class="Function">strictlyInverseʳ⇒inverseʳ</a>
        <a id="4433" href="Function.Structures.html#1207" class="Function">Eq₁.setoid</a> <a id="4444" href="Function.Structures.html#1351" class="Function">Eq₂.setoid</a> <a id="4455" href="Function.Structures.html#2716" class="Function">from-cong</a> <a id="4465" href="Function.Structures.Biased.html#4238" class="Field">strictlyInverseʳ</a>
    <a id="4486" class="Symbol">}</a> <a id="4488" class="Keyword">where</a> <a id="4494" class="Keyword">open</a> <a id="4499" href="Function.Structures.html#2598" class="Module">IsLeftInverse</a> <a id="4513" href="Function.Structures.Biased.html#4196" class="Field">isLeftInverse</a>

<a id="4528" class="Keyword">open</a> <a id="4533" href="Function.Structures.Biased.html#4110" class="Module">IsStrictInverse</a> <a id="4549" class="Keyword">public</a>
  <a id="4558" class="Keyword">using</a> <a id="4564" class="Symbol">()</a> <a id="4567" class="Keyword">renaming</a> <a id="4576" class="Symbol">(</a><a id="4577" href="Function.Structures.Biased.html#4290" class="Function">isInverse</a> <a id="4587" class="Symbol">to</a> <a id="4590" class="Function">isStrictInverse</a><a id="4605" class="Symbol">)</a>
</pre></body></html>

==> anc/html/Function.Structures.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Function.Structures</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Structures for types of functions</a>
<a id="143" class="Comment">------------------------------------------------------------------------</a>

<a id="217" class="Comment">-- The contents of this file should usually be accessed from `Function`.</a>

<a id="291" class="Symbol">{-#</a> <a id="295" class="Keyword">OPTIONS</a> <a id="303" class="Pragma">--cubical-compatible</a> <a id="324" class="Pragma">--safe</a> <a id="331" class="Symbol">#-}</a>

<a id="336" class="Keyword">open</a> <a id="341" class="Keyword">import</a> <a id="348" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="369" class="Keyword">using</a> <a id="375" class="Symbol">(</a><a id="376" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="379" class="Symbol">)</a>
<a id="381" class="Keyword">open</a> <a id="386" class="Keyword">import</a> <a id="393" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="417" class="Keyword">using</a> <a id="423" class="Symbol">(</a><a id="424" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="430" class="Symbol">)</a>
<a id="432" class="Keyword">open</a> <a id="437" class="Keyword">import</a> <a id="444" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a> <a id="471" class="Keyword">using</a> <a id="477" class="Symbol">(</a><a id="478" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a><a id="491" class="Symbol">)</a>

<a id="494" class="Keyword">module</a> <a id="501" href="Function.Structures.html" class="Module">Function.Structures</a> <a id="521" class="Symbol">{</a><a id="522" href="Function.Structures.html#522" class="Bound">a</a> <a id="524" href="Function.Structures.html#524" class="Bound">b</a> <a id="526" href="Function.Structures.html#526" class="Bound">ℓ₁</a> <a id="529" href="Function.Structures.html#529" class="Bound">ℓ₂</a><a id="531" class="Symbol">}</a>
  <a id="535" class="Symbol">{</a><a id="536" href="Function.Structures.html#536" class="Bound">A</a> <a id="538" class="Symbol">:</a> <a id="540" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="544" href="Function.Structures.html#522" class="Bound">a</a><a id="545" class="Symbol">}</a> <a id="547" class="Symbol">(</a><a id="548" href="Function.Structures.html#548" class="Bound Operator">_≈₁_</a> <a id="553" class="Symbol">:</a> <a id="555" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="559" href="Function.Structures.html#536" class="Bound">A</a> <a id="561" href="Function.Structures.html#526" class="Bound">ℓ₁</a><a id="563" class="Symbol">)</a> <a id="565" class="Comment">-- Equality over the domain</a>
  <a id="595" class="Symbol">{</a><a id="596" href="Function.Structures.html#596" class="Bound">B</a> <a id="598" class="Symbol">:</a> <a id="600" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="604" href="Function.Structures.html#524" class="Bound">b</a><a id="605" class="Symbol">}</a> <a id="607" class="Symbol">(</a><a id="608" href="Function.Structures.html#608" class="Bound Operator">_≈₂_</a> <a id="613" class="Symbol">:</a> <a id="615" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="619" href="Function.Structures.html#596" class="Bound">B</a> <a id="621" href="Function.Structures.html#529" class="Bound">ℓ₂</a><a id="623" class="Symbol">)</a> <a id="625" class="Comment">-- Equality over the codomain</a>
  <a id="657" class="Keyword">where</a>

<a id="664" class="Keyword">open</a> <a id="669" class="Keyword">import</a> <a id="676" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="694" class="Symbol">as</a> <a id="697" class="Module">Product</a> <a id="705" class="Keyword">using</a> <a id="711" class="Symbol">(</a><a id="712" href="Data.Product.Base.html#852" class="Function">∃</a><a id="713" class="Symbol">;</a> <a id="715" href="Data.Product.Base.html#1752" class="Function Operator">_×_</a><a id="718" class="Symbol">;</a> <a id="720" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="723" class="Symbol">)</a>
<a id="725" class="Keyword">open</a> <a id="730" class="Keyword">import</a> <a id="737" href="Function.Base.html" class="Module">Function.Base</a>
<a id="751" class="Keyword">open</a> <a id="756" class="Keyword">import</a> <a id="763" href="Function.Definitions.html" class="Module">Function.Definitions</a>
<a id="784" class="Keyword">open</a> <a id="789" class="Keyword">import</a> <a id="796" href="Level.html" class="Module">Level</a> <a id="802" class="Keyword">using</a> <a id="808" class="Symbol">(</a><a id="809" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="812" class="Symbol">)</a>

<a id="815" class="Comment">------------------------------------------------------------------------</a>
<a id="888" class="Comment">-- One element structures</a>
<a id="914" class="Comment">------------------------------------------------------------------------</a>

<a id="988" class="Keyword">record</a> <a id="IsCongruent"></a><a id="995" href="Function.Structures.html#995" class="Record">IsCongruent</a> <a id="1007" class="Symbol">(</a><a id="1008" href="Function.Structures.html#1008" class="Bound">to</a> <a id="1011" class="Symbol">:</a> <a id="1013" href="Function.Structures.html#536" class="Bound">A</a> <a id="1015" class="Symbol">→</a> <a id="1017" href="Function.Structures.html#596" class="Bound">B</a><a id="1018" class="Symbol">)</a> <a id="1020" class="Symbol">:</a> <a id="1022" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1026" class="Symbol">(</a><a id="1027" href="Function.Structures.html#522" class="Bound">a</a> <a id="1029" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1031" href="Function.Structures.html#524" class="Bound">b</a> <a id="1033" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1035" href="Function.Structures.html#526" class="Bound">ℓ₁</a> <a id="1038" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1040" href="Function.Structures.html#529" class="Bound">ℓ₂</a><a id="1042" class="Symbol">)</a> <a id="1044" class="Keyword">where</a>
  <a id="1052" class="Keyword">field</a>
    <a id="IsCongruent.cong"></a><a id="1062" href="Function.Structures.html#1062" class="Field">cong</a>           <a id="1077" class="Symbol">:</a> <a id="1079" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="1089" href="Function.Structures.html#548" class="Bound Operator">_≈₁_</a> <a id="1094" href="Function.Structures.html#608" class="Bound Operator">_≈₂_</a> <a id="1099" href="Function.Structures.html#1008" class="Bound">to</a>
    <a id="IsCongruent.isEquivalence₁"></a><a id="1106" href="Function.Structures.html#1106" class="Field">isEquivalence₁</a> <a id="1121" class="Symbol">:</a> <a id="1123" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a> <a id="1137" href="Function.Structures.html#548" class="Bound Operator">_≈₁_</a>
    <a id="IsCongruent.isEquivalence₂"></a><a id="1146" href="Function.Structures.html#1146" class="Field">isEquivalence₂</a> <a id="1161" class="Symbol">:</a> <a id="1163" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a> <a id="1177" href="Function.Structures.html#608" class="Bound Operator">_≈₂_</a>

  <a id="1185" class="Keyword">module</a> <a id="IsCongruent.Eq₁"></a><a id="1192" href="Function.Structures.html#1192" class="Module">Eq₁</a> <a id="1196" class="Keyword">where</a>

    <a id="IsCongruent.Eq₁.setoid"></a><a id="1207" href="Function.Structures.html#1207" class="Function">setoid</a> <a id="1214" class="Symbol">:</a> <a id="1216" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="1223" href="Function.Structures.html#522" class="Bound">a</a> <a id="1225" href="Function.Structures.html#526" class="Bound">ℓ₁</a>
    <a id="1232" href="Function.Structures.html#1207" class="Function">setoid</a> <a id="1239" class="Symbol">=</a> <a id="1241" class="Keyword">record</a>
      <a id="1254" class="Symbol">{</a> <a id="1256" href="Relation.Binary.Bundles.html#1358" class="Field">isEquivalence</a> <a id="1270" class="Symbol">=</a> <a id="1272" href="Function.Structures.html#1106" class="Field">isEquivalence₁</a>
      <a id="1293" class="Symbol">}</a>

    <a id="1300" class="Keyword">open</a> <a id="1305" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="1312" href="Function.Structures.html#1207" class="Function">setoid</a> <a id="1319" class="Keyword">public</a>

  <a id="1329" class="Keyword">module</a> <a id="IsCongruent.Eq₂"></a><a id="1336" href="Function.Structures.html#1336" class="Module">Eq₂</a> <a id="1340" class="Keyword">where</a>

    <a id="IsCongruent.Eq₂.setoid"></a><a id="1351" href="Function.Structures.html#1351" class="Function">setoid</a> <a id="1358" class="Symbol">:</a> <a id="1360" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="1367" href="Function.Structures.html#524" class="Bound">b</a> <a id="1369" href="Function.Structures.html#529" class="Bound">ℓ₂</a>
    <a id="1376" href="Function.Structures.html#1351" class="Function">setoid</a> <a id="1383" class="Symbol">=</a> <a id="1385" class="Keyword">record</a>
      <a id="1398" class="Symbol">{</a> <a id="1400" href="Relation.Binary.Bundles.html#1358" class="Field">isEquivalence</a> <a id="1414" class="Symbol">=</a> <a id="1416" href="Function.Structures.html#1146" class="Field">isEquivalence₂</a>
      <a id="1437" class="Symbol">}</a>

    <a id="1444" class="Keyword">open</a> <a id="1449" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="1456" href="Function.Structures.html#1351" class="Function">setoid</a> <a id="1463" class="Keyword">public</a>


<a id="1472" class="Keyword">record</a> <a id="IsInjection"></a><a id="1479" href="Function.Structures.html#1479" class="Record">IsInjection</a> <a id="1491" class="Symbol">(</a><a id="1492" href="Function.Structures.html#1492" class="Bound">to</a> <a id="1495" class="Symbol">:</a> <a id="1497" href="Function.Structures.html#536" class="Bound">A</a> <a id="1499" class="Symbol">→</a> <a id="1501" href="Function.Structures.html#596" class="Bound">B</a><a id="1502" class="Symbol">)</a> <a id="1504" class="Symbol">:</a> <a id="1506" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1510" class="Symbol">(</a><a id="1511" href="Function.Structures.html#522" class="Bound">a</a> <a id="1513" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1515" href="Function.Structures.html#524" class="Bound">b</a> <a id="1517" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1519" href="Function.Structures.html#526" class="Bound">ℓ₁</a> <a id="1522" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1524" href="Function.Structures.html#529" class="Bound">ℓ₂</a><a id="1526" class="Symbol">)</a> <a id="1528" class="Keyword">where</a>
  <a id="1536" class="Keyword">field</a>
    <a id="IsInjection.isCongruent"></a><a id="1546" href="Function.Structures.html#1546" class="Field">isCongruent</a> <a id="1558" class="Symbol">:</a> <a id="1560" href="Function.Structures.html#995" class="Record">IsCongruent</a> <a id="1572" href="Function.Structures.html#1492" class="Bound">to</a>
    <a id="IsInjection.injective"></a><a id="1579" href="Function.Structures.html#1579" class="Field">injective</a>   <a id="1591" class="Symbol">:</a> <a id="1593" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="1603" href="Function.Structures.html#548" class="Bound Operator">_≈₁_</a> <a id="1608" href="Function.Structures.html#608" class="Bound Operator">_≈₂_</a> <a id="1613" href="Function.Structures.html#1492" class="Bound">to</a>

  <a id="1619" class="Keyword">open</a> <a id="1624" href="Function.Structures.html#995" class="Module">IsCongruent</a> <a id="1636" href="Function.Structures.html#1546" class="Field">isCongruent</a> <a id="1648" class="Keyword">public</a>


<a id="1657" class="Keyword">record</a> <a id="IsSurjection"></a><a id="1664" href="Function.Structures.html#1664" class="Record">IsSurjection</a> <a id="1677" class="Symbol">(</a><a id="1678" href="Function.Structures.html#1678" class="Bound">f</a> <a id="1680" class="Symbol">:</a> <a id="1682" href="Function.Structures.html#536" class="Bound">A</a> <a id="1684" class="Symbol">→</a> <a id="1686" href="Function.Structures.html#596" class="Bound">B</a><a id="1687" class="Symbol">)</a> <a id="1689" class="Symbol">:</a> <a id="1691" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1695" class="Symbol">(</a><a id="1696" href="Function.Structures.html#522" class="Bound">a</a> <a id="1698" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1700" href="Function.Structures.html#524" class="Bound">b</a> <a id="1702" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1704" href="Function.Structures.html#526" class="Bound">ℓ₁</a> <a id="1707" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1709" href="Function.Structures.html#529" class="Bound">ℓ₂</a><a id="1711" class="Symbol">)</a> <a id="1713" class="Keyword">where</a>
  <a id="1721" class="Keyword">field</a>
    <a id="IsSurjection.isCongruent"></a><a id="1731" href="Function.Structures.html#1731" class="Field">isCongruent</a> <a id="1743" class="Symbol">:</a> <a id="1745" href="Function.Structures.html#995" class="Record">IsCongruent</a> <a id="1757" href="Function.Structures.html#1678" class="Bound">f</a>
    <a id="IsSurjection.surjective"></a><a id="1763" href="Function.Structures.html#1763" class="Field">surjective</a>  <a id="1775" class="Symbol">:</a> <a id="1777" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="1788" href="Function.Structures.html#548" class="Bound Operator">_≈₁_</a> <a id="1793" href="Function.Structures.html#608" class="Bound Operator">_≈₂_</a> <a id="1798" href="Function.Structures.html#1678" class="Bound">f</a>

  <a id="1803" class="Keyword">open</a> <a id="1808" href="Function.Structures.html#995" class="Module">IsCongruent</a> <a id="1820" href="Function.Structures.html#1731" class="Field">isCongruent</a> <a id="1832" class="Keyword">public</a>

  <a id="IsSurjection.strictlySurjective"></a><a id="1842" href="Function.Structures.html#1842" class="Function">strictlySurjective</a> <a id="1861" class="Symbol">:</a> <a id="1863" href="Function.Definitions.html#1522" class="Function">StrictlySurjective</a> <a id="1882" href="Function.Structures.html#608" class="Bound Operator">_≈₂_</a> <a id="1887" href="Function.Structures.html#1678" class="Bound">f</a>
  <a id="1891" href="Function.Structures.html#1842" class="Function">strictlySurjective</a> <a id="1910" href="Function.Structures.html#1910" class="Bound">x</a> <a id="1912" class="Symbol">=</a> <a id="1914" href="Data.Product.Base.html#2496" class="Function">Product.map₂</a> <a id="1927" class="Symbol">(λ</a> <a id="1930" href="Function.Structures.html#1930" class="Bound">v</a> <a id="1932" class="Symbol">→</a> <a id="1934" href="Function.Structures.html#1930" class="Bound">v</a> <a id="1936" href="Relation.Binary.Structures.html#1641" class="Function">Eq₁.refl</a><a id="1944" class="Symbol">)</a> <a id="1946" class="Symbol">(</a><a id="1947" href="Function.Structures.html#1763" class="Field">surjective</a> <a id="1958" href="Function.Structures.html#1910" class="Bound">x</a><a id="1959" class="Symbol">)</a>


<a id="1963" class="Keyword">record</a> <a id="IsBijection"></a><a id="1970" href="Function.Structures.html#1970" class="Record">IsBijection</a> <a id="1982" class="Symbol">(</a><a id="1983" href="Function.Structures.html#1983" class="Bound">f</a> <a id="1985" class="Symbol">:</a> <a id="1987" href="Function.Structures.html#536" class="Bound">A</a> <a id="1989" class="Symbol">→</a> <a id="1991" href="Function.Structures.html#596" class="Bound">B</a><a id="1992" class="Symbol">)</a> <a id="1994" class="Symbol">:</a> <a id="1996" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2000" class="Symbol">(</a><a id="2001" href="Function.Structures.html#522" class="Bound">a</a> <a id="2003" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2005" href="Function.Structures.html#524" class="Bound">b</a> <a id="2007" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2009" href="Function.Structures.html#526" class="Bound">ℓ₁</a> <a id="2012" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2014" href="Function.Structures.html#529" class="Bound">ℓ₂</a><a id="2016" class="Symbol">)</a> <a id="2018" class="Keyword">where</a>
  <a id="2026" class="Keyword">field</a>
    <a id="IsBijection.isInjection"></a><a id="2036" href="Function.Structures.html#2036" class="Field">isInjection</a> <a id="2048" class="Symbol">:</a> <a id="2050" href="Function.Structures.html#1479" class="Record">IsInjection</a> <a id="2062" href="Function.Structures.html#1983" class="Bound">f</a>
    <a id="IsBijection.surjective"></a><a id="2068" href="Function.Structures.html#2068" class="Field">surjective</a>  <a id="2080" class="Symbol">:</a> <a id="2082" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="2093" href="Function.Structures.html#548" class="Bound Operator">_≈₁_</a> <a id="2098" href="Function.Structures.html#608" class="Bound Operator">_≈₂_</a> <a id="2103" href="Function.Structures.html#1983" class="Bound">f</a>

  <a id="2108" class="Keyword">open</a> <a id="2113" href="Function.Structures.html#1479" class="Module">IsInjection</a> <a id="2125" href="Function.Structures.html#2036" class="Field">isInjection</a> <a id="2137" class="Keyword">public</a>

  <a id="IsBijection.bijective"></a><a id="2147" href="Function.Structures.html#2147" class="Function">bijective</a> <a id="2157" class="Symbol">:</a> <a id="2159" href="Function.Definitions.html#1008" class="Function">Bijective</a> <a id="2169" href="Function.Structures.html#548" class="Bound Operator">_≈₁_</a> <a id="2174" href="Function.Structures.html#608" class="Bound Operator">_≈₂_</a> <a id="2179" href="Function.Structures.html#1983" class="Bound">f</a>
  <a id="2183" href="Function.Structures.html#2147" class="Function">bijective</a> <a id="2193" class="Symbol">=</a> <a id="2195" href="Function.Structures.html#1579" class="Function">injective</a> <a id="2205" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2207" href="Function.Structures.html#2068" class="Field">surjective</a>

  <a id="IsBijection.isSurjection"></a><a id="2221" href="Function.Structures.html#2221" class="Function">isSurjection</a> <a id="2234" class="Symbol">:</a> <a id="2236" href="Function.Structures.html#1664" class="Record">IsSurjection</a> <a id="2249" href="Function.Structures.html#1983" class="Bound">f</a>
  <a id="2253" href="Function.Structures.html#2221" class="Function">isSurjection</a> <a id="2266" class="Symbol">=</a> <a id="2268" class="Keyword">record</a>
    <a id="2279" class="Symbol">{</a> <a id="2281" href="Function.Structures.html#1731" class="Field">isCongruent</a> <a id="2293" class="Symbol">=</a> <a id="2295" href="Function.Structures.html#1546" class="Function">isCongruent</a>
    <a id="2311" class="Symbol">;</a> <a id="2313" href="Function.Structures.html#1763" class="Field">surjective</a>  <a id="2325" class="Symbol">=</a> <a id="2327" href="Function.Structures.html#2068" class="Field">surjective</a>
    <a id="2342" class="Symbol">}</a>

  <a id="2347" class="Keyword">open</a> <a id="2352" href="Function.Structures.html#1664" class="Module">IsSurjection</a> <a id="2365" href="Function.Structures.html#2221" class="Function">isSurjection</a> <a id="2378" class="Keyword">public</a>
    <a id="2389" class="Keyword">using</a> <a id="2395" class="Symbol">(</a><a id="2396" href="Function.Structures.html#1842" class="Function">strictlySurjective</a><a id="2414" class="Symbol">)</a>


<a id="2418" class="Comment">------------------------------------------------------------------------</a>
<a id="2491" class="Comment">-- Two element structures</a>
<a id="2517" class="Comment">------------------------------------------------------------------------</a>

<a id="2591" class="Keyword">record</a> <a id="IsLeftInverse"></a><a id="2598" href="Function.Structures.html#2598" class="Record">IsLeftInverse</a> <a id="2612" class="Symbol">(</a><a id="2613" href="Function.Structures.html#2613" class="Bound">to</a> <a id="2616" class="Symbol">:</a> <a id="2618" href="Function.Structures.html#536" class="Bound">A</a> <a id="2620" class="Symbol">→</a> <a id="2622" href="Function.Structures.html#596" class="Bound">B</a><a id="2623" class="Symbol">)</a> <a id="2625" class="Symbol">(</a><a id="2626" href="Function.Structures.html#2626" class="Bound">from</a> <a id="2631" class="Symbol">:</a> <a id="2633" href="Function.Structures.html#596" class="Bound">B</a> <a id="2635" class="Symbol">→</a> <a id="2637" href="Function.Structures.html#536" class="Bound">A</a><a id="2638" class="Symbol">)</a> <a id="2640" class="Symbol">:</a> <a id="2642" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2646" class="Symbol">(</a><a id="2647" href="Function.Structures.html#522" class="Bound">a</a> <a id="2649" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2651" href="Function.Structures.html#524" class="Bound">b</a> <a id="2653" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2655" href="Function.Structures.html#526" class="Bound">ℓ₁</a> <a id="2658" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2660" href="Function.Structures.html#529" class="Bound">ℓ₂</a><a id="2662" class="Symbol">)</a> <a id="2664" class="Keyword">where</a>
  <a id="2672" class="Keyword">field</a>
    <a id="IsLeftInverse.isCongruent"></a><a id="2682" href="Function.Structures.html#2682" class="Field">isCongruent</a>  <a id="2695" class="Symbol">:</a> <a id="2697" href="Function.Structures.html#995" class="Record">IsCongruent</a> <a id="2709" href="Function.Structures.html#2613" class="Bound">to</a>
    <a id="IsLeftInverse.from-cong"></a><a id="2716" href="Function.Structures.html#2716" class="Field">from-cong</a>    <a id="2729" class="Symbol">:</a> <a id="2731" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="2741" href="Function.Structures.html#608" class="Bound Operator">_≈₂_</a> <a id="2746" href="Function.Structures.html#548" class="Bound Operator">_≈₁_</a> <a id="2751" href="Function.Structures.html#2626" class="Bound">from</a>
    <a id="IsLeftInverse.inverseˡ"></a><a id="2760" href="Function.Structures.html#2760" class="Field">inverseˡ</a>     <a id="2773" class="Symbol">:</a> <a id="2775" href="Function.Definitions.html#1082" class="Function">Inverseˡ</a> <a id="2784" href="Function.Structures.html#548" class="Bound Operator">_≈₁_</a> <a id="2789" href="Function.Structures.html#608" class="Bound Operator">_≈₂_</a> <a id="2794" href="Function.Structures.html#2613" class="Bound">to</a> <a id="2797" href="Function.Structures.html#2626" class="Bound">from</a>

  <a id="2805" class="Keyword">open</a> <a id="2810" href="Function.Structures.html#995" class="Module">IsCongruent</a> <a id="2822" href="Function.Structures.html#2682" class="Field">isCongruent</a> <a id="2834" class="Keyword">public</a>
    <a id="2845" class="Keyword">renaming</a> <a id="2854" class="Symbol">(</a><a id="2855" href="Function.Structures.html#1062" class="Field">cong</a> <a id="2860" class="Symbol">to</a> <a id="2863" class="Field">to-cong</a><a id="2870" class="Symbol">)</a>

  <a id="IsLeftInverse.strictlyInverseˡ"></a><a id="2875" href="Function.Structures.html#2875" class="Function">strictlyInverseˡ</a> <a id="2892" class="Symbol">:</a> <a id="2894" href="Function.Definitions.html#1622" class="Function">StrictlyInverseˡ</a> <a id="2911" href="Function.Structures.html#608" class="Bound Operator">_≈₂_</a> <a id="2916" href="Function.Structures.html#2613" class="Bound">to</a> <a id="2919" href="Function.Structures.html#2626" class="Bound">from</a>
  <a id="2926" href="Function.Structures.html#2875" class="Function">strictlyInverseˡ</a> <a id="2943" href="Function.Structures.html#2943" class="Bound">x</a> <a id="2945" class="Symbol">=</a> <a id="2947" href="Function.Structures.html#2760" class="Field">inverseˡ</a> <a id="2956" href="Relation.Binary.Structures.html#1641" class="Function">Eq₁.refl</a>

  <a id="IsLeftInverse.isSurjection"></a><a id="2968" href="Function.Structures.html#2968" class="Function">isSurjection</a> <a id="2981" class="Symbol">:</a> <a id="2983" href="Function.Structures.html#1664" class="Record">IsSurjection</a> <a id="2996" href="Function.Structures.html#2613" class="Bound">to</a>
  <a id="3001" href="Function.Structures.html#2968" class="Function">isSurjection</a> <a id="3014" class="Symbol">=</a> <a id="3016" class="Keyword">record</a>
    <a id="3027" class="Symbol">{</a> <a id="3029" href="Function.Structures.html#1731" class="Field">isCongruent</a> <a id="3041" class="Symbol">=</a> <a id="3043" href="Function.Structures.html#2682" class="Field">isCongruent</a>
    <a id="3059" class="Symbol">;</a> <a id="3061" href="Function.Structures.html#1763" class="Field">surjective</a> <a id="3072" class="Symbol">=</a> <a id="3074" class="Symbol">λ</a> <a id="3076" href="Function.Structures.html#3076" class="Bound">y</a> <a id="3078" class="Symbol">→</a> <a id="3080" href="Function.Structures.html#2626" class="Bound">from</a> <a id="3085" href="Function.Structures.html#3076" class="Bound">y</a> <a id="3087" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3089" href="Function.Structures.html#2760" class="Field">inverseˡ</a>
    <a id="3102" class="Symbol">}</a>


<a id="3106" class="Keyword">record</a> <a id="IsRightInverse"></a><a id="3113" href="Function.Structures.html#3113" class="Record">IsRightInverse</a> <a id="3128" class="Symbol">(</a><a id="3129" href="Function.Structures.html#3129" class="Bound">to</a> <a id="3132" class="Symbol">:</a> <a id="3134" href="Function.Structures.html#536" class="Bound">A</a> <a id="3136" class="Symbol">→</a> <a id="3138" href="Function.Structures.html#596" class="Bound">B</a><a id="3139" class="Symbol">)</a> <a id="3141" class="Symbol">(</a><a id="3142" href="Function.Structures.html#3142" class="Bound">from</a> <a id="3147" class="Symbol">:</a> <a id="3149" href="Function.Structures.html#596" class="Bound">B</a> <a id="3151" class="Symbol">→</a> <a id="3153" href="Function.Structures.html#536" class="Bound">A</a><a id="3154" class="Symbol">)</a> <a id="3156" class="Symbol">:</a> <a id="3158" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3162" class="Symbol">(</a><a id="3163" href="Function.Structures.html#522" class="Bound">a</a> <a id="3165" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3167" href="Function.Structures.html#524" class="Bound">b</a> <a id="3169" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3171" href="Function.Structures.html#526" class="Bound">ℓ₁</a> <a id="3174" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3176" href="Function.Structures.html#529" class="Bound">ℓ₂</a><a id="3178" class="Symbol">)</a> <a id="3180" class="Keyword">where</a>
  <a id="3188" class="Keyword">field</a>
    <a id="IsRightInverse.isCongruent"></a><a id="3198" href="Function.Structures.html#3198" class="Field">isCongruent</a> <a id="3210" class="Symbol">:</a> <a id="3212" href="Function.Structures.html#995" class="Record">IsCongruent</a> <a id="3224" href="Function.Structures.html#3129" class="Bound">to</a>
    <a id="IsRightInverse.from-cong"></a><a id="3231" href="Function.Structures.html#3231" class="Field">from-cong</a>   <a id="3243" class="Symbol">:</a> <a id="3245" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="3255" href="Function.Structures.html#608" class="Bound Operator">_≈₂_</a> <a id="3260" href="Function.Structures.html#548" class="Bound Operator">_≈₁_</a> <a id="3265" href="Function.Structures.html#3142" class="Bound">from</a>
    <a id="IsRightInverse.inverseʳ"></a><a id="3274" href="Function.Structures.html#3274" class="Field">inverseʳ</a>    <a id="3286" class="Symbol">:</a> <a id="3288" href="Function.Definitions.html#1169" class="Function">Inverseʳ</a> <a id="3297" href="Function.Structures.html#548" class="Bound Operator">_≈₁_</a> <a id="3302" href="Function.Structures.html#608" class="Bound Operator">_≈₂_</a> <a id="3307" href="Function.Structures.html#3129" class="Bound">to</a> <a id="3310" href="Function.Structures.html#3142" class="Bound">from</a>

  <a id="3318" class="Keyword">open</a> <a id="3323" href="Function.Structures.html#995" class="Module">IsCongruent</a> <a id="3335" href="Function.Structures.html#3198" class="Field">isCongruent</a> <a id="3347" class="Keyword">public</a>
    <a id="3358" class="Keyword">renaming</a> <a id="3367" class="Symbol">(</a><a id="3368" href="Function.Structures.html#1062" class="Field">cong</a> <a id="3373" class="Symbol">to</a> <a id="3376" class="Field">to-cong</a><a id="3383" class="Symbol">)</a>

  <a id="IsRightInverse.strictlyInverseʳ"></a><a id="3388" href="Function.Structures.html#3388" class="Function">strictlyInverseʳ</a> <a id="3405" class="Symbol">:</a> <a id="3407" href="Function.Definitions.html#1726" class="Function">StrictlyInverseʳ</a> <a id="3424" href="Function.Structures.html#548" class="Bound Operator">_≈₁_</a> <a id="3429" href="Function.Structures.html#3129" class="Bound">to</a> <a id="3432" href="Function.Structures.html#3142" class="Bound">from</a>
  <a id="3439" href="Function.Structures.html#3388" class="Function">strictlyInverseʳ</a> <a id="3456" href="Function.Structures.html#3456" class="Bound">x</a> <a id="3458" class="Symbol">=</a> <a id="3460" href="Function.Structures.html#3274" class="Field">inverseʳ</a> <a id="3469" href="Relation.Binary.Structures.html#1641" class="Function">Eq₂.refl</a>


<a id="3480" class="Keyword">record</a> <a id="IsInverse"></a><a id="3487" href="Function.Structures.html#3487" class="Record">IsInverse</a> <a id="3497" class="Symbol">(</a><a id="3498" href="Function.Structures.html#3498" class="Bound">to</a> <a id="3501" class="Symbol">:</a> <a id="3503" href="Function.Structures.html#536" class="Bound">A</a> <a id="3505" class="Symbol">→</a> <a id="3507" href="Function.Structures.html#596" class="Bound">B</a><a id="3508" class="Symbol">)</a> <a id="3510" class="Symbol">(</a><a id="3511" href="Function.Structures.html#3511" class="Bound">from</a> <a id="3516" class="Symbol">:</a> <a id="3518" href="Function.Structures.html#596" class="Bound">B</a> <a id="3520" class="Symbol">→</a> <a id="3522" href="Function.Structures.html#536" class="Bound">A</a><a id="3523" class="Symbol">)</a> <a id="3525" class="Symbol">:</a> <a id="3527" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3531" class="Symbol">(</a><a id="3532" href="Function.Structures.html#522" class="Bound">a</a> <a id="3534" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3536" href="Function.Structures.html#524" class="Bound">b</a> <a id="3538" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3540" href="Function.Structures.html#526" class="Bound">ℓ₁</a> <a id="3543" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3545" href="Function.Structures.html#529" class="Bound">ℓ₂</a><a id="3547" class="Symbol">)</a> <a id="3549" class="Keyword">where</a>
  <a id="3557" class="Keyword">field</a>
    <a id="IsInverse.isLeftInverse"></a><a id="3567" href="Function.Structures.html#3567" class="Field">isLeftInverse</a> <a id="3581" class="Symbol">:</a> <a id="3583" href="Function.Structures.html#2598" class="Record">IsLeftInverse</a> <a id="3597" href="Function.Structures.html#3498" class="Bound">to</a> <a id="3600" href="Function.Structures.html#3511" class="Bound">from</a>
    <a id="IsInverse.inverseʳ"></a><a id="3609" href="Function.Structures.html#3609" class="Field">inverseʳ</a>      <a id="3623" class="Symbol">:</a> <a id="3625" href="Function.Definitions.html#1169" class="Function">Inverseʳ</a> <a id="3634" href="Function.Structures.html#548" class="Bound Operator">_≈₁_</a> <a id="3639" href="Function.Structures.html#608" class="Bound Operator">_≈₂_</a> <a id="3644" href="Function.Structures.html#3498" class="Bound">to</a> <a id="3647" href="Function.Structures.html#3511" class="Bound">from</a>

  <a id="3655" class="Keyword">open</a> <a id="3660" href="Function.Structures.html#2598" class="Module">IsLeftInverse</a> <a id="3674" href="Function.Structures.html#3567" class="Field">isLeftInverse</a> <a id="3688" class="Keyword">public</a>

  <a id="IsInverse.isRightInverse"></a><a id="3698" href="Function.Structures.html#3698" class="Function">isRightInverse</a> <a id="3713" class="Symbol">:</a> <a id="3715" href="Function.Structures.html#3113" class="Record">IsRightInverse</a> <a id="3730" href="Function.Structures.html#3498" class="Bound">to</a> <a id="3733" href="Function.Structures.html#3511" class="Bound">from</a>
  <a id="3740" href="Function.Structures.html#3698" class="Function">isRightInverse</a> <a id="3755" class="Symbol">=</a> <a id="3757" class="Keyword">record</a>
    <a id="3768" class="Symbol">{</a> <a id="3770" href="Function.Structures.html#3198" class="Field">isCongruent</a> <a id="3782" class="Symbol">=</a> <a id="3784" href="Function.Structures.html#2682" class="Function">isCongruent</a>
    <a id="3800" class="Symbol">;</a> <a id="3802" href="Function.Structures.html#3231" class="Field">from-cong</a>   <a id="3814" class="Symbol">=</a> <a id="3816" href="Function.Structures.html#2716" class="Function">from-cong</a>
    <a id="3830" class="Symbol">;</a> <a id="3832" href="Function.Structures.html#3274" class="Field">inverseʳ</a>    <a id="3844" class="Symbol">=</a> <a id="3846" href="Function.Structures.html#3609" class="Field">inverseʳ</a>
    <a id="3859" class="Symbol">}</a>

  <a id="3864" class="Keyword">open</a> <a id="3869" href="Function.Structures.html#3113" class="Module">IsRightInverse</a> <a id="3884" href="Function.Structures.html#3698" class="Function">isRightInverse</a> <a id="3899" class="Keyword">public</a>
    <a id="3910" class="Keyword">using</a> <a id="3916" class="Symbol">(</a><a id="3917" href="Function.Structures.html#3388" class="Function">strictlyInverseʳ</a><a id="3933" class="Symbol">)</a>

  <a id="IsInverse.inverse"></a><a id="3938" href="Function.Structures.html#3938" class="Function">inverse</a> <a id="3946" class="Symbol">:</a> <a id="3948" href="Function.Definitions.html#1256" class="Function">Inverseᵇ</a> <a id="3957" href="Function.Structures.html#548" class="Bound Operator">_≈₁_</a> <a id="3962" href="Function.Structures.html#608" class="Bound Operator">_≈₂_</a> <a id="3967" href="Function.Structures.html#3498" class="Bound">to</a> <a id="3970" href="Function.Structures.html#3511" class="Bound">from</a>
  <a id="3977" href="Function.Structures.html#3938" class="Function">inverse</a> <a id="3985" class="Symbol">=</a> <a id="3987" href="Function.Structures.html#2760" class="Function">inverseˡ</a> <a id="3996" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3998" href="Function.Structures.html#3609" class="Field">inverseʳ</a>


<a id="4009" class="Comment">------------------------------------------------------------------------</a>
<a id="4082" class="Comment">-- Three element structures</a>
<a id="4110" class="Comment">------------------------------------------------------------------------</a>

<a id="4184" class="Keyword">record</a> <a id="IsBiEquivalence"></a><a id="4191" href="Function.Structures.html#4191" class="Record">IsBiEquivalence</a>
  <a id="4209" class="Symbol">(</a><a id="4210" href="Function.Structures.html#4210" class="Bound">to</a> <a id="4213" class="Symbol">:</a> <a id="4215" href="Function.Structures.html#536" class="Bound">A</a> <a id="4217" class="Symbol">→</a> <a id="4219" href="Function.Structures.html#596" class="Bound">B</a><a id="4220" class="Symbol">)</a> <a id="4222" class="Symbol">(</a><a id="4223" href="Function.Structures.html#4223" class="Bound">from₁</a> <a id="4229" class="Symbol">:</a> <a id="4231" href="Function.Structures.html#596" class="Bound">B</a> <a id="4233" class="Symbol">→</a> <a id="4235" href="Function.Structures.html#536" class="Bound">A</a><a id="4236" class="Symbol">)</a> <a id="4238" class="Symbol">(</a><a id="4239" href="Function.Structures.html#4239" class="Bound">from₂</a> <a id="4245" class="Symbol">:</a> <a id="4247" href="Function.Structures.html#596" class="Bound">B</a> <a id="4249" class="Symbol">→</a> <a id="4251" href="Function.Structures.html#536" class="Bound">A</a><a id="4252" class="Symbol">)</a> <a id="4254" class="Symbol">:</a> <a id="4256" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4260" class="Symbol">(</a><a id="4261" href="Function.Structures.html#522" class="Bound">a</a> <a id="4263" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4265" href="Function.Structures.html#524" class="Bound">b</a> <a id="4267" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4269" href="Function.Structures.html#526" class="Bound">ℓ₁</a> <a id="4272" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4274" href="Function.Structures.html#529" class="Bound">ℓ₂</a><a id="4276" class="Symbol">)</a> <a id="4278" class="Keyword">where</a>
  <a id="4286" class="Keyword">field</a>
    <a id="IsBiEquivalence.to-isCongruent"></a><a id="4296" href="Function.Structures.html#4296" class="Field">to-isCongruent</a> <a id="4311" class="Symbol">:</a> <a id="4313" href="Function.Structures.html#995" class="Record">IsCongruent</a> <a id="4325" href="Function.Structures.html#4210" class="Bound">to</a>
    <a id="IsBiEquivalence.from₁-cong"></a><a id="4332" href="Function.Structures.html#4332" class="Field">from₁-cong</a>    <a id="4346" class="Symbol">:</a> <a id="4348" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="4358" href="Function.Structures.html#608" class="Bound Operator">_≈₂_</a> <a id="4363" href="Function.Structures.html#548" class="Bound Operator">_≈₁_</a> <a id="4368" href="Function.Structures.html#4223" class="Bound">from₁</a>
    <a id="IsBiEquivalence.from₂-cong"></a><a id="4378" href="Function.Structures.html#4378" class="Field">from₂-cong</a>    <a id="4392" class="Symbol">:</a> <a id="4394" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="4404" href="Function.Structures.html#608" class="Bound Operator">_≈₂_</a> <a id="4409" href="Function.Structures.html#548" class="Bound Operator">_≈₁_</a> <a id="4414" href="Function.Structures.html#4239" class="Bound">from₂</a>

  <a id="4423" class="Keyword">open</a> <a id="4428" href="Function.Structures.html#995" class="Module">IsCongruent</a> <a id="4440" href="Function.Structures.html#4296" class="Field">to-isCongruent</a> <a id="4455" class="Keyword">public</a>
    <a id="4466" class="Keyword">renaming</a> <a id="4475" class="Symbol">(</a><a id="4476" href="Function.Structures.html#1062" class="Field">cong</a> <a id="4481" class="Symbol">to</a> <a id="4484" class="Field">to-cong₁</a><a id="4492" class="Symbol">)</a>


<a id="4496" class="Keyword">record</a> <a id="IsBiInverse"></a><a id="4503" href="Function.Structures.html#4503" class="Record">IsBiInverse</a>
  <a id="4517" class="Symbol">(</a><a id="4518" href="Function.Structures.html#4518" class="Bound">to</a> <a id="4521" class="Symbol">:</a> <a id="4523" href="Function.Structures.html#536" class="Bound">A</a> <a id="4525" class="Symbol">→</a> <a id="4527" href="Function.Structures.html#596" class="Bound">B</a><a id="4528" class="Symbol">)</a> <a id="4530" class="Symbol">(</a><a id="4531" href="Function.Structures.html#4531" class="Bound">from₁</a> <a id="4537" class="Symbol">:</a> <a id="4539" href="Function.Structures.html#596" class="Bound">B</a> <a id="4541" class="Symbol">→</a> <a id="4543" href="Function.Structures.html#536" class="Bound">A</a><a id="4544" class="Symbol">)</a> <a id="4546" class="Symbol">(</a><a id="4547" href="Function.Structures.html#4547" class="Bound">from₂</a> <a id="4553" class="Symbol">:</a> <a id="4555" href="Function.Structures.html#596" class="Bound">B</a> <a id="4557" class="Symbol">→</a> <a id="4559" href="Function.Structures.html#536" class="Bound">A</a><a id="4560" class="Symbol">)</a> <a id="4562" class="Symbol">:</a> <a id="4564" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4568" class="Symbol">(</a><a id="4569" href="Function.Structures.html#522" class="Bound">a</a> <a id="4571" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4573" href="Function.Structures.html#524" class="Bound">b</a> <a id="4575" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4577" href="Function.Structures.html#526" class="Bound">ℓ₁</a> <a id="4580" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4582" href="Function.Structures.html#529" class="Bound">ℓ₂</a><a id="4584" class="Symbol">)</a> <a id="4586" class="Keyword">where</a>
  <a id="4594" class="Keyword">field</a>
    <a id="IsBiInverse.to-isCongruent"></a><a id="4604" href="Function.Structures.html#4604" class="Field">to-isCongruent</a> <a id="4619" class="Symbol">:</a> <a id="4621" href="Function.Structures.html#995" class="Record">IsCongruent</a> <a id="4633" href="Function.Structures.html#4518" class="Bound">to</a>
    <a id="IsBiInverse.from₁-cong"></a><a id="4640" href="Function.Structures.html#4640" class="Field">from₁-cong</a>     <a id="4655" class="Symbol">:</a> <a id="4657" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="4667" href="Function.Structures.html#608" class="Bound Operator">_≈₂_</a> <a id="4672" href="Function.Structures.html#548" class="Bound Operator">_≈₁_</a> <a id="4677" href="Function.Structures.html#4531" class="Bound">from₁</a>
    <a id="IsBiInverse.from₂-cong"></a><a id="4687" href="Function.Structures.html#4687" class="Field">from₂-cong</a>     <a id="4702" class="Symbol">:</a> <a id="4704" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="4714" href="Function.Structures.html#608" class="Bound Operator">_≈₂_</a> <a id="4719" href="Function.Structures.html#548" class="Bound Operator">_≈₁_</a> <a id="4724" href="Function.Structures.html#4547" class="Bound">from₂</a>
    <a id="IsBiInverse.inverseˡ"></a><a id="4734" href="Function.Structures.html#4734" class="Field">inverseˡ</a>       <a id="4749" class="Symbol">:</a> <a id="4751" href="Function.Definitions.html#1082" class="Function">Inverseˡ</a> <a id="4760" href="Function.Structures.html#548" class="Bound Operator">_≈₁_</a> <a id="4765" href="Function.Structures.html#608" class="Bound Operator">_≈₂_</a> <a id="4770" href="Function.Structures.html#4518" class="Bound">to</a> <a id="4773" href="Function.Structures.html#4531" class="Bound">from₁</a>
    <a id="IsBiInverse.inverseʳ"></a><a id="4783" href="Function.Structures.html#4783" class="Field">inverseʳ</a>       <a id="4798" class="Symbol">:</a> <a id="4800" href="Function.Definitions.html#1169" class="Function">Inverseʳ</a> <a id="4809" href="Function.Structures.html#548" class="Bound Operator">_≈₁_</a> <a id="4814" href="Function.Structures.html#608" class="Bound Operator">_≈₂_</a> <a id="4819" href="Function.Structures.html#4518" class="Bound">to</a> <a id="4822" href="Function.Structures.html#4547" class="Bound">from₂</a>

  <a id="4831" class="Keyword">open</a> <a id="4836" href="Function.Structures.html#995" class="Module">IsCongruent</a> <a id="4848" href="Function.Structures.html#4604" class="Field">to-isCongruent</a> <a id="4863" class="Keyword">public</a>
    <a id="4874" class="Keyword">renaming</a> <a id="4883" class="Symbol">(</a><a id="4884" href="Function.Structures.html#1062" class="Field">cong</a> <a id="4889" class="Symbol">to</a> <a id="4892" class="Field">to-cong</a><a id="4899" class="Symbol">)</a>


<a id="4903" class="Comment">------------------------------------------------------------------------</a>
<a id="4976" class="Comment">-- Other</a>
<a id="4985" class="Comment">------------------------------------------------------------------------</a>

<a id="5059" class="Comment">-- See the comment on `SplitSurjection` in `Function.Bundles` for an</a>
<a id="5128" class="Comment">-- explanation of (split) surjections.</a>
<a id="5167" class="Keyword">record</a> <a id="IsSplitSurjection"></a><a id="5174" href="Function.Structures.html#5174" class="Record">IsSplitSurjection</a> <a id="5192" class="Symbol">(</a><a id="5193" href="Function.Structures.html#5193" class="Bound">f</a> <a id="5195" class="Symbol">:</a> <a id="5197" href="Function.Structures.html#536" class="Bound">A</a> <a id="5199" class="Symbol">→</a> <a id="5201" href="Function.Structures.html#596" class="Bound">B</a><a id="5202" class="Symbol">)</a> <a id="5204" class="Symbol">:</a> <a id="5206" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5210" class="Symbol">(</a><a id="5211" href="Function.Structures.html#522" class="Bound">a</a> <a id="5213" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5215" href="Function.Structures.html#524" class="Bound">b</a> <a id="5217" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5219" href="Function.Structures.html#526" class="Bound">ℓ₁</a> <a id="5222" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5224" href="Function.Structures.html#529" class="Bound">ℓ₂</a><a id="5226" class="Symbol">)</a> <a id="5228" class="Keyword">where</a>
  <a id="5236" class="Keyword">field</a>
    <a id="IsSplitSurjection.from"></a><a id="5246" href="Function.Structures.html#5246" class="Field">from</a> <a id="5251" class="Symbol">:</a> <a id="5253" href="Function.Structures.html#596" class="Bound">B</a> <a id="5255" class="Symbol">→</a> <a id="5257" href="Function.Structures.html#536" class="Bound">A</a>
    <a id="IsSplitSurjection.isLeftInverse"></a><a id="5263" href="Function.Structures.html#5263" class="Field">isLeftInverse</a> <a id="5277" class="Symbol">:</a> <a id="5279" href="Function.Structures.html#2598" class="Record">IsLeftInverse</a> <a id="5293" href="Function.Structures.html#5193" class="Bound">f</a> <a id="5295" href="Function.Structures.html#5246" class="Field">from</a>

  <a id="5303" class="Keyword">open</a> <a id="5308" href="Function.Structures.html#2598" class="Module">IsLeftInverse</a> <a id="5322" href="Function.Structures.html#5263" class="Field">isLeftInverse</a> <a id="5336" class="Keyword">public</a>
</pre></body></html>

==> anc/html/Function.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Function</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Functions</a>
<a id="119" class="Comment">------------------------------------------------------------------------</a>

<a id="193" class="Symbol">{-#</a> <a id="197" class="Keyword">OPTIONS</a> <a id="205" class="Pragma">--cubical-compatible</a> <a id="226" class="Pragma">--safe</a> <a id="233" class="Symbol">#-}</a>

<a id="238" class="Keyword">module</a> <a id="245" href="Function.html" class="Module">Function</a> <a id="254" class="Keyword">where</a>

<a id="261" class="Keyword">open</a> <a id="266" class="Keyword">import</a> <a id="273" href="Function.Core.html" class="Module">Function.Core</a> <a id="287" class="Keyword">public</a>
<a id="294" class="Keyword">open</a> <a id="299" class="Keyword">import</a> <a id="306" href="Function.Base.html" class="Module">Function.Base</a> <a id="320" class="Keyword">public</a>
<a id="327" class="Keyword">open</a> <a id="332" class="Keyword">import</a> <a id="339" href="Function.Strict.html" class="Module">Function.Strict</a> <a id="355" class="Keyword">public</a>
<a id="362" class="Keyword">open</a> <a id="367" class="Keyword">import</a> <a id="374" href="Function.Definitions.html" class="Module">Function.Definitions</a> <a id="395" class="Keyword">public</a>
<a id="402" class="Keyword">open</a> <a id="407" class="Keyword">import</a> <a id="414" href="Function.Structures.html" class="Module">Function.Structures</a> <a id="434" class="Keyword">public</a>
<a id="441" class="Keyword">open</a> <a id="446" class="Keyword">import</a> <a id="453" href="Function.Structures.Biased.html" class="Module">Function.Structures.Biased</a> <a id="480" class="Keyword">public</a>
<a id="487" class="Keyword">open</a> <a id="492" class="Keyword">import</a> <a id="499" href="Function.Bundles.html" class="Module">Function.Bundles</a> <a id="516" class="Keyword">public</a>
</pre></body></html>

==> anc/html/Helper-Definitions.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Helper-Definitions</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>
<a id="36" class="Keyword">open</a> <a id="41" class="Keyword">import</a> <a id="48" href="Categories.Category.html" class="Module">Categories.Category</a>
<a id="68" class="Keyword">open</a> <a id="73" class="Keyword">import</a> <a id="80" href="Data.Product.html" class="Module">Data.Product</a>
<a id="93" class="Keyword">open</a> <a id="98" class="Keyword">import</a> <a id="105" href="Categories.Morphism.html" class="Module">Categories.Morphism</a>
<a id="125" class="Keyword">open</a> <a id="130" class="Keyword">import</a> <a id="137" href="Categories.Diagram.Cocone.Properties.html" class="Module">Categories.Diagram.Cocone.Properties</a>
<a id="174" class="Keyword">open</a> <a id="179" class="Keyword">import</a> <a id="186" href="Categories.Category.Construction.Cocones.html" class="Module">Categories.Category.Construction.Cocones</a>
<a id="227" class="Keyword">open</a> <a id="232" class="Keyword">import</a> <a id="239" href="Categories.Functor.html" class="Module">Categories.Functor</a>

<a id="259" class="Keyword">module</a> <a id="266" href="Helper-Definitions.html" class="Module">Helper-Definitions</a> <a id="285" class="Keyword">where</a>
<a id="291" class="Keyword">open</a> <a id="296" class="Keyword">import</a> <a id="303" href="Level.html" class="Module">Level</a>

<a id="_[_≅_]"></a><a id="310" href="Helper-Definitions.html#310" class="Function Operator">_[_≅_]</a> <a id="317" class="Symbol">:</a> <a id="319" class="Symbol">{</a><a id="320" href="Helper-Definitions.html#320" class="Bound">o</a> <a id="322" href="Helper-Definitions.html#322" class="Bound">ℓ</a> <a id="324" href="Helper-Definitions.html#324" class="Bound">e</a> <a id="326" class="Symbol">:</a> <a id="328" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="333" class="Symbol">}</a> <a id="335" class="Symbol">(</a><a id="336" href="Helper-Definitions.html#336" class="Bound">𝒞</a> <a id="338" class="Symbol">:</a> <a id="340" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="349" href="Helper-Definitions.html#320" class="Bound">o</a> <a id="351" href="Helper-Definitions.html#322" class="Bound">ℓ</a> <a id="353" href="Helper-Definitions.html#324" class="Bound">e</a><a id="354" class="Symbol">)</a> <a id="356" class="Symbol">→</a> <a id="358" class="Symbol">(</a><a id="359" href="Helper-Definitions.html#359" class="Bound">A</a> <a id="361" href="Helper-Definitions.html#361" class="Bound">B</a> <a id="363" class="Symbol">:</a> <a id="365" href="Categories.Category.Core.html#559" class="Field">Category.Obj</a> <a id="378" href="Helper-Definitions.html#336" class="Bound">𝒞</a><a id="379" class="Symbol">)</a> <a id="381" class="Symbol">→</a> <a id="383" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="387" class="Symbol">_</a>
<a id="389" href="Helper-Definitions.html#310" class="Function Operator">_[_≅_]</a> <a id="396" href="Helper-Definitions.html#396" class="Bound">𝒞</a> <a id="398" href="Helper-Definitions.html#398" class="Bound">A</a> <a id="400" href="Helper-Definitions.html#400" class="Bound">B</a> <a id="402" class="Symbol">=</a> <a id="404" href="Categories.Morphism.html#2335" class="Record Operator">_≅_</a> <a id="408" href="Helper-Definitions.html#396" class="Bound">𝒞</a> <a id="410" href="Helper-Definitions.html#398" class="Bound">A</a> <a id="412" href="Helper-Definitions.html#400" class="Bound">B</a>

<a id="415" class="Keyword">record</a> <a id="Full-≈"></a><a id="422" href="Helper-Definitions.html#422" class="Record">Full-≈</a> <a id="429" class="Symbol">{</a><a id="430" href="Helper-Definitions.html#430" class="Bound">o</a> <a id="432" href="Helper-Definitions.html#432" class="Bound">ℓ</a> <a id="434" href="Helper-Definitions.html#434" class="Bound">e</a><a id="435" class="Symbol">}</a> <a id="437" class="Symbol">{</a><a id="438" href="Helper-Definitions.html#438" class="Bound">𝒞</a> <a id="440" class="Symbol">:</a> <a id="442" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="451" href="Helper-Definitions.html#430" class="Bound">o</a> <a id="453" href="Helper-Definitions.html#432" class="Bound">ℓ</a> <a id="455" href="Helper-Definitions.html#434" class="Bound">e</a><a id="456" class="Symbol">}</a> <a id="458" class="Symbol">{</a><a id="459" href="Helper-Definitions.html#459" class="Bound">o&#39;</a> <a id="462" href="Helper-Definitions.html#462" class="Bound">ℓ&#39;</a> <a id="465" href="Helper-Definitions.html#465" class="Bound">e&#39;</a> <a id="468" class="Symbol">:</a> <a id="470" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="475" class="Symbol">}</a> <a id="477" class="Symbol">{</a><a id="478" href="Helper-Definitions.html#478" class="Bound">𝒟</a> <a id="480" class="Symbol">:</a> <a id="482" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="491" href="Helper-Definitions.html#459" class="Bound">o&#39;</a> <a id="494" href="Helper-Definitions.html#462" class="Bound">ℓ&#39;</a> <a id="497" href="Helper-Definitions.html#465" class="Bound">e&#39;</a><a id="499" class="Symbol">}</a> <a id="501" class="Symbol">(</a><a id="502" href="Helper-Definitions.html#502" class="Bound">F</a> <a id="504" class="Symbol">:</a> <a id="506" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="514" href="Helper-Definitions.html#478" class="Bound">𝒟</a> <a id="516" href="Helper-Definitions.html#438" class="Bound">𝒞</a><a id="517" class="Symbol">)</a> <a id="519" class="Symbol">:</a> <a id="521" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="525" class="Symbol">(</a><a id="526" href="Helper-Definitions.html#430" class="Bound">o</a> <a id="528" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="530" href="Helper-Definitions.html#432" class="Bound">ℓ</a> <a id="532" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="534" href="Helper-Definitions.html#434" class="Bound">e</a> <a id="536" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="538" href="Helper-Definitions.html#459" class="Bound">o&#39;</a> <a id="541" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="543" href="Helper-Definitions.html#462" class="Bound">ℓ&#39;</a> <a id="546" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="548" href="Helper-Definitions.html#465" class="Bound">e&#39;</a><a id="550" class="Symbol">)</a> <a id="552" class="Keyword">where</a>
  <a id="560" class="Comment">-- A more explicit definition of &#39;Full&#39;ness of a functor F.</a>
  <a id="622" class="Keyword">private</a>
    <a id="634" class="Keyword">module</a> <a id="Full-≈.𝒞"></a><a id="641" href="Helper-Definitions.html#641" class="Module">𝒞</a> <a id="643" class="Symbol">=</a> <a id="645" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="654" href="Helper-Definitions.html#438" class="Bound">𝒞</a>
    <a id="660" class="Keyword">module</a> <a id="Full-≈.𝒟"></a><a id="667" href="Helper-Definitions.html#667" class="Module">𝒟</a> <a id="669" class="Symbol">=</a> <a id="671" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="680" href="Helper-Definitions.html#478" class="Bound">𝒟</a>
    <a id="686" class="Keyword">module</a> <a id="Full-≈.F"></a><a id="693" href="Helper-Definitions.html#693" class="Module">F</a> <a id="695" class="Symbol">=</a> <a id="697" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="705" href="Helper-Definitions.html#502" class="Bound">F</a>
  <a id="709" class="Keyword">field</a>
    <a id="Full-≈.preimage"></a><a id="719" href="Helper-Definitions.html#719" class="Field">preimage</a> <a id="728" class="Symbol">:</a> <a id="730" class="Symbol">∀</a> <a id="732" class="Symbol">(</a><a id="733" href="Helper-Definitions.html#733" class="Bound">X</a> <a id="735" href="Helper-Definitions.html#735" class="Bound">Y</a> <a id="737" class="Symbol">:</a> <a id="739" href="Categories.Category.Core.html#559" class="Function">𝒟.Obj</a><a id="744" class="Symbol">)</a> <a id="746" class="Symbol">→</a> <a id="748" href="Helper-Definitions.html#438" class="Bound">𝒞</a> <a id="750" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="752" href="Categories.Functor.Core.html#797" class="Function">F.₀</a> <a id="756" href="Helper-Definitions.html#733" class="Bound">X</a> <a id="758" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="760" href="Categories.Functor.Core.html#797" class="Function">F.₀</a> <a id="764" href="Helper-Definitions.html#735" class="Bound">Y</a> <a id="766" href="Categories.Category.html#502" class="Function Operator">]</a> <a id="768" class="Symbol">→</a> <a id="770" href="Helper-Definitions.html#478" class="Bound">𝒟</a> <a id="772" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="774" href="Helper-Definitions.html#733" class="Bound">X</a> <a id="776" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="778" href="Helper-Definitions.html#735" class="Bound">Y</a> <a id="780" href="Categories.Category.html#502" class="Function Operator">]</a>
    <a id="Full-≈.preimage-prop"></a><a id="786" href="Helper-Definitions.html#786" class="Field">preimage-prop</a> <a id="800" class="Symbol">:</a> <a id="802" class="Symbol">∀</a> <a id="804" class="Symbol">(</a><a id="805" href="Helper-Definitions.html#805" class="Bound">X</a> <a id="807" href="Helper-Definitions.html#807" class="Bound">Y</a> <a id="809" class="Symbol">:</a> <a id="811" href="Categories.Category.Core.html#559" class="Function">𝒟.Obj</a><a id="816" class="Symbol">)</a> <a id="818" class="Symbol">→</a> <a id="820" class="Symbol">(</a><a id="821" href="Helper-Definitions.html#821" class="Bound">f</a> <a id="823" class="Symbol">:</a> <a id="825" href="Helper-Definitions.html#438" class="Bound">𝒞</a> <a id="827" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="829" href="Categories.Functor.Core.html#797" class="Function">F.₀</a> <a id="833" href="Helper-Definitions.html#805" class="Bound">X</a> <a id="835" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="837" href="Categories.Functor.Core.html#797" class="Function">F.₀</a> <a id="841" href="Helper-Definitions.html#807" class="Bound">Y</a> <a id="843" href="Categories.Category.html#502" class="Function Operator">]</a><a id="844" class="Symbol">)</a> <a id="846" class="Symbol">→</a> <a id="848" href="Helper-Definitions.html#438" class="Bound">𝒞</a> <a id="850" href="Categories.Category.html#609" class="Function Operator">[</a> <a id="852" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="856" class="Symbol">(</a><a id="857" href="Helper-Definitions.html#719" class="Field">preimage</a> <a id="866" href="Helper-Definitions.html#805" class="Bound">X</a> <a id="868" href="Helper-Definitions.html#807" class="Bound">Y</a> <a id="870" href="Helper-Definitions.html#821" class="Bound">f</a><a id="871" class="Symbol">)</a> <a id="873" href="Categories.Category.html#609" class="Function Operator">≈</a> <a id="875" href="Helper-Definitions.html#821" class="Bound">f</a> <a id="877" href="Categories.Category.html#609" class="Function Operator">]</a>

<a id="880" class="Keyword">record</a>  <a id="singleton-hom"></a><a id="888" href="Helper-Definitions.html#888" class="Record">singleton-hom</a> <a id="902" class="Symbol">{</a><a id="903" href="Helper-Definitions.html#903" class="Bound">o</a> <a id="905" href="Helper-Definitions.html#905" class="Bound">ℓ</a> <a id="907" href="Helper-Definitions.html#907" class="Bound">e</a><a id="908" class="Symbol">}</a> <a id="910" class="Symbol">(</a><a id="911" href="Helper-Definitions.html#911" class="Bound">𝒞</a> <a id="913" class="Symbol">:</a> <a id="915" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="924" href="Helper-Definitions.html#903" class="Bound">o</a> <a id="926" href="Helper-Definitions.html#905" class="Bound">ℓ</a> <a id="928" href="Helper-Definitions.html#907" class="Bound">e</a><a id="929" class="Symbol">)</a> <a id="931" class="Symbol">(</a><a id="932" href="Helper-Definitions.html#932" class="Bound">X</a> <a id="934" href="Helper-Definitions.html#934" class="Bound">Y</a> <a id="936" class="Symbol">:</a> <a id="938" href="Categories.Category.Core.html#559" class="Field">Category.Obj</a> <a id="951" href="Helper-Definitions.html#911" class="Bound">𝒞</a><a id="952" class="Symbol">)</a> <a id="954" class="Symbol">:</a> <a id="956" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="960" class="Symbol">(</a><a id="961" href="Helper-Definitions.html#905" class="Bound">ℓ</a> <a id="963" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="965" href="Helper-Definitions.html#907" class="Bound">e</a><a id="966" class="Symbol">)</a> <a id="968" class="Keyword">where</a>
  <a id="976" class="Comment">-- the fact that a hom-setoid (from X to Y) is a singleton (up to ≈)</a>
  <a id="1047" class="Keyword">field</a>
    <a id="singleton-hom.arr"></a><a id="1057" href="Helper-Definitions.html#1057" class="Field">arr</a> <a id="1061" class="Symbol">:</a> <a id="1063" href="Helper-Definitions.html#911" class="Bound">𝒞</a> <a id="1065" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="1067" href="Helper-Definitions.html#932" class="Bound">X</a> <a id="1069" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="1071" href="Helper-Definitions.html#934" class="Bound">Y</a> <a id="1073" href="Categories.Category.html#502" class="Function Operator">]</a>
    <a id="singleton-hom.unique"></a><a id="1079" href="Helper-Definitions.html#1079" class="Field">unique</a> <a id="1086" class="Symbol">:</a> <a id="1088" class="Symbol">∀</a> <a id="1090" class="Symbol">(</a><a id="1091" href="Helper-Definitions.html#1091" class="Bound">f</a> <a id="1093" class="Symbol">:</a> <a id="1095" href="Helper-Definitions.html#911" class="Bound">𝒞</a> <a id="1097" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="1099" href="Helper-Definitions.html#932" class="Bound">X</a> <a id="1101" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="1103" href="Helper-Definitions.html#934" class="Bound">Y</a> <a id="1105" href="Categories.Category.html#502" class="Function Operator">]</a><a id="1106" class="Symbol">)</a> <a id="1108" class="Symbol">→</a> <a id="1110" href="Helper-Definitions.html#911" class="Bound">𝒞</a> <a id="1112" href="Categories.Category.html#609" class="Function Operator">[</a> <a id="1114" href="Helper-Definitions.html#1057" class="Field">arr</a> <a id="1118" href="Categories.Category.html#609" class="Function Operator">≈</a> <a id="1120" href="Helper-Definitions.html#1091" class="Bound">f</a> <a id="1122" href="Categories.Category.html#609" class="Function Operator">]</a>

  <a id="singleton-hom.unique₂"></a><a id="1127" href="Helper-Definitions.html#1127" class="Function">unique₂</a> <a id="1135" class="Symbol">:</a> <a id="1137" class="Symbol">∀</a> <a id="1139" class="Symbol">(</a><a id="1140" href="Helper-Definitions.html#1140" class="Bound">f</a> <a id="1142" href="Helper-Definitions.html#1142" class="Bound">g</a> <a id="1144" class="Symbol">:</a> <a id="1146" href="Helper-Definitions.html#911" class="Bound">𝒞</a> <a id="1148" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="1150" href="Helper-Definitions.html#932" class="Bound">X</a> <a id="1152" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="1154" href="Helper-Definitions.html#934" class="Bound">Y</a> <a id="1156" href="Categories.Category.html#502" class="Function Operator">]</a><a id="1157" class="Symbol">)</a> <a id="1159" class="Symbol">→</a> <a id="1161" href="Helper-Definitions.html#911" class="Bound">𝒞</a> <a id="1163" href="Categories.Category.html#609" class="Function Operator">[</a> <a id="1165" href="Helper-Definitions.html#1140" class="Bound">f</a> <a id="1167" href="Categories.Category.html#609" class="Function Operator">≈</a> <a id="1169" href="Helper-Definitions.html#1142" class="Bound">g</a> <a id="1171" href="Categories.Category.html#609" class="Function Operator">]</a>
  <a id="1175" href="Helper-Definitions.html#1127" class="Function">unique₂</a> <a id="1183" href="Helper-Definitions.html#1183" class="Bound">f</a> <a id="1185" href="Helper-Definitions.html#1185" class="Bound">g</a> <a id="1187" class="Symbol">=</a>
    <a id="1193" class="Keyword">let</a> <a id="1197" class="Keyword">open</a> <a id="1202" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="1211" href="Helper-Definitions.html#911" class="Bound">𝒞</a> <a id="1213" class="Keyword">in</a>
    <a id="1220" href="Relation.Binary.Structures.html#1693" class="Function">Equiv.trans</a> <a id="1232" class="Symbol">(</a><a id="1233" href="Relation.Binary.Structures.html#1667" class="Function">Equiv.sym</a> <a id="1243" class="Symbol">(</a><a id="1244" href="Helper-Definitions.html#1079" class="Field">unique</a> <a id="1251" href="Helper-Definitions.html#1183" class="Bound">f</a><a id="1252" class="Symbol">))</a> <a id="1255" class="Symbol">(</a><a id="1256" href="Helper-Definitions.html#1079" class="Field">unique</a> <a id="1263" href="Helper-Definitions.html#1185" class="Bound">g</a><a id="1264" class="Symbol">)</a>

<a id="_[_=∃!=&gt;_]"></a><a id="1267" href="Helper-Definitions.html#1267" class="Function Operator">_[_=∃!=&gt;_]</a> <a id="1278" class="Symbol">:</a> <a id="1280" class="Symbol">{</a><a id="1281" href="Helper-Definitions.html#1281" class="Bound">o</a> <a id="1283" href="Helper-Definitions.html#1283" class="Bound">ℓ</a> <a id="1285" href="Helper-Definitions.html#1285" class="Bound">e</a> <a id="1287" class="Symbol">:</a> <a id="1289" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1294" class="Symbol">}</a> <a id="1296" class="Symbol">→</a> <a id="1298" class="Symbol">(</a><a id="1299" href="Helper-Definitions.html#1299" class="Bound">𝒞</a> <a id="1301" class="Symbol">:</a> <a id="1303" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="1312" href="Helper-Definitions.html#1281" class="Bound">o</a> <a id="1314" href="Helper-Definitions.html#1283" class="Bound">ℓ</a> <a id="1316" href="Helper-Definitions.html#1285" class="Bound">e</a><a id="1317" class="Symbol">)</a> <a id="1319" class="Symbol">(</a><a id="1320" href="Helper-Definitions.html#1320" class="Bound">X</a> <a id="1322" href="Helper-Definitions.html#1322" class="Bound">Y</a> <a id="1324" class="Symbol">:</a> <a id="1326" href="Categories.Category.Core.html#559" class="Field">Category.Obj</a> <a id="1339" href="Helper-Definitions.html#1299" class="Bound">𝒞</a><a id="1340" class="Symbol">)</a> <a id="1342" class="Symbol">→</a> <a id="1344" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1348" class="Symbol">_</a>
<a id="1350" href="Helper-Definitions.html#1267" class="Function Operator">_[_=∃!=&gt;_]</a> <a id="1361" class="Symbol">=</a> <a id="1363" href="Helper-Definitions.html#888" class="Record">singleton-hom</a>


<a id="_&lt;===&gt;_"></a><a id="1379" href="Helper-Definitions.html#1379" class="Function Operator">_&lt;===&gt;_</a> <a id="1387" class="Symbol">:</a> <a id="1389" class="Symbol">∀</a> <a id="1391" class="Symbol">{</a><a id="1392" href="Helper-Definitions.html#1392" class="Bound">a</a> <a id="1394" href="Helper-Definitions.html#1394" class="Bound">b</a> <a id="1396" class="Symbol">:</a> <a id="1398" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1403" class="Symbol">}</a> <a id="1405" class="Symbol">→</a> <a id="1407" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1411" href="Helper-Definitions.html#1392" class="Bound">a</a> <a id="1413" class="Symbol">→</a> <a id="1415" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1419" href="Helper-Definitions.html#1394" class="Bound">b</a> <a id="1421" class="Symbol">→</a> <a id="1423" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1427" class="Symbol">(</a><a id="1428" href="Helper-Definitions.html#1392" class="Bound">a</a> <a id="1430" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1432" href="Helper-Definitions.html#1394" class="Bound">b</a><a id="1433" class="Symbol">)</a>
<a id="1435" href="Helper-Definitions.html#1379" class="Function Operator">_&lt;===&gt;_</a> <a id="1443" href="Helper-Definitions.html#1443" class="Bound">x</a> <a id="1445" href="Helper-Definitions.html#1445" class="Bound">y</a> <a id="1447" class="Symbol">=</a> <a id="1449" class="Symbol">(</a><a id="1450" href="Helper-Definitions.html#1443" class="Bound">x</a> <a id="1452" class="Symbol">→</a> <a id="1454" href="Helper-Definitions.html#1445" class="Bound">y</a><a id="1455" class="Symbol">)</a> <a id="1457" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="1459" class="Symbol">(</a><a id="1460" href="Helper-Definitions.html#1445" class="Bound">y</a> <a id="1462" class="Symbol">→</a> <a id="1464" href="Helper-Definitions.html#1443" class="Bound">x</a><a id="1465" class="Symbol">)</a>
<a id="1467" class="Keyword">infix</a> <a id="1473" class="Number">-5</a> <a id="1476" href="Helper-Definitions.html#1379" class="Function Operator">_&lt;===&gt;_</a>

<a id="1485" class="Keyword">private</a>
  <a id="1495" class="Keyword">variable</a>
    <a id="1508" href="Helper-Definitions.html#1508" class="Generalizable">o</a> <a id="1510" href="Helper-Definitions.html#1510" class="Generalizable">ℓ</a> <a id="1512" href="Helper-Definitions.html#1512" class="Generalizable">e</a> <a id="1514" class="Symbol">:</a> <a id="1516" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="1526" href="Helper-Definitions.html#1526" class="Generalizable">C</a> <a id="1528" href="Helper-Definitions.html#1528" class="Generalizable">D</a> <a id="1530" href="Helper-Definitions.html#1530" class="Generalizable">J</a> <a id="1532" href="Helper-Definitions.html#1532" class="Generalizable">J′</a> <a id="1535" class="Symbol">:</a> <a id="1537" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="1546" href="Helper-Definitions.html#1508" class="Generalizable">o</a> <a id="1548" href="Helper-Definitions.html#1510" class="Generalizable">ℓ</a> <a id="1550" href="Helper-Definitions.html#1512" class="Generalizable">e</a>

<a id="1553" class="Keyword">module</a> <a id="1560" href="Helper-Definitions.html#1560" class="Module">_</a> <a id="1562" class="Symbol">{</a><a id="1563" href="Helper-Definitions.html#1563" class="Bound">F</a> <a id="1565" class="Symbol">:</a> <a id="1567" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="1575" href="Helper-Definitions.html#1530" class="Generalizable">J</a> <a id="1577" href="Helper-Definitions.html#1526" class="Generalizable">C</a><a id="1578" class="Symbol">}</a> <a id="1580" class="Symbol">(</a><a id="1581" href="Helper-Definitions.html#1581" class="Bound">G</a> <a id="1583" class="Symbol">:</a> <a id="1585" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="1593" href="Helper-Definitions.html#1526" class="Generalizable">C</a> <a id="1595" href="Helper-Definitions.html#1528" class="Generalizable">D</a><a id="1596" class="Symbol">)</a> <a id="1598" class="Keyword">where</a>
  <a id="1606" class="Keyword">private</a>
    <a id="1618" class="Keyword">module</a> <a id="1625" href="Helper-Definitions.html#1625" class="Module">C</a> <a id="1627" class="Symbol">=</a> <a id="1629" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="1638" href="Helper-Definitions.html#1577" class="Bound">C</a>
    <a id="1644" class="Keyword">module</a> <a id="1651" href="Helper-Definitions.html#1651" class="Module">D</a> <a id="1653" class="Symbol">=</a> <a id="1655" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="1664" href="Helper-Definitions.html#1595" class="Bound">D</a>
    <a id="1670" class="Keyword">module</a> <a id="1677" href="Helper-Definitions.html#1677" class="Module">F</a> <a id="1679" class="Symbol">=</a> <a id="1681" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="1689" href="Helper-Definitions.html#1563" class="Bound">F</a>
    <a id="1695" class="Keyword">module</a> <a id="1702" href="Helper-Definitions.html#1702" class="Module">G</a> <a id="1704" class="Symbol">=</a> <a id="1706" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="1714" href="Helper-Definitions.html#1581" class="Bound">G</a>
    <a id="1720" class="Keyword">module</a> <a id="1727" href="Helper-Definitions.html#1727" class="Module">CF</a> <a id="1730" class="Symbol">=</a> <a id="1732" href="Categories.Diagram.Cocone.html#534" class="Module">Cocone</a> <a id="1739" href="Helper-Definitions.html#1563" class="Bound">F</a>
    <a id="1745" href="Helper-Definitions.html#1745" class="Function">GF</a> <a id="1748" class="Symbol">=</a> <a id="1750" href="Helper-Definitions.html#1581" class="Bound">G</a> <a id="1752" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="1755" href="Helper-Definitions.html#1563" class="Bound">F</a>
    <a id="1761" class="Keyword">module</a> <a id="1768" href="Helper-Definitions.html#1768" class="Module">CGF</a> <a id="1772" class="Symbol">=</a> <a id="1774" href="Categories.Diagram.Cocone.html#534" class="Module">Cocone</a> <a id="1781" href="Helper-Definitions.html#1745" class="Function">GF</a>

  <a id="1787" href="Helper-Definitions.html#1787" class="Function">F-map-Cocone-Functor</a> <a id="1808" class="Symbol">:</a> <a id="1810" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="1818" class="Symbol">(</a><a id="1819" href="Categories.Category.Construction.Cocones.html#731" class="Function">Cocones</a> <a id="1827" href="Helper-Definitions.html#1563" class="Bound">F</a><a id="1828" class="Symbol">)</a> <a id="1830" class="Symbol">(</a><a id="1831" href="Categories.Category.Construction.Cocones.html#731" class="Function">Cocones</a> <a id="1839" class="Symbol">(</a><a id="1840" href="Helper-Definitions.html#1581" class="Bound">G</a> <a id="1842" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="1845" href="Helper-Definitions.html#1563" class="Bound">F</a><a id="1846" class="Symbol">))</a>
  <a id="1851" href="Helper-Definitions.html#1787" class="Function">F-map-Cocone-Functor</a> <a id="1872" class="Symbol">=</a> <a id="1874" class="Keyword">record</a>
     <a id="1886" class="Symbol">{</a> <a id="1888" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="1891" class="Symbol">=</a> <a id="1893" href="Categories.Diagram.Cocone.Properties.html#856" class="Function">F-map-Coconeˡ</a> <a id="1907" href="Helper-Definitions.html#1581" class="Bound">G</a>
     <a id="1914" class="Symbol">;</a> <a id="1916" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="1919" class="Symbol">=</a> <a id="1921" href="Categories.Diagram.Cocone.Properties.html#1072" class="Function">F-map-Cocone⇒ˡ</a> <a id="1936" href="Helper-Definitions.html#1581" class="Bound">G</a>
     <a id="1943" class="Symbol">;</a> <a id="1945" href="Categories.Functor.Core.html#511" class="Field">identity</a> <a id="1954" class="Symbol">=</a> <a id="1956" class="Symbol">λ</a> <a id="1958" class="Symbol">{</a><a id="1959" href="Helper-Definitions.html#1959" class="Bound">A</a><a id="1960" class="Symbol">}</a> <a id="1962" class="Symbol">→</a> <a id="1964" href="Categories.Functor.Core.html#511" class="Field">G.identity</a>
     <a id="1980" class="Symbol">;</a> <a id="1982" href="Categories.Functor.Core.html#565" class="Field">homomorphism</a> <a id="1995" class="Symbol">=</a> <a id="1997" class="Symbol">λ</a> <a id="1999" class="Symbol">{</a><a id="2000" href="Helper-Definitions.html#2000" class="Bound">X</a><a id="2001" class="Symbol">}</a> <a id="2003" class="Symbol">{</a><a id="2004" href="Helper-Definitions.html#2004" class="Bound">Y</a><a id="2005" class="Symbol">}</a> <a id="2007" class="Symbol">{</a><a id="2008" href="Helper-Definitions.html#2008" class="Bound">Z</a><a id="2009" class="Symbol">}</a> <a id="2011" class="Symbol">{</a><a id="2012" href="Helper-Definitions.html#2012" class="Bound">f</a><a id="2013" class="Symbol">}</a> <a id="2015" class="Symbol">{</a><a id="2016" href="Helper-Definitions.html#2016" class="Bound">g</a><a id="2017" class="Symbol">}</a> <a id="2019" class="Symbol">→</a> <a id="2021" href="Categories.Functor.Core.html#565" class="Field">G.homomorphism</a>
     <a id="2041" class="Symbol">;</a> <a id="2043" href="Categories.Functor.Core.html#696" class="Field">F-resp-≈</a> <a id="2052" class="Symbol">=</a> <a id="2054" href="Categories.Functor.Core.html#696" class="Field">G.F-resp-≈</a>
     <a id="2070" class="Symbol">}</a>
</pre></body></html>

==> anc/html/Induction.WellFounded.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Induction.WellFounded</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Well-founded induction</a>
<a id="132" class="Comment">------------------------------------------------------------------------</a>

<a id="206" class="Symbol">{-#</a> <a id="210" class="Keyword">OPTIONS</a> <a id="218" class="Pragma">--cubical-compatible</a> <a id="239" class="Pragma">--safe</a> <a id="246" class="Symbol">#-}</a>

<a id="251" class="Keyword">module</a> <a id="258" href="Induction.WellFounded.html" class="Module">Induction.WellFounded</a> <a id="280" class="Keyword">where</a>

<a id="287" class="Keyword">open</a> <a id="292" class="Keyword">import</a> <a id="299" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="317" class="Keyword">using</a> <a id="323" class="Symbol">(</a><a id="324" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a><a id="325" class="Symbol">;</a> <a id="327" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="330" class="Symbol">;</a> <a id="332" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="337" class="Symbol">;</a> <a id="339" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="344" class="Symbol">)</a>
<a id="346" class="Keyword">open</a> <a id="351" class="Keyword">import</a> <a id="358" href="Function.Base.html" class="Module">Function.Base</a> <a id="372" class="Keyword">using</a> <a id="378" class="Symbol">(</a><a id="379" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="382" class="Symbol">;</a> <a id="384" href="Function.Base.html#1657" class="Function">flip</a><a id="388" class="Symbol">;</a> <a id="390" href="Function.Base.html#6337" class="Function Operator">_on_</a><a id="394" class="Symbol">)</a>
<a id="396" class="Keyword">open</a> <a id="401" class="Keyword">import</a> <a id="408" href="Induction.html" class="Module">Induction</a>
  <a id="420" class="Keyword">using</a> <a id="426" class="Symbol">(</a><a id="427" href="Induction.html#1006" class="Function">RecStruct</a><a id="436" class="Symbol">;</a> <a id="438" href="Induction.html#1165" class="Function">RecursorBuilder</a><a id="453" class="Symbol">;</a> <a id="455" href="Induction.html#1340" class="Function">Recursor</a><a id="463" class="Symbol">;</a> <a id="465" href="Induction.html#1485" class="Function">build</a>
        <a id="479" class="Symbol">;</a> <a id="481" href="Induction.html#1658" class="Function">SubsetRecursorBuilder</a><a id="502" class="Symbol">;</a> <a id="504" href="Induction.html#1780" class="Function">SubsetRecursor</a><a id="518" class="Symbol">;</a> <a id="520" href="Induction.html#1884" class="Function">subsetBuild</a><a id="531" class="Symbol">)</a>
<a id="533" class="Keyword">open</a> <a id="538" class="Keyword">import</a> <a id="545" href="Level.html" class="Module">Level</a> <a id="551" class="Keyword">using</a> <a id="557" class="Symbol">(</a><a id="558" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="563" class="Symbol">;</a> <a id="565" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="568" class="Symbol">)</a>
<a id="570" class="Keyword">open</a> <a id="575" class="Keyword">import</a> <a id="582" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="603" class="Keyword">using</a> <a id="609" class="Symbol">(</a><a id="610" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="613" class="Symbol">)</a>
<a id="615" class="Keyword">open</a> <a id="620" class="Keyword">import</a> <a id="627" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a>
  <a id="657" class="Keyword">using</a> <a id="663" class="Symbol">(</a><a id="664" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a><a id="673" class="Symbol">;</a> <a id="675" href="Relation.Binary.Definitions.html#2517" class="Function">Asymmetric</a><a id="685" class="Symbol">;</a> <a id="687" href="Relation.Binary.Definitions.html#2405" class="Function">Irreflexive</a>
        <a id="707" class="Symbol">;</a> <a id="709" href="Relation.Binary.Definitions.html#5761" class="Function Operator">_Respects₂_</a><a id="720" class="Symbol">;</a> <a id="722" href="Relation.Binary.Definitions.html#5433" class="Function Operator">_Respectsʳ_</a><a id="733" class="Symbol">;</a> <a id="735" href="Relation.Binary.Definitions.html#5277" class="Function Operator">_Respects_</a><a id="745" class="Symbol">)</a>
<a id="747" class="Keyword">open</a> <a id="752" class="Keyword">import</a> <a id="759" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="802" class="Keyword">using</a> <a id="808" class="Symbol">(</a><a id="809" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="812" class="Symbol">;</a> <a id="814" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="818" class="Symbol">)</a>
<a id="820" class="Keyword">open</a> <a id="825" class="Keyword">import</a> <a id="832" href="Relation.Binary.Consequences.html" class="Module">Relation.Binary.Consequences</a> <a id="861" class="Keyword">using</a> <a id="867" class="Symbol">(</a><a id="868" href="Relation.Binary.Consequences.html#5029" class="Function">asym⇒irr</a><a id="876" class="Symbol">)</a>
<a id="878" class="Keyword">open</a> <a id="883" class="Keyword">import</a> <a id="890" href="Relation.Unary.html" class="Module">Relation.Unary</a>
  <a id="907" class="Keyword">using</a> <a id="913" class="Symbol">(</a><a id="914" href="Relation.Unary.html#1178" class="Function">Pred</a><a id="918" class="Symbol">;</a> <a id="920" href="Relation.Unary.html#2703" class="Function Operator">_⊆′_</a><a id="924" class="Symbol">;</a> <a id="926" href="Relation.Unary.html#2046" class="Function Operator">_⊆_</a><a id="929" class="Symbol">;</a> <a id="931" href="Relation.Unary.html#5060" class="Function Operator">_⇒_</a><a id="934" class="Symbol">;</a> <a id="936" href="Relation.Unary.html#3655" class="Function">Universal</a><a id="945" class="Symbol">;</a> <a id="947" href="Relation.Unary.html#3793" class="Function">IUniversal</a><a id="957" class="Symbol">;</a> <a id="959" href="Relation.Unary.html#4277" class="Function">Stable</a><a id="965" class="Symbol">;</a> <a id="967" href="Relation.Unary.html#3419" class="Function">Empty</a><a id="972" class="Symbol">)</a>
<a id="974" class="Keyword">open</a> <a id="979" class="Keyword">import</a> <a id="986" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a> <a id="1017" class="Keyword">using</a> <a id="1023" class="Symbol">(</a><a id="1024" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬_</a><a id="1026" class="Symbol">)</a>

<a id="1029" class="Keyword">private</a>
  <a id="1039" class="Keyword">variable</a>
    <a id="1052" href="Induction.WellFounded.html#1052" class="Generalizable">a</a> <a id="1054" href="Induction.WellFounded.html#1054" class="Generalizable">b</a> <a id="1056" href="Induction.WellFounded.html#1056" class="Generalizable">ℓ</a> <a id="1058" href="Induction.WellFounded.html#1058" class="Generalizable">ℓ₁</a> <a id="1061" href="Induction.WellFounded.html#1061" class="Generalizable">ℓ₂</a> <a id="1064" href="Induction.WellFounded.html#1064" class="Generalizable">r</a> <a id="1066" class="Symbol">:</a> <a id="1068" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="1078" href="Induction.WellFounded.html#1078" class="Generalizable">A</a> <a id="1080" class="Symbol">:</a> <a id="1082" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1086" href="Induction.WellFounded.html#1052" class="Generalizable">a</a>
    <a id="1092" href="Induction.WellFounded.html#1092" class="Generalizable">B</a> <a id="1094" class="Symbol">:</a> <a id="1096" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1100" href="Induction.WellFounded.html#1054" class="Generalizable">b</a>

<a id="1103" class="Comment">------------------------------------------------------------------------</a>
<a id="1176" class="Comment">-- Definitions</a>

<a id="1192" class="Comment">-- When using well-founded recursion you can recurse arbitrarily, as</a>
<a id="1261" class="Comment">-- long as the arguments become smaller, and &quot;smaller&quot; is</a>
<a id="1319" class="Comment">-- well-founded.</a>

<a id="WfRec"></a><a id="1337" href="Induction.WellFounded.html#1337" class="Function">WfRec</a> <a id="1343" class="Symbol">:</a> <a id="1345" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1349" href="Induction.WellFounded.html#1078" class="Generalizable">A</a> <a id="1351" href="Induction.WellFounded.html#1064" class="Generalizable">r</a> <a id="1353" class="Symbol">→</a> <a id="1355" class="Symbol">∀</a> <a id="1357" class="Symbol">{</a><a id="1358" href="Induction.WellFounded.html#1358" class="Bound">ℓ</a><a id="1359" class="Symbol">}</a> <a id="1361" class="Symbol">→</a> <a id="1363" href="Induction.html#1006" class="Function">RecStruct</a> <a id="1373" href="Induction.WellFounded.html#1078" class="Generalizable">A</a> <a id="1375" href="Induction.WellFounded.html#1358" class="Bound">ℓ</a> <a id="1377" class="Symbol">_</a>
<a id="1379" href="Induction.WellFounded.html#1337" class="Function">WfRec</a> <a id="1385" href="Induction.WellFounded.html#1385" class="Bound Operator">_&lt;_</a> <a id="1389" href="Induction.WellFounded.html#1389" class="Bound">P</a> <a id="1391" href="Induction.WellFounded.html#1391" class="Bound">x</a> <a id="1393" class="Symbol">=</a> <a id="1395" class="Symbol">∀</a> <a id="1397" class="Symbol">{</a><a id="1398" href="Induction.WellFounded.html#1398" class="Bound">y</a><a id="1399" class="Symbol">}</a> <a id="1401" class="Symbol">→</a> <a id="1403" href="Induction.WellFounded.html#1398" class="Bound">y</a> <a id="1405" href="Induction.WellFounded.html#1385" class="Bound Operator">&lt;</a> <a id="1407" href="Induction.WellFounded.html#1391" class="Bound">x</a> <a id="1409" class="Symbol">→</a> <a id="1411" href="Induction.WellFounded.html#1389" class="Bound">P</a> <a id="1413" href="Induction.WellFounded.html#1398" class="Bound">y</a>

<a id="1416" class="Comment">-- The accessibility predicate: x is accessible if everything which is</a>
<a id="1487" class="Comment">-- smaller than x is also accessible (inductively).</a>

<a id="1540" class="Keyword">data</a> <a id="Acc"></a><a id="1545" href="Induction.WellFounded.html#1545" class="Datatype">Acc</a> <a id="1549" class="Symbol">{</a><a id="1550" href="Induction.WellFounded.html#1550" class="Bound">A</a> <a id="1552" class="Symbol">:</a> <a id="1554" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1558" href="Induction.WellFounded.html#1052" class="Generalizable">a</a><a id="1559" class="Symbol">}</a> <a id="1561" class="Symbol">(</a><a id="1562" href="Induction.WellFounded.html#1562" class="Bound Operator">_&lt;_</a> <a id="1566" class="Symbol">:</a> <a id="1568" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1572" href="Induction.WellFounded.html#1550" class="Bound">A</a> <a id="1574" href="Induction.WellFounded.html#1056" class="Generalizable">ℓ</a><a id="1575" class="Symbol">)</a> <a id="1577" class="Symbol">(</a><a id="1578" href="Induction.WellFounded.html#1578" class="Bound">x</a> <a id="1580" class="Symbol">:</a> <a id="1582" href="Induction.WellFounded.html#1550" class="Bound">A</a><a id="1583" class="Symbol">)</a> <a id="1585" class="Symbol">:</a> <a id="1587" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1591" class="Symbol">(</a><a id="1592" href="Induction.WellFounded.html#1558" class="Bound">a</a> <a id="1594" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1596" href="Induction.WellFounded.html#1574" class="Bound">ℓ</a><a id="1597" class="Symbol">)</a> <a id="1599" class="Keyword">where</a>
  <a id="Acc.acc"></a><a id="1607" href="Induction.WellFounded.html#1607" class="InductiveConstructor">acc</a> <a id="1611" class="Symbol">:</a> <a id="1613" class="Symbol">(</a><a id="1614" href="Induction.WellFounded.html#1614" class="Bound">rs</a> <a id="1617" class="Symbol">:</a> <a id="1619" href="Induction.WellFounded.html#1337" class="Function">WfRec</a> <a id="1625" href="Induction.WellFounded.html#1562" class="Bound Operator">_&lt;_</a> <a id="1629" class="Symbol">(</a><a id="1630" href="Induction.WellFounded.html#1545" class="Datatype">Acc</a> <a id="1634" href="Induction.WellFounded.html#1562" class="Bound Operator">_&lt;_</a><a id="1637" class="Symbol">)</a> <a id="1639" href="Induction.WellFounded.html#1578" class="Bound">x</a><a id="1640" class="Symbol">)</a> <a id="1642" class="Symbol">→</a> <a id="1644" href="Induction.WellFounded.html#1545" class="Datatype">Acc</a> <a id="1648" href="Induction.WellFounded.html#1562" class="Bound Operator">_&lt;_</a> <a id="1652" href="Induction.WellFounded.html#1578" class="Bound">x</a>

<a id="1655" class="Comment">-- The accessibility predicate encodes what it means to be</a>
<a id="1714" class="Comment">-- well-founded; if all elements are accessible, then _&lt;_ is</a>
<a id="1775" class="Comment">-- well-founded.</a>

<a id="WellFounded"></a><a id="1793" href="Induction.WellFounded.html#1793" class="Function">WellFounded</a> <a id="1805" class="Symbol">:</a> <a id="1807" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1811" href="Induction.WellFounded.html#1078" class="Generalizable">A</a> <a id="1813" href="Induction.WellFounded.html#1056" class="Generalizable">ℓ</a> <a id="1815" class="Symbol">→</a> <a id="1817" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1821" class="Symbol">_</a>
<a id="1823" href="Induction.WellFounded.html#1793" class="Function">WellFounded</a> <a id="1835" href="Induction.WellFounded.html#1835" class="Bound Operator">_&lt;_</a> <a id="1839" class="Symbol">=</a> <a id="1841" class="Symbol">∀</a> <a id="1843" href="Induction.WellFounded.html#1843" class="Bound">x</a> <a id="1845" class="Symbol">→</a> <a id="1847" href="Induction.WellFounded.html#1545" class="Datatype">Acc</a> <a id="1851" href="Induction.WellFounded.html#1835" class="Bound Operator">_&lt;_</a> <a id="1855" href="Induction.WellFounded.html#1843" class="Bound">x</a>

<a id="1858" class="Comment">------------------------------------------------------------------------</a>
<a id="1931" class="Comment">-- Basic properties</a>

<a id="acc-inverse"></a><a id="1952" href="Induction.WellFounded.html#1952" class="Function">acc-inverse</a> <a id="1964" class="Symbol">:</a> <a id="1966" class="Symbol">∀</a> <a id="1968" class="Symbol">{</a><a id="1969" href="Induction.WellFounded.html#1969" class="Bound Operator">_&lt;_</a> <a id="1973" class="Symbol">:</a> <a id="1975" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1979" href="Induction.WellFounded.html#1078" class="Generalizable">A</a> <a id="1981" href="Induction.WellFounded.html#1056" class="Generalizable">ℓ</a><a id="1982" class="Symbol">}</a> <a id="1984" class="Symbol">{</a><a id="1985" href="Induction.WellFounded.html#1985" class="Bound">x</a> <a id="1987" class="Symbol">:</a> <a id="1989" href="Induction.WellFounded.html#1078" class="Generalizable">A</a><a id="1990" class="Symbol">}</a> <a id="1992" class="Symbol">(</a><a id="1993" href="Induction.WellFounded.html#1993" class="Bound">q</a> <a id="1995" class="Symbol">:</a> <a id="1997" href="Induction.WellFounded.html#1545" class="Datatype">Acc</a> <a id="2001" href="Induction.WellFounded.html#1969" class="Bound Operator">_&lt;_</a> <a id="2005" href="Induction.WellFounded.html#1985" class="Bound">x</a><a id="2006" class="Symbol">)</a> <a id="2008" class="Symbol">→</a>
              <a id="2024" href="Induction.WellFounded.html#1337" class="Function">WfRec</a> <a id="2030" href="Induction.WellFounded.html#1969" class="Bound Operator">_&lt;_</a> <a id="2034" class="Symbol">(</a><a id="2035" href="Induction.WellFounded.html#1545" class="Datatype">Acc</a> <a id="2039" href="Induction.WellFounded.html#1969" class="Bound Operator">_&lt;_</a><a id="2042" class="Symbol">)</a> <a id="2044" href="Induction.WellFounded.html#1985" class="Bound">x</a>
<a id="2046" href="Induction.WellFounded.html#1952" class="Function">acc-inverse</a> <a id="2058" class="Symbol">(</a><a id="2059" href="Induction.WellFounded.html#1607" class="InductiveConstructor">acc</a> <a id="2063" href="Induction.WellFounded.html#2063" class="Bound">rs</a><a id="2065" class="Symbol">)</a> <a id="2067" href="Induction.WellFounded.html#2067" class="Bound">y&lt;x</a> <a id="2071" class="Symbol">=</a> <a id="2073" href="Induction.WellFounded.html#2063" class="Bound">rs</a> <a id="2076" href="Induction.WellFounded.html#2067" class="Bound">y&lt;x</a>

<a id="2081" class="Keyword">module</a> <a id="2088" href="Induction.WellFounded.html#2088" class="Module">_</a> <a id="2090" class="Symbol">{</a><a id="2091" href="Induction.WellFounded.html#2091" class="Bound Operator">_≈_</a> <a id="2095" class="Symbol">:</a> <a id="2097" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2101" href="Induction.WellFounded.html#1078" class="Generalizable">A</a> <a id="2103" href="Induction.WellFounded.html#1058" class="Generalizable">ℓ₁</a><a id="2105" class="Symbol">}</a> <a id="2107" class="Symbol">{</a><a id="2108" href="Induction.WellFounded.html#2108" class="Bound Operator">_&lt;_</a> <a id="2112" class="Symbol">:</a> <a id="2114" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2118" href="Induction.WellFounded.html#1078" class="Generalizable">A</a> <a id="2120" href="Induction.WellFounded.html#1061" class="Generalizable">ℓ₂</a><a id="2122" class="Symbol">}</a> <a id="2124" class="Keyword">where</a>

  <a id="2133" href="Induction.WellFounded.html#2133" class="Function">Acc-resp-flip-≈</a> <a id="2149" class="Symbol">:</a> <a id="2151" href="Induction.WellFounded.html#2108" class="Bound Operator">_&lt;_</a> <a id="2155" href="Relation.Binary.Definitions.html#5433" class="Function Operator">Respectsʳ</a> <a id="2165" class="Symbol">(</a><a id="2166" href="Function.Base.html#1657" class="Function">flip</a> <a id="2171" href="Induction.WellFounded.html#2091" class="Bound Operator">_≈_</a><a id="2174" class="Symbol">)</a> <a id="2176" class="Symbol">→</a> <a id="2178" class="Symbol">(</a><a id="2179" href="Induction.WellFounded.html#1545" class="Datatype">Acc</a> <a id="2183" href="Induction.WellFounded.html#2108" class="Bound Operator">_&lt;_</a><a id="2186" class="Symbol">)</a> <a id="2188" href="Relation.Binary.Definitions.html#5277" class="Function Operator">Respects</a> <a id="2197" href="Induction.WellFounded.html#2091" class="Bound Operator">_≈_</a>
  <a id="2203" href="Induction.WellFounded.html#2133" class="Function">Acc-resp-flip-≈</a> <a id="2219" href="Induction.WellFounded.html#2219" class="Bound">respʳ</a> <a id="2225" href="Induction.WellFounded.html#2225" class="Bound">x≈y</a> <a id="2229" class="Symbol">(</a><a id="2230" href="Induction.WellFounded.html#1607" class="InductiveConstructor">acc</a> <a id="2234" href="Induction.WellFounded.html#2234" class="Bound">rec</a><a id="2237" class="Symbol">)</a> <a id="2239" class="Symbol">=</a> <a id="2241" href="Induction.WellFounded.html#1607" class="InductiveConstructor">acc</a> <a id="2245" class="Symbol">λ</a> <a id="2247" href="Induction.WellFounded.html#2247" class="Bound">z&lt;y</a> <a id="2251" class="Symbol">→</a> <a id="2253" href="Induction.WellFounded.html#2234" class="Bound">rec</a> <a id="2257" class="Symbol">(</a><a id="2258" href="Induction.WellFounded.html#2219" class="Bound">respʳ</a> <a id="2264" href="Induction.WellFounded.html#2225" class="Bound">x≈y</a> <a id="2268" href="Induction.WellFounded.html#2247" class="Bound">z&lt;y</a><a id="2271" class="Symbol">)</a>

  <a id="2276" href="Induction.WellFounded.html#2276" class="Function">Acc-resp-≈</a> <a id="2287" class="Symbol">:</a> <a id="2289" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="2299" href="Induction.WellFounded.html#2091" class="Bound Operator">_≈_</a> <a id="2303" class="Symbol">→</a> <a id="2305" href="Induction.WellFounded.html#2108" class="Bound Operator">_&lt;_</a> <a id="2309" href="Relation.Binary.Definitions.html#5433" class="Function Operator">Respectsʳ</a> <a id="2319" href="Induction.WellFounded.html#2091" class="Bound Operator">_≈_</a> <a id="2323" class="Symbol">→</a> <a id="2325" class="Symbol">(</a><a id="2326" href="Induction.WellFounded.html#1545" class="Datatype">Acc</a> <a id="2330" href="Induction.WellFounded.html#2108" class="Bound Operator">_&lt;_</a><a id="2333" class="Symbol">)</a> <a id="2335" href="Relation.Binary.Definitions.html#5277" class="Function Operator">Respects</a> <a id="2344" href="Induction.WellFounded.html#2091" class="Bound Operator">_≈_</a>
  <a id="2350" href="Induction.WellFounded.html#2276" class="Function">Acc-resp-≈</a> <a id="2361" href="Induction.WellFounded.html#2361" class="Bound">sym</a> <a id="2365" href="Induction.WellFounded.html#2365" class="Bound">respʳ</a> <a id="2371" href="Induction.WellFounded.html#2371" class="Bound">x≈y</a> <a id="2375" href="Induction.WellFounded.html#2375" class="Bound">wf</a> <a id="2378" class="Symbol">=</a> <a id="2380" href="Induction.WellFounded.html#2133" class="Function">Acc-resp-flip-≈</a> <a id="2396" class="Symbol">(</a><a id="2397" href="Induction.WellFounded.html#2365" class="Bound">respʳ</a> <a id="2403" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2405" href="Induction.WellFounded.html#2361" class="Bound">sym</a><a id="2408" class="Symbol">)</a> <a id="2410" href="Induction.WellFounded.html#2371" class="Bound">x≈y</a> <a id="2414" href="Induction.WellFounded.html#2375" class="Bound">wf</a>

<a id="2418" class="Comment">------------------------------------------------------------------------</a>
<a id="2491" class="Comment">-- Well-founded induction for the subset of accessible elements:</a>

<a id="2557" class="Keyword">module</a> <a id="Some"></a><a id="2564" href="Induction.WellFounded.html#2564" class="Module">Some</a> <a id="2569" class="Symbol">{</a><a id="2570" href="Induction.WellFounded.html#2570" class="Bound Operator">_&lt;_</a> <a id="2574" class="Symbol">:</a> <a id="2576" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2580" href="Induction.WellFounded.html#1078" class="Generalizable">A</a> <a id="2582" href="Induction.WellFounded.html#1064" class="Generalizable">r</a><a id="2583" class="Symbol">}</a> <a id="2585" class="Symbol">{</a><a id="2586" href="Induction.WellFounded.html#2586" class="Bound">ℓ</a><a id="2587" class="Symbol">}</a> <a id="2589" class="Keyword">where</a>

  <a id="Some.wfRecBuilder"></a><a id="2598" href="Induction.WellFounded.html#2598" class="Function">wfRecBuilder</a> <a id="2611" class="Symbol">:</a> <a id="2613" href="Induction.html#1658" class="Function">SubsetRecursorBuilder</a> <a id="2635" class="Symbol">(</a><a id="2636" href="Induction.WellFounded.html#1545" class="Datatype">Acc</a> <a id="2640" href="Induction.WellFounded.html#2570" class="Bound Operator">_&lt;_</a><a id="2643" class="Symbol">)</a> <a id="2645" class="Symbol">(</a><a id="2646" href="Induction.WellFounded.html#1337" class="Function">WfRec</a> <a id="2652" href="Induction.WellFounded.html#2570" class="Bound Operator">_&lt;_</a> <a id="2656" class="Symbol">{</a><a id="2657" class="Argument">ℓ</a> <a id="2659" class="Symbol">=</a> <a id="2661" href="Induction.WellFounded.html#2586" class="Bound">ℓ</a><a id="2662" class="Symbol">})</a>
  <a id="2667" href="Induction.WellFounded.html#2598" class="Function">wfRecBuilder</a> <a id="2680" href="Induction.WellFounded.html#2680" class="Bound">P</a> <a id="2682" href="Induction.WellFounded.html#2682" class="Bound">f</a> <a id="2684" href="Induction.WellFounded.html#2684" class="Bound">x</a> <a id="2686" class="Symbol">(</a><a id="2687" href="Induction.WellFounded.html#1607" class="InductiveConstructor">acc</a> <a id="2691" href="Induction.WellFounded.html#2691" class="Bound">rs</a><a id="2693" class="Symbol">)</a> <a id="2695" class="Symbol">=</a> <a id="2697" class="Symbol">λ</a> <a id="2699" href="Induction.WellFounded.html#2699" class="Bound">y&lt;x</a> <a id="2703" class="Symbol">→</a> <a id="2705" href="Induction.WellFounded.html#2682" class="Bound">f</a> <a id="2707" class="Symbol">_</a> <a id="2709" class="Symbol">(</a><a id="2710" href="Induction.WellFounded.html#2598" class="Function">wfRecBuilder</a> <a id="2723" href="Induction.WellFounded.html#2680" class="Bound">P</a> <a id="2725" href="Induction.WellFounded.html#2682" class="Bound">f</a> <a id="2727" class="Symbol">_</a> <a id="2729" class="Symbol">(</a><a id="2730" href="Induction.WellFounded.html#2691" class="Bound">rs</a> <a id="2733" href="Induction.WellFounded.html#2699" class="Bound">y&lt;x</a><a id="2736" class="Symbol">))</a>

  <a id="Some.wfRec"></a><a id="2742" href="Induction.WellFounded.html#2742" class="Function">wfRec</a> <a id="2748" class="Symbol">:</a> <a id="2750" href="Induction.html#1780" class="Function">SubsetRecursor</a> <a id="2765" class="Symbol">(</a><a id="2766" href="Induction.WellFounded.html#1545" class="Datatype">Acc</a> <a id="2770" href="Induction.WellFounded.html#2570" class="Bound Operator">_&lt;_</a><a id="2773" class="Symbol">)</a> <a id="2775" class="Symbol">(</a><a id="2776" href="Induction.WellFounded.html#1337" class="Function">WfRec</a> <a id="2782" href="Induction.WellFounded.html#2570" class="Bound Operator">_&lt;_</a><a id="2785" class="Symbol">)</a>
  <a id="2789" href="Induction.WellFounded.html#2742" class="Function">wfRec</a> <a id="2795" class="Symbol">=</a> <a id="2797" href="Induction.html#1884" class="Function">subsetBuild</a> <a id="2809" href="Induction.WellFounded.html#2598" class="Function">wfRecBuilder</a>

  <a id="Some.unfold-wfRec"></a><a id="2825" href="Induction.WellFounded.html#2825" class="Function">unfold-wfRec</a> <a id="2838" class="Symbol">:</a> <a id="2840" class="Symbol">(</a><a id="2841" href="Induction.WellFounded.html#2841" class="Bound">P</a> <a id="2843" class="Symbol">:</a> <a id="2845" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2850" href="Induction.WellFounded.html#2580" class="Bound">A</a> <a id="2852" href="Induction.WellFounded.html#2586" class="Bound">ℓ</a><a id="2853" class="Symbol">)</a> <a id="2855" class="Symbol">(</a><a id="2856" href="Induction.WellFounded.html#2856" class="Bound">f</a> <a id="2858" class="Symbol">:</a> <a id="2860" href="Induction.WellFounded.html#1337" class="Function">WfRec</a> <a id="2866" href="Induction.WellFounded.html#2570" class="Bound Operator">_&lt;_</a> <a id="2870" href="Induction.WellFounded.html#2841" class="Bound">P</a> <a id="2872" href="Relation.Unary.html#2703" class="Function Operator">⊆′</a> <a id="2875" href="Induction.WellFounded.html#2841" class="Bound">P</a><a id="2876" class="Symbol">)</a> <a id="2878" class="Symbol">{</a><a id="2879" href="Induction.WellFounded.html#2879" class="Bound">x</a> <a id="2881" class="Symbol">:</a> <a id="2883" href="Induction.WellFounded.html#2580" class="Bound">A</a><a id="2884" class="Symbol">}</a> <a id="2886" class="Symbol">(</a><a id="2887" href="Induction.WellFounded.html#2887" class="Bound">q</a> <a id="2889" class="Symbol">:</a> <a id="2891" href="Induction.WellFounded.html#1545" class="Datatype">Acc</a> <a id="2895" href="Induction.WellFounded.html#2570" class="Bound Operator">_&lt;_</a> <a id="2899" href="Induction.WellFounded.html#2879" class="Bound">x</a><a id="2900" class="Symbol">)</a> <a id="2902" class="Symbol">→</a>
                 <a id="2921" href="Induction.WellFounded.html#2742" class="Function">wfRec</a> <a id="2927" href="Induction.WellFounded.html#2841" class="Bound">P</a> <a id="2929" href="Induction.WellFounded.html#2856" class="Bound">f</a> <a id="2931" href="Induction.WellFounded.html#2879" class="Bound">x</a> <a id="2933" href="Induction.WellFounded.html#2887" class="Bound">q</a> <a id="2935" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2937" href="Induction.WellFounded.html#2856" class="Bound">f</a> <a id="2939" href="Induction.WellFounded.html#2879" class="Bound">x</a> <a id="2941" class="Symbol">λ</a> <a id="2943" href="Induction.WellFounded.html#2943" class="Bound">y&lt;x</a> <a id="2947" class="Symbol">→</a> <a id="2949" href="Induction.WellFounded.html#2742" class="Function">wfRec</a> <a id="2955" href="Induction.WellFounded.html#2841" class="Bound">P</a> <a id="2957" href="Induction.WellFounded.html#2856" class="Bound">f</a> <a id="2959" class="Symbol">_</a> <a id="2961" class="Symbol">(</a><a id="2962" href="Induction.WellFounded.html#1952" class="Function">acc-inverse</a> <a id="2974" href="Induction.WellFounded.html#2887" class="Bound">q</a> <a id="2976" href="Induction.WellFounded.html#2943" class="Bound">y&lt;x</a><a id="2979" class="Symbol">)</a>
  <a id="2983" href="Induction.WellFounded.html#2825" class="Function">unfold-wfRec</a> <a id="2996" href="Induction.WellFounded.html#2996" class="Bound">P</a> <a id="2998" href="Induction.WellFounded.html#2998" class="Bound">f</a> <a id="3000" class="Symbol">(</a><a id="3001" href="Induction.WellFounded.html#1607" class="InductiveConstructor">acc</a> <a id="3005" href="Induction.WellFounded.html#3005" class="Bound">rs</a><a id="3007" class="Symbol">)</a> <a id="3009" class="Symbol">=</a> <a id="3011" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>


<a id="3018" class="Comment">------------------------------------------------------------------------</a>
<a id="3091" class="Comment">-- Well-founded induction for all elements, assuming they are all</a>
<a id="3157" class="Comment">-- accessible:</a>

<a id="3173" class="Keyword">module</a> <a id="All"></a><a id="3180" href="Induction.WellFounded.html#3180" class="Module">All</a> <a id="3184" class="Symbol">{</a><a id="3185" href="Induction.WellFounded.html#3185" class="Bound Operator">_&lt;_</a> <a id="3189" class="Symbol">:</a> <a id="3191" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3195" href="Induction.WellFounded.html#1078" class="Generalizable">A</a> <a id="3197" href="Induction.WellFounded.html#1064" class="Generalizable">r</a><a id="3198" class="Symbol">}</a> <a id="3200" class="Symbol">(</a><a id="3201" href="Induction.WellFounded.html#3201" class="Bound">wf</a> <a id="3204" class="Symbol">:</a> <a id="3206" href="Induction.WellFounded.html#1793" class="Function">WellFounded</a> <a id="3218" href="Induction.WellFounded.html#3185" class="Bound Operator">_&lt;_</a><a id="3221" class="Symbol">)</a> <a id="3223" href="Induction.WellFounded.html#3223" class="Bound">ℓ</a> <a id="3225" class="Keyword">where</a>

  <a id="All.wfRecBuilder"></a><a id="3234" href="Induction.WellFounded.html#3234" class="Function">wfRecBuilder</a> <a id="3247" class="Symbol">:</a> <a id="3249" href="Induction.html#1165" class="Function">RecursorBuilder</a> <a id="3265" class="Symbol">(</a><a id="3266" href="Induction.WellFounded.html#1337" class="Function">WfRec</a> <a id="3272" href="Induction.WellFounded.html#3185" class="Bound Operator">_&lt;_</a> <a id="3276" class="Symbol">{</a><a id="3277" class="Argument">ℓ</a> <a id="3279" class="Symbol">=</a> <a id="3281" href="Induction.WellFounded.html#3223" class="Bound">ℓ</a><a id="3282" class="Symbol">})</a>
  <a id="3287" href="Induction.WellFounded.html#3234" class="Function">wfRecBuilder</a> <a id="3300" href="Induction.WellFounded.html#3300" class="Bound">P</a> <a id="3302" href="Induction.WellFounded.html#3302" class="Bound">f</a> <a id="3304" href="Induction.WellFounded.html#3304" class="Bound">x</a> <a id="3306" class="Symbol">=</a> <a id="3308" href="Induction.WellFounded.html#2598" class="Function">Some.wfRecBuilder</a> <a id="3326" href="Induction.WellFounded.html#3300" class="Bound">P</a> <a id="3328" href="Induction.WellFounded.html#3302" class="Bound">f</a> <a id="3330" href="Induction.WellFounded.html#3304" class="Bound">x</a> <a id="3332" class="Symbol">(</a><a id="3333" href="Induction.WellFounded.html#3201" class="Bound">wf</a> <a id="3336" href="Induction.WellFounded.html#3304" class="Bound">x</a><a id="3337" class="Symbol">)</a>

  <a id="All.wfRec"></a><a id="3342" href="Induction.WellFounded.html#3342" class="Function">wfRec</a> <a id="3348" class="Symbol">:</a> <a id="3350" href="Induction.html#1340" class="Function">Recursor</a> <a id="3359" class="Symbol">(</a><a id="3360" href="Induction.WellFounded.html#1337" class="Function">WfRec</a> <a id="3366" href="Induction.WellFounded.html#3185" class="Bound Operator">_&lt;_</a><a id="3369" class="Symbol">)</a>
  <a id="3373" href="Induction.WellFounded.html#3342" class="Function">wfRec</a> <a id="3379" class="Symbol">=</a> <a id="3381" href="Induction.html#1485" class="Function">build</a> <a id="3387" href="Induction.WellFounded.html#3234" class="Function">wfRecBuilder</a>

  <a id="All.wfRec-builder"></a><a id="3403" href="Induction.WellFounded.html#3403" class="Function">wfRec-builder</a> <a id="3417" class="Symbol">=</a> <a id="3419" href="Induction.WellFounded.html#3234" class="Function">wfRecBuilder</a>

<a id="3433" class="Keyword">module</a> <a id="FixPoint"></a><a id="3440" href="Induction.WellFounded.html#3440" class="Module">FixPoint</a>
  <a id="3451" class="Symbol">{</a><a id="3452" href="Induction.WellFounded.html#3452" class="Bound Operator">_&lt;_</a> <a id="3456" class="Symbol">:</a> <a id="3458" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3462" href="Induction.WellFounded.html#1078" class="Generalizable">A</a> <a id="3464" href="Induction.WellFounded.html#1064" class="Generalizable">r</a><a id="3465" class="Symbol">}</a> <a id="3467" class="Symbol">(</a><a id="3468" href="Induction.WellFounded.html#3468" class="Bound">wf</a> <a id="3471" class="Symbol">:</a> <a id="3473" href="Induction.WellFounded.html#1793" class="Function">WellFounded</a> <a id="3485" href="Induction.WellFounded.html#3452" class="Bound Operator">_&lt;_</a><a id="3488" class="Symbol">)</a>
  <a id="3492" class="Symbol">(</a><a id="3493" href="Induction.WellFounded.html#3493" class="Bound">P</a> <a id="3495" class="Symbol">:</a> <a id="3497" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="3502" href="Induction.WellFounded.html#1078" class="Generalizable">A</a> <a id="3504" href="Induction.WellFounded.html#1056" class="Generalizable">ℓ</a><a id="3505" class="Symbol">)</a> <a id="3507" class="Symbol">(</a><a id="3508" href="Induction.WellFounded.html#3508" class="Bound">f</a> <a id="3510" class="Symbol">:</a> <a id="3512" href="Induction.WellFounded.html#1337" class="Function">WfRec</a> <a id="3518" href="Induction.WellFounded.html#3452" class="Bound Operator">_&lt;_</a> <a id="3522" href="Induction.WellFounded.html#3493" class="Bound">P</a> <a id="3524" href="Relation.Unary.html#2703" class="Function Operator">⊆′</a> <a id="3527" href="Induction.WellFounded.html#3493" class="Bound">P</a><a id="3528" class="Symbol">)</a>
  <a id="3532" class="Symbol">(</a><a id="3533" href="Induction.WellFounded.html#3533" class="Bound">f-ext</a> <a id="3539" class="Symbol">:</a> <a id="3541" class="Symbol">(</a><a id="3542" href="Induction.WellFounded.html#3542" class="Bound">x</a> <a id="3544" class="Symbol">:</a> <a id="3546" href="Induction.WellFounded.html#1078" class="Generalizable">A</a><a id="3547" class="Symbol">)</a> <a id="3549" class="Symbol">{</a><a id="3550" href="Induction.WellFounded.html#3550" class="Bound">IH</a> <a id="3553" href="Induction.WellFounded.html#3553" class="Bound">IH′</a> <a id="3557" class="Symbol">:</a> <a id="3559" href="Induction.WellFounded.html#1337" class="Function">WfRec</a> <a id="3565" href="Induction.WellFounded.html#3452" class="Bound Operator">_&lt;_</a> <a id="3569" href="Induction.WellFounded.html#3493" class="Bound">P</a> <a id="3571" href="Induction.WellFounded.html#3542" class="Bound">x</a><a id="3572" class="Symbol">}</a> <a id="3574" class="Symbol">→</a>
           <a id="3587" class="Symbol">(∀</a> <a id="3590" class="Symbol">{</a><a id="3591" href="Induction.WellFounded.html#3591" class="Bound">y</a><a id="3592" class="Symbol">}</a> <a id="3594" href="Induction.WellFounded.html#3594" class="Bound">y&lt;x</a> <a id="3598" class="Symbol">→</a> <a id="3600" href="Induction.WellFounded.html#3550" class="Bound">IH</a> <a id="3603" class="Symbol">{</a><a id="3604" href="Induction.WellFounded.html#3591" class="Bound">y</a><a id="3605" class="Symbol">}</a> <a id="3607" href="Induction.WellFounded.html#3594" class="Bound">y&lt;x</a> <a id="3611" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3613" href="Induction.WellFounded.html#3553" class="Bound">IH′</a> <a id="3617" href="Induction.WellFounded.html#3594" class="Bound">y&lt;x</a><a id="3620" class="Symbol">)</a> <a id="3622" class="Symbol">→</a>
           <a id="3635" href="Induction.WellFounded.html#3508" class="Bound">f</a> <a id="3637" href="Induction.WellFounded.html#3542" class="Bound">x</a> <a id="3639" href="Induction.WellFounded.html#3550" class="Bound">IH</a> <a id="3642" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3644" href="Induction.WellFounded.html#3508" class="Bound">f</a> <a id="3646" href="Induction.WellFounded.html#3542" class="Bound">x</a> <a id="3648" href="Induction.WellFounded.html#3553" class="Bound">IH′</a><a id="3651" class="Symbol">)</a>
  <a id="3655" class="Keyword">where</a>

  <a id="FixPoint.some-wfrec-Irrelevant"></a><a id="3664" href="Induction.WellFounded.html#3664" class="Function">some-wfrec-Irrelevant</a> <a id="3686" class="Symbol">:</a> <a id="3688" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="3693" href="Induction.WellFounded.html#3462" class="Bound">A</a> <a id="3695" class="Symbol">_</a>
  <a id="3699" href="Induction.WellFounded.html#3664" class="Function">some-wfrec-Irrelevant</a> <a id="3721" href="Induction.WellFounded.html#3721" class="Bound">x</a> <a id="3723" class="Symbol">=</a> <a id="3725" class="Symbol">∀</a> <a id="3727" href="Induction.WellFounded.html#3727" class="Bound">q</a> <a id="3729" href="Induction.WellFounded.html#3729" class="Bound">q′</a> <a id="3732" class="Symbol">→</a> <a id="3734" href="Induction.WellFounded.html#2742" class="Function">Some.wfRec</a> <a id="3745" href="Induction.WellFounded.html#3493" class="Bound">P</a> <a id="3747" href="Induction.WellFounded.html#3508" class="Bound">f</a> <a id="3749" href="Induction.WellFounded.html#3721" class="Bound">x</a> <a id="3751" href="Induction.WellFounded.html#3727" class="Bound">q</a> <a id="3753" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3755" href="Induction.WellFounded.html#2742" class="Function">Some.wfRec</a> <a id="3766" href="Induction.WellFounded.html#3493" class="Bound">P</a> <a id="3768" href="Induction.WellFounded.html#3508" class="Bound">f</a> <a id="3770" href="Induction.WellFounded.html#3721" class="Bound">x</a> <a id="3772" href="Induction.WellFounded.html#3729" class="Bound">q′</a>

  <a id="FixPoint.some-wfRec-irrelevant"></a><a id="3778" href="Induction.WellFounded.html#3778" class="Function">some-wfRec-irrelevant</a> <a id="3800" class="Symbol">:</a> <a id="3802" class="Symbol">∀</a> <a id="3804" href="Induction.WellFounded.html#3804" class="Bound">x</a> <a id="3806" class="Symbol">→</a> <a id="3808" href="Induction.WellFounded.html#3664" class="Function">some-wfrec-Irrelevant</a> <a id="3830" href="Induction.WellFounded.html#3804" class="Bound">x</a>
  <a id="3834" href="Induction.WellFounded.html#3778" class="Function">some-wfRec-irrelevant</a> <a id="3856" class="Symbol">=</a> <a id="3858" href="Induction.WellFounded.html#3342" class="Function">All.wfRec</a> <a id="3868" href="Induction.WellFounded.html#3468" class="Bound">wf</a> <a id="3871" class="Symbol">_</a> <a id="3873" href="Induction.WellFounded.html#3664" class="Function">some-wfrec-Irrelevant</a>
    <a id="3899" class="Symbol">λ</a> <a id="3901" class="Symbol">{</a> <a id="3903" href="Induction.WellFounded.html#3903" class="Bound">x</a> <a id="3905" href="Induction.WellFounded.html#3905" class="Bound">IH</a> <a id="3908" class="Symbol">(</a><a id="3909" href="Induction.WellFounded.html#1607" class="InductiveConstructor">acc</a> <a id="3913" href="Induction.WellFounded.html#3913" class="Bound">rs</a><a id="3915" class="Symbol">)</a> <a id="3917" class="Symbol">(</a><a id="3918" href="Induction.WellFounded.html#1607" class="InductiveConstructor">acc</a> <a id="3922" href="Induction.WellFounded.html#3922" class="Bound">rs′</a><a id="3925" class="Symbol">)</a> <a id="3927" class="Symbol">→</a> <a id="3929" href="Induction.WellFounded.html#3533" class="Bound">f-ext</a> <a id="3935" href="Induction.WellFounded.html#3903" class="Bound">x</a> <a id="3937" class="Symbol">λ</a> <a id="3939" href="Induction.WellFounded.html#3939" class="Bound">y&lt;x</a> <a id="3943" class="Symbol">→</a> <a id="3945" href="Induction.WellFounded.html#3905" class="Bound">IH</a> <a id="3948" href="Induction.WellFounded.html#3939" class="Bound">y&lt;x</a> <a id="3952" class="Symbol">(</a><a id="3953" href="Induction.WellFounded.html#3913" class="Bound">rs</a> <a id="3956" href="Induction.WellFounded.html#3939" class="Bound">y&lt;x</a><a id="3959" class="Symbol">)</a> <a id="3961" class="Symbol">(</a><a id="3962" href="Induction.WellFounded.html#3922" class="Bound">rs′</a> <a id="3966" href="Induction.WellFounded.html#3939" class="Bound">y&lt;x</a><a id="3969" class="Symbol">)</a> <a id="3971" class="Symbol">}</a>

  <a id="3976" class="Keyword">open</a> <a id="3981" href="Induction.WellFounded.html#3180" class="Module">All</a> <a id="3985" href="Induction.WellFounded.html#3468" class="Bound">wf</a> <a id="3988" href="Induction.WellFounded.html#3504" class="Bound">ℓ</a>

  <a id="FixPoint.wfRecBuilder-wfRec"></a><a id="3993" href="Induction.WellFounded.html#3993" class="Function">wfRecBuilder-wfRec</a> <a id="4012" class="Symbol">:</a> <a id="4014" class="Symbol">∀</a> <a id="4016" class="Symbol">{</a><a id="4017" href="Induction.WellFounded.html#4017" class="Bound">x</a> <a id="4019" href="Induction.WellFounded.html#4019" class="Bound">y</a><a id="4020" class="Symbol">}</a> <a id="4022" href="Induction.WellFounded.html#4022" class="Bound">y&lt;x</a> <a id="4026" class="Symbol">→</a> <a id="4028" href="Induction.WellFounded.html#3234" class="Function">wfRecBuilder</a> <a id="4041" href="Induction.WellFounded.html#3493" class="Bound">P</a> <a id="4043" href="Induction.WellFounded.html#3508" class="Bound">f</a> <a id="4045" href="Induction.WellFounded.html#4017" class="Bound">x</a> <a id="4047" href="Induction.WellFounded.html#4022" class="Bound">y&lt;x</a> <a id="4051" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4053" href="Induction.WellFounded.html#3342" class="Function">wfRec</a> <a id="4059" href="Induction.WellFounded.html#3493" class="Bound">P</a> <a id="4061" href="Induction.WellFounded.html#3508" class="Bound">f</a> <a id="4063" href="Induction.WellFounded.html#4019" class="Bound">y</a>
  <a id="4067" href="Induction.WellFounded.html#3993" class="Function">wfRecBuilder-wfRec</a> <a id="4086" class="Symbol">{</a><a id="4087" href="Induction.WellFounded.html#4087" class="Bound">x</a><a id="4088" class="Symbol">}</a> <a id="4090" class="Symbol">{</a><a id="4091" href="Induction.WellFounded.html#4091" class="Bound">y</a><a id="4092" class="Symbol">}</a> <a id="4094" href="Induction.WellFounded.html#4094" class="Bound">y&lt;x</a> <a id="4098" class="Keyword">with</a> <a id="4103" href="Induction.WellFounded.html#1607" class="InductiveConstructor">acc</a> <a id="4107" href="Induction.WellFounded.html#4107" class="Bound">rs</a> ← <a id="4112" href="Induction.WellFounded.html#3468" class="Bound">wf</a> <a id="4115" href="Induction.WellFounded.html#4087" class="Bound">x</a>
   <a id="4120" class="Symbol">=</a> <a id="4122" href="Induction.WellFounded.html#3778" class="Function">some-wfRec-irrelevant</a> <a id="4144" href="Induction.WellFounded.html#4091" class="Bound">y</a> <a id="4146" class="Symbol">(</a><a id="4147" href="Induction.WellFounded.html#4107" class="Bound">rs</a> <a id="4150" href="Induction.WellFounded.html#4094" class="Bound">y&lt;x</a><a id="4153" class="Symbol">)</a> <a id="4155" class="Symbol">(</a><a id="4156" href="Induction.WellFounded.html#3468" class="Bound">wf</a> <a id="4159" href="Induction.WellFounded.html#4091" class="Bound">y</a><a id="4160" class="Symbol">)</a>

  <a id="FixPoint.unfold-wfRec"></a><a id="4165" href="Induction.WellFounded.html#4165" class="Function">unfold-wfRec</a> <a id="4178" class="Symbol">:</a> <a id="4180" class="Symbol">∀</a> <a id="4182" class="Symbol">{</a><a id="4183" href="Induction.WellFounded.html#4183" class="Bound">x</a><a id="4184" class="Symbol">}</a> <a id="4186" class="Symbol">→</a> <a id="4188" href="Induction.WellFounded.html#3342" class="Function">wfRec</a> <a id="4194" href="Induction.WellFounded.html#3493" class="Bound">P</a> <a id="4196" href="Induction.WellFounded.html#3508" class="Bound">f</a> <a id="4198" href="Induction.WellFounded.html#4183" class="Bound">x</a> <a id="4200" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4202" href="Induction.WellFounded.html#3508" class="Bound">f</a> <a id="4204" href="Induction.WellFounded.html#4183" class="Bound">x</a> <a id="4206" class="Symbol">λ</a> <a id="4208" href="Induction.WellFounded.html#4208" class="Symbol">_</a> <a id="4210" class="Symbol">→</a> <a id="4212" href="Induction.WellFounded.html#3342" class="Function">wfRec</a> <a id="4218" href="Induction.WellFounded.html#3493" class="Bound">P</a> <a id="4220" href="Induction.WellFounded.html#3508" class="Bound">f</a> <a id="4222" class="Symbol">_</a>
  <a id="4226" href="Induction.WellFounded.html#4165" class="Function">unfold-wfRec</a> <a id="4239" class="Symbol">{</a><a id="4240" href="Induction.WellFounded.html#4240" class="Bound">x</a><a id="4241" class="Symbol">}</a> <a id="4243" class="Symbol">=</a> <a id="4245" href="Induction.WellFounded.html#3533" class="Bound">f-ext</a> <a id="4251" href="Induction.WellFounded.html#4240" class="Bound">x</a> <a id="4253" href="Induction.WellFounded.html#3993" class="Function">wfRecBuilder-wfRec</a>

<a id="4273" class="Comment">------------------------------------------------------------------------</a>
<a id="4346" class="Comment">-- Well-founded relations are asymmetric and irreflexive.</a>

<a id="4405" class="Keyword">module</a> <a id="4412" href="Induction.WellFounded.html#4412" class="Module">_</a> <a id="4414" class="Symbol">{</a><a id="4415" href="Induction.WellFounded.html#4415" class="Bound Operator">_&lt;_</a> <a id="4419" class="Symbol">:</a> <a id="4421" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4425" href="Induction.WellFounded.html#1078" class="Generalizable">A</a> <a id="4427" href="Induction.WellFounded.html#1064" class="Generalizable">r</a><a id="4428" class="Symbol">}</a> <a id="4430" class="Keyword">where</a>
  <a id="4438" href="Induction.WellFounded.html#4438" class="Function">acc⇒asym</a> <a id="4447" class="Symbol">:</a> <a id="4449" class="Symbol">∀</a> <a id="4451" class="Symbol">{</a><a id="4452" href="Induction.WellFounded.html#4452" class="Bound">x</a> <a id="4454" href="Induction.WellFounded.html#4454" class="Bound">y</a><a id="4455" class="Symbol">}</a> <a id="4457" class="Symbol">→</a> <a id="4459" href="Induction.WellFounded.html#1545" class="Datatype">Acc</a> <a id="4463" href="Induction.WellFounded.html#4415" class="Bound Operator">_&lt;_</a> <a id="4467" href="Induction.WellFounded.html#4452" class="Bound">x</a> <a id="4469" class="Symbol">→</a> <a id="4471" href="Induction.WellFounded.html#4452" class="Bound">x</a> <a id="4473" href="Induction.WellFounded.html#4415" class="Bound Operator">&lt;</a> <a id="4475" href="Induction.WellFounded.html#4454" class="Bound">y</a> <a id="4477" class="Symbol">→</a> <a id="4479" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬</a> <a id="4481" class="Symbol">(</a><a id="4482" href="Induction.WellFounded.html#4454" class="Bound">y</a> <a id="4484" href="Induction.WellFounded.html#4415" class="Bound Operator">&lt;</a> <a id="4486" href="Induction.WellFounded.html#4452" class="Bound">x</a><a id="4487" class="Symbol">)</a>
  <a id="4491" href="Induction.WellFounded.html#4438" class="Function">acc⇒asym</a> <a id="4500" class="Symbol">{</a><a id="4501" href="Induction.WellFounded.html#4501" class="Bound">x</a><a id="4502" class="Symbol">}</a> <a id="4504" href="Induction.WellFounded.html#4504" class="Bound">hx</a> <a id="4507" class="Symbol">=</a>
    <a id="4513" href="Induction.WellFounded.html#2742" class="Function">Some.wfRec</a> <a id="4524" class="Symbol">(λ</a> <a id="4527" href="Induction.WellFounded.html#4527" class="Bound">x</a> <a id="4529" class="Symbol">→</a> <a id="4531" class="Symbol">∀</a> <a id="4533" class="Symbol">{</a><a id="4534" href="Induction.WellFounded.html#4534" class="Bound">y</a><a id="4535" class="Symbol">}</a> <a id="4537" class="Symbol">→</a> <a id="4539" href="Induction.WellFounded.html#4527" class="Bound">x</a> <a id="4541" href="Induction.WellFounded.html#4415" class="Bound Operator">&lt;</a> <a id="4543" href="Induction.WellFounded.html#4534" class="Bound">y</a> <a id="4545" class="Symbol">→</a> <a id="4547" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬</a> <a id="4549" class="Symbol">(</a><a id="4550" href="Induction.WellFounded.html#4534" class="Bound">y</a> <a id="4552" href="Induction.WellFounded.html#4415" class="Bound Operator">&lt;</a> <a id="4554" href="Induction.WellFounded.html#4527" class="Bound">x</a><a id="4555" class="Symbol">))</a> <a id="4558" class="Symbol">(λ</a> <a id="4561" href="Induction.WellFounded.html#4561" class="Bound">_</a> <a id="4563" href="Induction.WellFounded.html#4563" class="Bound">hx</a> <a id="4566" href="Induction.WellFounded.html#4566" class="Bound">x&lt;y</a> <a id="4570" href="Induction.WellFounded.html#4570" class="Bound">y&lt;x</a> <a id="4574" class="Symbol">→</a> <a id="4576" href="Induction.WellFounded.html#4563" class="Bound">hx</a> <a id="4579" href="Induction.WellFounded.html#4570" class="Bound">y&lt;x</a> <a id="4583" href="Induction.WellFounded.html#4570" class="Bound">y&lt;x</a> <a id="4587" href="Induction.WellFounded.html#4566" class="Bound">x&lt;y</a><a id="4590" class="Symbol">)</a> <a id="4592" class="Symbol">_</a> <a id="4594" href="Induction.WellFounded.html#4504" class="Bound">hx</a>

  <a id="4600" href="Induction.WellFounded.html#4600" class="Function">wf⇒asym</a> <a id="4608" class="Symbol">:</a> <a id="4610" href="Induction.WellFounded.html#1793" class="Function">WellFounded</a> <a id="4622" href="Induction.WellFounded.html#4415" class="Bound Operator">_&lt;_</a> <a id="4626" class="Symbol">→</a> <a id="4628" href="Relation.Binary.Definitions.html#2517" class="Function">Asymmetric</a> <a id="4639" href="Induction.WellFounded.html#4415" class="Bound Operator">_&lt;_</a>
  <a id="4645" href="Induction.WellFounded.html#4600" class="Function">wf⇒asym</a> <a id="4653" href="Induction.WellFounded.html#4653" class="Bound">wf</a> <a id="4656" class="Symbol">=</a> <a id="4658" href="Induction.WellFounded.html#4438" class="Function">acc⇒asym</a> <a id="4667" class="Symbol">(</a><a id="4668" href="Induction.WellFounded.html#4653" class="Bound">wf</a> <a id="4671" class="Symbol">_)</a>

  <a id="4677" href="Induction.WellFounded.html#4677" class="Function">wf⇒irrefl</a> <a id="4687" class="Symbol">:</a> <a id="4689" class="Symbol">{</a><a id="4690" href="Induction.WellFounded.html#4690" class="Bound Operator">_≈_</a> <a id="4694" class="Symbol">:</a> <a id="4696" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4700" href="Induction.WellFounded.html#4425" class="Bound">A</a> <a id="4702" href="Induction.WellFounded.html#1056" class="Generalizable">ℓ</a><a id="4703" class="Symbol">}</a> <a id="4705" class="Symbol">→</a> <a id="4707" href="Induction.WellFounded.html#4415" class="Bound Operator">_&lt;_</a> <a id="4711" href="Relation.Binary.Definitions.html#5761" class="Function Operator">Respects₂</a> <a id="4721" href="Induction.WellFounded.html#4690" class="Bound Operator">_≈_</a> <a id="4725" class="Symbol">→</a>
              <a id="4741" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="4751" href="Induction.WellFounded.html#4690" class="Bound Operator">_≈_</a> <a id="4755" class="Symbol">→</a> <a id="4757" href="Induction.WellFounded.html#1793" class="Function">WellFounded</a> <a id="4769" href="Induction.WellFounded.html#4415" class="Bound Operator">_&lt;_</a> <a id="4773" class="Symbol">→</a> <a id="4775" href="Relation.Binary.Definitions.html#2405" class="Function">Irreflexive</a> <a id="4787" href="Induction.WellFounded.html#4690" class="Bound Operator">_≈_</a> <a id="4791" href="Induction.WellFounded.html#4415" class="Bound Operator">_&lt;_</a>
  <a id="4797" href="Induction.WellFounded.html#4677" class="Function">wf⇒irrefl</a> <a id="4807" href="Induction.WellFounded.html#4807" class="Bound">r</a> <a id="4809" href="Induction.WellFounded.html#4809" class="Bound">s</a> <a id="4811" href="Induction.WellFounded.html#4811" class="Bound">wf</a> <a id="4814" class="Symbol">=</a> <a id="4816" href="Relation.Binary.Consequences.html#5029" class="Function">asym⇒irr</a> <a id="4825" href="Induction.WellFounded.html#4807" class="Bound">r</a> <a id="4827" href="Induction.WellFounded.html#4809" class="Bound">s</a> <a id="4829" class="Symbol">(</a><a id="4830" href="Induction.WellFounded.html#4600" class="Function">wf⇒asym</a> <a id="4838" href="Induction.WellFounded.html#4811" class="Bound">wf</a><a id="4840" class="Symbol">)</a>

<a id="4843" class="Comment">------------------------------------------------------------------------</a>
<a id="4916" class="Comment">-- It might be useful to establish proofs of Acc or Well-founded using</a>
<a id="4987" class="Comment">-- combinators such as the ones below (see, for instance,</a>
<a id="5045" class="Comment">-- &quot;Constructing Recursion Operators in Intuitionistic Type Theory&quot; by</a>
<a id="5116" class="Comment">-- Lawrence C Paulson).</a>

<a id="5141" class="Keyword">module</a> <a id="Subrelation"></a><a id="5148" href="Induction.WellFounded.html#5148" class="Module">Subrelation</a> <a id="5160" class="Symbol">{</a><a id="5161" href="Induction.WellFounded.html#5161" class="Bound Operator">_&lt;₁_</a> <a id="5166" class="Symbol">:</a> <a id="5168" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="5172" href="Induction.WellFounded.html#1078" class="Generalizable">A</a> <a id="5174" href="Induction.WellFounded.html#1058" class="Generalizable">ℓ₁</a><a id="5176" class="Symbol">}</a> <a id="5178" class="Symbol">{</a><a id="5179" href="Induction.WellFounded.html#5179" class="Bound Operator">_&lt;₂_</a> <a id="5184" class="Symbol">:</a> <a id="5186" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="5190" href="Induction.WellFounded.html#1078" class="Generalizable">A</a> <a id="5192" href="Induction.WellFounded.html#1061" class="Generalizable">ℓ₂</a><a id="5194" class="Symbol">}</a>
                   <a id="5215" class="Symbol">(</a><a id="5216" href="Induction.WellFounded.html#5216" class="Bound">&lt;₁⇒&lt;₂</a> <a id="5222" class="Symbol">:</a> <a id="5224" class="Symbol">∀</a> <a id="5226" class="Symbol">{</a><a id="5227" href="Induction.WellFounded.html#5227" class="Bound">x</a> <a id="5229" href="Induction.WellFounded.html#5229" class="Bound">y</a><a id="5230" class="Symbol">}</a> <a id="5232" class="Symbol">→</a> <a id="5234" href="Induction.WellFounded.html#5227" class="Bound">x</a> <a id="5236" href="Induction.WellFounded.html#5161" class="Bound Operator">&lt;₁</a> <a id="5239" href="Induction.WellFounded.html#5229" class="Bound">y</a> <a id="5241" class="Symbol">→</a> <a id="5243" href="Induction.WellFounded.html#5227" class="Bound">x</a> <a id="5245" href="Induction.WellFounded.html#5179" class="Bound Operator">&lt;₂</a> <a id="5248" href="Induction.WellFounded.html#5229" class="Bound">y</a><a id="5249" class="Symbol">)</a> <a id="5251" class="Keyword">where</a>

  <a id="Subrelation.accessible"></a><a id="5260" href="Induction.WellFounded.html#5260" class="Function">accessible</a> <a id="5271" class="Symbol">:</a> <a id="5273" href="Induction.WellFounded.html#1545" class="Datatype">Acc</a> <a id="5277" href="Induction.WellFounded.html#5179" class="Bound Operator">_&lt;₂_</a> <a id="5282" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="5284" href="Induction.WellFounded.html#1545" class="Datatype">Acc</a> <a id="5288" href="Induction.WellFounded.html#5161" class="Bound Operator">_&lt;₁_</a>
  <a id="5295" href="Induction.WellFounded.html#5260" class="Function">accessible</a> <a id="5306" class="Symbol">(</a><a id="5307" href="Induction.WellFounded.html#1607" class="InductiveConstructor">acc</a> <a id="5311" href="Induction.WellFounded.html#5311" class="Bound">rs</a><a id="5313" class="Symbol">)</a> <a id="5315" class="Symbol">=</a> <a id="5317" href="Induction.WellFounded.html#1607" class="InductiveConstructor">acc</a> <a id="5321" class="Symbol">λ</a> <a id="5323" href="Induction.WellFounded.html#5323" class="Bound">y&lt;x</a> <a id="5327" class="Symbol">→</a> <a id="5329" href="Induction.WellFounded.html#5260" class="Function">accessible</a> <a id="5340" class="Symbol">(</a><a id="5341" href="Induction.WellFounded.html#5311" class="Bound">rs</a> <a id="5344" class="Symbol">(</a><a id="5345" href="Induction.WellFounded.html#5216" class="Bound">&lt;₁⇒&lt;₂</a> <a id="5351" href="Induction.WellFounded.html#5323" class="Bound">y&lt;x</a><a id="5354" class="Symbol">))</a>

  <a id="Subrelation.wellFounded"></a><a id="5360" href="Induction.WellFounded.html#5360" class="Function">wellFounded</a> <a id="5372" class="Symbol">:</a> <a id="5374" href="Induction.WellFounded.html#1793" class="Function">WellFounded</a> <a id="5386" href="Induction.WellFounded.html#5179" class="Bound Operator">_&lt;₂_</a> <a id="5391" class="Symbol">→</a> <a id="5393" href="Induction.WellFounded.html#1793" class="Function">WellFounded</a> <a id="5405" href="Induction.WellFounded.html#5161" class="Bound Operator">_&lt;₁_</a>
  <a id="5412" href="Induction.WellFounded.html#5360" class="Function">wellFounded</a> <a id="5424" href="Induction.WellFounded.html#5424" class="Bound">wf</a> <a id="5427" class="Symbol">=</a> <a id="5429" class="Symbol">λ</a> <a id="5431" href="Induction.WellFounded.html#5431" class="Bound">x</a> <a id="5433" class="Symbol">→</a> <a id="5435" href="Induction.WellFounded.html#5260" class="Function">accessible</a> <a id="5446" class="Symbol">(</a><a id="5447" href="Induction.WellFounded.html#5424" class="Bound">wf</a> <a id="5450" href="Induction.WellFounded.html#5431" class="Bound">x</a><a id="5451" class="Symbol">)</a>


<a id="5455" class="Comment">-- DEPRECATED in v1.4.</a>
<a id="5478" class="Comment">-- Please use proofs in `Relation.Binary.Construct.On` instead.</a>
<a id="5542" class="Keyword">module</a> <a id="InverseImage"></a><a id="5549" href="Induction.WellFounded.html#5549" class="Module">InverseImage</a> <a id="5562" class="Symbol">{</a><a id="5563" href="Induction.WellFounded.html#5563" class="Bound Operator">_&lt;_</a> <a id="5567" class="Symbol">:</a> <a id="5569" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="5573" href="Induction.WellFounded.html#1092" class="Generalizable">B</a> <a id="5575" href="Induction.WellFounded.html#1056" class="Generalizable">ℓ</a><a id="5576" class="Symbol">}</a> <a id="5578" class="Symbol">(</a><a id="5579" href="Induction.WellFounded.html#5579" class="Bound">f</a> <a id="5581" class="Symbol">:</a> <a id="5583" href="Induction.WellFounded.html#1078" class="Generalizable">A</a> <a id="5585" class="Symbol">→</a> <a id="5587" href="Induction.WellFounded.html#1092" class="Generalizable">B</a><a id="5588" class="Symbol">)</a> <a id="5590" class="Keyword">where</a>

  <a id="InverseImage.accessible"></a><a id="5599" href="Induction.WellFounded.html#5599" class="Function">accessible</a> <a id="5610" class="Symbol">:</a> <a id="5612" class="Symbol">∀</a> <a id="5614" class="Symbol">{</a><a id="5615" href="Induction.WellFounded.html#5615" class="Bound">x</a><a id="5616" class="Symbol">}</a> <a id="5618" class="Symbol">→</a> <a id="5620" href="Induction.WellFounded.html#1545" class="Datatype">Acc</a> <a id="5624" href="Induction.WellFounded.html#5563" class="Bound Operator">_&lt;_</a> <a id="5628" class="Symbol">(</a><a id="5629" href="Induction.WellFounded.html#5579" class="Bound">f</a> <a id="5631" href="Induction.WellFounded.html#5615" class="Bound">x</a><a id="5632" class="Symbol">)</a> <a id="5634" class="Symbol">→</a> <a id="5636" href="Induction.WellFounded.html#1545" class="Datatype">Acc</a> <a id="5640" class="Symbol">(</a><a id="5641" href="Induction.WellFounded.html#5563" class="Bound Operator">_&lt;_</a> <a id="5645" href="Function.Base.html#6337" class="Function Operator">on</a> <a id="5648" href="Induction.WellFounded.html#5579" class="Bound">f</a><a id="5649" class="Symbol">)</a> <a id="5651" href="Induction.WellFounded.html#5615" class="Bound">x</a>
  <a id="5655" href="Induction.WellFounded.html#5599" class="Function">accessible</a> <a id="5666" class="Symbol">(</a><a id="5667" href="Induction.WellFounded.html#1607" class="InductiveConstructor">acc</a> <a id="5671" href="Induction.WellFounded.html#5671" class="Bound">rs</a><a id="5673" class="Symbol">)</a> <a id="5675" class="Symbol">=</a> <a id="5677" href="Induction.WellFounded.html#1607" class="InductiveConstructor">acc</a> <a id="5681" class="Symbol">λ</a> <a id="5683" href="Induction.WellFounded.html#5683" class="Bound">fy&lt;fx</a> <a id="5689" class="Symbol">→</a> <a id="5691" href="Induction.WellFounded.html#5599" class="Function">accessible</a> <a id="5702" class="Symbol">(</a><a id="5703" href="Induction.WellFounded.html#5671" class="Bound">rs</a> <a id="5706" href="Induction.WellFounded.html#5683" class="Bound">fy&lt;fx</a><a id="5711" class="Symbol">)</a>

  <a id="InverseImage.wellFounded"></a><a id="5716" href="Induction.WellFounded.html#5716" class="Function">wellFounded</a> <a id="5728" class="Symbol">:</a> <a id="5730" href="Induction.WellFounded.html#1793" class="Function">WellFounded</a> <a id="5742" href="Induction.WellFounded.html#5563" class="Bound Operator">_&lt;_</a> <a id="5746" class="Symbol">→</a> <a id="5748" href="Induction.WellFounded.html#1793" class="Function">WellFounded</a> <a id="5760" class="Symbol">(</a><a id="5761" href="Induction.WellFounded.html#5563" class="Bound Operator">_&lt;_</a> <a id="5765" href="Function.Base.html#6337" class="Function Operator">on</a> <a id="5768" href="Induction.WellFounded.html#5579" class="Bound">f</a><a id="5769" class="Symbol">)</a>
  <a id="5773" href="Induction.WellFounded.html#5716" class="Function">wellFounded</a> <a id="5785" href="Induction.WellFounded.html#5785" class="Bound">wf</a> <a id="5788" class="Symbol">=</a> <a id="5790" class="Symbol">λ</a> <a id="5792" href="Induction.WellFounded.html#5792" class="Bound">x</a> <a id="5794" class="Symbol">→</a> <a id="5796" href="Induction.WellFounded.html#5599" class="Function">accessible</a> <a id="5807" class="Symbol">(</a><a id="5808" href="Induction.WellFounded.html#5785" class="Bound">wf</a> <a id="5811" class="Symbol">(</a><a id="5812" href="Induction.WellFounded.html#5579" class="Bound">f</a> <a id="5814" href="Induction.WellFounded.html#5792" class="Bound">x</a><a id="5815" class="Symbol">))</a>

  <a id="InverseImage.well-founded"></a><a id="5821" href="Induction.WellFounded.html#5821" class="Function">well-founded</a> <a id="5834" class="Symbol">=</a> <a id="5836" href="Induction.WellFounded.html#5716" class="Function">wellFounded</a>
  <a id="5850" class="Symbol">{-#</a> <a id="5854" class="Keyword">WARNING_ON_USAGE</a> <a id="5871" class="Pragma">accessible</a>
  <a id="5884" class="String">&quot;Warning: accessible was deprecated in v1.4.
\ \Please use accessible from `Relation.Binary.Construct.On` instead.&quot;</a>
  <a id="6002" class="Symbol">#-}</a>
  <a id="6008" class="Symbol">{-#</a> <a id="6012" class="Keyword">WARNING_ON_USAGE</a> <a id="6029" class="Pragma">wellFounded</a>
  <a id="6043" class="String">&quot;Warning: wellFounded was deprecated in v1.4.
\ \Please use wellFounded from `Relation.Binary.Construct.On` instead.&quot;</a>
  <a id="6163" class="Symbol">#-}</a>


<a id="6169" class="Comment">-- DEPRECATED in v1.5.</a>
<a id="6192" class="Comment">-- Please use `TransClosure` from `Relation.Binary.Construct.Closure.Transitive` instead.</a>
<a id="6282" class="Keyword">module</a> <a id="TransitiveClosure"></a><a id="6289" href="Induction.WellFounded.html#6289" class="Module">TransitiveClosure</a> <a id="6307" class="Symbol">{</a><a id="6308" href="Induction.WellFounded.html#6308" class="Bound">A</a> <a id="6310" class="Symbol">:</a> <a id="6312" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6316" href="Induction.WellFounded.html#1052" class="Generalizable">a</a><a id="6317" class="Symbol">}</a> <a id="6319" class="Symbol">(</a><a id="6320" href="Induction.WellFounded.html#6320" class="Bound Operator">_&lt;_</a> <a id="6324" class="Symbol">:</a> <a id="6326" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="6330" href="Induction.WellFounded.html#6308" class="Bound">A</a> <a id="6332" href="Induction.WellFounded.html#1056" class="Generalizable">ℓ</a><a id="6333" class="Symbol">)</a> <a id="6335" class="Keyword">where</a>

  <a id="6344" class="Keyword">infix</a> <a id="6350" class="Number">4</a> <a id="6352" href="Induction.WellFounded.html#6365" class="Datatype Operator">_&lt;⁺_</a>

  <a id="6360" class="Keyword">data</a> <a id="TransitiveClosure._&lt;⁺_"></a><a id="6365" href="Induction.WellFounded.html#6365" class="Datatype Operator">_&lt;⁺_</a> <a id="6370" class="Symbol">:</a> <a id="6372" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="6376" href="Induction.WellFounded.html#6308" class="Bound">A</a> <a id="6378" class="Symbol">(</a><a id="6379" href="Induction.WellFounded.html#6316" class="Bound">a</a> <a id="6381" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="6383" href="Induction.WellFounded.html#6332" class="Bound">ℓ</a><a id="6384" class="Symbol">)</a> <a id="6386" class="Keyword">where</a>
    <a id="TransitiveClosure._&lt;⁺_.[_]"></a><a id="6396" href="Induction.WellFounded.html#6396" class="InductiveConstructor Operator">[_]</a>   <a id="6402" class="Symbol">:</a> <a id="6404" class="Symbol">∀</a> <a id="6406" class="Symbol">{</a><a id="6407" href="Induction.WellFounded.html#6407" class="Bound">x</a> <a id="6409" href="Induction.WellFounded.html#6409" class="Bound">y</a><a id="6410" class="Symbol">}</a> <a id="6412" class="Symbol">(</a><a id="6413" href="Induction.WellFounded.html#6413" class="Bound">x&lt;y</a> <a id="6417" class="Symbol">:</a> <a id="6419" href="Induction.WellFounded.html#6407" class="Bound">x</a> <a id="6421" href="Induction.WellFounded.html#6320" class="Bound Operator">&lt;</a> <a id="6423" href="Induction.WellFounded.html#6409" class="Bound">y</a><a id="6424" class="Symbol">)</a> <a id="6426" class="Symbol">→</a> <a id="6428" href="Induction.WellFounded.html#6407" class="Bound">x</a> <a id="6430" href="Induction.WellFounded.html#6365" class="Datatype Operator">&lt;⁺</a> <a id="6433" href="Induction.WellFounded.html#6409" class="Bound">y</a>
    <a id="TransitiveClosure._&lt;⁺_.trans"></a><a id="6439" href="Induction.WellFounded.html#6439" class="InductiveConstructor">trans</a> <a id="6445" class="Symbol">:</a> <a id="6447" class="Symbol">∀</a> <a id="6449" class="Symbol">{</a><a id="6450" href="Induction.WellFounded.html#6450" class="Bound">x</a> <a id="6452" href="Induction.WellFounded.html#6452" class="Bound">y</a> <a id="6454" href="Induction.WellFounded.html#6454" class="Bound">z</a><a id="6455" class="Symbol">}</a> <a id="6457" class="Symbol">(</a><a id="6458" href="Induction.WellFounded.html#6458" class="Bound">x&lt;y</a> <a id="6462" class="Symbol">:</a> <a id="6464" href="Induction.WellFounded.html#6450" class="Bound">x</a> <a id="6466" href="Induction.WellFounded.html#6365" class="Datatype Operator">&lt;⁺</a> <a id="6469" href="Induction.WellFounded.html#6452" class="Bound">y</a><a id="6470" class="Symbol">)</a> <a id="6472" class="Symbol">(</a><a id="6473" href="Induction.WellFounded.html#6473" class="Bound">y&lt;z</a> <a id="6477" class="Symbol">:</a> <a id="6479" href="Induction.WellFounded.html#6452" class="Bound">y</a> <a id="6481" href="Induction.WellFounded.html#6365" class="Datatype Operator">&lt;⁺</a> <a id="6484" href="Induction.WellFounded.html#6454" class="Bound">z</a><a id="6485" class="Symbol">)</a> <a id="6487" class="Symbol">→</a> <a id="6489" href="Induction.WellFounded.html#6450" class="Bound">x</a> <a id="6491" href="Induction.WellFounded.html#6365" class="Datatype Operator">&lt;⁺</a> <a id="6494" href="Induction.WellFounded.html#6454" class="Bound">z</a>

  <a id="TransitiveClosure.downwardsClosed"></a><a id="6499" href="Induction.WellFounded.html#6499" class="Function">downwardsClosed</a> <a id="6515" class="Symbol">:</a> <a id="6517" class="Symbol">∀</a> <a id="6519" class="Symbol">{</a><a id="6520" href="Induction.WellFounded.html#6520" class="Bound">x</a> <a id="6522" href="Induction.WellFounded.html#6522" class="Bound">y</a><a id="6523" class="Symbol">}</a> <a id="6525" class="Symbol">→</a> <a id="6527" href="Induction.WellFounded.html#1545" class="Datatype">Acc</a> <a id="6531" href="Induction.WellFounded.html#6365" class="Datatype Operator">_&lt;⁺_</a> <a id="6536" href="Induction.WellFounded.html#6522" class="Bound">y</a> <a id="6538" class="Symbol">→</a> <a id="6540" href="Induction.WellFounded.html#6520" class="Bound">x</a> <a id="6542" href="Induction.WellFounded.html#6365" class="Datatype Operator">&lt;⁺</a> <a id="6545" href="Induction.WellFounded.html#6522" class="Bound">y</a> <a id="6547" class="Symbol">→</a> <a id="6549" href="Induction.WellFounded.html#1545" class="Datatype">Acc</a> <a id="6553" href="Induction.WellFounded.html#6365" class="Datatype Operator">_&lt;⁺_</a> <a id="6558" href="Induction.WellFounded.html#6520" class="Bound">x</a>
  <a id="6562" href="Induction.WellFounded.html#6499" class="Function">downwardsClosed</a> <a id="6578" class="Symbol">(</a><a id="6579" href="Induction.WellFounded.html#1607" class="InductiveConstructor">acc</a> <a id="6583" href="Induction.WellFounded.html#6583" class="Bound">rs</a><a id="6585" class="Symbol">)</a> <a id="6587" href="Induction.WellFounded.html#6587" class="Bound">x&lt;y</a> <a id="6591" class="Symbol">=</a> <a id="6593" href="Induction.WellFounded.html#1607" class="InductiveConstructor">acc</a> <a id="6597" class="Symbol">λ</a> <a id="6599" href="Induction.WellFounded.html#6599" class="Bound">z&lt;x</a> <a id="6603" class="Symbol">→</a> <a id="6605" href="Induction.WellFounded.html#6583" class="Bound">rs</a> <a id="6608" class="Symbol">(</a><a id="6609" href="Induction.WellFounded.html#6439" class="InductiveConstructor">trans</a> <a id="6615" href="Induction.WellFounded.html#6599" class="Bound">z&lt;x</a> <a id="6619" href="Induction.WellFounded.html#6587" class="Bound">x&lt;y</a><a id="6622" class="Symbol">)</a>

  <a id="6627" class="Keyword">mutual</a>

    <a id="TransitiveClosure.accessible"></a><a id="6639" href="Induction.WellFounded.html#6639" class="Function">accessible</a> <a id="6650" class="Symbol">:</a> <a id="6652" class="Symbol">∀</a> <a id="6654" class="Symbol">{</a><a id="6655" href="Induction.WellFounded.html#6655" class="Bound">x</a><a id="6656" class="Symbol">}</a> <a id="6658" class="Symbol">→</a> <a id="6660" href="Induction.WellFounded.html#1545" class="Datatype">Acc</a> <a id="6664" href="Induction.WellFounded.html#6320" class="Bound Operator">_&lt;_</a> <a id="6668" href="Induction.WellFounded.html#6655" class="Bound">x</a> <a id="6670" class="Symbol">→</a> <a id="6672" href="Induction.WellFounded.html#1545" class="Datatype">Acc</a> <a id="6676" href="Induction.WellFounded.html#6365" class="Datatype Operator">_&lt;⁺_</a> <a id="6681" href="Induction.WellFounded.html#6655" class="Bound">x</a>
    <a id="6687" href="Induction.WellFounded.html#6639" class="Function">accessible</a> <a id="6698" href="Induction.WellFounded.html#6698" class="Bound">acc-x</a> <a id="6704" class="Symbol">=</a> <a id="6706" href="Induction.WellFounded.html#1607" class="InductiveConstructor">acc</a> <a id="6710" class="Symbol">(</a><a id="6711" href="Induction.WellFounded.html#6735" class="Function">accessible′</a> <a id="6723" href="Induction.WellFounded.html#6698" class="Bound">acc-x</a><a id="6728" class="Symbol">)</a>

    <a id="TransitiveClosure.accessible′"></a><a id="6735" href="Induction.WellFounded.html#6735" class="Function">accessible′</a> <a id="6747" class="Symbol">:</a> <a id="6749" class="Symbol">∀</a> <a id="6751" class="Symbol">{</a><a id="6752" href="Induction.WellFounded.html#6752" class="Bound">x</a><a id="6753" class="Symbol">}</a> <a id="6755" class="Symbol">→</a> <a id="6757" href="Induction.WellFounded.html#1545" class="Datatype">Acc</a> <a id="6761" href="Induction.WellFounded.html#6320" class="Bound Operator">_&lt;_</a> <a id="6765" href="Induction.WellFounded.html#6752" class="Bound">x</a> <a id="6767" class="Symbol">→</a> <a id="6769" href="Induction.WellFounded.html#1337" class="Function">WfRec</a> <a id="6775" href="Induction.WellFounded.html#6365" class="Datatype Operator">_&lt;⁺_</a> <a id="6780" class="Symbol">(</a><a id="6781" href="Induction.WellFounded.html#1545" class="Datatype">Acc</a> <a id="6785" href="Induction.WellFounded.html#6365" class="Datatype Operator">_&lt;⁺_</a><a id="6789" class="Symbol">)</a> <a id="6791" href="Induction.WellFounded.html#6752" class="Bound">x</a>
    <a id="6797" href="Induction.WellFounded.html#6735" class="Function">accessible′</a> <a id="6809" class="Symbol">(</a><a id="6810" href="Induction.WellFounded.html#1607" class="InductiveConstructor">acc</a> <a id="6814" href="Induction.WellFounded.html#6814" class="Bound">rs</a><a id="6816" class="Symbol">)</a> <a id="6818" href="Induction.WellFounded.html#6396" class="InductiveConstructor Operator">[</a> <a id="6820" href="Induction.WellFounded.html#6820" class="Bound">y&lt;x</a> <a id="6824" href="Induction.WellFounded.html#6396" class="InductiveConstructor Operator">]</a>         <a id="6834" class="Symbol">=</a> <a id="6836" href="Induction.WellFounded.html#6639" class="Function">accessible</a> <a id="6847" class="Symbol">(</a><a id="6848" href="Induction.WellFounded.html#6814" class="Bound">rs</a> <a id="6851" href="Induction.WellFounded.html#6820" class="Bound">y&lt;x</a><a id="6854" class="Symbol">)</a>
    <a id="6860" href="Induction.WellFounded.html#6735" class="CatchallClause Function">accessible′</a><a id="6871" class="CatchallClause"> </a><a id="6872" href="Induction.WellFounded.html#6872" class="CatchallClause Bound">acc-x</a><a id="6877" class="CatchallClause">    </a><a id="6881" class="CatchallClause Symbol">(</a><a id="6882" href="Induction.WellFounded.html#6439" class="CatchallClause InductiveConstructor">trans</a><a id="6887" class="CatchallClause"> </a><a id="6888" href="Induction.WellFounded.html#6888" class="CatchallClause Bound">y&lt;z</a><a id="6891" class="CatchallClause"> </a><a id="6892" href="Induction.WellFounded.html#6892" class="CatchallClause Bound">z&lt;x</a><a id="6895" class="CatchallClause Symbol">)</a> <a id="6897" class="Symbol">=</a>
      <a id="6905" href="Induction.WellFounded.html#6499" class="Function">downwardsClosed</a> <a id="6921" class="Symbol">(</a><a id="6922" href="Induction.WellFounded.html#6735" class="Function">accessible′</a> <a id="6934" href="Induction.WellFounded.html#6872" class="Bound">acc-x</a> <a id="6940" href="Induction.WellFounded.html#6892" class="Bound">z&lt;x</a><a id="6943" class="Symbol">)</a> <a id="6945" href="Induction.WellFounded.html#6888" class="Bound">y&lt;z</a>

  <a id="TransitiveClosure.wellFounded"></a><a id="6952" href="Induction.WellFounded.html#6952" class="Function">wellFounded</a> <a id="6964" class="Symbol">:</a> <a id="6966" href="Induction.WellFounded.html#1793" class="Function">WellFounded</a> <a id="6978" href="Induction.WellFounded.html#6320" class="Bound Operator">_&lt;_</a> <a id="6982" class="Symbol">→</a> <a id="6984" href="Induction.WellFounded.html#1793" class="Function">WellFounded</a> <a id="6996" href="Induction.WellFounded.html#6365" class="Datatype Operator">_&lt;⁺_</a>
  <a id="7003" href="Induction.WellFounded.html#6952" class="Function">wellFounded</a> <a id="7015" href="Induction.WellFounded.html#7015" class="Bound">wf</a> <a id="7018" class="Symbol">=</a> <a id="7020" class="Symbol">λ</a> <a id="7022" href="Induction.WellFounded.html#7022" class="Bound">x</a> <a id="7024" class="Symbol">→</a> <a id="7026" href="Induction.WellFounded.html#6639" class="Function">accessible</a> <a id="7037" class="Symbol">(</a><a id="7038" href="Induction.WellFounded.html#7015" class="Bound">wf</a> <a id="7041" href="Induction.WellFounded.html#7022" class="Bound">x</a><a id="7042" class="Symbol">)</a>

  <a id="7047" class="Symbol">{-#</a> <a id="7051" class="Keyword">WARNING_ON_USAGE</a> <a id="7068" class="Pragma">_&lt;⁺_</a>
  <a id="7075" class="String">&quot;Warning: _&lt;⁺_ was deprecated in v1.5.
\ \Please use TransClosure from Relation.Binary.Construct.Closure.Transitive instead.&quot;</a>
  <a id="7203" class="Symbol">#-}</a>


<a id="7209" class="Comment">-- DEPRECATED in v1.3.</a>
<a id="7232" class="Comment">-- Please use `×-Lex` from `Data.Product.Relation.Binary.Lex.Strict` instead.</a>
<a id="7310" class="Keyword">module</a> <a id="Lexicographic"></a><a id="7317" href="Induction.WellFounded.html#7317" class="Module">Lexicographic</a> <a id="7331" class="Symbol">{</a><a id="7332" href="Induction.WellFounded.html#7332" class="Bound">A</a> <a id="7334" class="Symbol">:</a> <a id="7336" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7340" href="Induction.WellFounded.html#1052" class="Generalizable">a</a><a id="7341" class="Symbol">}</a> <a id="7343" class="Symbol">{</a><a id="7344" href="Induction.WellFounded.html#7344" class="Bound">B</a> <a id="7346" class="Symbol">:</a> <a id="7348" href="Induction.WellFounded.html#7332" class="Bound">A</a> <a id="7350" class="Symbol">→</a> <a id="7352" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7356" href="Induction.WellFounded.html#1054" class="Generalizable">b</a><a id="7357" class="Symbol">}</a>
                     <a id="7380" class="Symbol">(</a><a id="7381" href="Induction.WellFounded.html#7381" class="Bound">RelA</a> <a id="7386" class="Symbol">:</a> <a id="7388" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="7392" href="Induction.WellFounded.html#7332" class="Bound">A</a> <a id="7394" href="Induction.WellFounded.html#1058" class="Generalizable">ℓ₁</a><a id="7396" class="Symbol">)</a>
                     <a id="7419" class="Symbol">(</a><a id="7420" href="Induction.WellFounded.html#7420" class="Bound">RelB</a> <a id="7425" class="Symbol">:</a> <a id="7427" class="Symbol">∀</a> <a id="7429" href="Induction.WellFounded.html#7429" class="Bound">x</a> <a id="7431" class="Symbol">→</a> <a id="7433" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="7437" class="Symbol">(</a><a id="7438" href="Induction.WellFounded.html#7344" class="Bound">B</a> <a id="7440" href="Induction.WellFounded.html#7429" class="Bound">x</a><a id="7441" class="Symbol">)</a> <a id="7443" href="Induction.WellFounded.html#1061" class="Generalizable">ℓ₂</a><a id="7445" class="Symbol">)</a> <a id="7447" class="Keyword">where</a>

  <a id="7456" class="Keyword">infix</a> <a id="7462" class="Number">4</a> <a id="7464" href="Induction.WellFounded.html#7475" class="Datatype Operator">_&lt;_</a>
  <a id="7470" class="Keyword">data</a> <a id="Lexicographic._&lt;_"></a><a id="7475" href="Induction.WellFounded.html#7475" class="Datatype Operator">_&lt;_</a> <a id="7479" class="Symbol">:</a> <a id="7481" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="7485" class="Symbol">(</a><a id="7486" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="7488" href="Induction.WellFounded.html#7332" class="Bound">A</a> <a id="7490" href="Induction.WellFounded.html#7344" class="Bound">B</a><a id="7491" class="Symbol">)</a> <a id="7493" class="Symbol">(</a><a id="7494" href="Induction.WellFounded.html#7340" class="Bound">a</a> <a id="7496" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="7498" href="Induction.WellFounded.html#7356" class="Bound">b</a> <a id="7500" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="7502" href="Induction.WellFounded.html#7394" class="Bound">ℓ₁</a> <a id="7505" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="7507" href="Induction.WellFounded.html#7443" class="Bound">ℓ₂</a><a id="7509" class="Symbol">)</a> <a id="7511" class="Keyword">where</a>
    <a id="Lexicographic._&lt;_.left"></a><a id="7521" href="Induction.WellFounded.html#7521" class="InductiveConstructor">left</a>  <a id="7527" class="Symbol">:</a> <a id="7529" class="Symbol">∀</a> <a id="7531" class="Symbol">{</a><a id="7532" href="Induction.WellFounded.html#7532" class="Bound">x₁</a> <a id="7535" href="Induction.WellFounded.html#7535" class="Bound">y₁</a> <a id="7538" href="Induction.WellFounded.html#7538" class="Bound">x₂</a> <a id="7541" href="Induction.WellFounded.html#7541" class="Bound">y₂</a><a id="7543" class="Symbol">}</a> <a id="7545" class="Symbol">(</a><a id="7546" href="Induction.WellFounded.html#7546" class="Bound">x₁&lt;x₂</a> <a id="7552" class="Symbol">:</a> <a id="7554" href="Induction.WellFounded.html#7381" class="Bound">RelA</a>   <a id="7561" href="Induction.WellFounded.html#7532" class="Bound">x₁</a> <a id="7564" href="Induction.WellFounded.html#7538" class="Bound">x₂</a><a id="7566" class="Symbol">)</a> <a id="7568" class="Symbol">→</a> <a id="7570" class="Symbol">(</a><a id="7571" href="Induction.WellFounded.html#7532" class="Bound">x₁</a> <a id="7574" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7576" href="Induction.WellFounded.html#7535" class="Bound">y₁</a><a id="7578" class="Symbol">)</a> <a id="7580" href="Induction.WellFounded.html#7475" class="Datatype Operator">&lt;</a> <a id="7582" class="Symbol">(</a><a id="7583" href="Induction.WellFounded.html#7538" class="Bound">x₂</a> <a id="7586" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7588" href="Induction.WellFounded.html#7541" class="Bound">y₂</a><a id="7590" class="Symbol">)</a>
    <a id="Lexicographic._&lt;_.right"></a><a id="7596" href="Induction.WellFounded.html#7596" class="InductiveConstructor">right</a> <a id="7602" class="Symbol">:</a> <a id="7604" class="Symbol">∀</a> <a id="7606" class="Symbol">{</a><a id="7607" href="Induction.WellFounded.html#7607" class="Bound">x</a> <a id="7609" href="Induction.WellFounded.html#7609" class="Bound">y₁</a> <a id="7612" href="Induction.WellFounded.html#7612" class="Bound">y₂</a><a id="7614" class="Symbol">}</a>     <a id="7620" class="Symbol">(</a><a id="7621" href="Induction.WellFounded.html#7621" class="Bound">y₁&lt;y₂</a> <a id="7627" class="Symbol">:</a> <a id="7629" href="Induction.WellFounded.html#7420" class="Bound">RelB</a> <a id="7634" href="Induction.WellFounded.html#7607" class="Bound">x</a> <a id="7636" href="Induction.WellFounded.html#7609" class="Bound">y₁</a> <a id="7639" href="Induction.WellFounded.html#7612" class="Bound">y₂</a><a id="7641" class="Symbol">)</a> <a id="7643" class="Symbol">→</a> <a id="7645" class="Symbol">(</a><a id="7646" href="Induction.WellFounded.html#7607" class="Bound">x</a>  <a id="7649" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7651" href="Induction.WellFounded.html#7609" class="Bound">y₁</a><a id="7653" class="Symbol">)</a> <a id="7655" href="Induction.WellFounded.html#7475" class="Datatype Operator">&lt;</a> <a id="7657" class="Symbol">(</a><a id="7658" href="Induction.WellFounded.html#7607" class="Bound">x</a>  <a id="7661" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7663" href="Induction.WellFounded.html#7612" class="Bound">y₂</a><a id="7665" class="Symbol">)</a>

  <a id="7670" class="Keyword">mutual</a>

    <a id="Lexicographic.accessible"></a><a id="7682" href="Induction.WellFounded.html#7682" class="Function">accessible</a> <a id="7693" class="Symbol">:</a> <a id="7695" class="Symbol">∀</a> <a id="7697" class="Symbol">{</a><a id="7698" href="Induction.WellFounded.html#7698" class="Bound">x</a> <a id="7700" href="Induction.WellFounded.html#7700" class="Bound">y</a><a id="7701" class="Symbol">}</a> <a id="7703" class="Symbol">→</a>
                 <a id="7722" href="Induction.WellFounded.html#1545" class="Datatype">Acc</a> <a id="7726" href="Induction.WellFounded.html#7381" class="Bound">RelA</a> <a id="7731" href="Induction.WellFounded.html#7698" class="Bound">x</a> <a id="7733" class="Symbol">→</a> <a id="7735" class="Symbol">(∀</a> <a id="7738" class="Symbol">{</a><a id="7739" href="Induction.WellFounded.html#7739" class="Bound">x</a><a id="7740" class="Symbol">}</a> <a id="7742" class="Symbol">→</a> <a id="7744" href="Induction.WellFounded.html#1793" class="Function">WellFounded</a> <a id="7756" class="Symbol">(</a><a id="7757" href="Induction.WellFounded.html#7420" class="Bound">RelB</a> <a id="7762" href="Induction.WellFounded.html#7739" class="Bound">x</a><a id="7763" class="Symbol">))</a> <a id="7766" class="Symbol">→</a>
                 <a id="7785" href="Induction.WellFounded.html#1545" class="Datatype">Acc</a> <a id="7789" href="Induction.WellFounded.html#7475" class="Datatype Operator">_&lt;_</a> <a id="7793" class="Symbol">(</a><a id="7794" href="Induction.WellFounded.html#7698" class="Bound">x</a> <a id="7796" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7798" href="Induction.WellFounded.html#7700" class="Bound">y</a><a id="7799" class="Symbol">)</a>
    <a id="7805" href="Induction.WellFounded.html#7682" class="Function">accessible</a> <a id="7816" href="Induction.WellFounded.html#7816" class="Bound">accA</a> <a id="7821" href="Induction.WellFounded.html#7821" class="Bound">wfB</a> <a id="7825" class="Symbol">=</a> <a id="7827" href="Induction.WellFounded.html#1607" class="InductiveConstructor">acc</a> <a id="7831" class="Symbol">(</a><a id="7832" href="Induction.WellFounded.html#7868" class="Function">accessible′</a> <a id="7844" href="Induction.WellFounded.html#7816" class="Bound">accA</a> <a id="7849" class="Symbol">(</a><a id="7850" href="Induction.WellFounded.html#7821" class="Bound">wfB</a> <a id="7854" class="Symbol">_)</a> <a id="7857" href="Induction.WellFounded.html#7821" class="Bound">wfB</a><a id="7860" class="Symbol">)</a>


    <a id="Lexicographic.accessible′"></a><a id="7868" href="Induction.WellFounded.html#7868" class="Function">accessible′</a> <a id="7880" class="Symbol">:</a>
      <a id="7888" class="Symbol">∀</a> <a id="7890" class="Symbol">{</a><a id="7891" href="Induction.WellFounded.html#7891" class="Bound">x</a> <a id="7893" href="Induction.WellFounded.html#7893" class="Bound">y</a><a id="7894" class="Symbol">}</a> <a id="7896" class="Symbol">→</a>
      <a id="7904" href="Induction.WellFounded.html#1545" class="Datatype">Acc</a> <a id="7908" href="Induction.WellFounded.html#7381" class="Bound">RelA</a> <a id="7913" href="Induction.WellFounded.html#7891" class="Bound">x</a> <a id="7915" class="Symbol">→</a> <a id="7917" href="Induction.WellFounded.html#1545" class="Datatype">Acc</a> <a id="7921" class="Symbol">(</a><a id="7922" href="Induction.WellFounded.html#7420" class="Bound">RelB</a> <a id="7927" href="Induction.WellFounded.html#7891" class="Bound">x</a><a id="7928" class="Symbol">)</a> <a id="7930" href="Induction.WellFounded.html#7893" class="Bound">y</a> <a id="7932" class="Symbol">→</a> <a id="7934" class="Symbol">(∀</a> <a id="7937" class="Symbol">{</a><a id="7938" href="Induction.WellFounded.html#7938" class="Bound">x</a><a id="7939" class="Symbol">}</a> <a id="7941" class="Symbol">→</a> <a id="7943" href="Induction.WellFounded.html#1793" class="Function">WellFounded</a> <a id="7955" class="Symbol">(</a><a id="7956" href="Induction.WellFounded.html#7420" class="Bound">RelB</a> <a id="7961" href="Induction.WellFounded.html#7938" class="Bound">x</a><a id="7962" class="Symbol">))</a> <a id="7965" class="Symbol">→</a>
      <a id="7973" href="Induction.WellFounded.html#1337" class="Function">WfRec</a> <a id="7979" href="Induction.WellFounded.html#7475" class="Datatype Operator">_&lt;_</a> <a id="7983" class="Symbol">(</a><a id="7984" href="Induction.WellFounded.html#1545" class="Datatype">Acc</a> <a id="7988" href="Induction.WellFounded.html#7475" class="Datatype Operator">_&lt;_</a><a id="7991" class="Symbol">)</a> <a id="7993" class="Symbol">(</a><a id="7994" href="Induction.WellFounded.html#7891" class="Bound">x</a> <a id="7996" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7998" href="Induction.WellFounded.html#7893" class="Bound">y</a><a id="7999" class="Symbol">)</a>
    <a id="8005" href="Induction.WellFounded.html#7868" class="Function">accessible′</a> <a id="8017" class="Symbol">(</a><a id="8018" href="Induction.WellFounded.html#1607" class="InductiveConstructor">acc</a> <a id="8022" href="Induction.WellFounded.html#8022" class="Bound">rsA</a><a id="8025" class="Symbol">)</a> <a id="8027" class="Symbol">_</a>    <a id="8032" href="Induction.WellFounded.html#8032" class="Bound">wfB</a> <a id="8036" class="Symbol">(</a><a id="8037" href="Induction.WellFounded.html#7521" class="InductiveConstructor">left</a>  <a id="8043" href="Induction.WellFounded.html#8043" class="Bound">x′&lt;x</a><a id="8047" class="Symbol">)</a> <a id="8049" class="Symbol">=</a> <a id="8051" href="Induction.WellFounded.html#7682" class="Function">accessible</a> <a id="8062" class="Symbol">(</a><a id="8063" href="Induction.WellFounded.html#8022" class="Bound">rsA</a> <a id="8067" href="Induction.WellFounded.html#8043" class="Bound">x′&lt;x</a><a id="8071" class="Symbol">)</a> <a id="8073" href="Induction.WellFounded.html#8032" class="Bound">wfB</a>
    <a id="8081" href="Induction.WellFounded.html#7868" class="CatchallClause Function">accessible′</a><a id="8092" class="CatchallClause"> </a><a id="8093" href="Induction.WellFounded.html#8093" class="CatchallClause Bound">accA</a><a id="8097" class="CatchallClause"> </a><a id="8098" class="CatchallClause Symbol">(</a><a id="8099" href="Induction.WellFounded.html#1607" class="CatchallClause InductiveConstructor">acc</a><a id="8102" class="CatchallClause"> </a><a id="8103" href="Induction.WellFounded.html#8103" class="CatchallClause Bound">rsB</a><a id="8106" class="CatchallClause Symbol">)</a><a id="8107" class="CatchallClause"> </a><a id="8108" href="Induction.WellFounded.html#8108" class="CatchallClause Bound">wfB</a><a id="8111" class="CatchallClause"> </a><a id="8112" class="CatchallClause Symbol">(</a><a id="8113" href="Induction.WellFounded.html#7596" class="CatchallClause InductiveConstructor">right</a><a id="8118" class="CatchallClause"> </a><a id="8119" href="Induction.WellFounded.html#8119" class="CatchallClause Bound">y′&lt;y</a><a id="8123" class="CatchallClause Symbol">)</a> <a id="8125" class="Symbol">=</a>
      <a id="8133" href="Induction.WellFounded.html#1607" class="InductiveConstructor">acc</a> <a id="8137" class="Symbol">(</a><a id="8138" href="Induction.WellFounded.html#7868" class="Function">accessible′</a> <a id="8150" href="Induction.WellFounded.html#8093" class="Bound">accA</a> <a id="8155" class="Symbol">(</a><a id="8156" href="Induction.WellFounded.html#8103" class="Bound">rsB</a> <a id="8160" href="Induction.WellFounded.html#8119" class="Bound">y′&lt;y</a><a id="8164" class="Symbol">)</a> <a id="8166" href="Induction.WellFounded.html#8108" class="Bound">wfB</a><a id="8169" class="Symbol">)</a>

  <a id="Lexicographic.wellFounded"></a><a id="8174" href="Induction.WellFounded.html#8174" class="Function">wellFounded</a> <a id="8186" class="Symbol">:</a> <a id="8188" href="Induction.WellFounded.html#1793" class="Function">WellFounded</a> <a id="8200" href="Induction.WellFounded.html#7381" class="Bound">RelA</a> <a id="8205" class="Symbol">→</a> <a id="8207" class="Symbol">(∀</a> <a id="8210" class="Symbol">{</a><a id="8211" href="Induction.WellFounded.html#8211" class="Bound">x</a><a id="8212" class="Symbol">}</a> <a id="8214" class="Symbol">→</a> <a id="8216" href="Induction.WellFounded.html#1793" class="Function">WellFounded</a> <a id="8228" class="Symbol">(</a><a id="8229" href="Induction.WellFounded.html#7420" class="Bound">RelB</a> <a id="8234" href="Induction.WellFounded.html#8211" class="Bound">x</a><a id="8235" class="Symbol">))</a> <a id="8238" class="Symbol">→</a>
                <a id="8256" href="Induction.WellFounded.html#1793" class="Function">WellFounded</a> <a id="8268" href="Induction.WellFounded.html#7475" class="Datatype Operator">_&lt;_</a>
  <a id="8274" href="Induction.WellFounded.html#8174" class="Function">wellFounded</a> <a id="8286" href="Induction.WellFounded.html#8286" class="Bound">wfA</a> <a id="8290" href="Induction.WellFounded.html#8290" class="Bound">wfB</a> <a id="8294" href="Induction.WellFounded.html#8294" class="Bound">p</a> <a id="8296" class="Symbol">=</a> <a id="8298" href="Induction.WellFounded.html#7682" class="Function">accessible</a> <a id="8309" class="Symbol">(</a><a id="8310" href="Induction.WellFounded.html#8286" class="Bound">wfA</a> <a id="8314" class="Symbol">(</a><a id="8315" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="8321" href="Induction.WellFounded.html#8294" class="Bound">p</a><a id="8322" class="Symbol">))</a> <a id="8325" href="Induction.WellFounded.html#8290" class="Bound">wfB</a>

  <a id="Lexicographic.well-founded"></a><a id="8332" href="Induction.WellFounded.html#8332" class="Function">well-founded</a> <a id="8345" class="Symbol">=</a> <a id="8347" href="Induction.WellFounded.html#8174" class="Function">wellFounded</a>

  <a id="8362" class="Symbol">{-#</a> <a id="8366" class="Keyword">WARNING_ON_USAGE</a> <a id="8383" class="Pragma">_&lt;_</a>
  <a id="8389" class="String">&quot;Warning: _&lt;_ was deprecated in v1.3.
\ \Please use `×-Lex` from `Data.Product.Relation.Binary.Lex.Strict` instead.&quot;</a>
  <a id="8508" class="Symbol">#-}</a>
  <a id="8514" class="Symbol">{-#</a> <a id="8518" class="Keyword">WARNING_ON_USAGE</a> <a id="8535" class="Pragma">accessible</a>
  <a id="8548" class="String">&quot;Warning: accessible was deprecated in v1.3.&quot;</a>
  <a id="8596" class="Symbol">#-}</a>
  <a id="8602" class="Symbol">{-#</a> <a id="8606" class="Keyword">WARNING_ON_USAGE</a> <a id="8623" class="Pragma">accessible′</a>
  <a id="8637" class="String">&quot;Warning: accessible′ was deprecated in v1.3.&quot;</a>
  <a id="8686" class="Symbol">#-}</a>
  <a id="8692" class="Symbol">{-#</a> <a id="8696" class="Keyword">WARNING_ON_USAGE</a> <a id="8713" class="Pragma">wellFounded</a>
  <a id="8727" class="String">&quot;Warning: wellFounded was deprecated in v1.3.
\ \Please use `×-wellFounded` from `Data.Product.Relation.Binary.Lex.Strict` instead.&quot;</a>
  <a id="8862" class="Symbol">#-}</a>



<a id="8869" class="Comment">------------------------------------------------------------------------</a>
<a id="8942" class="Comment">-- DEPRECATED NAMES</a>
<a id="8962" class="Comment">------------------------------------------------------------------------</a>
<a id="9035" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="9106" class="Comment">-- not guaranteed.</a>

<a id="9126" class="Comment">-- Version 1.0</a>

<a id="9142" class="Keyword">module</a> <a id="Inverse-image"></a><a id="9149" href="Induction.WellFounded.html#9149" class="Module">Inverse-image</a> <a id="9163" class="Symbol">=</a> <a id="9165" href="Induction.WellFounded.html#5549" class="Module">InverseImage</a>
<a id="9178" class="Keyword">module</a> <a id="Transitive-closure"></a><a id="9185" href="Induction.WellFounded.html#9185" class="Module">Transitive-closure</a> <a id="9204" class="Symbol">=</a> <a id="9206" href="Induction.WellFounded.html#6289" class="Module">TransitiveClosure</a>
</pre></body></html>

==> anc/html/Induction.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Induction</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- An abstraction of various forms of recursion/induction</a>
<a id="164" class="Comment">------------------------------------------------------------------------</a>

<a id="238" class="Comment">-- The idea underlying Induction.* comes from Epigram 1, see Section 4</a>
<a id="309" class="Comment">-- of &quot;The view from the left&quot; by McBride and McKinna.</a>

<a id="365" class="Comment">-- Note: The types in this module can perhaps be easier to understand</a>
<a id="435" class="Comment">-- if they are normalised. Note also that Agda can do the</a>
<a id="493" class="Comment">-- normalisation for you.</a>

<a id="520" class="Symbol">{-#</a> <a id="524" class="Keyword">OPTIONS</a> <a id="532" class="Pragma">--cubical-compatible</a> <a id="553" class="Pragma">--safe</a> <a id="560" class="Symbol">#-}</a>

<a id="565" class="Keyword">module</a> <a id="572" href="Induction.html" class="Module">Induction</a> <a id="582" class="Keyword">where</a>

<a id="589" class="Keyword">open</a> <a id="594" class="Keyword">import</a> <a id="601" href="Level.html" class="Module">Level</a>
<a id="607" class="Keyword">open</a> <a id="612" class="Keyword">import</a> <a id="619" href="Relation.Unary.html" class="Module">Relation.Unary</a>
<a id="634" class="Keyword">open</a> <a id="639" class="Keyword">import</a> <a id="646" href="Relation.Unary.PredicateTransformer.html" class="Module">Relation.Unary.PredicateTransformer</a> <a id="682" class="Keyword">using</a> <a id="688" class="Symbol">(</a><a id="689" href="Relation.Unary.PredicateTransformer.html#706" class="Function">PT</a><a id="691" class="Symbol">)</a>

<a id="694" class="Keyword">private</a>
  <a id="704" class="Keyword">variable</a>
    <a id="717" href="Induction.html#717" class="Generalizable">a</a> <a id="719" href="Induction.html#719" class="Generalizable">ℓ</a> <a id="721" href="Induction.html#721" class="Generalizable">ℓ₁</a> <a id="724" href="Induction.html#724" class="Generalizable">ℓ₂</a> <a id="727" class="Symbol">:</a> <a id="729" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="739" href="Induction.html#739" class="Generalizable">A</a> <a id="741" class="Symbol">:</a> <a id="743" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="747" href="Induction.html#717" class="Generalizable">a</a>
    <a id="753" href="Induction.html#753" class="Generalizable">Q</a> <a id="755" class="Symbol">:</a> <a id="757" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="762" href="Induction.html#739" class="Generalizable">A</a> <a id="764" href="Induction.html#719" class="Generalizable">ℓ</a>
    <a id="770" href="Induction.html#770" class="Generalizable">Rec</a> <a id="774" class="Symbol">:</a> <a id="776" href="Relation.Unary.PredicateTransformer.html#706" class="Function">PT</a> <a id="779" href="Induction.html#739" class="Generalizable">A</a> <a id="781" href="Induction.html#739" class="Generalizable">A</a> <a id="783" href="Induction.html#721" class="Generalizable">ℓ₁</a> <a id="786" href="Induction.html#724" class="Generalizable">ℓ₂</a>


<a id="791" class="Comment">------------------------------------------------------------------------</a>
<a id="864" class="Comment">-- A RecStruct describes the allowed structure of recursion. The</a>
<a id="929" class="Comment">-- examples in Data.Nat.Induction should explain what this is all</a>
<a id="995" class="Comment">-- about.</a>

<a id="RecStruct"></a><a id="1006" href="Induction.html#1006" class="Function">RecStruct</a> <a id="1016" class="Symbol">:</a> <a id="1018" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1022" href="Induction.html#717" class="Generalizable">a</a> <a id="1024" class="Symbol">→</a> <a id="1026" class="Symbol">(</a><a id="1027" href="Induction.html#1027" class="Bound">ℓ₁</a> <a id="1030" href="Induction.html#1030" class="Bound">ℓ₂</a> <a id="1033" class="Symbol">:</a> <a id="1035" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1040" class="Symbol">)</a> <a id="1042" class="Symbol">→</a> <a id="1044" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1048" class="Symbol">_</a>
<a id="1050" href="Induction.html#1006" class="Function">RecStruct</a> <a id="1060" href="Induction.html#1060" class="Bound">A</a> <a id="1062" class="Symbol">=</a> <a id="1064" href="Relation.Unary.PredicateTransformer.html#706" class="Function">PT</a> <a id="1067" href="Induction.html#1060" class="Bound">A</a> <a id="1069" href="Induction.html#1060" class="Bound">A</a>

<a id="1072" class="Comment">-- A recursor builder constructs an instance of a recursion structure</a>
<a id="1142" class="Comment">-- for a given input.</a>

<a id="RecursorBuilder"></a><a id="1165" href="Induction.html#1165" class="Function">RecursorBuilder</a> <a id="1181" class="Symbol">:</a> <a id="1183" href="Induction.html#1006" class="Function">RecStruct</a> <a id="1193" href="Induction.html#739" class="Generalizable">A</a> <a id="1195" href="Induction.html#721" class="Generalizable">ℓ₁</a> <a id="1198" href="Induction.html#724" class="Generalizable">ℓ₂</a> <a id="1201" class="Symbol">→</a> <a id="1203" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1207" class="Symbol">_</a>
<a id="1209" href="Induction.html#1165" class="Function">RecursorBuilder</a> <a id="1225" href="Induction.html#1225" class="Bound">Rec</a> <a id="1229" class="Symbol">=</a> <a id="1231" class="Symbol">∀</a> <a id="1233" href="Induction.html#1233" class="Bound">P</a> <a id="1235" class="Symbol">→</a> <a id="1237" href="Induction.html#1225" class="Bound">Rec</a> <a id="1241" href="Induction.html#1233" class="Bound">P</a> <a id="1243" href="Relation.Unary.html#2703" class="Function Operator">⊆′</a> <a id="1246" href="Induction.html#1233" class="Bound">P</a> <a id="1248" class="Symbol">→</a> <a id="1250" href="Relation.Unary.html#3655" class="Function">Universal</a> <a id="1260" class="Symbol">(</a><a id="1261" href="Induction.html#1225" class="Bound">Rec</a> <a id="1265" href="Induction.html#1233" class="Bound">P</a><a id="1266" class="Symbol">)</a>

<a id="1269" class="Comment">-- A recursor can be used to actually compute/prove something useful.</a>

<a id="Recursor"></a><a id="1340" href="Induction.html#1340" class="Function">Recursor</a> <a id="1349" class="Symbol">:</a> <a id="1351" href="Induction.html#1006" class="Function">RecStruct</a> <a id="1361" href="Induction.html#739" class="Generalizable">A</a> <a id="1363" href="Induction.html#721" class="Generalizable">ℓ₁</a> <a id="1366" href="Induction.html#724" class="Generalizable">ℓ₂</a> <a id="1369" class="Symbol">→</a> <a id="1371" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1375" class="Symbol">_</a>
<a id="1377" href="Induction.html#1340" class="Function">Recursor</a> <a id="1386" href="Induction.html#1386" class="Bound">Rec</a> <a id="1390" class="Symbol">=</a> <a id="1392" class="Symbol">∀</a> <a id="1394" href="Induction.html#1394" class="Bound">P</a> <a id="1396" class="Symbol">→</a> <a id="1398" href="Induction.html#1386" class="Bound">Rec</a> <a id="1402" href="Induction.html#1394" class="Bound">P</a> <a id="1404" href="Relation.Unary.html#2703" class="Function Operator">⊆′</a> <a id="1407" href="Induction.html#1394" class="Bound">P</a> <a id="1409" class="Symbol">→</a> <a id="1411" href="Relation.Unary.html#3655" class="Function">Universal</a> <a id="1421" href="Induction.html#1394" class="Bound">P</a>

<a id="1424" class="Comment">-- And recursors can be constructed from recursor builders.</a>

<a id="build"></a><a id="1485" href="Induction.html#1485" class="Function">build</a> <a id="1491" class="Symbol">:</a> <a id="1493" href="Induction.html#1165" class="Function">RecursorBuilder</a> <a id="1509" href="Induction.html#770" class="Generalizable">Rec</a> <a id="1513" class="Symbol">→</a> <a id="1515" href="Induction.html#1340" class="Function">Recursor</a> <a id="1524" href="Induction.html#770" class="Generalizable">Rec</a>
<a id="1528" href="Induction.html#1485" class="Function">build</a> <a id="1534" href="Induction.html#1534" class="Bound">builder</a> <a id="1542" href="Induction.html#1542" class="Bound">P</a> <a id="1544" href="Induction.html#1544" class="Bound">f</a> <a id="1546" href="Induction.html#1546" class="Bound">x</a> <a id="1548" class="Symbol">=</a> <a id="1550" href="Induction.html#1544" class="Bound">f</a> <a id="1552" href="Induction.html#1546" class="Bound">x</a> <a id="1554" class="Symbol">(</a><a id="1555" href="Induction.html#1534" class="Bound">builder</a> <a id="1563" href="Induction.html#1542" class="Bound">P</a> <a id="1565" href="Induction.html#1544" class="Bound">f</a> <a id="1567" href="Induction.html#1546" class="Bound">x</a><a id="1568" class="Symbol">)</a>

<a id="1571" class="Comment">-- We can repeat the exercise above for subsets of the type we are</a>
<a id="1638" class="Comment">-- recursing over.</a>

<a id="SubsetRecursorBuilder"></a><a id="1658" href="Induction.html#1658" class="Function">SubsetRecursorBuilder</a> <a id="1680" class="Symbol">:</a> <a id="1682" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="1687" href="Induction.html#739" class="Generalizable">A</a> <a id="1689" href="Induction.html#719" class="Generalizable">ℓ</a> <a id="1691" class="Symbol">→</a> <a id="1693" href="Induction.html#1006" class="Function">RecStruct</a> <a id="1703" href="Induction.html#739" class="Generalizable">A</a> <a id="1705" href="Induction.html#721" class="Generalizable">ℓ₁</a> <a id="1708" href="Induction.html#724" class="Generalizable">ℓ₂</a> <a id="1711" class="Symbol">→</a> <a id="1713" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1717" class="Symbol">_</a>
<a id="1719" href="Induction.html#1658" class="Function">SubsetRecursorBuilder</a> <a id="1741" href="Induction.html#1741" class="Bound">Q</a> <a id="1743" href="Induction.html#1743" class="Bound">Rec</a> <a id="1747" class="Symbol">=</a> <a id="1749" class="Symbol">∀</a> <a id="1751" href="Induction.html#1751" class="Bound">P</a> <a id="1753" class="Symbol">→</a> <a id="1755" href="Induction.html#1743" class="Bound">Rec</a> <a id="1759" href="Induction.html#1751" class="Bound">P</a> <a id="1761" href="Relation.Unary.html#2703" class="Function Operator">⊆′</a> <a id="1764" href="Induction.html#1751" class="Bound">P</a> <a id="1766" class="Symbol">→</a> <a id="1768" href="Induction.html#1741" class="Bound">Q</a> <a id="1770" href="Relation.Unary.html#2703" class="Function Operator">⊆′</a> <a id="1773" href="Induction.html#1743" class="Bound">Rec</a> <a id="1777" href="Induction.html#1751" class="Bound">P</a>

<a id="SubsetRecursor"></a><a id="1780" href="Induction.html#1780" class="Function">SubsetRecursor</a> <a id="1795" class="Symbol">:</a> <a id="1797" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="1802" href="Induction.html#739" class="Generalizable">A</a> <a id="1804" href="Induction.html#719" class="Generalizable">ℓ</a> <a id="1806" class="Symbol">→</a> <a id="1808" href="Induction.html#1006" class="Function">RecStruct</a> <a id="1818" href="Induction.html#739" class="Generalizable">A</a> <a id="1820" href="Induction.html#721" class="Generalizable">ℓ₁</a> <a id="1823" href="Induction.html#724" class="Generalizable">ℓ₂</a> <a id="1826" class="Symbol">→</a> <a id="1828" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1832" class="Symbol">_</a>
<a id="1834" href="Induction.html#1780" class="Function">SubsetRecursor</a> <a id="1849" href="Induction.html#1849" class="Bound">Q</a> <a id="1851" href="Induction.html#1851" class="Bound">Rec</a> <a id="1855" class="Symbol">=</a> <a id="1857" class="Symbol">∀</a> <a id="1859" href="Induction.html#1859" class="Bound">P</a> <a id="1861" class="Symbol">→</a> <a id="1863" href="Induction.html#1851" class="Bound">Rec</a> <a id="1867" href="Induction.html#1859" class="Bound">P</a> <a id="1869" href="Relation.Unary.html#2703" class="Function Operator">⊆′</a> <a id="1872" href="Induction.html#1859" class="Bound">P</a> <a id="1874" class="Symbol">→</a> <a id="1876" href="Induction.html#1849" class="Bound">Q</a> <a id="1878" href="Relation.Unary.html#2703" class="Function Operator">⊆′</a> <a id="1881" href="Induction.html#1859" class="Bound">P</a>

<a id="subsetBuild"></a><a id="1884" href="Induction.html#1884" class="Function">subsetBuild</a> <a id="1896" class="Symbol">:</a> <a id="1898" href="Induction.html#1658" class="Function">SubsetRecursorBuilder</a> <a id="1920" href="Induction.html#753" class="Generalizable">Q</a> <a id="1922" href="Induction.html#770" class="Generalizable">Rec</a> <a id="1926" class="Symbol">→</a> <a id="1928" href="Induction.html#1780" class="Function">SubsetRecursor</a> <a id="1943" href="Induction.html#753" class="Generalizable">Q</a> <a id="1945" href="Induction.html#770" class="Generalizable">Rec</a>
<a id="1949" href="Induction.html#1884" class="Function">subsetBuild</a> <a id="1961" href="Induction.html#1961" class="Bound">builder</a> <a id="1969" href="Induction.html#1969" class="Bound">P</a> <a id="1971" href="Induction.html#1971" class="Bound">f</a> <a id="1973" href="Induction.html#1973" class="Bound">x</a> <a id="1975" href="Induction.html#1975" class="Bound">q</a> <a id="1977" class="Symbol">=</a> <a id="1979" href="Induction.html#1971" class="Bound">f</a> <a id="1981" href="Induction.html#1973" class="Bound">x</a> <a id="1983" class="Symbol">(</a><a id="1984" href="Induction.html#1961" class="Bound">builder</a> <a id="1992" href="Induction.html#1969" class="Bound">P</a> <a id="1994" href="Induction.html#1971" class="Bound">f</a> <a id="1996" href="Induction.html#1973" class="Bound">x</a> <a id="1998" href="Induction.html#1975" class="Bound">q</a><a id="1999" class="Symbol">)</a>
</pre></body></html>

==> anc/html/Level.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Level</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Universe levels</a>
<a id="125" class="Comment">------------------------------------------------------------------------</a>

<a id="199" class="Symbol">{-#</a> <a id="203" class="Keyword">OPTIONS</a> <a id="211" class="Pragma">--cubical-compatible</a> <a id="232" class="Pragma">--safe</a> <a id="239" class="Symbol">#-}</a>

<a id="244" class="Keyword">module</a> <a id="251" href="Level.html" class="Module">Level</a> <a id="257" class="Keyword">where</a>

<a id="264" class="Comment">-- Levels.</a>

<a id="276" class="Keyword">open</a> <a id="281" class="Keyword">import</a> <a id="288" href="Agda.Primitive.html" class="Module">Agda.Primitive</a> <a id="303" class="Symbol">as</a> <a id="306" class="Module">Prim</a> <a id="311" class="Keyword">public</a>
  <a id="320" class="Keyword">using</a>    <a id="329" class="Symbol">(</a><a id="330" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="335" class="Symbol">;</a> <a id="337" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="340" class="Symbol">;</a> <a id="342" href="Agda.Primitive.html#512" class="Primitive">Setω</a><a id="346" class="Symbol">)</a>
  <a id="350" class="Keyword">renaming</a> <a id="359" class="Symbol">(</a><a id="360" href="Agda.Primitive.html#915" class="Primitive">lzero</a> <a id="366" class="Symbol">to</a> <a id="369" class="Primitive">zero</a><a id="373" class="Symbol">;</a> <a id="375" href="Agda.Primitive.html#931" class="Primitive">lsuc</a> <a id="380" class="Symbol">to</a> <a id="383" class="Primitive">suc</a><a id="386" class="Symbol">)</a>

<a id="389" class="Comment">-- Lifting.</a>

<a id="402" class="Keyword">record</a> <a id="Lift"></a><a id="409" href="Level.html#409" class="Record">Lift</a> <a id="414" class="Symbol">{</a><a id="415" href="Level.html#415" class="Bound">a</a><a id="416" class="Symbol">}</a> <a id="418" href="Level.html#418" class="Bound">ℓ</a> <a id="420" class="Symbol">(</a><a id="421" href="Level.html#421" class="Bound">A</a> <a id="423" class="Symbol">:</a> <a id="425" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="429" href="Level.html#415" class="Bound">a</a><a id="430" class="Symbol">)</a> <a id="432" class="Symbol">:</a> <a id="434" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="438" class="Symbol">(</a><a id="439" href="Level.html#415" class="Bound">a</a> <a id="441" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="443" href="Level.html#418" class="Bound">ℓ</a><a id="444" class="Symbol">)</a> <a id="446" class="Keyword">where</a>
  <a id="454" class="Keyword">constructor</a> <a id="lift"></a><a id="466" href="Level.html#466" class="InductiveConstructor">lift</a>
  <a id="473" class="Keyword">field</a> <a id="Lift.lower"></a><a id="479" href="Level.html#479" class="Field">lower</a> <a id="485" class="Symbol">:</a> <a id="487" href="Level.html#421" class="Bound">A</a>

<a id="490" class="Keyword">open</a> <a id="495" href="Level.html#409" class="Module">Lift</a> <a id="500" class="Keyword">public</a>

<a id="508" class="Comment">-- Synonyms</a>

<a id="0ℓ"></a><a id="521" href="Level.html#521" class="Function">0ℓ</a> <a id="524" class="Symbol">:</a> <a id="526" href="Agda.Primitive.html#742" class="Postulate">Level</a>
<a id="532" href="Level.html#521" class="Function">0ℓ</a> <a id="535" class="Symbol">=</a> <a id="537" href="Level.html#369" class="Primitive">zero</a>

<a id="levelOfType"></a><a id="543" href="Level.html#543" class="Function">levelOfType</a> <a id="555" class="Symbol">:</a> <a id="557" class="Symbol">∀</a> <a id="559" class="Symbol">{</a><a id="560" href="Level.html#560" class="Bound">a</a><a id="561" class="Symbol">}</a> <a id="563" class="Symbol">→</a> <a id="565" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="569" href="Level.html#560" class="Bound">a</a> <a id="571" class="Symbol">→</a> <a id="573" href="Agda.Primitive.html#742" class="Postulate">Level</a>
<a id="579" href="Level.html#543" class="Function">levelOfType</a> <a id="591" class="Symbol">{</a><a id="592" href="Level.html#592" class="Bound">a</a><a id="593" class="Symbol">}</a> <a id="595" class="Symbol">_</a> <a id="597" class="Symbol">=</a> <a id="599" href="Level.html#592" class="Bound">a</a>

<a id="levelOfTerm"></a><a id="602" href="Level.html#602" class="Function">levelOfTerm</a> <a id="614" class="Symbol">:</a> <a id="616" class="Symbol">∀</a> <a id="618" class="Symbol">{</a><a id="619" href="Level.html#619" class="Bound">a</a><a id="620" class="Symbol">}</a> <a id="622" class="Symbol">{</a><a id="623" href="Level.html#623" class="Bound">A</a> <a id="625" class="Symbol">:</a> <a id="627" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="631" href="Level.html#619" class="Bound">a</a><a id="632" class="Symbol">}</a> <a id="634" class="Symbol">→</a> <a id="636" href="Level.html#623" class="Bound">A</a> <a id="638" class="Symbol">→</a> <a id="640" href="Agda.Primitive.html#742" class="Postulate">Level</a>
<a id="646" href="Level.html#602" class="Function">levelOfTerm</a> <a id="658" class="Symbol">{</a><a id="659" href="Level.html#659" class="Bound">a</a><a id="660" class="Symbol">}</a> <a id="662" class="Symbol">_</a> <a id="664" class="Symbol">=</a> <a id="666" href="Level.html#659" class="Bound">a</a>
</pre></body></html>

==> anc/html/Presentable-Coequalizer.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Presentable-Coequalizer</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>
<a id="36" class="Keyword">open</a> <a id="41" class="Keyword">import</a> <a id="48" href="Level.html" class="Module">Level</a>
<a id="54" class="Keyword">open</a> <a id="59" class="Keyword">import</a> <a id="66" href="Categories.Category.html" class="Module">Categories.Category</a>
<a id="86" class="Keyword">open</a> <a id="91" class="Keyword">import</a> <a id="98" href="Categories.Functor.html" class="Module">Categories.Functor</a> <a id="117" class="Keyword">using</a> <a id="123" class="Symbol">(</a><a id="124" href="Categories.Functor.Core.html#248" class="Record">Functor</a><a id="131" class="Symbol">;</a> <a id="133" href="Categories.Functor.html#747" class="Function Operator">_∘F_</a><a id="137" class="Symbol">;</a> <a id="139" href="Categories.Functor.html#283" class="Function">Endofunctor</a><a id="150" class="Symbol">)</a>
<a id="152" class="Keyword">open</a> <a id="157" class="Keyword">import</a> <a id="164" href="Categories.Functor.Hom.html" class="Module">Categories.Functor.Hom</a>
<a id="187" class="Keyword">open</a> <a id="192" class="Keyword">import</a> <a id="199" href="Categories.Diagram.Colimit.html" class="Module">Categories.Diagram.Colimit</a>

<a id="227" class="Keyword">open</a> <a id="232" class="Keyword">import</a> <a id="239" href="Data.Product.html" class="Module">Data.Product</a>

<a id="253" class="Keyword">open</a> <a id="258" class="Keyword">import</a> <a id="265" href="Batteries.Diagram.Colimit.Colimit-Lemmas.html" class="Module">Batteries.Diagram.Colimit.Colimit-Lemmas</a>
<a id="306" class="Keyword">open</a> <a id="311" class="Keyword">import</a> <a id="318" href="Batteries.Diagram.Filtered.html" class="Module">Batteries.Diagram.Filtered</a>

<a id="346" class="Keyword">module</a> <a id="353" href="Presentable-Coequalizer.html" class="Module">Presentable-Coequalizer</a> <a id="377" class="Symbol">{</a><a id="378" href="Presentable-Coequalizer.html#378" class="Bound">o</a> <a id="380" href="Presentable-Coequalizer.html#380" class="Bound">ℓ</a> <a id="382" href="Presentable-Coequalizer.html#382" class="Bound">fil-level</a><a id="391" class="Symbol">}</a>
  <a id="395" class="Symbol">(</a><a id="396" href="Presentable-Coequalizer.html#396" class="Bound">𝒞</a> <a id="398" class="Symbol">:</a> <a id="400" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="409" href="Presentable-Coequalizer.html#378" class="Bound">o</a> <a id="411" href="Presentable-Coequalizer.html#380" class="Bound">ℓ</a> <a id="413" href="Presentable-Coequalizer.html#380" class="Bound">ℓ</a><a id="414" class="Symbol">)</a>
  <a id="418" class="Symbol">(</a><a id="419" href="Presentable-Coequalizer.html#419" class="Bound">Fil</a> <a id="423" class="Symbol">:</a> <a id="425" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="434" href="Presentable-Coequalizer.html#380" class="Bound">ℓ</a> <a id="436" href="Presentable-Coequalizer.html#380" class="Bound">ℓ</a> <a id="438" href="Presentable-Coequalizer.html#380" class="Bound">ℓ</a> <a id="440" class="Symbol">→</a> <a id="442" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="446" href="Presentable-Coequalizer.html#382" class="Bound">fil-level</a><a id="455" class="Symbol">)</a> <a id="457" class="Comment">-- some variant of &#39;filtered&#39;</a>
  <a id="489" class="Symbol">(</a><a id="490" href="Presentable-Coequalizer.html#490" class="Bound">Fil⇒filtered</a> <a id="503" class="Symbol">:</a> <a id="505" class="Symbol">∀</a> <a id="507" class="Symbol">{</a><a id="508" href="Presentable-Coequalizer.html#508" class="Bound">𝒟</a><a id="509" class="Symbol">}</a> <a id="511" class="Symbol">→</a> <a id="513" href="Presentable-Coequalizer.html#419" class="Bound">Fil</a> <a id="517" href="Presentable-Coequalizer.html#508" class="Bound">𝒟</a> <a id="519" class="Symbol">→</a> <a id="521" href="Batteries.Diagram.Filtered.html#2825" class="Record">filtered</a> <a id="530" href="Presentable-Coequalizer.html#508" class="Bound">𝒟</a><a id="531" class="Symbol">)</a> <a id="533" class="Comment">-- &#39;Fil&#39; implies filtered</a>
  <a id="561" class="Keyword">where</a>

<a id="568" class="Keyword">private</a>
  <a id="578" class="Keyword">module</a> <a id="𝒞"></a><a id="585" href="Presentable-Coequalizer.html#585" class="Module">𝒞</a> <a id="587" class="Symbol">=</a> <a id="589" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="598" href="Presentable-Coequalizer.html#396" class="Bound">𝒞</a>

<a id="601" class="Keyword">open</a> <a id="606" class="Keyword">import</a> <a id="613" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html" class="Module">Batteries.Diagram.Colimit.Hom-Colimit-Choice</a> <a id="658" href="Presentable-Coequalizer.html#396" class="Bound">𝒞</a>
<a id="660" class="Keyword">open</a> <a id="665" class="Keyword">import</a> <a id="672" href="Batteries.Diagram.Hom-Factorization.html" class="Module">Batteries.Diagram.Hom-Factorization</a>
<a id="708" class="Keyword">open</a> <a id="713" class="Keyword">import</a> <a id="720" href="Categories.Object.Coproduct.html" class="Module">Categories.Object.Coproduct</a> <a id="748" class="Symbol">(</a><a id="749" href="Presentable-Coequalizer.html#396" class="Bound">𝒞</a><a id="750" class="Symbol">)</a>
<a id="752" class="Keyword">open</a> <a id="757" class="Keyword">import</a> <a id="764" href="Categories.Morphism.html" class="Module">Categories.Morphism</a> <a id="784" class="Symbol">(</a><a id="785" href="Presentable-Coequalizer.html#396" class="Bound">𝒞</a><a id="786" class="Symbol">)</a>
<a id="788" class="Keyword">open</a> <a id="793" class="Keyword">import</a> <a id="800" href="Categories.Morphism.Reasoning.Core.html" class="Module">Categories.Morphism.Reasoning.Core</a> <a id="835" href="Presentable-Coequalizer.html#396" class="Bound">𝒞</a>

<a id="838" class="Keyword">open</a> <a id="843" class="Keyword">import</a> <a id="850" href="Batteries.Object.Presentable.html" class="Module">Batteries.Object.Presentable</a> <a id="879" href="Presentable-Coequalizer.html#396" class="Bound">𝒞</a> <a id="881" href="Presentable-Coequalizer.html#419" class="Bound">Fil</a>
<a id="885" class="Keyword">open</a> <a id="890" class="Keyword">import</a> <a id="897" href="Categories.Diagram.Coequalizer.html" class="Module">Categories.Diagram.Coequalizer</a> <a id="928" href="Presentable-Coequalizer.html#396" class="Bound">𝒞</a>

<a id="presentable-coequalizer"></a><a id="931" href="Presentable-Coequalizer.html#931" class="Function">presentable-coequalizer</a> <a id="955" class="Symbol">:</a> <a id="957" class="Symbol">{</a><a id="958" href="Presentable-Coequalizer.html#958" class="Bound">X</a> <a id="960" href="Presentable-Coequalizer.html#960" class="Bound">Y</a> <a id="962" href="Presentable-Coequalizer.html#962" class="Bound">Z</a> <a id="964" class="Symbol">:</a> <a id="966" href="Categories.Category.Core.html#559" class="Function">𝒞.Obj</a><a id="971" class="Symbol">}</a> <a id="973" class="Symbol">→</a> <a id="975" class="Symbol">(</a><a id="976" href="Presentable-Coequalizer.html#976" class="Bound">f</a> <a id="978" href="Presentable-Coequalizer.html#978" class="Bound">g</a> <a id="980" class="Symbol">:</a> <a id="982" href="Presentable-Coequalizer.html#958" class="Bound">X</a> <a id="984" href="Categories.Category.Core.html#575" class="Function Operator">𝒞.⇒</a> <a id="988" href="Presentable-Coequalizer.html#960" class="Bound">Y</a><a id="989" class="Symbol">)</a> <a id="991" class="Symbol">→</a> <a id="993" class="Symbol">(</a><a id="994" href="Presentable-Coequalizer.html#994" class="Bound">e</a> <a id="996" class="Symbol">:</a> <a id="998" href="Presentable-Coequalizer.html#960" class="Bound">Y</a> <a id="1000" href="Categories.Category.Core.html#575" class="Function Operator">𝒞.⇒</a> <a id="1004" href="Presentable-Coequalizer.html#962" class="Bound">Z</a><a id="1005" class="Symbol">)</a>
  <a id="1009" class="Symbol">→</a> <a id="1011" href="Categories.Diagram.Coequalizer.html#406" class="Record">IsCoequalizer</a> <a id="1025" href="Presentable-Coequalizer.html#976" class="Bound">f</a> <a id="1027" href="Presentable-Coequalizer.html#978" class="Bound">g</a> <a id="1029" href="Presentable-Coequalizer.html#994" class="Bound">e</a>
  <a id="1033" class="Symbol">→</a> <a id="1035" href="Batteries.Object.Presentable.html#1184" class="Function">presentable</a> <a id="1047" href="Presentable-Coequalizer.html#958" class="Bound">X</a>
  <a id="1051" class="Symbol">→</a> <a id="1053" href="Batteries.Object.Presentable.html#1184" class="Function">presentable</a> <a id="1065" href="Presentable-Coequalizer.html#960" class="Bound">Y</a>
  <a id="1069" class="Symbol">→</a> <a id="1071" href="Batteries.Object.Presentable.html#1184" class="Function">presentable</a> <a id="1083" href="Presentable-Coequalizer.html#962" class="Bound">Z</a>
<a id="1085" href="Presentable-Coequalizer.html#931" class="Function">presentable-coequalizer</a> <a id="1109" class="Symbol">{</a><a id="1110" href="Presentable-Coequalizer.html#1110" class="Bound">X</a><a id="1111" class="Symbol">}</a> <a id="1113" class="Symbol">{</a><a id="1114" href="Presentable-Coequalizer.html#1114" class="Bound">Y</a><a id="1115" class="Symbol">}</a> <a id="1117" class="Symbol">{</a><a id="1118" href="Presentable-Coequalizer.html#1118" class="Bound">Z</a><a id="1119" class="Symbol">}</a> <a id="1121" href="Presentable-Coequalizer.html#1121" class="Bound">f</a> <a id="1123" href="Presentable-Coequalizer.html#1123" class="Bound">g</a> <a id="1125" href="Presentable-Coequalizer.html#1125" class="Bound">e</a> <a id="1127" href="Presentable-Coequalizer.html#1127" class="Bound">coeq</a> <a id="1132" href="Presentable-Coequalizer.html#1132" class="Bound">X-fp</a> <a id="1137" href="Presentable-Coequalizer.html#1137" class="Bound">Y-fp</a> <a id="1142" href="Presentable-Coequalizer.html#1142" class="Bound">𝒟</a> <a id="1144" href="Presentable-Coequalizer.html#1144" class="Bound">𝒟-Fil</a> <a id="1150" href="Presentable-Coequalizer.html#1150" class="Bound">D</a> <a id="1152" href="Presentable-Coequalizer.html#1152" class="Bound">D-colim</a>  <a id="1161" class="Symbol">=</a> <a id="1163" class="Comment">-- coeq D D-colim =</a>
  <a id="1185" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#6753" class="Function">hom-colim-construct</a>
    <a id="1209" href="Presentable-Coequalizer.html#1152" class="Bound">D-colim</a>
    <a id="1221" class="Symbol">(</a><a id="1222" href="Batteries.Diagram.Filtered.html#2870" class="Field">filtered.bounds</a> <a id="1238" class="Symbol">(</a><a id="1239" href="Presentable-Coequalizer.html#490" class="Bound">Fil⇒filtered</a> <a id="1252" href="Presentable-Coequalizer.html#1144" class="Bound">𝒟-Fil</a><a id="1257" class="Symbol">))</a>
    <a id="1264" href="Presentable-Coequalizer.html#1118" class="Bound">Z</a>
    <a id="1270" href="Presentable-Coequalizer.html#1502" class="Function">factor-exists</a>
    <a id="1288" href="Presentable-Coequalizer.html#3249" class="Function">factor-uniq</a>
  <a id="1302" class="Keyword">where</a>
    <a id="1312" class="Keyword">open</a> <a id="1317" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="1326" href="Presentable-Coequalizer.html#396" class="Bound">𝒞</a>
    <a id="1332" class="Keyword">module</a> <a id="1339" href="Presentable-Coequalizer.html#1339" class="Module">𝒟</a> <a id="1341" class="Symbol">=</a> <a id="1343" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="1352" href="Presentable-Coequalizer.html#1142" class="Bound">𝒟</a>
    <a id="1358" class="Keyword">module</a> <a id="1365" href="Presentable-Coequalizer.html#1365" class="Module">D</a> <a id="1367" class="Symbol">=</a> <a id="1369" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="1377" href="Presentable-Coequalizer.html#1150" class="Bound">D</a>
    <a id="1383" class="Keyword">module</a> <a id="1390" href="Presentable-Coequalizer.html#1390" class="Module">D-colim</a> <a id="1398" class="Symbol">=</a> <a id="1400" href="Categories.Diagram.Colimit.html#961" class="Module">Colimit</a> <a id="1408" href="Presentable-Coequalizer.html#1152" class="Bound">D-colim</a>
    <a id="1420" class="Keyword">open</a> <a id="1425" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
    <a id="1442" href="Presentable-Coequalizer.html#1442" class="Function">e-is-Epi</a> <a id="1451" class="Symbol">:</a> <a id="1453" href="Categories.Morphism.html#1097" class="Function">Epi</a> <a id="1457" href="Presentable-Coequalizer.html#1125" class="Bound">e</a>
    <a id="1463" href="Presentable-Coequalizer.html#1442" class="Function">e-is-Epi</a> <a id="1472" class="Symbol">=</a> <a id="1474" href="Categories.Diagram.Coequalizer.html#1671" class="Function">IsCoequalizer⇒Epi</a> <a id="1492" href="Presentable-Coequalizer.html#1127" class="Bound">coeq</a>

    <a id="1502" href="Presentable-Coequalizer.html#1502" class="Function">factor-exists</a> <a id="1516" class="Symbol">:</a> <a id="1518" class="Symbol">(</a><a id="1519" href="Presentable-Coequalizer.html#1519" class="Bound">z</a> <a id="1521" class="Symbol">:</a> <a id="1523" href="Presentable-Coequalizer.html#1118" class="Bound">Z</a> <a id="1525" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="1527" href="Categories.Diagram.Colimit.html#1191" class="Function">D-colim.coapex</a><a id="1541" class="Symbol">)</a> <a id="1543" class="Symbol">→</a> <a id="1545" href="Batteries.Diagram.Hom-Factorization.html#678" class="Record">Triangle</a> <a id="1554" href="Categories.Diagram.Colimit.html#1122" class="Function">D-colim.colimit</a> <a id="1570" href="Presentable-Coequalizer.html#1519" class="Bound">z</a> 
    <a id="1577" href="Presentable-Coequalizer.html#1502" class="Function">factor-exists</a> <a id="1591" href="Presentable-Coequalizer.html#1591" class="Bound">z</a> <a id="1593" class="Symbol">=</a> <a id="1595" href="Batteries.Diagram.Hom-Factorization.html#824" class="InductiveConstructor">triangle</a> <a id="1604" href="Presentable-Coequalizer.html#2861" class="Function">j</a> <a id="1606" href="Presentable-Coequalizer.html#2931" class="Function">p</a> <a id="1608" class="Symbol">(</a><a id="1609" href="Presentable-Coequalizer.html#1442" class="Function">e-is-Epi</a> <a id="1618" href="Presentable-Coequalizer.html#1591" class="Bound">z</a> <a id="1620" class="Symbol">(</a><a id="1621" href="Categories.Diagram.Colimit.html#1204" class="Function">D-colim.proj</a> <a id="1634" href="Presentable-Coequalizer.html#2861" class="Function">j</a> <a id="1636" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1638" href="Presentable-Coequalizer.html#2931" class="Function">p</a><a id="1639" class="Symbol">)</a>
      <a id="1647" class="Symbol">(</a><a id="1648" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
      <a id="1660" href="Presentable-Coequalizer.html#1591" class="Bound">z</a> <a id="1662" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1664" href="Presentable-Coequalizer.html#1125" class="Bound">e</a> <a id="1666" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1669" href="Batteries.Diagram.Hom-Factorization.html#878" class="Function">t.commutes</a> <a id="1680" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="1688" href="Categories.Diagram.Colimit.html#1204" class="Function">D-colim.proj</a> <a id="1701" href="Batteries.Diagram.Hom-Factorization.html#845" class="Function">t.x</a> <a id="1705" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1707" href="Batteries.Diagram.Hom-Factorization.html#859" class="Function">t.p&#39;</a> <a id="1712" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="1715" href="Categories.Morphism.Reasoning.Core.html#3168" class="Function">pullˡ</a> <a id="1721" class="Symbol">(</a><a id="1722" href="Categories.Diagram.Colimit.html#1221" class="Function">D-colim.colimit-commute</a> <a id="1746" href="Presentable-Coequalizer.html#2901" class="Function">d</a><a id="1747" class="Symbol">)</a> <a id="1749" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
      <a id="1757" href="Categories.Diagram.Colimit.html#1204" class="Function">D-colim.proj</a> <a id="1770" href="Presentable-Coequalizer.html#2861" class="Function">j</a> <a id="1772" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1774" href="Categories.Functor.Core.html#806" class="Function">D.₁</a> <a id="1778" href="Presentable-Coequalizer.html#2901" class="Function">d</a> <a id="1780" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1782" href="Batteries.Diagram.Hom-Factorization.html#859" class="Function">t.p&#39;</a> <a id="1787" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1790" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="1798" href="Presentable-Coequalizer.html#3176" class="Function">eq</a> <a id="1801" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="1809" href="Categories.Diagram.Colimit.html#1204" class="Function">D-colim.proj</a> <a id="1822" href="Presentable-Coequalizer.html#2861" class="Function">j</a> <a id="1824" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1826" href="Presentable-Coequalizer.html#2931" class="Function">p</a> <a id="1828" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1830" href="Presentable-Coequalizer.html#1125" class="Bound">e</a> <a id="1832" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="1835" href="Categories.Category.Core.html#715" class="Function">assoc</a> <a id="1841" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
      <a id="1849" class="Symbol">(</a><a id="1850" href="Categories.Diagram.Colimit.html#1204" class="Function">D-colim.proj</a> <a id="1863" href="Presentable-Coequalizer.html#2861" class="Function">j</a> <a id="1865" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1867" href="Presentable-Coequalizer.html#2931" class="Function">p</a><a id="1868" class="Symbol">)</a> <a id="1870" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1872" href="Presentable-Coequalizer.html#1125" class="Bound">e</a>
      <a id="1880" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a><a id="1881" class="Symbol">))</a>
      <a id="1890" class="Keyword">where</a>
        <a id="1904" class="Comment">-- we first use that Y -&gt; Z -&gt; colim[D] factors through the diagram:</a>
        <a id="1981" href="Presentable-Coequalizer.html#1981" class="Function">t</a> <a id="1983" class="Symbol">:</a> <a id="1985" href="Batteries.Diagram.Hom-Factorization.html#678" class="Record">Triangle</a> <a id="1994" href="Categories.Diagram.Colimit.html#1122" class="Function">D-colim.colimit</a> <a id="2010" class="Symbol">(</a><a id="2011" href="Presentable-Coequalizer.html#1591" class="Bound">z</a> <a id="2013" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2015" href="Presentable-Coequalizer.html#1125" class="Bound">e</a><a id="2016" class="Symbol">)</a>
        <a id="2026" href="Presentable-Coequalizer.html#1981" class="Function">t</a> <a id="2028" class="Symbol">=</a> <a id="2030" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#1953" class="Function">hom-colim-choice</a> <a id="2047" href="Presentable-Coequalizer.html#1152" class="Bound">D-colim</a> <a id="2055" href="Presentable-Coequalizer.html#1114" class="Bound">Y</a> <a id="2057" class="Symbol">(</a><a id="2058" href="Presentable-Coequalizer.html#1137" class="Bound">Y-fp</a> <a id="2063" href="Presentable-Coequalizer.html#1142" class="Bound">𝒟</a> <a id="2065" href="Presentable-Coequalizer.html#1144" class="Bound">𝒟-Fil</a> <a id="2071" href="Presentable-Coequalizer.html#1150" class="Bound">D</a><a id="2072" class="Symbol">)</a> <a id="2074" class="Symbol">(</a><a id="2075" href="Presentable-Coequalizer.html#1591" class="Bound">z</a> <a id="2077" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2079" href="Presentable-Coequalizer.html#1125" class="Bound">e</a><a id="2080" class="Symbol">)</a> 
        <a id="2091" class="Keyword">module</a> <a id="2098" href="Presentable-Coequalizer.html#2098" class="Module">t</a> <a id="2100" class="Symbol">=</a> <a id="2102" href="Batteries.Diagram.Hom-Factorization.html#678" class="Module">Triangle</a> <a id="2111" href="Presentable-Coequalizer.html#1981" class="Function">t</a>
        <a id="2121" class="Comment">-- this however does not necessarily make f and g equal.</a>
        <a id="2186" class="Comment">-- but since 𝒟 is filtered and X is presentable,</a>
        <a id="2243" class="Comment">-- f g are identified somewhere above:</a>
        <a id="2290" href="Presentable-Coequalizer.html#2290" class="Function">uniq</a> <a id="2295" class="Symbol">:</a> <a id="2297" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#3458" class="Function">UniqueColimitFactorization₁</a> <a id="2325" href="Presentable-Coequalizer.html#1152" class="Bound">D-colim</a> <a id="2333" href="Presentable-Coequalizer.html#1110" class="Bound">X</a>
        <a id="2343" href="Presentable-Coequalizer.html#2290" class="Function">uniq</a> <a id="2348" class="Symbol">=</a> <a id="2350" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#6142" class="Function">hom-colim-unique-factor₁</a>
                <a id="2391" href="Presentable-Coequalizer.html#1152" class="Bound">D-colim</a>
                <a id="2415" class="Symbol">(</a><a id="2416" href="Presentable-Coequalizer.html#490" class="Bound">Fil⇒filtered</a> <a id="2429" href="Presentable-Coequalizer.html#1144" class="Bound">𝒟-Fil</a><a id="2434" class="Symbol">)</a>
                <a id="2452" href="Presentable-Coequalizer.html#1110" class="Bound">X</a>
                <a id="2470" class="Symbol">(</a><a id="2471" href="Presentable-Coequalizer.html#1132" class="Bound">X-fp</a> <a id="2476" href="Presentable-Coequalizer.html#1142" class="Bound">𝒟</a> <a id="2478" href="Presentable-Coequalizer.html#1144" class="Bound">𝒟-Fil</a> <a id="2484" href="Presentable-Coequalizer.html#1150" class="Bound">D</a> <a id="2486" href="Presentable-Coequalizer.html#1152" class="Bound">D-colim</a><a id="2493" class="Symbol">)</a>
        <a id="2503" href="Presentable-Coequalizer.html#2503" class="Function">t&#39;&#39;</a> <a id="2507" class="Symbol">:</a> <a id="2509" href="Data.Product.Base.html#1378" class="Function">Σ[</a> <a id="2512" href="Presentable-Coequalizer.html#2512" class="Bound">j</a> <a id="2514" href="Data.Product.Base.html#1378" class="Function">∈</a> <a id="2516" href="Categories.Category.Core.html#559" class="Function">𝒟.Obj</a> <a id="2522" href="Data.Product.Base.html#1378" class="Function">]</a> <a id="2524" href="Data.Product.Base.html#1378" class="Function">Σ[</a> <a id="2527" href="Presentable-Coequalizer.html#2527" class="Bound">d</a> <a id="2529" href="Data.Product.Base.html#1378" class="Function">∈</a> <a id="2531" href="Batteries.Diagram.Hom-Factorization.html#845" class="Function">t.x</a> <a id="2535" href="Categories.Category.Core.html#575" class="Function Operator">𝒟.⇒</a> <a id="2539" href="Presentable-Coequalizer.html#2512" class="Bound">j</a> <a id="2541" href="Data.Product.Base.html#1378" class="Function">]</a> <a id="2543" class="Symbol">(</a><a id="2544" href="Categories.Functor.Core.html#806" class="Function">D.₁</a> <a id="2548" href="Presentable-Coequalizer.html#2527" class="Bound">d</a> <a id="2550" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2552" class="Symbol">(</a><a id="2553" href="Batteries.Diagram.Hom-Factorization.html#859" class="Function">t.p&#39;</a> <a id="2558" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2560" href="Presentable-Coequalizer.html#1121" class="Bound">f</a><a id="2561" class="Symbol">)</a> <a id="2563" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="2565" href="Categories.Functor.Core.html#806" class="Function">D.₁</a> <a id="2569" href="Presentable-Coequalizer.html#2527" class="Bound">d</a> <a id="2571" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2573" class="Symbol">(</a><a id="2574" href="Batteries.Diagram.Hom-Factorization.html#859" class="Function">t.p&#39;</a> <a id="2579" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2581" href="Presentable-Coequalizer.html#1123" class="Bound">g</a><a id="2582" class="Symbol">))</a>
        <a id="2593" href="Presentable-Coequalizer.html#2503" class="Function">t&#39;&#39;</a> <a id="2597" class="Symbol">=</a> <a id="2599" href="Presentable-Coequalizer.html#2290" class="Function">uniq</a> <a id="2604" class="Symbol">(</a><a id="2605" href="Batteries.Diagram.Hom-Factorization.html#859" class="Function">t.p&#39;</a> <a id="2610" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2612" href="Presentable-Coequalizer.html#1121" class="Bound">f</a><a id="2613" class="Symbol">)</a> <a id="2615" class="Symbol">(</a><a id="2616" href="Batteries.Diagram.Hom-Factorization.html#859" class="Function">t.p&#39;</a> <a id="2621" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2623" href="Presentable-Coequalizer.html#1123" class="Bound">g</a><a id="2624" class="Symbol">)</a> <a id="2626" class="Symbol">(</a><a id="2627" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
          <a id="2643" href="Categories.Diagram.Colimit.html#1204" class="Function">D-colim.proj</a> <a id="2656" href="Batteries.Diagram.Hom-Factorization.html#845" class="Function">t.x</a> <a id="2660" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2662" href="Batteries.Diagram.Hom-Factorization.html#859" class="Function">t.p&#39;</a> <a id="2667" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2669" href="Presentable-Coequalizer.html#1121" class="Bound">f</a> <a id="2671" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="2674" href="Categories.Morphism.Reasoning.Core.html#3605" class="Function">pushˡ</a> <a id="2680" href="Batteries.Diagram.Hom-Factorization.html#878" class="Function">t.commutes</a> <a id="2691" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
          <a id="2703" class="Symbol">(</a><a id="2704" href="Presentable-Coequalizer.html#1591" class="Bound">z</a> <a id="2706" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2708" href="Presentable-Coequalizer.html#1125" class="Bound">e</a><a id="2709" class="Symbol">)</a> <a id="2711" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2713" href="Presentable-Coequalizer.html#1121" class="Bound">f</a> <a id="2715" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2718" href="Categories.Morphism.Reasoning.Core.html#4947" class="Function">extendˡ</a> <a id="2726" class="Symbol">(</a><a id="2727" href="Categories.Diagram.Coequalizer.html#488" class="Field">IsCoequalizer.equality</a> <a id="2750" href="Presentable-Coequalizer.html#1127" class="Bound">coeq</a><a id="2754" class="Symbol">)</a> <a id="2756" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
          <a id="2768" class="Symbol">(</a><a id="2769" href="Presentable-Coequalizer.html#1591" class="Bound">z</a> <a id="2771" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2773" href="Presentable-Coequalizer.html#1125" class="Bound">e</a><a id="2774" class="Symbol">)</a> <a id="2776" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2778" href="Presentable-Coequalizer.html#1123" class="Bound">g</a> <a id="2780" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2783" href="Categories.Morphism.Reasoning.Core.html#3605" class="Function">pushˡ</a> <a id="2789" href="Batteries.Diagram.Hom-Factorization.html#878" class="Function">t.commutes</a> <a id="2800" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
          <a id="2812" href="Categories.Diagram.Colimit.html#1204" class="Function">D-colim.proj</a> <a id="2825" href="Batteries.Diagram.Hom-Factorization.html#845" class="Function">t.x</a> <a id="2829" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2831" href="Batteries.Diagram.Hom-Factorization.html#859" class="Function">t.p&#39;</a> <a id="2836" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2838" href="Presentable-Coequalizer.html#1123" class="Bound">g</a>
          <a id="2850" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a><a id="2851" class="Symbol">)</a>
        <a id="2861" href="Presentable-Coequalizer.html#2861" class="Function">j</a> <a id="2863" class="Symbol">:</a> <a id="2865" href="Categories.Category.Core.html#559" class="Function">𝒟.Obj</a>
        <a id="2879" href="Presentable-Coequalizer.html#2861" class="Function">j</a> <a id="2881" class="Symbol">=</a> <a id="2883" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="2889" href="Presentable-Coequalizer.html#2503" class="Function">t&#39;&#39;</a>
        <a id="2901" href="Presentable-Coequalizer.html#2901" class="Function">d</a> <a id="2903" class="Symbol">=</a> <a id="2905" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="2911" class="Symbol">(</a><a id="2912" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="2918" href="Presentable-Coequalizer.html#2503" class="Function">t&#39;&#39;</a><a id="2921" class="Symbol">)</a>
        <a id="2931" href="Presentable-Coequalizer.html#2931" class="Function">p</a> <a id="2933" class="Symbol">:</a> <a id="2935" href="Presentable-Coequalizer.html#1118" class="Bound">Z</a> <a id="2937" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="2939" href="Categories.Functor.Core.html#797" class="Function">D.₀</a> <a id="2943" href="Presentable-Coequalizer.html#2861" class="Function">j</a>
        <a id="2953" href="Presentable-Coequalizer.html#2931" class="Function">p</a> <a id="2955" class="Symbol">=</a> <a id="2957" href="Categories.Diagram.Coequalizer.html#523" class="Field">IsCoequalizer.coequalize</a> <a id="2982" href="Presentable-Coequalizer.html#1127" class="Bound">coeq</a> <a id="2987" class="Symbol">(</a><a id="2988" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
          <a id="3004" class="Symbol">(</a><a id="3005" href="Categories.Functor.Core.html#806" class="Function">D.₁</a> <a id="3009" href="Presentable-Coequalizer.html#2901" class="Function">d</a> <a id="3011" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3013" href="Batteries.Diagram.Hom-Factorization.html#859" class="Function">t.p&#39;</a><a id="3017" class="Symbol">)</a> <a id="3019" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3021" href="Presentable-Coequalizer.html#1121" class="Bound">f</a> <a id="3023" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3026" href="Categories.Category.Core.html#715" class="Function">assoc</a> <a id="3032" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
          <a id="3044" href="Categories.Functor.Core.html#806" class="Function">D.₁</a> <a id="3048" href="Presentable-Coequalizer.html#2901" class="Function">d</a> <a id="3050" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3052" class="Symbol">(</a><a id="3053" href="Batteries.Diagram.Hom-Factorization.html#859" class="Function">t.p&#39;</a> <a id="3058" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3060" href="Presentable-Coequalizer.html#1121" class="Bound">f</a><a id="3061" class="Symbol">)</a> <a id="3063" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3066" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="3072" class="Symbol">(</a><a id="3073" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="3079" href="Presentable-Coequalizer.html#2503" class="Function">t&#39;&#39;</a><a id="3082" class="Symbol">)</a> <a id="3084" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
          <a id="3096" href="Categories.Functor.Core.html#806" class="Function">D.₁</a> <a id="3100" href="Presentable-Coequalizer.html#2901" class="Function">d</a> <a id="3102" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3104" class="Symbol">(</a><a id="3105" href="Batteries.Diagram.Hom-Factorization.html#859" class="Function">t.p&#39;</a> <a id="3110" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3112" href="Presentable-Coequalizer.html#1123" class="Bound">g</a><a id="3113" class="Symbol">)</a> <a id="3115" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="3118" href="Categories.Category.Core.html#715" class="Function">assoc</a> <a id="3124" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
          <a id="3136" class="Symbol">(</a><a id="3137" href="Categories.Functor.Core.html#806" class="Function">D.₁</a> <a id="3141" href="Presentable-Coequalizer.html#2901" class="Function">d</a> <a id="3143" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3145" href="Batteries.Diagram.Hom-Factorization.html#859" class="Function">t.p&#39;</a><a id="3149" class="Symbol">)</a> <a id="3151" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3153" href="Presentable-Coequalizer.html#1123" class="Bound">g</a>
          <a id="3165" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a><a id="3166" class="Symbol">)</a>
        <a id="3176" href="Presentable-Coequalizer.html#3176" class="Function">eq</a> <a id="3179" class="Symbol">:</a> <a id="3181" href="Categories.Functor.Core.html#806" class="Function">D.₁</a> <a id="3185" href="Presentable-Coequalizer.html#2901" class="Function">d</a> <a id="3187" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3189" href="Batteries.Diagram.Hom-Factorization.html#859" class="Function">t.p&#39;</a> <a id="3194" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="3196" href="Presentable-Coequalizer.html#2931" class="Function">p</a> <a id="3198" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3200" href="Presentable-Coequalizer.html#1125" class="Bound">e</a>
        <a id="3210" href="Presentable-Coequalizer.html#3176" class="Function">eq</a> <a id="3213" class="Symbol">=</a> <a id="3215" href="Categories.Diagram.Coequalizer.html#576" class="Field">IsCoequalizer.universal</a> <a id="3239" href="Presentable-Coequalizer.html#1127" class="Bound">coeq</a>

    <a id="3249" href="Presentable-Coequalizer.html#3249" class="Function">factor-uniq</a> <a id="3261" class="Symbol">:</a> <a id="3263" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#3119" class="Function">UniqueColimitFactorization</a> <a id="3290" href="Presentable-Coequalizer.html#1152" class="Bound">D-colim</a> <a id="3298" href="Presentable-Coequalizer.html#1118" class="Bound">Z</a>
    <a id="3304" href="Presentable-Coequalizer.html#3249" class="Function">factor-uniq</a> <a id="3316" class="Symbol">{</a><a id="3317" href="Presentable-Coequalizer.html#3317" class="Bound">i</a><a id="3318" class="Symbol">}</a> <a id="3320" href="Presentable-Coequalizer.html#3320" class="Bound">p₁</a> <a id="3323" href="Presentable-Coequalizer.html#3323" class="Bound">p₂</a> <a id="3326" href="Presentable-Coequalizer.html#3326" class="Bound">πᵢ∘p₁≈πᵢ∘p₂</a> <a id="3338" class="Symbol">=</a>
      <a id="3346" class="Symbol">(</a><a id="3347" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="3353" href="Presentable-Coequalizer.html#3791" class="Function">t</a><a id="3354" class="Symbol">)</a> <a id="3356" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3358" href="Presentable-Coequalizer.html#3935" class="Function">d</a> <a id="3360" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3362" href="Presentable-Coequalizer.html#3935" class="Function">d</a> <a id="3364" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3366" href="Presentable-Coequalizer.html#1442" class="Function">e-is-Epi</a> <a id="3375" class="Symbol">(</a><a id="3376" href="Categories.Functor.Core.html#806" class="Function">D.₁</a> <a id="3380" href="Presentable-Coequalizer.html#3935" class="Function">d</a> <a id="3382" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3384" href="Presentable-Coequalizer.html#3320" class="Bound">p₁</a><a id="3386" class="Symbol">)</a> <a id="3388" class="Symbol">(</a><a id="3389" href="Categories.Functor.Core.html#806" class="Function">D.₁</a> <a id="3393" href="Presentable-Coequalizer.html#3935" class="Function">d</a> <a id="3395" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3397" href="Presentable-Coequalizer.html#3323" class="Bound">p₂</a><a id="3399" class="Symbol">)</a> <a id="3401" class="Symbol">(</a><a id="3402" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
        <a id="3416" class="Symbol">(</a><a id="3417" href="Categories.Functor.Core.html#806" class="Function">D.₁</a> <a id="3421" href="Presentable-Coequalizer.html#3935" class="Function">d</a> <a id="3423" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3425" href="Presentable-Coequalizer.html#3320" class="Bound">p₁</a><a id="3427" class="Symbol">)</a> <a id="3429" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3431" href="Presentable-Coequalizer.html#1125" class="Bound">e</a> <a id="3433" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3436" href="Categories.Category.Core.html#715" class="Function">assoc</a> <a id="3442" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
        <a id="3452" href="Categories.Functor.Core.html#806" class="Function">D.₁</a> <a id="3456" href="Presentable-Coequalizer.html#3935" class="Function">d</a> <a id="3458" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3460" href="Presentable-Coequalizer.html#3320" class="Bound">p₁</a> <a id="3463" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3465" href="Presentable-Coequalizer.html#1125" class="Bound">e</a> <a id="3467" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3470" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="3476" class="Symbol">(</a><a id="3477" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="3483" href="Presentable-Coequalizer.html#3791" class="Function">t</a><a id="3484" class="Symbol">)</a> <a id="3486" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
        <a id="3496" href="Categories.Functor.Core.html#806" class="Function">D.₁</a> <a id="3500" href="Presentable-Coequalizer.html#3935" class="Function">d</a> <a id="3502" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3504" href="Presentable-Coequalizer.html#3323" class="Bound">p₂</a> <a id="3507" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3509" href="Presentable-Coequalizer.html#1125" class="Bound">e</a> <a id="3511" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="3514" href="Categories.Category.Core.html#715" class="Function">assoc</a> <a id="3520" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
        <a id="3530" class="Symbol">(</a><a id="3531" href="Categories.Functor.Core.html#806" class="Function">D.₁</a> <a id="3535" href="Presentable-Coequalizer.html#3935" class="Function">d</a> <a id="3537" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3539" href="Presentable-Coequalizer.html#3323" class="Bound">p₂</a><a id="3541" class="Symbol">)</a> <a id="3543" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3545" href="Presentable-Coequalizer.html#1125" class="Bound">e</a>
        <a id="3555" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a><a id="3556" class="Symbol">)</a>
      <a id="3564" class="Keyword">where</a>
        <a id="3578" href="Presentable-Coequalizer.html#3578" class="Function">uniq</a> <a id="3583" class="Symbol">:</a> <a id="3585" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#3458" class="Function">UniqueColimitFactorization₁</a> <a id="3613" href="Presentable-Coequalizer.html#1152" class="Bound">D-colim</a> <a id="3621" href="Presentable-Coequalizer.html#1114" class="Bound">Y</a>
        <a id="3631" href="Presentable-Coequalizer.html#3578" class="Function">uniq</a> <a id="3636" class="Symbol">=</a> <a id="3638" href="Batteries.Diagram.Colimit.Hom-Colimit-Choice.html#6142" class="Function">hom-colim-unique-factor₁</a>
                <a id="3679" href="Presentable-Coequalizer.html#1152" class="Bound">D-colim</a>
                <a id="3703" class="Symbol">(</a><a id="3704" href="Presentable-Coequalizer.html#490" class="Bound">Fil⇒filtered</a> <a id="3717" href="Presentable-Coequalizer.html#1144" class="Bound">𝒟-Fil</a><a id="3722" class="Symbol">)</a>
                <a id="3740" href="Presentable-Coequalizer.html#1114" class="Bound">Y</a>
                <a id="3758" class="Symbol">(</a><a id="3759" href="Presentable-Coequalizer.html#1137" class="Bound">Y-fp</a> <a id="3764" href="Presentable-Coequalizer.html#1142" class="Bound">𝒟</a> <a id="3766" href="Presentable-Coequalizer.html#1144" class="Bound">𝒟-Fil</a> <a id="3772" href="Presentable-Coequalizer.html#1150" class="Bound">D</a> <a id="3774" href="Presentable-Coequalizer.html#1152" class="Bound">D-colim</a><a id="3781" class="Symbol">)</a>
        <a id="3791" href="Presentable-Coequalizer.html#3791" class="Function">t</a> <a id="3793" class="Symbol">:</a> <a id="3795" href="Data.Product.Base.html#1378" class="Function">Σ[</a> <a id="3798" href="Presentable-Coequalizer.html#3798" class="Bound">j</a> <a id="3800" href="Data.Product.Base.html#1378" class="Function">∈</a> <a id="3802" href="Categories.Category.Core.html#559" class="Function">𝒟.Obj</a> <a id="3808" href="Data.Product.Base.html#1378" class="Function">]</a> <a id="3810" href="Data.Product.Base.html#1378" class="Function">Σ[</a> <a id="3813" href="Presentable-Coequalizer.html#3813" class="Bound">d</a> <a id="3815" href="Data.Product.Base.html#1378" class="Function">∈</a> <a id="3817" href="Presentable-Coequalizer.html#3317" class="Bound">i</a> <a id="3819" href="Categories.Category.Core.html#575" class="Function Operator">𝒟.⇒</a> <a id="3823" href="Presentable-Coequalizer.html#3798" class="Bound">j</a> <a id="3825" href="Data.Product.Base.html#1378" class="Function">]</a> <a id="3827" class="Symbol">(</a><a id="3828" href="Categories.Functor.Core.html#806" class="Function">D.₁</a> <a id="3832" href="Presentable-Coequalizer.html#3813" class="Bound">d</a> <a id="3834" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3836" class="Symbol">(</a><a id="3837" href="Presentable-Coequalizer.html#3320" class="Bound">p₁</a> <a id="3840" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3842" href="Presentable-Coequalizer.html#1125" class="Bound">e</a><a id="3843" class="Symbol">)</a> <a id="3845" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="3847" href="Categories.Functor.Core.html#806" class="Function">D.₁</a> <a id="3851" href="Presentable-Coequalizer.html#3813" class="Bound">d</a> <a id="3853" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3855" class="Symbol">(</a><a id="3856" href="Presentable-Coequalizer.html#3323" class="Bound">p₂</a> <a id="3859" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3861" href="Presentable-Coequalizer.html#1125" class="Bound">e</a><a id="3862" class="Symbol">))</a>
        <a id="3873" href="Presentable-Coequalizer.html#3791" class="Function">t</a> <a id="3875" class="Symbol">=</a> <a id="3877" href="Presentable-Coequalizer.html#3578" class="Function">uniq</a> <a id="3882" class="Symbol">{</a><a id="3883" href="Presentable-Coequalizer.html#3317" class="Bound">i</a><a id="3884" class="Symbol">}</a> <a id="3886" class="Symbol">(</a><a id="3887" href="Presentable-Coequalizer.html#3320" class="Bound">p₁</a> <a id="3890" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3892" href="Presentable-Coequalizer.html#1125" class="Bound">e</a><a id="3893" class="Symbol">)</a> <a id="3895" class="Symbol">(</a><a id="3896" href="Presentable-Coequalizer.html#3323" class="Bound">p₂</a> <a id="3899" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3901" href="Presentable-Coequalizer.html#1125" class="Bound">e</a><a id="3902" class="Symbol">)</a> <a id="3904" class="Symbol">(</a><a id="3905" href="Categories.Morphism.Reasoning.Core.html#5142" class="Function">extendʳ</a>  <a id="3914" href="Presentable-Coequalizer.html#3326" class="Bound">πᵢ∘p₁≈πᵢ∘p₂</a><a id="3925" class="Symbol">)</a>
        <a id="3935" href="Presentable-Coequalizer.html#3935" class="Function">d</a> <a id="3937" class="Symbol">=</a> <a id="3939" class="Symbol">(</a><a id="3940" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="3946" class="Symbol">(</a><a id="3947" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="3953" href="Presentable-Coequalizer.html#3791" class="Function">t</a><a id="3954" class="Symbol">))</a>
        



</pre></body></html>

==> anc/html/Relation.Binary.Bundles.Raw.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Binary.Bundles.Raw</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Raw bundles for homogeneous binary relations</a>
<a id="154" class="Comment">------------------------------------------------------------------------</a>

<a id="228" class="Comment">-- The contents of this module should be accessed via `Relation.Binary`.</a>

<a id="302" class="Symbol">{-#</a> <a id="306" class="Keyword">OPTIONS</a> <a id="314" class="Pragma">--cubical-compatible</a> <a id="335" class="Pragma">--safe</a> <a id="342" class="Symbol">#-}</a>

<a id="347" class="Keyword">module</a> <a id="354" href="Relation.Binary.Bundles.Raw.html" class="Module">Relation.Binary.Bundles.Raw</a> <a id="382" class="Keyword">where</a>

<a id="389" class="Keyword">open</a> <a id="394" class="Keyword">import</a> <a id="401" href="Function.Base.html" class="Module">Function.Base</a> <a id="415" class="Keyword">using</a> <a id="421" class="Symbol">(</a><a id="422" href="Function.Base.html#1657" class="Function">flip</a><a id="426" class="Symbol">)</a>
<a id="428" class="Keyword">open</a> <a id="433" class="Keyword">import</a> <a id="440" href="Level.html" class="Module">Level</a> <a id="446" class="Keyword">using</a> <a id="452" class="Symbol">(</a><a id="453" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="458" class="Symbol">;</a> <a id="460" href="Agda.Primitive.html#931" class="Primitive">suc</a><a id="463" class="Symbol">;</a> <a id="465" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="468" class="Symbol">)</a>
<a id="470" class="Keyword">open</a> <a id="475" class="Keyword">import</a> <a id="482" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="503" class="Keyword">using</a> <a id="509" class="Symbol">(</a><a id="510" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="513" class="Symbol">)</a>
<a id="515" class="Keyword">open</a> <a id="520" class="Keyword">import</a> <a id="527" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a> <a id="558" class="Keyword">using</a> <a id="564" class="Symbol">(</a><a id="565" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬_</a><a id="567" class="Symbol">)</a>


<a id="571" class="Comment">------------------------------------------------------------------------</a>
<a id="644" class="Comment">-- RawSetoid</a>
<a id="657" class="Comment">------------------------------------------------------------------------</a>

<a id="731" class="Keyword">record</a> <a id="RawSetoid"></a><a id="738" href="Relation.Binary.Bundles.Raw.html#738" class="Record">RawSetoid</a> <a id="748" href="Relation.Binary.Bundles.Raw.html#748" class="Bound">a</a> <a id="750" href="Relation.Binary.Bundles.Raw.html#750" class="Bound">ℓ</a> <a id="752" class="Symbol">:</a> <a id="754" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="758" class="Symbol">(</a><a id="759" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="763" class="Symbol">(</a><a id="764" href="Relation.Binary.Bundles.Raw.html#748" class="Bound">a</a> <a id="766" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="768" href="Relation.Binary.Bundles.Raw.html#750" class="Bound">ℓ</a><a id="769" class="Symbol">))</a> <a id="772" class="Keyword">where</a>
  <a id="780" class="Keyword">infix</a> <a id="786" class="Number">4</a> <a id="788" href="Relation.Binary.Bundles.Raw.html#837" class="Field Operator">_≈_</a>
  <a id="794" class="Keyword">field</a>
    <a id="RawSetoid.Carrier"></a><a id="804" href="Relation.Binary.Bundles.Raw.html#804" class="Field">Carrier</a>              <a id="825" class="Symbol">:</a> <a id="827" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="831" href="Relation.Binary.Bundles.Raw.html#748" class="Bound">a</a>
    <a id="RawSetoid._≈_"></a><a id="837" href="Relation.Binary.Bundles.Raw.html#837" class="Field Operator">_≈_</a>                  <a id="858" class="Symbol">:</a> <a id="860" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="864" href="Relation.Binary.Bundles.Raw.html#804" class="Field">Carrier</a> <a id="872" href="Relation.Binary.Bundles.Raw.html#750" class="Bound">ℓ</a>

  <a id="877" class="Keyword">infix</a> <a id="883" class="Number">4</a> <a id="885" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a>
  <a id="RawSetoid._≉_"></a><a id="891" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a> <a id="895" class="Symbol">:</a> <a id="897" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="901" href="Relation.Binary.Bundles.Raw.html#804" class="Field">Carrier</a> <a id="909" class="Symbol">_</a>
  <a id="913" href="Relation.Binary.Bundles.Raw.html#913" class="Bound">x</a> <a id="915" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">≉</a> <a id="917" href="Relation.Binary.Bundles.Raw.html#917" class="Bound">y</a> <a id="919" class="Symbol">=</a> <a id="921" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬</a> <a id="923" class="Symbol">(</a><a id="924" href="Relation.Binary.Bundles.Raw.html#913" class="Bound">x</a> <a id="926" href="Relation.Binary.Bundles.Raw.html#837" class="Field Operator">≈</a> <a id="928" href="Relation.Binary.Bundles.Raw.html#917" class="Bound">y</a><a id="929" class="Symbol">)</a>


<a id="933" class="Comment">------------------------------------------------------------------------</a>
<a id="1006" class="Comment">-- RawRelation: basis for Relation.Binary.Bundles.*Order</a>
<a id="1063" class="Comment">------------------------------------------------------------------------</a>

<a id="1137" class="Keyword">record</a> <a id="RawRelation"></a><a id="1144" href="Relation.Binary.Bundles.Raw.html#1144" class="Record">RawRelation</a> <a id="1156" href="Relation.Binary.Bundles.Raw.html#1156" class="Bound">c</a> <a id="1158" href="Relation.Binary.Bundles.Raw.html#1158" class="Bound">ℓ₁</a> <a id="1161" href="Relation.Binary.Bundles.Raw.html#1161" class="Bound">ℓ₂</a> <a id="1164" class="Symbol">:</a> <a id="1166" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1170" class="Symbol">(</a><a id="1171" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="1175" class="Symbol">(</a><a id="1176" href="Relation.Binary.Bundles.Raw.html#1156" class="Bound">c</a> <a id="1178" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1180" href="Relation.Binary.Bundles.Raw.html#1158" class="Bound">ℓ₁</a> <a id="1183" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1185" href="Relation.Binary.Bundles.Raw.html#1161" class="Bound">ℓ₂</a><a id="1187" class="Symbol">))</a> <a id="1190" class="Keyword">where</a>
  <a id="1198" class="Keyword">infix</a> <a id="1204" class="Number">4</a> <a id="1206" href="Relation.Binary.Bundles.Raw.html#1249" class="Field Operator">_≈_</a> <a id="1210" href="Relation.Binary.Bundles.Raw.html#1310" class="Field Operator">_∼_</a>
  <a id="1216" class="Keyword">field</a>
    <a id="RawRelation.Carrier"></a><a id="1226" href="Relation.Binary.Bundles.Raw.html#1226" class="Field">Carrier</a>    <a id="1237" class="Symbol">:</a> <a id="1239" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1243" href="Relation.Binary.Bundles.Raw.html#1156" class="Bound">c</a>
    <a id="RawRelation._≈_"></a><a id="1249" href="Relation.Binary.Bundles.Raw.html#1249" class="Field Operator">_≈_</a>        <a id="1260" class="Symbol">:</a> <a id="1262" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1266" href="Relation.Binary.Bundles.Raw.html#1226" class="Field">Carrier</a> <a id="1274" href="Relation.Binary.Bundles.Raw.html#1158" class="Bound">ℓ₁</a>  <a id="1278" class="Comment">-- The underlying equality.</a>
    <a id="RawRelation._∼_"></a><a id="1310" href="Relation.Binary.Bundles.Raw.html#1310" class="Field Operator">_∼_</a>        <a id="1321" class="Symbol">:</a> <a id="1323" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1327" href="Relation.Binary.Bundles.Raw.html#1226" class="Field">Carrier</a> <a id="1335" href="Relation.Binary.Bundles.Raw.html#1161" class="Bound">ℓ₂</a>  <a id="1339" class="Comment">-- The underlying relation.</a>

  <a id="RawRelation.rawSetoid"></a><a id="1370" href="Relation.Binary.Bundles.Raw.html#1370" class="Function">rawSetoid</a> <a id="1380" class="Symbol">:</a> <a id="1382" href="Relation.Binary.Bundles.Raw.html#738" class="Record">RawSetoid</a> <a id="1392" href="Relation.Binary.Bundles.Raw.html#1156" class="Bound">c</a> <a id="1394" href="Relation.Binary.Bundles.Raw.html#1158" class="Bound">ℓ₁</a>
  <a id="1399" href="Relation.Binary.Bundles.Raw.html#1370" class="Function">rawSetoid</a> <a id="1409" class="Symbol">=</a> <a id="1411" class="Keyword">record</a> <a id="1418" class="Symbol">{</a> <a id="1420" href="Relation.Binary.Bundles.Raw.html#837" class="Field Operator">_≈_</a> <a id="1424" class="Symbol">=</a> <a id="1426" href="Relation.Binary.Bundles.Raw.html#1249" class="Field Operator">_≈_</a> <a id="1430" class="Symbol">}</a>

  <a id="1435" class="Keyword">open</a> <a id="1440" href="Relation.Binary.Bundles.Raw.html#738" class="Module">RawSetoid</a> <a id="1450" href="Relation.Binary.Bundles.Raw.html#1370" class="Function">rawSetoid</a> <a id="1460" class="Keyword">public</a>
    <a id="1471" class="Keyword">using</a> <a id="1477" class="Symbol">(</a><a id="1478" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a><a id="1481" class="Symbol">)</a>

  <a id="1486" class="Keyword">infix</a> <a id="1492" class="Number">4</a> <a id="1494" href="Relation.Binary.Bundles.Raw.html#1500" class="Function Operator">_≁_</a>
  <a id="RawRelation._≁_"></a><a id="1500" href="Relation.Binary.Bundles.Raw.html#1500" class="Function Operator">_≁_</a> <a id="1504" class="Symbol">:</a> <a id="1506" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1510" href="Relation.Binary.Bundles.Raw.html#1226" class="Field">Carrier</a> <a id="1518" class="Symbol">_</a>
  <a id="1522" href="Relation.Binary.Bundles.Raw.html#1522" class="Bound">x</a> <a id="1524" href="Relation.Binary.Bundles.Raw.html#1500" class="Function Operator">≁</a> <a id="1526" href="Relation.Binary.Bundles.Raw.html#1526" class="Bound">y</a> <a id="1528" class="Symbol">=</a> <a id="1530" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬</a> <a id="1532" class="Symbol">(</a><a id="1533" href="Relation.Binary.Bundles.Raw.html#1522" class="Bound">x</a> <a id="1535" href="Relation.Binary.Bundles.Raw.html#1310" class="Field Operator">∼</a> <a id="1537" href="Relation.Binary.Bundles.Raw.html#1526" class="Bound">y</a><a id="1538" class="Symbol">)</a>

  <a id="1543" class="Keyword">infix</a> <a id="1549" class="Number">4</a> <a id="1551" href="Relation.Binary.Bundles.Raw.html#1558" class="Function Operator">_∼ᵒ_</a>
  <a id="RawRelation._∼ᵒ_"></a><a id="1558" href="Relation.Binary.Bundles.Raw.html#1558" class="Function Operator">_∼ᵒ_</a> <a id="1563" class="Symbol">=</a> <a id="1565" href="Function.Base.html#1657" class="Function">flip</a> <a id="1570" href="Relation.Binary.Bundles.Raw.html#1310" class="Field Operator">_∼_</a>

  <a id="1577" class="Keyword">infix</a> <a id="1583" class="Number">4</a> <a id="1585" href="Relation.Binary.Bundles.Raw.html#1592" class="Function Operator">_≁ᵒ_</a>
  <a id="RawRelation._≁ᵒ_"></a><a id="1592" href="Relation.Binary.Bundles.Raw.html#1592" class="Function Operator">_≁ᵒ_</a> <a id="1597" class="Symbol">=</a> <a id="1599" href="Function.Base.html#1657" class="Function">flip</a> <a id="1604" href="Relation.Binary.Bundles.Raw.html#1500" class="Function Operator">_≁_</a>

</pre></body></html>

==> anc/html/Relation.Binary.Bundles.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Binary.Bundles</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Bundles for homogeneous binary relations</a>
<a id="150" class="Comment">------------------------------------------------------------------------</a>

<a id="224" class="Comment">-- The contents of this module should be accessed via `Relation.Binary`.</a>

<a id="298" class="Symbol">{-#</a> <a id="302" class="Keyword">OPTIONS</a> <a id="310" class="Pragma">--cubical-compatible</a> <a id="331" class="Pragma">--safe</a> <a id="338" class="Symbol">#-}</a>

<a id="343" class="Keyword">module</a> <a id="350" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="374" class="Keyword">where</a>

<a id="381" class="Keyword">open</a> <a id="386" class="Keyword">import</a> <a id="393" href="Function.Base.html" class="Module">Function.Base</a> <a id="407" class="Keyword">using</a> <a id="413" class="Symbol">(</a><a id="414" href="Function.Base.html#1657" class="Function">flip</a><a id="418" class="Symbol">)</a>
<a id="420" class="Keyword">open</a> <a id="425" class="Keyword">import</a> <a id="432" href="Level.html" class="Module">Level</a> <a id="438" class="Keyword">using</a> <a id="444" class="Symbol">(</a><a id="445" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="450" class="Symbol">;</a> <a id="452" href="Agda.Primitive.html#931" class="Primitive">suc</a><a id="455" class="Symbol">;</a> <a id="457" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="460" class="Symbol">)</a>
<a id="462" class="Keyword">open</a> <a id="467" class="Keyword">import</a> <a id="474" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="495" class="Keyword">using</a> <a id="501" class="Symbol">(</a><a id="502" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="505" class="Symbol">)</a>
<a id="507" class="Keyword">open</a> <a id="512" class="Keyword">import</a> <a id="519" href="Relation.Binary.Bundles.Raw.html" class="Module">Relation.Binary.Bundles.Raw</a> <a id="547" class="Keyword">using</a> <a id="553" class="Symbol">(</a><a id="554" href="Relation.Binary.Bundles.Raw.html#1144" class="Record">RawRelation</a><a id="565" class="Symbol">;</a> <a id="567" href="Relation.Binary.Bundles.Raw.html#738" class="Record">RawSetoid</a><a id="576" class="Symbol">)</a>
<a id="578" class="Keyword">open</a> <a id="583" class="Keyword">import</a> <a id="590" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a> <a id="617" class="Comment">-- most of it</a>
<a id="631" class="Keyword">open</a> <a id="636" class="Keyword">import</a> <a id="643" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a> <a id="674" class="Keyword">using</a> <a id="680" class="Symbol">(</a><a id="681" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬_</a><a id="683" class="Symbol">)</a>

<a id="686" class="Comment">------------------------------------------------------------------------</a>
<a id="759" class="Comment">-- Setoids</a>
<a id="770" class="Comment">------------------------------------------------------------------------</a>

<a id="844" class="Keyword">record</a> <a id="PartialSetoid"></a><a id="851" href="Relation.Binary.Bundles.html#851" class="Record">PartialSetoid</a> <a id="865" href="Relation.Binary.Bundles.html#865" class="Bound">a</a> <a id="867" href="Relation.Binary.Bundles.html#867" class="Bound">ℓ</a> <a id="869" class="Symbol">:</a> <a id="871" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="875" class="Symbol">(</a><a id="876" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="880" class="Symbol">(</a><a id="881" href="Relation.Binary.Bundles.html#865" class="Bound">a</a> <a id="883" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="885" href="Relation.Binary.Bundles.html#867" class="Bound">ℓ</a><a id="886" class="Symbol">))</a> <a id="889" class="Keyword">where</a>
  <a id="897" class="Keyword">infix</a> <a id="903" class="Number">4</a> <a id="905" href="Relation.Binary.Bundles.html#954" class="Field Operator">_≈_</a>
  <a id="911" class="Keyword">field</a>
    <a id="PartialSetoid.Carrier"></a><a id="921" href="Relation.Binary.Bundles.html#921" class="Field">Carrier</a>              <a id="942" class="Symbol">:</a> <a id="944" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="948" href="Relation.Binary.Bundles.html#865" class="Bound">a</a>
    <a id="PartialSetoid._≈_"></a><a id="954" href="Relation.Binary.Bundles.html#954" class="Field Operator">_≈_</a>                  <a id="975" class="Symbol">:</a> <a id="977" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="981" href="Relation.Binary.Bundles.html#921" class="Field">Carrier</a> <a id="989" href="Relation.Binary.Bundles.html#867" class="Bound">ℓ</a>
    <a id="PartialSetoid.isPartialEquivalence"></a><a id="995" href="Relation.Binary.Bundles.html#995" class="Field">isPartialEquivalence</a> <a id="1016" class="Symbol">:</a> <a id="1018" href="Relation.Binary.Structures.html#1192" class="Record">IsPartialEquivalence</a> <a id="1039" href="Relation.Binary.Bundles.html#954" class="Field Operator">_≈_</a>

  <a id="1046" class="Keyword">open</a> <a id="1051" href="Relation.Binary.Structures.html#1192" class="Module">IsPartialEquivalence</a> <a id="1072" href="Relation.Binary.Bundles.html#995" class="Field">isPartialEquivalence</a> <a id="1093" class="Keyword">public</a>

  <a id="PartialSetoid.rawSetoid"></a><a id="1103" href="Relation.Binary.Bundles.html#1103" class="Function">rawSetoid</a> <a id="1113" class="Symbol">:</a> <a id="1115" href="Relation.Binary.Bundles.Raw.html#738" class="Record">RawSetoid</a> <a id="1125" class="Symbol">_</a> <a id="1127" class="Symbol">_</a>
  <a id="1131" href="Relation.Binary.Bundles.html#1103" class="Function">rawSetoid</a> <a id="1141" class="Symbol">=</a> <a id="1143" class="Keyword">record</a> <a id="1150" class="Symbol">{</a> <a id="1152" href="Relation.Binary.Bundles.Raw.html#837" class="Field Operator">_≈_</a> <a id="1156" class="Symbol">=</a> <a id="1158" href="Relation.Binary.Bundles.html#954" class="Field Operator">_≈_</a> <a id="1162" class="Symbol">}</a>

  <a id="1167" class="Keyword">open</a> <a id="1172" href="Relation.Binary.Bundles.Raw.html#738" class="Module">RawSetoid</a> <a id="1182" href="Relation.Binary.Bundles.html#1103" class="Function">rawSetoid</a> <a id="1192" class="Keyword">public</a>
    <a id="1203" class="Keyword">hiding</a> <a id="1210" class="Symbol">(</a><a id="1211" href="Relation.Binary.Bundles.Raw.html#804" class="Field">Carrier</a><a id="1218" class="Symbol">;</a> <a id="1220" href="Relation.Binary.Bundles.Raw.html#837" class="Field Operator">_≈_</a> <a id="1224" class="Symbol">)</a>


<a id="1228" class="Keyword">record</a> <a id="Setoid"></a><a id="1235" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="1242" href="Relation.Binary.Bundles.html#1242" class="Bound">c</a> <a id="1244" href="Relation.Binary.Bundles.html#1244" class="Bound">ℓ</a> <a id="1246" class="Symbol">:</a> <a id="1248" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1252" class="Symbol">(</a><a id="1253" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="1257" class="Symbol">(</a><a id="1258" href="Relation.Binary.Bundles.html#1242" class="Bound">c</a> <a id="1260" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1262" href="Relation.Binary.Bundles.html#1244" class="Bound">ℓ</a><a id="1263" class="Symbol">))</a> <a id="1266" class="Keyword">where</a>
  <a id="1274" class="Keyword">infix</a> <a id="1280" class="Number">4</a> <a id="1282" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a>
  <a id="1288" class="Keyword">field</a>
    <a id="Setoid.Carrier"></a><a id="1298" href="Relation.Binary.Bundles.html#1298" class="Field">Carrier</a>       <a id="1312" class="Symbol">:</a> <a id="1314" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1318" href="Relation.Binary.Bundles.html#1242" class="Bound">c</a>
    <a id="Setoid._≈_"></a><a id="1324" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a>           <a id="1338" class="Symbol">:</a> <a id="1340" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1344" href="Relation.Binary.Bundles.html#1298" class="Field">Carrier</a> <a id="1352" href="Relation.Binary.Bundles.html#1244" class="Bound">ℓ</a>
    <a id="Setoid.isEquivalence"></a><a id="1358" href="Relation.Binary.Bundles.html#1358" class="Field">isEquivalence</a> <a id="1372" class="Symbol">:</a> <a id="1374" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a> <a id="1388" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a>

  <a id="1395" class="Keyword">open</a> <a id="1400" href="Relation.Binary.Structures.html#1595" class="Module">IsEquivalence</a> <a id="1414" href="Relation.Binary.Bundles.html#1358" class="Field">isEquivalence</a> <a id="1428" class="Keyword">public</a>
    <a id="1439" class="Keyword">using</a> <a id="1445" class="Symbol">(</a><a id="1446" href="Relation.Binary.Structures.html#1641" class="Field">refl</a><a id="1450" class="Symbol">;</a> <a id="1452" href="Relation.Binary.Structures.html#1719" class="Function">reflexive</a><a id="1461" class="Symbol">;</a> <a id="1463" href="Relation.Binary.Structures.html#1770" class="Function">isPartialEquivalence</a><a id="1483" class="Symbol">)</a>

  <a id="Setoid.partialSetoid"></a><a id="1488" href="Relation.Binary.Bundles.html#1488" class="Function">partialSetoid</a> <a id="1502" class="Symbol">:</a> <a id="1504" href="Relation.Binary.Bundles.html#851" class="Record">PartialSetoid</a> <a id="1518" href="Relation.Binary.Bundles.html#1242" class="Bound">c</a> <a id="1520" href="Relation.Binary.Bundles.html#1244" class="Bound">ℓ</a>
  <a id="1524" href="Relation.Binary.Bundles.html#1488" class="Function">partialSetoid</a> <a id="1538" class="Symbol">=</a> <a id="1540" class="Keyword">record</a>
    <a id="1551" class="Symbol">{</a> <a id="1553" href="Relation.Binary.Bundles.html#995" class="Field">isPartialEquivalence</a> <a id="1574" class="Symbol">=</a> <a id="1576" href="Relation.Binary.Structures.html#1770" class="Function">isPartialEquivalence</a>
    <a id="1601" class="Symbol">}</a>

  <a id="1606" class="Keyword">open</a> <a id="1611" href="Relation.Binary.Bundles.html#851" class="Module">PartialSetoid</a> <a id="1625" href="Relation.Binary.Bundles.html#1488" class="Function">partialSetoid</a> <a id="1639" class="Keyword">public</a>
    <a id="1650" class="Keyword">hiding</a> <a id="1657" class="Symbol">(</a><a id="1658" href="Relation.Binary.Bundles.html#921" class="Field">Carrier</a><a id="1665" class="Symbol">;</a> <a id="1667" href="Relation.Binary.Bundles.html#954" class="Field Operator">_≈_</a><a id="1670" class="Symbol">;</a> <a id="1672" href="Relation.Binary.Bundles.html#995" class="Field">isPartialEquivalence</a><a id="1692" class="Symbol">)</a>


<a id="1696" class="Keyword">record</a> <a id="DecSetoid"></a><a id="1703" href="Relation.Binary.Bundles.html#1703" class="Record">DecSetoid</a> <a id="1713" href="Relation.Binary.Bundles.html#1713" class="Bound">c</a> <a id="1715" href="Relation.Binary.Bundles.html#1715" class="Bound">ℓ</a> <a id="1717" class="Symbol">:</a> <a id="1719" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1723" class="Symbol">(</a><a id="1724" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="1728" class="Symbol">(</a><a id="1729" href="Relation.Binary.Bundles.html#1713" class="Bound">c</a> <a id="1731" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1733" href="Relation.Binary.Bundles.html#1715" class="Bound">ℓ</a><a id="1734" class="Symbol">))</a> <a id="1737" class="Keyword">where</a>
  <a id="1745" class="Keyword">infix</a> <a id="1751" class="Number">4</a> <a id="1753" href="Relation.Binary.Bundles.html#1798" class="Field Operator">_≈_</a>
  <a id="1759" class="Keyword">field</a>
    <a id="DecSetoid.Carrier"></a><a id="1769" href="Relation.Binary.Bundles.html#1769" class="Field">Carrier</a>          <a id="1786" class="Symbol">:</a> <a id="1788" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1792" href="Relation.Binary.Bundles.html#1713" class="Bound">c</a>
    <a id="DecSetoid._≈_"></a><a id="1798" href="Relation.Binary.Bundles.html#1798" class="Field Operator">_≈_</a>              <a id="1815" class="Symbol">:</a> <a id="1817" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1821" href="Relation.Binary.Bundles.html#1769" class="Field">Carrier</a> <a id="1829" href="Relation.Binary.Bundles.html#1715" class="Bound">ℓ</a>
    <a id="DecSetoid.isDecEquivalence"></a><a id="1835" href="Relation.Binary.Bundles.html#1835" class="Field">isDecEquivalence</a> <a id="1852" class="Symbol">:</a> <a id="1854" href="Relation.Binary.Structures.html#1897" class="Record">IsDecEquivalence</a> <a id="1871" href="Relation.Binary.Bundles.html#1798" class="Field Operator">_≈_</a>

  <a id="1878" class="Keyword">open</a> <a id="1883" href="Relation.Binary.Structures.html#1897" class="Module">IsDecEquivalence</a> <a id="1900" href="Relation.Binary.Bundles.html#1835" class="Field">isDecEquivalence</a> <a id="1917" class="Keyword">public</a>
    <a id="1928" class="Keyword">using</a> <a id="1934" class="Symbol">(</a><a id="1935" href="Relation.Binary.Structures.html#1994" class="Field Operator">_≟_</a><a id="1938" class="Symbol">;</a> <a id="1940" href="Relation.Binary.Structures.html#1960" class="Field">isEquivalence</a><a id="1953" class="Symbol">)</a>

  <a id="DecSetoid.setoid"></a><a id="1958" href="Relation.Binary.Bundles.html#1958" class="Function">setoid</a> <a id="1965" class="Symbol">:</a> <a id="1967" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="1974" href="Relation.Binary.Bundles.html#1713" class="Bound">c</a> <a id="1976" href="Relation.Binary.Bundles.html#1715" class="Bound">ℓ</a>
  <a id="1980" href="Relation.Binary.Bundles.html#1958" class="Function">setoid</a> <a id="1987" class="Symbol">=</a> <a id="1989" class="Keyword">record</a>
    <a id="2000" class="Symbol">{</a> <a id="2002" href="Relation.Binary.Bundles.html#1358" class="Field">isEquivalence</a> <a id="2016" class="Symbol">=</a> <a id="2018" href="Relation.Binary.Structures.html#1960" class="Function">isEquivalence</a>
    <a id="2036" class="Symbol">}</a>

  <a id="2041" class="Keyword">open</a> <a id="2046" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="2053" href="Relation.Binary.Bundles.html#1958" class="Function">setoid</a> <a id="2060" class="Keyword">public</a>
    <a id="2071" class="Keyword">hiding</a> <a id="2078" class="Symbol">(</a><a id="2079" href="Relation.Binary.Bundles.html#1298" class="Field">Carrier</a><a id="2086" class="Symbol">;</a> <a id="2088" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a><a id="2091" class="Symbol">;</a> <a id="2093" href="Relation.Binary.Bundles.html#1358" class="Field">isEquivalence</a><a id="2106" class="Symbol">)</a>

<a id="2109" class="Comment">------------------------------------------------------------------------</a>
<a id="2182" class="Comment">-- Preorders</a>
<a id="2195" class="Comment">------------------------------------------------------------------------</a>

<a id="2269" class="Keyword">record</a> <a id="Preorder"></a><a id="2276" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a> <a id="2285" href="Relation.Binary.Bundles.html#2285" class="Bound">c</a> <a id="2287" href="Relation.Binary.Bundles.html#2287" class="Bound">ℓ₁</a> <a id="2290" href="Relation.Binary.Bundles.html#2290" class="Bound">ℓ₂</a> <a id="2293" class="Symbol">:</a> <a id="2295" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2299" class="Symbol">(</a><a id="2300" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="2304" class="Symbol">(</a><a id="2305" href="Relation.Binary.Bundles.html#2285" class="Bound">c</a> <a id="2307" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2309" href="Relation.Binary.Bundles.html#2287" class="Bound">ℓ₁</a> <a id="2312" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2314" href="Relation.Binary.Bundles.html#2290" class="Bound">ℓ₂</a><a id="2316" class="Symbol">))</a> <a id="2319" class="Keyword">where</a>
  <a id="2327" class="Keyword">infix</a> <a id="2333" class="Number">4</a> <a id="2335" href="Relation.Binary.Bundles.html#2378" class="Field Operator">_≈_</a> <a id="2339" href="Relation.Binary.Bundles.html#2439" class="Field Operator">_≲_</a>
  <a id="2345" class="Keyword">field</a>
    <a id="Preorder.Carrier"></a><a id="2355" href="Relation.Binary.Bundles.html#2355" class="Field">Carrier</a>    <a id="2366" class="Symbol">:</a> <a id="2368" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2372" href="Relation.Binary.Bundles.html#2285" class="Bound">c</a>
    <a id="Preorder._≈_"></a><a id="2378" href="Relation.Binary.Bundles.html#2378" class="Field Operator">_≈_</a>        <a id="2389" class="Symbol">:</a> <a id="2391" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2395" href="Relation.Binary.Bundles.html#2355" class="Field">Carrier</a> <a id="2403" href="Relation.Binary.Bundles.html#2287" class="Bound">ℓ₁</a>  <a id="2407" class="Comment">-- The underlying equality.</a>
    <a id="Preorder._≲_"></a><a id="2439" href="Relation.Binary.Bundles.html#2439" class="Field Operator">_≲_</a>        <a id="2450" class="Symbol">:</a> <a id="2452" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2456" href="Relation.Binary.Bundles.html#2355" class="Field">Carrier</a> <a id="2464" href="Relation.Binary.Bundles.html#2290" class="Bound">ℓ₂</a>  <a id="2468" class="Comment">-- The relation.</a>
    <a id="Preorder.isPreorder"></a><a id="2489" href="Relation.Binary.Bundles.html#2489" class="Field">isPreorder</a> <a id="2500" class="Symbol">:</a> <a id="2502" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a> <a id="2513" href="Relation.Binary.Bundles.html#2378" class="Field Operator">_≈_</a> <a id="2517" href="Relation.Binary.Bundles.html#2439" class="Field Operator">_≲_</a>

  <a id="2524" class="Keyword">open</a> <a id="2529" href="Relation.Binary.Structures.html#2236" class="Module">IsPreorder</a> <a id="2540" href="Relation.Binary.Bundles.html#2489" class="Field">isPreorder</a> <a id="2551" class="Keyword">public</a>
    <a id="2562" class="Keyword">hiding</a> <a id="2569" class="Symbol">(</a><a id="2570" class="Keyword">module</a> <a id="2577" href="Relation.Binary.Structures.html#2475" class="Module">Eq</a><a id="2579" class="Symbol">)</a>

  <a id="2584" class="Keyword">module</a> <a id="Preorder.Eq"></a><a id="2591" href="Relation.Binary.Bundles.html#2591" class="Module">Eq</a> <a id="2594" class="Keyword">where</a>
    <a id="Preorder.Eq.setoid"></a><a id="2604" href="Relation.Binary.Bundles.html#2604" class="Function">setoid</a> <a id="2611" class="Symbol">:</a> <a id="2613" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="2620" href="Relation.Binary.Bundles.html#2285" class="Bound">c</a> <a id="2622" href="Relation.Binary.Bundles.html#2287" class="Bound">ℓ₁</a>
    <a id="2629" href="Relation.Binary.Bundles.html#2604" class="Function">setoid</a> <a id="2636" class="Symbol">=</a> <a id="2638" class="Keyword">record</a>
      <a id="2651" class="Symbol">{</a> <a id="2653" href="Relation.Binary.Bundles.html#1358" class="Field">isEquivalence</a> <a id="2667" class="Symbol">=</a> <a id="2669" href="Relation.Binary.Structures.html#2301" class="Function">isEquivalence</a>
      <a id="2689" class="Symbol">}</a>

    <a id="2696" class="Keyword">open</a> <a id="2701" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="2708" href="Relation.Binary.Bundles.html#2604" class="Function">setoid</a> <a id="2715" class="Keyword">public</a>

  <a id="Preorder.rawRelation"></a><a id="2725" href="Relation.Binary.Bundles.html#2725" class="Function">rawRelation</a> <a id="2737" class="Symbol">:</a> <a id="2739" href="Relation.Binary.Bundles.Raw.html#1144" class="Record">RawRelation</a> <a id="2751" class="Symbol">_</a> <a id="2753" class="Symbol">_</a> <a id="2755" class="Symbol">_</a>
  <a id="2759" href="Relation.Binary.Bundles.html#2725" class="Function">rawRelation</a> <a id="2771" class="Symbol">=</a> <a id="2773" class="Keyword">record</a> <a id="2780" class="Symbol">{</a> <a id="2782" href="Relation.Binary.Bundles.Raw.html#1249" class="Field Operator">_≈_</a> <a id="2786" class="Symbol">=</a> <a id="2788" href="Relation.Binary.Bundles.html#2378" class="Field Operator">_≈_</a> <a id="2792" class="Symbol">;</a> <a id="2794" href="Relation.Binary.Bundles.Raw.html#1310" class="Field Operator">_∼_</a> <a id="2798" class="Symbol">=</a> <a id="2800" href="Relation.Binary.Bundles.html#2439" class="Field Operator">_≲_</a> <a id="2804" class="Symbol">}</a>

  <a id="2809" class="Keyword">open</a> <a id="2814" href="Relation.Binary.Bundles.Raw.html#1144" class="Module">RawRelation</a> <a id="2826" href="Relation.Binary.Bundles.html#2725" class="Function">rawRelation</a> <a id="2838" class="Keyword">public</a>
    <a id="2849" class="Keyword">renaming</a> <a id="2858" class="Symbol">(</a><a id="2859" href="Relation.Binary.Bundles.Raw.html#1500" class="Function Operator">_≁_</a> <a id="2863" class="Symbol">to</a> <a id="2866" class="Function Operator">_⋦_</a><a id="2869" class="Symbol">;</a> <a id="2871" href="Relation.Binary.Bundles.Raw.html#1558" class="Function Operator">_∼ᵒ_</a> <a id="2876" class="Symbol">to</a> <a id="2879" class="Function Operator">_≳_</a><a id="2882" class="Symbol">;</a> <a id="2884" href="Relation.Binary.Bundles.Raw.html#1592" class="Function Operator">_≁ᵒ_</a> <a id="2889" class="Symbol">to</a> <a id="2892" class="Function Operator">_⋧_</a><a id="2895" class="Symbol">)</a>
    <a id="2901" class="Keyword">hiding</a> <a id="2908" class="Symbol">(</a><a id="2909" href="Relation.Binary.Bundles.Raw.html#1226" class="Field">Carrier</a><a id="2916" class="Symbol">;</a> <a id="2918" href="Relation.Binary.Bundles.Raw.html#1249" class="Field Operator">_≈_</a><a id="2921" class="Symbol">)</a>
  <a id="2925" class="Comment">-- Deprecated.</a>
  <a id="2942" class="Symbol">{-#</a> <a id="2946" class="Keyword">WARNING_ON_USAGE</a> <a id="2963" class="Pragma">_∼_</a>
  <a id="2969" class="String">&quot;Warning: _∼_ was deprecated in v2.0.
  Please use _≲_ instead. &quot;</a>
  <a id="3037" class="Symbol">#-}</a>


<a id="3043" class="Keyword">record</a> <a id="TotalPreorder"></a><a id="3050" href="Relation.Binary.Bundles.html#3050" class="Record">TotalPreorder</a> <a id="3064" href="Relation.Binary.Bundles.html#3064" class="Bound">c</a> <a id="3066" href="Relation.Binary.Bundles.html#3066" class="Bound">ℓ₁</a> <a id="3069" href="Relation.Binary.Bundles.html#3069" class="Bound">ℓ₂</a> <a id="3072" class="Symbol">:</a> <a id="3074" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3078" class="Symbol">(</a><a id="3079" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="3083" class="Symbol">(</a><a id="3084" href="Relation.Binary.Bundles.html#3064" class="Bound">c</a> <a id="3086" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3088" href="Relation.Binary.Bundles.html#3066" class="Bound">ℓ₁</a> <a id="3091" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3093" href="Relation.Binary.Bundles.html#3069" class="Bound">ℓ₂</a><a id="3095" class="Symbol">))</a> <a id="3098" class="Keyword">where</a>
  <a id="3106" class="Keyword">infix</a> <a id="3112" class="Number">4</a> <a id="3114" href="Relation.Binary.Bundles.html#3162" class="Field Operator">_≈_</a> <a id="3118" href="Relation.Binary.Bundles.html#3228" class="Field Operator">_≲_</a>
  <a id="3124" class="Keyword">field</a>
    <a id="TotalPreorder.Carrier"></a><a id="3134" href="Relation.Binary.Bundles.html#3134" class="Field">Carrier</a>         <a id="3150" class="Symbol">:</a> <a id="3152" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3156" href="Relation.Binary.Bundles.html#3064" class="Bound">c</a>
    <a id="TotalPreorder._≈_"></a><a id="3162" href="Relation.Binary.Bundles.html#3162" class="Field Operator">_≈_</a>             <a id="3178" class="Symbol">:</a> <a id="3180" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3184" href="Relation.Binary.Bundles.html#3134" class="Field">Carrier</a> <a id="3192" href="Relation.Binary.Bundles.html#3066" class="Bound">ℓ₁</a>  <a id="3196" class="Comment">-- The underlying equality.</a>
    <a id="TotalPreorder._≲_"></a><a id="3228" href="Relation.Binary.Bundles.html#3228" class="Field Operator">_≲_</a>             <a id="3244" class="Symbol">:</a> <a id="3246" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3250" href="Relation.Binary.Bundles.html#3134" class="Field">Carrier</a> <a id="3258" href="Relation.Binary.Bundles.html#3069" class="Bound">ℓ₂</a>  <a id="3262" class="Comment">-- The relation.</a>
    <a id="TotalPreorder.isTotalPreorder"></a><a id="3283" href="Relation.Binary.Bundles.html#3283" class="Field">isTotalPreorder</a> <a id="3299" class="Symbol">:</a> <a id="3301" href="Relation.Binary.Structures.html#3231" class="Record">IsTotalPreorder</a> <a id="3317" href="Relation.Binary.Bundles.html#3162" class="Field Operator">_≈_</a> <a id="3321" href="Relation.Binary.Bundles.html#3228" class="Field Operator">_≲_</a>

  <a id="3328" class="Keyword">open</a> <a id="3333" href="Relation.Binary.Structures.html#3231" class="Module">IsTotalPreorder</a> <a id="3349" href="Relation.Binary.Bundles.html#3283" class="Field">isTotalPreorder</a> <a id="3365" class="Keyword">public</a>
    <a id="3376" class="Keyword">using</a> <a id="3382" class="Symbol">(</a><a id="3383" href="Relation.Binary.Structures.html#3333" class="Field">total</a><a id="3388" class="Symbol">;</a> <a id="3390" href="Relation.Binary.Structures.html#3301" class="Field">isPreorder</a><a id="3400" class="Symbol">)</a>

  <a id="TotalPreorder.preorder"></a><a id="3405" href="Relation.Binary.Bundles.html#3405" class="Function">preorder</a> <a id="3414" class="Symbol">:</a> <a id="3416" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a> <a id="3425" href="Relation.Binary.Bundles.html#3064" class="Bound">c</a> <a id="3427" href="Relation.Binary.Bundles.html#3066" class="Bound">ℓ₁</a> <a id="3430" href="Relation.Binary.Bundles.html#3069" class="Bound">ℓ₂</a>
  <a id="3435" href="Relation.Binary.Bundles.html#3405" class="Function">preorder</a> <a id="3444" class="Symbol">=</a> <a id="3446" class="Keyword">record</a>
    <a id="3457" class="Symbol">{</a> <a id="3459" href="Relation.Binary.Bundles.html#2489" class="Field">isPreorder</a> <a id="3470" class="Symbol">=</a> <a id="3472" href="Relation.Binary.Structures.html#3301" class="Function">isPreorder</a>
    <a id="3487" class="Symbol">}</a>

  <a id="3492" class="Keyword">open</a> <a id="3497" href="Relation.Binary.Bundles.html#2276" class="Module">Preorder</a> <a id="3506" href="Relation.Binary.Bundles.html#3405" class="Function">preorder</a> <a id="3515" class="Keyword">public</a>
    <a id="3526" class="Keyword">hiding</a> <a id="3533" class="Symbol">(</a><a id="3534" href="Relation.Binary.Bundles.html#2355" class="Field">Carrier</a><a id="3541" class="Symbol">;</a> <a id="3543" href="Relation.Binary.Bundles.html#2378" class="Field Operator">_≈_</a><a id="3546" class="Symbol">;</a> <a id="3548" href="Relation.Binary.Bundles.html#2439" class="Field Operator">_≲_</a><a id="3551" class="Symbol">;</a> <a id="3553" href="Relation.Binary.Bundles.html#2489" class="Field">isPreorder</a><a id="3563" class="Symbol">)</a>


<a id="3567" class="Keyword">record</a> <a id="DecPreorder"></a><a id="3574" href="Relation.Binary.Bundles.html#3574" class="Record">DecPreorder</a> <a id="3586" href="Relation.Binary.Bundles.html#3586" class="Bound">c</a> <a id="3588" href="Relation.Binary.Bundles.html#3588" class="Bound">ℓ₁</a> <a id="3591" href="Relation.Binary.Bundles.html#3591" class="Bound">ℓ₂</a> <a id="3594" class="Symbol">:</a> <a id="3596" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3600" class="Symbol">(</a><a id="3601" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="3605" class="Symbol">(</a><a id="3606" href="Relation.Binary.Bundles.html#3586" class="Bound">c</a> <a id="3608" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3610" href="Relation.Binary.Bundles.html#3588" class="Bound">ℓ₁</a> <a id="3613" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3615" href="Relation.Binary.Bundles.html#3591" class="Bound">ℓ₂</a><a id="3617" class="Symbol">))</a> <a id="3620" class="Keyword">where</a>
  <a id="3628" class="Keyword">field</a>
    <a id="DecPreorder.Carrier"></a><a id="3638" href="Relation.Binary.Bundles.html#3638" class="Field">Carrier</a>         <a id="3654" class="Symbol">:</a> <a id="3656" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3660" href="Relation.Binary.Bundles.html#3586" class="Bound">c</a>
    <a id="DecPreorder._≈_"></a><a id="3666" href="Relation.Binary.Bundles.html#3666" class="Field Operator">_≈_</a>             <a id="3682" class="Symbol">:</a> <a id="3684" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3688" href="Relation.Binary.Bundles.html#3638" class="Field">Carrier</a> <a id="3696" href="Relation.Binary.Bundles.html#3588" class="Bound">ℓ₁</a>  <a id="3700" class="Comment">-- The underlying equality.</a>
    <a id="DecPreorder._≲_"></a><a id="3732" href="Relation.Binary.Bundles.html#3732" class="Field Operator">_≲_</a>             <a id="3748" class="Symbol">:</a> <a id="3750" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3754" href="Relation.Binary.Bundles.html#3638" class="Field">Carrier</a> <a id="3762" href="Relation.Binary.Bundles.html#3591" class="Bound">ℓ₂</a>  <a id="3766" class="Comment">-- The relation.</a>
    <a id="DecPreorder.isDecPreorder"></a><a id="3787" href="Relation.Binary.Bundles.html#3787" class="Field">isDecPreorder</a>   <a id="3803" class="Symbol">:</a> <a id="3805" href="Relation.Binary.Structures.html#3402" class="Record">IsDecPreorder</a> <a id="3819" href="Relation.Binary.Bundles.html#3666" class="Field Operator">_≈_</a> <a id="3823" href="Relation.Binary.Bundles.html#3732" class="Field Operator">_≲_</a>

  <a id="3830" class="Keyword">private</a> <a id="3838" class="Keyword">module</a> <a id="DecPreorder.DPO"></a><a id="3845" href="Relation.Binary.Bundles.html#3845" class="Module">DPO</a> <a id="3849" class="Symbol">=</a> <a id="3851" href="Relation.Binary.Structures.html#3402" class="Module">IsDecPreorder</a> <a id="3865" href="Relation.Binary.Bundles.html#3787" class="Field">isDecPreorder</a>

  <a id="3882" class="Keyword">open</a> <a id="3887" href="Relation.Binary.Bundles.html#3845" class="Module">DPO</a> <a id="3891" class="Keyword">public</a>
    <a id="3902" class="Keyword">using</a> <a id="3908" class="Symbol">(</a><a id="3909" href="Relation.Binary.Structures.html#3502" class="Function Operator">_≟_</a><a id="3912" class="Symbol">;</a> <a id="3914" href="Relation.Binary.Structures.html#3533" class="Function Operator">_≲?_</a><a id="3918" class="Symbol">;</a> <a id="3920" href="Relation.Binary.Structures.html#3470" class="Function">isPreorder</a><a id="3930" class="Symbol">)</a>

  <a id="DecPreorder.preorder"></a><a id="3935" href="Relation.Binary.Bundles.html#3935" class="Function">preorder</a> <a id="3944" class="Symbol">:</a> <a id="3946" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a> <a id="3955" href="Relation.Binary.Bundles.html#3586" class="Bound">c</a> <a id="3957" href="Relation.Binary.Bundles.html#3588" class="Bound">ℓ₁</a> <a id="3960" href="Relation.Binary.Bundles.html#3591" class="Bound">ℓ₂</a>
  <a id="3965" href="Relation.Binary.Bundles.html#3935" class="Function">preorder</a> <a id="3974" class="Symbol">=</a> <a id="3976" class="Keyword">record</a>
    <a id="3987" class="Symbol">{</a> <a id="3989" href="Relation.Binary.Bundles.html#2489" class="Field">isPreorder</a> <a id="4000" class="Symbol">=</a> <a id="4002" href="Relation.Binary.Structures.html#3470" class="Function">isPreorder</a>
    <a id="4017" class="Symbol">}</a>

  <a id="4022" class="Keyword">open</a> <a id="4027" href="Relation.Binary.Bundles.html#2276" class="Module">Preorder</a> <a id="4036" href="Relation.Binary.Bundles.html#3935" class="Function">preorder</a> <a id="4045" class="Keyword">public</a>
    <a id="4056" class="Keyword">hiding</a> <a id="4063" class="Symbol">(</a><a id="4064" href="Relation.Binary.Bundles.html#2355" class="Field">Carrier</a><a id="4071" class="Symbol">;</a> <a id="4073" href="Relation.Binary.Bundles.html#2378" class="Field Operator">_≈_</a><a id="4076" class="Symbol">;</a> <a id="4078" href="Relation.Binary.Bundles.html#2439" class="Field Operator">_≲_</a><a id="4081" class="Symbol">;</a> <a id="4083" href="Relation.Binary.Bundles.html#2489" class="Field">isPreorder</a><a id="4093" class="Symbol">;</a> <a id="4095" class="Keyword">module</a> <a id="4102" href="Relation.Binary.Bundles.html#2591" class="Module">Eq</a><a id="4104" class="Symbol">)</a>

  <a id="4109" class="Keyword">module</a> <a id="DecPreorder.Eq"></a><a id="4116" href="Relation.Binary.Bundles.html#4116" class="Module">Eq</a> <a id="4119" class="Keyword">where</a>
    <a id="DecPreorder.Eq.decSetoid"></a><a id="4129" href="Relation.Binary.Bundles.html#4129" class="Function">decSetoid</a> <a id="4139" class="Symbol">:</a> <a id="4141" href="Relation.Binary.Bundles.html#1703" class="Record">DecSetoid</a> <a id="4151" href="Relation.Binary.Bundles.html#3586" class="Bound">c</a> <a id="4153" href="Relation.Binary.Bundles.html#3588" class="Bound">ℓ₁</a>
    <a id="4160" href="Relation.Binary.Bundles.html#4129" class="Function">decSetoid</a> <a id="4170" class="Symbol">=</a> <a id="4172" class="Keyword">record</a>
      <a id="4185" class="Symbol">{</a> <a id="4187" href="Relation.Binary.Bundles.html#1835" class="Field">isDecEquivalence</a> <a id="4204" class="Symbol">=</a> <a id="4206" href="Relation.Binary.Structures.html#3644" class="Function">DPO.Eq.isDecEquivalence</a>
      <a id="4236" class="Symbol">}</a>

    <a id="4243" class="Keyword">open</a> <a id="4248" href="Relation.Binary.Bundles.html#1703" class="Module">DecSetoid</a> <a id="4258" href="Relation.Binary.Bundles.html#4129" class="Function">decSetoid</a> <a id="4268" class="Keyword">public</a>


<a id="4277" class="Comment">------------------------------------------------------------------------</a>
<a id="4350" class="Comment">-- Partial orders</a>
<a id="4368" class="Comment">------------------------------------------------------------------------</a>

<a id="4442" class="Keyword">record</a> <a id="Poset"></a><a id="4449" href="Relation.Binary.Bundles.html#4449" class="Record">Poset</a> <a id="4455" href="Relation.Binary.Bundles.html#4455" class="Bound">c</a> <a id="4457" href="Relation.Binary.Bundles.html#4457" class="Bound">ℓ₁</a> <a id="4460" href="Relation.Binary.Bundles.html#4460" class="Bound">ℓ₂</a> <a id="4463" class="Symbol">:</a> <a id="4465" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4469" class="Symbol">(</a><a id="4470" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="4474" class="Symbol">(</a><a id="4475" href="Relation.Binary.Bundles.html#4455" class="Bound">c</a> <a id="4477" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4479" href="Relation.Binary.Bundles.html#4457" class="Bound">ℓ₁</a> <a id="4482" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4484" href="Relation.Binary.Bundles.html#4460" class="Bound">ℓ₂</a><a id="4486" class="Symbol">))</a> <a id="4489" class="Keyword">where</a>
  <a id="4497" class="Keyword">infix</a> <a id="4503" class="Number">4</a> <a id="4505" href="Relation.Binary.Bundles.html#4552" class="Field Operator">_≈_</a> <a id="4509" href="Relation.Binary.Bundles.html#4588" class="Field Operator">_≤_</a>
  <a id="4515" class="Keyword">field</a>
    <a id="Poset.Carrier"></a><a id="4525" href="Relation.Binary.Bundles.html#4525" class="Field">Carrier</a>        <a id="4540" class="Symbol">:</a> <a id="4542" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4546" href="Relation.Binary.Bundles.html#4455" class="Bound">c</a>
    <a id="Poset._≈_"></a><a id="4552" href="Relation.Binary.Bundles.html#4552" class="Field Operator">_≈_</a>            <a id="4567" class="Symbol">:</a> <a id="4569" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4573" href="Relation.Binary.Bundles.html#4525" class="Field">Carrier</a> <a id="4581" href="Relation.Binary.Bundles.html#4457" class="Bound">ℓ₁</a>
    <a id="Poset._≤_"></a><a id="4588" href="Relation.Binary.Bundles.html#4588" class="Field Operator">_≤_</a>            <a id="4603" class="Symbol">:</a> <a id="4605" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4609" href="Relation.Binary.Bundles.html#4525" class="Field">Carrier</a> <a id="4617" href="Relation.Binary.Bundles.html#4460" class="Bound">ℓ₂</a>
    <a id="Poset.isPartialOrder"></a><a id="4624" href="Relation.Binary.Bundles.html#4624" class="Field">isPartialOrder</a> <a id="4639" class="Symbol">:</a> <a id="4641" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a> <a id="4656" href="Relation.Binary.Bundles.html#4552" class="Field Operator">_≈_</a> <a id="4660" href="Relation.Binary.Bundles.html#4588" class="Field Operator">_≤_</a>

  <a id="4667" class="Keyword">open</a> <a id="4672" href="Relation.Binary.Structures.html#4009" class="Module">IsPartialOrder</a> <a id="4687" href="Relation.Binary.Bundles.html#4624" class="Field">isPartialOrder</a> <a id="4702" class="Keyword">public</a>
    <a id="4713" class="Keyword">using</a> <a id="4719" class="Symbol">(</a><a id="4720" href="Relation.Binary.Structures.html#4110" class="Field">antisym</a><a id="4727" class="Symbol">;</a> <a id="4729" href="Relation.Binary.Structures.html#4078" class="Field">isPreorder</a><a id="4739" class="Symbol">)</a>

  <a id="Poset.preorder"></a><a id="4744" href="Relation.Binary.Bundles.html#4744" class="Function">preorder</a> <a id="4753" class="Symbol">:</a> <a id="4755" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a> <a id="4764" href="Relation.Binary.Bundles.html#4455" class="Bound">c</a> <a id="4766" href="Relation.Binary.Bundles.html#4457" class="Bound">ℓ₁</a> <a id="4769" href="Relation.Binary.Bundles.html#4460" class="Bound">ℓ₂</a>
  <a id="4774" href="Relation.Binary.Bundles.html#4744" class="Function">preorder</a> <a id="4783" class="Symbol">=</a> <a id="4785" class="Keyword">record</a>
    <a id="4796" class="Symbol">{</a> <a id="4798" href="Relation.Binary.Bundles.html#2489" class="Field">isPreorder</a> <a id="4809" class="Symbol">=</a> <a id="4811" href="Relation.Binary.Structures.html#4078" class="Function">isPreorder</a>
    <a id="4826" class="Symbol">}</a>

  <a id="4831" class="Keyword">open</a> <a id="4836" href="Relation.Binary.Bundles.html#2276" class="Module">Preorder</a> <a id="4845" href="Relation.Binary.Bundles.html#4744" class="Function">preorder</a> <a id="4854" class="Keyword">public</a>
    <a id="4865" class="Keyword">hiding</a> <a id="4872" class="Symbol">(</a><a id="4873" href="Relation.Binary.Bundles.html#2355" class="Field">Carrier</a><a id="4880" class="Symbol">;</a> <a id="4882" href="Relation.Binary.Bundles.html#2378" class="Field Operator">_≈_</a><a id="4885" class="Symbol">;</a> <a id="4887" href="Relation.Binary.Bundles.html#2439" class="Field Operator">_≲_</a><a id="4890" class="Symbol">;</a> <a id="4892" href="Relation.Binary.Bundles.html#2489" class="Field">isPreorder</a><a id="4902" class="Symbol">;</a> <a id="4904" href="Relation.Binary.Bundles.html#2866" class="Function Operator">_⋦_</a><a id="4907" class="Symbol">;</a> <a id="4909" href="Relation.Binary.Bundles.html#2879" class="Function Operator">_≳_</a><a id="4912" class="Symbol">;</a> <a id="4914" href="Relation.Binary.Bundles.html#2892" class="Function Operator">_⋧_</a><a id="4917" class="Symbol">)</a>
    <a id="4923" class="Keyword">renaming</a>
    <a id="4936" class="Symbol">(</a> <a id="4938" href="Relation.Binary.Structures.html#2562" class="Function">≲-respˡ-≈</a> <a id="4948" class="Symbol">to</a> <a id="4951" class="Function">≤-respˡ-≈</a>
    <a id="4965" class="Symbol">;</a> <a id="4967" href="Relation.Binary.Structures.html#2652" class="Function">≲-respʳ-≈</a> <a id="4977" class="Symbol">to</a> <a id="4980" class="Function">≤-respʳ-≈</a>
    <a id="4994" class="Symbol">;</a> <a id="4996" href="Relation.Binary.Structures.html#2733" class="Function">≲-resp-≈</a>  <a id="5006" class="Symbol">to</a> <a id="5009" class="Function">≤-resp-≈</a>
    <a id="5022" class="Symbol">)</a>

  <a id="5027" class="Keyword">open</a> <a id="5032" href="Relation.Binary.Bundles.Raw.html#1144" class="Module">RawRelation</a> <a id="5044" href="Relation.Binary.Bundles.html#2725" class="Function">rawRelation</a> <a id="5056" class="Keyword">public</a>
    <a id="5067" class="Keyword">renaming</a> <a id="5076" class="Symbol">(</a><a id="5077" href="Relation.Binary.Bundles.Raw.html#1500" class="Function Operator">_≁_</a> <a id="5081" class="Symbol">to</a> <a id="5084" class="Function Operator">_≰_</a><a id="5087" class="Symbol">;</a> <a id="5089" href="Relation.Binary.Bundles.Raw.html#1558" class="Function Operator">_∼ᵒ_</a> <a id="5094" class="Symbol">to</a> <a id="5097" class="Function Operator">_≥_</a><a id="5100" class="Symbol">;</a> <a id="5102" href="Relation.Binary.Bundles.Raw.html#1592" class="Function Operator">_≁ᵒ_</a> <a id="5107" class="Symbol">to</a> <a id="5110" class="Function Operator">_≱_</a><a id="5113" class="Symbol">)</a>
    <a id="5119" class="Keyword">hiding</a> <a id="5126" class="Symbol">(</a><a id="5127" href="Relation.Binary.Bundles.Raw.html#1226" class="Field">Carrier</a><a id="5134" class="Symbol">;</a> <a id="5136" href="Relation.Binary.Bundles.Raw.html#1249" class="Field Operator">_≈_</a> <a id="5140" class="Symbol">;</a> <a id="5142" href="Relation.Binary.Bundles.Raw.html#1310" class="Field Operator">_∼_</a><a id="5145" class="Symbol">;</a> <a id="5147" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a><a id="5150" class="Symbol">;</a> <a id="5152" href="Relation.Binary.Bundles.Raw.html#1370" class="Function">rawSetoid</a><a id="5161" class="Symbol">)</a>


<a id="5165" class="Keyword">record</a> <a id="DecPoset"></a><a id="5172" href="Relation.Binary.Bundles.html#5172" class="Record">DecPoset</a> <a id="5181" href="Relation.Binary.Bundles.html#5181" class="Bound">c</a> <a id="5183" href="Relation.Binary.Bundles.html#5183" class="Bound">ℓ₁</a> <a id="5186" href="Relation.Binary.Bundles.html#5186" class="Bound">ℓ₂</a> <a id="5189" class="Symbol">:</a> <a id="5191" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5195" class="Symbol">(</a><a id="5196" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="5200" class="Symbol">(</a><a id="5201" href="Relation.Binary.Bundles.html#5181" class="Bound">c</a> <a id="5203" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5205" href="Relation.Binary.Bundles.html#5183" class="Bound">ℓ₁</a> <a id="5208" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5210" href="Relation.Binary.Bundles.html#5186" class="Bound">ℓ₂</a><a id="5212" class="Symbol">))</a> <a id="5215" class="Keyword">where</a>
  <a id="5223" class="Keyword">infix</a> <a id="5229" class="Number">4</a> <a id="5231" href="Relation.Binary.Bundles.html#5281" class="Field Operator">_≈_</a> <a id="5235" href="Relation.Binary.Bundles.html#5320" class="Field Operator">_≤_</a>
  <a id="5241" class="Keyword">field</a>
    <a id="DecPoset.Carrier"></a><a id="5251" href="Relation.Binary.Bundles.html#5251" class="Field">Carrier</a>           <a id="5269" class="Symbol">:</a> <a id="5271" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5275" href="Relation.Binary.Bundles.html#5181" class="Bound">c</a>
    <a id="DecPoset._≈_"></a><a id="5281" href="Relation.Binary.Bundles.html#5281" class="Field Operator">_≈_</a>               <a id="5299" class="Symbol">:</a> <a id="5301" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="5305" href="Relation.Binary.Bundles.html#5251" class="Field">Carrier</a> <a id="5313" href="Relation.Binary.Bundles.html#5183" class="Bound">ℓ₁</a>
    <a id="DecPoset._≤_"></a><a id="5320" href="Relation.Binary.Bundles.html#5320" class="Field Operator">_≤_</a>               <a id="5338" class="Symbol">:</a> <a id="5340" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="5344" href="Relation.Binary.Bundles.html#5251" class="Field">Carrier</a> <a id="5352" href="Relation.Binary.Bundles.html#5186" class="Bound">ℓ₂</a>
    <a id="DecPoset.isDecPartialOrder"></a><a id="5359" href="Relation.Binary.Bundles.html#5359" class="Field">isDecPartialOrder</a> <a id="5377" class="Symbol">:</a> <a id="5379" href="Relation.Binary.Structures.html#4296" class="Record">IsDecPartialOrder</a> <a id="5397" href="Relation.Binary.Bundles.html#5281" class="Field Operator">_≈_</a> <a id="5401" href="Relation.Binary.Bundles.html#5320" class="Field Operator">_≤_</a>

  <a id="5408" class="Keyword">private</a> <a id="5416" class="Keyword">module</a> <a id="DecPoset.DPO"></a><a id="5423" href="Relation.Binary.Bundles.html#5423" class="Module">DPO</a> <a id="5427" class="Symbol">=</a> <a id="5429" href="Relation.Binary.Structures.html#4296" class="Module">IsDecPartialOrder</a> <a id="5447" href="Relation.Binary.Bundles.html#5359" class="Field">isDecPartialOrder</a>

  <a id="5468" class="Keyword">open</a> <a id="5473" href="Relation.Binary.Bundles.html#5423" class="Module">DPO</a> <a id="5477" class="Keyword">public</a>
    <a id="5488" class="Keyword">using</a> <a id="5494" class="Symbol">(</a><a id="5495" href="Relation.Binary.Structures.html#4427" class="Function Operator">_≟_</a><a id="5498" class="Symbol">;</a> <a id="5500" href="Relation.Binary.Structures.html#4462" class="Function Operator">_≤?_</a><a id="5504" class="Symbol">;</a> <a id="5506" href="Relation.Binary.Structures.html#4387" class="Function">isPartialOrder</a><a id="5520" class="Symbol">;</a> <a id="5522" href="Relation.Binary.Structures.html#4564" class="Function">isDecPreorder</a><a id="5535" class="Symbol">)</a>

  <a id="DecPoset.poset"></a><a id="5540" href="Relation.Binary.Bundles.html#5540" class="Function">poset</a> <a id="5546" class="Symbol">:</a> <a id="5548" href="Relation.Binary.Bundles.html#4449" class="Record">Poset</a> <a id="5554" href="Relation.Binary.Bundles.html#5181" class="Bound">c</a> <a id="5556" href="Relation.Binary.Bundles.html#5183" class="Bound">ℓ₁</a> <a id="5559" href="Relation.Binary.Bundles.html#5186" class="Bound">ℓ₂</a>
  <a id="5564" href="Relation.Binary.Bundles.html#5540" class="Function">poset</a> <a id="5570" class="Symbol">=</a> <a id="5572" class="Keyword">record</a>
    <a id="5583" class="Symbol">{</a> <a id="5585" href="Relation.Binary.Bundles.html#4624" class="Field">isPartialOrder</a> <a id="5600" class="Symbol">=</a> <a id="5602" href="Relation.Binary.Structures.html#4387" class="Function">isPartialOrder</a>
    <a id="5621" class="Symbol">}</a>

  <a id="5626" class="Keyword">open</a> <a id="5631" href="Relation.Binary.Bundles.html#4449" class="Module">Poset</a> <a id="5637" href="Relation.Binary.Bundles.html#5540" class="Function">poset</a> <a id="5643" class="Keyword">public</a>
    <a id="5654" class="Keyword">hiding</a> <a id="5661" class="Symbol">(</a><a id="5662" href="Relation.Binary.Bundles.html#4525" class="Field">Carrier</a><a id="5669" class="Symbol">;</a> <a id="5671" href="Relation.Binary.Bundles.html#4552" class="Field Operator">_≈_</a><a id="5674" class="Symbol">;</a> <a id="5676" href="Relation.Binary.Bundles.html#4588" class="Field Operator">_≤_</a><a id="5679" class="Symbol">;</a> <a id="5681" href="Relation.Binary.Bundles.html#4624" class="Field">isPartialOrder</a><a id="5695" class="Symbol">;</a> <a id="5697" class="Keyword">module</a> <a id="5704" href="Relation.Binary.Bundles.html#2591" class="Module">Eq</a><a id="5706" class="Symbol">)</a>

  <a id="DecPoset.decPreorder"></a><a id="5711" href="Relation.Binary.Bundles.html#5711" class="Function">decPreorder</a> <a id="5723" class="Symbol">:</a> <a id="5725" href="Relation.Binary.Bundles.html#3574" class="Record">DecPreorder</a> <a id="5737" href="Relation.Binary.Bundles.html#5181" class="Bound">c</a> <a id="5739" href="Relation.Binary.Bundles.html#5183" class="Bound">ℓ₁</a> <a id="5742" href="Relation.Binary.Bundles.html#5186" class="Bound">ℓ₂</a>
  <a id="5747" href="Relation.Binary.Bundles.html#5711" class="Function">decPreorder</a> <a id="5759" class="Symbol">=</a> <a id="5761" class="Keyword">record</a> <a id="5768" class="Symbol">{</a> <a id="5770" href="Relation.Binary.Bundles.html#3787" class="Field">isDecPreorder</a> <a id="5784" class="Symbol">=</a> <a id="5786" href="Relation.Binary.Structures.html#4564" class="Function">isDecPreorder</a> <a id="5800" class="Symbol">}</a>

  <a id="5805" class="Keyword">open</a> <a id="5810" href="Relation.Binary.Bundles.html#3574" class="Module">DecPreorder</a> <a id="5822" href="Relation.Binary.Bundles.html#5711" class="Function">decPreorder</a> <a id="5834" class="Keyword">public</a>
    <a id="5845" class="Keyword">using</a> <a id="5851" class="Symbol">(</a><a id="5852" class="Keyword">module</a> <a id="5859" href="Relation.Binary.Bundles.html#4116" class="Module">Eq</a><a id="5861" class="Symbol">)</a>


<a id="5865" class="Keyword">record</a> <a id="StrictPartialOrder"></a><a id="5872" href="Relation.Binary.Bundles.html#5872" class="Record">StrictPartialOrder</a> <a id="5891" href="Relation.Binary.Bundles.html#5891" class="Bound">c</a> <a id="5893" href="Relation.Binary.Bundles.html#5893" class="Bound">ℓ₁</a> <a id="5896" href="Relation.Binary.Bundles.html#5896" class="Bound">ℓ₂</a> <a id="5899" class="Symbol">:</a> <a id="5901" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5905" class="Symbol">(</a><a id="5906" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="5910" class="Symbol">(</a><a id="5911" href="Relation.Binary.Bundles.html#5891" class="Bound">c</a> <a id="5913" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5915" href="Relation.Binary.Bundles.html#5893" class="Bound">ℓ₁</a> <a id="5918" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5920" href="Relation.Binary.Bundles.html#5896" class="Bound">ℓ₂</a><a id="5922" class="Symbol">))</a> <a id="5925" class="Keyword">where</a>
  <a id="5933" class="Keyword">infix</a> <a id="5939" class="Number">4</a> <a id="5941" href="Relation.Binary.Bundles.html#5994" class="Field Operator">_≈_</a> <a id="5945" href="Relation.Binary.Bundles.html#6036" class="Field Operator">_&lt;_</a>
  <a id="5951" class="Keyword">field</a>
    <a id="StrictPartialOrder.Carrier"></a><a id="5961" href="Relation.Binary.Bundles.html#5961" class="Field">Carrier</a>              <a id="5982" class="Symbol">:</a> <a id="5984" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5988" href="Relation.Binary.Bundles.html#5891" class="Bound">c</a>
    <a id="StrictPartialOrder._≈_"></a><a id="5994" href="Relation.Binary.Bundles.html#5994" class="Field Operator">_≈_</a>                  <a id="6015" class="Symbol">:</a> <a id="6017" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="6021" href="Relation.Binary.Bundles.html#5961" class="Field">Carrier</a> <a id="6029" href="Relation.Binary.Bundles.html#5893" class="Bound">ℓ₁</a>
    <a id="StrictPartialOrder._&lt;_"></a><a id="6036" href="Relation.Binary.Bundles.html#6036" class="Field Operator">_&lt;_</a>                  <a id="6057" class="Symbol">:</a> <a id="6059" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="6063" href="Relation.Binary.Bundles.html#5961" class="Field">Carrier</a> <a id="6071" href="Relation.Binary.Bundles.html#5896" class="Bound">ℓ₂</a>
    <a id="StrictPartialOrder.isStrictPartialOrder"></a><a id="6078" href="Relation.Binary.Bundles.html#6078" class="Field">isStrictPartialOrder</a> <a id="6099" class="Symbol">:</a> <a id="6101" href="Relation.Binary.Structures.html#4767" class="Record">IsStrictPartialOrder</a> <a id="6122" href="Relation.Binary.Bundles.html#5994" class="Field Operator">_≈_</a> <a id="6126" href="Relation.Binary.Bundles.html#6036" class="Field Operator">_&lt;_</a>

  <a id="6133" class="Keyword">open</a> <a id="6138" href="Relation.Binary.Structures.html#4767" class="Module">IsStrictPartialOrder</a> <a id="6159" href="Relation.Binary.Bundles.html#6078" class="Field">isStrictPartialOrder</a> <a id="6180" class="Keyword">public</a>
    <a id="6191" class="Keyword">hiding</a> <a id="6198" class="Symbol">(</a><a id="6199" class="Keyword">module</a> <a id="6206" href="Relation.Binary.Structures.html#4995" class="Module">Eq</a><a id="6208" class="Symbol">)</a>

  <a id="6213" class="Keyword">module</a> <a id="StrictPartialOrder.Eq"></a><a id="6220" href="Relation.Binary.Bundles.html#6220" class="Module">Eq</a> <a id="6223" class="Keyword">where</a>
    <a id="StrictPartialOrder.Eq.setoid"></a><a id="6233" href="Relation.Binary.Bundles.html#6233" class="Function">setoid</a> <a id="6240" class="Symbol">:</a> <a id="6242" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="6249" href="Relation.Binary.Bundles.html#5891" class="Bound">c</a> <a id="6251" href="Relation.Binary.Bundles.html#5893" class="Bound">ℓ₁</a>
    <a id="6258" href="Relation.Binary.Bundles.html#6233" class="Function">setoid</a> <a id="6265" class="Symbol">=</a> <a id="6267" class="Keyword">record</a>
      <a id="6280" class="Symbol">{</a> <a id="6282" href="Relation.Binary.Bundles.html#1358" class="Field">isEquivalence</a> <a id="6296" class="Symbol">=</a> <a id="6298" href="Relation.Binary.Structures.html#4842" class="Function">isEquivalence</a>
      <a id="6318" class="Symbol">}</a>

    <a id="6325" class="Keyword">open</a> <a id="6330" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="6337" href="Relation.Binary.Bundles.html#6233" class="Function">setoid</a> <a id="6344" class="Keyword">public</a>

  <a id="StrictPartialOrder.rawRelation"></a><a id="6354" href="Relation.Binary.Bundles.html#6354" class="Function">rawRelation</a> <a id="6366" class="Symbol">:</a> <a id="6368" href="Relation.Binary.Bundles.Raw.html#1144" class="Record">RawRelation</a> <a id="6380" class="Symbol">_</a> <a id="6382" class="Symbol">_</a> <a id="6384" class="Symbol">_</a>
  <a id="6388" href="Relation.Binary.Bundles.html#6354" class="Function">rawRelation</a> <a id="6400" class="Symbol">=</a> <a id="6402" class="Keyword">record</a> <a id="6409" class="Symbol">{</a> <a id="6411" href="Relation.Binary.Bundles.Raw.html#1249" class="Field Operator">_≈_</a> <a id="6415" class="Symbol">=</a> <a id="6417" href="Relation.Binary.Bundles.html#5994" class="Field Operator">_≈_</a> <a id="6421" class="Symbol">;</a> <a id="6423" href="Relation.Binary.Bundles.Raw.html#1310" class="Field Operator">_∼_</a> <a id="6427" class="Symbol">=</a> <a id="6429" href="Relation.Binary.Bundles.html#6036" class="Field Operator">_&lt;_</a> <a id="6433" class="Symbol">}</a>

  <a id="6438" class="Keyword">open</a> <a id="6443" href="Relation.Binary.Bundles.Raw.html#1144" class="Module">RawRelation</a> <a id="6455" href="Relation.Binary.Bundles.html#6354" class="Function">rawRelation</a> <a id="6467" class="Keyword">public</a>
    <a id="6478" class="Keyword">renaming</a> <a id="6487" class="Symbol">(</a><a id="6488" href="Relation.Binary.Bundles.Raw.html#1500" class="Function Operator">_≁_</a> <a id="6492" class="Symbol">to</a> <a id="6495" class="Function Operator">_≮_</a><a id="6498" class="Symbol">;</a> <a id="6500" href="Relation.Binary.Bundles.Raw.html#1558" class="Function Operator">_∼ᵒ_</a> <a id="6505" class="Symbol">to</a> <a id="6508" class="Function Operator">_&gt;_</a><a id="6511" class="Symbol">;</a> <a id="6513" href="Relation.Binary.Bundles.Raw.html#1592" class="Function Operator">_≁ᵒ_</a> <a id="6518" class="Symbol">to</a> <a id="6521" class="Function Operator">_≯_</a><a id="6524" class="Symbol">)</a>
    <a id="6530" class="Keyword">hiding</a> <a id="6537" class="Symbol">(</a><a id="6538" href="Relation.Binary.Bundles.Raw.html#1226" class="Field">Carrier</a><a id="6545" class="Symbol">;</a> <a id="6547" href="Relation.Binary.Bundles.Raw.html#1249" class="Field Operator">_≈_</a> <a id="6551" class="Symbol">;</a> <a id="6553" href="Relation.Binary.Bundles.Raw.html#1310" class="Field Operator">_∼_</a><a id="6556" class="Symbol">)</a>


<a id="6560" class="Keyword">record</a> <a id="DecStrictPartialOrder"></a><a id="6567" href="Relation.Binary.Bundles.html#6567" class="Record">DecStrictPartialOrder</a> <a id="6589" href="Relation.Binary.Bundles.html#6589" class="Bound">c</a> <a id="6591" href="Relation.Binary.Bundles.html#6591" class="Bound">ℓ₁</a> <a id="6594" href="Relation.Binary.Bundles.html#6594" class="Bound">ℓ₂</a> <a id="6597" class="Symbol">:</a> <a id="6599" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6603" class="Symbol">(</a><a id="6604" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="6608" class="Symbol">(</a><a id="6609" href="Relation.Binary.Bundles.html#6589" class="Bound">c</a> <a id="6611" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="6613" href="Relation.Binary.Bundles.html#6591" class="Bound">ℓ₁</a> <a id="6616" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="6618" href="Relation.Binary.Bundles.html#6594" class="Bound">ℓ₂</a><a id="6620" class="Symbol">))</a> <a id="6623" class="Keyword">where</a>
  <a id="6631" class="Keyword">infix</a> <a id="6637" class="Number">4</a> <a id="6639" href="Relation.Binary.Bundles.html#6695" class="Field Operator">_≈_</a> <a id="6643" href="Relation.Binary.Bundles.html#6740" class="Field Operator">_&lt;_</a>
  <a id="6649" class="Keyword">field</a>
    <a id="DecStrictPartialOrder.Carrier"></a><a id="6659" href="Relation.Binary.Bundles.html#6659" class="Field">Carrier</a>                 <a id="6683" class="Symbol">:</a> <a id="6685" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6689" href="Relation.Binary.Bundles.html#6589" class="Bound">c</a>
    <a id="DecStrictPartialOrder._≈_"></a><a id="6695" href="Relation.Binary.Bundles.html#6695" class="Field Operator">_≈_</a>                     <a id="6719" class="Symbol">:</a> <a id="6721" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="6725" href="Relation.Binary.Bundles.html#6659" class="Field">Carrier</a> <a id="6733" href="Relation.Binary.Bundles.html#6591" class="Bound">ℓ₁</a>
    <a id="DecStrictPartialOrder._&lt;_"></a><a id="6740" href="Relation.Binary.Bundles.html#6740" class="Field Operator">_&lt;_</a>                     <a id="6764" class="Symbol">:</a> <a id="6766" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="6770" href="Relation.Binary.Bundles.html#6659" class="Field">Carrier</a> <a id="6778" href="Relation.Binary.Bundles.html#6594" class="Bound">ℓ₂</a>
    <a id="DecStrictPartialOrder.isDecStrictPartialOrder"></a><a id="6785" href="Relation.Binary.Bundles.html#6785" class="Field">isDecStrictPartialOrder</a> <a id="6809" class="Symbol">:</a> <a id="6811" href="Relation.Binary.Structures.html#5251" class="Record">IsDecStrictPartialOrder</a> <a id="6835" href="Relation.Binary.Bundles.html#6695" class="Field Operator">_≈_</a> <a id="6839" href="Relation.Binary.Bundles.html#6740" class="Field Operator">_&lt;_</a>

  <a id="6846" class="Keyword">private</a> <a id="6854" class="Keyword">module</a> <a id="DecStrictPartialOrder.DSPO"></a><a id="6861" href="Relation.Binary.Bundles.html#6861" class="Module">DSPO</a> <a id="6866" class="Symbol">=</a> <a id="6868" href="Relation.Binary.Structures.html#5251" class="Module">IsDecStrictPartialOrder</a> <a id="6892" href="Relation.Binary.Bundles.html#6785" class="Field">isDecStrictPartialOrder</a>

  <a id="6919" class="Keyword">open</a> <a id="6924" href="Relation.Binary.Bundles.html#6861" class="Module">DSPO</a> <a id="6929" class="Keyword">public</a>
    <a id="6940" class="Keyword">using</a> <a id="6946" class="Symbol">(</a><a id="6947" href="Relation.Binary.Structures.html#5441" class="Function Operator">_&lt;?_</a><a id="6951" class="Symbol">;</a> <a id="6953" href="Relation.Binary.Structures.html#5400" class="Function Operator">_≟_</a><a id="6956" class="Symbol">;</a> <a id="6958" href="Relation.Binary.Structures.html#5348" class="Function">isStrictPartialOrder</a><a id="6978" class="Symbol">)</a>

  <a id="DecStrictPartialOrder.strictPartialOrder"></a><a id="6983" href="Relation.Binary.Bundles.html#6983" class="Function">strictPartialOrder</a> <a id="7002" class="Symbol">:</a> <a id="7004" href="Relation.Binary.Bundles.html#5872" class="Record">StrictPartialOrder</a> <a id="7023" href="Relation.Binary.Bundles.html#6589" class="Bound">c</a> <a id="7025" href="Relation.Binary.Bundles.html#6591" class="Bound">ℓ₁</a> <a id="7028" href="Relation.Binary.Bundles.html#6594" class="Bound">ℓ₂</a>
  <a id="7033" href="Relation.Binary.Bundles.html#6983" class="Function">strictPartialOrder</a> <a id="7052" class="Symbol">=</a> <a id="7054" class="Keyword">record</a>
    <a id="7065" class="Symbol">{</a> <a id="7067" href="Relation.Binary.Bundles.html#6078" class="Field">isStrictPartialOrder</a> <a id="7088" class="Symbol">=</a> <a id="7090" href="Relation.Binary.Structures.html#5348" class="Function">isStrictPartialOrder</a>
    <a id="7115" class="Symbol">}</a>

  <a id="7120" class="Keyword">open</a> <a id="7125" href="Relation.Binary.Bundles.html#5872" class="Module">StrictPartialOrder</a> <a id="7144" href="Relation.Binary.Bundles.html#6983" class="Function">strictPartialOrder</a> <a id="7163" class="Keyword">public</a>
    <a id="7174" class="Keyword">hiding</a> <a id="7181" class="Symbol">(</a><a id="7182" href="Relation.Binary.Bundles.html#5961" class="Field">Carrier</a><a id="7189" class="Symbol">;</a> <a id="7191" href="Relation.Binary.Bundles.html#5994" class="Field Operator">_≈_</a><a id="7194" class="Symbol">;</a> <a id="7196" href="Relation.Binary.Bundles.html#6036" class="Field Operator">_&lt;_</a><a id="7199" class="Symbol">;</a> <a id="7201" href="Relation.Binary.Bundles.html#6078" class="Field">isStrictPartialOrder</a><a id="7221" class="Symbol">;</a> <a id="7223" class="Keyword">module</a> <a id="7230" href="Relation.Binary.Bundles.html#6220" class="Module">Eq</a><a id="7232" class="Symbol">)</a>

  <a id="7237" class="Keyword">module</a> <a id="DecStrictPartialOrder.Eq"></a><a id="7244" href="Relation.Binary.Bundles.html#7244" class="Module">Eq</a> <a id="7247" class="Keyword">where</a>

    <a id="DecStrictPartialOrder.Eq.decSetoid"></a><a id="7258" href="Relation.Binary.Bundles.html#7258" class="Function">decSetoid</a> <a id="7268" class="Symbol">:</a> <a id="7270" href="Relation.Binary.Bundles.html#1703" class="Record">DecSetoid</a> <a id="7280" href="Relation.Binary.Bundles.html#6589" class="Bound">c</a> <a id="7282" href="Relation.Binary.Bundles.html#6591" class="Bound">ℓ₁</a>
    <a id="7289" href="Relation.Binary.Bundles.html#7258" class="Function">decSetoid</a> <a id="7299" class="Symbol">=</a> <a id="7301" class="Keyword">record</a>
      <a id="7314" class="Symbol">{</a> <a id="7316" href="Relation.Binary.Bundles.html#1835" class="Field">isDecEquivalence</a> <a id="7333" class="Symbol">=</a> <a id="7335" href="Relation.Binary.Structures.html#5610" class="Function">DSPO.Eq.isDecEquivalence</a>
      <a id="7366" class="Symbol">}</a>

    <a id="7373" class="Keyword">open</a> <a id="7378" href="Relation.Binary.Bundles.html#1703" class="Module">DecSetoid</a> <a id="7388" href="Relation.Binary.Bundles.html#7258" class="Function">decSetoid</a> <a id="7398" class="Keyword">public</a>


<a id="7407" class="Comment">------------------------------------------------------------------------</a>
<a id="7480" class="Comment">-- Total orders</a>
<a id="7496" class="Comment">------------------------------------------------------------------------</a>

<a id="7570" class="Keyword">record</a> <a id="TotalOrder"></a><a id="7577" href="Relation.Binary.Bundles.html#7577" class="Record">TotalOrder</a> <a id="7588" href="Relation.Binary.Bundles.html#7588" class="Bound">c</a> <a id="7590" href="Relation.Binary.Bundles.html#7590" class="Bound">ℓ₁</a> <a id="7593" href="Relation.Binary.Bundles.html#7593" class="Bound">ℓ₂</a> <a id="7596" class="Symbol">:</a> <a id="7598" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7602" class="Symbol">(</a><a id="7603" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="7607" class="Symbol">(</a><a id="7608" href="Relation.Binary.Bundles.html#7588" class="Bound">c</a> <a id="7610" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="7612" href="Relation.Binary.Bundles.html#7590" class="Bound">ℓ₁</a> <a id="7615" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="7617" href="Relation.Binary.Bundles.html#7593" class="Bound">ℓ₂</a><a id="7619" class="Symbol">))</a> <a id="7622" class="Keyword">where</a>
  <a id="7630" class="Keyword">infix</a> <a id="7636" class="Number">4</a> <a id="7638" href="Relation.Binary.Bundles.html#7683" class="Field Operator">_≈_</a> <a id="7642" href="Relation.Binary.Bundles.html#7717" class="Field Operator">_≤_</a>
  <a id="7648" class="Keyword">field</a>
    <a id="TotalOrder.Carrier"></a><a id="7658" href="Relation.Binary.Bundles.html#7658" class="Field">Carrier</a>      <a id="7671" class="Symbol">:</a> <a id="7673" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7677" href="Relation.Binary.Bundles.html#7588" class="Bound">c</a>
    <a id="TotalOrder._≈_"></a><a id="7683" href="Relation.Binary.Bundles.html#7683" class="Field Operator">_≈_</a>          <a id="7696" class="Symbol">:</a> <a id="7698" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="7702" href="Relation.Binary.Bundles.html#7658" class="Field">Carrier</a> <a id="7710" href="Relation.Binary.Bundles.html#7590" class="Bound">ℓ₁</a>
    <a id="TotalOrder._≤_"></a><a id="7717" href="Relation.Binary.Bundles.html#7717" class="Field Operator">_≤_</a>          <a id="7730" class="Symbol">:</a> <a id="7732" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="7736" href="Relation.Binary.Bundles.html#7658" class="Field">Carrier</a> <a id="7744" href="Relation.Binary.Bundles.html#7593" class="Bound">ℓ₂</a>
    <a id="TotalOrder.isTotalOrder"></a><a id="7751" href="Relation.Binary.Bundles.html#7751" class="Field">isTotalOrder</a> <a id="7764" class="Symbol">:</a> <a id="7766" href="Relation.Binary.Structures.html#5977" class="Record">IsTotalOrder</a> <a id="7779" href="Relation.Binary.Bundles.html#7683" class="Field Operator">_≈_</a> <a id="7783" href="Relation.Binary.Bundles.html#7717" class="Field Operator">_≤_</a>

  <a id="7790" class="Keyword">open</a> <a id="7795" href="Relation.Binary.Structures.html#5977" class="Module">IsTotalOrder</a> <a id="7808" href="Relation.Binary.Bundles.html#7751" class="Field">isTotalOrder</a> <a id="7821" class="Keyword">public</a>
    <a id="7832" class="Keyword">using</a> <a id="7838" class="Symbol">(</a><a id="7839" href="Relation.Binary.Structures.html#6084" class="Field">total</a><a id="7844" class="Symbol">;</a> <a id="7846" href="Relation.Binary.Structures.html#6044" class="Field">isPartialOrder</a><a id="7860" class="Symbol">;</a> <a id="7862" href="Relation.Binary.Structures.html#6159" class="Function">isTotalPreorder</a><a id="7877" class="Symbol">)</a>

  <a id="TotalOrder.poset"></a><a id="7882" href="Relation.Binary.Bundles.html#7882" class="Function">poset</a> <a id="7888" class="Symbol">:</a> <a id="7890" href="Relation.Binary.Bundles.html#4449" class="Record">Poset</a> <a id="7896" href="Relation.Binary.Bundles.html#7588" class="Bound">c</a> <a id="7898" href="Relation.Binary.Bundles.html#7590" class="Bound">ℓ₁</a> <a id="7901" href="Relation.Binary.Bundles.html#7593" class="Bound">ℓ₂</a>
  <a id="7906" href="Relation.Binary.Bundles.html#7882" class="Function">poset</a> <a id="7912" class="Symbol">=</a> <a id="7914" class="Keyword">record</a>
    <a id="7925" class="Symbol">{</a> <a id="7927" href="Relation.Binary.Bundles.html#4624" class="Field">isPartialOrder</a> <a id="7942" class="Symbol">=</a> <a id="7944" href="Relation.Binary.Structures.html#6044" class="Function">isPartialOrder</a>
    <a id="7963" class="Symbol">}</a>

  <a id="7968" class="Keyword">open</a> <a id="7973" href="Relation.Binary.Bundles.html#4449" class="Module">Poset</a> <a id="7979" href="Relation.Binary.Bundles.html#7882" class="Function">poset</a> <a id="7985" class="Keyword">public</a>
    <a id="7996" class="Keyword">hiding</a> <a id="8003" class="Symbol">(</a><a id="8004" href="Relation.Binary.Bundles.html#4525" class="Field">Carrier</a><a id="8011" class="Symbol">;</a> <a id="8013" href="Relation.Binary.Bundles.html#4552" class="Field Operator">_≈_</a><a id="8016" class="Symbol">;</a> <a id="8018" href="Relation.Binary.Bundles.html#4588" class="Field Operator">_≤_</a><a id="8021" class="Symbol">;</a> <a id="8023" href="Relation.Binary.Bundles.html#4624" class="Field">isPartialOrder</a><a id="8037" class="Symbol">)</a>

  <a id="TotalOrder.totalPreorder"></a><a id="8042" href="Relation.Binary.Bundles.html#8042" class="Function">totalPreorder</a> <a id="8056" class="Symbol">:</a> <a id="8058" href="Relation.Binary.Bundles.html#3050" class="Record">TotalPreorder</a> <a id="8072" href="Relation.Binary.Bundles.html#7588" class="Bound">c</a> <a id="8074" href="Relation.Binary.Bundles.html#7590" class="Bound">ℓ₁</a> <a id="8077" href="Relation.Binary.Bundles.html#7593" class="Bound">ℓ₂</a>
  <a id="8082" href="Relation.Binary.Bundles.html#8042" class="Function">totalPreorder</a> <a id="8096" class="Symbol">=</a> <a id="8098" class="Keyword">record</a>
    <a id="8109" class="Symbol">{</a> <a id="8111" href="Relation.Binary.Bundles.html#3283" class="Field">isTotalPreorder</a> <a id="8127" class="Symbol">=</a> <a id="8129" href="Relation.Binary.Structures.html#6159" class="Function">isTotalPreorder</a>
    <a id="8149" class="Symbol">}</a>


<a id="8153" class="Keyword">record</a> <a id="DecTotalOrder"></a><a id="8160" href="Relation.Binary.Bundles.html#8160" class="Record">DecTotalOrder</a> <a id="8174" href="Relation.Binary.Bundles.html#8174" class="Bound">c</a> <a id="8176" href="Relation.Binary.Bundles.html#8176" class="Bound">ℓ₁</a> <a id="8179" href="Relation.Binary.Bundles.html#8179" class="Bound">ℓ₂</a> <a id="8182" class="Symbol">:</a> <a id="8184" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="8188" class="Symbol">(</a><a id="8189" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="8193" class="Symbol">(</a><a id="8194" href="Relation.Binary.Bundles.html#8174" class="Bound">c</a> <a id="8196" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="8198" href="Relation.Binary.Bundles.html#8176" class="Bound">ℓ₁</a> <a id="8201" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="8203" href="Relation.Binary.Bundles.html#8179" class="Bound">ℓ₂</a><a id="8205" class="Symbol">))</a> <a id="8208" class="Keyword">where</a>
  <a id="8216" class="Keyword">infix</a> <a id="8222" class="Number">4</a> <a id="8224" href="Relation.Binary.Bundles.html#8272" class="Field Operator">_≈_</a> <a id="8228" href="Relation.Binary.Bundles.html#8309" class="Field Operator">_≤_</a>
  <a id="8234" class="Keyword">field</a>
    <a id="DecTotalOrder.Carrier"></a><a id="8244" href="Relation.Binary.Bundles.html#8244" class="Field">Carrier</a>         <a id="8260" class="Symbol">:</a> <a id="8262" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="8266" href="Relation.Binary.Bundles.html#8174" class="Bound">c</a>
    <a id="DecTotalOrder._≈_"></a><a id="8272" href="Relation.Binary.Bundles.html#8272" class="Field Operator">_≈_</a>             <a id="8288" class="Symbol">:</a> <a id="8290" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="8294" href="Relation.Binary.Bundles.html#8244" class="Field">Carrier</a> <a id="8302" href="Relation.Binary.Bundles.html#8176" class="Bound">ℓ₁</a>
    <a id="DecTotalOrder._≤_"></a><a id="8309" href="Relation.Binary.Bundles.html#8309" class="Field Operator">_≤_</a>             <a id="8325" class="Symbol">:</a> <a id="8327" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="8331" href="Relation.Binary.Bundles.html#8244" class="Field">Carrier</a> <a id="8339" href="Relation.Binary.Bundles.html#8179" class="Bound">ℓ₂</a>
    <a id="DecTotalOrder.isDecTotalOrder"></a><a id="8346" href="Relation.Binary.Bundles.html#8346" class="Field">isDecTotalOrder</a> <a id="8362" class="Symbol">:</a> <a id="8364" href="Relation.Binary.Structures.html#6294" class="Record">IsDecTotalOrder</a> <a id="8380" href="Relation.Binary.Bundles.html#8272" class="Field Operator">_≈_</a> <a id="8384" href="Relation.Binary.Bundles.html#8309" class="Field Operator">_≤_</a>

  <a id="8391" class="Keyword">private</a> <a id="8399" class="Keyword">module</a> <a id="DecTotalOrder.DTO"></a><a id="8406" href="Relation.Binary.Bundles.html#8406" class="Module">DTO</a> <a id="8410" class="Symbol">=</a> <a id="8412" href="Relation.Binary.Structures.html#6294" class="Module">IsDecTotalOrder</a> <a id="8428" href="Relation.Binary.Bundles.html#8346" class="Field">isDecTotalOrder</a>

  <a id="8447" class="Keyword">open</a> <a id="8452" href="Relation.Binary.Bundles.html#8406" class="Module">DTO</a> <a id="8456" class="Keyword">public</a>
    <a id="8467" class="Keyword">using</a> <a id="8473" class="Symbol">(</a><a id="8474" href="Relation.Binary.Structures.html#6419" class="Function Operator">_≟_</a><a id="8477" class="Symbol">;</a> <a id="8479" href="Relation.Binary.Structures.html#6452" class="Function Operator">_≤?_</a><a id="8483" class="Symbol">;</a> <a id="8485" href="Relation.Binary.Structures.html#6383" class="Function">isTotalOrder</a><a id="8497" class="Symbol">;</a> <a id="8499" href="Relation.Binary.Structures.html#6548" class="Function">isDecPartialOrder</a><a id="8516" class="Symbol">)</a>

  <a id="DecTotalOrder.totalOrder"></a><a id="8521" href="Relation.Binary.Bundles.html#8521" class="Function">totalOrder</a> <a id="8532" class="Symbol">:</a> <a id="8534" href="Relation.Binary.Bundles.html#7577" class="Record">TotalOrder</a> <a id="8545" href="Relation.Binary.Bundles.html#8174" class="Bound">c</a> <a id="8547" href="Relation.Binary.Bundles.html#8176" class="Bound">ℓ₁</a> <a id="8550" href="Relation.Binary.Bundles.html#8179" class="Bound">ℓ₂</a>
  <a id="8555" href="Relation.Binary.Bundles.html#8521" class="Function">totalOrder</a> <a id="8566" class="Symbol">=</a> <a id="8568" class="Keyword">record</a>
    <a id="8579" class="Symbol">{</a> <a id="8581" href="Relation.Binary.Bundles.html#7751" class="Field">isTotalOrder</a> <a id="8594" class="Symbol">=</a> <a id="8596" href="Relation.Binary.Structures.html#6383" class="Function">isTotalOrder</a>
    <a id="8613" class="Symbol">}</a>

  <a id="8618" class="Keyword">open</a> <a id="8623" href="Relation.Binary.Bundles.html#7577" class="Module">TotalOrder</a> <a id="8634" href="Relation.Binary.Bundles.html#8521" class="Function">totalOrder</a> <a id="8645" class="Keyword">public</a>
    <a id="8656" class="Keyword">hiding</a> <a id="8663" class="Symbol">(</a><a id="8664" href="Relation.Binary.Bundles.html#7658" class="Field">Carrier</a><a id="8671" class="Symbol">;</a> <a id="8673" href="Relation.Binary.Bundles.html#7683" class="Field Operator">_≈_</a><a id="8676" class="Symbol">;</a> <a id="8678" href="Relation.Binary.Bundles.html#7717" class="Field Operator">_≤_</a><a id="8681" class="Symbol">;</a> <a id="8683" href="Relation.Binary.Bundles.html#7751" class="Field">isTotalOrder</a><a id="8695" class="Symbol">;</a> <a id="8697" class="Keyword">module</a> <a id="8704" href="Relation.Binary.Bundles.html#2591" class="Module">Eq</a><a id="8706" class="Symbol">)</a>

  <a id="DecTotalOrder.decPoset"></a><a id="8711" href="Relation.Binary.Bundles.html#8711" class="Function">decPoset</a> <a id="8720" class="Symbol">:</a> <a id="8722" href="Relation.Binary.Bundles.html#5172" class="Record">DecPoset</a> <a id="8731" href="Relation.Binary.Bundles.html#8174" class="Bound">c</a> <a id="8733" href="Relation.Binary.Bundles.html#8176" class="Bound">ℓ₁</a> <a id="8736" href="Relation.Binary.Bundles.html#8179" class="Bound">ℓ₂</a>
  <a id="8741" href="Relation.Binary.Bundles.html#8711" class="Function">decPoset</a> <a id="8750" class="Symbol">=</a> <a id="8752" class="Keyword">record</a>
    <a id="8763" class="Symbol">{</a> <a id="8765" href="Relation.Binary.Bundles.html#5359" class="Field">isDecPartialOrder</a> <a id="8783" class="Symbol">=</a> <a id="8785" href="Relation.Binary.Structures.html#6548" class="Function">isDecPartialOrder</a>
    <a id="8807" class="Symbol">}</a>

  <a id="8812" class="Keyword">open</a> <a id="8817" href="Relation.Binary.Bundles.html#5172" class="Module">DecPoset</a> <a id="8826" href="Relation.Binary.Bundles.html#8711" class="Function">decPoset</a> <a id="8835" class="Keyword">public</a>
    <a id="8846" class="Keyword">using</a> <a id="8852" class="Symbol">(</a><a id="8853" class="Keyword">module</a> <a id="8860" href="Relation.Binary.Bundles.html#4116" class="Module">Eq</a><a id="8862" class="Symbol">)</a>


<a id="8866" class="Comment">-- Note that these orders are decidable. The current implementation</a>
<a id="8934" class="Comment">-- of `Trichotomous` subsumes irreflexivity and asymmetry. Any reasonable</a>
<a id="9008" class="Comment">-- definition capturing these three properties implies decidability</a>
<a id="9076" class="Comment">-- as `Trichotomous` necessarily separates out the equality case.</a>

<a id="9143" class="Keyword">record</a> <a id="StrictTotalOrder"></a><a id="9150" href="Relation.Binary.Bundles.html#9150" class="Record">StrictTotalOrder</a> <a id="9167" href="Relation.Binary.Bundles.html#9167" class="Bound">c</a> <a id="9169" href="Relation.Binary.Bundles.html#9169" class="Bound">ℓ₁</a> <a id="9172" href="Relation.Binary.Bundles.html#9172" class="Bound">ℓ₂</a> <a id="9175" class="Symbol">:</a> <a id="9177" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="9181" class="Symbol">(</a><a id="9182" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="9186" class="Symbol">(</a><a id="9187" href="Relation.Binary.Bundles.html#9167" class="Bound">c</a> <a id="9189" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="9191" href="Relation.Binary.Bundles.html#9169" class="Bound">ℓ₁</a> <a id="9194" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="9196" href="Relation.Binary.Bundles.html#9172" class="Bound">ℓ₂</a><a id="9198" class="Symbol">))</a> <a id="9201" class="Keyword">where</a>
  <a id="9209" class="Keyword">infix</a> <a id="9215" class="Number">4</a> <a id="9217" href="Relation.Binary.Bundles.html#9268" class="Field Operator">_≈_</a> <a id="9221" href="Relation.Binary.Bundles.html#9308" class="Field Operator">_&lt;_</a>
  <a id="9227" class="Keyword">field</a>
    <a id="StrictTotalOrder.Carrier"></a><a id="9237" href="Relation.Binary.Bundles.html#9237" class="Field">Carrier</a>            <a id="9256" class="Symbol">:</a> <a id="9258" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="9262" href="Relation.Binary.Bundles.html#9167" class="Bound">c</a>
    <a id="StrictTotalOrder._≈_"></a><a id="9268" href="Relation.Binary.Bundles.html#9268" class="Field Operator">_≈_</a>                <a id="9287" class="Symbol">:</a> <a id="9289" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="9293" href="Relation.Binary.Bundles.html#9237" class="Field">Carrier</a> <a id="9301" href="Relation.Binary.Bundles.html#9169" class="Bound">ℓ₁</a>
    <a id="StrictTotalOrder._&lt;_"></a><a id="9308" href="Relation.Binary.Bundles.html#9308" class="Field Operator">_&lt;_</a>                <a id="9327" class="Symbol">:</a> <a id="9329" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="9333" href="Relation.Binary.Bundles.html#9237" class="Field">Carrier</a> <a id="9341" href="Relation.Binary.Bundles.html#9172" class="Bound">ℓ₂</a>
    <a id="StrictTotalOrder.isStrictTotalOrder"></a><a id="9348" href="Relation.Binary.Bundles.html#9348" class="Field">isStrictTotalOrder</a> <a id="9367" class="Symbol">:</a> <a id="9369" href="Relation.Binary.Structures.html#7073" class="Record">IsStrictTotalOrder</a> <a id="9388" href="Relation.Binary.Bundles.html#9268" class="Field Operator">_≈_</a> <a id="9392" href="Relation.Binary.Bundles.html#9308" class="Field Operator">_&lt;_</a>

  <a id="9399" class="Keyword">open</a> <a id="9404" href="Relation.Binary.Structures.html#7073" class="Module">IsStrictTotalOrder</a> <a id="9423" href="Relation.Binary.Bundles.html#9348" class="Field">isStrictTotalOrder</a> <a id="9442" class="Keyword">public</a>
    <a id="9453" class="Keyword">using</a>
    <a id="9463" class="Symbol">(</a> <a id="9465" href="Relation.Binary.Structures.html#7443" class="Function Operator">_≟_</a><a id="9468" class="Symbol">;</a> <a id="9470" href="Relation.Binary.Structures.html#7491" class="Function Operator">_&lt;?_</a><a id="9474" class="Symbol">;</a> <a id="9476" href="Relation.Binary.Structures.html#7198" class="Field">compare</a><a id="9483" class="Symbol">;</a> <a id="9485" href="Relation.Binary.Structures.html#7146" class="Field">isStrictPartialOrder</a>
    <a id="9510" class="Symbol">;</a> <a id="9512" href="Relation.Binary.Structures.html#7541" class="Function">isDecStrictPartialOrder</a><a id="9535" class="Symbol">;</a> <a id="9537" href="Relation.Binary.Structures.html#8032" class="Function">isDecEquivalence</a>
    <a id="9558" class="Symbol">)</a>

  <a id="StrictTotalOrder.strictPartialOrder"></a><a id="9563" href="Relation.Binary.Bundles.html#9563" class="Function">strictPartialOrder</a> <a id="9582" class="Symbol">:</a> <a id="9584" href="Relation.Binary.Bundles.html#5872" class="Record">StrictPartialOrder</a> <a id="9603" href="Relation.Binary.Bundles.html#9167" class="Bound">c</a> <a id="9605" href="Relation.Binary.Bundles.html#9169" class="Bound">ℓ₁</a> <a id="9608" href="Relation.Binary.Bundles.html#9172" class="Bound">ℓ₂</a>
  <a id="9613" href="Relation.Binary.Bundles.html#9563" class="Function">strictPartialOrder</a> <a id="9632" class="Symbol">=</a> <a id="9634" class="Keyword">record</a>
    <a id="9645" class="Symbol">{</a> <a id="9647" href="Relation.Binary.Bundles.html#6078" class="Field">isStrictPartialOrder</a> <a id="9668" class="Symbol">=</a> <a id="9670" href="Relation.Binary.Structures.html#7146" class="Function">isStrictPartialOrder</a>
    <a id="9695" class="Symbol">}</a>

  <a id="9700" class="Keyword">open</a> <a id="9705" href="Relation.Binary.Bundles.html#5872" class="Module">StrictPartialOrder</a> <a id="9724" href="Relation.Binary.Bundles.html#9563" class="Function">strictPartialOrder</a> <a id="9743" class="Keyword">public</a>
    <a id="9754" class="Keyword">hiding</a> <a id="9761" class="Symbol">(</a><a id="9762" href="Relation.Binary.Bundles.html#5961" class="Field">Carrier</a><a id="9769" class="Symbol">;</a> <a id="9771" href="Relation.Binary.Bundles.html#5994" class="Field Operator">_≈_</a><a id="9774" class="Symbol">;</a> <a id="9776" href="Relation.Binary.Bundles.html#6036" class="Field Operator">_&lt;_</a><a id="9779" class="Symbol">;</a> <a id="9781" href="Relation.Binary.Bundles.html#6078" class="Field">isStrictPartialOrder</a><a id="9801" class="Symbol">;</a> <a id="9803" class="Keyword">module</a> <a id="9810" href="Relation.Binary.Bundles.html#6220" class="Module">Eq</a><a id="9812" class="Symbol">)</a>

  <a id="StrictTotalOrder.decStrictPartialOrder"></a><a id="9817" href="Relation.Binary.Bundles.html#9817" class="Function">decStrictPartialOrder</a> <a id="9839" class="Symbol">:</a> <a id="9841" href="Relation.Binary.Bundles.html#6567" class="Record">DecStrictPartialOrder</a> <a id="9863" href="Relation.Binary.Bundles.html#9167" class="Bound">c</a> <a id="9865" href="Relation.Binary.Bundles.html#9169" class="Bound">ℓ₁</a> <a id="9868" href="Relation.Binary.Bundles.html#9172" class="Bound">ℓ₂</a>
  <a id="9873" href="Relation.Binary.Bundles.html#9817" class="Function">decStrictPartialOrder</a> <a id="9895" class="Symbol">=</a> <a id="9897" class="Keyword">record</a>
    <a id="9908" class="Symbol">{</a> <a id="9910" href="Relation.Binary.Bundles.html#6785" class="Field">isDecStrictPartialOrder</a> <a id="9934" class="Symbol">=</a> <a id="9936" href="Relation.Binary.Structures.html#7541" class="Function">isDecStrictPartialOrder</a>
    <a id="9964" class="Symbol">}</a>

  <a id="9969" class="Keyword">open</a> <a id="9974" href="Relation.Binary.Bundles.html#6567" class="Module">DecStrictPartialOrder</a> <a id="9996" href="Relation.Binary.Bundles.html#9817" class="Function">decStrictPartialOrder</a> <a id="10018" class="Keyword">public</a>
    <a id="10029" class="Keyword">using</a> <a id="10035" class="Symbol">(</a><a id="10036" class="Keyword">module</a> <a id="10043" href="Relation.Binary.Bundles.html#7244" class="Module">Eq</a><a id="10045" class="Symbol">)</a>

  <a id="StrictTotalOrder.decSetoid"></a><a id="10050" href="Relation.Binary.Bundles.html#10050" class="Function">decSetoid</a> <a id="10060" class="Symbol">:</a> <a id="10062" href="Relation.Binary.Bundles.html#1703" class="Record">DecSetoid</a> <a id="10072" href="Relation.Binary.Bundles.html#9167" class="Bound">c</a> <a id="10074" href="Relation.Binary.Bundles.html#9169" class="Bound">ℓ₁</a>
  <a id="10079" href="Relation.Binary.Bundles.html#10050" class="Function">decSetoid</a> <a id="10089" class="Symbol">=</a> <a id="10091" class="Keyword">record</a>
    <a id="10102" class="Symbol">{</a> <a id="10104" href="Relation.Binary.Bundles.html#1835" class="Field">isDecEquivalence</a> <a id="10121" class="Symbol">=</a> <a id="10123" href="Relation.Binary.Bundles.html#1835" class="Function">Eq.isDecEquivalence</a>
    <a id="10147" class="Symbol">}</a>
  <a id="10151" class="Symbol">{-#</a> <a id="10155" class="Keyword">WARNING_ON_USAGE</a> <a id="10172" class="Pragma">decSetoid</a>
  <a id="10184" class="String">&quot;Warning: decSetoid was deprecated in v1.3.
  Please use Eq.decSetoid instead.&quot;</a>
  <a id="10266" class="Symbol">#-}</a>


<a id="10272" class="Keyword">record</a> <a id="DenseLinearOrder"></a><a id="10279" href="Relation.Binary.Bundles.html#10279" class="Record">DenseLinearOrder</a> <a id="10296" href="Relation.Binary.Bundles.html#10296" class="Bound">c</a> <a id="10298" href="Relation.Binary.Bundles.html#10298" class="Bound">ℓ₁</a> <a id="10301" href="Relation.Binary.Bundles.html#10301" class="Bound">ℓ₂</a> <a id="10304" class="Symbol">:</a> <a id="10306" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="10310" class="Symbol">(</a><a id="10311" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="10315" class="Symbol">(</a><a id="10316" href="Relation.Binary.Bundles.html#10296" class="Bound">c</a> <a id="10318" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="10320" href="Relation.Binary.Bundles.html#10298" class="Bound">ℓ₁</a> <a id="10323" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="10325" href="Relation.Binary.Bundles.html#10301" class="Bound">ℓ₂</a><a id="10327" class="Symbol">))</a> <a id="10330" class="Keyword">where</a>
  <a id="10338" class="Keyword">infix</a> <a id="10344" class="Number">4</a> <a id="10346" href="Relation.Binary.Bundles.html#10397" class="Field Operator">_≈_</a> <a id="10350" href="Relation.Binary.Bundles.html#10437" class="Field Operator">_&lt;_</a>
  <a id="10356" class="Keyword">field</a>
    <a id="DenseLinearOrder.Carrier"></a><a id="10366" href="Relation.Binary.Bundles.html#10366" class="Field">Carrier</a>            <a id="10385" class="Symbol">:</a> <a id="10387" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="10391" href="Relation.Binary.Bundles.html#10296" class="Bound">c</a>
    <a id="DenseLinearOrder._≈_"></a><a id="10397" href="Relation.Binary.Bundles.html#10397" class="Field Operator">_≈_</a>                <a id="10416" class="Symbol">:</a> <a id="10418" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="10422" href="Relation.Binary.Bundles.html#10366" class="Field">Carrier</a> <a id="10430" href="Relation.Binary.Bundles.html#10298" class="Bound">ℓ₁</a>
    <a id="DenseLinearOrder._&lt;_"></a><a id="10437" href="Relation.Binary.Bundles.html#10437" class="Field Operator">_&lt;_</a>                <a id="10456" class="Symbol">:</a> <a id="10458" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="10462" href="Relation.Binary.Bundles.html#10366" class="Field">Carrier</a> <a id="10470" href="Relation.Binary.Bundles.html#10301" class="Bound">ℓ₂</a>
    <a id="DenseLinearOrder.isDenseLinearOrder"></a><a id="10477" href="Relation.Binary.Bundles.html#10477" class="Field">isDenseLinearOrder</a> <a id="10496" class="Symbol">:</a> <a id="10498" href="Relation.Binary.Structures.html#8315" class="Record">IsDenseLinearOrder</a> <a id="10517" href="Relation.Binary.Bundles.html#10397" class="Field Operator">_≈_</a> <a id="10521" href="Relation.Binary.Bundles.html#10437" class="Field Operator">_&lt;_</a>

  <a id="10528" class="Keyword">open</a> <a id="10533" href="Relation.Binary.Structures.html#8315" class="Module">IsDenseLinearOrder</a> <a id="10552" href="Relation.Binary.Bundles.html#10477" class="Field">isDenseLinearOrder</a> <a id="10571" class="Keyword">public</a>
    <a id="10582" class="Keyword">using</a> <a id="10588" class="Symbol">(</a><a id="10589" href="Relation.Binary.Structures.html#8388" class="Field">isStrictTotalOrder</a><a id="10607" class="Symbol">;</a> <a id="10609" href="Relation.Binary.Structures.html#8436" class="Field">dense</a><a id="10614" class="Symbol">)</a>

  <a id="DenseLinearOrder.strictTotalOrder"></a><a id="10619" href="Relation.Binary.Bundles.html#10619" class="Function">strictTotalOrder</a> <a id="10636" class="Symbol">:</a> <a id="10638" href="Relation.Binary.Bundles.html#9150" class="Record">StrictTotalOrder</a> <a id="10655" href="Relation.Binary.Bundles.html#10296" class="Bound">c</a> <a id="10657" href="Relation.Binary.Bundles.html#10298" class="Bound">ℓ₁</a> <a id="10660" href="Relation.Binary.Bundles.html#10301" class="Bound">ℓ₂</a>
  <a id="10665" href="Relation.Binary.Bundles.html#10619" class="Function">strictTotalOrder</a> <a id="10682" class="Symbol">=</a> <a id="10684" class="Keyword">record</a>
    <a id="10695" class="Symbol">{</a> <a id="10697" href="Relation.Binary.Bundles.html#9348" class="Field">isStrictTotalOrder</a> <a id="10716" class="Symbol">=</a> <a id="10718" href="Relation.Binary.Structures.html#8388" class="Function">isStrictTotalOrder</a>
    <a id="10741" class="Symbol">}</a>

  <a id="10746" class="Keyword">open</a> <a id="10751" href="Relation.Binary.Bundles.html#9150" class="Module">StrictTotalOrder</a> <a id="10768" href="Relation.Binary.Bundles.html#10619" class="Function">strictTotalOrder</a> <a id="10785" class="Keyword">public</a>
    <a id="10796" class="Keyword">hiding</a> <a id="10803" class="Symbol">(</a><a id="10804" href="Relation.Binary.Bundles.html#9237" class="Field">Carrier</a><a id="10811" class="Symbol">;</a> <a id="10813" href="Relation.Binary.Bundles.html#9268" class="Field Operator">_≈_</a><a id="10816" class="Symbol">;</a> <a id="10818" href="Relation.Binary.Bundles.html#9308" class="Field Operator">_&lt;_</a><a id="10821" class="Symbol">;</a> <a id="10823" href="Relation.Binary.Bundles.html#9348" class="Field">isStrictTotalOrder</a><a id="10841" class="Symbol">)</a>


<a id="10845" class="Comment">------------------------------------------------------------------------</a>
<a id="10918" class="Comment">-- Apartness relations</a>
<a id="10941" class="Comment">------------------------------------------------------------------------</a>

<a id="11015" class="Keyword">record</a> <a id="ApartnessRelation"></a><a id="11022" href="Relation.Binary.Bundles.html#11022" class="Record">ApartnessRelation</a> <a id="11040" href="Relation.Binary.Bundles.html#11040" class="Bound">c</a> <a id="11042" href="Relation.Binary.Bundles.html#11042" class="Bound">ℓ₁</a> <a id="11045" href="Relation.Binary.Bundles.html#11045" class="Bound">ℓ₂</a> <a id="11048" class="Symbol">:</a> <a id="11050" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="11054" class="Symbol">(</a><a id="11055" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="11059" class="Symbol">(</a><a id="11060" href="Relation.Binary.Bundles.html#11040" class="Bound">c</a> <a id="11062" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="11064" href="Relation.Binary.Bundles.html#11042" class="Bound">ℓ₁</a> <a id="11067" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="11069" href="Relation.Binary.Bundles.html#11045" class="Bound">ℓ₂</a><a id="11071" class="Symbol">))</a> <a id="11074" class="Keyword">where</a>
  <a id="11082" class="Keyword">infix</a> <a id="11088" class="Number">4</a> <a id="11090" href="Relation.Binary.Bundles.html#11142" class="Field Operator">_≈_</a> <a id="11094" href="Relation.Binary.Bundles.html#11183" class="Field Operator">_#_</a>
  <a id="11100" class="Keyword">field</a>
    <a id="ApartnessRelation.Carrier"></a><a id="11110" href="Relation.Binary.Bundles.html#11110" class="Field">Carrier</a>             <a id="11130" class="Symbol">:</a> <a id="11132" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="11136" href="Relation.Binary.Bundles.html#11040" class="Bound">c</a>
    <a id="ApartnessRelation._≈_"></a><a id="11142" href="Relation.Binary.Bundles.html#11142" class="Field Operator">_≈_</a>                 <a id="11162" class="Symbol">:</a> <a id="11164" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="11168" href="Relation.Binary.Bundles.html#11110" class="Field">Carrier</a> <a id="11176" href="Relation.Binary.Bundles.html#11042" class="Bound">ℓ₁</a>
    <a id="ApartnessRelation._#_"></a><a id="11183" href="Relation.Binary.Bundles.html#11183" class="Field Operator">_#_</a>                 <a id="11203" class="Symbol">:</a> <a id="11205" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="11209" href="Relation.Binary.Bundles.html#11110" class="Field">Carrier</a> <a id="11217" href="Relation.Binary.Bundles.html#11045" class="Bound">ℓ₂</a>
    <a id="ApartnessRelation.isApartnessRelation"></a><a id="11224" href="Relation.Binary.Bundles.html#11224" class="Field">isApartnessRelation</a> <a id="11244" class="Symbol">:</a> <a id="11246" href="Relation.Binary.Structures.html#8699" class="Record">IsApartnessRelation</a> <a id="11266" href="Relation.Binary.Bundles.html#11142" class="Field Operator">_≈_</a> <a id="11270" href="Relation.Binary.Bundles.html#11183" class="Field Operator">_#_</a>

  <a id="11277" class="Keyword">open</a> <a id="11282" href="Relation.Binary.Structures.html#8699" class="Module">IsApartnessRelation</a> <a id="11302" href="Relation.Binary.Bundles.html#11224" class="Field">isApartnessRelation</a> <a id="11322" class="Keyword">public</a>
    <a id="11333" class="Keyword">hiding</a> <a id="11340" class="Symbol">(</a><a id="11341" href="Relation.Binary.Structures.html#8865" class="Function Operator">_¬#_</a><a id="11345" class="Symbol">)</a>

  <a id="ApartnessRelation.rawRelation"></a><a id="11350" href="Relation.Binary.Bundles.html#11350" class="Function">rawRelation</a> <a id="11362" class="Symbol">:</a> <a id="11364" href="Relation.Binary.Bundles.Raw.html#1144" class="Record">RawRelation</a> <a id="11376" class="Symbol">_</a> <a id="11378" class="Symbol">_</a> <a id="11380" class="Symbol">_</a>
  <a id="11384" href="Relation.Binary.Bundles.html#11350" class="Function">rawRelation</a> <a id="11396" class="Symbol">=</a> <a id="11398" class="Keyword">record</a> <a id="11405" class="Symbol">{</a> <a id="11407" href="Relation.Binary.Bundles.Raw.html#1249" class="Field Operator">_≈_</a> <a id="11411" class="Symbol">=</a> <a id="11413" href="Relation.Binary.Bundles.html#11142" class="Field Operator">_≈_</a> <a id="11417" class="Symbol">;</a> <a id="11419" href="Relation.Binary.Bundles.Raw.html#1310" class="Field Operator">_∼_</a> <a id="11423" class="Symbol">=</a> <a id="11425" href="Relation.Binary.Bundles.html#11183" class="Field Operator">_#_</a> <a id="11429" class="Symbol">}</a>

  <a id="11434" class="Keyword">open</a> <a id="11439" href="Relation.Binary.Bundles.Raw.html#1144" class="Module">RawRelation</a> <a id="11451" href="Relation.Binary.Bundles.html#11350" class="Function">rawRelation</a> <a id="11463" class="Keyword">public</a>
    <a id="11474" class="Keyword">renaming</a> <a id="11483" class="Symbol">(</a><a id="11484" href="Relation.Binary.Bundles.Raw.html#1500" class="Function Operator">_≁_</a> <a id="11488" class="Symbol">to</a> <a id="11491" class="Function Operator">_¬#_</a><a id="11495" class="Symbol">;</a> <a id="11497" href="Relation.Binary.Bundles.Raw.html#1558" class="Function Operator">_∼ᵒ_</a> <a id="11502" class="Symbol">to</a> <a id="11505" class="Function Operator">_#ᵒ_</a><a id="11509" class="Symbol">;</a> <a id="11511" href="Relation.Binary.Bundles.Raw.html#1592" class="Function Operator">_≁ᵒ_</a> <a id="11516" class="Symbol">to</a> <a id="11519" class="Function Operator">_¬#ᵒ_</a><a id="11524" class="Symbol">)</a>
    <a id="11530" class="Keyword">hiding</a> <a id="11537" class="Symbol">(</a><a id="11538" href="Relation.Binary.Bundles.Raw.html#1226" class="Field">Carrier</a><a id="11545" class="Symbol">;</a> <a id="11547" href="Relation.Binary.Bundles.Raw.html#1249" class="Field Operator">_≈_</a> <a id="11551" class="Symbol">;</a> <a id="11553" href="Relation.Binary.Bundles.Raw.html#1310" class="Field Operator">_∼_</a><a id="11556" class="Symbol">)</a>

</pre></body></html>

==> anc/html/Relation.Binary.Consequences.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Binary.Consequences</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Some properties imply others</a>
<a id="138" class="Comment">------------------------------------------------------------------------</a>

<a id="212" class="Symbol">{-#</a> <a id="216" class="Keyword">OPTIONS</a> <a id="224" class="Pragma">--cubical-compatible</a> <a id="245" class="Pragma">--safe</a> <a id="252" class="Symbol">#-}</a>

<a id="257" class="Keyword">module</a> <a id="264" href="Relation.Binary.Consequences.html" class="Module">Relation.Binary.Consequences</a> <a id="293" class="Keyword">where</a>

<a id="300" class="Keyword">open</a> <a id="305" class="Keyword">import</a> <a id="312" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="330" class="Keyword">using</a> <a id="336" class="Symbol">(</a><a id="337" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="340" class="Symbol">)</a>
<a id="342" class="Keyword">open</a> <a id="347" class="Keyword">import</a> <a id="354" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="368" class="Symbol">as</a> <a id="371" class="Module">Sum</a> <a id="375" class="Keyword">using</a> <a id="381" class="Symbol">(</a><a id="382" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="386" class="Symbol">;</a> <a id="388" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="392" class="Symbol">;</a> <a id="394" href="Data.Sum.Base.html#980" class="Function Operator">[_,_]′</a><a id="400" class="Symbol">)</a>
<a id="402" class="Keyword">open</a> <a id="407" class="Keyword">import</a> <a id="414" href="Function.Base.html" class="Module">Function.Base</a> <a id="428" class="Keyword">using</a> <a id="434" class="Symbol">(</a><a id="435" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="438" class="Symbol">;</a> <a id="440" href="Function.Base.html#1322" class="Function Operator">_∘₂_</a><a id="444" class="Symbol">;</a> <a id="446" href="Function.Base.html#1993" class="Function Operator">_$_</a><a id="449" class="Symbol">;</a> <a id="451" href="Function.Base.html#1657" class="Function">flip</a><a id="455" class="Symbol">)</a>
<a id="457" class="Keyword">open</a> <a id="462" class="Keyword">import</a> <a id="469" href="Level.html" class="Module">Level</a> <a id="475" class="Keyword">using</a> <a id="481" class="Symbol">(</a><a id="482" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="487" class="Symbol">)</a>
<a id="489" class="Keyword">open</a> <a id="494" class="Keyword">import</a> <a id="501" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a>
<a id="522" class="Keyword">open</a> <a id="527" class="Keyword">import</a> <a id="534" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a>
<a id="562" class="Keyword">open</a> <a id="567" class="Keyword">import</a> <a id="574" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a> <a id="605" class="Keyword">using</a> <a id="611" class="Symbol">(</a><a id="612" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬_</a><a id="614" class="Symbol">;</a> <a id="616" href="Relation.Nullary.Negation.Core.html#1860" class="Function">contradiction</a><a id="629" class="Symbol">)</a>
<a id="631" class="Keyword">open</a> <a id="636" class="Keyword">import</a> <a id="643" href="Relation.Nullary.Decidable.Core.html" class="Module">Relation.Nullary.Decidable.Core</a>
  <a id="677" class="Keyword">using</a> <a id="683" class="Symbol">(</a><a id="684" href="Relation.Nullary.Decidable.Core.html#2105" class="InductiveConstructor">yes</a><a id="687" class="Symbol">;</a> <a id="689" href="Relation.Nullary.Decidable.Core.html#2142" class="InductiveConstructor">no</a><a id="691" class="Symbol">;</a> <a id="693" href="Relation.Nullary.Decidable.Core.html#2686" class="Function">recompute</a><a id="702" class="Symbol">;</a> <a id="704" href="Relation.Nullary.Decidable.Core.html#6261" class="Function">map′</a><a id="708" class="Symbol">;</a> <a id="710" href="Relation.Nullary.Decidable.Core.html#3947" class="Function">dec⇒maybe</a><a id="719" class="Symbol">)</a>
<a id="721" class="Keyword">open</a> <a id="726" class="Keyword">import</a> <a id="733" href="Relation.Unary.html" class="Module">Relation.Unary</a> <a id="748" class="Keyword">using</a> <a id="754" class="Symbol">(</a><a id="755" href="Relation.Unary.html#5000" class="Function">∁</a><a id="756" class="Symbol">;</a> <a id="758" href="Relation.Unary.html#1178" class="Function">Pred</a><a id="762" class="Symbol">)</a>

<a id="765" class="Keyword">private</a>
  <a id="775" class="Keyword">variable</a>
    <a id="788" href="Relation.Binary.Consequences.html#788" class="Generalizable">a</a> <a id="790" href="Relation.Binary.Consequences.html#790" class="Generalizable">ℓ</a> <a id="792" href="Relation.Binary.Consequences.html#792" class="Generalizable">ℓ₁</a> <a id="795" href="Relation.Binary.Consequences.html#795" class="Generalizable">ℓ₂</a> <a id="798" href="Relation.Binary.Consequences.html#798" class="Generalizable">ℓ₃</a> <a id="801" href="Relation.Binary.Consequences.html#801" class="Generalizable">ℓ₄</a> <a id="804" href="Relation.Binary.Consequences.html#804" class="Generalizable">p</a> <a id="806" class="Symbol">:</a> <a id="808" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="818" href="Relation.Binary.Consequences.html#818" class="Generalizable">A</a> <a id="820" href="Relation.Binary.Consequences.html#820" class="Generalizable">B</a> <a id="822" href="Relation.Binary.Consequences.html#822" class="Generalizable">C</a> <a id="824" class="Symbol">:</a> <a id="826" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="830" href="Relation.Binary.Consequences.html#788" class="Generalizable">a</a>

<a id="833" class="Comment">------------------------------------------------------------------------</a>
<a id="906" class="Comment">-- Substitutive properties</a>

<a id="934" class="Keyword">module</a> <a id="941" href="Relation.Binary.Consequences.html#941" class="Module">_</a> <a id="943" class="Symbol">{</a><a id="944" href="Relation.Binary.Consequences.html#944" class="Bound Operator">_∼_</a> <a id="948" class="Symbol">:</a> <a id="950" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="954" href="Relation.Binary.Consequences.html#818" class="Generalizable">A</a> <a id="956" href="Relation.Binary.Consequences.html#790" class="Generalizable">ℓ</a><a id="957" class="Symbol">}</a> <a id="959" class="Symbol">(</a><a id="960" href="Relation.Binary.Consequences.html#960" class="Bound">R</a> <a id="962" class="Symbol">:</a> <a id="964" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="968" href="Relation.Binary.Consequences.html#818" class="Generalizable">A</a> <a id="970" href="Relation.Binary.Consequences.html#804" class="Generalizable">p</a><a id="971" class="Symbol">)</a> <a id="973" class="Keyword">where</a>

  <a id="982" href="Relation.Binary.Consequences.html#982" class="Function">subst⇒respˡ</a> <a id="994" class="Symbol">:</a> <a id="996" href="Relation.Binary.Definitions.html#6053" class="Function">Substitutive</a> <a id="1009" href="Relation.Binary.Consequences.html#944" class="Bound Operator">_∼_</a> <a id="1013" href="Relation.Binary.Consequences.html#970" class="Bound">p</a> <a id="1015" class="Symbol">→</a> <a id="1017" href="Relation.Binary.Consequences.html#960" class="Bound">R</a> <a id="1019" href="Relation.Binary.Definitions.html#5598" class="Function Operator">Respectsˡ</a> <a id="1029" href="Relation.Binary.Consequences.html#944" class="Bound Operator">_∼_</a>
  <a id="1035" href="Relation.Binary.Consequences.html#982" class="Function">subst⇒respˡ</a> <a id="1047" href="Relation.Binary.Consequences.html#1047" class="Bound">subst</a> <a id="1053" class="Symbol">{</a><a id="1054" href="Relation.Binary.Consequences.html#1054" class="Bound">y</a><a id="1055" class="Symbol">}</a> <a id="1057" href="Relation.Binary.Consequences.html#1057" class="Bound">x′∼x</a> <a id="1062" href="Relation.Binary.Consequences.html#1062" class="Bound">Px′y</a> <a id="1067" class="Symbol">=</a> <a id="1069" href="Relation.Binary.Consequences.html#1047" class="Bound">subst</a> <a id="1075" class="Symbol">(</a><a id="1076" href="Function.Base.html#1657" class="Function">flip</a> <a id="1081" href="Relation.Binary.Consequences.html#960" class="Bound">R</a> <a id="1083" href="Relation.Binary.Consequences.html#1054" class="Bound">y</a><a id="1084" class="Symbol">)</a> <a id="1086" href="Relation.Binary.Consequences.html#1057" class="Bound">x′∼x</a> <a id="1091" href="Relation.Binary.Consequences.html#1062" class="Bound">Px′y</a>

  <a id="1099" href="Relation.Binary.Consequences.html#1099" class="Function">subst⇒respʳ</a> <a id="1111" class="Symbol">:</a> <a id="1113" href="Relation.Binary.Definitions.html#6053" class="Function">Substitutive</a> <a id="1126" href="Relation.Binary.Consequences.html#944" class="Bound Operator">_∼_</a> <a id="1130" href="Relation.Binary.Consequences.html#970" class="Bound">p</a> <a id="1132" class="Symbol">→</a> <a id="1134" href="Relation.Binary.Consequences.html#960" class="Bound">R</a> <a id="1136" href="Relation.Binary.Definitions.html#5433" class="Function Operator">Respectsʳ</a> <a id="1146" href="Relation.Binary.Consequences.html#944" class="Bound Operator">_∼_</a>
  <a id="1152" href="Relation.Binary.Consequences.html#1099" class="Function">subst⇒respʳ</a> <a id="1164" href="Relation.Binary.Consequences.html#1164" class="Bound">subst</a> <a id="1170" class="Symbol">{</a><a id="1171" href="Relation.Binary.Consequences.html#1171" class="Bound">x</a><a id="1172" class="Symbol">}</a> <a id="1174" href="Relation.Binary.Consequences.html#1174" class="Bound">y′∼y</a> <a id="1179" href="Relation.Binary.Consequences.html#1179" class="Bound">Pxy′</a> <a id="1184" class="Symbol">=</a> <a id="1186" href="Relation.Binary.Consequences.html#1164" class="Bound">subst</a> <a id="1192" class="Symbol">(</a><a id="1193" href="Relation.Binary.Consequences.html#960" class="Bound">R</a> <a id="1195" href="Relation.Binary.Consequences.html#1171" class="Bound">x</a><a id="1196" class="Symbol">)</a> <a id="1198" href="Relation.Binary.Consequences.html#1174" class="Bound">y′∼y</a> <a id="1203" href="Relation.Binary.Consequences.html#1179" class="Bound">Pxy′</a>

  <a id="1211" href="Relation.Binary.Consequences.html#1211" class="Function">subst⇒resp₂</a> <a id="1223" class="Symbol">:</a> <a id="1225" href="Relation.Binary.Definitions.html#6053" class="Function">Substitutive</a> <a id="1238" href="Relation.Binary.Consequences.html#944" class="Bound Operator">_∼_</a> <a id="1242" href="Relation.Binary.Consequences.html#970" class="Bound">p</a> <a id="1244" class="Symbol">→</a> <a id="1246" href="Relation.Binary.Consequences.html#960" class="Bound">R</a> <a id="1248" href="Relation.Binary.Definitions.html#5761" class="Function Operator">Respects₂</a> <a id="1258" href="Relation.Binary.Consequences.html#944" class="Bound Operator">_∼_</a>
  <a id="1264" href="Relation.Binary.Consequences.html#1211" class="Function">subst⇒resp₂</a> <a id="1276" href="Relation.Binary.Consequences.html#1276" class="Bound">subst</a> <a id="1282" class="Symbol">=</a> <a id="1284" href="Relation.Binary.Consequences.html#1099" class="Function">subst⇒respʳ</a> <a id="1296" href="Relation.Binary.Consequences.html#1276" class="Bound">subst</a> <a id="1302" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1304" href="Relation.Binary.Consequences.html#982" class="Function">subst⇒respˡ</a> <a id="1316" href="Relation.Binary.Consequences.html#1276" class="Bound">subst</a>

<a id="1323" class="Keyword">module</a> <a id="1330" href="Relation.Binary.Consequences.html#1330" class="Module">_</a> <a id="1332" class="Symbol">{</a><a id="1333" href="Relation.Binary.Consequences.html#1333" class="Bound Operator">_∼_</a> <a id="1337" class="Symbol">:</a> <a id="1339" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1343" href="Relation.Binary.Consequences.html#818" class="Generalizable">A</a> <a id="1345" href="Relation.Binary.Consequences.html#790" class="Generalizable">ℓ</a><a id="1346" class="Symbol">}</a> <a id="1348" class="Symbol">{</a><a id="1349" href="Relation.Binary.Consequences.html#1349" class="Bound">P</a> <a id="1351" class="Symbol">:</a> <a id="1353" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="1358" href="Relation.Binary.Consequences.html#818" class="Generalizable">A</a> <a id="1360" href="Relation.Binary.Consequences.html#804" class="Generalizable">p</a><a id="1361" class="Symbol">}</a> <a id="1363" class="Keyword">where</a>

  <a id="1372" href="Relation.Binary.Consequences.html#1372" class="Function">resp⇒¬-resp</a> <a id="1384" class="Symbol">:</a> <a id="1386" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="1396" href="Relation.Binary.Consequences.html#1333" class="Bound Operator">_∼_</a> <a id="1400" class="Symbol">→</a> <a id="1402" href="Relation.Binary.Consequences.html#1349" class="Bound">P</a> <a id="1404" href="Relation.Binary.Definitions.html#5277" class="Function Operator">Respects</a> <a id="1413" href="Relation.Binary.Consequences.html#1333" class="Bound Operator">_∼_</a> <a id="1417" class="Symbol">→</a> <a id="1419" class="Symbol">(</a><a id="1420" href="Relation.Unary.html#5000" class="Function">∁</a> <a id="1422" href="Relation.Binary.Consequences.html#1349" class="Bound">P</a><a id="1423" class="Symbol">)</a> <a id="1425" href="Relation.Binary.Definitions.html#5277" class="Function Operator">Respects</a> <a id="1434" href="Relation.Binary.Consequences.html#1333" class="Bound Operator">_∼_</a>
  <a id="1440" href="Relation.Binary.Consequences.html#1372" class="Function">resp⇒¬-resp</a> <a id="1452" href="Relation.Binary.Consequences.html#1452" class="Bound">sym</a> <a id="1456" href="Relation.Binary.Consequences.html#1456" class="Bound">resp</a> <a id="1461" href="Relation.Binary.Consequences.html#1461" class="Bound">x∼y</a> <a id="1465" href="Relation.Binary.Consequences.html#1465" class="Bound">¬Px</a> <a id="1469" href="Relation.Binary.Consequences.html#1469" class="Bound">Py</a> <a id="1472" class="Symbol">=</a> <a id="1474" href="Relation.Binary.Consequences.html#1465" class="Bound">¬Px</a> <a id="1478" class="Symbol">(</a><a id="1479" href="Relation.Binary.Consequences.html#1456" class="Bound">resp</a> <a id="1484" class="Symbol">(</a><a id="1485" href="Relation.Binary.Consequences.html#1452" class="Bound">sym</a> <a id="1489" href="Relation.Binary.Consequences.html#1461" class="Bound">x∼y</a><a id="1492" class="Symbol">)</a> <a id="1494" href="Relation.Binary.Consequences.html#1469" class="Bound">Py</a><a id="1496" class="Symbol">)</a>

<a id="1499" class="Comment">------------------------------------------------------------------------</a>
<a id="1572" class="Comment">-- Proofs for negation</a>

<a id="1596" class="Keyword">module</a> <a id="1603" href="Relation.Binary.Consequences.html#1603" class="Module">_</a> <a id="1605" class="Symbol">{</a><a id="1606" href="Relation.Binary.Consequences.html#1606" class="Bound Operator">_∼_</a> <a id="1610" class="Symbol">:</a> <a id="1612" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1616" href="Relation.Binary.Consequences.html#818" class="Generalizable">A</a> <a id="1618" href="Relation.Binary.Consequences.html#790" class="Generalizable">ℓ</a><a id="1619" class="Symbol">}</a> <a id="1621" class="Keyword">where</a>

  <a id="1630" href="Relation.Binary.Consequences.html#1630" class="Function">sym⇒¬-sym</a> <a id="1640" class="Symbol">:</a> <a id="1642" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="1652" href="Relation.Binary.Consequences.html#1606" class="Bound Operator">_∼_</a> <a id="1656" class="Symbol">→</a> <a id="1658" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="1668" class="Symbol">(</a><a id="1669" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬_</a> <a id="1672" href="Function.Base.html#1322" class="Function Operator">∘₂</a> <a id="1675" href="Relation.Binary.Consequences.html#1606" class="Bound Operator">_∼_</a><a id="1678" class="Symbol">)</a>
  <a id="1682" href="Relation.Binary.Consequences.html#1630" class="Function">sym⇒¬-sym</a> <a id="1692" href="Relation.Binary.Consequences.html#1692" class="Bound">sym≁</a> <a id="1697" href="Relation.Binary.Consequences.html#1697" class="Bound">x≁y</a> <a id="1701" href="Relation.Binary.Consequences.html#1701" class="Bound">y∼x</a> <a id="1705" class="Symbol">=</a> <a id="1707" href="Relation.Binary.Consequences.html#1697" class="Bound">x≁y</a> <a id="1711" class="Symbol">(</a><a id="1712" href="Relation.Binary.Consequences.html#1692" class="Bound">sym≁</a> <a id="1717" href="Relation.Binary.Consequences.html#1701" class="Bound">y∼x</a><a id="1720" class="Symbol">)</a>

  <a id="1725" class="Comment">-- N.B. the implicit arguments to Cotransitive are permuted w.r.t.</a>
  <a id="1794" class="Comment">-- those of Transitive</a>
  <a id="1819" href="Relation.Binary.Consequences.html#1819" class="Function">cotrans⇒¬-trans</a> <a id="1835" class="Symbol">:</a> <a id="1837" href="Relation.Binary.Definitions.html#3756" class="Function">Cotransitive</a> <a id="1850" href="Relation.Binary.Consequences.html#1606" class="Bound Operator">_∼_</a> <a id="1854" class="Symbol">→</a> <a id="1856" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="1867" class="Symbol">(</a><a id="1868" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬_</a> <a id="1871" href="Function.Base.html#1322" class="Function Operator">∘₂</a> <a id="1874" href="Relation.Binary.Consequences.html#1606" class="Bound Operator">_∼_</a><a id="1877" class="Symbol">)</a>
  <a id="1881" href="Relation.Binary.Consequences.html#1819" class="Function">cotrans⇒¬-trans</a> <a id="1897" href="Relation.Binary.Consequences.html#1897" class="Bound">cotrans</a> <a id="1905" class="Symbol">{</a><a id="1906" class="Argument">j</a> <a id="1908" class="Symbol">=</a> <a id="1910" href="Relation.Binary.Consequences.html#1910" class="Bound">z</a><a id="1911" class="Symbol">}</a> <a id="1913" href="Relation.Binary.Consequences.html#1913" class="Bound">x≁z</a> <a id="1917" href="Relation.Binary.Consequences.html#1917" class="Bound">z≁y</a> <a id="1921" href="Relation.Binary.Consequences.html#1921" class="Bound">x∼y</a> <a id="1925" class="Symbol">=</a>
    <a id="1931" href="Data.Sum.Base.html#980" class="Function Operator">[</a> <a id="1933" href="Relation.Binary.Consequences.html#1913" class="Bound">x≁z</a> <a id="1937" href="Data.Sum.Base.html#980" class="Function Operator">,</a> <a id="1939" href="Relation.Binary.Consequences.html#1917" class="Bound">z≁y</a> <a id="1943" href="Data.Sum.Base.html#980" class="Function Operator">]′</a> <a id="1946" class="Symbol">(</a><a id="1947" href="Relation.Binary.Consequences.html#1897" class="Bound">cotrans</a> <a id="1955" href="Relation.Binary.Consequences.html#1921" class="Bound">x∼y</a> <a id="1959" href="Relation.Binary.Consequences.html#1910" class="Bound">z</a><a id="1960" class="Symbol">)</a>

<a id="1963" class="Comment">------------------------------------------------------------------------</a>
<a id="2036" class="Comment">-- Proofs for Irreflexive relations</a>

<a id="2073" class="Keyword">module</a> <a id="2080" href="Relation.Binary.Consequences.html#2080" class="Module">_</a> <a id="2082" class="Symbol">{</a><a id="2083" href="Relation.Binary.Consequences.html#2083" class="Bound Operator">_≈_</a> <a id="2087" class="Symbol">:</a> <a id="2089" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2093" href="Relation.Binary.Consequences.html#818" class="Generalizable">A</a> <a id="2095" href="Relation.Binary.Consequences.html#792" class="Generalizable">ℓ₁</a><a id="2097" class="Symbol">}</a> <a id="2099" class="Symbol">{</a><a id="2100" href="Relation.Binary.Consequences.html#2100" class="Bound Operator">_∼_</a> <a id="2104" class="Symbol">:</a> <a id="2106" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2110" href="Relation.Binary.Consequences.html#818" class="Generalizable">A</a> <a id="2112" href="Relation.Binary.Consequences.html#795" class="Generalizable">ℓ₂</a><a id="2114" class="Symbol">}</a> <a id="2116" class="Keyword">where</a>

  <a id="2125" href="Relation.Binary.Consequences.html#2125" class="Function">irrefl⇒¬-refl</a> <a id="2139" class="Symbol">:</a> <a id="2141" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="2151" href="Relation.Binary.Consequences.html#2083" class="Bound Operator">_≈_</a> <a id="2155" class="Symbol">→</a> <a id="2157" href="Relation.Binary.Definitions.html#2405" class="Function">Irreflexive</a> <a id="2169" href="Relation.Binary.Consequences.html#2083" class="Bound Operator">_≈_</a> <a id="2173" href="Relation.Binary.Consequences.html#2100" class="Bound Operator">_∼_</a> <a id="2177" class="Symbol">→</a>
                  <a id="2197" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="2207" class="Symbol">(</a><a id="2208" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬_</a> <a id="2211" href="Function.Base.html#1322" class="Function Operator">∘₂</a> <a id="2214" href="Relation.Binary.Consequences.html#2100" class="Bound Operator">_∼_</a><a id="2217" class="Symbol">)</a>
  <a id="2221" href="Relation.Binary.Consequences.html#2125" class="Function">irrefl⇒¬-refl</a> <a id="2235" href="Relation.Binary.Consequences.html#2235" class="Bound">re</a> <a id="2238" href="Relation.Binary.Consequences.html#2238" class="Bound">irr</a> <a id="2242" class="Symbol">=</a> <a id="2244" href="Relation.Binary.Consequences.html#2238" class="Bound">irr</a> <a id="2248" href="Relation.Binary.Consequences.html#2235" class="Bound">re</a>

<a id="2252" class="Comment">------------------------------------------------------------------------</a>
<a id="2325" class="Comment">-- Proofs for non-strict orders</a>

<a id="2358" class="Keyword">module</a> <a id="2365" href="Relation.Binary.Consequences.html#2365" class="Module">_</a> <a id="2367" class="Symbol">{</a><a id="2368" href="Relation.Binary.Consequences.html#2368" class="Bound Operator">_≈_</a> <a id="2372" class="Symbol">:</a> <a id="2374" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2378" href="Relation.Binary.Consequences.html#818" class="Generalizable">A</a> <a id="2380" href="Relation.Binary.Consequences.html#792" class="Generalizable">ℓ₁</a><a id="2382" class="Symbol">}</a> <a id="2384" class="Symbol">{</a><a id="2385" href="Relation.Binary.Consequences.html#2385" class="Bound Operator">_≤_</a> <a id="2389" class="Symbol">:</a> <a id="2391" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2395" href="Relation.Binary.Consequences.html#818" class="Generalizable">A</a> <a id="2397" href="Relation.Binary.Consequences.html#795" class="Generalizable">ℓ₂</a><a id="2399" class="Symbol">}</a> <a id="2401" class="Keyword">where</a>

  <a id="2410" href="Relation.Binary.Consequences.html#2410" class="Function">total⇒refl</a> <a id="2421" class="Symbol">:</a> <a id="2423" href="Relation.Binary.Consequences.html#2385" class="Bound Operator">_≤_</a> <a id="2427" href="Relation.Binary.Definitions.html#5761" class="Function Operator">Respects₂</a> <a id="2437" href="Relation.Binary.Consequences.html#2368" class="Bound Operator">_≈_</a> <a id="2441" class="Symbol">→</a> <a id="2443" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="2453" href="Relation.Binary.Consequences.html#2368" class="Bound Operator">_≈_</a> <a id="2457" class="Symbol">→</a>
               <a id="2474" href="Relation.Binary.Definitions.html#2837" class="Function">Total</a> <a id="2480" href="Relation.Binary.Consequences.html#2385" class="Bound Operator">_≤_</a> <a id="2484" class="Symbol">→</a> <a id="2486" href="Relation.Binary.Consequences.html#2368" class="Bound Operator">_≈_</a> <a id="2490" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="2492" href="Relation.Binary.Consequences.html#2385" class="Bound Operator">_≤_</a>
  <a id="2498" href="Relation.Binary.Consequences.html#2410" class="Function">total⇒refl</a> <a id="2509" class="Symbol">(</a><a id="2510" href="Relation.Binary.Consequences.html#2510" class="Bound">respʳ</a> <a id="2516" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2518" href="Relation.Binary.Consequences.html#2518" class="Bound">respˡ</a><a id="2523" class="Symbol">)</a> <a id="2525" href="Relation.Binary.Consequences.html#2525" class="Bound">sym</a> <a id="2529" href="Relation.Binary.Consequences.html#2529" class="Bound">total</a> <a id="2535" class="Symbol">{</a><a id="2536" href="Relation.Binary.Consequences.html#2536" class="Bound">x</a><a id="2537" class="Symbol">}</a> <a id="2539" class="Symbol">{</a><a id="2540" href="Relation.Binary.Consequences.html#2540" class="Bound">y</a><a id="2541" class="Symbol">}</a> <a id="2543" href="Relation.Binary.Consequences.html#2543" class="Bound">x≈y</a> <a id="2547" class="Keyword">with</a> <a id="2552" href="Relation.Binary.Consequences.html#2529" class="Bound">total</a> <a id="2558" href="Relation.Binary.Consequences.html#2536" class="Bound">x</a> <a id="2560" href="Relation.Binary.Consequences.html#2540" class="Bound">y</a>
  <a id="2564" class="Symbol">...</a> <a id="2568" class="Symbol">|</a> <a id="2570" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="2575" href="Relation.Binary.Consequences.html#2575" class="Bound">x∼y</a> <a id="2579" class="Symbol">=</a> <a id="2581" href="Relation.Binary.Consequences.html#2575" class="Bound">x∼y</a>
  <a id="2587" class="Symbol">...</a> <a id="2591" class="Symbol">|</a> <a id="2593" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="2598" href="Relation.Binary.Consequences.html#2598" class="Bound">y∼x</a> <a id="2602" class="Symbol">=</a> <a id="2604" class="Bound">respʳ</a> <a id="2610" class="Bound">x≈y</a> <a id="2614" class="Symbol">(</a><a id="2615" class="Bound">respˡ</a> <a id="2621" class="Symbol">(</a><a id="2622" class="Bound">sym</a> <a id="2626" class="Bound">x≈y</a><a id="2629" class="Symbol">)</a> <a id="2631" href="Relation.Binary.Consequences.html#2598" class="Bound">y∼x</a><a id="2634" class="Symbol">)</a>

  <a id="2639" href="Relation.Binary.Consequences.html#2639" class="Function">total∧dec⇒dec</a> <a id="2653" class="Symbol">:</a> <a id="2655" href="Relation.Binary.Consequences.html#2368" class="Bound Operator">_≈_</a> <a id="2659" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="2661" href="Relation.Binary.Consequences.html#2385" class="Bound Operator">_≤_</a> <a id="2665" class="Symbol">→</a> <a id="2667" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a> <a id="2681" href="Relation.Binary.Consequences.html#2368" class="Bound Operator">_≈_</a> <a id="2685" href="Relation.Binary.Consequences.html#2385" class="Bound Operator">_≤_</a> <a id="2689" class="Symbol">→</a>
                  <a id="2709" href="Relation.Binary.Definitions.html#2837" class="Function">Total</a> <a id="2715" href="Relation.Binary.Consequences.html#2385" class="Bound Operator">_≤_</a> <a id="2719" class="Symbol">→</a> <a id="2721" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="2731" href="Relation.Binary.Consequences.html#2368" class="Bound Operator">_≈_</a> <a id="2735" class="Symbol">→</a> <a id="2737" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="2747" href="Relation.Binary.Consequences.html#2385" class="Bound Operator">_≤_</a>
  <a id="2753" href="Relation.Binary.Consequences.html#2639" class="Function">total∧dec⇒dec</a> <a id="2767" href="Relation.Binary.Consequences.html#2767" class="Bound">refl</a> <a id="2772" href="Relation.Binary.Consequences.html#2772" class="Bound">antisym</a> <a id="2780" href="Relation.Binary.Consequences.html#2780" class="Bound">total</a> <a id="2786" href="Relation.Binary.Consequences.html#2786" class="Bound Operator">_≟_</a> <a id="2790" href="Relation.Binary.Consequences.html#2790" class="Bound">x</a> <a id="2792" href="Relation.Binary.Consequences.html#2792" class="Bound">y</a> <a id="2794" class="Keyword">with</a> <a id="2799" href="Relation.Binary.Consequences.html#2780" class="Bound">total</a> <a id="2805" href="Relation.Binary.Consequences.html#2790" class="Bound">x</a> <a id="2807" href="Relation.Binary.Consequences.html#2792" class="Bound">y</a>
  <a id="2811" class="Symbol">...</a> <a id="2815" class="Symbol">|</a> <a id="2817" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="2822" href="Relation.Binary.Consequences.html#2822" class="Bound">x≤y</a> <a id="2826" class="Symbol">=</a> <a id="2828" href="Relation.Nullary.Decidable.Core.html#2105" class="InductiveConstructor">yes</a> <a id="2832" href="Relation.Binary.Consequences.html#2822" class="Bound">x≤y</a>
  <a id="2838" class="Symbol">...</a> <a id="2842" class="Symbol">|</a> <a id="2844" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="2849" href="Relation.Binary.Consequences.html#2849" class="Bound">y≤x</a> <a id="2853" class="Symbol">=</a> <a id="2855" href="Relation.Nullary.Decidable.Core.html#6261" class="Function">map′</a> <a id="2860" class="Bound">refl</a> <a id="2865" class="Symbol">(</a><a id="2866" href="Function.Base.html#1657" class="Function">flip</a> <a id="2871" class="Bound">antisym</a> <a id="2879" href="Relation.Binary.Consequences.html#2849" class="Bound">y≤x</a><a id="2882" class="Symbol">)</a> <a id="2884" class="Symbol">(</a><a id="2885" class="Bound">x</a> <a id="2887" class="Bound Operator">≟</a> <a id="2889" class="Bound">y</a><a id="2890" class="Symbol">)</a>

<a id="2893" class="Keyword">module</a> <a id="2900" href="Relation.Binary.Consequences.html#2900" class="Module">_</a> <a id="2902" class="Symbol">(</a><a id="2903" href="Relation.Binary.Consequences.html#2903" class="Bound">≈₁</a> <a id="2906" class="Symbol">:</a> <a id="2908" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2912" href="Relation.Binary.Consequences.html#818" class="Generalizable">A</a> <a id="2914" href="Relation.Binary.Consequences.html#792" class="Generalizable">ℓ₁</a><a id="2916" class="Symbol">)</a> <a id="2918" class="Symbol">(</a><a id="2919" href="Relation.Binary.Consequences.html#2919" class="Bound">≈₂</a> <a id="2922" class="Symbol">:</a> <a id="2924" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2928" href="Relation.Binary.Consequences.html#820" class="Generalizable">B</a> <a id="2930" href="Relation.Binary.Consequences.html#795" class="Generalizable">ℓ₂</a><a id="2932" class="Symbol">)</a> <a id="2934" class="Symbol">{</a><a id="2935" href="Relation.Binary.Consequences.html#2935" class="Bound">≤₁</a> <a id="2938" class="Symbol">:</a> <a id="2940" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2944" href="Relation.Binary.Consequences.html#818" class="Generalizable">A</a> <a id="2946" href="Relation.Binary.Consequences.html#798" class="Generalizable">ℓ₃</a><a id="2948" class="Symbol">}</a> <a id="2950" class="Symbol">{</a><a id="2951" href="Relation.Binary.Consequences.html#2951" class="Bound">≤₂</a> <a id="2954" class="Symbol">:</a> <a id="2956" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2960" href="Relation.Binary.Consequences.html#820" class="Generalizable">B</a> <a id="2962" href="Relation.Binary.Consequences.html#801" class="Generalizable">ℓ₄</a><a id="2964" class="Symbol">}</a> <a id="2966" class="Keyword">where</a>

  <a id="2975" href="Relation.Binary.Consequences.html#2975" class="Function">mono⇒cong</a> <a id="2985" class="Symbol">:</a> <a id="2987" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="2997" href="Relation.Binary.Consequences.html#2903" class="Bound">≈₁</a> <a id="3000" class="Symbol">→</a> <a id="3002" href="Relation.Binary.Consequences.html#2903" class="Bound">≈₁</a> <a id="3005" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="3007" href="Relation.Binary.Consequences.html#2935" class="Bound">≤₁</a> <a id="3010" class="Symbol">→</a> <a id="3012" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a> <a id="3026" href="Relation.Binary.Consequences.html#2919" class="Bound">≈₂</a> <a id="3029" href="Relation.Binary.Consequences.html#2951" class="Bound">≤₂</a> <a id="3032" class="Symbol">→</a>
              <a id="3048" class="Symbol">∀</a> <a id="3050" class="Symbol">{</a><a id="3051" href="Relation.Binary.Consequences.html#3051" class="Bound">f</a><a id="3052" class="Symbol">}</a> <a id="3054" class="Symbol">→</a> <a id="3056" href="Relation.Binary.Definitions.html#4009" class="Function">Monotonic₁</a> <a id="3067" href="Relation.Binary.Consequences.html#2935" class="Bound">≤₁</a> <a id="3070" href="Relation.Binary.Consequences.html#2951" class="Bound">≤₂</a> <a id="3073" href="Relation.Binary.Consequences.html#3051" class="Bound">f</a> <a id="3075" class="Symbol">→</a> <a id="3077" href="Relation.Binary.Definitions.html#4009" class="Function">Monotonic₁</a> <a id="3088" href="Relation.Binary.Consequences.html#2903" class="Bound">≈₁</a> <a id="3091" href="Relation.Binary.Consequences.html#2919" class="Bound">≈₂</a> <a id="3094" href="Relation.Binary.Consequences.html#3051" class="Bound">f</a>
  <a id="3098" href="Relation.Binary.Consequences.html#2975" class="Function">mono⇒cong</a> <a id="3108" href="Relation.Binary.Consequences.html#3108" class="Bound">sym</a> <a id="3112" href="Relation.Binary.Consequences.html#3112" class="Bound">reflexive</a> <a id="3122" href="Relation.Binary.Consequences.html#3122" class="Bound">antisym</a> <a id="3130" href="Relation.Binary.Consequences.html#3130" class="Bound">mono</a> <a id="3135" href="Relation.Binary.Consequences.html#3135" class="Bound">x≈y</a> <a id="3139" class="Symbol">=</a> <a id="3141" href="Relation.Binary.Consequences.html#3122" class="Bound">antisym</a>
    <a id="3153" class="Symbol">(</a><a id="3154" href="Relation.Binary.Consequences.html#3130" class="Bound">mono</a> <a id="3159" class="Symbol">(</a><a id="3160" href="Relation.Binary.Consequences.html#3112" class="Bound">reflexive</a> <a id="3170" href="Relation.Binary.Consequences.html#3135" class="Bound">x≈y</a><a id="3173" class="Symbol">))</a>
    <a id="3180" class="Symbol">(</a><a id="3181" href="Relation.Binary.Consequences.html#3130" class="Bound">mono</a> <a id="3186" class="Symbol">(</a><a id="3187" href="Relation.Binary.Consequences.html#3112" class="Bound">reflexive</a> <a id="3197" class="Symbol">(</a><a id="3198" href="Relation.Binary.Consequences.html#3108" class="Bound">sym</a> <a id="3202" href="Relation.Binary.Consequences.html#3135" class="Bound">x≈y</a><a id="3205" class="Symbol">)))</a>

  <a id="3212" href="Relation.Binary.Consequences.html#3212" class="Function">antimono⇒cong</a> <a id="3226" class="Symbol">:</a> <a id="3228" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="3238" href="Relation.Binary.Consequences.html#2903" class="Bound">≈₁</a> <a id="3241" class="Symbol">→</a> <a id="3243" href="Relation.Binary.Consequences.html#2903" class="Bound">≈₁</a> <a id="3246" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="3248" href="Relation.Binary.Consequences.html#2935" class="Bound">≤₁</a> <a id="3251" class="Symbol">→</a> <a id="3253" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a> <a id="3267" href="Relation.Binary.Consequences.html#2919" class="Bound">≈₂</a> <a id="3270" href="Relation.Binary.Consequences.html#2951" class="Bound">≤₂</a> <a id="3273" class="Symbol">→</a>
                  <a id="3293" class="Symbol">∀</a> <a id="3295" class="Symbol">{</a><a id="3296" href="Relation.Binary.Consequences.html#3296" class="Bound">f</a><a id="3297" class="Symbol">}</a> <a id="3299" class="Symbol">→</a> <a id="3301" href="Relation.Binary.Consequences.html#3296" class="Bound">f</a> <a id="3303" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="3313" href="Relation.Binary.Consequences.html#2935" class="Bound">≤₁</a> <a id="3316" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="3318" class="Symbol">(</a><a id="3319" href="Function.Base.html#1657" class="Function">flip</a> <a id="3324" href="Relation.Binary.Consequences.html#2951" class="Bound">≤₂</a><a id="3326" class="Symbol">)</a> <a id="3328" class="Symbol">→</a> <a id="3330" href="Relation.Binary.Definitions.html#4009" class="Function">Monotonic₁</a> <a id="3341" href="Relation.Binary.Consequences.html#2903" class="Bound">≈₁</a> <a id="3344" href="Relation.Binary.Consequences.html#2919" class="Bound">≈₂</a> <a id="3347" href="Relation.Binary.Consequences.html#3296" class="Bound">f</a>
  <a id="3351" href="Relation.Binary.Consequences.html#3212" class="Function">antimono⇒cong</a> <a id="3365" href="Relation.Binary.Consequences.html#3365" class="Bound">sym</a> <a id="3369" href="Relation.Binary.Consequences.html#3369" class="Bound">reflexive</a> <a id="3379" href="Relation.Binary.Consequences.html#3379" class="Bound">antisym</a> <a id="3387" href="Relation.Binary.Consequences.html#3387" class="Bound">antimono</a> <a id="3396" href="Relation.Binary.Consequences.html#3396" class="Bound">p≈q</a> <a id="3400" class="Symbol">=</a> <a id="3402" href="Relation.Binary.Consequences.html#3379" class="Bound">antisym</a>
    <a id="3414" class="Symbol">(</a><a id="3415" href="Relation.Binary.Consequences.html#3387" class="Bound">antimono</a> <a id="3424" class="Symbol">(</a><a id="3425" href="Relation.Binary.Consequences.html#3369" class="Bound">reflexive</a> <a id="3435" class="Symbol">(</a><a id="3436" href="Relation.Binary.Consequences.html#3365" class="Bound">sym</a> <a id="3440" href="Relation.Binary.Consequences.html#3396" class="Bound">p≈q</a><a id="3443" class="Symbol">)))</a>
    <a id="3451" class="Symbol">(</a><a id="3452" href="Relation.Binary.Consequences.html#3387" class="Bound">antimono</a> <a id="3461" class="Symbol">(</a><a id="3462" href="Relation.Binary.Consequences.html#3369" class="Bound">reflexive</a> <a id="3472" href="Relation.Binary.Consequences.html#3396" class="Bound">p≈q</a><a id="3475" class="Symbol">))</a>

  <a id="3481" href="Relation.Binary.Consequences.html#3481" class="Function">mono₂⇒cong₂</a> <a id="3493" class="Symbol">:</a> <a id="3495" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="3505" href="Relation.Binary.Consequences.html#2903" class="Bound">≈₁</a> <a id="3508" class="Symbol">→</a> <a id="3510" href="Relation.Binary.Consequences.html#2903" class="Bound">≈₁</a> <a id="3513" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="3515" href="Relation.Binary.Consequences.html#2935" class="Bound">≤₁</a> <a id="3518" class="Symbol">→</a> <a id="3520" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a> <a id="3534" href="Relation.Binary.Consequences.html#2919" class="Bound">≈₂</a> <a id="3537" href="Relation.Binary.Consequences.html#2951" class="Bound">≤₂</a> <a id="3540" class="Symbol">→</a>
                <a id="3558" class="Symbol">∀</a> <a id="3560" class="Symbol">{</a><a id="3561" href="Relation.Binary.Consequences.html#3561" class="Bound">f</a><a id="3562" class="Symbol">}</a> <a id="3564" class="Symbol">→</a> <a id="3566" href="Relation.Binary.Definitions.html#4437" class="Function">Monotonic₂</a> <a id="3577" href="Relation.Binary.Consequences.html#2935" class="Bound">≤₁</a> <a id="3580" href="Relation.Binary.Consequences.html#2935" class="Bound">≤₁</a> <a id="3583" href="Relation.Binary.Consequences.html#2951" class="Bound">≤₂</a> <a id="3586" href="Relation.Binary.Consequences.html#3561" class="Bound">f</a> <a id="3588" class="Symbol">→</a> <a id="3590" href="Relation.Binary.Definitions.html#4437" class="Function">Monotonic₂</a> <a id="3601" href="Relation.Binary.Consequences.html#2903" class="Bound">≈₁</a> <a id="3604" href="Relation.Binary.Consequences.html#2903" class="Bound">≈₁</a> <a id="3607" href="Relation.Binary.Consequences.html#2919" class="Bound">≈₂</a> <a id="3610" href="Relation.Binary.Consequences.html#3561" class="Bound">f</a>
  <a id="3614" href="Relation.Binary.Consequences.html#3481" class="Function">mono₂⇒cong₂</a> <a id="3626" href="Relation.Binary.Consequences.html#3626" class="Bound">sym</a> <a id="3630" href="Relation.Binary.Consequences.html#3630" class="Bound">reflexive</a> <a id="3640" href="Relation.Binary.Consequences.html#3640" class="Bound">antisym</a> <a id="3648" href="Relation.Binary.Consequences.html#3648" class="Bound">mono</a> <a id="3653" href="Relation.Binary.Consequences.html#3653" class="Bound">x≈y</a> <a id="3657" href="Relation.Binary.Consequences.html#3657" class="Bound">u≈v</a> <a id="3661" class="Symbol">=</a> <a id="3663" href="Relation.Binary.Consequences.html#3640" class="Bound">antisym</a>
    <a id="3675" class="Symbol">(</a><a id="3676" href="Relation.Binary.Consequences.html#3648" class="Bound">mono</a> <a id="3681" class="Symbol">(</a><a id="3682" href="Relation.Binary.Consequences.html#3630" class="Bound">reflexive</a> <a id="3692" href="Relation.Binary.Consequences.html#3653" class="Bound">x≈y</a><a id="3695" class="Symbol">)</a> <a id="3697" class="Symbol">(</a><a id="3698" href="Relation.Binary.Consequences.html#3630" class="Bound">reflexive</a> <a id="3708" href="Relation.Binary.Consequences.html#3657" class="Bound">u≈v</a><a id="3711" class="Symbol">))</a>
    <a id="3718" class="Symbol">(</a><a id="3719" href="Relation.Binary.Consequences.html#3648" class="Bound">mono</a> <a id="3724" class="Symbol">(</a><a id="3725" href="Relation.Binary.Consequences.html#3630" class="Bound">reflexive</a> <a id="3735" class="Symbol">(</a><a id="3736" href="Relation.Binary.Consequences.html#3626" class="Bound">sym</a> <a id="3740" href="Relation.Binary.Consequences.html#3653" class="Bound">x≈y</a><a id="3743" class="Symbol">))</a> <a id="3746" class="Symbol">(</a><a id="3747" href="Relation.Binary.Consequences.html#3630" class="Bound">reflexive</a> <a id="3757" class="Symbol">(</a><a id="3758" href="Relation.Binary.Consequences.html#3626" class="Bound">sym</a> <a id="3762" href="Relation.Binary.Consequences.html#3657" class="Bound">u≈v</a><a id="3765" class="Symbol">)))</a>

<a id="3770" class="Keyword">module</a> <a id="3777" href="Relation.Binary.Consequences.html#3777" class="Module">_</a> <a id="3779" class="Symbol">(</a><a id="3780" href="Relation.Binary.Consequences.html#3780" class="Bound">≤₁</a> <a id="3783" class="Symbol">:</a> <a id="3785" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3789" href="Relation.Binary.Consequences.html#818" class="Generalizable">A</a> <a id="3791" href="Relation.Binary.Consequences.html#792" class="Generalizable">ℓ₁</a><a id="3793" class="Symbol">)</a> <a id="3795" class="Symbol">(</a><a id="3796" href="Relation.Binary.Consequences.html#3796" class="Bound">≤₂</a> <a id="3799" class="Symbol">:</a> <a id="3801" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3805" href="Relation.Binary.Consequences.html#820" class="Generalizable">B</a> <a id="3807" href="Relation.Binary.Consequences.html#795" class="Generalizable">ℓ₂</a><a id="3809" class="Symbol">)</a> <a id="3811" class="Symbol">(</a><a id="3812" href="Relation.Binary.Consequences.html#3812" class="Bound">≤₃</a> <a id="3815" class="Symbol">:</a> <a id="3817" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3821" href="Relation.Binary.Consequences.html#822" class="Generalizable">C</a> <a id="3823" href="Relation.Binary.Consequences.html#795" class="Generalizable">ℓ₂</a><a id="3825" class="Symbol">)</a> <a id="3827" class="Keyword">where</a>

  <a id="3836" href="Relation.Binary.Consequences.html#3836" class="Function">mono₂⇒monoˡ</a> <a id="3848" class="Symbol">:</a> <a id="3850" class="Symbol">∀</a> <a id="3852" class="Symbol">{</a><a id="3853" href="Relation.Binary.Consequences.html#3853" class="Bound">f</a><a id="3854" class="Symbol">}</a> <a id="3856" class="Symbol">→</a> <a id="3858" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="3868" href="Relation.Binary.Consequences.html#3780" class="Bound">≤₁</a> <a id="3871" class="Symbol">→</a>
                <a id="3889" href="Relation.Binary.Definitions.html#4437" class="Function">Monotonic₂</a> <a id="3900" href="Relation.Binary.Consequences.html#3780" class="Bound">≤₁</a> <a id="3903" href="Relation.Binary.Consequences.html#3796" class="Bound">≤₂</a> <a id="3906" href="Relation.Binary.Consequences.html#3812" class="Bound">≤₃</a> <a id="3909" href="Relation.Binary.Consequences.html#3853" class="Bound">f</a> <a id="3911" class="Symbol">→</a> <a id="3913" href="Relation.Binary.Definitions.html#4197" class="Function">LeftMonotonic</a> <a id="3927" href="Relation.Binary.Consequences.html#3796" class="Bound">≤₂</a> <a id="3930" href="Relation.Binary.Consequences.html#3812" class="Bound">≤₃</a> <a id="3933" href="Relation.Binary.Consequences.html#3853" class="Bound">f</a>
  <a id="3937" href="Relation.Binary.Consequences.html#3836" class="Function">mono₂⇒monoˡ</a> <a id="3949" href="Relation.Binary.Consequences.html#3949" class="Bound">refl</a> <a id="3954" href="Relation.Binary.Consequences.html#3954" class="Bound">mono</a> <a id="3959" href="Relation.Binary.Consequences.html#3959" class="Bound">x</a> <a id="3961" class="Symbol">=</a> <a id="3963" href="Relation.Binary.Consequences.html#3954" class="Bound">mono</a> <a id="3968" class="Symbol">(</a><a id="3969" href="Relation.Binary.Consequences.html#3949" class="Bound">refl</a> <a id="3974" class="Symbol">{</a><a id="3975" class="Argument">x</a> <a id="3977" class="Symbol">=</a> <a id="3979" href="Relation.Binary.Consequences.html#3959" class="Bound">x</a><a id="3980" class="Symbol">})</a>

  <a id="3986" href="Relation.Binary.Consequences.html#3986" class="Function">mono₂⇒monoʳ</a> <a id="3998" class="Symbol">:</a> <a id="4000" class="Symbol">∀</a> <a id="4002" class="Symbol">{</a><a id="4003" href="Relation.Binary.Consequences.html#4003" class="Bound">f</a><a id="4004" class="Symbol">}</a> <a id="4006" class="Symbol">→</a> <a id="4008" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="4018" href="Relation.Binary.Consequences.html#3796" class="Bound">≤₂</a> <a id="4021" class="Symbol">→</a>
                <a id="4039" href="Relation.Binary.Definitions.html#4437" class="Function">Monotonic₂</a> <a id="4050" href="Relation.Binary.Consequences.html#3780" class="Bound">≤₁</a> <a id="4053" href="Relation.Binary.Consequences.html#3796" class="Bound">≤₂</a> <a id="4056" href="Relation.Binary.Consequences.html#3812" class="Bound">≤₃</a> <a id="4059" href="Relation.Binary.Consequences.html#4003" class="Bound">f</a> <a id="4061" class="Symbol">→</a> <a id="4063" href="Relation.Binary.Definitions.html#4316" class="Function">RightMonotonic</a> <a id="4078" href="Relation.Binary.Consequences.html#3780" class="Bound">≤₁</a> <a id="4081" href="Relation.Binary.Consequences.html#3812" class="Bound">≤₃</a> <a id="4084" href="Relation.Binary.Consequences.html#4003" class="Bound">f</a>
  <a id="4088" href="Relation.Binary.Consequences.html#3986" class="Function">mono₂⇒monoʳ</a> <a id="4100" href="Relation.Binary.Consequences.html#4100" class="Bound">refl</a> <a id="4105" href="Relation.Binary.Consequences.html#4105" class="Bound">mono</a> <a id="4110" href="Relation.Binary.Consequences.html#4110" class="Bound">y</a> <a id="4112" class="Symbol">=</a> <a id="4114" href="Function.Base.html#1657" class="Function">flip</a> <a id="4119" href="Relation.Binary.Consequences.html#4105" class="Bound">mono</a> <a id="4124" class="Symbol">(</a><a id="4125" href="Relation.Binary.Consequences.html#4100" class="Bound">refl</a> <a id="4130" class="Symbol">{</a><a id="4131" class="Argument">x</a> <a id="4133" class="Symbol">=</a> <a id="4135" href="Relation.Binary.Consequences.html#4110" class="Bound">y</a><a id="4136" class="Symbol">})</a>

  <a id="4142" href="Relation.Binary.Consequences.html#4142" class="Function">monoˡ∧monoʳ⇒mono₂</a> <a id="4160" class="Symbol">:</a> <a id="4162" class="Symbol">∀</a> <a id="4164" class="Symbol">{</a><a id="4165" href="Relation.Binary.Consequences.html#4165" class="Bound">f</a><a id="4166" class="Symbol">}</a> <a id="4168" class="Symbol">→</a> <a id="4170" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="4181" href="Relation.Binary.Consequences.html#3812" class="Bound">≤₃</a> <a id="4184" class="Symbol">→</a>
                      <a id="4208" href="Relation.Binary.Definitions.html#4197" class="Function">LeftMonotonic</a> <a id="4222" href="Relation.Binary.Consequences.html#3796" class="Bound">≤₂</a> <a id="4225" href="Relation.Binary.Consequences.html#3812" class="Bound">≤₃</a> <a id="4228" href="Relation.Binary.Consequences.html#4165" class="Bound">f</a> <a id="4230" class="Symbol">→</a> <a id="4232" href="Relation.Binary.Definitions.html#4316" class="Function">RightMonotonic</a> <a id="4247" href="Relation.Binary.Consequences.html#3780" class="Bound">≤₁</a> <a id="4250" href="Relation.Binary.Consequences.html#3812" class="Bound">≤₃</a> <a id="4253" href="Relation.Binary.Consequences.html#4165" class="Bound">f</a> <a id="4255" class="Symbol">→</a>
                      <a id="4279" href="Relation.Binary.Definitions.html#4437" class="Function">Monotonic₂</a> <a id="4290" href="Relation.Binary.Consequences.html#3780" class="Bound">≤₁</a> <a id="4293" href="Relation.Binary.Consequences.html#3796" class="Bound">≤₂</a> <a id="4296" href="Relation.Binary.Consequences.html#3812" class="Bound">≤₃</a> <a id="4299" href="Relation.Binary.Consequences.html#4165" class="Bound">f</a>
  <a id="4303" href="Relation.Binary.Consequences.html#4142" class="Function">monoˡ∧monoʳ⇒mono₂</a> <a id="4321" href="Relation.Binary.Consequences.html#4321" class="Bound">trans</a> <a id="4327" href="Relation.Binary.Consequences.html#4327" class="Bound">monoˡ</a> <a id="4333" href="Relation.Binary.Consequences.html#4333" class="Bound">monoʳ</a> <a id="4339" href="Relation.Binary.Consequences.html#4339" class="Bound">x≤₁y</a> <a id="4344" href="Relation.Binary.Consequences.html#4344" class="Bound">u≤₂v</a> <a id="4349" class="Symbol">=</a>
    <a id="4355" href="Relation.Binary.Consequences.html#4321" class="Bound">trans</a> <a id="4361" class="Symbol">(</a><a id="4362" href="Relation.Binary.Consequences.html#4327" class="Bound">monoˡ</a> <a id="4368" class="Symbol">_</a> <a id="4370" href="Relation.Binary.Consequences.html#4344" class="Bound">u≤₂v</a><a id="4374" class="Symbol">)</a> <a id="4376" class="Symbol">(</a><a id="4377" href="Relation.Binary.Consequences.html#4333" class="Bound">monoʳ</a> <a id="4383" class="Symbol">_</a> <a id="4385" href="Relation.Binary.Consequences.html#4339" class="Bound">x≤₁y</a><a id="4389" class="Symbol">)</a>

<a id="4392" class="Comment">------------------------------------------------------------------------</a>
<a id="4465" class="Comment">-- Proofs for strict orders</a>

<a id="4494" class="Keyword">module</a> <a id="4501" href="Relation.Binary.Consequences.html#4501" class="Module">_</a> <a id="4503" class="Symbol">{</a><a id="4504" href="Relation.Binary.Consequences.html#4504" class="Bound Operator">_≈_</a> <a id="4508" class="Symbol">:</a> <a id="4510" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4514" href="Relation.Binary.Consequences.html#818" class="Generalizable">A</a> <a id="4516" href="Relation.Binary.Consequences.html#792" class="Generalizable">ℓ₁</a><a id="4518" class="Symbol">}</a> <a id="4520" class="Symbol">{</a><a id="4521" href="Relation.Binary.Consequences.html#4521" class="Bound Operator">_&lt;_</a> <a id="4525" class="Symbol">:</a> <a id="4527" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4531" href="Relation.Binary.Consequences.html#818" class="Generalizable">A</a> <a id="4533" href="Relation.Binary.Consequences.html#795" class="Generalizable">ℓ₂</a><a id="4535" class="Symbol">}</a> <a id="4537" class="Keyword">where</a>

  <a id="4546" href="Relation.Binary.Consequences.html#4546" class="Function">trans∧irr⇒asym</a> <a id="4561" class="Symbol">:</a> <a id="4563" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="4573" href="Relation.Binary.Consequences.html#4504" class="Bound Operator">_≈_</a> <a id="4577" class="Symbol">→</a> <a id="4579" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="4590" href="Relation.Binary.Consequences.html#4521" class="Bound Operator">_&lt;_</a> <a id="4594" class="Symbol">→</a>
                   <a id="4615" href="Relation.Binary.Definitions.html#2405" class="Function">Irreflexive</a> <a id="4627" href="Relation.Binary.Consequences.html#4504" class="Bound Operator">_≈_</a> <a id="4631" href="Relation.Binary.Consequences.html#4521" class="Bound Operator">_&lt;_</a> <a id="4635" class="Symbol">→</a> <a id="4637" href="Relation.Binary.Definitions.html#2517" class="Function">Asymmetric</a> <a id="4648" href="Relation.Binary.Consequences.html#4521" class="Bound Operator">_&lt;_</a>
  <a id="4654" href="Relation.Binary.Consequences.html#4546" class="Function">trans∧irr⇒asym</a> <a id="4669" href="Relation.Binary.Consequences.html#4669" class="Bound">refl</a> <a id="4674" href="Relation.Binary.Consequences.html#4674" class="Bound">trans</a> <a id="4680" href="Relation.Binary.Consequences.html#4680" class="Bound">irrefl</a> <a id="4687" href="Relation.Binary.Consequences.html#4687" class="Bound">x&lt;y</a> <a id="4691" href="Relation.Binary.Consequences.html#4691" class="Bound">y&lt;x</a> <a id="4695" class="Symbol">=</a>
    <a id="4701" href="Relation.Binary.Consequences.html#4680" class="Bound">irrefl</a> <a id="4708" href="Relation.Binary.Consequences.html#4669" class="Bound">refl</a> <a id="4713" class="Symbol">(</a><a id="4714" href="Relation.Binary.Consequences.html#4674" class="Bound">trans</a> <a id="4720" href="Relation.Binary.Consequences.html#4687" class="Bound">x&lt;y</a> <a id="4724" href="Relation.Binary.Consequences.html#4691" class="Bound">y&lt;x</a><a id="4727" class="Symbol">)</a>

  <a id="4732" href="Relation.Binary.Consequences.html#4732" class="Function">irr∧antisym⇒asym</a> <a id="4749" class="Symbol">:</a> <a id="4751" href="Relation.Binary.Definitions.html#2405" class="Function">Irreflexive</a> <a id="4763" href="Relation.Binary.Consequences.html#4504" class="Bound Operator">_≈_</a> <a id="4767" href="Relation.Binary.Consequences.html#4521" class="Bound Operator">_&lt;_</a> <a id="4771" class="Symbol">→</a> <a id="4773" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a> <a id="4787" href="Relation.Binary.Consequences.html#4504" class="Bound Operator">_≈_</a> <a id="4791" href="Relation.Binary.Consequences.html#4521" class="Bound Operator">_&lt;_</a> <a id="4795" class="Symbol">→</a>
                     <a id="4818" href="Relation.Binary.Definitions.html#2517" class="Function">Asymmetric</a> <a id="4829" href="Relation.Binary.Consequences.html#4521" class="Bound Operator">_&lt;_</a>
  <a id="4835" href="Relation.Binary.Consequences.html#4732" class="Function">irr∧antisym⇒asym</a> <a id="4852" href="Relation.Binary.Consequences.html#4852" class="Bound">irrefl</a> <a id="4859" href="Relation.Binary.Consequences.html#4859" class="Bound">antisym</a> <a id="4867" href="Relation.Binary.Consequences.html#4867" class="Bound">x&lt;y</a> <a id="4871" href="Relation.Binary.Consequences.html#4871" class="Bound">y&lt;x</a> <a id="4875" class="Symbol">=</a>
    <a id="4881" href="Relation.Binary.Consequences.html#4852" class="Bound">irrefl</a> <a id="4888" class="Symbol">(</a><a id="4889" href="Relation.Binary.Consequences.html#4859" class="Bound">antisym</a> <a id="4897" href="Relation.Binary.Consequences.html#4867" class="Bound">x&lt;y</a> <a id="4901" href="Relation.Binary.Consequences.html#4871" class="Bound">y&lt;x</a><a id="4904" class="Symbol">)</a> <a id="4906" href="Relation.Binary.Consequences.html#4867" class="Bound">x&lt;y</a>

  <a id="4913" href="Relation.Binary.Consequences.html#4913" class="Function">asym⇒antisym</a> <a id="4926" class="Symbol">:</a> <a id="4928" href="Relation.Binary.Definitions.html#2517" class="Function">Asymmetric</a> <a id="4939" href="Relation.Binary.Consequences.html#4521" class="Bound Operator">_&lt;_</a> <a id="4943" class="Symbol">→</a> <a id="4945" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a> <a id="4959" href="Relation.Binary.Consequences.html#4504" class="Bound Operator">_≈_</a> <a id="4963" href="Relation.Binary.Consequences.html#4521" class="Bound Operator">_&lt;_</a>
  <a id="4969" href="Relation.Binary.Consequences.html#4913" class="Function">asym⇒antisym</a> <a id="4982" href="Relation.Binary.Consequences.html#4982" class="Bound">asym</a> <a id="4987" href="Relation.Binary.Consequences.html#4987" class="Bound">x&lt;y</a> <a id="4991" href="Relation.Binary.Consequences.html#4991" class="Bound">y&lt;x</a> <a id="4995" class="Symbol">=</a> <a id="4997" href="Relation.Nullary.Negation.Core.html#1860" class="Function">contradiction</a> <a id="5011" href="Relation.Binary.Consequences.html#4991" class="Bound">y&lt;x</a> <a id="5015" class="Symbol">(</a><a id="5016" href="Relation.Binary.Consequences.html#4982" class="Bound">asym</a> <a id="5021" href="Relation.Binary.Consequences.html#4987" class="Bound">x&lt;y</a><a id="5024" class="Symbol">)</a>

  <a id="5029" href="Relation.Binary.Consequences.html#5029" class="Function">asym⇒irr</a> <a id="5038" class="Symbol">:</a> <a id="5040" href="Relation.Binary.Consequences.html#4521" class="Bound Operator">_&lt;_</a> <a id="5044" href="Relation.Binary.Definitions.html#5761" class="Function Operator">Respects₂</a> <a id="5054" href="Relation.Binary.Consequences.html#4504" class="Bound Operator">_≈_</a> <a id="5058" class="Symbol">→</a> <a id="5060" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="5070" href="Relation.Binary.Consequences.html#4504" class="Bound Operator">_≈_</a> <a id="5074" class="Symbol">→</a>
             <a id="5089" href="Relation.Binary.Definitions.html#2517" class="Function">Asymmetric</a> <a id="5100" href="Relation.Binary.Consequences.html#4521" class="Bound Operator">_&lt;_</a> <a id="5104" class="Symbol">→</a> <a id="5106" href="Relation.Binary.Definitions.html#2405" class="Function">Irreflexive</a> <a id="5118" href="Relation.Binary.Consequences.html#4504" class="Bound Operator">_≈_</a> <a id="5122" href="Relation.Binary.Consequences.html#4521" class="Bound Operator">_&lt;_</a>
  <a id="5128" href="Relation.Binary.Consequences.html#5029" class="Function">asym⇒irr</a> <a id="5137" class="Symbol">(</a><a id="5138" href="Relation.Binary.Consequences.html#5138" class="Bound">respʳ</a> <a id="5144" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5146" href="Relation.Binary.Consequences.html#5146" class="Bound">respˡ</a><a id="5151" class="Symbol">)</a> <a id="5153" href="Relation.Binary.Consequences.html#5153" class="Bound">sym</a> <a id="5157" href="Relation.Binary.Consequences.html#5157" class="Bound">asym</a> <a id="5162" class="Symbol">{</a><a id="5163" href="Relation.Binary.Consequences.html#5163" class="Bound">x</a><a id="5164" class="Symbol">}</a> <a id="5166" class="Symbol">{</a><a id="5167" href="Relation.Binary.Consequences.html#5167" class="Bound">y</a><a id="5168" class="Symbol">}</a> <a id="5170" href="Relation.Binary.Consequences.html#5170" class="Bound">x≈y</a> <a id="5174" href="Relation.Binary.Consequences.html#5174" class="Bound">x&lt;y</a> <a id="5178" class="Symbol">=</a>
    <a id="5184" href="Relation.Binary.Consequences.html#5157" class="Bound">asym</a> <a id="5189" href="Relation.Binary.Consequences.html#5174" class="Bound">x&lt;y</a> <a id="5193" class="Symbol">(</a><a id="5194" href="Relation.Binary.Consequences.html#5138" class="Bound">respʳ</a> <a id="5200" class="Symbol">(</a><a id="5201" href="Relation.Binary.Consequences.html#5153" class="Bound">sym</a> <a id="5205" href="Relation.Binary.Consequences.html#5170" class="Bound">x≈y</a><a id="5208" class="Symbol">)</a> <a id="5210" class="Symbol">(</a><a id="5211" href="Relation.Binary.Consequences.html#5146" class="Bound">respˡ</a> <a id="5217" href="Relation.Binary.Consequences.html#5170" class="Bound">x≈y</a> <a id="5221" href="Relation.Binary.Consequences.html#5174" class="Bound">x&lt;y</a><a id="5224" class="Symbol">))</a>

  <a id="5230" href="Relation.Binary.Consequences.html#5230" class="Function">tri⇒asym</a> <a id="5239" class="Symbol">:</a> <a id="5241" href="Relation.Binary.Definitions.html#3208" class="Function">Trichotomous</a> <a id="5254" href="Relation.Binary.Consequences.html#4504" class="Bound Operator">_≈_</a> <a id="5258" href="Relation.Binary.Consequences.html#4521" class="Bound Operator">_&lt;_</a> <a id="5262" class="Symbol">→</a> <a id="5264" href="Relation.Binary.Definitions.html#2517" class="Function">Asymmetric</a> <a id="5275" href="Relation.Binary.Consequences.html#4521" class="Bound Operator">_&lt;_</a>
  <a id="5281" href="Relation.Binary.Consequences.html#5230" class="Function">tri⇒asym</a> <a id="5290" href="Relation.Binary.Consequences.html#5290" class="Bound">tri</a> <a id="5294" class="Symbol">{</a><a id="5295" href="Relation.Binary.Consequences.html#5295" class="Bound">x</a><a id="5296" class="Symbol">}</a> <a id="5298" class="Symbol">{</a><a id="5299" href="Relation.Binary.Consequences.html#5299" class="Bound">y</a><a id="5300" class="Symbol">}</a> <a id="5302" href="Relation.Binary.Consequences.html#5302" class="Bound">x&lt;y</a> <a id="5306" href="Relation.Binary.Consequences.html#5306" class="Bound">x&gt;y</a> <a id="5310" class="Keyword">with</a> <a id="5315" href="Relation.Binary.Consequences.html#5290" class="Bound">tri</a> <a id="5319" href="Relation.Binary.Consequences.html#5295" class="Bound">x</a> <a id="5321" href="Relation.Binary.Consequences.html#5299" class="Bound">y</a>
  <a id="5325" class="Symbol">...</a> <a id="5329" class="Symbol">|</a> <a id="5331" href="Relation.Binary.Definitions.html#3031" class="InductiveConstructor">tri&lt;</a> <a id="5336" class="Symbol">_</a>   <a id="5340" class="Symbol">_</a> <a id="5342" href="Relation.Binary.Consequences.html#5342" class="Bound">x≯y</a> <a id="5346" class="Symbol">=</a> <a id="5348" href="Relation.Binary.Consequences.html#5342" class="Bound">x≯y</a> <a id="5352" class="Bound">x&gt;y</a>
  <a id="5358" class="Symbol">...</a> <a id="5362" class="Symbol">|</a> <a id="5364" href="Relation.Binary.Definitions.html#3085" class="InductiveConstructor">tri≈</a> <a id="5369" class="Symbol">_</a>   <a id="5373" class="Symbol">_</a> <a id="5375" href="Relation.Binary.Consequences.html#5375" class="Bound">x≯y</a> <a id="5379" class="Symbol">=</a> <a id="5381" href="Relation.Binary.Consequences.html#5375" class="Bound">x≯y</a> <a id="5385" class="Bound">x&gt;y</a>
  <a id="5391" class="Symbol">...</a> <a id="5395" class="Symbol">|</a> <a id="5397" href="Relation.Binary.Definitions.html#3139" class="InductiveConstructor">tri&gt;</a> <a id="5402" href="Relation.Binary.Consequences.html#5402" class="Bound">x≮y</a> <a id="5406" class="Symbol">_</a> <a id="5408" class="Symbol">_</a>   <a id="5412" class="Symbol">=</a> <a id="5414" href="Relation.Binary.Consequences.html#5402" class="Bound">x≮y</a> <a id="5418" class="Bound">x&lt;y</a>

  <a id="5425" href="Relation.Binary.Consequences.html#5425" class="Function">tri⇒irr</a> <a id="5433" class="Symbol">:</a> <a id="5435" href="Relation.Binary.Definitions.html#3208" class="Function">Trichotomous</a> <a id="5448" href="Relation.Binary.Consequences.html#4504" class="Bound Operator">_≈_</a> <a id="5452" href="Relation.Binary.Consequences.html#4521" class="Bound Operator">_&lt;_</a> <a id="5456" class="Symbol">→</a> <a id="5458" href="Relation.Binary.Definitions.html#2405" class="Function">Irreflexive</a> <a id="5470" href="Relation.Binary.Consequences.html#4504" class="Bound Operator">_≈_</a> <a id="5474" href="Relation.Binary.Consequences.html#4521" class="Bound Operator">_&lt;_</a>
  <a id="5480" href="Relation.Binary.Consequences.html#5425" class="Function">tri⇒irr</a> <a id="5488" href="Relation.Binary.Consequences.html#5488" class="Bound">compare</a> <a id="5496" class="Symbol">{</a><a id="5497" href="Relation.Binary.Consequences.html#5497" class="Bound">x</a><a id="5498" class="Symbol">}</a> <a id="5500" class="Symbol">{</a><a id="5501" href="Relation.Binary.Consequences.html#5501" class="Bound">y</a><a id="5502" class="Symbol">}</a> <a id="5504" href="Relation.Binary.Consequences.html#5504" class="Bound">x≈y</a> <a id="5508" href="Relation.Binary.Consequences.html#5508" class="Bound">x&lt;y</a> <a id="5512" class="Keyword">with</a> <a id="5517" href="Relation.Binary.Consequences.html#5488" class="Bound">compare</a> <a id="5525" href="Relation.Binary.Consequences.html#5497" class="Bound">x</a> <a id="5527" href="Relation.Binary.Consequences.html#5501" class="Bound">y</a>
  <a id="5531" class="Symbol">...</a> <a id="5535" class="Symbol">|</a> <a id="5537" href="Relation.Binary.Definitions.html#3031" class="InductiveConstructor">tri&lt;</a> <a id="5542" class="Symbol">_</a>   <a id="5546" href="Relation.Binary.Consequences.html#5546" class="Bound">x≉y</a> <a id="5550" href="Relation.Binary.Consequences.html#5550" class="Bound">y≮x</a> <a id="5554" class="Symbol">=</a> <a id="5556" href="Relation.Binary.Consequences.html#5546" class="Bound">x≉y</a> <a id="5560" class="Bound">x≈y</a>
  <a id="5566" class="Symbol">...</a> <a id="5570" class="Symbol">|</a> <a id="5572" href="Relation.Binary.Definitions.html#3139" class="InductiveConstructor">tri&gt;</a> <a id="5577" href="Relation.Binary.Consequences.html#5577" class="Bound">x≮y</a> <a id="5581" href="Relation.Binary.Consequences.html#5581" class="Bound">x≉y</a> <a id="5585" href="Relation.Binary.Consequences.html#5585" class="Bound">y&lt;x</a> <a id="5589" class="Symbol">=</a> <a id="5591" href="Relation.Binary.Consequences.html#5581" class="Bound">x≉y</a> <a id="5595" class="Bound">x≈y</a>
  <a id="5601" class="Symbol">...</a> <a id="5605" class="Symbol">|</a> <a id="5607" href="Relation.Binary.Definitions.html#3085" class="InductiveConstructor">tri≈</a> <a id="5612" href="Relation.Binary.Consequences.html#5612" class="Bound">x≮y</a> <a id="5616" class="Symbol">_</a>   <a id="5620" href="Relation.Binary.Consequences.html#5620" class="Bound">y≮x</a> <a id="5624" class="Symbol">=</a> <a id="5626" href="Relation.Binary.Consequences.html#5612" class="Bound">x≮y</a> <a id="5630" class="Bound">x&lt;y</a>

  <a id="5637" href="Relation.Binary.Consequences.html#5637" class="Function">tri⇒dec≈</a> <a id="5646" class="Symbol">:</a> <a id="5648" href="Relation.Binary.Definitions.html#3208" class="Function">Trichotomous</a> <a id="5661" href="Relation.Binary.Consequences.html#4504" class="Bound Operator">_≈_</a> <a id="5665" href="Relation.Binary.Consequences.html#4521" class="Bound Operator">_&lt;_</a> <a id="5669" class="Symbol">→</a> <a id="5671" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="5681" href="Relation.Binary.Consequences.html#4504" class="Bound Operator">_≈_</a>
  <a id="5687" href="Relation.Binary.Consequences.html#5637" class="Function">tri⇒dec≈</a> <a id="5696" href="Relation.Binary.Consequences.html#5696" class="Bound">compare</a> <a id="5704" href="Relation.Binary.Consequences.html#5704" class="Bound">x</a> <a id="5706" href="Relation.Binary.Consequences.html#5706" class="Bound">y</a> <a id="5708" class="Keyword">with</a> <a id="5713" href="Relation.Binary.Consequences.html#5696" class="Bound">compare</a> <a id="5721" href="Relation.Binary.Consequences.html#5704" class="Bound">x</a> <a id="5723" href="Relation.Binary.Consequences.html#5706" class="Bound">y</a>
  <a id="5727" class="Symbol">...</a> <a id="5731" class="Symbol">|</a> <a id="5733" href="Relation.Binary.Definitions.html#3031" class="InductiveConstructor">tri&lt;</a> <a id="5738" class="Symbol">_</a> <a id="5740" href="Relation.Binary.Consequences.html#5740" class="Bound">x≉y</a> <a id="5744" class="Symbol">_</a> <a id="5746" class="Symbol">=</a> <a id="5748" href="Relation.Nullary.Decidable.Core.html#2142" class="InductiveConstructor">no</a>  <a id="5752" href="Relation.Binary.Consequences.html#5740" class="Bound">x≉y</a>
  <a id="5758" class="Symbol">...</a> <a id="5762" class="Symbol">|</a> <a id="5764" href="Relation.Binary.Definitions.html#3085" class="InductiveConstructor">tri≈</a> <a id="5769" class="Symbol">_</a> <a id="5771" href="Relation.Binary.Consequences.html#5771" class="Bound">x≈y</a> <a id="5775" class="Symbol">_</a> <a id="5777" class="Symbol">=</a> <a id="5779" href="Relation.Nullary.Decidable.Core.html#2105" class="InductiveConstructor">yes</a> <a id="5783" href="Relation.Binary.Consequences.html#5771" class="Bound">x≈y</a>
  <a id="5789" class="Symbol">...</a> <a id="5793" class="Symbol">|</a> <a id="5795" href="Relation.Binary.Definitions.html#3139" class="InductiveConstructor">tri&gt;</a> <a id="5800" class="Symbol">_</a> <a id="5802" href="Relation.Binary.Consequences.html#5802" class="Bound">x≉y</a> <a id="5806" class="Symbol">_</a> <a id="5808" class="Symbol">=</a> <a id="5810" href="Relation.Nullary.Decidable.Core.html#2142" class="InductiveConstructor">no</a>  <a id="5814" href="Relation.Binary.Consequences.html#5802" class="Bound">x≉y</a>

  <a id="5821" href="Relation.Binary.Consequences.html#5821" class="Function">tri⇒dec&lt;</a> <a id="5830" class="Symbol">:</a> <a id="5832" href="Relation.Binary.Definitions.html#3208" class="Function">Trichotomous</a> <a id="5845" href="Relation.Binary.Consequences.html#4504" class="Bound Operator">_≈_</a> <a id="5849" href="Relation.Binary.Consequences.html#4521" class="Bound Operator">_&lt;_</a> <a id="5853" class="Symbol">→</a> <a id="5855" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="5865" href="Relation.Binary.Consequences.html#4521" class="Bound Operator">_&lt;_</a>
  <a id="5871" href="Relation.Binary.Consequences.html#5821" class="Function">tri⇒dec&lt;</a> <a id="5880" href="Relation.Binary.Consequences.html#5880" class="Bound">compare</a> <a id="5888" href="Relation.Binary.Consequences.html#5888" class="Bound">x</a> <a id="5890" href="Relation.Binary.Consequences.html#5890" class="Bound">y</a> <a id="5892" class="Keyword">with</a> <a id="5897" href="Relation.Binary.Consequences.html#5880" class="Bound">compare</a> <a id="5905" href="Relation.Binary.Consequences.html#5888" class="Bound">x</a> <a id="5907" href="Relation.Binary.Consequences.html#5890" class="Bound">y</a>
  <a id="5911" class="Symbol">...</a> <a id="5915" class="Symbol">|</a> <a id="5917" href="Relation.Binary.Definitions.html#3031" class="InductiveConstructor">tri&lt;</a> <a id="5922" href="Relation.Binary.Consequences.html#5922" class="Bound">x&lt;y</a> <a id="5926" class="Symbol">_</a> <a id="5928" class="Symbol">_</a> <a id="5930" class="Symbol">=</a> <a id="5932" href="Relation.Nullary.Decidable.Core.html#2105" class="InductiveConstructor">yes</a> <a id="5936" href="Relation.Binary.Consequences.html#5922" class="Bound">x&lt;y</a>
  <a id="5942" class="Symbol">...</a> <a id="5946" class="Symbol">|</a> <a id="5948" href="Relation.Binary.Definitions.html#3085" class="InductiveConstructor">tri≈</a> <a id="5953" href="Relation.Binary.Consequences.html#5953" class="Bound">x≮y</a> <a id="5957" class="Symbol">_</a> <a id="5959" class="Symbol">_</a> <a id="5961" class="Symbol">=</a> <a id="5963" href="Relation.Nullary.Decidable.Core.html#2142" class="InductiveConstructor">no</a>  <a id="5967" href="Relation.Binary.Consequences.html#5953" class="Bound">x≮y</a>
  <a id="5973" class="Symbol">...</a> <a id="5977" class="Symbol">|</a> <a id="5979" href="Relation.Binary.Definitions.html#3139" class="InductiveConstructor">tri&gt;</a> <a id="5984" href="Relation.Binary.Consequences.html#5984" class="Bound">x≮y</a> <a id="5988" class="Symbol">_</a> <a id="5990" class="Symbol">_</a> <a id="5992" class="Symbol">=</a> <a id="5994" href="Relation.Nullary.Decidable.Core.html#2142" class="InductiveConstructor">no</a>  <a id="5998" href="Relation.Binary.Consequences.html#5984" class="Bound">x≮y</a>

  <a id="6005" href="Relation.Binary.Consequences.html#6005" class="Function">trans∧tri⇒respʳ</a> <a id="6021" class="Symbol">:</a> <a id="6023" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="6033" href="Relation.Binary.Consequences.html#4504" class="Bound Operator">_≈_</a> <a id="6037" class="Symbol">→</a> <a id="6039" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="6050" href="Relation.Binary.Consequences.html#4504" class="Bound Operator">_≈_</a> <a id="6054" class="Symbol">→</a>
                    <a id="6076" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="6087" href="Relation.Binary.Consequences.html#4521" class="Bound Operator">_&lt;_</a> <a id="6091" class="Symbol">→</a> <a id="6093" href="Relation.Binary.Definitions.html#3208" class="Function">Trichotomous</a> <a id="6106" href="Relation.Binary.Consequences.html#4504" class="Bound Operator">_≈_</a> <a id="6110" href="Relation.Binary.Consequences.html#4521" class="Bound Operator">_&lt;_</a> <a id="6114" class="Symbol">→</a>
                    <a id="6136" href="Relation.Binary.Consequences.html#4521" class="Bound Operator">_&lt;_</a> <a id="6140" href="Relation.Binary.Definitions.html#5433" class="Function Operator">Respectsʳ</a> <a id="6150" href="Relation.Binary.Consequences.html#4504" class="Bound Operator">_≈_</a>
  <a id="6156" href="Relation.Binary.Consequences.html#6005" class="Function">trans∧tri⇒respʳ</a> <a id="6172" href="Relation.Binary.Consequences.html#6172" class="Bound">sym</a> <a id="6176" href="Relation.Binary.Consequences.html#6176" class="Bound">≈-tr</a> <a id="6181" href="Relation.Binary.Consequences.html#6181" class="Bound">&lt;-tr</a> <a id="6186" href="Relation.Binary.Consequences.html#6186" class="Bound">tri</a> <a id="6190" class="Symbol">{</a><a id="6191" href="Relation.Binary.Consequences.html#6191" class="Bound">x</a><a id="6192" class="Symbol">}</a> <a id="6194" class="Symbol">{</a><a id="6195" href="Relation.Binary.Consequences.html#6195" class="Bound">y</a><a id="6196" class="Symbol">}</a> <a id="6198" class="Symbol">{</a><a id="6199" href="Relation.Binary.Consequences.html#6199" class="Bound">z</a><a id="6200" class="Symbol">}</a> <a id="6202" href="Relation.Binary.Consequences.html#6202" class="Bound">y≈z</a> <a id="6206" href="Relation.Binary.Consequences.html#6206" class="Bound">x&lt;y</a> <a id="6210" class="Keyword">with</a> <a id="6215" href="Relation.Binary.Consequences.html#6186" class="Bound">tri</a> <a id="6219" href="Relation.Binary.Consequences.html#6191" class="Bound">x</a> <a id="6221" href="Relation.Binary.Consequences.html#6199" class="Bound">z</a>
  <a id="6225" class="Symbol">...</a> <a id="6229" class="Symbol">|</a> <a id="6231" href="Relation.Binary.Definitions.html#3031" class="InductiveConstructor">tri&lt;</a> <a id="6236" href="Relation.Binary.Consequences.html#6236" class="Bound">x&lt;z</a> <a id="6240" class="Symbol">_</a> <a id="6242" class="Symbol">_</a> <a id="6244" class="Symbol">=</a> <a id="6246" href="Relation.Binary.Consequences.html#6236" class="Bound">x&lt;z</a>
  <a id="6252" class="Symbol">...</a> <a id="6256" class="Symbol">|</a> <a id="6258" href="Relation.Binary.Definitions.html#3085" class="InductiveConstructor">tri≈</a> <a id="6263" class="Symbol">_</a> <a id="6265" href="Relation.Binary.Consequences.html#6265" class="Bound">x≈z</a> <a id="6269" class="Symbol">_</a> <a id="6271" class="Symbol">=</a> <a id="6273" href="Relation.Nullary.Negation.Core.html#1860" class="Function">contradiction</a> <a id="6287" class="Bound">x&lt;y</a> <a id="6291" class="Symbol">(</a><a id="6292" href="Relation.Binary.Consequences.html#5425" class="Function">tri⇒irr</a> <a id="6300" class="Bound">tri</a> <a id="6304" class="Symbol">(</a><a id="6305" class="Bound">≈-tr</a> <a id="6310" href="Relation.Binary.Consequences.html#6265" class="Bound">x≈z</a> <a id="6314" class="Symbol">(</a><a id="6315" class="Bound">sym</a> <a id="6319" class="Bound">y≈z</a><a id="6322" class="Symbol">)))</a>
  <a id="6328" class="Symbol">...</a> <a id="6332" class="Symbol">|</a> <a id="6334" href="Relation.Binary.Definitions.html#3139" class="InductiveConstructor">tri&gt;</a> <a id="6339" class="Symbol">_</a> <a id="6341" class="Symbol">_</a> <a id="6343" href="Relation.Binary.Consequences.html#6343" class="Bound">z&lt;x</a> <a id="6347" class="Symbol">=</a> <a id="6349" href="Relation.Nullary.Negation.Core.html#1860" class="Function">contradiction</a> <a id="6363" class="Symbol">(</a><a id="6364" class="Bound">&lt;-tr</a> <a id="6369" href="Relation.Binary.Consequences.html#6343" class="Bound">z&lt;x</a> <a id="6373" class="Bound">x&lt;y</a><a id="6376" class="Symbol">)</a> <a id="6378" class="Symbol">(</a><a id="6379" href="Relation.Binary.Consequences.html#5425" class="Function">tri⇒irr</a> <a id="6387" class="Bound">tri</a> <a id="6391" class="Symbol">(</a><a id="6392" class="Bound">sym</a> <a id="6396" class="Bound">y≈z</a><a id="6399" class="Symbol">))</a>

  <a id="6405" href="Relation.Binary.Consequences.html#6405" class="Function">trans∧tri⇒respˡ</a> <a id="6421" class="Symbol">:</a> <a id="6423" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="6434" href="Relation.Binary.Consequences.html#4504" class="Bound Operator">_≈_</a> <a id="6438" class="Symbol">→</a>
                    <a id="6460" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="6471" href="Relation.Binary.Consequences.html#4521" class="Bound Operator">_&lt;_</a> <a id="6475" class="Symbol">→</a> <a id="6477" href="Relation.Binary.Definitions.html#3208" class="Function">Trichotomous</a> <a id="6490" href="Relation.Binary.Consequences.html#4504" class="Bound Operator">_≈_</a> <a id="6494" href="Relation.Binary.Consequences.html#4521" class="Bound Operator">_&lt;_</a> <a id="6498" class="Symbol">→</a>
                    <a id="6520" href="Relation.Binary.Consequences.html#4521" class="Bound Operator">_&lt;_</a> <a id="6524" href="Relation.Binary.Definitions.html#5598" class="Function Operator">Respectsˡ</a> <a id="6534" href="Relation.Binary.Consequences.html#4504" class="Bound Operator">_≈_</a>
  <a id="6540" href="Relation.Binary.Consequences.html#6405" class="Function">trans∧tri⇒respˡ</a> <a id="6556" href="Relation.Binary.Consequences.html#6556" class="Bound">≈-tr</a> <a id="6561" href="Relation.Binary.Consequences.html#6561" class="Bound">&lt;-tr</a> <a id="6566" href="Relation.Binary.Consequences.html#6566" class="Bound">tri</a> <a id="6570" class="Symbol">{</a><a id="6571" href="Relation.Binary.Consequences.html#6571" class="Bound">z</a><a id="6572" class="Symbol">}</a> <a id="6574" class="Symbol">{_}</a> <a id="6578" class="Symbol">{</a><a id="6579" href="Relation.Binary.Consequences.html#6579" class="Bound">y</a><a id="6580" class="Symbol">}</a> <a id="6582" href="Relation.Binary.Consequences.html#6582" class="Bound">x≈y</a> <a id="6586" href="Relation.Binary.Consequences.html#6586" class="Bound">x&lt;z</a> <a id="6590" class="Keyword">with</a> <a id="6595" href="Relation.Binary.Consequences.html#6566" class="Bound">tri</a> <a id="6599" href="Relation.Binary.Consequences.html#6579" class="Bound">y</a> <a id="6601" href="Relation.Binary.Consequences.html#6571" class="Bound">z</a>
  <a id="6605" class="Symbol">...</a> <a id="6609" class="Symbol">|</a> <a id="6611" href="Relation.Binary.Definitions.html#3031" class="InductiveConstructor">tri&lt;</a> <a id="6616" href="Relation.Binary.Consequences.html#6616" class="Bound">y&lt;z</a> <a id="6620" class="Symbol">_</a> <a id="6622" class="Symbol">_</a> <a id="6624" class="Symbol">=</a> <a id="6626" href="Relation.Binary.Consequences.html#6616" class="Bound">y&lt;z</a>
  <a id="6632" class="Symbol">...</a> <a id="6636" class="Symbol">|</a> <a id="6638" href="Relation.Binary.Definitions.html#3085" class="InductiveConstructor">tri≈</a> <a id="6643" class="Symbol">_</a> <a id="6645" href="Relation.Binary.Consequences.html#6645" class="Bound">y≈z</a> <a id="6649" class="Symbol">_</a> <a id="6651" class="Symbol">=</a> <a id="6653" href="Relation.Nullary.Negation.Core.html#1860" class="Function">contradiction</a> <a id="6667" class="Bound">x&lt;z</a> <a id="6671" class="Symbol">(</a><a id="6672" href="Relation.Binary.Consequences.html#5425" class="Function">tri⇒irr</a> <a id="6680" class="Bound">tri</a> <a id="6684" class="Symbol">(</a><a id="6685" class="Bound">≈-tr</a> <a id="6690" class="Bound">x≈y</a> <a id="6694" href="Relation.Binary.Consequences.html#6645" class="Bound">y≈z</a><a id="6697" class="Symbol">))</a>
  <a id="6702" class="Symbol">...</a> <a id="6706" class="Symbol">|</a> <a id="6708" href="Relation.Binary.Definitions.html#3139" class="InductiveConstructor">tri&gt;</a> <a id="6713" class="Symbol">_</a> <a id="6715" class="Symbol">_</a> <a id="6717" href="Relation.Binary.Consequences.html#6717" class="Bound">z&lt;y</a> <a id="6721" class="Symbol">=</a> <a id="6723" href="Relation.Nullary.Negation.Core.html#1860" class="Function">contradiction</a> <a id="6737" class="Symbol">(</a><a id="6738" class="Bound">&lt;-tr</a> <a id="6743" class="Bound">x&lt;z</a> <a id="6747" href="Relation.Binary.Consequences.html#6717" class="Bound">z&lt;y</a><a id="6750" class="Symbol">)</a> <a id="6752" class="Symbol">(</a><a id="6753" href="Relation.Binary.Consequences.html#5425" class="Function">tri⇒irr</a> <a id="6761" class="Bound">tri</a> <a id="6765" class="Bound">x≈y</a><a id="6768" class="Symbol">)</a>

  <a id="6773" href="Relation.Binary.Consequences.html#6773" class="Function">trans∧tri⇒resp</a> <a id="6788" class="Symbol">:</a> <a id="6790" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="6800" href="Relation.Binary.Consequences.html#4504" class="Bound Operator">_≈_</a> <a id="6804" class="Symbol">→</a> <a id="6806" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="6817" href="Relation.Binary.Consequences.html#4504" class="Bound Operator">_≈_</a> <a id="6821" class="Symbol">→</a>
                   <a id="6842" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="6853" href="Relation.Binary.Consequences.html#4521" class="Bound Operator">_&lt;_</a> <a id="6857" class="Symbol">→</a> <a id="6859" href="Relation.Binary.Definitions.html#3208" class="Function">Trichotomous</a> <a id="6872" href="Relation.Binary.Consequences.html#4504" class="Bound Operator">_≈_</a> <a id="6876" href="Relation.Binary.Consequences.html#4521" class="Bound Operator">_&lt;_</a> <a id="6880" class="Symbol">→</a>
                   <a id="6901" href="Relation.Binary.Consequences.html#4521" class="Bound Operator">_&lt;_</a> <a id="6905" href="Relation.Binary.Definitions.html#5761" class="Function Operator">Respects₂</a> <a id="6915" href="Relation.Binary.Consequences.html#4504" class="Bound Operator">_≈_</a>
  <a id="6921" href="Relation.Binary.Consequences.html#6773" class="Function">trans∧tri⇒resp</a> <a id="6936" href="Relation.Binary.Consequences.html#6936" class="Bound">sym</a> <a id="6940" href="Relation.Binary.Consequences.html#6940" class="Bound">≈-tr</a> <a id="6945" href="Relation.Binary.Consequences.html#6945" class="Bound">&lt;-tr</a> <a id="6950" href="Relation.Binary.Consequences.html#6950" class="Bound">tri</a> <a id="6954" class="Symbol">=</a>
    <a id="6960" href="Relation.Binary.Consequences.html#6005" class="Function">trans∧tri⇒respʳ</a> <a id="6976" href="Relation.Binary.Consequences.html#6936" class="Bound">sym</a> <a id="6980" href="Relation.Binary.Consequences.html#6940" class="Bound">≈-tr</a> <a id="6985" href="Relation.Binary.Consequences.html#6945" class="Bound">&lt;-tr</a> <a id="6990" href="Relation.Binary.Consequences.html#6950" class="Bound">tri</a> <a id="6994" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
    <a id="7000" href="Relation.Binary.Consequences.html#6405" class="Function">trans∧tri⇒respˡ</a> <a id="7016" href="Relation.Binary.Consequences.html#6940" class="Bound">≈-tr</a> <a id="7021" href="Relation.Binary.Consequences.html#6945" class="Bound">&lt;-tr</a> <a id="7026" href="Relation.Binary.Consequences.html#6950" class="Bound">tri</a>

<a id="7031" class="Comment">------------------------------------------------------------------------</a>
<a id="7104" class="Comment">-- Without Loss of Generality</a>

<a id="7135" class="Keyword">module</a> <a id="7142" href="Relation.Binary.Consequences.html#7142" class="Module">_</a>  <a id="7145" class="Symbol">{</a><a id="7146" href="Relation.Binary.Consequences.html#7146" class="Bound Operator">_R_</a> <a id="7150" class="Symbol">:</a> <a id="7152" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="7156" href="Relation.Binary.Consequences.html#818" class="Generalizable">A</a> <a id="7158" href="Relation.Binary.Consequences.html#792" class="Generalizable">ℓ₁</a><a id="7160" class="Symbol">}</a> <a id="7162" class="Symbol">{</a><a id="7163" href="Relation.Binary.Consequences.html#7163" class="Bound">Q</a> <a id="7165" class="Symbol">:</a> <a id="7167" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="7171" href="Relation.Binary.Consequences.html#818" class="Generalizable">A</a> <a id="7173" href="Relation.Binary.Consequences.html#795" class="Generalizable">ℓ₂</a><a id="7175" class="Symbol">}</a> <a id="7177" class="Keyword">where</a>

  <a id="7186" href="Relation.Binary.Consequences.html#7186" class="Function">wlog</a> <a id="7191" class="Symbol">:</a> <a id="7193" href="Relation.Binary.Definitions.html#2837" class="Function">Total</a> <a id="7199" href="Relation.Binary.Consequences.html#7146" class="Bound Operator">_R_</a> <a id="7203" class="Symbol">→</a> <a id="7205" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="7215" href="Relation.Binary.Consequences.html#7163" class="Bound">Q</a> <a id="7217" class="Symbol">→</a>
         <a id="7228" class="Symbol">(∀</a> <a id="7231" href="Relation.Binary.Consequences.html#7231" class="Bound">a</a> <a id="7233" href="Relation.Binary.Consequences.html#7233" class="Bound">b</a> <a id="7235" class="Symbol">→</a> <a id="7237" href="Relation.Binary.Consequences.html#7231" class="Bound">a</a> <a id="7239" href="Relation.Binary.Consequences.html#7146" class="Bound Operator">R</a> <a id="7241" href="Relation.Binary.Consequences.html#7233" class="Bound">b</a> <a id="7243" class="Symbol">→</a> <a id="7245" href="Relation.Binary.Consequences.html#7163" class="Bound">Q</a> <a id="7247" href="Relation.Binary.Consequences.html#7231" class="Bound">a</a> <a id="7249" href="Relation.Binary.Consequences.html#7233" class="Bound">b</a><a id="7250" class="Symbol">)</a> <a id="7252" class="Symbol">→</a>
         <a id="7263" class="Symbol">∀</a> <a id="7265" href="Relation.Binary.Consequences.html#7265" class="Bound">a</a> <a id="7267" href="Relation.Binary.Consequences.html#7267" class="Bound">b</a> <a id="7269" class="Symbol">→</a> <a id="7271" href="Relation.Binary.Consequences.html#7163" class="Bound">Q</a> <a id="7273" href="Relation.Binary.Consequences.html#7265" class="Bound">a</a> <a id="7275" href="Relation.Binary.Consequences.html#7267" class="Bound">b</a>
  <a id="7279" href="Relation.Binary.Consequences.html#7186" class="Function">wlog</a> <a id="7284" href="Relation.Binary.Consequences.html#7284" class="Bound">r-total</a> <a id="7292" href="Relation.Binary.Consequences.html#7292" class="Bound">q-sym</a> <a id="7298" href="Relation.Binary.Consequences.html#7298" class="Bound">prf</a> <a id="7302" href="Relation.Binary.Consequences.html#7302" class="Bound">a</a> <a id="7304" href="Relation.Binary.Consequences.html#7304" class="Bound">b</a> <a id="7306" class="Keyword">with</a> <a id="7311" href="Relation.Binary.Consequences.html#7284" class="Bound">r-total</a> <a id="7319" href="Relation.Binary.Consequences.html#7302" class="Bound">a</a> <a id="7321" href="Relation.Binary.Consequences.html#7304" class="Bound">b</a>
  <a id="7325" class="Symbol">...</a> <a id="7329" class="Symbol">|</a> <a id="7331" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="7336" href="Relation.Binary.Consequences.html#7336" class="Bound">aRb</a> <a id="7340" class="Symbol">=</a> <a id="7342" class="Bound">prf</a> <a id="7346" class="Bound">a</a> <a id="7348" class="Bound">b</a> <a id="7350" href="Relation.Binary.Consequences.html#7336" class="Bound">aRb</a>
  <a id="7356" class="Symbol">...</a> <a id="7360" class="Symbol">|</a> <a id="7362" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="7367" href="Relation.Binary.Consequences.html#7367" class="Bound">bRa</a> <a id="7371" class="Symbol">=</a> <a id="7373" class="Bound">q-sym</a> <a id="7379" class="Symbol">(</a><a id="7380" class="Bound">prf</a> <a id="7384" class="Bound">b</a> <a id="7386" class="Bound">a</a> <a id="7388" href="Relation.Binary.Consequences.html#7367" class="Bound">bRa</a><a id="7391" class="Symbol">)</a>

<a id="7394" class="Comment">------------------------------------------------------------------------</a>
<a id="7467" class="Comment">-- Other proofs</a>

<a id="7484" class="Keyword">module</a> <a id="7491" href="Relation.Binary.Consequences.html#7491" class="Module">_</a> <a id="7493" class="Symbol">{</a><a id="7494" href="Relation.Binary.Consequences.html#7494" class="Bound">R</a> <a id="7496" class="Symbol">:</a> <a id="7498" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="7502" href="Relation.Binary.Consequences.html#818" class="Generalizable">A</a> <a id="7504" href="Relation.Binary.Consequences.html#820" class="Generalizable">B</a> <a id="7506" href="Relation.Binary.Consequences.html#804" class="Generalizable">p</a><a id="7507" class="Symbol">}</a> <a id="7509" class="Keyword">where</a>

  <a id="7518" href="Relation.Binary.Consequences.html#7518" class="Function">dec⇒weaklyDec</a> <a id="7532" class="Symbol">:</a> <a id="7534" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="7544" href="Relation.Binary.Consequences.html#7494" class="Bound">R</a> <a id="7546" class="Symbol">→</a> <a id="7548" href="Relation.Binary.Definitions.html#6712" class="Function">WeaklyDecidable</a> <a id="7564" href="Relation.Binary.Consequences.html#7494" class="Bound">R</a>
  <a id="7568" href="Relation.Binary.Consequences.html#7518" class="Function">dec⇒weaklyDec</a> <a id="7582" href="Relation.Binary.Consequences.html#7582" class="Bound">dec</a> <a id="7586" href="Relation.Binary.Consequences.html#7586" class="Bound">x</a> <a id="7588" href="Relation.Binary.Consequences.html#7588" class="Bound">y</a> <a id="7590" class="Symbol">=</a> <a id="7592" href="Relation.Nullary.Decidable.Core.html#3947" class="Function">dec⇒maybe</a> <a id="7602" class="Symbol">(</a><a id="7603" href="Relation.Binary.Consequences.html#7582" class="Bound">dec</a> <a id="7607" href="Relation.Binary.Consequences.html#7586" class="Bound">x</a> <a id="7609" href="Relation.Binary.Consequences.html#7588" class="Bound">y</a><a id="7610" class="Symbol">)</a>

  <a id="7615" href="Relation.Binary.Consequences.html#7615" class="Function">dec⇒recomputable</a> <a id="7632" class="Symbol">:</a> <a id="7634" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="7644" href="Relation.Binary.Consequences.html#7494" class="Bound">R</a> <a id="7646" class="Symbol">→</a> <a id="7648" href="Relation.Binary.Definitions.html#6428" class="Function">Recomputable</a> <a id="7661" href="Relation.Binary.Consequences.html#7494" class="Bound">R</a>
  <a id="7665" href="Relation.Binary.Consequences.html#7615" class="Function">dec⇒recomputable</a> <a id="7682" href="Relation.Binary.Consequences.html#7682" class="Bound">dec</a> <a id="7686" class="Symbol">{</a><a id="7687" href="Relation.Binary.Consequences.html#7687" class="Bound">a</a><a id="7688" class="Symbol">}</a> <a id="7690" class="Symbol">{</a><a id="7691" href="Relation.Binary.Consequences.html#7691" class="Bound">b</a><a id="7692" class="Symbol">}</a> <a id="7694" class="Symbol">=</a> <a id="7696" href="Relation.Nullary.Decidable.Core.html#2686" class="Function">recompute</a> <a id="7706" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="7708" href="Relation.Binary.Consequences.html#7682" class="Bound">dec</a> <a id="7712" href="Relation.Binary.Consequences.html#7687" class="Bound">a</a> <a id="7714" href="Relation.Binary.Consequences.html#7691" class="Bound">b</a>

<a id="7717" class="Keyword">module</a> <a id="7724" href="Relation.Binary.Consequences.html#7724" class="Module">_</a> <a id="7726" class="Symbol">{</a><a id="7727" href="Relation.Binary.Consequences.html#7727" class="Bound">R</a> <a id="7729" class="Symbol">:</a> <a id="7731" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="7735" href="Relation.Binary.Consequences.html#818" class="Generalizable">A</a> <a id="7737" href="Relation.Binary.Consequences.html#820" class="Generalizable">B</a> <a id="7739" href="Relation.Binary.Consequences.html#792" class="Generalizable">ℓ₁</a><a id="7741" class="Symbol">}</a> <a id="7743" class="Symbol">{</a><a id="7744" href="Relation.Binary.Consequences.html#7744" class="Bound">S</a> <a id="7746" class="Symbol">:</a> <a id="7748" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="7752" href="Relation.Binary.Consequences.html#818" class="Generalizable">A</a> <a id="7754" href="Relation.Binary.Consequences.html#820" class="Generalizable">B</a> <a id="7756" href="Relation.Binary.Consequences.html#795" class="Generalizable">ℓ₂</a><a id="7758" class="Symbol">}</a> <a id="7760" class="Keyword">where</a>

  <a id="7769" href="Relation.Binary.Consequences.html#7769" class="Function">map-NonEmpty</a> <a id="7782" class="Symbol">:</a> <a id="7784" href="Relation.Binary.Consequences.html#7727" class="Bound">R</a> <a id="7786" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="7788" href="Relation.Binary.Consequences.html#7744" class="Bound">S</a> <a id="7790" class="Symbol">→</a> <a id="7792" href="Relation.Binary.Definitions.html#7389" class="Record">NonEmpty</a> <a id="7801" href="Relation.Binary.Consequences.html#7727" class="Bound">R</a> <a id="7803" class="Symbol">→</a> <a id="7805" href="Relation.Binary.Definitions.html#7389" class="Record">NonEmpty</a> <a id="7814" href="Relation.Binary.Consequences.html#7744" class="Bound">S</a>
  <a id="7818" href="Relation.Binary.Consequences.html#7769" class="Function">map-NonEmpty</a> <a id="7831" href="Relation.Binary.Consequences.html#7831" class="Bound">f</a> <a id="7833" href="Relation.Binary.Consequences.html#7833" class="Bound">x</a> <a id="7835" class="Symbol">=</a> <a id="7837" href="Relation.Binary.Definitions.html#7492" class="InductiveConstructor">nonEmpty</a> <a id="7846" class="Symbol">(</a><a id="7847" href="Relation.Binary.Consequences.html#7831" class="Bound">f</a> <a id="7849" class="Symbol">(</a><a id="7850" href="Relation.Binary.Definitions.html#7541" class="Field">NonEmpty.proof</a> <a id="7865" href="Relation.Binary.Consequences.html#7833" class="Bound">x</a><a id="7866" class="Symbol">))</a>

<a id="7870" class="Keyword">module</a> <a id="7877" href="Relation.Binary.Consequences.html#7877" class="Module">_</a> <a id="7879" class="Symbol">{</a><a id="7880" href="Relation.Binary.Consequences.html#7880" class="Bound">R</a> <a id="7882" class="Symbol">:</a> <a id="7884" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="7888" href="Relation.Binary.Consequences.html#818" class="Generalizable">A</a> <a id="7890" href="Relation.Binary.Consequences.html#820" class="Generalizable">B</a> <a id="7892" href="Relation.Binary.Consequences.html#792" class="Generalizable">ℓ₁</a><a id="7894" class="Symbol">}</a> <a id="7896" class="Symbol">{</a><a id="7897" href="Relation.Binary.Consequences.html#7897" class="Bound">S</a> <a id="7899" class="Symbol">:</a> <a id="7901" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="7905" href="Relation.Binary.Consequences.html#820" class="Generalizable">B</a> <a id="7907" href="Relation.Binary.Consequences.html#818" class="Generalizable">A</a> <a id="7909" href="Relation.Binary.Consequences.html#795" class="Generalizable">ℓ₂</a><a id="7911" class="Symbol">}</a> <a id="7913" class="Keyword">where</a>

  <a id="7922" href="Relation.Binary.Consequences.html#7922" class="Function">flip-Connex</a> <a id="7934" class="Symbol">:</a> <a id="7936" href="Relation.Binary.Definitions.html#2746" class="Function">Connex</a> <a id="7943" href="Relation.Binary.Consequences.html#7880" class="Bound">R</a> <a id="7945" href="Relation.Binary.Consequences.html#7897" class="Bound">S</a> <a id="7947" class="Symbol">→</a> <a id="7949" href="Relation.Binary.Definitions.html#2746" class="Function">Connex</a> <a id="7956" href="Relation.Binary.Consequences.html#7897" class="Bound">S</a> <a id="7958" href="Relation.Binary.Consequences.html#7880" class="Bound">R</a>
  <a id="7962" href="Relation.Binary.Consequences.html#7922" class="Function">flip-Connex</a> <a id="7974" href="Relation.Binary.Consequences.html#7974" class="Bound">f</a> <a id="7976" href="Relation.Binary.Consequences.html#7976" class="Bound">x</a> <a id="7978" href="Relation.Binary.Consequences.html#7978" class="Bound">y</a> <a id="7980" class="Symbol">=</a> <a id="7982" href="Data.Sum.Base.html#1185" class="Function">Sum.swap</a> <a id="7991" class="Symbol">(</a><a id="7992" href="Relation.Binary.Consequences.html#7974" class="Bound">f</a> <a id="7994" href="Relation.Binary.Consequences.html#7978" class="Bound">y</a> <a id="7996" href="Relation.Binary.Consequences.html#7976" class="Bound">x</a><a id="7997" class="Symbol">)</a>



<a id="8002" class="Comment">------------------------------------------------------------------------</a>
<a id="8075" class="Comment">-- DEPRECATED NAMES</a>
<a id="8095" class="Comment">------------------------------------------------------------------------</a>
<a id="8168" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="8239" class="Comment">-- not guaranteed.</a>

<a id="8259" class="Comment">-- Version 1.6</a>

<a id="subst⟶respˡ"></a><a id="8275" href="Relation.Binary.Consequences.html#8275" class="Function">subst⟶respˡ</a> <a id="8287" class="Symbol">=</a> <a id="8289" href="Relation.Binary.Consequences.html#982" class="Function">subst⇒respˡ</a>
<a id="8301" class="Symbol">{-#</a> <a id="8305" class="Keyword">WARNING_ON_USAGE</a> <a id="8322" class="Pragma">subst⟶respˡ</a>
<a id="8334" class="String">&quot;Warning: subst⟶respˡ was deprecated in v1.6.
Please use subst⇒respˡ instead.&quot;</a>
<a id="8413" class="Symbol">#-}</a>
<a id="subst⟶respʳ"></a><a id="8417" href="Relation.Binary.Consequences.html#8417" class="Function">subst⟶respʳ</a> <a id="8429" class="Symbol">=</a> <a id="8431" href="Relation.Binary.Consequences.html#1099" class="Function">subst⇒respʳ</a>
<a id="8443" class="Symbol">{-#</a> <a id="8447" class="Keyword">WARNING_ON_USAGE</a> <a id="8464" class="Pragma">subst⟶respʳ</a>
<a id="8476" class="String">&quot;Warning: subst⟶respʳ was deprecated in v1.6.
Please use subst⇒respʳ instead.&quot;</a>
<a id="8555" class="Symbol">#-}</a>
<a id="subst⟶resp₂"></a><a id="8559" href="Relation.Binary.Consequences.html#8559" class="Function">subst⟶resp₂</a> <a id="8571" class="Symbol">=</a> <a id="8573" href="Relation.Binary.Consequences.html#1211" class="Function">subst⇒resp₂</a>
<a id="8585" class="Symbol">{-#</a> <a id="8589" class="Keyword">WARNING_ON_USAGE</a> <a id="8606" class="Pragma">subst⟶resp₂</a>
<a id="8618" class="String">&quot;Warning: subst⟶resp₂ was deprecated in v1.6.
Please use subst⇒resp₂ instead.&quot;</a>
<a id="8697" class="Symbol">#-}</a>
<a id="P-resp⟶¬P-resp"></a><a id="8701" href="Relation.Binary.Consequences.html#8701" class="Function">P-resp⟶¬P-resp</a> <a id="8716" class="Symbol">=</a> <a id="8718" href="Relation.Binary.Consequences.html#1372" class="Function">resp⇒¬-resp</a>
<a id="8730" class="Symbol">{-#</a> <a id="8734" class="Keyword">WARNING_ON_USAGE</a> <a id="8751" class="Pragma">P-resp⟶¬P-resp</a>
<a id="8766" class="String">&quot;Warning: P-resp⟶¬P-resp was deprecated in v1.6.
Please use resp⇒¬-resp instead.&quot;</a>
<a id="8848" class="Symbol">#-}</a>
<a id="total⟶refl"></a><a id="8852" href="Relation.Binary.Consequences.html#8852" class="Function">total⟶refl</a> <a id="8863" class="Symbol">=</a> <a id="8865" href="Relation.Binary.Consequences.html#2410" class="Function">total⇒refl</a>
<a id="8876" class="Symbol">{-#</a> <a id="8880" class="Keyword">WARNING_ON_USAGE</a> <a id="8897" class="Pragma">total⟶refl</a>
<a id="8908" class="String">&quot;Warning: total⟶refl was deprecated in v1.6.
Please use total⇒refl instead.&quot;</a>
<a id="8985" class="Symbol">#-}</a>
<a id="total+dec⟶dec"></a><a id="8989" href="Relation.Binary.Consequences.html#8989" class="Function">total+dec⟶dec</a> <a id="9003" class="Symbol">=</a> <a id="9005" href="Relation.Binary.Consequences.html#2639" class="Function">total∧dec⇒dec</a>
<a id="9019" class="Symbol">{-#</a> <a id="9023" class="Keyword">WARNING_ON_USAGE</a> <a id="9040" class="Pragma">total+dec⟶dec</a>
<a id="9054" class="String">&quot;Warning: total+dec⟶dec was deprecated in v1.6.
Please use total∧dec⇒dec instead.&quot;</a>
<a id="9137" class="Symbol">#-}</a>
<a id="trans∧irr⟶asym"></a><a id="9141" href="Relation.Binary.Consequences.html#9141" class="Function">trans∧irr⟶asym</a> <a id="9156" class="Symbol">=</a> <a id="9158" href="Relation.Binary.Consequences.html#4546" class="Function">trans∧irr⇒asym</a>
<a id="9173" class="Symbol">{-#</a> <a id="9177" class="Keyword">WARNING_ON_USAGE</a> <a id="9194" class="Pragma">trans∧irr⟶asym</a>
<a id="9209" class="String">&quot;Warning: trans∧irr⟶asym was deprecated in v1.6.
Please use trans∧irr⇒asym instead.&quot;</a>
<a id="9294" class="Symbol">#-}</a>
<a id="irr∧antisym⟶asym"></a><a id="9298" href="Relation.Binary.Consequences.html#9298" class="Function">irr∧antisym⟶asym</a> <a id="9315" class="Symbol">=</a> <a id="9317" href="Relation.Binary.Consequences.html#4732" class="Function">irr∧antisym⇒asym</a>
<a id="9334" class="Symbol">{-#</a> <a id="9338" class="Keyword">WARNING_ON_USAGE</a> <a id="9355" class="Pragma">irr∧antisym⟶asym</a>
<a id="9372" class="String">&quot;Warning: irr∧antisym⟶asym was deprecated in v1.6.
Please use irr∧antisym⇒asym instead.&quot;</a>
<a id="9461" class="Symbol">#-}</a>
<a id="asym⟶antisym"></a><a id="9465" href="Relation.Binary.Consequences.html#9465" class="Function">asym⟶antisym</a> <a id="9478" class="Symbol">=</a> <a id="9480" href="Relation.Binary.Consequences.html#4913" class="Function">asym⇒antisym</a>
<a id="9493" class="Symbol">{-#</a> <a id="9497" class="Keyword">WARNING_ON_USAGE</a> <a id="9514" class="Pragma">asym⟶antisym</a>
<a id="9527" class="String">&quot;Warning: asym⟶antisym was deprecated in v1.6.
Please use asym⇒antisym instead.&quot;</a>
<a id="9608" class="Symbol">#-}</a>
<a id="asym⟶irr"></a><a id="9612" href="Relation.Binary.Consequences.html#9612" class="Function">asym⟶irr</a> <a id="9621" class="Symbol">=</a> <a id="9623" href="Relation.Binary.Consequences.html#5029" class="Function">asym⇒irr</a>
<a id="9632" class="Symbol">{-#</a> <a id="9636" class="Keyword">WARNING_ON_USAGE</a> <a id="9653" class="Pragma">asym⟶irr</a>
<a id="9662" class="String">&quot;Warning: asym⟶irr was deprecated in v1.6.
Please use asym⇒irr instead.&quot;</a>
<a id="9735" class="Symbol">#-}</a>
<a id="tri⟶asym"></a><a id="9739" href="Relation.Binary.Consequences.html#9739" class="Function">tri⟶asym</a> <a id="9748" class="Symbol">=</a> <a id="9750" href="Relation.Binary.Consequences.html#5230" class="Function">tri⇒asym</a>
<a id="9759" class="Symbol">{-#</a> <a id="9763" class="Keyword">WARNING_ON_USAGE</a> <a id="9780" class="Pragma">tri⟶asym</a>
<a id="9789" class="String">&quot;Warning: tri⟶asym was deprecated in v1.6.
Please use tri⇒asym instead.&quot;</a>
<a id="9862" class="Symbol">#-}</a>
<a id="tri⟶irr"></a><a id="9866" href="Relation.Binary.Consequences.html#9866" class="Function">tri⟶irr</a> <a id="9874" class="Symbol">=</a> <a id="9876" href="Relation.Binary.Consequences.html#5425" class="Function">tri⇒irr</a>
<a id="9884" class="Symbol">{-#</a> <a id="9888" class="Keyword">WARNING_ON_USAGE</a> <a id="9905" class="Pragma">tri⟶irr</a>
<a id="9913" class="String">&quot;Warning: tri⟶irr was deprecated in v1.6.
Please use tri⇒irr instead.&quot;</a>
<a id="9984" class="Symbol">#-}</a>
<a id="tri⟶dec≈"></a><a id="9988" href="Relation.Binary.Consequences.html#9988" class="Function">tri⟶dec≈</a> <a id="9997" class="Symbol">=</a> <a id="9999" href="Relation.Binary.Consequences.html#5637" class="Function">tri⇒dec≈</a>
<a id="10008" class="Symbol">{-#</a> <a id="10012" class="Keyword">WARNING_ON_USAGE</a> <a id="10029" class="Pragma">tri⟶dec≈</a>
<a id="10038" class="String">&quot;Warning: tri⟶dec≈ was deprecated in v1.6.
Please use tri⇒dec≈ instead.&quot;</a>
<a id="10111" class="Symbol">#-}</a>
<a id="tri⟶dec&lt;"></a><a id="10115" href="Relation.Binary.Consequences.html#10115" class="Function">tri⟶dec&lt;</a> <a id="10124" class="Symbol">=</a> <a id="10126" href="Relation.Binary.Consequences.html#5821" class="Function">tri⇒dec&lt;</a>
<a id="10135" class="Symbol">{-#</a> <a id="10139" class="Keyword">WARNING_ON_USAGE</a> <a id="10156" class="Pragma">tri⟶dec&lt;</a>
<a id="10165" class="String">&quot;Warning: tri⟶dec&lt; was deprecated in v1.6.
Please use tri⇒dec&lt; instead.&quot;</a>
<a id="10238" class="Symbol">#-}</a>
<a id="trans∧tri⟶respʳ≈"></a><a id="10242" href="Relation.Binary.Consequences.html#10242" class="Function">trans∧tri⟶respʳ≈</a> <a id="10259" class="Symbol">=</a> <a id="10261" href="Relation.Binary.Consequences.html#6005" class="Function">trans∧tri⇒respʳ</a>
<a id="10277" class="Symbol">{-#</a> <a id="10281" class="Keyword">WARNING_ON_USAGE</a> <a id="10298" class="Pragma">trans∧tri⟶respʳ≈</a>
<a id="10315" class="String">&quot;Warning: trans∧tri⟶respʳ≈ was deprecated in v1.6.
Please use trans∧tri⇒respʳ instead.&quot;</a>
<a id="10403" class="Symbol">#-}</a>
<a id="trans∧tri⟶respˡ≈"></a><a id="10407" href="Relation.Binary.Consequences.html#10407" class="Function">trans∧tri⟶respˡ≈</a> <a id="10424" class="Symbol">=</a> <a id="10426" href="Relation.Binary.Consequences.html#6405" class="Function">trans∧tri⇒respˡ</a>
<a id="10442" class="Symbol">{-#</a> <a id="10446" class="Keyword">WARNING_ON_USAGE</a> <a id="10463" class="Pragma">trans∧tri⟶respˡ≈</a>
<a id="10480" class="String">&quot;Warning: trans∧tri⟶respˡ≈ was deprecated in v1.6.
Please use trans∧tri⇒respˡ instead.&quot;</a>
<a id="10568" class="Symbol">#-}</a>
<a id="trans∧tri⟶resp≈"></a><a id="10572" href="Relation.Binary.Consequences.html#10572" class="Function">trans∧tri⟶resp≈</a> <a id="10588" class="Symbol">=</a> <a id="10590" href="Relation.Binary.Consequences.html#6773" class="Function">trans∧tri⇒resp</a>
<a id="10605" class="Symbol">{-#</a> <a id="10609" class="Keyword">WARNING_ON_USAGE</a> <a id="10626" class="Pragma">trans∧tri⟶resp≈</a>
<a id="10642" class="String">&quot;Warning: trans∧tri⟶resp≈ was deprecated in v1.6.
Please use trans∧tri⇒resp instead.&quot;</a>
<a id="10728" class="Symbol">#-}</a>
<a id="dec⟶weaklyDec"></a><a id="10732" href="Relation.Binary.Consequences.html#10732" class="Function">dec⟶weaklyDec</a> <a id="10746" class="Symbol">=</a> <a id="10748" href="Relation.Binary.Consequences.html#7518" class="Function">dec⇒weaklyDec</a>
<a id="10762" class="Symbol">{-#</a> <a id="10766" class="Keyword">WARNING_ON_USAGE</a> <a id="10783" class="Pragma">dec⟶weaklyDec</a>
<a id="10797" class="String">&quot;Warning: dec⟶weaklyDec was deprecated in v1.6.
Please use dec⇒weaklyDec instead.&quot;</a>
<a id="10880" class="Symbol">#-}</a>
<a id="dec⟶recomputable"></a><a id="10884" href="Relation.Binary.Consequences.html#10884" class="Function">dec⟶recomputable</a> <a id="10901" class="Symbol">=</a> <a id="10903" href="Relation.Binary.Consequences.html#7615" class="Function">dec⇒recomputable</a>
<a id="10920" class="Symbol">{-#</a> <a id="10924" class="Keyword">WARNING_ON_USAGE</a> <a id="10941" class="Pragma">dec⟶recomputable</a>
<a id="10958" class="String">&quot;Warning: dec⟶recomputable was deprecated in v1.6.
Please use dec⇒recomputable instead.&quot;</a>
<a id="11047" class="Symbol">#-}</a>
</pre></body></html>

==> anc/html/Relation.Binary.Construct.Closure.SymmetricTransitive.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Binary.Construct.Closure.SymmetricTransitive</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Symmetric transitive closures of binary relations</a>
<a id="159" class="Comment">------------------------------------------------------------------------</a>

<a id="233" class="Symbol">{-#</a> <a id="237" class="Keyword">OPTIONS</a> <a id="245" class="Pragma">--cubical-compatible</a> <a id="266" class="Pragma">--safe</a> <a id="273" class="Symbol">#-}</a>

<a id="278" class="Keyword">module</a> <a id="285" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html" class="Module">Relation.Binary.Construct.Closure.SymmetricTransitive</a> <a id="339" class="Keyword">where</a>

<a id="346" class="Keyword">open</a> <a id="351" class="Keyword">import</a> <a id="358" href="Level.html" class="Module">Level</a>
<a id="364" class="Keyword">open</a> <a id="369" class="Keyword">import</a> <a id="376" href="Function.Base.html" class="Module">Function.Base</a>
<a id="390" class="Keyword">open</a> <a id="395" class="Keyword">import</a> <a id="402" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="423" class="Keyword">using</a> <a id="429" class="Symbol">(</a><a id="430" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="433" class="Symbol">;</a> <a id="435" href="Relation.Binary.Core.html#1474" class="Function Operator">_=[_]⇒_</a><a id="442" class="Symbol">;</a> <a id="444" href="Relation.Binary.Core.html#1268" class="Function Operator">_⇒_</a><a id="447" class="Symbol">)</a>
<a id="449" class="Keyword">open</a> <a id="454" class="Keyword">import</a> <a id="461" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="485" class="Keyword">using</a> <a id="491" class="Symbol">(</a><a id="492" href="Relation.Binary.Bundles.html#851" class="Record">PartialSetoid</a><a id="505" class="Symbol">;</a> <a id="507" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="513" class="Symbol">)</a>
<a id="515" class="Keyword">open</a> <a id="520" class="Keyword">import</a> <a id="527" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a>
  <a id="556" class="Keyword">using</a> <a id="562" class="Symbol">(</a><a id="563" href="Relation.Binary.Structures.html#1192" class="Record">IsPartialEquivalence</a><a id="583" class="Symbol">;</a> <a id="585" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a><a id="598" class="Symbol">)</a>
<a id="600" class="Keyword">open</a> <a id="605" class="Keyword">import</a> <a id="612" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a>
  <a id="642" class="Keyword">using</a> <a id="648" class="Symbol">(</a><a id="649" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a><a id="659" class="Symbol">;</a> <a id="661" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a><a id="670" class="Symbol">;</a> <a id="672" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a><a id="681" class="Symbol">)</a>

<a id="684" class="Keyword">private</a>
  <a id="694" class="Keyword">variable</a>
    <a id="707" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#707" class="Generalizable">a</a> <a id="709" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#709" class="Generalizable">c</a> <a id="711" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#711" class="Generalizable">ℓ</a> <a id="713" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#713" class="Generalizable">ℓ′</a> <a id="716" class="Symbol">:</a> <a id="718" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="728" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#728" class="Generalizable">A</a> <a id="730" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#730" class="Generalizable">B</a>      <a id="737" class="Symbol">:</a> <a id="739" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="743" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#707" class="Generalizable">a</a>

<a id="746" class="Keyword">module</a> <a id="753" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#753" class="Module">_</a> <a id="755" class="Symbol">{</a><a id="756" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#756" class="Bound">A</a> <a id="758" class="Symbol">:</a> <a id="760" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="764" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#707" class="Generalizable">a</a><a id="765" class="Symbol">}</a> <a id="767" class="Symbol">(</a><a id="768" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#768" class="Bound Operator">_≤_</a> <a id="772" class="Symbol">:</a> <a id="774" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="778" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#756" class="Bound">A</a> <a id="780" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#711" class="Generalizable">ℓ</a><a id="781" class="Symbol">)</a> <a id="783" class="Keyword">where</a>

  <a id="792" class="Keyword">data</a> <a id="797" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#797" class="Datatype">Plus⇔</a> <a id="803" class="Symbol">:</a> <a id="805" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="809" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#756" class="Bound">A</a> <a id="811" class="Symbol">(</a><a id="812" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#764" class="Bound">a</a> <a id="814" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="816" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#780" class="Bound">ℓ</a><a id="817" class="Symbol">)</a> <a id="819" class="Keyword">where</a>
    <a id="829" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#829" class="InductiveConstructor">forth</a>  <a id="836" class="Symbol">:</a> <a id="838" class="Symbol">∀</a> <a id="840" class="Symbol">{</a><a id="841" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#841" class="Bound">x</a> <a id="843" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#843" class="Bound">y</a><a id="844" class="Symbol">}</a> <a id="846" class="Symbol">→</a> <a id="848" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#841" class="Bound">x</a> <a id="850" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#768" class="Bound Operator">≤</a> <a id="852" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#843" class="Bound">y</a> <a id="854" class="Symbol">→</a> <a id="856" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#797" class="Datatype">Plus⇔</a> <a id="862" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#841" class="Bound">x</a> <a id="864" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#843" class="Bound">y</a>
    <a id="870" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#870" class="InductiveConstructor">back</a>   <a id="877" class="Symbol">:</a> <a id="879" class="Symbol">∀</a> <a id="881" class="Symbol">{</a><a id="882" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#882" class="Bound">x</a> <a id="884" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#884" class="Bound">y</a><a id="885" class="Symbol">}</a> <a id="887" class="Symbol">→</a> <a id="889" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#884" class="Bound">y</a> <a id="891" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#768" class="Bound Operator">≤</a> <a id="893" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#882" class="Bound">x</a> <a id="895" class="Symbol">→</a> <a id="897" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#797" class="Datatype">Plus⇔</a> <a id="903" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#882" class="Bound">x</a> <a id="905" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#884" class="Bound">y</a>
    <a id="911" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#911" class="InductiveConstructor">forth⁺</a> <a id="918" class="Symbol">:</a> <a id="920" class="Symbol">∀</a> <a id="922" class="Symbol">{</a><a id="923" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#923" class="Bound">x</a> <a id="925" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#925" class="Bound">y</a> <a id="927" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#927" class="Bound">z</a><a id="928" class="Symbol">}</a> <a id="930" class="Symbol">→</a> <a id="932" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#923" class="Bound">x</a> <a id="934" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#768" class="Bound Operator">≤</a> <a id="936" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#925" class="Bound">y</a> <a id="938" class="Symbol">→</a> <a id="940" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#797" class="Datatype">Plus⇔</a> <a id="946" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#925" class="Bound">y</a> <a id="948" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#927" class="Bound">z</a> <a id="950" class="Symbol">→</a> <a id="952" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#797" class="Datatype">Plus⇔</a> <a id="958" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#923" class="Bound">x</a> <a id="960" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#927" class="Bound">z</a>
    <a id="966" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#966" class="InductiveConstructor">back⁺</a>  <a id="973" class="Symbol">:</a> <a id="975" class="Symbol">∀</a> <a id="977" class="Symbol">{</a><a id="978" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#978" class="Bound">x</a> <a id="980" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#980" class="Bound">y</a> <a id="982" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#982" class="Bound">z</a><a id="983" class="Symbol">}</a> <a id="985" class="Symbol">→</a> <a id="987" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#980" class="Bound">y</a> <a id="989" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#768" class="Bound Operator">≤</a> <a id="991" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#978" class="Bound">x</a> <a id="993" class="Symbol">→</a> <a id="995" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#797" class="Datatype">Plus⇔</a> <a id="1001" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#980" class="Bound">y</a> <a id="1003" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#982" class="Bound">z</a> <a id="1005" class="Symbol">→</a> <a id="1007" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#797" class="Datatype">Plus⇔</a> <a id="1013" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#978" class="Bound">x</a> <a id="1015" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#982" class="Bound">z</a>

  <a id="1020" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1020" class="Function">trans</a> <a id="1026" class="Symbol">:</a> <a id="1028" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="1039" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#797" class="Datatype">Plus⇔</a>
  <a id="1047" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1020" class="Function">trans</a> <a id="1053" class="Symbol">(</a><a id="1054" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#829" class="InductiveConstructor">forth</a> <a id="1060" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1060" class="Bound">r</a><a id="1061" class="Symbol">)</a> <a id="1063" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1063" class="Bound">rel′</a>      <a id="1073" class="Symbol">=</a> <a id="1075" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#911" class="InductiveConstructor">forth⁺</a> <a id="1082" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1060" class="Bound">r</a> <a id="1084" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1063" class="Bound">rel′</a>
  <a id="1091" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1020" class="Function">trans</a> <a id="1097" class="Symbol">(</a><a id="1098" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#870" class="InductiveConstructor">back</a> <a id="1103" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1103" class="Bound">r</a><a id="1104" class="Symbol">)</a> <a id="1106" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1106" class="Bound">rel′</a>       <a id="1117" class="Symbol">=</a> <a id="1119" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#966" class="InductiveConstructor">back⁺</a> <a id="1125" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1103" class="Bound">r</a> <a id="1127" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1106" class="Bound">rel′</a>
  <a id="1134" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1020" class="Function">trans</a> <a id="1140" class="Symbol">(</a><a id="1141" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#911" class="InductiveConstructor">forth⁺</a> <a id="1148" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1148" class="Bound">r</a> <a id="1150" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1150" class="Bound">rel</a><a id="1153" class="Symbol">)</a> <a id="1155" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1155" class="Bound">rel′</a> <a id="1160" class="Symbol">=</a> <a id="1162" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#911" class="InductiveConstructor">forth⁺</a> <a id="1169" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1148" class="Bound">r</a> <a id="1171" class="Symbol">(</a><a id="1172" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1020" class="Function">trans</a> <a id="1178" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1150" class="Bound">rel</a> <a id="1182" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1155" class="Bound">rel′</a><a id="1186" class="Symbol">)</a>
  <a id="1190" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1020" class="Function">trans</a> <a id="1196" class="Symbol">(</a><a id="1197" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#966" class="InductiveConstructor">back⁺</a> <a id="1203" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1203" class="Bound">r</a> <a id="1205" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1205" class="Bound">rel</a><a id="1208" class="Symbol">)</a> <a id="1210" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1210" class="Bound">rel′</a>  <a id="1216" class="Symbol">=</a> <a id="1218" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#966" class="InductiveConstructor">back⁺</a> <a id="1224" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1203" class="Bound">r</a> <a id="1226" class="Symbol">(</a><a id="1227" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1020" class="Function">trans</a> <a id="1233" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1205" class="Bound">rel</a> <a id="1237" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1210" class="Bound">rel′</a><a id="1241" class="Symbol">)</a>

  <a id="1246" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1246" class="Function">sym</a> <a id="1250" class="Symbol">:</a> <a id="1252" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="1262" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#797" class="Datatype">Plus⇔</a>
  <a id="1270" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1246" class="Function">sym</a> <a id="1274" class="Symbol">(</a><a id="1275" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#829" class="InductiveConstructor">forth</a> <a id="1281" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1281" class="Bound">r</a><a id="1282" class="Symbol">)</a>      <a id="1289" class="Symbol">=</a> <a id="1291" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#870" class="InductiveConstructor">back</a> <a id="1296" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1281" class="Bound">r</a>
  <a id="1300" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1246" class="Function">sym</a> <a id="1304" class="Symbol">(</a><a id="1305" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#870" class="InductiveConstructor">back</a> <a id="1310" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1310" class="Bound">r</a><a id="1311" class="Symbol">)</a>       <a id="1319" class="Symbol">=</a> <a id="1321" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#829" class="InductiveConstructor">forth</a> <a id="1327" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1310" class="Bound">r</a>
  <a id="1331" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1246" class="Function">sym</a> <a id="1335" class="Symbol">(</a><a id="1336" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#911" class="InductiveConstructor">forth⁺</a> <a id="1343" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1343" class="Bound">r</a> <a id="1345" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1345" class="Bound">rel</a><a id="1348" class="Symbol">)</a> <a id="1350" class="Symbol">=</a> <a id="1352" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1020" class="Function">trans</a> <a id="1358" class="Symbol">(</a><a id="1359" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1246" class="Function">sym</a> <a id="1363" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1345" class="Bound">rel</a><a id="1366" class="Symbol">)</a> <a id="1368" class="Symbol">(</a><a id="1369" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#870" class="InductiveConstructor">back</a> <a id="1374" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1343" class="Bound">r</a><a id="1375" class="Symbol">)</a>
  <a id="1379" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1246" class="Function">sym</a> <a id="1383" class="Symbol">(</a><a id="1384" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#966" class="InductiveConstructor">back⁺</a> <a id="1390" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1390" class="Bound">r</a> <a id="1392" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1392" class="Bound">rel</a><a id="1395" class="Symbol">)</a>  <a id="1398" class="Symbol">=</a> <a id="1400" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1020" class="Function">trans</a> <a id="1406" class="Symbol">(</a><a id="1407" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1246" class="Function">sym</a> <a id="1411" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1392" class="Bound">rel</a><a id="1414" class="Symbol">)</a> <a id="1416" class="Symbol">(</a><a id="1417" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#829" class="InductiveConstructor">forth</a> <a id="1423" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1390" class="Bound">r</a><a id="1424" class="Symbol">)</a>

  <a id="1429" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1429" class="Function">isPartialEquivalence</a> <a id="1450" class="Symbol">:</a> <a id="1452" href="Relation.Binary.Structures.html#1192" class="Record">IsPartialEquivalence</a> <a id="1473" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#797" class="Datatype">Plus⇔</a>
  <a id="1481" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1429" class="Function">isPartialEquivalence</a> <a id="1502" class="Symbol">=</a> <a id="1504" class="Keyword">record</a>
    <a id="1515" class="Symbol">{</a> <a id="1517" href="Relation.Binary.Structures.html#1245" class="Field">sym</a>   <a id="1523" class="Symbol">=</a> <a id="1525" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1246" class="Function">sym</a>
    <a id="1533" class="Symbol">;</a> <a id="1535" href="Relation.Binary.Structures.html#1271" class="Field">trans</a> <a id="1541" class="Symbol">=</a> <a id="1543" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1020" class="Function">trans</a>
    <a id="1553" class="Symbol">}</a>

  <a id="1558" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1558" class="Function">partialSetoid</a> <a id="1572" class="Symbol">:</a> <a id="1574" href="Relation.Binary.Bundles.html#851" class="Record">PartialSetoid</a> <a id="1588" class="Symbol">_</a> <a id="1590" class="Symbol">_</a>
  <a id="1594" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1558" class="Function">partialSetoid</a> <a id="1608" class="Symbol">=</a> <a id="1610" class="Keyword">record</a>
    <a id="1621" class="Symbol">{</a> <a id="1623" href="Relation.Binary.Bundles.html#921" class="Field">Carrier</a>              <a id="1644" class="Symbol">=</a> <a id="1646" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#756" class="Bound">A</a>
    <a id="1652" class="Symbol">;</a> <a id="1654" href="Relation.Binary.Bundles.html#954" class="Field Operator">_≈_</a>                  <a id="1675" class="Symbol">=</a> <a id="1677" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#797" class="Datatype">Plus⇔</a>
    <a id="1687" class="Symbol">;</a> <a id="1689" href="Relation.Binary.Bundles.html#995" class="Field">isPartialEquivalence</a> <a id="1710" class="Symbol">=</a> <a id="1712" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1429" class="Function">isPartialEquivalence</a>
    <a id="1737" class="Symbol">}</a>

  <a id="1742" class="Keyword">module</a> <a id="1749" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1749" class="Module">_</a> <a id="1751" class="Symbol">(</a><a id="1752" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1752" class="Bound">refl</a> <a id="1757" class="Symbol">:</a> <a id="1759" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="1769" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#768" class="Bound Operator">_≤_</a><a id="1772" class="Symbol">)</a> <a id="1774" class="Keyword">where</a>

    <a id="1785" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1785" class="Function">isEquivalence</a> <a id="1799" class="Symbol">:</a> <a id="1801" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a> <a id="1815" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#797" class="Datatype">Plus⇔</a>
    <a id="1825" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1785" class="Function">isEquivalence</a> <a id="1839" class="Symbol">=</a> <a id="1841" class="Keyword">record</a>
      <a id="1854" class="Symbol">{</a> <a id="1856" href="Relation.Binary.Structures.html#1641" class="Field">refl</a>  <a id="1862" class="Symbol">=</a> <a id="1864" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#829" class="InductiveConstructor">forth</a> <a id="1870" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1752" class="Bound">refl</a>
      <a id="1881" class="Symbol">;</a> <a id="1883" href="Relation.Binary.Structures.html#1667" class="Field">sym</a>   <a id="1889" class="Symbol">=</a> <a id="1891" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1246" class="Function">sym</a>
      <a id="1901" class="Symbol">;</a> <a id="1903" href="Relation.Binary.Structures.html#1693" class="Field">trans</a> <a id="1909" class="Symbol">=</a> <a id="1911" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1020" class="Function">trans</a>
      <a id="1923" class="Symbol">}</a>

    <a id="1930" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1930" class="Function">setoid</a> <a id="1937" class="Symbol">:</a> <a id="1939" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="1946" class="Symbol">_</a> <a id="1948" class="Symbol">_</a>
    <a id="1954" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1930" class="Function">setoid</a> <a id="1961" class="Symbol">=</a> <a id="1963" class="Keyword">record</a>
      <a id="1976" class="Symbol">{</a> <a id="1978" href="Relation.Binary.Bundles.html#1298" class="Field">Carrier</a>       <a id="1992" class="Symbol">=</a> <a id="1994" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#756" class="Bound">A</a>
      <a id="2002" class="Symbol">;</a> <a id="2004" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a>           <a id="2018" class="Symbol">=</a> <a id="2020" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#797" class="Datatype">Plus⇔</a>
      <a id="2032" class="Symbol">;</a> <a id="2034" href="Relation.Binary.Bundles.html#1358" class="Field">isEquivalence</a> <a id="2048" class="Symbol">=</a> <a id="2050" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1785" class="Function">isEquivalence</a>
      <a id="2070" class="Symbol">}</a>

  <a id="2075" class="Keyword">module</a> <a id="2082" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2082" class="Module">_</a> <a id="2084" class="Symbol">(</a><a id="2085" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2085" class="Bound">S</a> <a id="2087" class="Symbol">:</a> <a id="2089" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="2096" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#709" class="Generalizable">c</a> <a id="2098" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#780" class="Bound">ℓ</a><a id="2099" class="Symbol">)</a> <a id="2101" class="Keyword">where</a>
    <a id="2111" class="Keyword">private</a>
      <a id="2125" class="Keyword">module</a> <a id="2132" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2132" class="Module">S</a> <a id="2134" class="Symbol">=</a> <a id="2136" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="2143" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2085" class="Bound">S</a>

    <a id="2150" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2150" class="Function">minimal</a> <a id="2158" class="Symbol">:</a> <a id="2160" class="Symbol">(</a><a id="2161" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2161" class="Bound">f</a> <a id="2163" class="Symbol">:</a> <a id="2165" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#756" class="Bound">A</a> <a id="2167" class="Symbol">→</a> <a id="2169" href="Relation.Binary.Bundles.html#1298" class="Field">S.Carrier</a><a id="2178" class="Symbol">)</a> <a id="2180" class="Symbol">→</a>
              <a id="2196" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#768" class="Bound Operator">_≤_</a> <a id="2200" href="Relation.Binary.Core.html#1474" class="Function Operator">=[</a> <a id="2203" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2161" class="Bound">f</a> <a id="2205" href="Relation.Binary.Core.html#1474" class="Function Operator">]⇒</a> <a id="2208" href="Relation.Binary.Bundles.html#1324" class="Field Operator">S._≈_</a> <a id="2214" class="Symbol">→</a>
              <a id="2230" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#797" class="Datatype">Plus⇔</a> <a id="2236" href="Relation.Binary.Core.html#1474" class="Function Operator">=[</a> <a id="2239" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2161" class="Bound">f</a> <a id="2241" href="Relation.Binary.Core.html#1474" class="Function Operator">]⇒</a> <a id="2244" href="Relation.Binary.Bundles.html#1324" class="Field Operator">S._≈_</a>
    <a id="2254" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2150" class="Function">minimal</a> <a id="2262" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2262" class="Bound">f</a> <a id="2264" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2264" class="Bound">inj</a> <a id="2268" class="Symbol">(</a><a id="2269" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#829" class="InductiveConstructor">forth</a> <a id="2275" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2275" class="Bound">r</a><a id="2276" class="Symbol">)</a>      <a id="2283" class="Symbol">=</a> <a id="2285" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2264" class="Bound">inj</a> <a id="2289" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2275" class="Bound">r</a>
    <a id="2295" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2150" class="Function">minimal</a> <a id="2303" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2303" class="Bound">f</a> <a id="2305" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2305" class="Bound">inj</a> <a id="2309" class="Symbol">(</a><a id="2310" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#870" class="InductiveConstructor">back</a> <a id="2315" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2315" class="Bound">r</a><a id="2316" class="Symbol">)</a>       <a id="2324" class="Symbol">=</a> <a id="2326" href="Relation.Binary.Structures.html#1245" class="Function">S.sym</a> <a id="2332" class="Symbol">(</a><a id="2333" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2305" class="Bound">inj</a> <a id="2337" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2315" class="Bound">r</a><a id="2338" class="Symbol">)</a>
    <a id="2344" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2150" class="Function">minimal</a> <a id="2352" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2352" class="Bound">f</a> <a id="2354" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2354" class="Bound">inj</a> <a id="2358" class="Symbol">(</a><a id="2359" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#911" class="InductiveConstructor">forth⁺</a> <a id="2366" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2366" class="Bound">r</a> <a id="2368" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2368" class="Bound">rel</a><a id="2371" class="Symbol">)</a> <a id="2373" class="Symbol">=</a> <a id="2375" href="Relation.Binary.Structures.html#1271" class="Function">S.trans</a> <a id="2383" class="Symbol">(</a><a id="2384" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2354" class="Bound">inj</a> <a id="2388" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2366" class="Bound">r</a><a id="2389" class="Symbol">)</a> <a id="2391" class="Symbol">(</a><a id="2392" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2150" class="Function">minimal</a> <a id="2400" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2352" class="Bound">f</a> <a id="2402" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2354" class="Bound">inj</a> <a id="2406" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2368" class="Bound">rel</a><a id="2409" class="Symbol">)</a>
    <a id="2415" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2150" class="Function">minimal</a> <a id="2423" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2423" class="Bound">f</a> <a id="2425" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2425" class="Bound">inj</a> <a id="2429" class="Symbol">(</a><a id="2430" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#966" class="InductiveConstructor">back⁺</a> <a id="2436" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2436" class="Bound">r</a> <a id="2438" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2438" class="Bound">rel</a><a id="2441" class="Symbol">)</a>  <a id="2444" class="Symbol">=</a> <a id="2446" href="Relation.Binary.Structures.html#1271" class="Function">S.trans</a> <a id="2454" class="Symbol">(</a><a id="2455" href="Relation.Binary.Structures.html#1245" class="Function">S.sym</a> <a id="2461" class="Symbol">(</a><a id="2462" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2425" class="Bound">inj</a> <a id="2466" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2436" class="Bound">r</a><a id="2467" class="Symbol">))</a> <a id="2470" class="Symbol">(</a><a id="2471" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2150" class="Function">minimal</a> <a id="2479" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2423" class="Bound">f</a> <a id="2481" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2425" class="Bound">inj</a> <a id="2485" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2438" class="Bound">rel</a><a id="2488" class="Symbol">)</a>


<a id="2492" class="Keyword">module</a> <a id="Plus⇔Reasoning"></a><a id="2499" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2499" class="Module">Plus⇔Reasoning</a> <a id="2514" class="Symbol">(</a><a id="2515" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2515" class="Bound Operator">_≤_</a> <a id="2519" class="Symbol">:</a> <a id="2521" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2525" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#728" class="Generalizable">A</a> <a id="2527" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#711" class="Generalizable">ℓ</a><a id="2528" class="Symbol">)</a> <a id="2530" class="Keyword">where</a>
  <a id="2538" class="Keyword">infix</a>  <a id="2545" class="Number">3</a> <a id="2547" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2613" class="Function">forth-syntax</a> <a id="2560" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2737" class="Function">back-syntax</a>
  <a id="2574" class="Keyword">infixr</a> <a id="2581" class="Number">2</a> <a id="2583" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2857" class="Function">forth⁺-syntax</a> <a id="2597" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3004" class="Function">back⁺-syntax</a>

  <a id="Plus⇔Reasoning.forth-syntax"></a><a id="2613" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2613" class="Function">forth-syntax</a> <a id="2626" class="Symbol">:</a> <a id="2628" class="Symbol">∀</a> <a id="2630" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2630" class="Bound">x</a> <a id="2632" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2632" class="Bound">y</a> <a id="2634" class="Symbol">→</a> <a id="2636" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2630" class="Bound">x</a> <a id="2638" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2515" class="Bound Operator">≤</a> <a id="2640" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2632" class="Bound">y</a> <a id="2642" class="Symbol">→</a> <a id="2644" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#797" class="Datatype">Plus⇔</a> <a id="2650" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2515" class="Bound Operator">_≤_</a> <a id="2654" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2630" class="Bound">x</a> <a id="2656" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2632" class="Bound">y</a>
  <a id="2660" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2613" class="Function">forth-syntax</a> <a id="2673" class="Symbol">_</a> <a id="2675" class="Symbol">_</a> <a id="2677" class="Symbol">=</a> <a id="2679" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#829" class="InductiveConstructor">forth</a>

  <a id="2688" class="Keyword">syntax</a> <a id="2695" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2613" class="Function">forth-syntax</a> <a id="2708" class="Bound">x</a> <a id="2710" class="Bound">y</a> <a id="2712" class="Bound">x≤y</a> <a id="2716" class="Symbol">=</a> <a id="2718" class="Bound">x</a> <a id="2720" class="Function">⇒⟨</a> <a id="2723" class="Bound">x≤y</a> <a id="2727" class="Function">⟩∎</a> <a id="2730" class="Bound">y</a> <a id="2732" class="Function">∎</a>

  <a id="Plus⇔Reasoning.back-syntax"></a><a id="2737" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2737" class="Function">back-syntax</a> <a id="2749" class="Symbol">:</a> <a id="2751" class="Symbol">∀</a> <a id="2753" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2753" class="Bound">x</a> <a id="2755" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2755" class="Bound">y</a> <a id="2757" class="Symbol">→</a> <a id="2759" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2755" class="Bound">y</a> <a id="2761" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2515" class="Bound Operator">≤</a> <a id="2763" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2753" class="Bound">x</a> <a id="2765" class="Symbol">→</a> <a id="2767" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#797" class="Datatype">Plus⇔</a> <a id="2773" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2515" class="Bound Operator">_≤_</a> <a id="2777" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2753" class="Bound">x</a> <a id="2779" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2755" class="Bound">y</a>
  <a id="2783" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2737" class="Function">back-syntax</a> <a id="2795" class="Symbol">_</a> <a id="2797" class="Symbol">_</a> <a id="2799" class="Symbol">=</a> <a id="2801" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#870" class="InductiveConstructor">back</a>

  <a id="2809" class="Keyword">syntax</a> <a id="2816" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2737" class="Function">back-syntax</a> <a id="2828" class="Bound">x</a> <a id="2830" class="Bound">y</a> <a id="2832" class="Bound">y≤x</a> <a id="2836" class="Symbol">=</a> <a id="2838" class="Bound">x</a> <a id="2840" class="Function">⇐⟨</a> <a id="2843" class="Bound">y≤x</a> <a id="2847" class="Function">⟩∎</a> <a id="2850" class="Bound">y</a> <a id="2852" class="Function">∎</a>

  <a id="Plus⇔Reasoning.forth⁺-syntax"></a><a id="2857" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2857" class="Function">forth⁺-syntax</a> <a id="2871" class="Symbol">:</a> <a id="2873" class="Symbol">∀</a> <a id="2875" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2875" class="Bound">x</a> <a id="2877" class="Symbol">{</a><a id="2878" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2878" class="Bound">y</a> <a id="2880" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2880" class="Bound">z</a><a id="2881" class="Symbol">}</a> <a id="2883" class="Symbol">→</a> <a id="2885" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2875" class="Bound">x</a> <a id="2887" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2515" class="Bound Operator">≤</a> <a id="2889" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2878" class="Bound">y</a> <a id="2891" class="Symbol">→</a> <a id="2893" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#797" class="Datatype">Plus⇔</a> <a id="2899" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2515" class="Bound Operator">_≤_</a> <a id="2903" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2878" class="Bound">y</a> <a id="2905" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2880" class="Bound">z</a> <a id="2907" class="Symbol">→</a> <a id="2909" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#797" class="Datatype">Plus⇔</a> <a id="2915" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2515" class="Bound Operator">_≤_</a> <a id="2919" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2875" class="Bound">x</a> <a id="2921" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2880" class="Bound">z</a>
  <a id="2925" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2857" class="Function">forth⁺-syntax</a> <a id="2939" class="Symbol">_</a> <a id="2941" class="Symbol">=</a> <a id="2943" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#911" class="InductiveConstructor">forth⁺</a>

  <a id="2953" class="Keyword">syntax</a> <a id="2960" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2857" class="Function">forth⁺-syntax</a> <a id="2974" class="Bound">x</a> <a id="2976" class="Bound">x≤y</a> <a id="2980" class="Bound">y⇔z</a> <a id="2984" class="Symbol">=</a> <a id="2986" class="Bound">x</a> <a id="2988" class="Function">⇒⟨</a> <a id="2991" class="Bound">x≤y</a> <a id="2995" class="Function">⟩</a> <a id="2997" class="Bound">y⇔z</a>

  <a id="Plus⇔Reasoning.back⁺-syntax"></a><a id="3004" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3004" class="Function">back⁺-syntax</a> <a id="3017" class="Symbol">:</a> <a id="3019" class="Symbol">∀</a> <a id="3021" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3021" class="Bound">x</a> <a id="3023" class="Symbol">{</a><a id="3024" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3024" class="Bound">y</a> <a id="3026" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3026" class="Bound">z</a><a id="3027" class="Symbol">}</a> <a id="3029" class="Symbol">→</a> <a id="3031" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3024" class="Bound">y</a> <a id="3033" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2515" class="Bound Operator">≤</a> <a id="3035" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3021" class="Bound">x</a> <a id="3037" class="Symbol">→</a> <a id="3039" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#797" class="Datatype">Plus⇔</a> <a id="3045" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2515" class="Bound Operator">_≤_</a> <a id="3049" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3024" class="Bound">y</a> <a id="3051" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3026" class="Bound">z</a> <a id="3053" class="Symbol">→</a> <a id="3055" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#797" class="Datatype">Plus⇔</a> <a id="3061" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2515" class="Bound Operator">_≤_</a> <a id="3065" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3021" class="Bound">x</a> <a id="3067" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3026" class="Bound">z</a>
  <a id="3071" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3004" class="Function">back⁺-syntax</a> <a id="3084" class="Symbol">_</a> <a id="3086" class="Symbol">=</a> <a id="3088" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#966" class="InductiveConstructor">back⁺</a>

  <a id="3097" class="Keyword">syntax</a> <a id="3104" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3004" class="Function">back⁺-syntax</a> <a id="3117" class="Bound">x</a> <a id="3119" class="Bound">y≤x</a> <a id="3123" class="Bound">y⇔z</a> <a id="3127" class="Symbol">=</a> <a id="3129" class="Bound">x</a> <a id="3131" class="Function">⇐⟨</a> <a id="3134" class="Bound">y≤x</a> <a id="3138" class="Function">⟩</a> <a id="3140" class="Bound">y⇔z</a>


<a id="3146" class="Keyword">module</a> <a id="3153" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3153" class="Module">_</a> <a id="3155" class="Symbol">{</a><a id="3156" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3156" class="Bound Operator">_≤_</a> <a id="3160" class="Symbol">:</a> <a id="3162" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3166" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#728" class="Generalizable">A</a> <a id="3168" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#711" class="Generalizable">ℓ</a><a id="3169" class="Symbol">}</a> <a id="3171" class="Symbol">{</a><a id="3172" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3172" class="Bound Operator">_≼_</a> <a id="3176" class="Symbol">:</a> <a id="3178" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3182" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#730" class="Generalizable">B</a> <a id="3184" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#713" class="Generalizable">ℓ′</a><a id="3186" class="Symbol">}</a> <a id="3188" class="Keyword">where</a>

  <a id="3197" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3197" class="Function">gmap</a> <a id="3202" class="Symbol">:</a> <a id="3204" class="Symbol">(</a><a id="3205" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3205" class="Bound">f</a> <a id="3207" class="Symbol">:</a> <a id="3209" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3166" class="Bound">A</a> <a id="3211" class="Symbol">→</a> <a id="3213" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3182" class="Bound">B</a><a id="3214" class="Symbol">)</a> <a id="3216" class="Symbol">(</a><a id="3217" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3217" class="Bound">inj</a> <a id="3221" class="Symbol">:</a> <a id="3223" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3156" class="Bound Operator">_≤_</a> <a id="3227" href="Relation.Binary.Core.html#1474" class="Function Operator">=[</a> <a id="3230" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3205" class="Bound">f</a> <a id="3232" href="Relation.Binary.Core.html#1474" class="Function Operator">]⇒</a> <a id="3235" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3172" class="Bound Operator">_≼_</a><a id="3238" class="Symbol">)</a> <a id="3240" class="Symbol">→</a> <a id="3242" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#797" class="Datatype">Plus⇔</a> <a id="3248" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3156" class="Bound Operator">_≤_</a> <a id="3252" href="Relation.Binary.Core.html#1474" class="Function Operator">=[</a> <a id="3255" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3205" class="Bound">f</a> <a id="3257" href="Relation.Binary.Core.html#1474" class="Function Operator">]⇒</a> <a id="3260" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#797" class="Datatype">Plus⇔</a> <a id="3266" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3172" class="Bound Operator">_≼_</a>
  <a id="3272" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3197" class="Function">gmap</a> <a id="3277" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3277" class="Bound">f</a> <a id="3279" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3279" class="Bound">inj</a> <a id="3283" class="Symbol">(</a><a id="3284" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#829" class="InductiveConstructor">forth</a> <a id="3290" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3290" class="Bound">r</a><a id="3291" class="Symbol">)</a>      <a id="3298" class="Symbol">=</a> <a id="3300" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#829" class="InductiveConstructor">forth</a> <a id="3306" class="Symbol">(</a><a id="3307" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3279" class="Bound">inj</a> <a id="3311" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3290" class="Bound">r</a><a id="3312" class="Symbol">)</a>
  <a id="3316" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3197" class="Function">gmap</a> <a id="3321" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3321" class="Bound">f</a> <a id="3323" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3323" class="Bound">inj</a> <a id="3327" class="Symbol">(</a><a id="3328" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#870" class="InductiveConstructor">back</a> <a id="3333" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3333" class="Bound">r</a><a id="3334" class="Symbol">)</a>       <a id="3342" class="Symbol">=</a> <a id="3344" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#870" class="InductiveConstructor">back</a> <a id="3349" class="Symbol">(</a><a id="3350" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3323" class="Bound">inj</a> <a id="3354" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3333" class="Bound">r</a><a id="3355" class="Symbol">)</a>
  <a id="3359" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3197" class="Function">gmap</a> <a id="3364" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3364" class="Bound">f</a> <a id="3366" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3366" class="Bound">inj</a> <a id="3370" class="Symbol">(</a><a id="3371" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#911" class="InductiveConstructor">forth⁺</a> <a id="3378" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3378" class="Bound">r</a> <a id="3380" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3380" class="Bound">rel</a><a id="3383" class="Symbol">)</a> <a id="3385" class="Symbol">=</a> <a id="3387" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#911" class="InductiveConstructor">forth⁺</a> <a id="3394" class="Symbol">(</a><a id="3395" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3366" class="Bound">inj</a> <a id="3399" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3378" class="Bound">r</a><a id="3400" class="Symbol">)</a> <a id="3402" class="Symbol">(</a><a id="3403" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3197" class="Function">gmap</a> <a id="3408" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3364" class="Bound">f</a> <a id="3410" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3366" class="Bound">inj</a> <a id="3414" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3380" class="Bound">rel</a><a id="3417" class="Symbol">)</a>
  <a id="3421" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3197" class="Function">gmap</a> <a id="3426" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3426" class="Bound">f</a> <a id="3428" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3428" class="Bound">inj</a> <a id="3432" class="Symbol">(</a><a id="3433" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#966" class="InductiveConstructor">back⁺</a> <a id="3439" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3439" class="Bound">r</a> <a id="3441" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3441" class="Bound">rel</a><a id="3444" class="Symbol">)</a>  <a id="3447" class="Symbol">=</a> <a id="3449" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#966" class="InductiveConstructor">back⁺</a> <a id="3455" class="Symbol">(</a><a id="3456" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3428" class="Bound">inj</a> <a id="3460" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3439" class="Bound">r</a><a id="3461" class="Symbol">)</a> <a id="3463" class="Symbol">(</a><a id="3464" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3197" class="Function">gmap</a> <a id="3469" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3426" class="Bound">f</a> <a id="3471" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3428" class="Bound">inj</a> <a id="3475" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3441" class="Bound">rel</a><a id="3478" class="Symbol">)</a>

<a id="map"></a><a id="3481" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3481" class="Function">map</a> <a id="3485" class="Symbol">:</a> <a id="3487" class="Symbol">{</a><a id="3488" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3488" class="Bound Operator">_≤_</a> <a id="3492" class="Symbol">:</a> <a id="3494" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3498" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#728" class="Generalizable">A</a> <a id="3500" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#711" class="Generalizable">ℓ</a><a id="3501" class="Symbol">}</a> <a id="3503" class="Symbol">{</a><a id="3504" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3504" class="Bound Operator">_≼_</a> <a id="3508" class="Symbol">:</a> <a id="3510" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3514" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#728" class="Generalizable">A</a> <a id="3516" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#713" class="Generalizable">ℓ′</a><a id="3518" class="Symbol">}</a> <a id="3520" class="Symbol">(</a><a id="3521" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3521" class="Bound">inj</a> <a id="3525" class="Symbol">:</a> <a id="3527" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3488" class="Bound Operator">_≤_</a> <a id="3531" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="3533" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3504" class="Bound Operator">_≼_</a><a id="3536" class="Symbol">)</a> <a id="3538" class="Symbol">→</a> <a id="3540" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#797" class="Datatype">Plus⇔</a> <a id="3546" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3488" class="Bound Operator">_≤_</a> <a id="3550" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="3552" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#797" class="Datatype">Plus⇔</a> <a id="3558" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3504" class="Bound Operator">_≼_</a>
<a id="3562" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3481" class="Function">map</a> <a id="3566" class="Symbol">=</a> <a id="3568" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3197" class="Function">gmap</a> <a id="3573" href="Function.Base.html#704" class="Function">id</a>
</pre></body></html>

==> anc/html/Relation.Binary.Construct.Composition.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Binary.Construct.Composition</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Composition of two binary relations</a>
<a id="145" class="Comment">------------------------------------------------------------------------</a>

<a id="219" class="Symbol">{-#</a> <a id="223" class="Keyword">OPTIONS</a> <a id="231" class="Pragma">--cubical-compatible</a> <a id="252" class="Pragma">--safe</a> <a id="259" class="Symbol">#-}</a>

<a id="264" class="Keyword">module</a> <a id="271" href="Relation.Binary.Construct.Composition.html" class="Module">Relation.Binary.Construct.Composition</a> <a id="309" class="Keyword">where</a>

<a id="316" class="Keyword">open</a> <a id="321" class="Keyword">import</a> <a id="328" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="346" class="Keyword">using</a> <a id="352" class="Symbol">(</a><a id="353" href="Data.Product.Base.html#852" class="Function">∃</a><a id="354" class="Symbol">;</a> <a id="356" href="Data.Product.Base.html#1752" class="Function Operator">_×_</a><a id="359" class="Symbol">;</a> <a id="361" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="364" class="Symbol">)</a>
<a id="366" class="Keyword">open</a> <a id="371" class="Keyword">import</a> <a id="378" href="Function.Base.html" class="Module">Function.Base</a> <a id="392" class="Keyword">using</a> <a id="398" class="Symbol">(</a><a id="399" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="402" class="Symbol">)</a>
<a id="404" class="Keyword">open</a> <a id="409" class="Keyword">import</a> <a id="416" href="Level.html" class="Module">Level</a> <a id="422" class="Keyword">using</a> <a id="428" class="Symbol">(</a><a id="429" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="434" class="Symbol">;</a> <a id="436" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="439" class="Symbol">)</a>
<a id="441" class="Keyword">open</a> <a id="446" class="Keyword">import</a> <a id="453" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="474" class="Keyword">using</a> <a id="480" class="Symbol">(</a><a id="481" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="484" class="Symbol">;</a> <a id="486" href="Relation.Binary.Core.html#780" class="Function">REL</a><a id="489" class="Symbol">;</a> <a id="491" href="Relation.Binary.Core.html#1268" class="Function Operator">_⇒_</a><a id="494" class="Symbol">)</a>
<a id="496" class="Keyword">open</a> <a id="501" class="Keyword">import</a> <a id="508" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a> <a id="535" class="Keyword">using</a> <a id="541" class="Symbol">(</a><a id="542" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a><a id="552" class="Symbol">)</a>
<a id="554" class="Keyword">open</a> <a id="559" class="Keyword">import</a> <a id="566" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a>
  <a id="596" class="Keyword">using</a> <a id="602" class="Symbol">(</a><a id="603" href="Relation.Binary.Definitions.html#5277" class="Function Operator">_Respects_</a><a id="613" class="Symbol">;</a> <a id="615" href="Relation.Binary.Definitions.html#5433" class="Function Operator">_Respectsʳ_</a><a id="626" class="Symbol">;</a> <a id="628" href="Relation.Binary.Definitions.html#5598" class="Function Operator">_Respectsˡ_</a><a id="639" class="Symbol">;</a> <a id="641" href="Relation.Binary.Definitions.html#5761" class="Function Operator">_Respects₂_</a>
        <a id="661" class="Symbol">;</a> <a id="663" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a><a id="672" class="Symbol">;</a> <a id="674" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a><a id="684" class="Symbol">)</a>

<a id="687" class="Keyword">private</a>
  <a id="697" class="Keyword">variable</a>
    <a id="710" href="Relation.Binary.Construct.Composition.html#710" class="Generalizable">a</a> <a id="712" href="Relation.Binary.Construct.Composition.html#712" class="Generalizable">b</a> <a id="714" href="Relation.Binary.Construct.Composition.html#714" class="Generalizable">c</a> <a id="716" href="Relation.Binary.Construct.Composition.html#716" class="Generalizable">ℓ</a> <a id="718" href="Relation.Binary.Construct.Composition.html#718" class="Generalizable">ℓ₁</a> <a id="721" href="Relation.Binary.Construct.Composition.html#721" class="Generalizable">ℓ₂</a> <a id="724" class="Symbol">:</a> <a id="726" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="736" href="Relation.Binary.Construct.Composition.html#736" class="Generalizable">A</a> <a id="738" class="Symbol">:</a> <a id="740" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="744" href="Relation.Binary.Construct.Composition.html#710" class="Generalizable">a</a>
    <a id="750" href="Relation.Binary.Construct.Composition.html#750" class="Generalizable">B</a> <a id="752" class="Symbol">:</a> <a id="754" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="758" href="Relation.Binary.Construct.Composition.html#712" class="Generalizable">b</a>
    <a id="764" href="Relation.Binary.Construct.Composition.html#764" class="Generalizable">C</a> <a id="766" class="Symbol">:</a> <a id="768" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="772" href="Relation.Binary.Construct.Composition.html#714" class="Generalizable">c</a>

<a id="775" class="Comment">------------------------------------------------------------------------</a>
<a id="848" class="Comment">-- Definition</a>

<a id="863" class="Keyword">infixr</a> <a id="870" class="Number">9</a> <a id="872" href="Relation.Binary.Construct.Composition.html#877" class="Function Operator">_;_</a>

<a id="_;_"></a><a id="877" href="Relation.Binary.Construct.Composition.html#877" class="Function Operator">_;_</a> <a id="881" class="Symbol">:</a> <a id="883" class="Symbol">{</a><a id="884" href="Relation.Binary.Construct.Composition.html#884" class="Bound">A</a> <a id="886" class="Symbol">:</a> <a id="888" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="892" href="Relation.Binary.Construct.Composition.html#710" class="Generalizable">a</a><a id="893" class="Symbol">}</a> <a id="895" class="Symbol">{</a><a id="896" href="Relation.Binary.Construct.Composition.html#896" class="Bound">B</a> <a id="898" class="Symbol">:</a> <a id="900" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="904" href="Relation.Binary.Construct.Composition.html#712" class="Generalizable">b</a><a id="905" class="Symbol">}</a> <a id="907" class="Symbol">{</a><a id="908" href="Relation.Binary.Construct.Composition.html#908" class="Bound">C</a> <a id="910" class="Symbol">:</a> <a id="912" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="916" href="Relation.Binary.Construct.Composition.html#714" class="Generalizable">c</a><a id="917" class="Symbol">}</a> <a id="919" class="Symbol">→</a>
      <a id="927" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="931" href="Relation.Binary.Construct.Composition.html#884" class="Bound">A</a> <a id="933" href="Relation.Binary.Construct.Composition.html#896" class="Bound">B</a> <a id="935" href="Relation.Binary.Construct.Composition.html#718" class="Generalizable">ℓ₁</a> <a id="938" class="Symbol">→</a> <a id="940" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="944" href="Relation.Binary.Construct.Composition.html#896" class="Bound">B</a> <a id="946" href="Relation.Binary.Construct.Composition.html#908" class="Bound">C</a> <a id="948" href="Relation.Binary.Construct.Composition.html#721" class="Generalizable">ℓ₂</a> <a id="951" class="Symbol">→</a> <a id="953" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="957" href="Relation.Binary.Construct.Composition.html#884" class="Bound">A</a> <a id="959" href="Relation.Binary.Construct.Composition.html#908" class="Bound">C</a> <a id="961" class="Symbol">(</a><a id="962" href="Relation.Binary.Construct.Composition.html#712" class="Generalizable">b</a> <a id="964" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="966" href="Relation.Binary.Construct.Composition.html#718" class="Generalizable">ℓ₁</a> <a id="969" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="971" href="Relation.Binary.Construct.Composition.html#721" class="Generalizable">ℓ₂</a><a id="973" class="Symbol">)</a>
<a id="975" href="Relation.Binary.Construct.Composition.html#975" class="Bound">L</a> <a id="977" href="Relation.Binary.Construct.Composition.html#877" class="Function Operator">;</a> <a id="979" href="Relation.Binary.Construct.Composition.html#979" class="Bound">R</a> <a id="981" class="Symbol">=</a> <a id="983" class="Symbol">λ</a> <a id="985" href="Relation.Binary.Construct.Composition.html#985" class="Bound">i</a> <a id="987" href="Relation.Binary.Construct.Composition.html#987" class="Bound">j</a> <a id="989" class="Symbol">→</a> <a id="991" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="993" class="Symbol">λ</a> <a id="995" href="Relation.Binary.Construct.Composition.html#995" class="Bound">k</a> <a id="997" class="Symbol">→</a> <a id="999" href="Relation.Binary.Construct.Composition.html#975" class="Bound">L</a> <a id="1001" href="Relation.Binary.Construct.Composition.html#985" class="Bound">i</a> <a id="1003" href="Relation.Binary.Construct.Composition.html#995" class="Bound">k</a> <a id="1005" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="1007" href="Relation.Binary.Construct.Composition.html#979" class="Bound">R</a> <a id="1009" href="Relation.Binary.Construct.Composition.html#995" class="Bound">k</a> <a id="1011" href="Relation.Binary.Construct.Composition.html#987" class="Bound">j</a>

<a id="1014" class="Comment">------------------------------------------------------------------------</a>
<a id="1087" class="Comment">-- Properties</a>

<a id="1102" class="Keyword">module</a> <a id="1109" href="Relation.Binary.Construct.Composition.html#1109" class="Module">_</a> <a id="1111" class="Symbol">(</a><a id="1112" href="Relation.Binary.Construct.Composition.html#1112" class="Bound">L</a> <a id="1114" class="Symbol">:</a> <a id="1116" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1120" href="Relation.Binary.Construct.Composition.html#736" class="Generalizable">A</a> <a id="1122" href="Relation.Binary.Construct.Composition.html#718" class="Generalizable">ℓ₁</a><a id="1124" class="Symbol">)</a> <a id="1126" class="Symbol">(</a><a id="1127" href="Relation.Binary.Construct.Composition.html#1127" class="Bound">R</a> <a id="1129" class="Symbol">:</a> <a id="1131" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1135" href="Relation.Binary.Construct.Composition.html#736" class="Generalizable">A</a> <a id="1137" href="Relation.Binary.Construct.Composition.html#721" class="Generalizable">ℓ₂</a><a id="1139" class="Symbol">)</a> <a id="1141" class="Keyword">where</a>

  <a id="1150" href="Relation.Binary.Construct.Composition.html#1150" class="Function">reflexive</a> <a id="1160" class="Symbol">:</a> <a id="1162" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="1172" href="Relation.Binary.Construct.Composition.html#1112" class="Bound">L</a> <a id="1174" class="Symbol">→</a> <a id="1176" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="1186" href="Relation.Binary.Construct.Composition.html#1127" class="Bound">R</a> <a id="1188" class="Symbol">→</a> <a id="1190" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="1200" class="Symbol">(</a><a id="1201" href="Relation.Binary.Construct.Composition.html#1112" class="Bound">L</a> <a id="1203" href="Relation.Binary.Construct.Composition.html#877" class="Function Operator">;</a> <a id="1205" href="Relation.Binary.Construct.Composition.html#1127" class="Bound">R</a><a id="1206" class="Symbol">)</a>
  <a id="1210" href="Relation.Binary.Construct.Composition.html#1150" class="Function">reflexive</a> <a id="1220" href="Relation.Binary.Construct.Composition.html#1220" class="Bound">L-refl</a> <a id="1227" href="Relation.Binary.Construct.Composition.html#1227" class="Bound">R-refl</a> <a id="1234" class="Symbol">=</a> <a id="1236" class="Symbol">_</a> <a id="1238" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1240" href="Relation.Binary.Construct.Composition.html#1220" class="Bound">L-refl</a> <a id="1247" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1249" href="Relation.Binary.Construct.Composition.html#1227" class="Bound">R-refl</a>

  <a id="1259" href="Relation.Binary.Construct.Composition.html#1259" class="Function">respects</a> <a id="1268" class="Symbol">:</a> <a id="1270" class="Symbol">∀</a> <a id="1272" class="Symbol">{</a><a id="1273" href="Relation.Binary.Construct.Composition.html#1273" class="Bound">p</a><a id="1274" class="Symbol">}</a> <a id="1276" class="Symbol">{</a><a id="1277" href="Relation.Binary.Construct.Composition.html#1277" class="Bound">P</a> <a id="1279" class="Symbol">:</a> <a id="1281" href="Relation.Binary.Construct.Composition.html#1120" class="Bound">A</a> <a id="1283" class="Symbol">→</a> <a id="1285" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1289" href="Relation.Binary.Construct.Composition.html#1273" class="Bound">p</a><a id="1290" class="Symbol">}</a> <a id="1292" class="Symbol">→</a>
             <a id="1307" href="Relation.Binary.Construct.Composition.html#1277" class="Bound">P</a> <a id="1309" href="Relation.Binary.Definitions.html#5277" class="Function Operator">Respects</a> <a id="1318" href="Relation.Binary.Construct.Composition.html#1112" class="Bound">L</a> <a id="1320" class="Symbol">→</a> <a id="1322" href="Relation.Binary.Construct.Composition.html#1277" class="Bound">P</a> <a id="1324" href="Relation.Binary.Definitions.html#5277" class="Function Operator">Respects</a> <a id="1333" href="Relation.Binary.Construct.Composition.html#1127" class="Bound">R</a> <a id="1335" class="Symbol">→</a> <a id="1337" href="Relation.Binary.Construct.Composition.html#1277" class="Bound">P</a> <a id="1339" href="Relation.Binary.Definitions.html#5277" class="Function Operator">Respects</a> <a id="1348" class="Symbol">(</a><a id="1349" href="Relation.Binary.Construct.Composition.html#1112" class="Bound">L</a> <a id="1351" href="Relation.Binary.Construct.Composition.html#877" class="Function Operator">;</a> <a id="1353" href="Relation.Binary.Construct.Composition.html#1127" class="Bound">R</a><a id="1354" class="Symbol">)</a>
  <a id="1358" href="Relation.Binary.Construct.Composition.html#1259" class="Function">respects</a> <a id="1367" href="Relation.Binary.Construct.Composition.html#1367" class="Bound">resp-L</a> <a id="1374" href="Relation.Binary.Construct.Composition.html#1374" class="Bound">resp-R</a> <a id="1381" class="Symbol">(</a><a id="1382" href="Relation.Binary.Construct.Composition.html#1382" class="Bound">k</a> <a id="1384" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1386" href="Relation.Binary.Construct.Composition.html#1386" class="Bound">Lik</a> <a id="1390" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1392" href="Relation.Binary.Construct.Composition.html#1392" class="Bound">Rkj</a><a id="1395" class="Symbol">)</a> <a id="1397" class="Symbol">=</a> <a id="1399" href="Relation.Binary.Construct.Composition.html#1374" class="Bound">resp-R</a> <a id="1406" href="Relation.Binary.Construct.Composition.html#1392" class="Bound">Rkj</a> <a id="1410" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1412" href="Relation.Binary.Construct.Composition.html#1367" class="Bound">resp-L</a> <a id="1419" href="Relation.Binary.Construct.Composition.html#1386" class="Bound">Lik</a>

<a id="1424" class="Keyword">module</a> <a id="1431" href="Relation.Binary.Construct.Composition.html#1431" class="Module">_</a> <a id="1433" class="Symbol">{</a><a id="1434" href="Relation.Binary.Construct.Composition.html#1434" class="Bound">≈</a> <a id="1436" class="Symbol">:</a> <a id="1438" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1442" href="Relation.Binary.Construct.Composition.html#736" class="Generalizable">A</a> <a id="1444" href="Relation.Binary.Construct.Composition.html#716" class="Generalizable">ℓ</a><a id="1445" class="Symbol">}</a> <a id="1447" class="Symbol">(</a><a id="1448" href="Relation.Binary.Construct.Composition.html#1448" class="Bound">L</a> <a id="1450" class="Symbol">:</a> <a id="1452" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1456" href="Relation.Binary.Construct.Composition.html#736" class="Generalizable">A</a> <a id="1458" href="Relation.Binary.Construct.Composition.html#750" class="Generalizable">B</a> <a id="1460" href="Relation.Binary.Construct.Composition.html#718" class="Generalizable">ℓ₁</a><a id="1462" class="Symbol">)</a> <a id="1464" class="Symbol">(</a><a id="1465" href="Relation.Binary.Construct.Composition.html#1465" class="Bound">R</a> <a id="1467" class="Symbol">:</a> <a id="1469" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1473" href="Relation.Binary.Construct.Composition.html#750" class="Generalizable">B</a> <a id="1475" href="Relation.Binary.Construct.Composition.html#764" class="Generalizable">C</a> <a id="1477" href="Relation.Binary.Construct.Composition.html#721" class="Generalizable">ℓ₂</a><a id="1479" class="Symbol">)</a> <a id="1481" class="Keyword">where</a>

  <a id="1490" href="Relation.Binary.Construct.Composition.html#1490" class="Function">respectsˡ</a> <a id="1500" class="Symbol">:</a> <a id="1502" href="Relation.Binary.Construct.Composition.html#1448" class="Bound">L</a> <a id="1504" href="Relation.Binary.Definitions.html#5598" class="Function Operator">Respectsˡ</a> <a id="1514" href="Relation.Binary.Construct.Composition.html#1434" class="Bound">≈</a> <a id="1516" class="Symbol">→</a> <a id="1518" class="Symbol">(</a><a id="1519" href="Relation.Binary.Construct.Composition.html#1448" class="Bound">L</a> <a id="1521" href="Relation.Binary.Construct.Composition.html#877" class="Function Operator">;</a> <a id="1523" href="Relation.Binary.Construct.Composition.html#1465" class="Bound">R</a><a id="1524" class="Symbol">)</a> <a id="1526" href="Relation.Binary.Definitions.html#5598" class="Function Operator">Respectsˡ</a> <a id="1536" href="Relation.Binary.Construct.Composition.html#1434" class="Bound">≈</a>
  <a id="1540" href="Relation.Binary.Construct.Composition.html#1490" class="Function">respectsˡ</a> <a id="1550" href="Relation.Binary.Construct.Composition.html#1550" class="Bound">Lˡ</a> <a id="1553" href="Relation.Binary.Construct.Composition.html#1553" class="Bound">i≈i′</a> <a id="1558" class="Symbol">(</a><a id="1559" href="Relation.Binary.Construct.Composition.html#1559" class="Bound">k</a> <a id="1561" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1563" href="Relation.Binary.Construct.Composition.html#1563" class="Bound">Lik</a> <a id="1567" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1569" href="Relation.Binary.Construct.Composition.html#1569" class="Bound">Rkj</a><a id="1572" class="Symbol">)</a> <a id="1574" class="Symbol">=</a> <a id="1576" href="Relation.Binary.Construct.Composition.html#1559" class="Bound">k</a> <a id="1578" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1580" href="Relation.Binary.Construct.Composition.html#1550" class="Bound">Lˡ</a> <a id="1583" href="Relation.Binary.Construct.Composition.html#1553" class="Bound">i≈i′</a> <a id="1588" href="Relation.Binary.Construct.Composition.html#1563" class="Bound">Lik</a> <a id="1592" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1594" href="Relation.Binary.Construct.Composition.html#1569" class="Bound">Rkj</a>

<a id="1599" class="Keyword">module</a> <a id="1606" href="Relation.Binary.Construct.Composition.html#1606" class="Module">_</a> <a id="1608" class="Symbol">{</a><a id="1609" href="Relation.Binary.Construct.Composition.html#1609" class="Bound">≈</a> <a id="1611" class="Symbol">:</a> <a id="1613" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1617" href="Relation.Binary.Construct.Composition.html#764" class="Generalizable">C</a> <a id="1619" href="Relation.Binary.Construct.Composition.html#716" class="Generalizable">ℓ</a><a id="1620" class="Symbol">}</a> <a id="1622" class="Symbol">(</a><a id="1623" href="Relation.Binary.Construct.Composition.html#1623" class="Bound">L</a> <a id="1625" class="Symbol">:</a> <a id="1627" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1631" href="Relation.Binary.Construct.Composition.html#736" class="Generalizable">A</a> <a id="1633" href="Relation.Binary.Construct.Composition.html#750" class="Generalizable">B</a> <a id="1635" href="Relation.Binary.Construct.Composition.html#718" class="Generalizable">ℓ₁</a><a id="1637" class="Symbol">)</a> <a id="1639" class="Symbol">(</a><a id="1640" href="Relation.Binary.Construct.Composition.html#1640" class="Bound">R</a> <a id="1642" class="Symbol">:</a> <a id="1644" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1648" href="Relation.Binary.Construct.Composition.html#750" class="Generalizable">B</a> <a id="1650" href="Relation.Binary.Construct.Composition.html#764" class="Generalizable">C</a> <a id="1652" href="Relation.Binary.Construct.Composition.html#721" class="Generalizable">ℓ₂</a><a id="1654" class="Symbol">)</a> <a id="1656" class="Keyword">where</a>

  <a id="1665" href="Relation.Binary.Construct.Composition.html#1665" class="Function">respectsʳ</a> <a id="1675" class="Symbol">:</a> <a id="1677" href="Relation.Binary.Construct.Composition.html#1640" class="Bound">R</a> <a id="1679" href="Relation.Binary.Definitions.html#5433" class="Function Operator">Respectsʳ</a> <a id="1689" href="Relation.Binary.Construct.Composition.html#1609" class="Bound">≈</a> <a id="1691" class="Symbol">→</a> <a id="1693" class="Symbol">(</a><a id="1694" href="Relation.Binary.Construct.Composition.html#1623" class="Bound">L</a> <a id="1696" href="Relation.Binary.Construct.Composition.html#877" class="Function Operator">;</a> <a id="1698" href="Relation.Binary.Construct.Composition.html#1640" class="Bound">R</a><a id="1699" class="Symbol">)</a> <a id="1701" href="Relation.Binary.Definitions.html#5433" class="Function Operator">Respectsʳ</a> <a id="1711" href="Relation.Binary.Construct.Composition.html#1609" class="Bound">≈</a>
  <a id="1715" href="Relation.Binary.Construct.Composition.html#1665" class="Function">respectsʳ</a> <a id="1725" href="Relation.Binary.Construct.Composition.html#1725" class="Bound">Rʳ</a> <a id="1728" href="Relation.Binary.Construct.Composition.html#1728" class="Bound">j≈j′</a> <a id="1733" class="Symbol">(</a><a id="1734" href="Relation.Binary.Construct.Composition.html#1734" class="Bound">k</a> <a id="1736" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1738" href="Relation.Binary.Construct.Composition.html#1738" class="Bound">Lik</a> <a id="1742" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1744" href="Relation.Binary.Construct.Composition.html#1744" class="Bound">Rkj</a><a id="1747" class="Symbol">)</a> <a id="1749" class="Symbol">=</a> <a id="1751" href="Relation.Binary.Construct.Composition.html#1734" class="Bound">k</a> <a id="1753" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1755" href="Relation.Binary.Construct.Composition.html#1738" class="Bound">Lik</a> <a id="1759" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1761" href="Relation.Binary.Construct.Composition.html#1725" class="Bound">Rʳ</a> <a id="1764" href="Relation.Binary.Construct.Composition.html#1728" class="Bound">j≈j′</a> <a id="1769" href="Relation.Binary.Construct.Composition.html#1744" class="Bound">Rkj</a>

<a id="1774" class="Keyword">module</a> <a id="1781" href="Relation.Binary.Construct.Composition.html#1781" class="Module">_</a> <a id="1783" class="Symbol">{</a><a id="1784" href="Relation.Binary.Construct.Composition.html#1784" class="Bound">≈</a> <a id="1786" class="Symbol">:</a> <a id="1788" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1792" href="Relation.Binary.Construct.Composition.html#736" class="Generalizable">A</a> <a id="1794" href="Relation.Binary.Construct.Composition.html#716" class="Generalizable">ℓ</a><a id="1795" class="Symbol">}</a> <a id="1797" class="Symbol">(</a><a id="1798" href="Relation.Binary.Construct.Composition.html#1798" class="Bound">L</a> <a id="1800" class="Symbol">:</a> <a id="1802" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1806" href="Relation.Binary.Construct.Composition.html#736" class="Generalizable">A</a> <a id="1808" href="Relation.Binary.Construct.Composition.html#750" class="Generalizable">B</a> <a id="1810" href="Relation.Binary.Construct.Composition.html#718" class="Generalizable">ℓ₁</a><a id="1812" class="Symbol">)</a> <a id="1814" class="Symbol">(</a><a id="1815" href="Relation.Binary.Construct.Composition.html#1815" class="Bound">R</a> <a id="1817" class="Symbol">:</a> <a id="1819" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1823" href="Relation.Binary.Construct.Composition.html#750" class="Generalizable">B</a> <a id="1825" href="Relation.Binary.Construct.Composition.html#736" class="Generalizable">A</a> <a id="1827" href="Relation.Binary.Construct.Composition.html#721" class="Generalizable">ℓ₂</a><a id="1829" class="Symbol">)</a> <a id="1831" class="Keyword">where</a>

  <a id="1840" href="Relation.Binary.Construct.Composition.html#1840" class="Function">respects₂</a> <a id="1850" class="Symbol">:</a>  <a id="1853" href="Relation.Binary.Construct.Composition.html#1798" class="Bound">L</a> <a id="1855" href="Relation.Binary.Definitions.html#5598" class="Function Operator">Respectsˡ</a> <a id="1865" href="Relation.Binary.Construct.Composition.html#1784" class="Bound">≈</a> <a id="1867" class="Symbol">→</a> <a id="1869" href="Relation.Binary.Construct.Composition.html#1815" class="Bound">R</a> <a id="1871" href="Relation.Binary.Definitions.html#5433" class="Function Operator">Respectsʳ</a> <a id="1881" href="Relation.Binary.Construct.Composition.html#1784" class="Bound">≈</a> <a id="1883" class="Symbol">→</a> <a id="1885" class="Symbol">(</a><a id="1886" href="Relation.Binary.Construct.Composition.html#1798" class="Bound">L</a> <a id="1888" href="Relation.Binary.Construct.Composition.html#877" class="Function Operator">;</a> <a id="1890" href="Relation.Binary.Construct.Composition.html#1815" class="Bound">R</a><a id="1891" class="Symbol">)</a> <a id="1893" href="Relation.Binary.Definitions.html#5761" class="Function Operator">Respects₂</a> <a id="1903" href="Relation.Binary.Construct.Composition.html#1784" class="Bound">≈</a>
  <a id="1907" href="Relation.Binary.Construct.Composition.html#1840" class="Function">respects₂</a> <a id="1917" href="Relation.Binary.Construct.Composition.html#1917" class="Bound">Lˡ</a> <a id="1920" href="Relation.Binary.Construct.Composition.html#1920" class="Bound">Rʳ</a> <a id="1923" class="Symbol">=</a> <a id="1925" href="Relation.Binary.Construct.Composition.html#1665" class="Function">respectsʳ</a> <a id="1935" href="Relation.Binary.Construct.Composition.html#1798" class="Bound">L</a> <a id="1937" href="Relation.Binary.Construct.Composition.html#1815" class="Bound">R</a> <a id="1939" href="Relation.Binary.Construct.Composition.html#1920" class="Bound">Rʳ</a> <a id="1942" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1944" href="Relation.Binary.Construct.Composition.html#1490" class="Function">respectsˡ</a> <a id="1954" href="Relation.Binary.Construct.Composition.html#1798" class="Bound">L</a> <a id="1956" href="Relation.Binary.Construct.Composition.html#1815" class="Bound">R</a> <a id="1958" href="Relation.Binary.Construct.Composition.html#1917" class="Bound">Lˡ</a>

<a id="1962" class="Keyword">module</a> <a id="1969" href="Relation.Binary.Construct.Composition.html#1969" class="Module">_</a> <a id="1971" class="Symbol">{</a><a id="1972" href="Relation.Binary.Construct.Composition.html#1972" class="Bound">≈</a> <a id="1974" class="Symbol">:</a> <a id="1976" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1980" href="Relation.Binary.Construct.Composition.html#736" class="Generalizable">A</a> <a id="1982" href="Relation.Binary.Construct.Composition.html#750" class="Generalizable">B</a> <a id="1984" href="Relation.Binary.Construct.Composition.html#716" class="Generalizable">ℓ</a><a id="1985" class="Symbol">}</a> <a id="1987" class="Symbol">(</a><a id="1988" href="Relation.Binary.Construct.Composition.html#1988" class="Bound">L</a> <a id="1990" class="Symbol">:</a> <a id="1992" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1996" href="Relation.Binary.Construct.Composition.html#736" class="Generalizable">A</a> <a id="1998" href="Relation.Binary.Construct.Composition.html#750" class="Generalizable">B</a> <a id="2000" href="Relation.Binary.Construct.Composition.html#718" class="Generalizable">ℓ₁</a><a id="2002" class="Symbol">)</a> <a id="2004" class="Symbol">(</a><a id="2005" href="Relation.Binary.Construct.Composition.html#2005" class="Bound">R</a> <a id="2007" class="Symbol">:</a> <a id="2009" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2013" href="Relation.Binary.Construct.Composition.html#750" class="Generalizable">B</a> <a id="2015" href="Relation.Binary.Construct.Composition.html#721" class="Generalizable">ℓ₂</a><a id="2017" class="Symbol">)</a> <a id="2019" class="Keyword">where</a>

  <a id="2028" href="Relation.Binary.Construct.Composition.html#2028" class="Function">impliesˡ</a> <a id="2037" class="Symbol">:</a> <a id="2039" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="2049" href="Relation.Binary.Construct.Composition.html#2005" class="Bound">R</a> <a id="2051" class="Symbol">→</a> <a id="2053" class="Symbol">(</a><a id="2054" href="Relation.Binary.Construct.Composition.html#1972" class="Bound">≈</a> <a id="2056" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="2058" href="Relation.Binary.Construct.Composition.html#1988" class="Bound">L</a><a id="2059" class="Symbol">)</a> <a id="2061" class="Symbol">→</a> <a id="2063" class="Symbol">(</a><a id="2064" href="Relation.Binary.Construct.Composition.html#1972" class="Bound">≈</a> <a id="2066" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="2068" href="Relation.Binary.Construct.Composition.html#1988" class="Bound">L</a> <a id="2070" href="Relation.Binary.Construct.Composition.html#877" class="Function Operator">;</a> <a id="2072" href="Relation.Binary.Construct.Composition.html#2005" class="Bound">R</a><a id="2073" class="Symbol">)</a>
  <a id="2077" href="Relation.Binary.Construct.Composition.html#2028" class="Function">impliesˡ</a> <a id="2086" href="Relation.Binary.Construct.Composition.html#2086" class="Bound">R-refl</a> <a id="2093" href="Relation.Binary.Construct.Composition.html#2093" class="Bound">≈⇒L</a> <a id="2097" class="Symbol">{</a><a id="2098" href="Relation.Binary.Construct.Composition.html#2098" class="Bound">i</a><a id="2099" class="Symbol">}</a> <a id="2101" class="Symbol">{</a><a id="2102" href="Relation.Binary.Construct.Composition.html#2102" class="Bound">j</a><a id="2103" class="Symbol">}</a> <a id="2105" href="Relation.Binary.Construct.Composition.html#2105" class="Bound">i≈j</a> <a id="2109" class="Symbol">=</a> <a id="2111" href="Relation.Binary.Construct.Composition.html#2102" class="Bound">j</a> <a id="2113" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2115" href="Relation.Binary.Construct.Composition.html#2093" class="Bound">≈⇒L</a> <a id="2119" href="Relation.Binary.Construct.Composition.html#2105" class="Bound">i≈j</a> <a id="2123" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2125" href="Relation.Binary.Construct.Composition.html#2086" class="Bound">R-refl</a>

<a id="2133" class="Keyword">module</a> <a id="2140" href="Relation.Binary.Construct.Composition.html#2140" class="Module">_</a> <a id="2142" class="Symbol">{</a><a id="2143" href="Relation.Binary.Construct.Composition.html#2143" class="Bound">≈</a> <a id="2145" class="Symbol">:</a> <a id="2147" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="2151" href="Relation.Binary.Construct.Composition.html#736" class="Generalizable">A</a> <a id="2153" href="Relation.Binary.Construct.Composition.html#750" class="Generalizable">B</a> <a id="2155" href="Relation.Binary.Construct.Composition.html#716" class="Generalizable">ℓ</a><a id="2156" class="Symbol">}</a> <a id="2158" class="Symbol">(</a><a id="2159" href="Relation.Binary.Construct.Composition.html#2159" class="Bound">L</a> <a id="2161" class="Symbol">:</a> <a id="2163" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2167" href="Relation.Binary.Construct.Composition.html#736" class="Generalizable">A</a> <a id="2169" href="Relation.Binary.Construct.Composition.html#718" class="Generalizable">ℓ₁</a><a id="2171" class="Symbol">)</a> <a id="2173" class="Symbol">(</a><a id="2174" href="Relation.Binary.Construct.Composition.html#2174" class="Bound">R</a> <a id="2176" class="Symbol">:</a> <a id="2178" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="2182" href="Relation.Binary.Construct.Composition.html#736" class="Generalizable">A</a> <a id="2184" href="Relation.Binary.Construct.Composition.html#750" class="Generalizable">B</a> <a id="2186" href="Relation.Binary.Construct.Composition.html#721" class="Generalizable">ℓ₂</a><a id="2188" class="Symbol">)</a> <a id="2190" class="Keyword">where</a>

  <a id="2199" href="Relation.Binary.Construct.Composition.html#2199" class="Function">impliesʳ</a> <a id="2208" class="Symbol">:</a> <a id="2210" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="2220" href="Relation.Binary.Construct.Composition.html#2159" class="Bound">L</a> <a id="2222" class="Symbol">→</a> <a id="2224" class="Symbol">(</a><a id="2225" href="Relation.Binary.Construct.Composition.html#2143" class="Bound">≈</a> <a id="2227" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="2229" href="Relation.Binary.Construct.Composition.html#2174" class="Bound">R</a><a id="2230" class="Symbol">)</a> <a id="2232" class="Symbol">→</a> <a id="2234" class="Symbol">(</a><a id="2235" href="Relation.Binary.Construct.Composition.html#2143" class="Bound">≈</a> <a id="2237" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="2239" href="Relation.Binary.Construct.Composition.html#2159" class="Bound">L</a> <a id="2241" href="Relation.Binary.Construct.Composition.html#877" class="Function Operator">;</a> <a id="2243" href="Relation.Binary.Construct.Composition.html#2174" class="Bound">R</a><a id="2244" class="Symbol">)</a>
  <a id="2248" href="Relation.Binary.Construct.Composition.html#2199" class="Function">impliesʳ</a> <a id="2257" href="Relation.Binary.Construct.Composition.html#2257" class="Bound">L-refl</a> <a id="2264" href="Relation.Binary.Construct.Composition.html#2264" class="Bound">≈⇒R</a> <a id="2268" class="Symbol">{</a><a id="2269" href="Relation.Binary.Construct.Composition.html#2269" class="Bound">i</a><a id="2270" class="Symbol">}</a> <a id="2272" class="Symbol">{</a><a id="2273" href="Relation.Binary.Construct.Composition.html#2273" class="Bound">j</a><a id="2274" class="Symbol">}</a> <a id="2276" href="Relation.Binary.Construct.Composition.html#2276" class="Bound">i≈j</a> <a id="2280" class="Symbol">=</a> <a id="2282" href="Relation.Binary.Construct.Composition.html#2269" class="Bound">i</a> <a id="2284" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2286" href="Relation.Binary.Construct.Composition.html#2257" class="Bound">L-refl</a> <a id="2293" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2295" href="Relation.Binary.Construct.Composition.html#2264" class="Bound">≈⇒R</a> <a id="2299" href="Relation.Binary.Construct.Composition.html#2276" class="Bound">i≈j</a>

<a id="2304" class="Keyword">module</a> <a id="2311" href="Relation.Binary.Construct.Composition.html#2311" class="Module">_</a> <a id="2313" class="Symbol">(</a><a id="2314" href="Relation.Binary.Construct.Composition.html#2314" class="Bound">L</a> <a id="2316" class="Symbol">:</a> <a id="2318" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2322" href="Relation.Binary.Construct.Composition.html#736" class="Generalizable">A</a> <a id="2324" href="Relation.Binary.Construct.Composition.html#718" class="Generalizable">ℓ₁</a><a id="2326" class="Symbol">)</a> <a id="2328" class="Symbol">(</a><a id="2329" href="Relation.Binary.Construct.Composition.html#2329" class="Bound">R</a> <a id="2331" class="Symbol">:</a> <a id="2333" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2337" href="Relation.Binary.Construct.Composition.html#736" class="Generalizable">A</a> <a id="2339" href="Relation.Binary.Construct.Composition.html#721" class="Generalizable">ℓ₂</a><a id="2341" class="Symbol">)</a> <a id="2343" class="Symbol">(</a><a id="2344" href="Relation.Binary.Construct.Composition.html#2344" class="Bound">comm</a> <a id="2349" class="Symbol">:</a> <a id="2351" href="Relation.Binary.Construct.Composition.html#2329" class="Bound">R</a> <a id="2353" href="Relation.Binary.Construct.Composition.html#877" class="Function Operator">;</a> <a id="2355" href="Relation.Binary.Construct.Composition.html#2314" class="Bound">L</a> <a id="2357" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="2359" href="Relation.Binary.Construct.Composition.html#2314" class="Bound">L</a> <a id="2361" href="Relation.Binary.Construct.Composition.html#877" class="Function Operator">;</a> <a id="2363" href="Relation.Binary.Construct.Composition.html#2329" class="Bound">R</a><a id="2364" class="Symbol">)</a> <a id="2366" class="Keyword">where</a>

  <a id="2375" href="Relation.Binary.Construct.Composition.html#2375" class="Function">transitive</a> <a id="2386" class="Symbol">:</a> <a id="2388" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="2399" href="Relation.Binary.Construct.Composition.html#2314" class="Bound">L</a> <a id="2401" class="Symbol">→</a> <a id="2403" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="2414" href="Relation.Binary.Construct.Composition.html#2329" class="Bound">R</a> <a id="2416" class="Symbol">→</a> <a id="2418" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="2429" class="Symbol">(</a><a id="2430" href="Relation.Binary.Construct.Composition.html#2314" class="Bound">L</a> <a id="2432" href="Relation.Binary.Construct.Composition.html#877" class="Function Operator">;</a> <a id="2434" href="Relation.Binary.Construct.Composition.html#2329" class="Bound">R</a><a id="2435" class="Symbol">)</a>
  <a id="2439" href="Relation.Binary.Construct.Composition.html#2375" class="Function">transitive</a> <a id="2450" href="Relation.Binary.Construct.Composition.html#2450" class="Bound">L-trans</a> <a id="2458" href="Relation.Binary.Construct.Composition.html#2458" class="Bound">R-trans</a> <a id="2466" class="Symbol">{</a><a id="2467" href="Relation.Binary.Construct.Composition.html#2467" class="Bound">i</a><a id="2468" class="Symbol">}</a> <a id="2470" class="Symbol">{</a><a id="2471" href="Relation.Binary.Construct.Composition.html#2471" class="Bound">j</a><a id="2472" class="Symbol">}</a> <a id="2474" class="Symbol">{</a><a id="2475" href="Relation.Binary.Construct.Composition.html#2475" class="Bound">k</a><a id="2476" class="Symbol">}</a> <a id="2478" class="Symbol">(</a><a id="2479" href="Relation.Binary.Construct.Composition.html#2479" class="Bound">x</a> <a id="2481" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2483" href="Relation.Binary.Construct.Composition.html#2483" class="Bound">Lix</a> <a id="2487" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2489" href="Relation.Binary.Construct.Composition.html#2489" class="Bound">Rxj</a><a id="2492" class="Symbol">)</a> <a id="2494" class="Symbol">(</a><a id="2495" href="Relation.Binary.Construct.Composition.html#2495" class="Bound">y</a> <a id="2497" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2499" href="Relation.Binary.Construct.Composition.html#2499" class="Bound">Ljy</a> <a id="2503" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2505" href="Relation.Binary.Construct.Composition.html#2505" class="Bound">Ryk</a><a id="2508" class="Symbol">)</a> <a id="2510" class="Symbol">=</a>
    <a id="2516" class="Keyword">let</a> <a id="2520" href="Relation.Binary.Construct.Composition.html#2520" class="Bound">z</a> <a id="2522" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2524" href="Relation.Binary.Construct.Composition.html#2524" class="Bound">Lxz</a> <a id="2528" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2530" href="Relation.Binary.Construct.Composition.html#2530" class="Bound">Rzy</a> <a id="2534" class="Symbol">=</a> <a id="2536" href="Relation.Binary.Construct.Composition.html#2344" class="Bound">comm</a> <a id="2541" class="Symbol">(</a><a id="2542" href="Relation.Binary.Construct.Composition.html#2471" class="Bound">j</a> <a id="2544" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2546" href="Relation.Binary.Construct.Composition.html#2489" class="Bound">Rxj</a> <a id="2550" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2552" href="Relation.Binary.Construct.Composition.html#2499" class="Bound">Ljy</a><a id="2555" class="Symbol">)</a> <a id="2557" class="Keyword">in</a> <a id="2560" href="Relation.Binary.Construct.Composition.html#2520" class="Bound">z</a> <a id="2562" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2564" href="Relation.Binary.Construct.Composition.html#2450" class="Bound">L-trans</a> <a id="2572" href="Relation.Binary.Construct.Composition.html#2483" class="Bound">Lix</a>  <a id="2577" href="Relation.Binary.Construct.Composition.html#2524" class="Bound">Lxz</a> <a id="2581" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2583" href="Relation.Binary.Construct.Composition.html#2458" class="Bound">R-trans</a> <a id="2591" href="Relation.Binary.Construct.Composition.html#2530" class="Bound">Rzy</a> <a id="2595" href="Relation.Binary.Construct.Composition.html#2505" class="Bound">Ryk</a>

  <a id="2602" href="Relation.Binary.Construct.Composition.html#2602" class="Function">isPreorder</a> <a id="2613" class="Symbol">:</a> <a id="2615" class="Symbol">{</a><a id="2616" href="Relation.Binary.Construct.Composition.html#2616" class="Bound">≈</a> <a id="2618" class="Symbol">:</a> <a id="2620" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2624" href="Relation.Binary.Construct.Composition.html#2322" class="Bound">A</a> <a id="2626" href="Relation.Binary.Construct.Composition.html#716" class="Generalizable">ℓ</a><a id="2627" class="Symbol">}</a> <a id="2629" class="Symbol">→</a> <a id="2631" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a> <a id="2642" href="Relation.Binary.Construct.Composition.html#2616" class="Bound">≈</a> <a id="2644" href="Relation.Binary.Construct.Composition.html#2314" class="Bound">L</a> <a id="2646" class="Symbol">→</a> <a id="2648" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a> <a id="2659" href="Relation.Binary.Construct.Composition.html#2616" class="Bound">≈</a> <a id="2661" href="Relation.Binary.Construct.Composition.html#2329" class="Bound">R</a> <a id="2663" class="Symbol">→</a> <a id="2665" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a> <a id="2676" href="Relation.Binary.Construct.Composition.html#2616" class="Bound">≈</a> <a id="2678" class="Symbol">(</a><a id="2679" href="Relation.Binary.Construct.Composition.html#2314" class="Bound">L</a> <a id="2681" href="Relation.Binary.Construct.Composition.html#877" class="Function Operator">;</a> <a id="2683" href="Relation.Binary.Construct.Composition.html#2329" class="Bound">R</a><a id="2684" class="Symbol">)</a>
  <a id="2688" href="Relation.Binary.Construct.Composition.html#2602" class="Function">isPreorder</a> <a id="2699" href="Relation.Binary.Construct.Composition.html#2699" class="Bound">Oˡ</a> <a id="2702" href="Relation.Binary.Construct.Composition.html#2702" class="Bound">Oʳ</a> <a id="2705" class="Symbol">=</a> <a id="2707" class="Keyword">record</a>
    <a id="2718" class="Symbol">{</a> <a id="2720" href="Relation.Binary.Structures.html#2301" class="Field">isEquivalence</a> <a id="2734" class="Symbol">=</a> <a id="2736" href="Relation.Binary.Structures.html#2301" class="Function">Oˡ.isEquivalence</a>
    <a id="2757" class="Symbol">;</a> <a id="2759" href="Relation.Binary.Structures.html#2404" class="Field">reflexive</a>     <a id="2773" class="Symbol">=</a> <a id="2775" href="Relation.Binary.Construct.Composition.html#2028" class="Function">impliesˡ</a> <a id="2784" href="Relation.Binary.Construct.Composition.html#2314" class="Bound">L</a> <a id="2786" href="Relation.Binary.Construct.Composition.html#2329" class="Bound">R</a> <a id="2788" href="Relation.Binary.Structures.html#2511" class="Function">Oʳ.refl</a> <a id="2796" href="Relation.Binary.Structures.html#2404" class="Function">Oˡ.reflexive</a>
    <a id="2813" class="Symbol">;</a> <a id="2815" href="Relation.Binary.Structures.html#2434" class="Field">trans</a>         <a id="2829" class="Symbol">=</a> <a id="2831" href="Relation.Binary.Construct.Composition.html#2375" class="Function">transitive</a> <a id="2842" href="Relation.Binary.Structures.html#2434" class="Function">Oˡ.trans</a> <a id="2851" href="Relation.Binary.Structures.html#2434" class="Field">Oʳ.trans</a>
    <a id="2864" class="Symbol">}</a>
    <a id="2870" class="Keyword">where</a> <a id="2876" class="Keyword">module</a> <a id="2883" href="Relation.Binary.Construct.Composition.html#2883" class="Module">Oˡ</a> <a id="2886" class="Symbol">=</a> <a id="2888" href="Relation.Binary.Structures.html#2236" class="Module">IsPreorder</a> <a id="2899" href="Relation.Binary.Construct.Composition.html#2699" class="Bound">Oˡ</a><a id="2901" class="Symbol">;</a> <a id="2903" class="Keyword">module</a> <a id="2910" href="Relation.Binary.Construct.Composition.html#2910" class="Module">Oʳ</a> <a id="2913" class="Symbol">=</a> <a id="2915" href="Relation.Binary.Structures.html#2236" class="Module">IsPreorder</a> <a id="2926" href="Relation.Binary.Construct.Composition.html#2702" class="Bound">Oʳ</a>

<a id="transitive⇒≈;≈⊆≈"></a><a id="2930" href="Relation.Binary.Construct.Composition.html#2930" class="Function">transitive⇒≈;≈⊆≈</a> <a id="2947" class="Symbol">:</a> <a id="2949" class="Symbol">(</a><a id="2950" href="Relation.Binary.Construct.Composition.html#2950" class="Bound">≈</a> <a id="2952" class="Symbol">:</a> <a id="2954" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2958" href="Relation.Binary.Construct.Composition.html#736" class="Generalizable">A</a> <a id="2960" href="Relation.Binary.Construct.Composition.html#716" class="Generalizable">ℓ</a><a id="2961" class="Symbol">)</a> <a id="2963" class="Symbol">→</a> <a id="2965" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="2976" href="Relation.Binary.Construct.Composition.html#2950" class="Bound">≈</a> <a id="2978" class="Symbol">→</a> <a id="2980" class="Symbol">(</a><a id="2981" href="Relation.Binary.Construct.Composition.html#2950" class="Bound">≈</a> <a id="2983" href="Relation.Binary.Construct.Composition.html#877" class="Function Operator">;</a> <a id="2985" href="Relation.Binary.Construct.Composition.html#2950" class="Bound">≈</a><a id="2986" class="Symbol">)</a> <a id="2988" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="2990" href="Relation.Binary.Construct.Composition.html#2950" class="Bound">≈</a>
<a id="2992" href="Relation.Binary.Construct.Composition.html#2930" class="Function">transitive⇒≈;≈⊆≈</a> <a id="3009" class="Symbol">_</a> <a id="3011" href="Relation.Binary.Construct.Composition.html#3011" class="Bound">trans</a> <a id="3017" class="Symbol">(_</a> <a id="3020" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3022" href="Relation.Binary.Construct.Composition.html#3022" class="Bound">l</a> <a id="3024" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3026" href="Relation.Binary.Construct.Composition.html#3026" class="Bound">r</a><a id="3027" class="Symbol">)</a> <a id="3029" class="Symbol">=</a> <a id="3031" href="Relation.Binary.Construct.Composition.html#3011" class="Bound">trans</a> <a id="3037" href="Relation.Binary.Construct.Composition.html#3022" class="Bound">l</a> <a id="3039" href="Relation.Binary.Construct.Composition.html#3026" class="Bound">r</a>
</pre></body></html>

==> anc/html/Relation.Binary.Construct.Flip.EqAndOrd.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Binary.Construct.Flip.EqAndOrd</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Many properties which hold for `∼` also hold for `flip ∼`. Unlike</a>
<a id="175" class="Comment">-- the module `Relation.Binary.Construct.Flip.Ord` this module does not</a>
<a id="247" class="Comment">-- flip the underlying equality.</a>
<a id="280" class="Comment">------------------------------------------------------------------------</a>

<a id="354" class="Symbol">{-#</a> <a id="358" class="Keyword">OPTIONS</a> <a id="366" class="Pragma">--cubical-compatible</a> <a id="387" class="Pragma">--safe</a> <a id="394" class="Symbol">#-}</a>

<a id="399" class="Keyword">module</a> <a id="406" href="Relation.Binary.Construct.Flip.EqAndOrd.html" class="Module">Relation.Binary.Construct.Flip.EqAndOrd</a> <a id="446" class="Keyword">where</a>

<a id="453" class="Keyword">open</a> <a id="458" class="Keyword">import</a> <a id="465" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="483" class="Keyword">using</a> <a id="489" class="Symbol">(</a><a id="490" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="493" class="Symbol">)</a>
<a id="495" class="Keyword">open</a> <a id="500" class="Keyword">import</a> <a id="507" href="Function.Base.html" class="Module">Function.Base</a> <a id="521" class="Keyword">using</a> <a id="527" class="Symbol">(</a><a id="528" href="Function.Base.html#1657" class="Function">flip</a><a id="532" class="Symbol">;</a> <a id="534" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="537" class="Symbol">)</a>
<a id="539" class="Keyword">open</a> <a id="544" class="Keyword">import</a> <a id="551" href="Level.html" class="Module">Level</a> <a id="557" class="Keyword">using</a> <a id="563" class="Symbol">(</a><a id="564" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="569" class="Symbol">)</a>
<a id="571" class="Keyword">open</a> <a id="576" class="Keyword">import</a> <a id="583" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="604" class="Keyword">using</a> <a id="610" class="Symbol">(</a><a id="611" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="614" class="Symbol">;</a> <a id="616" href="Relation.Binary.Core.html#780" class="Function">REL</a><a id="619" class="Symbol">;</a> <a id="621" href="Relation.Binary.Core.html#1268" class="Function Operator">_⇒_</a><a id="624" class="Symbol">)</a>
<a id="626" class="Keyword">open</a> <a id="631" class="Keyword">import</a> <a id="638" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a>
  <a id="664" class="Keyword">using</a> <a id="670" class="Symbol">(</a><a id="671" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="677" class="Symbol">;</a> <a id="679" href="Relation.Binary.Bundles.html#1703" class="Record">DecSetoid</a><a id="688" class="Symbol">;</a> <a id="690" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a><a id="698" class="Symbol">;</a> <a id="700" href="Relation.Binary.Bundles.html#4449" class="Record">Poset</a><a id="705" class="Symbol">;</a> <a id="707" href="Relation.Binary.Bundles.html#7577" class="Record">TotalOrder</a><a id="717" class="Symbol">;</a> <a id="719" href="Relation.Binary.Bundles.html#8160" class="Record">DecTotalOrder</a>
        <a id="741" class="Symbol">;</a> <a id="743" href="Relation.Binary.Bundles.html#5872" class="Record">StrictPartialOrder</a><a id="761" class="Symbol">;</a> <a id="763" href="Relation.Binary.Bundles.html#9150" class="Record">StrictTotalOrder</a><a id="779" class="Symbol">;</a> <a id="781" href="Relation.Binary.Bundles.html#3050" class="Record">TotalPreorder</a><a id="794" class="Symbol">)</a>
<a id="796" class="Keyword">open</a> <a id="801" class="Keyword">import</a> <a id="808" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a>
  <a id="837" class="Keyword">using</a> <a id="843" class="Symbol">(</a><a id="844" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a><a id="857" class="Symbol">;</a> <a id="859" href="Relation.Binary.Structures.html#1897" class="Record">IsDecEquivalence</a><a id="875" class="Symbol">;</a> <a id="877" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a><a id="887" class="Symbol">;</a> <a id="889" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a>
        <a id="912" class="Symbol">;</a> <a id="914" href="Relation.Binary.Structures.html#5977" class="Record">IsTotalOrder</a><a id="926" class="Symbol">;</a> <a id="928" href="Relation.Binary.Structures.html#6294" class="Record">IsDecTotalOrder</a><a id="943" class="Symbol">;</a> <a id="945" href="Relation.Binary.Structures.html#4767" class="Record">IsStrictPartialOrder</a>
        <a id="974" class="Symbol">;</a> <a id="976" href="Relation.Binary.Structures.html#7073" class="Record">IsStrictTotalOrder</a><a id="994" class="Symbol">;</a> <a id="996" href="Relation.Binary.Structures.html#3231" class="Record">IsTotalPreorder</a><a id="1011" class="Symbol">)</a>
<a id="1013" class="Keyword">open</a> <a id="1018" class="Keyword">import</a> <a id="1025" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a>
  <a id="1055" class="Keyword">using</a> <a id="1061" class="Symbol">(</a><a id="1062" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a><a id="1071" class="Symbol">;</a> <a id="1073" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a><a id="1082" class="Symbol">;</a> <a id="1084" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a><a id="1094" class="Symbol">;</a> <a id="1096" href="Relation.Binary.Definitions.html#2517" class="Function">Asymmetric</a><a id="1106" class="Symbol">;</a> <a id="1108" href="Relation.Binary.Definitions.html#2837" class="Function">Total</a><a id="1113" class="Symbol">;</a> <a id="1115" href="Relation.Binary.Definitions.html#5277" class="Function Operator">_Respects_</a>
        <a id="1134" class="Symbol">;</a> <a id="1136" href="Relation.Binary.Definitions.html#5761" class="Function Operator">_Respects₂_</a><a id="1147" class="Symbol">;</a> <a id="1149" href="Relation.Binary.Definitions.html#3590" class="Function">Minimum</a><a id="1156" class="Symbol">;</a> <a id="1158" href="Relation.Binary.Definitions.html#3441" class="Function">Maximum</a><a id="1165" class="Symbol">;</a> <a id="1167" href="Relation.Binary.Definitions.html#2405" class="Function">Irreflexive</a><a id="1178" class="Symbol">;</a> <a id="1180" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a>
        <a id="1202" class="Symbol">;</a> <a id="1204" href="Relation.Binary.Definitions.html#3208" class="Function">Trichotomous</a><a id="1216" class="Symbol">;</a> <a id="1218" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a><a id="1227" class="Symbol">;</a> <a id="1229" href="Relation.Binary.Definitions.html#3031" class="InductiveConstructor">tri&lt;</a><a id="1233" class="Symbol">;</a> <a id="1235" href="Relation.Binary.Definitions.html#3139" class="InductiveConstructor">tri&gt;</a><a id="1239" class="Symbol">;</a> <a id="1241" href="Relation.Binary.Definitions.html#3085" class="InductiveConstructor">tri≈</a><a id="1245" class="Symbol">)</a>

<a id="1248" class="Keyword">private</a>
  <a id="1258" class="Keyword">variable</a>
    <a id="1271" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1271" class="Generalizable">a</a> <a id="1273" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1273" class="Generalizable">b</a> <a id="1275" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1275" class="Generalizable">p</a> <a id="1277" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1277" class="Generalizable">ℓ</a> <a id="1279" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1279" class="Generalizable">ℓ₁</a> <a id="1282" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1282" class="Generalizable">ℓ₂</a> <a id="1285" class="Symbol">:</a> <a id="1287" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="1297" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1297" class="Generalizable">A</a> <a id="1299" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1299" class="Generalizable">B</a> <a id="1301" class="Symbol">:</a> <a id="1303" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1307" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1271" class="Generalizable">a</a>
    <a id="1313" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1313" class="Generalizable">≈</a> <a id="1315" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1315" class="Generalizable">∼</a> <a id="1317" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1317" class="Generalizable">≤</a> <a id="1319" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1319" class="Generalizable">&lt;</a> <a id="1321" class="Symbol">:</a> <a id="1323" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1327" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1297" class="Generalizable">A</a> <a id="1329" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1277" class="Generalizable">ℓ</a>

<a id="1332" class="Comment">------------------------------------------------------------------------</a>
<a id="1405" class="Comment">-- Properties</a>

<a id="1420" class="Keyword">module</a> <a id="1427" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1427" class="Module">_</a> <a id="1429" class="Symbol">(</a><a id="1430" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1430" class="Bound">∼</a> <a id="1432" class="Symbol">:</a> <a id="1434" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1438" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1297" class="Generalizable">A</a> <a id="1440" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1277" class="Generalizable">ℓ</a><a id="1441" class="Symbol">)</a> <a id="1443" class="Keyword">where</a>

  <a id="1452" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1452" class="Function">refl</a> <a id="1457" class="Symbol">:</a> <a id="1459" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="1469" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1430" class="Bound">∼</a> <a id="1471" class="Symbol">→</a> <a id="1473" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="1483" class="Symbol">(</a><a id="1484" href="Function.Base.html#1657" class="Function">flip</a> <a id="1489" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1430" class="Bound">∼</a><a id="1490" class="Symbol">)</a>
  <a id="1494" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1452" class="Function">refl</a> <a id="1499" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1499" class="Bound">refl</a> <a id="1504" class="Symbol">=</a> <a id="1506" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1499" class="Bound">refl</a>

  <a id="1514" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1514" class="Function">sym</a> <a id="1518" class="Symbol">:</a> <a id="1520" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="1530" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1430" class="Bound">∼</a> <a id="1532" class="Symbol">→</a> <a id="1534" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="1544" class="Symbol">(</a><a id="1545" href="Function.Base.html#1657" class="Function">flip</a> <a id="1550" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1430" class="Bound">∼</a><a id="1551" class="Symbol">)</a>
  <a id="1555" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1514" class="Function">sym</a> <a id="1559" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1559" class="Bound">sym</a> <a id="1563" class="Symbol">=</a> <a id="1565" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1559" class="Bound">sym</a>

  <a id="1572" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1572" class="Function">trans</a> <a id="1578" class="Symbol">:</a> <a id="1580" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="1591" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1430" class="Bound">∼</a> <a id="1593" class="Symbol">→</a> <a id="1595" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="1606" class="Symbol">(</a><a id="1607" href="Function.Base.html#1657" class="Function">flip</a> <a id="1612" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1430" class="Bound">∼</a><a id="1613" class="Symbol">)</a>
  <a id="1617" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1572" class="Function">trans</a> <a id="1623" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1623" class="Bound">trans</a> <a id="1629" class="Symbol">=</a> <a id="1631" href="Function.Base.html#1657" class="Function">flip</a> <a id="1636" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1623" class="Bound">trans</a>

  <a id="1645" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1645" class="Function">asym</a> <a id="1650" class="Symbol">:</a> <a id="1652" href="Relation.Binary.Definitions.html#2517" class="Function">Asymmetric</a> <a id="1663" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1430" class="Bound">∼</a> <a id="1665" class="Symbol">→</a> <a id="1667" href="Relation.Binary.Definitions.html#2517" class="Function">Asymmetric</a> <a id="1678" class="Symbol">(</a><a id="1679" href="Function.Base.html#1657" class="Function">flip</a> <a id="1684" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1430" class="Bound">∼</a><a id="1685" class="Symbol">)</a>
  <a id="1689" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1645" class="Function">asym</a> <a id="1694" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1694" class="Bound">asym</a> <a id="1699" class="Symbol">=</a> <a id="1701" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1694" class="Bound">asym</a>

  <a id="1709" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1709" class="Function">total</a> <a id="1715" class="Symbol">:</a> <a id="1717" href="Relation.Binary.Definitions.html#2837" class="Function">Total</a> <a id="1723" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1430" class="Bound">∼</a> <a id="1725" class="Symbol">→</a> <a id="1727" href="Relation.Binary.Definitions.html#2837" class="Function">Total</a> <a id="1733" class="Symbol">(</a><a id="1734" href="Function.Base.html#1657" class="Function">flip</a> <a id="1739" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1430" class="Bound">∼</a><a id="1740" class="Symbol">)</a>
  <a id="1744" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1709" class="Function">total</a> <a id="1750" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1750" class="Bound">total</a> <a id="1756" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1756" class="Bound">x</a> <a id="1758" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1758" class="Bound">y</a> <a id="1760" class="Symbol">=</a> <a id="1762" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1750" class="Bound">total</a> <a id="1768" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1758" class="Bound">y</a> <a id="1770" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1756" class="Bound">x</a>

  <a id="1775" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1775" class="Function">resp</a> <a id="1780" class="Symbol">:</a> <a id="1782" class="Symbol">∀</a> <a id="1784" class="Symbol">{</a><a id="1785" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1785" class="Bound">p</a><a id="1786" class="Symbol">}</a> <a id="1788" class="Symbol">(</a><a id="1789" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1789" class="Bound">P</a> <a id="1791" class="Symbol">:</a> <a id="1793" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1438" class="Bound">A</a> <a id="1795" class="Symbol">→</a> <a id="1797" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1801" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1785" class="Bound">p</a><a id="1802" class="Symbol">)</a> <a id="1804" class="Symbol">→</a> <a id="1806" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="1816" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1430" class="Bound">∼</a> <a id="1818" class="Symbol">→</a>
             <a id="1833" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1789" class="Bound">P</a> <a id="1835" href="Relation.Binary.Definitions.html#5277" class="Function Operator">Respects</a> <a id="1844" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1430" class="Bound">∼</a> <a id="1846" class="Symbol">→</a> <a id="1848" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1789" class="Bound">P</a> <a id="1850" href="Relation.Binary.Definitions.html#5277" class="Function Operator">Respects</a> <a id="1859" class="Symbol">(</a><a id="1860" href="Function.Base.html#1657" class="Function">flip</a> <a id="1865" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1430" class="Bound">∼</a><a id="1866" class="Symbol">)</a>
  <a id="1870" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1775" class="Function">resp</a> <a id="1875" class="Symbol">_</a> <a id="1877" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1877" class="Bound">sym</a> <a id="1881" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1881" class="Bound">resp</a> <a id="1886" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1886" class="Bound">∼</a> <a id="1888" class="Symbol">=</a> <a id="1890" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1881" class="Bound">resp</a> <a id="1895" class="Symbol">(</a><a id="1896" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1877" class="Bound">sym</a> <a id="1900" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1886" class="Bound">∼</a><a id="1901" class="Symbol">)</a>

  <a id="1906" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1906" class="Function">max</a> <a id="1910" class="Symbol">:</a> <a id="1912" class="Symbol">∀</a> <a id="1914" class="Symbol">{</a><a id="1915" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1915" class="Bound">⊥</a><a id="1916" class="Symbol">}</a> <a id="1918" class="Symbol">→</a> <a id="1920" href="Relation.Binary.Definitions.html#3590" class="Function">Minimum</a> <a id="1928" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1430" class="Bound">∼</a> <a id="1930" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1915" class="Bound">⊥</a> <a id="1932" class="Symbol">→</a> <a id="1934" href="Relation.Binary.Definitions.html#3441" class="Function">Maximum</a> <a id="1942" class="Symbol">(</a><a id="1943" href="Function.Base.html#1657" class="Function">flip</a> <a id="1948" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1430" class="Bound">∼</a><a id="1949" class="Symbol">)</a> <a id="1951" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1915" class="Bound">⊥</a>
  <a id="1955" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1906" class="Function">max</a> <a id="1959" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1959" class="Bound">min</a> <a id="1963" class="Symbol">=</a> <a id="1965" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1959" class="Bound">min</a>

  <a id="1972" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1972" class="Function">min</a> <a id="1976" class="Symbol">:</a> <a id="1978" class="Symbol">∀</a> <a id="1980" class="Symbol">{</a><a id="1981" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1981" class="Bound">⊤</a><a id="1982" class="Symbol">}</a> <a id="1984" class="Symbol">→</a> <a id="1986" href="Relation.Binary.Definitions.html#3441" class="Function">Maximum</a> <a id="1994" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1430" class="Bound">∼</a> <a id="1996" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1981" class="Bound">⊤</a> <a id="1998" class="Symbol">→</a> <a id="2000" href="Relation.Binary.Definitions.html#3590" class="Function">Minimum</a> <a id="2008" class="Symbol">(</a><a id="2009" href="Function.Base.html#1657" class="Function">flip</a> <a id="2014" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1430" class="Bound">∼</a><a id="2015" class="Symbol">)</a> <a id="2017" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1981" class="Bound">⊤</a>
  <a id="2021" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1972" class="Function">min</a> <a id="2025" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2025" class="Bound">max</a> <a id="2029" class="Symbol">=</a> <a id="2031" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2025" class="Bound">max</a>

<a id="2036" class="Keyword">module</a> <a id="2043" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2043" class="Module">_</a> <a id="2045" class="Symbol">{</a><a id="2046" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2046" class="Bound">≈</a> <a id="2048" class="Symbol">:</a> <a id="2050" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2054" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1297" class="Generalizable">A</a> <a id="2056" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1279" class="Generalizable">ℓ₁</a><a id="2058" class="Symbol">}</a> <a id="2060" class="Symbol">(</a><a id="2061" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2061" class="Bound">∼</a> <a id="2063" class="Symbol">:</a> <a id="2065" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2069" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1297" class="Generalizable">A</a> <a id="2071" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1282" class="Generalizable">ℓ₂</a><a id="2073" class="Symbol">)</a> <a id="2075" class="Keyword">where</a>

  <a id="2084" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2084" class="Function">reflexive</a> <a id="2094" class="Symbol">:</a> <a id="2096" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="2106" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2046" class="Bound">≈</a> <a id="2108" class="Symbol">→</a> <a id="2110" class="Symbol">(</a><a id="2111" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2046" class="Bound">≈</a> <a id="2113" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="2115" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2061" class="Bound">∼</a><a id="2116" class="Symbol">)</a> <a id="2118" class="Symbol">→</a> <a id="2120" class="Symbol">(</a><a id="2121" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2046" class="Bound">≈</a> <a id="2123" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="2125" href="Function.Base.html#1657" class="Function">flip</a> <a id="2130" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2061" class="Bound">∼</a><a id="2131" class="Symbol">)</a>
  <a id="2135" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2084" class="Function">reflexive</a> <a id="2145" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2145" class="Bound">sym</a> <a id="2149" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2149" class="Bound">impl</a> <a id="2154" class="Symbol">=</a> <a id="2156" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2149" class="Bound">impl</a> <a id="2161" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2163" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2145" class="Bound">sym</a>

  <a id="2170" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2170" class="Function">irrefl</a> <a id="2177" class="Symbol">:</a> <a id="2179" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="2189" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2046" class="Bound">≈</a> <a id="2191" class="Symbol">→</a> <a id="2193" href="Relation.Binary.Definitions.html#2405" class="Function">Irreflexive</a> <a id="2205" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2046" class="Bound">≈</a> <a id="2207" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2061" class="Bound">∼</a> <a id="2209" class="Symbol">→</a> <a id="2211" href="Relation.Binary.Definitions.html#2405" class="Function">Irreflexive</a> <a id="2223" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2046" class="Bound">≈</a> <a id="2225" class="Symbol">(</a><a id="2226" href="Function.Base.html#1657" class="Function">flip</a> <a id="2231" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2061" class="Bound">∼</a><a id="2232" class="Symbol">)</a>
  <a id="2236" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2170" class="Function">irrefl</a> <a id="2243" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2243" class="Bound">sym</a> <a id="2247" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2247" class="Bound">irrefl</a> <a id="2254" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2254" class="Bound">x≈y</a> <a id="2258" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2258" class="Bound">y∼x</a> <a id="2262" class="Symbol">=</a> <a id="2264" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2247" class="Bound">irrefl</a> <a id="2271" class="Symbol">(</a><a id="2272" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2243" class="Bound">sym</a> <a id="2276" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2254" class="Bound">x≈y</a><a id="2279" class="Symbol">)</a> <a id="2281" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2258" class="Bound">y∼x</a>

  <a id="2288" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2288" class="Function">antisym</a> <a id="2296" class="Symbol">:</a> <a id="2298" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a> <a id="2312" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2046" class="Bound">≈</a> <a id="2314" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2061" class="Bound">∼</a> <a id="2316" class="Symbol">→</a> <a id="2318" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a> <a id="2332" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2046" class="Bound">≈</a> <a id="2334" class="Symbol">(</a><a id="2335" href="Function.Base.html#1657" class="Function">flip</a> <a id="2340" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2061" class="Bound">∼</a><a id="2341" class="Symbol">)</a>
  <a id="2345" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2288" class="Function">antisym</a> <a id="2353" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2353" class="Bound">antisym</a> <a id="2361" class="Symbol">=</a> <a id="2363" href="Function.Base.html#1657" class="Function">flip</a> <a id="2368" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2353" class="Bound">antisym</a>

  <a id="2379" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2379" class="Function">compare</a> <a id="2387" class="Symbol">:</a> <a id="2389" href="Relation.Binary.Definitions.html#3208" class="Function">Trichotomous</a> <a id="2402" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2046" class="Bound">≈</a> <a id="2404" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2061" class="Bound">∼</a> <a id="2406" class="Symbol">→</a> <a id="2408" href="Relation.Binary.Definitions.html#3208" class="Function">Trichotomous</a> <a id="2421" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2046" class="Bound">≈</a> <a id="2423" class="Symbol">(</a><a id="2424" href="Function.Base.html#1657" class="Function">flip</a> <a id="2429" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2061" class="Bound">∼</a><a id="2430" class="Symbol">)</a>
  <a id="2434" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2379" class="Function">compare</a> <a id="2442" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2442" class="Bound">cmp</a> <a id="2446" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2446" class="Bound">x</a> <a id="2448" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2448" class="Bound">y</a> <a id="2450" class="Keyword">with</a> <a id="2455" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2442" class="Bound">cmp</a> <a id="2459" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2446" class="Bound">x</a> <a id="2461" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2448" class="Bound">y</a>
  <a id="2465" class="Symbol">...</a> <a id="2469" class="Symbol">|</a> <a id="2471" href="Relation.Binary.Definitions.html#3031" class="InductiveConstructor">tri&lt;</a> <a id="2476" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2476" class="Bound">x&lt;y</a> <a id="2480" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2480" class="Bound">x≉y</a> <a id="2484" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2484" class="Bound">y≮x</a> <a id="2488" class="Symbol">=</a> <a id="2490" href="Relation.Binary.Definitions.html#3139" class="InductiveConstructor">tri&gt;</a> <a id="2495" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2484" class="Bound">y≮x</a> <a id="2499" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2480" class="Bound">x≉y</a> <a id="2503" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2476" class="Bound">x&lt;y</a>
  <a id="2509" class="Symbol">...</a> <a id="2513" class="Symbol">|</a> <a id="2515" href="Relation.Binary.Definitions.html#3085" class="InductiveConstructor">tri≈</a> <a id="2520" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2520" class="Bound">x≮y</a> <a id="2524" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2524" class="Bound">x≈y</a> <a id="2528" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2528" class="Bound">y≮x</a> <a id="2532" class="Symbol">=</a> <a id="2534" href="Relation.Binary.Definitions.html#3085" class="InductiveConstructor">tri≈</a> <a id="2539" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2528" class="Bound">y≮x</a> <a id="2543" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2524" class="Bound">x≈y</a> <a id="2547" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2520" class="Bound">x≮y</a>
  <a id="2553" class="Symbol">...</a> <a id="2557" class="Symbol">|</a> <a id="2559" href="Relation.Binary.Definitions.html#3139" class="InductiveConstructor">tri&gt;</a> <a id="2564" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2564" class="Bound">x≮y</a> <a id="2568" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2568" class="Bound">x≉y</a> <a id="2572" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2572" class="Bound">y&lt;x</a> <a id="2576" class="Symbol">=</a> <a id="2578" href="Relation.Binary.Definitions.html#3031" class="InductiveConstructor">tri&lt;</a> <a id="2583" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2572" class="Bound">y&lt;x</a> <a id="2587" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2568" class="Bound">x≉y</a> <a id="2591" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2564" class="Bound">x≮y</a>

<a id="2596" class="Keyword">module</a> <a id="2603" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2603" class="Module">_</a> <a id="2605" class="Symbol">(</a><a id="2606" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2606" class="Bound">∼₁</a> <a id="2609" class="Symbol">:</a> <a id="2611" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2615" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1297" class="Generalizable">A</a> <a id="2617" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1279" class="Generalizable">ℓ₁</a><a id="2619" class="Symbol">)</a> <a id="2621" class="Symbol">(</a><a id="2622" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2622" class="Bound">∼₂</a> <a id="2625" class="Symbol">:</a> <a id="2627" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2631" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1297" class="Generalizable">A</a> <a id="2633" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1282" class="Generalizable">ℓ₂</a><a id="2635" class="Symbol">)</a> <a id="2637" class="Keyword">where</a>

  <a id="2646" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2646" class="Function">resp₂</a> <a id="2652" class="Symbol">:</a> <a id="2654" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2606" class="Bound">∼₁</a> <a id="2657" href="Relation.Binary.Definitions.html#5761" class="Function Operator">Respects₂</a> <a id="2667" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2622" class="Bound">∼₂</a> <a id="2670" class="Symbol">→</a> <a id="2672" class="Symbol">(</a><a id="2673" href="Function.Base.html#1657" class="Function">flip</a> <a id="2678" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2606" class="Bound">∼₁</a><a id="2680" class="Symbol">)</a> <a id="2682" href="Relation.Binary.Definitions.html#5761" class="Function Operator">Respects₂</a> <a id="2692" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2622" class="Bound">∼₂</a>
  <a id="2697" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2646" class="Function">resp₂</a> <a id="2703" class="Symbol">(</a><a id="2704" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2704" class="Bound">resp₁</a> <a id="2710" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2712" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2712" class="Bound">resp₂</a><a id="2717" class="Symbol">)</a> <a id="2719" class="Symbol">=</a> <a id="2721" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2712" class="Bound">resp₂</a> <a id="2727" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2729" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2704" class="Bound">resp₁</a>

<a id="2736" class="Keyword">module</a> <a id="2743" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2743" class="Module">_</a> <a id="2745" class="Symbol">(</a><a id="2746" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2746" class="Bound">∼</a> <a id="2748" class="Symbol">:</a> <a id="2750" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="2754" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1297" class="Generalizable">A</a> <a id="2756" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1299" class="Generalizable">B</a> <a id="2758" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1277" class="Generalizable">ℓ</a><a id="2759" class="Symbol">)</a> <a id="2761" class="Keyword">where</a>

  <a id="2770" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2770" class="Function">dec</a> <a id="2774" class="Symbol">:</a> <a id="2776" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="2786" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2746" class="Bound">∼</a> <a id="2788" class="Symbol">→</a> <a id="2790" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="2800" class="Symbol">(</a><a id="2801" href="Function.Base.html#1657" class="Function">flip</a> <a id="2806" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2746" class="Bound">∼</a><a id="2807" class="Symbol">)</a>
  <a id="2811" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2770" class="Function">dec</a> <a id="2815" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2815" class="Bound">dec</a> <a id="2819" class="Symbol">=</a> <a id="2821" href="Function.Base.html#1657" class="Function">flip</a> <a id="2826" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2815" class="Bound">dec</a>

<a id="2831" class="Comment">------------------------------------------------------------------------</a>
<a id="2904" class="Comment">-- Structures</a>

<a id="isEquivalence"></a><a id="2919" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2919" class="Function">isEquivalence</a> <a id="2933" class="Symbol">:</a> <a id="2935" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a> <a id="2949" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1313" class="Generalizable">≈</a> <a id="2951" class="Symbol">→</a> <a id="2953" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a> <a id="2967" class="Symbol">(</a><a id="2968" href="Function.Base.html#1657" class="Function">flip</a> <a id="2973" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1313" class="Generalizable">≈</a><a id="2974" class="Symbol">)</a>
<a id="2976" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2919" class="Function">isEquivalence</a> <a id="2990" class="Symbol">{</a><a id="2991" class="Argument">≈</a> <a id="2993" class="Symbol">=</a> <a id="2995" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2995" class="Bound">≈</a><a id="2996" class="Symbol">}</a> <a id="2998" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2998" class="Bound">eq</a> <a id="3001" class="Symbol">=</a> <a id="3003" class="Keyword">record</a>
  <a id="3012" class="Symbol">{</a> <a id="3014" href="Relation.Binary.Structures.html#1641" class="Field">refl</a>  <a id="3020" class="Symbol">=</a> <a id="3022" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1452" class="Function">refl</a>  <a id="3028" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2995" class="Bound">≈</a> <a id="3030" href="Relation.Binary.Structures.html#1641" class="Field">Eq.refl</a>
  <a id="3040" class="Symbol">;</a> <a id="3042" href="Relation.Binary.Structures.html#1667" class="Field">sym</a>   <a id="3048" class="Symbol">=</a> <a id="3050" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1514" class="Function">sym</a>   <a id="3056" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2995" class="Bound">≈</a> <a id="3058" href="Relation.Binary.Structures.html#1667" class="Field">Eq.sym</a>
  <a id="3067" class="Symbol">;</a> <a id="3069" href="Relation.Binary.Structures.html#1693" class="Field">trans</a> <a id="3075" class="Symbol">=</a> <a id="3077" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1572" class="Function">trans</a> <a id="3083" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2995" class="Bound">≈</a> <a id="3085" href="Relation.Binary.Structures.html#1693" class="Field">Eq.trans</a>
  <a id="3096" class="Symbol">}</a> <a id="3098" class="Keyword">where</a> <a id="3104" class="Keyword">module</a> <a id="3111" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3111" class="Module">Eq</a> <a id="3114" class="Symbol">=</a> <a id="3116" href="Relation.Binary.Structures.html#1595" class="Module">IsEquivalence</a> <a id="3130" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2998" class="Bound">eq</a>

<a id="isDecEquivalence"></a><a id="3134" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3134" class="Function">isDecEquivalence</a> <a id="3151" class="Symbol">:</a> <a id="3153" href="Relation.Binary.Structures.html#1897" class="Record">IsDecEquivalence</a> <a id="3170" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1313" class="Generalizable">≈</a> <a id="3172" class="Symbol">→</a> <a id="3174" href="Relation.Binary.Structures.html#1897" class="Record">IsDecEquivalence</a> <a id="3191" class="Symbol">(</a><a id="3192" href="Function.Base.html#1657" class="Function">flip</a> <a id="3197" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1313" class="Generalizable">≈</a><a id="3198" class="Symbol">)</a>
<a id="3200" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3134" class="Function">isDecEquivalence</a> <a id="3217" class="Symbol">{</a><a id="3218" class="Argument">≈</a> <a id="3220" class="Symbol">=</a> <a id="3222" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3222" class="Bound">≈</a><a id="3223" class="Symbol">}</a> <a id="3225" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3225" class="Bound">eq</a> <a id="3228" class="Symbol">=</a> <a id="3230" class="Keyword">record</a>
  <a id="3239" class="Symbol">{</a> <a id="3241" href="Relation.Binary.Structures.html#1960" class="Field">isEquivalence</a> <a id="3255" class="Symbol">=</a> <a id="3257" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2919" class="Function">isEquivalence</a> <a id="3271" href="Relation.Binary.Structures.html#1960" class="Field">Dec.isEquivalence</a>
  <a id="3291" class="Symbol">;</a> <a id="3293" href="Relation.Binary.Structures.html#1994" class="Field Operator">_≟_</a>           <a id="3307" class="Symbol">=</a> <a id="3309" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2770" class="Function">dec</a> <a id="3313" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3222" class="Bound">≈</a> <a id="3315" href="Relation.Binary.Structures.html#1994" class="Field Operator">Dec._≟_</a>
  <a id="3325" class="Symbol">}</a> <a id="3327" class="Keyword">where</a> <a id="3333" class="Keyword">module</a> <a id="3340" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3340" class="Module">Dec</a> <a id="3344" class="Symbol">=</a> <a id="3346" href="Relation.Binary.Structures.html#1897" class="Module">IsDecEquivalence</a> <a id="3363" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3225" class="Bound">eq</a>

<a id="isPreorder"></a><a id="3367" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3367" class="Function">isPreorder</a> <a id="3378" class="Symbol">:</a> <a id="3380" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a> <a id="3391" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1313" class="Generalizable">≈</a> <a id="3393" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1315" class="Generalizable">∼</a> <a id="3395" class="Symbol">→</a> <a id="3397" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a> <a id="3408" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1313" class="Generalizable">≈</a> <a id="3410" class="Symbol">(</a><a id="3411" href="Function.Base.html#1657" class="Function">flip</a> <a id="3416" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1315" class="Generalizable">∼</a><a id="3417" class="Symbol">)</a>
<a id="3419" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3367" class="Function">isPreorder</a> <a id="3430" class="Symbol">{</a><a id="3431" class="Argument">≈</a> <a id="3433" class="Symbol">=</a> <a id="3435" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3435" class="Bound">≈</a><a id="3436" class="Symbol">}</a> <a id="3438" class="Symbol">{</a><a id="3439" class="Argument">∼</a> <a id="3441" class="Symbol">=</a> <a id="3443" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3443" class="Bound">∼</a><a id="3444" class="Symbol">}</a> <a id="3446" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3446" class="Bound">O</a> <a id="3448" class="Symbol">=</a> <a id="3450" class="Keyword">record</a>
  <a id="3459" class="Symbol">{</a> <a id="3461" href="Relation.Binary.Structures.html#2301" class="Field">isEquivalence</a> <a id="3475" class="Symbol">=</a> <a id="3477" href="Relation.Binary.Structures.html#2301" class="Field">O.isEquivalence</a>
  <a id="3495" class="Symbol">;</a> <a id="3497" href="Relation.Binary.Structures.html#2404" class="Field">reflexive</a>     <a id="3511" class="Symbol">=</a> <a id="3513" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2084" class="Function">reflexive</a> <a id="3523" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3443" class="Bound">∼</a> <a id="3525" href="Relation.Binary.Structures.html#1667" class="Function">O.Eq.sym</a> <a id="3534" href="Relation.Binary.Structures.html#2404" class="Field">O.reflexive</a>
  <a id="3548" class="Symbol">;</a> <a id="3550" href="Relation.Binary.Structures.html#2434" class="Field">trans</a>         <a id="3564" class="Symbol">=</a> <a id="3566" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1572" class="Function">trans</a> <a id="3572" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3443" class="Bound">∼</a> <a id="3574" href="Relation.Binary.Structures.html#2434" class="Field">O.trans</a>
  <a id="3584" class="Symbol">}</a> <a id="3586" class="Keyword">where</a> <a id="3592" class="Keyword">module</a> <a id="3599" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3599" class="Module">O</a> <a id="3601" class="Symbol">=</a> <a id="3603" href="Relation.Binary.Structures.html#2236" class="Module">IsPreorder</a> <a id="3614" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3446" class="Bound">O</a>

<a id="isTotalPreorder"></a><a id="3617" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3617" class="Function">isTotalPreorder</a> <a id="3633" class="Symbol">:</a> <a id="3635" href="Relation.Binary.Structures.html#3231" class="Record">IsTotalPreorder</a> <a id="3651" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1313" class="Generalizable">≈</a> <a id="3653" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1315" class="Generalizable">∼</a> <a id="3655" class="Symbol">→</a> <a id="3657" href="Relation.Binary.Structures.html#3231" class="Record">IsTotalPreorder</a> <a id="3673" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1313" class="Generalizable">≈</a> <a id="3675" class="Symbol">(</a><a id="3676" href="Function.Base.html#1657" class="Function">flip</a> <a id="3681" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1315" class="Generalizable">∼</a><a id="3682" class="Symbol">)</a>
<a id="3684" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3617" class="Function">isTotalPreorder</a> <a id="3700" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3700" class="Bound">O</a> <a id="3702" class="Symbol">=</a> <a id="3704" class="Keyword">record</a>
  <a id="3713" class="Symbol">{</a> <a id="3715" href="Relation.Binary.Structures.html#3301" class="Field">isPreorder</a> <a id="3726" class="Symbol">=</a> <a id="3728" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3367" class="Function">isPreorder</a> <a id="3739" href="Relation.Binary.Structures.html#3301" class="Field">O.isPreorder</a>
  <a id="3754" class="Symbol">;</a> <a id="3756" href="Relation.Binary.Structures.html#3333" class="Field">total</a>      <a id="3767" class="Symbol">=</a> <a id="3769" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1709" class="Function">total</a> <a id="3775" class="Symbol">_</a> <a id="3777" href="Relation.Binary.Structures.html#3333" class="Field">O.total</a>
  <a id="3787" class="Symbol">}</a> <a id="3789" class="Keyword">where</a> <a id="3795" class="Keyword">module</a> <a id="3802" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3802" class="Module">O</a> <a id="3804" class="Symbol">=</a> <a id="3806" href="Relation.Binary.Structures.html#3231" class="Module">IsTotalPreorder</a> <a id="3822" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3700" class="Bound">O</a>

<a id="isPartialOrder"></a><a id="3825" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3825" class="Function">isPartialOrder</a> <a id="3840" class="Symbol">:</a> <a id="3842" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a> <a id="3857" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1313" class="Generalizable">≈</a> <a id="3859" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1317" class="Generalizable">≤</a> <a id="3861" class="Symbol">→</a> <a id="3863" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a> <a id="3878" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1313" class="Generalizable">≈</a> <a id="3880" class="Symbol">(</a><a id="3881" href="Function.Base.html#1657" class="Function">flip</a> <a id="3886" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1317" class="Generalizable">≤</a><a id="3887" class="Symbol">)</a>
<a id="3889" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3825" class="Function">isPartialOrder</a> <a id="3904" class="Symbol">{</a><a id="3905" class="Argument">≤</a> <a id="3907" class="Symbol">=</a> <a id="3909" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3909" class="Bound">≤</a><a id="3910" class="Symbol">}</a> <a id="3912" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3912" class="Bound">O</a> <a id="3914" class="Symbol">=</a> <a id="3916" class="Keyword">record</a>
  <a id="3925" class="Symbol">{</a> <a id="3927" href="Relation.Binary.Structures.html#4078" class="Field">isPreorder</a> <a id="3938" class="Symbol">=</a> <a id="3940" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3367" class="Function">isPreorder</a> <a id="3951" href="Relation.Binary.Structures.html#4078" class="Field">O.isPreorder</a>
  <a id="3966" class="Symbol">;</a> <a id="3968" href="Relation.Binary.Structures.html#4110" class="Field">antisym</a>    <a id="3979" class="Symbol">=</a> <a id="3981" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2288" class="Function">antisym</a> <a id="3989" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3909" class="Bound">≤</a> <a id="3991" href="Relation.Binary.Structures.html#4110" class="Field">O.antisym</a>
  <a id="4003" class="Symbol">}</a> <a id="4005" class="Keyword">where</a> <a id="4011" class="Keyword">module</a> <a id="4018" href="Relation.Binary.Construct.Flip.EqAndOrd.html#4018" class="Module">O</a> <a id="4020" class="Symbol">=</a> <a id="4022" href="Relation.Binary.Structures.html#4009" class="Module">IsPartialOrder</a> <a id="4037" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3912" class="Bound">O</a>

<a id="isTotalOrder"></a><a id="4040" href="Relation.Binary.Construct.Flip.EqAndOrd.html#4040" class="Function">isTotalOrder</a> <a id="4053" class="Symbol">:</a> <a id="4055" href="Relation.Binary.Structures.html#5977" class="Record">IsTotalOrder</a> <a id="4068" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1313" class="Generalizable">≈</a> <a id="4070" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1317" class="Generalizable">≤</a> <a id="4072" class="Symbol">→</a> <a id="4074" href="Relation.Binary.Structures.html#5977" class="Record">IsTotalOrder</a> <a id="4087" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1313" class="Generalizable">≈</a> <a id="4089" class="Symbol">(</a><a id="4090" href="Function.Base.html#1657" class="Function">flip</a> <a id="4095" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1317" class="Generalizable">≤</a><a id="4096" class="Symbol">)</a>
<a id="4098" href="Relation.Binary.Construct.Flip.EqAndOrd.html#4040" class="Function">isTotalOrder</a> <a id="4111" href="Relation.Binary.Construct.Flip.EqAndOrd.html#4111" class="Bound">O</a> <a id="4113" class="Symbol">=</a> <a id="4115" class="Keyword">record</a>
  <a id="4124" class="Symbol">{</a> <a id="4126" href="Relation.Binary.Structures.html#6044" class="Field">isPartialOrder</a> <a id="4141" class="Symbol">=</a> <a id="4143" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3825" class="Function">isPartialOrder</a> <a id="4158" href="Relation.Binary.Structures.html#6044" class="Field">O.isPartialOrder</a>
  <a id="4177" class="Symbol">;</a> <a id="4179" href="Relation.Binary.Structures.html#6084" class="Field">total</a>          <a id="4194" class="Symbol">=</a> <a id="4196" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1709" class="Function">total</a> <a id="4202" class="Symbol">_</a> <a id="4204" href="Relation.Binary.Structures.html#6084" class="Field">O.total</a>
  <a id="4214" class="Symbol">}</a> <a id="4216" class="Keyword">where</a> <a id="4222" class="Keyword">module</a> <a id="4229" href="Relation.Binary.Construct.Flip.EqAndOrd.html#4229" class="Module">O</a> <a id="4231" class="Symbol">=</a> <a id="4233" href="Relation.Binary.Structures.html#5977" class="Module">IsTotalOrder</a> <a id="4246" href="Relation.Binary.Construct.Flip.EqAndOrd.html#4111" class="Bound">O</a>

<a id="isDecTotalOrder"></a><a id="4249" href="Relation.Binary.Construct.Flip.EqAndOrd.html#4249" class="Function">isDecTotalOrder</a> <a id="4265" class="Symbol">:</a> <a id="4267" href="Relation.Binary.Structures.html#6294" class="Record">IsDecTotalOrder</a> <a id="4283" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1313" class="Generalizable">≈</a> <a id="4285" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1317" class="Generalizable">≤</a> <a id="4287" class="Symbol">→</a> <a id="4289" href="Relation.Binary.Structures.html#6294" class="Record">IsDecTotalOrder</a> <a id="4305" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1313" class="Generalizable">≈</a> <a id="4307" class="Symbol">(</a><a id="4308" href="Function.Base.html#1657" class="Function">flip</a> <a id="4313" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1317" class="Generalizable">≤</a><a id="4314" class="Symbol">)</a>
<a id="4316" href="Relation.Binary.Construct.Flip.EqAndOrd.html#4249" class="Function">isDecTotalOrder</a> <a id="4332" href="Relation.Binary.Construct.Flip.EqAndOrd.html#4332" class="Bound">O</a> <a id="4334" class="Symbol">=</a> <a id="4336" class="Keyword">record</a>
  <a id="4345" class="Symbol">{</a> <a id="4347" href="Relation.Binary.Structures.html#6383" class="Field">isTotalOrder</a> <a id="4360" class="Symbol">=</a> <a id="4362" href="Relation.Binary.Construct.Flip.EqAndOrd.html#4040" class="Function">isTotalOrder</a> <a id="4375" href="Relation.Binary.Structures.html#6383" class="Field">O.isTotalOrder</a>
  <a id="4392" class="Symbol">;</a> <a id="4394" href="Relation.Binary.Structures.html#6419" class="Field Operator">_≟_</a>          <a id="4407" class="Symbol">=</a> <a id="4409" href="Relation.Binary.Structures.html#6419" class="Field Operator">O._≟_</a>
  <a id="4417" class="Symbol">;</a> <a id="4419" href="Relation.Binary.Structures.html#6452" class="Field Operator">_≤?_</a>         <a id="4432" class="Symbol">=</a> <a id="4434" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2770" class="Function">dec</a> <a id="4438" class="Symbol">_</a> <a id="4440" href="Relation.Binary.Structures.html#6452" class="Field Operator">O._≤?_</a>
  <a id="4449" class="Symbol">}</a> <a id="4451" class="Keyword">where</a> <a id="4457" class="Keyword">module</a> <a id="4464" href="Relation.Binary.Construct.Flip.EqAndOrd.html#4464" class="Module">O</a> <a id="4466" class="Symbol">=</a> <a id="4468" href="Relation.Binary.Structures.html#6294" class="Module">IsDecTotalOrder</a> <a id="4484" href="Relation.Binary.Construct.Flip.EqAndOrd.html#4332" class="Bound">O</a>

<a id="isStrictPartialOrder"></a><a id="4487" href="Relation.Binary.Construct.Flip.EqAndOrd.html#4487" class="Function">isStrictPartialOrder</a> <a id="4508" class="Symbol">:</a> <a id="4510" href="Relation.Binary.Structures.html#4767" class="Record">IsStrictPartialOrder</a> <a id="4531" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1313" class="Generalizable">≈</a> <a id="4533" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1319" class="Generalizable">&lt;</a> <a id="4535" class="Symbol">→</a>
                       <a id="4560" href="Relation.Binary.Structures.html#4767" class="Record">IsStrictPartialOrder</a> <a id="4581" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1313" class="Generalizable">≈</a> <a id="4583" class="Symbol">(</a><a id="4584" href="Function.Base.html#1657" class="Function">flip</a> <a id="4589" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1319" class="Generalizable">&lt;</a><a id="4590" class="Symbol">)</a>
<a id="4592" href="Relation.Binary.Construct.Flip.EqAndOrd.html#4487" class="Function">isStrictPartialOrder</a> <a id="4613" class="Symbol">{</a><a id="4614" class="Argument">&lt;</a> <a id="4616" class="Symbol">=</a> <a id="4618" href="Relation.Binary.Construct.Flip.EqAndOrd.html#4618" class="Bound">&lt;</a><a id="4619" class="Symbol">}</a> <a id="4621" href="Relation.Binary.Construct.Flip.EqAndOrd.html#4621" class="Bound">O</a> <a id="4623" class="Symbol">=</a> <a id="4625" class="Keyword">record</a>
  <a id="4634" class="Symbol">{</a> <a id="4636" href="Relation.Binary.Structures.html#4842" class="Field">isEquivalence</a> <a id="4650" class="Symbol">=</a> <a id="4652" href="Relation.Binary.Structures.html#4842" class="Field">O.isEquivalence</a>
  <a id="4670" class="Symbol">;</a> <a id="4672" href="Relation.Binary.Structures.html#4876" class="Field">irrefl</a>        <a id="4686" class="Symbol">=</a> <a id="4688" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2170" class="Function">irrefl</a> <a id="4695" href="Relation.Binary.Construct.Flip.EqAndOrd.html#4618" class="Bound">&lt;</a> <a id="4697" href="Relation.Binary.Structures.html#1667" class="Function">O.Eq.sym</a> <a id="4706" href="Relation.Binary.Structures.html#4876" class="Field">O.irrefl</a>
  <a id="4717" class="Symbol">;</a> <a id="4719" href="Relation.Binary.Structures.html#4916" class="Field">trans</a>         <a id="4733" class="Symbol">=</a> <a id="4735" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1572" class="Function">trans</a> <a id="4741" href="Relation.Binary.Construct.Flip.EqAndOrd.html#4618" class="Bound">&lt;</a> <a id="4743" href="Relation.Binary.Structures.html#4916" class="Field">O.trans</a>
  <a id="4753" class="Symbol">;</a> <a id="4755" href="Relation.Binary.Structures.html#4951" class="Field">&lt;-resp-≈</a>      <a id="4769" class="Symbol">=</a> <a id="4771" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2646" class="Function">resp₂</a> <a id="4777" class="Symbol">_</a> <a id="4779" class="Symbol">_</a> <a id="4781" href="Relation.Binary.Structures.html#4951" class="Field">O.&lt;-resp-≈</a>
  <a id="4794" class="Symbol">}</a> <a id="4796" class="Keyword">where</a> <a id="4802" class="Keyword">module</a> <a id="4809" href="Relation.Binary.Construct.Flip.EqAndOrd.html#4809" class="Module">O</a> <a id="4811" class="Symbol">=</a> <a id="4813" href="Relation.Binary.Structures.html#4767" class="Module">IsStrictPartialOrder</a> <a id="4834" href="Relation.Binary.Construct.Flip.EqAndOrd.html#4621" class="Bound">O</a>

<a id="isStrictTotalOrder"></a><a id="4837" href="Relation.Binary.Construct.Flip.EqAndOrd.html#4837" class="Function">isStrictTotalOrder</a> <a id="4856" class="Symbol">:</a> <a id="4858" href="Relation.Binary.Structures.html#7073" class="Record">IsStrictTotalOrder</a> <a id="4877" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1313" class="Generalizable">≈</a> <a id="4879" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1319" class="Generalizable">&lt;</a> <a id="4881" class="Symbol">→</a>
                     <a id="4904" href="Relation.Binary.Structures.html#7073" class="Record">IsStrictTotalOrder</a> <a id="4923" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1313" class="Generalizable">≈</a> <a id="4925" class="Symbol">(</a><a id="4926" href="Function.Base.html#1657" class="Function">flip</a> <a id="4931" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1319" class="Generalizable">&lt;</a><a id="4932" class="Symbol">)</a>
<a id="4934" href="Relation.Binary.Construct.Flip.EqAndOrd.html#4837" class="Function">isStrictTotalOrder</a> <a id="4953" class="Symbol">{</a><a id="4954" class="Argument">&lt;</a> <a id="4956" class="Symbol">=</a> <a id="4958" href="Relation.Binary.Construct.Flip.EqAndOrd.html#4958" class="Bound">&lt;</a><a id="4959" class="Symbol">}</a> <a id="4961" href="Relation.Binary.Construct.Flip.EqAndOrd.html#4961" class="Bound">O</a> <a id="4963" class="Symbol">=</a> <a id="4965" class="Keyword">record</a>
  <a id="4974" class="Symbol">{</a> <a id="4976" href="Relation.Binary.Structures.html#7146" class="Field">isStrictPartialOrder</a> <a id="4997" class="Symbol">=</a> <a id="4999" href="Relation.Binary.Construct.Flip.EqAndOrd.html#4487" class="Function">isStrictPartialOrder</a> <a id="5020" href="Relation.Binary.Structures.html#7146" class="Field">O.isStrictPartialOrder</a>
  <a id="5045" class="Symbol">;</a> <a id="5047" href="Relation.Binary.Structures.html#7198" class="Field">compare</a>              <a id="5068" class="Symbol">=</a> <a id="5070" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2379" class="Function">compare</a> <a id="5078" class="Symbol">_</a> <a id="5080" href="Relation.Binary.Structures.html#7198" class="Field">O.compare</a>
  <a id="5092" class="Symbol">}</a> <a id="5094" class="Keyword">where</a> <a id="5100" class="Keyword">module</a> <a id="5107" href="Relation.Binary.Construct.Flip.EqAndOrd.html#5107" class="Module">O</a> <a id="5109" class="Symbol">=</a> <a id="5111" href="Relation.Binary.Structures.html#7073" class="Module">IsStrictTotalOrder</a> <a id="5130" href="Relation.Binary.Construct.Flip.EqAndOrd.html#4961" class="Bound">O</a>

<a id="5133" class="Comment">------------------------------------------------------------------------</a>
<a id="5206" class="Comment">-- Bundles</a>

<a id="setoid"></a><a id="5218" href="Relation.Binary.Construct.Flip.EqAndOrd.html#5218" class="Function">setoid</a> <a id="5225" class="Symbol">:</a> <a id="5227" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="5234" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1271" class="Generalizable">a</a> <a id="5236" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1277" class="Generalizable">ℓ</a> <a id="5238" class="Symbol">→</a> <a id="5240" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="5247" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1271" class="Generalizable">a</a> <a id="5249" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1277" class="Generalizable">ℓ</a>
<a id="5251" href="Relation.Binary.Construct.Flip.EqAndOrd.html#5218" class="Function">setoid</a> <a id="5258" href="Relation.Binary.Construct.Flip.EqAndOrd.html#5258" class="Bound">S</a> <a id="5260" class="Symbol">=</a> <a id="5262" class="Keyword">record</a>
  <a id="5271" class="Symbol">{</a> <a id="5273" href="Relation.Binary.Bundles.html#1358" class="Field">isEquivalence</a> <a id="5287" class="Symbol">=</a> <a id="5289" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2919" class="Function">isEquivalence</a> <a id="5303" href="Relation.Binary.Bundles.html#1358" class="Field">S.isEquivalence</a>
  <a id="5321" class="Symbol">}</a> <a id="5323" class="Keyword">where</a> <a id="5329" class="Keyword">module</a> <a id="5336" href="Relation.Binary.Construct.Flip.EqAndOrd.html#5336" class="Module">S</a> <a id="5338" class="Symbol">=</a> <a id="5340" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="5347" href="Relation.Binary.Construct.Flip.EqAndOrd.html#5258" class="Bound">S</a>

<a id="decSetoid"></a><a id="5350" href="Relation.Binary.Construct.Flip.EqAndOrd.html#5350" class="Function">decSetoid</a> <a id="5360" class="Symbol">:</a> <a id="5362" href="Relation.Binary.Bundles.html#1703" class="Record">DecSetoid</a> <a id="5372" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1271" class="Generalizable">a</a> <a id="5374" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1277" class="Generalizable">ℓ</a> <a id="5376" class="Symbol">→</a> <a id="5378" href="Relation.Binary.Bundles.html#1703" class="Record">DecSetoid</a> <a id="5388" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1271" class="Generalizable">a</a> <a id="5390" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1277" class="Generalizable">ℓ</a>
<a id="5392" href="Relation.Binary.Construct.Flip.EqAndOrd.html#5350" class="Function">decSetoid</a> <a id="5402" href="Relation.Binary.Construct.Flip.EqAndOrd.html#5402" class="Bound">S</a> <a id="5404" class="Symbol">=</a> <a id="5406" class="Keyword">record</a>
  <a id="5415" class="Symbol">{</a> <a id="5417" href="Relation.Binary.Bundles.html#1835" class="Field">isDecEquivalence</a> <a id="5434" class="Symbol">=</a> <a id="5436" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3134" class="Function">isDecEquivalence</a> <a id="5453" href="Relation.Binary.Bundles.html#1835" class="Field">S.isDecEquivalence</a>
  <a id="5474" class="Symbol">}</a> <a id="5476" class="Keyword">where</a> <a id="5482" class="Keyword">module</a> <a id="5489" href="Relation.Binary.Construct.Flip.EqAndOrd.html#5489" class="Module">S</a> <a id="5491" class="Symbol">=</a> <a id="5493" href="Relation.Binary.Bundles.html#1703" class="Module">DecSetoid</a> <a id="5503" href="Relation.Binary.Construct.Flip.EqAndOrd.html#5402" class="Bound">S</a>

<a id="preorder"></a><a id="5506" href="Relation.Binary.Construct.Flip.EqAndOrd.html#5506" class="Function">preorder</a> <a id="5515" class="Symbol">:</a> <a id="5517" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a> <a id="5526" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1271" class="Generalizable">a</a> <a id="5528" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1279" class="Generalizable">ℓ₁</a> <a id="5531" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1282" class="Generalizable">ℓ₂</a> <a id="5534" class="Symbol">→</a> <a id="5536" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a> <a id="5545" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1271" class="Generalizable">a</a> <a id="5547" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1279" class="Generalizable">ℓ₁</a> <a id="5550" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1282" class="Generalizable">ℓ₂</a>
<a id="5553" href="Relation.Binary.Construct.Flip.EqAndOrd.html#5506" class="Function">preorder</a> <a id="5562" href="Relation.Binary.Construct.Flip.EqAndOrd.html#5562" class="Bound">O</a> <a id="5564" class="Symbol">=</a> <a id="5566" class="Keyword">record</a>
  <a id="5575" class="Symbol">{</a> <a id="5577" href="Relation.Binary.Bundles.html#2489" class="Field">isPreorder</a> <a id="5588" class="Symbol">=</a> <a id="5590" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3367" class="Function">isPreorder</a> <a id="5601" href="Relation.Binary.Bundles.html#2489" class="Field">O.isPreorder</a>
  <a id="5616" class="Symbol">}</a> <a id="5618" class="Keyword">where</a> <a id="5624" class="Keyword">module</a> <a id="5631" href="Relation.Binary.Construct.Flip.EqAndOrd.html#5631" class="Module">O</a> <a id="5633" class="Symbol">=</a> <a id="5635" href="Relation.Binary.Bundles.html#2276" class="Module">Preorder</a> <a id="5644" href="Relation.Binary.Construct.Flip.EqAndOrd.html#5562" class="Bound">O</a>

<a id="totalPreorder"></a><a id="5647" href="Relation.Binary.Construct.Flip.EqAndOrd.html#5647" class="Function">totalPreorder</a> <a id="5661" class="Symbol">:</a> <a id="5663" href="Relation.Binary.Bundles.html#3050" class="Record">TotalPreorder</a> <a id="5677" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1271" class="Generalizable">a</a> <a id="5679" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1279" class="Generalizable">ℓ₁</a> <a id="5682" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1282" class="Generalizable">ℓ₂</a> <a id="5685" class="Symbol">→</a> <a id="5687" href="Relation.Binary.Bundles.html#3050" class="Record">TotalPreorder</a> <a id="5701" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1271" class="Generalizable">a</a> <a id="5703" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1279" class="Generalizable">ℓ₁</a> <a id="5706" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1282" class="Generalizable">ℓ₂</a>
<a id="5709" href="Relation.Binary.Construct.Flip.EqAndOrd.html#5647" class="Function">totalPreorder</a> <a id="5723" href="Relation.Binary.Construct.Flip.EqAndOrd.html#5723" class="Bound">O</a> <a id="5725" class="Symbol">=</a> <a id="5727" class="Keyword">record</a>
  <a id="5736" class="Symbol">{</a> <a id="5738" href="Relation.Binary.Bundles.html#3283" class="Field">isTotalPreorder</a> <a id="5754" class="Symbol">=</a> <a id="5756" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3617" class="Function">isTotalPreorder</a> <a id="5772" href="Relation.Binary.Bundles.html#3283" class="Field">O.isTotalPreorder</a>
  <a id="5792" class="Symbol">}</a> <a id="5794" class="Keyword">where</a> <a id="5800" class="Keyword">module</a> <a id="5807" href="Relation.Binary.Construct.Flip.EqAndOrd.html#5807" class="Module">O</a> <a id="5809" class="Symbol">=</a> <a id="5811" href="Relation.Binary.Bundles.html#3050" class="Module">TotalPreorder</a> <a id="5825" href="Relation.Binary.Construct.Flip.EqAndOrd.html#5723" class="Bound">O</a>

<a id="poset"></a><a id="5828" href="Relation.Binary.Construct.Flip.EqAndOrd.html#5828" class="Function">poset</a> <a id="5834" class="Symbol">:</a> <a id="5836" href="Relation.Binary.Bundles.html#4449" class="Record">Poset</a> <a id="5842" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1271" class="Generalizable">a</a> <a id="5844" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1279" class="Generalizable">ℓ₁</a> <a id="5847" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1282" class="Generalizable">ℓ₂</a> <a id="5850" class="Symbol">→</a> <a id="5852" href="Relation.Binary.Bundles.html#4449" class="Record">Poset</a> <a id="5858" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1271" class="Generalizable">a</a> <a id="5860" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1279" class="Generalizable">ℓ₁</a> <a id="5863" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1282" class="Generalizable">ℓ₂</a>
<a id="5866" href="Relation.Binary.Construct.Flip.EqAndOrd.html#5828" class="Function">poset</a> <a id="5872" href="Relation.Binary.Construct.Flip.EqAndOrd.html#5872" class="Bound">O</a> <a id="5874" class="Symbol">=</a> <a id="5876" class="Keyword">record</a>
  <a id="5885" class="Symbol">{</a> <a id="5887" href="Relation.Binary.Bundles.html#4624" class="Field">isPartialOrder</a> <a id="5902" class="Symbol">=</a> <a id="5904" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3825" class="Function">isPartialOrder</a> <a id="5919" href="Relation.Binary.Bundles.html#4624" class="Field">O.isPartialOrder</a>
  <a id="5938" class="Symbol">}</a> <a id="5940" class="Keyword">where</a> <a id="5946" class="Keyword">module</a> <a id="5953" href="Relation.Binary.Construct.Flip.EqAndOrd.html#5953" class="Module">O</a> <a id="5955" class="Symbol">=</a> <a id="5957" href="Relation.Binary.Bundles.html#4449" class="Module">Poset</a> <a id="5963" href="Relation.Binary.Construct.Flip.EqAndOrd.html#5872" class="Bound">O</a>

<a id="totalOrder"></a><a id="5966" href="Relation.Binary.Construct.Flip.EqAndOrd.html#5966" class="Function">totalOrder</a> <a id="5977" class="Symbol">:</a> <a id="5979" href="Relation.Binary.Bundles.html#7577" class="Record">TotalOrder</a> <a id="5990" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1271" class="Generalizable">a</a> <a id="5992" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1279" class="Generalizable">ℓ₁</a> <a id="5995" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1282" class="Generalizable">ℓ₂</a> <a id="5998" class="Symbol">→</a> <a id="6000" href="Relation.Binary.Bundles.html#7577" class="Record">TotalOrder</a> <a id="6011" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1271" class="Generalizable">a</a> <a id="6013" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1279" class="Generalizable">ℓ₁</a> <a id="6016" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1282" class="Generalizable">ℓ₂</a>
<a id="6019" href="Relation.Binary.Construct.Flip.EqAndOrd.html#5966" class="Function">totalOrder</a> <a id="6030" href="Relation.Binary.Construct.Flip.EqAndOrd.html#6030" class="Bound">O</a> <a id="6032" class="Symbol">=</a> <a id="6034" class="Keyword">record</a>
  <a id="6043" class="Symbol">{</a> <a id="6045" href="Relation.Binary.Bundles.html#7751" class="Field">isTotalOrder</a> <a id="6058" class="Symbol">=</a> <a id="6060" href="Relation.Binary.Construct.Flip.EqAndOrd.html#4040" class="Function">isTotalOrder</a> <a id="6073" href="Relation.Binary.Bundles.html#7751" class="Field">O.isTotalOrder</a>
  <a id="6090" class="Symbol">}</a> <a id="6092" class="Keyword">where</a> <a id="6098" class="Keyword">module</a> <a id="6105" href="Relation.Binary.Construct.Flip.EqAndOrd.html#6105" class="Module">O</a> <a id="6107" class="Symbol">=</a> <a id="6109" href="Relation.Binary.Bundles.html#7577" class="Module">TotalOrder</a> <a id="6120" href="Relation.Binary.Construct.Flip.EqAndOrd.html#6030" class="Bound">O</a>

<a id="decTotalOrder"></a><a id="6123" href="Relation.Binary.Construct.Flip.EqAndOrd.html#6123" class="Function">decTotalOrder</a> <a id="6137" class="Symbol">:</a> <a id="6139" href="Relation.Binary.Bundles.html#8160" class="Record">DecTotalOrder</a> <a id="6153" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1271" class="Generalizable">a</a> <a id="6155" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1279" class="Generalizable">ℓ₁</a> <a id="6158" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1282" class="Generalizable">ℓ₂</a> <a id="6161" class="Symbol">→</a> <a id="6163" href="Relation.Binary.Bundles.html#8160" class="Record">DecTotalOrder</a> <a id="6177" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1271" class="Generalizable">a</a> <a id="6179" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1279" class="Generalizable">ℓ₁</a> <a id="6182" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1282" class="Generalizable">ℓ₂</a>
<a id="6185" href="Relation.Binary.Construct.Flip.EqAndOrd.html#6123" class="Function">decTotalOrder</a> <a id="6199" href="Relation.Binary.Construct.Flip.EqAndOrd.html#6199" class="Bound">O</a> <a id="6201" class="Symbol">=</a> <a id="6203" class="Keyword">record</a>
  <a id="6212" class="Symbol">{</a> <a id="6214" href="Relation.Binary.Bundles.html#8346" class="Field">isDecTotalOrder</a> <a id="6230" class="Symbol">=</a> <a id="6232" href="Relation.Binary.Construct.Flip.EqAndOrd.html#4249" class="Function">isDecTotalOrder</a> <a id="6248" href="Relation.Binary.Bundles.html#8346" class="Field">O.isDecTotalOrder</a>
  <a id="6268" class="Symbol">}</a> <a id="6270" class="Keyword">where</a> <a id="6276" class="Keyword">module</a> <a id="6283" href="Relation.Binary.Construct.Flip.EqAndOrd.html#6283" class="Module">O</a> <a id="6285" class="Symbol">=</a> <a id="6287" href="Relation.Binary.Bundles.html#8160" class="Module">DecTotalOrder</a> <a id="6301" href="Relation.Binary.Construct.Flip.EqAndOrd.html#6199" class="Bound">O</a>

<a id="strictPartialOrder"></a><a id="6304" href="Relation.Binary.Construct.Flip.EqAndOrd.html#6304" class="Function">strictPartialOrder</a> <a id="6323" class="Symbol">:</a> <a id="6325" href="Relation.Binary.Bundles.html#5872" class="Record">StrictPartialOrder</a> <a id="6344" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1271" class="Generalizable">a</a> <a id="6346" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1279" class="Generalizable">ℓ₁</a> <a id="6349" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1282" class="Generalizable">ℓ₂</a> <a id="6352" class="Symbol">→</a>
                     <a id="6375" href="Relation.Binary.Bundles.html#5872" class="Record">StrictPartialOrder</a> <a id="6394" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1271" class="Generalizable">a</a> <a id="6396" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1279" class="Generalizable">ℓ₁</a> <a id="6399" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1282" class="Generalizable">ℓ₂</a>
<a id="6402" href="Relation.Binary.Construct.Flip.EqAndOrd.html#6304" class="Function">strictPartialOrder</a> <a id="6421" href="Relation.Binary.Construct.Flip.EqAndOrd.html#6421" class="Bound">O</a> <a id="6423" class="Symbol">=</a> <a id="6425" class="Keyword">record</a>
  <a id="6434" class="Symbol">{</a> <a id="6436" href="Relation.Binary.Bundles.html#6078" class="Field">isStrictPartialOrder</a> <a id="6457" class="Symbol">=</a> <a id="6459" href="Relation.Binary.Construct.Flip.EqAndOrd.html#4487" class="Function">isStrictPartialOrder</a> <a id="6480" href="Relation.Binary.Bundles.html#6078" class="Field">O.isStrictPartialOrder</a>
  <a id="6505" class="Symbol">}</a> <a id="6507" class="Keyword">where</a> <a id="6513" class="Keyword">module</a> <a id="6520" href="Relation.Binary.Construct.Flip.EqAndOrd.html#6520" class="Module">O</a> <a id="6522" class="Symbol">=</a> <a id="6524" href="Relation.Binary.Bundles.html#5872" class="Module">StrictPartialOrder</a> <a id="6543" href="Relation.Binary.Construct.Flip.EqAndOrd.html#6421" class="Bound">O</a>

<a id="strictTotalOrder"></a><a id="6546" href="Relation.Binary.Construct.Flip.EqAndOrd.html#6546" class="Function">strictTotalOrder</a> <a id="6563" class="Symbol">:</a> <a id="6565" href="Relation.Binary.Bundles.html#9150" class="Record">StrictTotalOrder</a> <a id="6582" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1271" class="Generalizable">a</a> <a id="6584" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1279" class="Generalizable">ℓ₁</a> <a id="6587" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1282" class="Generalizable">ℓ₂</a> <a id="6590" class="Symbol">→</a>
                   <a id="6611" href="Relation.Binary.Bundles.html#9150" class="Record">StrictTotalOrder</a> <a id="6628" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1271" class="Generalizable">a</a> <a id="6630" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1279" class="Generalizable">ℓ₁</a> <a id="6633" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1282" class="Generalizable">ℓ₂</a>
<a id="6636" href="Relation.Binary.Construct.Flip.EqAndOrd.html#6546" class="Function">strictTotalOrder</a> <a id="6653" href="Relation.Binary.Construct.Flip.EqAndOrd.html#6653" class="Bound">O</a> <a id="6655" class="Symbol">=</a> <a id="6657" class="Keyword">record</a>
  <a id="6666" class="Symbol">{</a> <a id="6668" href="Relation.Binary.Bundles.html#9348" class="Field">isStrictTotalOrder</a> <a id="6687" class="Symbol">=</a> <a id="6689" href="Relation.Binary.Construct.Flip.EqAndOrd.html#4837" class="Function">isStrictTotalOrder</a> <a id="6708" href="Relation.Binary.Bundles.html#9348" class="Field">O.isStrictTotalOrder</a>
  <a id="6731" class="Symbol">}</a> <a id="6733" class="Keyword">where</a> <a id="6739" class="Keyword">module</a> <a id="6746" href="Relation.Binary.Construct.Flip.EqAndOrd.html#6746" class="Module">O</a> <a id="6748" class="Symbol">=</a> <a id="6750" href="Relation.Binary.Bundles.html#9150" class="Module">StrictTotalOrder</a> <a id="6767" href="Relation.Binary.Construct.Flip.EqAndOrd.html#6653" class="Bound">O</a>
</pre></body></html>

==> anc/html/Relation.Binary.Construct.NaturalOrder.Left.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Binary.Construct.NaturalOrder.Left</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Conversion of binary operators to binary relations via the left</a>
<a id="173" class="Comment">-- natural order.</a>
<a id="191" class="Comment">------------------------------------------------------------------------</a>

<a id="265" class="Symbol">{-#</a> <a id="269" class="Keyword">OPTIONS</a> <a id="277" class="Pragma">--cubical-compatible</a> <a id="298" class="Pragma">--safe</a> <a id="305" class="Symbol">#-}</a>

<a id="310" class="Keyword">open</a> <a id="315" class="Keyword">import</a> <a id="322" href="Algebra.Core.html" class="Module">Algebra.Core</a> <a id="335" class="Keyword">using</a> <a id="341" class="Symbol">(</a><a id="342" href="Algebra.Core.html#527" class="Function">Op₂</a><a id="345" class="Symbol">)</a>
<a id="347" class="Keyword">open</a> <a id="352" class="Keyword">import</a> <a id="359" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="380" class="Keyword">using</a> <a id="386" class="Symbol">(</a><a id="387" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="390" class="Symbol">;</a> <a id="392" href="Relation.Binary.Core.html#1268" class="Function Operator">_⇒_</a><a id="395" class="Symbol">)</a>

<a id="398" class="Keyword">module</a> <a id="405" href="Relation.Binary.Construct.NaturalOrder.Left.html" class="Module">Relation.Binary.Construct.NaturalOrder.Left</a>
  <a id="451" class="Symbol">{</a><a id="452" href="Relation.Binary.Construct.NaturalOrder.Left.html#452" class="Bound">a</a> <a id="454" href="Relation.Binary.Construct.NaturalOrder.Left.html#454" class="Bound">ℓ</a><a id="455" class="Symbol">}</a> <a id="457" class="Symbol">{</a><a id="458" href="Relation.Binary.Construct.NaturalOrder.Left.html#458" class="Bound">A</a> <a id="460" class="Symbol">:</a> <a id="462" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="466" href="Relation.Binary.Construct.NaturalOrder.Left.html#452" class="Bound">a</a><a id="467" class="Symbol">}</a> <a id="469" class="Symbol">(</a><a id="470" href="Relation.Binary.Construct.NaturalOrder.Left.html#470" class="Bound Operator">_≈_</a> <a id="474" class="Symbol">:</a> <a id="476" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="480" href="Relation.Binary.Construct.NaturalOrder.Left.html#458" class="Bound">A</a> <a id="482" href="Relation.Binary.Construct.NaturalOrder.Left.html#454" class="Bound">ℓ</a><a id="483" class="Symbol">)</a> <a id="485" class="Symbol">(</a><a id="486" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">_∙_</a> <a id="490" class="Symbol">:</a> <a id="492" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="496" href="Relation.Binary.Construct.NaturalOrder.Left.html#458" class="Bound">A</a><a id="497" class="Symbol">)</a> <a id="499" class="Keyword">where</a>

<a id="506" class="Keyword">open</a> <a id="511" class="Keyword">import</a> <a id="518" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="536" class="Keyword">using</a> <a id="542" class="Symbol">(</a><a id="543" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="546" class="Symbol">;</a> <a id="548" href="Data.Product.Base.html#1752" class="Function Operator">_×_</a><a id="551" class="Symbol">)</a>
<a id="553" class="Keyword">open</a> <a id="558" class="Keyword">import</a> <a id="565" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="579" class="Keyword">using</a> <a id="585" class="Symbol">(</a><a id="586" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="590" class="Symbol">;</a> <a id="592" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="596" class="Symbol">;</a> <a id="598" href="Data.Sum.Base.html#1253" class="Function">map</a><a id="601" class="Symbol">)</a>
<a id="603" class="Keyword">open</a> <a id="608" class="Keyword">import</a> <a id="615" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a>
  <a id="641" class="Keyword">using</a> <a id="647" class="Symbol">(</a><a id="648" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a><a id="656" class="Symbol">;</a> <a id="658" href="Relation.Binary.Bundles.html#4449" class="Record">Poset</a><a id="663" class="Symbol">;</a> <a id="665" href="Relation.Binary.Bundles.html#5172" class="Record">DecPoset</a><a id="673" class="Symbol">;</a> <a id="675" href="Relation.Binary.Bundles.html#7577" class="Record">TotalOrder</a><a id="685" class="Symbol">;</a> <a id="687" href="Relation.Binary.Bundles.html#8160" class="Record">DecTotalOrder</a><a id="700" class="Symbol">)</a>
<a id="702" class="Keyword">open</a> <a id="707" class="Keyword">import</a> <a id="714" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a>
  <a id="743" class="Keyword">using</a> <a id="749" class="Symbol">(</a><a id="750" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a><a id="763" class="Symbol">;</a> <a id="765" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a><a id="775" class="Symbol">;</a> <a id="777" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a><a id="791" class="Symbol">;</a> <a id="793" href="Relation.Binary.Structures.html#4296" class="Record">IsDecPartialOrder</a>
        <a id="819" class="Symbol">;</a> <a id="821" href="Relation.Binary.Structures.html#5977" class="Record">IsTotalOrder</a><a id="833" class="Symbol">;</a> <a id="835" href="Relation.Binary.Structures.html#6294" class="Record">IsDecTotalOrder</a><a id="850" class="Symbol">)</a>
<a id="852" class="Keyword">open</a> <a id="857" class="Keyword">import</a> <a id="864" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a>
  <a id="894" class="Keyword">using</a> <a id="900" class="Symbol">(</a><a id="901" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a><a id="910" class="Symbol">;</a> <a id="912" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a><a id="922" class="Symbol">;</a> <a id="924" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a><a id="933" class="Symbol">;</a> <a id="935" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a><a id="948" class="Symbol">;</a> <a id="950" href="Relation.Binary.Definitions.html#2837" class="Function">Total</a><a id="955" class="Symbol">;</a> <a id="957" href="Relation.Binary.Definitions.html#5433" class="Function Operator">_Respectsʳ_</a>
        <a id="977" class="Symbol">;</a> <a id="979" href="Relation.Binary.Definitions.html#5598" class="Function Operator">_Respectsˡ_</a><a id="990" class="Symbol">;</a> <a id="992" href="Relation.Binary.Definitions.html#5761" class="Function Operator">_Respects₂_</a><a id="1003" class="Symbol">;</a> <a id="1005" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a><a id="1014" class="Symbol">)</a>
<a id="1016" class="Keyword">open</a> <a id="1021" class="Keyword">import</a> <a id="1028" href="Relation.Nullary.Negation.html" class="Module">Relation.Nullary.Negation</a> <a id="1054" class="Keyword">using</a> <a id="1060" class="Symbol">(</a><a id="1061" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬_</a><a id="1063" class="Symbol">)</a>
<a id="1065" class="Keyword">import</a> <a id="1072" href="Relation.Binary.Reasoning.Setoid.html" class="Module">Relation.Binary.Reasoning.Setoid</a> <a id="1105" class="Symbol">as</a> <a id="1108" class="Module">≈-Reasoning</a>
<a id="1120" class="Keyword">open</a> <a id="1125" class="Keyword">import</a> <a id="1132" href="Relation.Binary.Lattice.html" class="Module">Relation.Binary.Lattice</a> <a id="1156" class="Keyword">using</a> <a id="1162" class="Symbol">(</a><a id="1163" href="Relation.Binary.Lattice.Definitions.html#907" class="Function">Infimum</a><a id="1170" class="Symbol">)</a>

<a id="1173" class="Keyword">open</a> <a id="1178" class="Keyword">import</a> <a id="1185" href="Algebra.Definitions.html" class="Module">Algebra.Definitions</a> <a id="1205" href="Relation.Binary.Construct.NaturalOrder.Left.html#470" class="Bound Operator">_≈_</a>
<a id="1209" class="Keyword">open</a> <a id="1214" class="Keyword">import</a> <a id="1221" href="Algebra.Structures.html" class="Module">Algebra.Structures</a> <a id="1240" href="Relation.Binary.Construct.NaturalOrder.Left.html#470" class="Bound Operator">_≈_</a>
<a id="1244" class="Keyword">open</a> <a id="1249" class="Keyword">import</a> <a id="1256" href="Algebra.Lattice.Structures.html" class="Module">Algebra.Lattice.Structures</a> <a id="1283" href="Relation.Binary.Construct.NaturalOrder.Left.html#470" class="Bound Operator">_≈_</a>

<a id="1288" class="Comment">------------------------------------------------------------------------</a>
<a id="1361" class="Comment">-- Definition</a>

<a id="1376" class="Keyword">infix</a> <a id="1382" class="Number">4</a> <a id="1384" href="Relation.Binary.Construct.NaturalOrder.Left.html#1389" class="Function Operator">_≤_</a>

<a id="_≤_"></a><a id="1389" href="Relation.Binary.Construct.NaturalOrder.Left.html#1389" class="Function Operator">_≤_</a> <a id="1393" class="Symbol">:</a> <a id="1395" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1399" href="Relation.Binary.Construct.NaturalOrder.Left.html#458" class="Bound">A</a> <a id="1401" href="Relation.Binary.Construct.NaturalOrder.Left.html#454" class="Bound">ℓ</a>
<a id="1403" href="Relation.Binary.Construct.NaturalOrder.Left.html#1403" class="Bound">x</a> <a id="1405" href="Relation.Binary.Construct.NaturalOrder.Left.html#1389" class="Function Operator">≤</a> <a id="1407" href="Relation.Binary.Construct.NaturalOrder.Left.html#1407" class="Bound">y</a> <a id="1409" class="Symbol">=</a> <a id="1411" href="Relation.Binary.Construct.NaturalOrder.Left.html#1403" class="Bound">x</a> <a id="1413" href="Relation.Binary.Construct.NaturalOrder.Left.html#470" class="Bound Operator">≈</a> <a id="1415" class="Symbol">(</a><a id="1416" href="Relation.Binary.Construct.NaturalOrder.Left.html#1403" class="Bound">x</a> <a id="1418" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">∙</a> <a id="1420" href="Relation.Binary.Construct.NaturalOrder.Left.html#1407" class="Bound">y</a><a id="1421" class="Symbol">)</a>

<a id="1424" class="Comment">------------------------------------------------------------------------</a>
<a id="1497" class="Comment">-- Relational properties</a>

<a id="reflexive"></a><a id="1523" href="Relation.Binary.Construct.NaturalOrder.Left.html#1523" class="Function">reflexive</a> <a id="1533" class="Symbol">:</a> <a id="1535" href="Algebra.Structures.html#1763" class="Record">IsMagma</a> <a id="1543" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">_∙_</a> <a id="1547" class="Symbol">→</a> <a id="1549" href="Algebra.Definitions.html#4003" class="Function">Idempotent</a> <a id="1560" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">_∙_</a> <a id="1564" class="Symbol">→</a> <a id="1566" href="Relation.Binary.Construct.NaturalOrder.Left.html#470" class="Bound Operator">_≈_</a> <a id="1570" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="1572" href="Relation.Binary.Construct.NaturalOrder.Left.html#1389" class="Function Operator">_≤_</a>
<a id="1576" href="Relation.Binary.Construct.NaturalOrder.Left.html#1523" class="Function">reflexive</a> <a id="1586" href="Relation.Binary.Construct.NaturalOrder.Left.html#1586" class="Bound">magma</a> <a id="1592" href="Relation.Binary.Construct.NaturalOrder.Left.html#1592" class="Bound">idem</a> <a id="1597" class="Symbol">{</a><a id="1598" href="Relation.Binary.Construct.NaturalOrder.Left.html#1598" class="Bound">x</a><a id="1599" class="Symbol">}</a> <a id="1601" class="Symbol">{</a><a id="1602" href="Relation.Binary.Construct.NaturalOrder.Left.html#1602" class="Bound">y</a><a id="1603" class="Symbol">}</a> <a id="1605" href="Relation.Binary.Construct.NaturalOrder.Left.html#1605" class="Bound">x≈y</a> <a id="1609" class="Symbol">=</a> <a id="1611" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="1619" href="Relation.Binary.Construct.NaturalOrder.Left.html#1598" class="Bound">x</a>     <a id="1625" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1628" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="1632" class="Symbol">(</a><a id="1633" href="Relation.Binary.Construct.NaturalOrder.Left.html#1592" class="Bound">idem</a> <a id="1638" href="Relation.Binary.Construct.NaturalOrder.Left.html#1598" class="Bound">x</a><a id="1639" class="Symbol">)</a> <a id="1641" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="1645" href="Relation.Binary.Construct.NaturalOrder.Left.html#1598" class="Bound">x</a> <a id="1647" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">∙</a> <a id="1649" href="Relation.Binary.Construct.NaturalOrder.Left.html#1598" class="Bound">x</a> <a id="1651" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1654" href="Algebra.Structures.html#1853" class="Function">∙-cong</a> <a id="1661" href="Relation.Binary.Structures.html#1641" class="Function">refl</a> <a id="1666" href="Relation.Binary.Construct.NaturalOrder.Left.html#1605" class="Bound">x≈y</a> <a id="1670" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="1674" href="Relation.Binary.Construct.NaturalOrder.Left.html#1598" class="Bound">x</a> <a id="1676" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">∙</a> <a id="1678" href="Relation.Binary.Construct.NaturalOrder.Left.html#1602" class="Bound">y</a> <a id="1680" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="1684" class="Keyword">where</a> <a id="1690" class="Keyword">open</a> <a id="1695" href="Algebra.Structures.html#1763" class="Module">IsMagma</a> <a id="1703" href="Relation.Binary.Construct.NaturalOrder.Left.html#1586" class="Bound">magma</a><a id="1708" class="Symbol">;</a> <a id="1710" class="Keyword">open</a> <a id="1715" href="Relation.Binary.Reasoning.Setoid.html" class="Module">≈-Reasoning</a> <a id="1727" href="Algebra.Structures.html#1928" class="Function">setoid</a>

<a id="refl"></a><a id="1735" href="Relation.Binary.Construct.NaturalOrder.Left.html#1735" class="Function">refl</a> <a id="1740" class="Symbol">:</a> <a id="1742" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="1752" href="Relation.Binary.Construct.NaturalOrder.Left.html#470" class="Bound Operator">_≈_</a> <a id="1756" class="Symbol">→</a> <a id="1758" href="Algebra.Definitions.html#4003" class="Function">Idempotent</a> <a id="1769" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">_∙_</a> <a id="1773" class="Symbol">→</a> <a id="1775" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="1785" href="Relation.Binary.Construct.NaturalOrder.Left.html#1389" class="Function Operator">_≤_</a>
<a id="1789" href="Relation.Binary.Construct.NaturalOrder.Left.html#1735" class="Function">refl</a> <a id="1794" href="Relation.Binary.Construct.NaturalOrder.Left.html#1794" class="Bound">sym</a> <a id="1798" href="Relation.Binary.Construct.NaturalOrder.Left.html#1798" class="Bound">idem</a> <a id="1803" class="Symbol">{</a><a id="1804" href="Relation.Binary.Construct.NaturalOrder.Left.html#1804" class="Bound">x</a><a id="1805" class="Symbol">}</a> <a id="1807" class="Symbol">=</a> <a id="1809" href="Relation.Binary.Construct.NaturalOrder.Left.html#1794" class="Bound">sym</a> <a id="1813" class="Symbol">(</a><a id="1814" href="Relation.Binary.Construct.NaturalOrder.Left.html#1798" class="Bound">idem</a> <a id="1819" href="Relation.Binary.Construct.NaturalOrder.Left.html#1804" class="Bound">x</a><a id="1820" class="Symbol">)</a>

<a id="antisym"></a><a id="1823" href="Relation.Binary.Construct.NaturalOrder.Left.html#1823" class="Function">antisym</a> <a id="1831" class="Symbol">:</a> <a id="1833" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a> <a id="1847" href="Relation.Binary.Construct.NaturalOrder.Left.html#470" class="Bound Operator">_≈_</a> <a id="1851" class="Symbol">→</a> <a id="1853" href="Algebra.Definitions.html#1643" class="Function">Commutative</a> <a id="1865" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">_∙_</a> <a id="1869" class="Symbol">→</a> <a id="1871" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a> <a id="1885" href="Relation.Binary.Construct.NaturalOrder.Left.html#470" class="Bound Operator">_≈_</a> <a id="1889" href="Relation.Binary.Construct.NaturalOrder.Left.html#1389" class="Function Operator">_≤_</a>
<a id="1893" href="Relation.Binary.Construct.NaturalOrder.Left.html#1823" class="Function">antisym</a> <a id="1901" href="Relation.Binary.Construct.NaturalOrder.Left.html#1901" class="Bound">isEq</a> <a id="1906" href="Relation.Binary.Construct.NaturalOrder.Left.html#1906" class="Bound">comm</a> <a id="1911" class="Symbol">{</a><a id="1912" href="Relation.Binary.Construct.NaturalOrder.Left.html#1912" class="Bound">x</a><a id="1913" class="Symbol">}</a> <a id="1915" class="Symbol">{</a><a id="1916" href="Relation.Binary.Construct.NaturalOrder.Left.html#1916" class="Bound">y</a><a id="1917" class="Symbol">}</a> <a id="1919" href="Relation.Binary.Construct.NaturalOrder.Left.html#1919" class="Bound">x≤y</a> <a id="1923" href="Relation.Binary.Construct.NaturalOrder.Left.html#1923" class="Bound">y≤x</a> <a id="1927" class="Symbol">=</a> <a id="1929" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="1937" href="Relation.Binary.Construct.NaturalOrder.Left.html#1912" class="Bound">x</a>     <a id="1943" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1946" href="Relation.Binary.Construct.NaturalOrder.Left.html#1919" class="Bound">x≤y</a> <a id="1950" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="1954" href="Relation.Binary.Construct.NaturalOrder.Left.html#1912" class="Bound">x</a> <a id="1956" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">∙</a> <a id="1958" href="Relation.Binary.Construct.NaturalOrder.Left.html#1916" class="Bound">y</a> <a id="1960" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1963" href="Relation.Binary.Construct.NaturalOrder.Left.html#1906" class="Bound">comm</a> <a id="1968" href="Relation.Binary.Construct.NaturalOrder.Left.html#1912" class="Bound">x</a> <a id="1970" href="Relation.Binary.Construct.NaturalOrder.Left.html#1916" class="Bound">y</a> <a id="1972" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="1976" href="Relation.Binary.Construct.NaturalOrder.Left.html#1916" class="Bound">y</a> <a id="1978" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">∙</a> <a id="1980" href="Relation.Binary.Construct.NaturalOrder.Left.html#1912" class="Bound">x</a> <a id="1982" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1985" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="1989" href="Relation.Binary.Construct.NaturalOrder.Left.html#1923" class="Bound">y≤x</a> <a id="1993" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="1997" href="Relation.Binary.Construct.NaturalOrder.Left.html#1916" class="Bound">y</a>     <a id="2003" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="2007" class="Keyword">where</a> <a id="2013" class="Keyword">open</a> <a id="2018" href="Relation.Binary.Structures.html#1595" class="Module">IsEquivalence</a> <a id="2032" href="Relation.Binary.Construct.NaturalOrder.Left.html#1901" class="Bound">isEq</a><a id="2036" class="Symbol">;</a> <a id="2038" class="Keyword">open</a> <a id="2043" href="Relation.Binary.Reasoning.Setoid.html" class="Module">≈-Reasoning</a> <a id="2055" class="Symbol">(</a><a id="2056" class="Keyword">record</a> <a id="2063" class="Symbol">{</a> <a id="2065" href="Relation.Binary.Bundles.html#1358" class="Field">isEquivalence</a> <a id="2079" class="Symbol">=</a> <a id="2081" href="Relation.Binary.Construct.NaturalOrder.Left.html#1901" class="Bound">isEq</a> <a id="2086" class="Symbol">})</a>

<a id="total"></a><a id="2090" href="Relation.Binary.Construct.NaturalOrder.Left.html#2090" class="Function">total</a> <a id="2096" class="Symbol">:</a> <a id="2098" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="2108" href="Relation.Binary.Construct.NaturalOrder.Left.html#470" class="Bound Operator">_≈_</a> <a id="2112" class="Symbol">→</a> <a id="2114" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="2125" href="Relation.Binary.Construct.NaturalOrder.Left.html#470" class="Bound Operator">_≈_</a> <a id="2129" class="Symbol">→</a> <a id="2131" href="Algebra.Definitions.html#4138" class="Function">Selective</a> <a id="2141" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">_∙_</a> <a id="2145" class="Symbol">→</a> <a id="2147" href="Algebra.Definitions.html#1643" class="Function">Commutative</a> <a id="2159" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">_∙_</a> <a id="2163" class="Symbol">→</a> <a id="2165" href="Relation.Binary.Definitions.html#2837" class="Function">Total</a> <a id="2171" href="Relation.Binary.Construct.NaturalOrder.Left.html#1389" class="Function Operator">_≤_</a>
<a id="2175" href="Relation.Binary.Construct.NaturalOrder.Left.html#2090" class="Function">total</a> <a id="2181" href="Relation.Binary.Construct.NaturalOrder.Left.html#2181" class="Bound">sym</a> <a id="2185" href="Relation.Binary.Construct.NaturalOrder.Left.html#2185" class="Bound">trans</a> <a id="2191" href="Relation.Binary.Construct.NaturalOrder.Left.html#2191" class="Bound">sel</a> <a id="2195" href="Relation.Binary.Construct.NaturalOrder.Left.html#2195" class="Bound">comm</a> <a id="2200" href="Relation.Binary.Construct.NaturalOrder.Left.html#2200" class="Bound">x</a> <a id="2202" href="Relation.Binary.Construct.NaturalOrder.Left.html#2202" class="Bound">y</a> <a id="2204" class="Symbol">=</a> <a id="2206" href="Data.Sum.Base.html#1253" class="Function">map</a> <a id="2210" href="Relation.Binary.Construct.NaturalOrder.Left.html#2181" class="Bound">sym</a> <a id="2214" class="Symbol">(λ</a> <a id="2217" href="Relation.Binary.Construct.NaturalOrder.Left.html#2217" class="Bound">x∙y≈y</a> <a id="2223" class="Symbol">→</a> <a id="2225" href="Relation.Binary.Construct.NaturalOrder.Left.html#2185" class="Bound">trans</a> <a id="2231" class="Symbol">(</a><a id="2232" href="Relation.Binary.Construct.NaturalOrder.Left.html#2181" class="Bound">sym</a> <a id="2236" href="Relation.Binary.Construct.NaturalOrder.Left.html#2217" class="Bound">x∙y≈y</a><a id="2241" class="Symbol">)</a> <a id="2243" class="Symbol">(</a><a id="2244" href="Relation.Binary.Construct.NaturalOrder.Left.html#2195" class="Bound">comm</a> <a id="2249" href="Relation.Binary.Construct.NaturalOrder.Left.html#2200" class="Bound">x</a> <a id="2251" href="Relation.Binary.Construct.NaturalOrder.Left.html#2202" class="Bound">y</a><a id="2252" class="Symbol">))</a> <a id="2255" class="Symbol">(</a><a id="2256" href="Relation.Binary.Construct.NaturalOrder.Left.html#2191" class="Bound">sel</a> <a id="2260" href="Relation.Binary.Construct.NaturalOrder.Left.html#2200" class="Bound">x</a> <a id="2262" href="Relation.Binary.Construct.NaturalOrder.Left.html#2202" class="Bound">y</a><a id="2263" class="Symbol">)</a>

<a id="trans"></a><a id="2266" href="Relation.Binary.Construct.NaturalOrder.Left.html#2266" class="Function">trans</a> <a id="2272" class="Symbol">:</a> <a id="2274" href="Algebra.Structures.html#3364" class="Record">IsSemigroup</a> <a id="2286" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">_∙_</a> <a id="2290" class="Symbol">→</a> <a id="2292" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="2303" href="Relation.Binary.Construct.NaturalOrder.Left.html#1389" class="Function Operator">_≤_</a>
<a id="2307" href="Relation.Binary.Construct.NaturalOrder.Left.html#2266" class="Function">trans</a> <a id="2313" href="Relation.Binary.Construct.NaturalOrder.Left.html#2313" class="Bound">semi</a> <a id="2318" class="Symbol">{</a><a id="2319" href="Relation.Binary.Construct.NaturalOrder.Left.html#2319" class="Bound">x</a><a id="2320" class="Symbol">}</a> <a id="2322" class="Symbol">{</a><a id="2323" href="Relation.Binary.Construct.NaturalOrder.Left.html#2323" class="Bound">y</a><a id="2324" class="Symbol">}</a> <a id="2326" class="Symbol">{</a><a id="2327" href="Relation.Binary.Construct.NaturalOrder.Left.html#2327" class="Bound">z</a><a id="2328" class="Symbol">}</a> <a id="2330" href="Relation.Binary.Construct.NaturalOrder.Left.html#2330" class="Bound">x≤y</a> <a id="2334" href="Relation.Binary.Construct.NaturalOrder.Left.html#2334" class="Bound">y≤z</a> <a id="2338" class="Symbol">=</a> <a id="2340" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="2348" href="Relation.Binary.Construct.NaturalOrder.Left.html#2319" class="Bound">x</a>           <a id="2360" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2363" href="Relation.Binary.Construct.NaturalOrder.Left.html#2330" class="Bound">x≤y</a> <a id="2367" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="2371" href="Relation.Binary.Construct.NaturalOrder.Left.html#2319" class="Bound">x</a> <a id="2373" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">∙</a> <a id="2375" href="Relation.Binary.Construct.NaturalOrder.Left.html#2323" class="Bound">y</a>       <a id="2383" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2386" href="Algebra.Structures.html#1853" class="Function">∙-cong</a> <a id="2393" href="Relation.Binary.Structures.html#1641" class="Function">S.refl</a> <a id="2400" href="Relation.Binary.Construct.NaturalOrder.Left.html#2334" class="Bound">y≤z</a> <a id="2404" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="2408" href="Relation.Binary.Construct.NaturalOrder.Left.html#2319" class="Bound">x</a> <a id="2410" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">∙</a> <a id="2412" class="Symbol">(</a><a id="2413" href="Relation.Binary.Construct.NaturalOrder.Left.html#2323" class="Bound">y</a> <a id="2415" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">∙</a> <a id="2417" href="Relation.Binary.Construct.NaturalOrder.Left.html#2327" class="Bound">z</a><a id="2418" class="Symbol">)</a> <a id="2420" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2423" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="2427" class="Symbol">(</a><a id="2428" href="Algebra.Structures.html#3444" class="Function">assoc</a> <a id="2434" href="Relation.Binary.Construct.NaturalOrder.Left.html#2319" class="Bound">x</a> <a id="2436" href="Relation.Binary.Construct.NaturalOrder.Left.html#2323" class="Bound">y</a> <a id="2438" href="Relation.Binary.Construct.NaturalOrder.Left.html#2327" class="Bound">z</a><a id="2439" class="Symbol">)</a> <a id="2441" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="2445" class="Symbol">(</a><a id="2446" href="Relation.Binary.Construct.NaturalOrder.Left.html#2319" class="Bound">x</a> <a id="2448" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">∙</a> <a id="2450" href="Relation.Binary.Construct.NaturalOrder.Left.html#2323" class="Bound">y</a><a id="2451" class="Symbol">)</a> <a id="2453" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">∙</a> <a id="2455" href="Relation.Binary.Construct.NaturalOrder.Left.html#2327" class="Bound">z</a> <a id="2457" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2460" href="Algebra.Structures.html#1853" class="Function">∙-cong</a> <a id="2467" class="Symbol">(</a><a id="2468" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="2472" href="Relation.Binary.Construct.NaturalOrder.Left.html#2330" class="Bound">x≤y</a><a id="2475" class="Symbol">)</a> <a id="2477" href="Relation.Binary.Structures.html#1641" class="Function">S.refl</a> <a id="2484" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="2488" href="Relation.Binary.Construct.NaturalOrder.Left.html#2319" class="Bound">x</a> <a id="2490" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">∙</a> <a id="2492" href="Relation.Binary.Construct.NaturalOrder.Left.html#2327" class="Bound">z</a>       <a id="2500" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="2504" class="Keyword">where</a> <a id="2510" class="Keyword">open</a> <a id="2515" class="Keyword">module</a> <a id="2522" href="Relation.Binary.Construct.NaturalOrder.Left.html#2522" class="Module">S</a> <a id="2524" class="Symbol">=</a> <a id="2526" href="Algebra.Structures.html#3364" class="Module">IsSemigroup</a> <a id="2538" href="Relation.Binary.Construct.NaturalOrder.Left.html#2313" class="Bound">semi</a><a id="2542" class="Symbol">;</a> <a id="2544" class="Keyword">open</a> <a id="2549" href="Relation.Binary.Reasoning.Setoid.html" class="Module">≈-Reasoning</a> <a id="2561" href="Algebra.Structures.html#1928" class="Function">S.setoid</a>

<a id="respʳ"></a><a id="2571" href="Relation.Binary.Construct.NaturalOrder.Left.html#2571" class="Function">respʳ</a> <a id="2577" class="Symbol">:</a> <a id="2579" href="Algebra.Structures.html#1763" class="Record">IsMagma</a> <a id="2587" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">_∙_</a> <a id="2591" class="Symbol">→</a> <a id="2593" href="Relation.Binary.Construct.NaturalOrder.Left.html#1389" class="Function Operator">_≤_</a> <a id="2597" href="Relation.Binary.Definitions.html#5433" class="Function Operator">Respectsʳ</a> <a id="2607" href="Relation.Binary.Construct.NaturalOrder.Left.html#470" class="Bound Operator">_≈_</a>
<a id="2611" href="Relation.Binary.Construct.NaturalOrder.Left.html#2571" class="Function">respʳ</a> <a id="2617" href="Relation.Binary.Construct.NaturalOrder.Left.html#2617" class="Bound">magma</a> <a id="2623" class="Symbol">{</a><a id="2624" href="Relation.Binary.Construct.NaturalOrder.Left.html#2624" class="Bound">x</a><a id="2625" class="Symbol">}</a> <a id="2627" class="Symbol">{</a><a id="2628" href="Relation.Binary.Construct.NaturalOrder.Left.html#2628" class="Bound">y</a><a id="2629" class="Symbol">}</a> <a id="2631" class="Symbol">{</a><a id="2632" href="Relation.Binary.Construct.NaturalOrder.Left.html#2632" class="Bound">z</a><a id="2633" class="Symbol">}</a> <a id="2635" href="Relation.Binary.Construct.NaturalOrder.Left.html#2635" class="Bound">y≈z</a> <a id="2639" href="Relation.Binary.Construct.NaturalOrder.Left.html#2639" class="Bound">x≤y</a> <a id="2643" class="Symbol">=</a> <a id="2645" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="2653" href="Relation.Binary.Construct.NaturalOrder.Left.html#2624" class="Bound">x</a>     <a id="2659" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2662" href="Relation.Binary.Construct.NaturalOrder.Left.html#2639" class="Bound">x≤y</a> <a id="2666" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="2670" href="Relation.Binary.Construct.NaturalOrder.Left.html#2624" class="Bound">x</a> <a id="2672" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">∙</a> <a id="2674" href="Relation.Binary.Construct.NaturalOrder.Left.html#2628" class="Bound">y</a> <a id="2676" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2679" href="Algebra.Structures.html#1853" class="Function">∙-cong</a> <a id="2686" href="Relation.Binary.Structures.html#1641" class="Function">M.refl</a> <a id="2693" href="Relation.Binary.Construct.NaturalOrder.Left.html#2635" class="Bound">y≈z</a> <a id="2697" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="2701" href="Relation.Binary.Construct.NaturalOrder.Left.html#2624" class="Bound">x</a> <a id="2703" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">∙</a> <a id="2705" href="Relation.Binary.Construct.NaturalOrder.Left.html#2632" class="Bound">z</a> <a id="2707" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="2711" class="Keyword">where</a> <a id="2717" class="Keyword">open</a> <a id="2722" class="Keyword">module</a> <a id="2729" href="Relation.Binary.Construct.NaturalOrder.Left.html#2729" class="Module">M</a> <a id="2731" class="Symbol">=</a> <a id="2733" href="Algebra.Structures.html#1763" class="Module">IsMagma</a> <a id="2741" href="Relation.Binary.Construct.NaturalOrder.Left.html#2617" class="Bound">magma</a><a id="2746" class="Symbol">;</a> <a id="2748" class="Keyword">open</a> <a id="2753" href="Relation.Binary.Reasoning.Setoid.html" class="Module">≈-Reasoning</a> <a id="2765" href="Algebra.Structures.html#1928" class="Function">M.setoid</a>

<a id="respˡ"></a><a id="2775" href="Relation.Binary.Construct.NaturalOrder.Left.html#2775" class="Function">respˡ</a> <a id="2781" class="Symbol">:</a> <a id="2783" href="Algebra.Structures.html#1763" class="Record">IsMagma</a> <a id="2791" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">_∙_</a> <a id="2795" class="Symbol">→</a> <a id="2797" href="Relation.Binary.Construct.NaturalOrder.Left.html#1389" class="Function Operator">_≤_</a> <a id="2801" href="Relation.Binary.Definitions.html#5598" class="Function Operator">Respectsˡ</a> <a id="2811" href="Relation.Binary.Construct.NaturalOrder.Left.html#470" class="Bound Operator">_≈_</a>
<a id="2815" href="Relation.Binary.Construct.NaturalOrder.Left.html#2775" class="Function">respˡ</a> <a id="2821" href="Relation.Binary.Construct.NaturalOrder.Left.html#2821" class="Bound">magma</a> <a id="2827" class="Symbol">{</a><a id="2828" href="Relation.Binary.Construct.NaturalOrder.Left.html#2828" class="Bound">x</a><a id="2829" class="Symbol">}</a> <a id="2831" class="Symbol">{</a><a id="2832" href="Relation.Binary.Construct.NaturalOrder.Left.html#2832" class="Bound">y</a><a id="2833" class="Symbol">}</a> <a id="2835" class="Symbol">{</a><a id="2836" href="Relation.Binary.Construct.NaturalOrder.Left.html#2836" class="Bound">z</a><a id="2837" class="Symbol">}</a> <a id="2839" href="Relation.Binary.Construct.NaturalOrder.Left.html#2839" class="Bound">y≈z</a> <a id="2843" href="Relation.Binary.Construct.NaturalOrder.Left.html#2843" class="Bound">y≤x</a> <a id="2847" class="Symbol">=</a> <a id="2849" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="2857" href="Relation.Binary.Construct.NaturalOrder.Left.html#2836" class="Bound">z</a>     <a id="2863" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2866" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="2870" href="Relation.Binary.Construct.NaturalOrder.Left.html#2839" class="Bound">y≈z</a> <a id="2874" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="2878" href="Relation.Binary.Construct.NaturalOrder.Left.html#2832" class="Bound">y</a>     <a id="2884" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2887" href="Relation.Binary.Construct.NaturalOrder.Left.html#2843" class="Bound">y≤x</a> <a id="2891" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="2895" href="Relation.Binary.Construct.NaturalOrder.Left.html#2832" class="Bound">y</a> <a id="2897" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">∙</a> <a id="2899" href="Relation.Binary.Construct.NaturalOrder.Left.html#2828" class="Bound">x</a> <a id="2901" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2904" href="Algebra.Structures.html#1853" class="Function">∙-cong</a> <a id="2911" href="Relation.Binary.Construct.NaturalOrder.Left.html#2839" class="Bound">y≈z</a> <a id="2915" href="Relation.Binary.Structures.html#1641" class="Function">M.refl</a> <a id="2922" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="2926" href="Relation.Binary.Construct.NaturalOrder.Left.html#2836" class="Bound">z</a> <a id="2928" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">∙</a> <a id="2930" href="Relation.Binary.Construct.NaturalOrder.Left.html#2828" class="Bound">x</a> <a id="2932" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="2936" class="Keyword">where</a> <a id="2942" class="Keyword">open</a> <a id="2947" class="Keyword">module</a> <a id="2954" href="Relation.Binary.Construct.NaturalOrder.Left.html#2954" class="Module">M</a> <a id="2956" class="Symbol">=</a> <a id="2958" href="Algebra.Structures.html#1763" class="Module">IsMagma</a> <a id="2966" href="Relation.Binary.Construct.NaturalOrder.Left.html#2821" class="Bound">magma</a><a id="2971" class="Symbol">;</a> <a id="2973" class="Keyword">open</a> <a id="2978" href="Relation.Binary.Reasoning.Setoid.html" class="Module">≈-Reasoning</a> <a id="2990" href="Algebra.Structures.html#1928" class="Function">M.setoid</a>

<a id="resp₂"></a><a id="3000" href="Relation.Binary.Construct.NaturalOrder.Left.html#3000" class="Function">resp₂</a> <a id="3006" class="Symbol">:</a> <a id="3008" href="Algebra.Structures.html#1763" class="Record">IsMagma</a> <a id="3016" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">_∙_</a> <a id="3020" class="Symbol">→</a>  <a id="3023" href="Relation.Binary.Construct.NaturalOrder.Left.html#1389" class="Function Operator">_≤_</a> <a id="3027" href="Relation.Binary.Definitions.html#5761" class="Function Operator">Respects₂</a> <a id="3037" href="Relation.Binary.Construct.NaturalOrder.Left.html#470" class="Bound Operator">_≈_</a>
<a id="3041" href="Relation.Binary.Construct.NaturalOrder.Left.html#3000" class="Function">resp₂</a> <a id="3047" href="Relation.Binary.Construct.NaturalOrder.Left.html#3047" class="Bound">magma</a> <a id="3053" class="Symbol">=</a> <a id="3055" href="Relation.Binary.Construct.NaturalOrder.Left.html#2571" class="Function">respʳ</a> <a id="3061" href="Relation.Binary.Construct.NaturalOrder.Left.html#3047" class="Bound">magma</a> <a id="3067" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3069" href="Relation.Binary.Construct.NaturalOrder.Left.html#2775" class="Function">respˡ</a> <a id="3075" href="Relation.Binary.Construct.NaturalOrder.Left.html#3047" class="Bound">magma</a>

<a id="dec"></a><a id="3082" href="Relation.Binary.Construct.NaturalOrder.Left.html#3082" class="Function">dec</a> <a id="3086" class="Symbol">:</a> <a id="3088" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="3098" href="Relation.Binary.Construct.NaturalOrder.Left.html#470" class="Bound Operator">_≈_</a> <a id="3102" class="Symbol">→</a> <a id="3104" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="3114" href="Relation.Binary.Construct.NaturalOrder.Left.html#1389" class="Function Operator">_≤_</a>
<a id="3118" href="Relation.Binary.Construct.NaturalOrder.Left.html#3082" class="Function">dec</a> <a id="3122" href="Relation.Binary.Construct.NaturalOrder.Left.html#3122" class="Bound Operator">_≟_</a> <a id="3126" href="Relation.Binary.Construct.NaturalOrder.Left.html#3126" class="Bound">x</a> <a id="3128" href="Relation.Binary.Construct.NaturalOrder.Left.html#3128" class="Bound">y</a> <a id="3130" class="Symbol">=</a> <a id="3132" href="Relation.Binary.Construct.NaturalOrder.Left.html#3126" class="Bound">x</a> <a id="3134" href="Relation.Binary.Construct.NaturalOrder.Left.html#3122" class="Bound Operator">≟</a> <a id="3136" class="Symbol">(</a><a id="3137" href="Relation.Binary.Construct.NaturalOrder.Left.html#3126" class="Bound">x</a> <a id="3139" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">∙</a> <a id="3141" href="Relation.Binary.Construct.NaturalOrder.Left.html#3128" class="Bound">y</a><a id="3142" class="Symbol">)</a>

<a id="3145" class="Keyword">module</a> <a id="3152" href="Relation.Binary.Construct.NaturalOrder.Left.html#3152" class="Module">_</a> <a id="3154" class="Symbol">(</a><a id="3155" href="Relation.Binary.Construct.NaturalOrder.Left.html#3155" class="Bound">semi</a> <a id="3160" class="Symbol">:</a> <a id="3162" href="Algebra.Lattice.Structures.html#1170" class="Function">IsSemilattice</a> <a id="3176" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">_∙_</a><a id="3179" class="Symbol">)</a> <a id="3181" class="Keyword">where</a>

  <a id="3190" class="Keyword">private</a> <a id="3198" class="Keyword">open</a> <a id="3203" class="Keyword">module</a> <a id="3210" href="Relation.Binary.Construct.NaturalOrder.Left.html#3210" class="Module">S</a> <a id="3212" class="Symbol">=</a> <a id="3214" href="Algebra.Lattice.Structures.html#1211" class="Module">IsSemilattice</a> <a id="3228" href="Relation.Binary.Construct.NaturalOrder.Left.html#3155" class="Bound">semi</a>
  <a id="3235" class="Keyword">open</a> <a id="3240" href="Relation.Binary.Reasoning.Setoid.html" class="Module">≈-Reasoning</a> <a id="3252" href="Algebra.Structures.html#1928" class="Function">setoid</a>

  <a id="3262" href="Relation.Binary.Construct.NaturalOrder.Left.html#3262" class="Function">x∙y≤x</a> <a id="3268" class="Symbol">:</a> <a id="3270" class="Symbol">∀</a> <a id="3272" href="Relation.Binary.Construct.NaturalOrder.Left.html#3272" class="Bound">x</a> <a id="3274" href="Relation.Binary.Construct.NaturalOrder.Left.html#3274" class="Bound">y</a> <a id="3276" class="Symbol">→</a> <a id="3278" class="Symbol">(</a><a id="3279" href="Relation.Binary.Construct.NaturalOrder.Left.html#3272" class="Bound">x</a> <a id="3281" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">∙</a> <a id="3283" href="Relation.Binary.Construct.NaturalOrder.Left.html#3274" class="Bound">y</a><a id="3284" class="Symbol">)</a> <a id="3286" href="Relation.Binary.Construct.NaturalOrder.Left.html#1389" class="Function Operator">≤</a> <a id="3288" href="Relation.Binary.Construct.NaturalOrder.Left.html#3272" class="Bound">x</a>
  <a id="3292" href="Relation.Binary.Construct.NaturalOrder.Left.html#3262" class="Function">x∙y≤x</a> <a id="3298" href="Relation.Binary.Construct.NaturalOrder.Left.html#3298" class="Bound">x</a> <a id="3300" href="Relation.Binary.Construct.NaturalOrder.Left.html#3300" class="Bound">y</a> <a id="3302" class="Symbol">=</a> <a id="3304" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="3314" href="Relation.Binary.Construct.NaturalOrder.Left.html#3298" class="Bound">x</a> <a id="3316" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">∙</a> <a id="3318" href="Relation.Binary.Construct.NaturalOrder.Left.html#3300" class="Bound">y</a>       <a id="3326" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3329" href="Algebra.Structures.html#1853" class="Function">∙-cong</a> <a id="3336" class="Symbol">(</a><a id="3337" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="3341" class="Symbol">(</a><a id="3342" href="Algebra.Structures.html#3591" class="Function">idem</a> <a id="3347" href="Relation.Binary.Construct.NaturalOrder.Left.html#3298" class="Bound">x</a><a id="3348" class="Symbol">))</a> <a id="3351" href="Relation.Binary.Structures.html#1641" class="Function">S.refl</a> <a id="3358" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="3364" class="Symbol">(</a><a id="3365" href="Relation.Binary.Construct.NaturalOrder.Left.html#3298" class="Bound">x</a> <a id="3367" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">∙</a> <a id="3369" href="Relation.Binary.Construct.NaturalOrder.Left.html#3298" class="Bound">x</a><a id="3370" class="Symbol">)</a> <a id="3372" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">∙</a> <a id="3374" href="Relation.Binary.Construct.NaturalOrder.Left.html#3300" class="Bound">y</a> <a id="3376" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3379" href="Algebra.Structures.html#3444" class="Function">assoc</a> <a id="3385" href="Relation.Binary.Construct.NaturalOrder.Left.html#3298" class="Bound">x</a> <a id="3387" href="Relation.Binary.Construct.NaturalOrder.Left.html#3298" class="Bound">x</a> <a id="3389" href="Relation.Binary.Construct.NaturalOrder.Left.html#3300" class="Bound">y</a> <a id="3391" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="3397" href="Relation.Binary.Construct.NaturalOrder.Left.html#3298" class="Bound">x</a> <a id="3399" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">∙</a> <a id="3401" class="Symbol">(</a><a id="3402" href="Relation.Binary.Construct.NaturalOrder.Left.html#3298" class="Bound">x</a> <a id="3404" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">∙</a> <a id="3406" href="Relation.Binary.Construct.NaturalOrder.Left.html#3300" class="Bound">y</a><a id="3407" class="Symbol">)</a> <a id="3409" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3412" href="Algebra.Structures.html#4051" class="Field">comm</a> <a id="3417" href="Relation.Binary.Construct.NaturalOrder.Left.html#3298" class="Bound">x</a> <a id="3419" class="Symbol">(</a><a id="3420" href="Relation.Binary.Construct.NaturalOrder.Left.html#3298" class="Bound">x</a> <a id="3422" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">∙</a> <a id="3424" href="Relation.Binary.Construct.NaturalOrder.Left.html#3300" class="Bound">y</a><a id="3425" class="Symbol">)</a> <a id="3427" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="3433" class="Symbol">(</a><a id="3434" href="Relation.Binary.Construct.NaturalOrder.Left.html#3298" class="Bound">x</a> <a id="3436" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">∙</a> <a id="3438" href="Relation.Binary.Construct.NaturalOrder.Left.html#3300" class="Bound">y</a><a id="3439" class="Symbol">)</a> <a id="3441" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">∙</a> <a id="3443" href="Relation.Binary.Construct.NaturalOrder.Left.html#3298" class="Bound">x</a> <a id="3445" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="3450" href="Relation.Binary.Construct.NaturalOrder.Left.html#3450" class="Function">x∙y≤y</a> <a id="3456" class="Symbol">:</a> <a id="3458" class="Symbol">∀</a> <a id="3460" href="Relation.Binary.Construct.NaturalOrder.Left.html#3460" class="Bound">x</a> <a id="3462" href="Relation.Binary.Construct.NaturalOrder.Left.html#3462" class="Bound">y</a> <a id="3464" class="Symbol">→</a> <a id="3466" class="Symbol">(</a><a id="3467" href="Relation.Binary.Construct.NaturalOrder.Left.html#3460" class="Bound">x</a> <a id="3469" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">∙</a> <a id="3471" href="Relation.Binary.Construct.NaturalOrder.Left.html#3462" class="Bound">y</a><a id="3472" class="Symbol">)</a> <a id="3474" href="Relation.Binary.Construct.NaturalOrder.Left.html#1389" class="Function Operator">≤</a> <a id="3476" href="Relation.Binary.Construct.NaturalOrder.Left.html#3462" class="Bound">y</a>
  <a id="3480" href="Relation.Binary.Construct.NaturalOrder.Left.html#3450" class="Function">x∙y≤y</a> <a id="3486" href="Relation.Binary.Construct.NaturalOrder.Left.html#3486" class="Bound">x</a> <a id="3488" href="Relation.Binary.Construct.NaturalOrder.Left.html#3488" class="Bound">y</a> <a id="3490" class="Symbol">=</a> <a id="3492" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="3502" href="Relation.Binary.Construct.NaturalOrder.Left.html#3486" class="Bound">x</a> <a id="3504" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">∙</a> <a id="3506" href="Relation.Binary.Construct.NaturalOrder.Left.html#3488" class="Bound">y</a>        <a id="3515" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3518" href="Algebra.Structures.html#1853" class="Function">∙-cong</a> <a id="3525" href="Relation.Binary.Structures.html#1641" class="Function">S.refl</a> <a id="3532" class="Symbol">(</a><a id="3533" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="3537" class="Symbol">(</a><a id="3538" href="Algebra.Structures.html#3591" class="Function">idem</a> <a id="3543" href="Relation.Binary.Construct.NaturalOrder.Left.html#3488" class="Bound">y</a><a id="3544" class="Symbol">))</a> <a id="3547" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="3553" href="Relation.Binary.Construct.NaturalOrder.Left.html#3486" class="Bound">x</a> <a id="3555" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">∙</a> <a id="3557" class="Symbol">(</a><a id="3558" href="Relation.Binary.Construct.NaturalOrder.Left.html#3488" class="Bound">y</a> <a id="3560" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">∙</a> <a id="3562" href="Relation.Binary.Construct.NaturalOrder.Left.html#3488" class="Bound">y</a><a id="3563" class="Symbol">)</a>  <a id="3566" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3569" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="3573" class="Symbol">(</a><a id="3574" href="Algebra.Structures.html#3444" class="Function">assoc</a> <a id="3580" href="Relation.Binary.Construct.NaturalOrder.Left.html#3486" class="Bound">x</a> <a id="3582" href="Relation.Binary.Construct.NaturalOrder.Left.html#3488" class="Bound">y</a> <a id="3584" href="Relation.Binary.Construct.NaturalOrder.Left.html#3488" class="Bound">y</a><a id="3585" class="Symbol">)</a> <a id="3587" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="3593" class="Symbol">(</a><a id="3594" href="Relation.Binary.Construct.NaturalOrder.Left.html#3486" class="Bound">x</a> <a id="3596" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">∙</a> <a id="3598" href="Relation.Binary.Construct.NaturalOrder.Left.html#3488" class="Bound">y</a><a id="3599" class="Symbol">)</a> <a id="3601" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">∙</a> <a id="3603" href="Relation.Binary.Construct.NaturalOrder.Left.html#3488" class="Bound">y</a>  <a id="3606" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="3611" href="Relation.Binary.Construct.NaturalOrder.Left.html#3611" class="Function">∙-presʳ-≤</a> <a id="3621" class="Symbol">:</a> <a id="3623" class="Symbol">∀</a> <a id="3625" class="Symbol">{</a><a id="3626" href="Relation.Binary.Construct.NaturalOrder.Left.html#3626" class="Bound">x</a> <a id="3628" href="Relation.Binary.Construct.NaturalOrder.Left.html#3628" class="Bound">y</a><a id="3629" class="Symbol">}</a> <a id="3631" href="Relation.Binary.Construct.NaturalOrder.Left.html#3631" class="Bound">z</a> <a id="3633" class="Symbol">→</a> <a id="3635" href="Relation.Binary.Construct.NaturalOrder.Left.html#3631" class="Bound">z</a> <a id="3637" href="Relation.Binary.Construct.NaturalOrder.Left.html#1389" class="Function Operator">≤</a> <a id="3639" href="Relation.Binary.Construct.NaturalOrder.Left.html#3626" class="Bound">x</a> <a id="3641" class="Symbol">→</a> <a id="3643" href="Relation.Binary.Construct.NaturalOrder.Left.html#3631" class="Bound">z</a> <a id="3645" href="Relation.Binary.Construct.NaturalOrder.Left.html#1389" class="Function Operator">≤</a> <a id="3647" href="Relation.Binary.Construct.NaturalOrder.Left.html#3628" class="Bound">y</a> <a id="3649" class="Symbol">→</a> <a id="3651" href="Relation.Binary.Construct.NaturalOrder.Left.html#3631" class="Bound">z</a> <a id="3653" href="Relation.Binary.Construct.NaturalOrder.Left.html#1389" class="Function Operator">≤</a> <a id="3655" class="Symbol">(</a><a id="3656" href="Relation.Binary.Construct.NaturalOrder.Left.html#3626" class="Bound">x</a> <a id="3658" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">∙</a> <a id="3660" href="Relation.Binary.Construct.NaturalOrder.Left.html#3628" class="Bound">y</a><a id="3661" class="Symbol">)</a>
  <a id="3665" href="Relation.Binary.Construct.NaturalOrder.Left.html#3611" class="Function">∙-presʳ-≤</a> <a id="3675" class="Symbol">{</a><a id="3676" href="Relation.Binary.Construct.NaturalOrder.Left.html#3676" class="Bound">x</a><a id="3677" class="Symbol">}</a> <a id="3679" class="Symbol">{</a><a id="3680" href="Relation.Binary.Construct.NaturalOrder.Left.html#3680" class="Bound">y</a><a id="3681" class="Symbol">}</a> <a id="3683" href="Relation.Binary.Construct.NaturalOrder.Left.html#3683" class="Bound">z</a> <a id="3685" href="Relation.Binary.Construct.NaturalOrder.Left.html#3685" class="Bound">z≤x</a> <a id="3689" href="Relation.Binary.Construct.NaturalOrder.Left.html#3689" class="Bound">z≤y</a> <a id="3693" class="Symbol">=</a> <a id="3695" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="3705" href="Relation.Binary.Construct.NaturalOrder.Left.html#3683" class="Bound">z</a>            <a id="3718" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3721" href="Relation.Binary.Construct.NaturalOrder.Left.html#3689" class="Bound">z≤y</a> <a id="3725" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="3731" href="Relation.Binary.Construct.NaturalOrder.Left.html#3683" class="Bound">z</a> <a id="3733" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">∙</a> <a id="3735" href="Relation.Binary.Construct.NaturalOrder.Left.html#3680" class="Bound">y</a>        <a id="3744" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3747" href="Algebra.Structures.html#1853" class="Function">∙-cong</a> <a id="3754" href="Relation.Binary.Construct.NaturalOrder.Left.html#3685" class="Bound">z≤x</a> <a id="3758" href="Relation.Binary.Structures.html#1641" class="Function">S.refl</a> <a id="3765" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="3771" class="Symbol">(</a><a id="3772" href="Relation.Binary.Construct.NaturalOrder.Left.html#3683" class="Bound">z</a> <a id="3774" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">∙</a> <a id="3776" href="Relation.Binary.Construct.NaturalOrder.Left.html#3676" class="Bound">x</a><a id="3777" class="Symbol">)</a> <a id="3779" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">∙</a> <a id="3781" href="Relation.Binary.Construct.NaturalOrder.Left.html#3680" class="Bound">y</a>  <a id="3784" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3787" href="Algebra.Structures.html#3444" class="Function">assoc</a> <a id="3793" href="Relation.Binary.Construct.NaturalOrder.Left.html#3683" class="Bound">z</a> <a id="3795" href="Relation.Binary.Construct.NaturalOrder.Left.html#3676" class="Bound">x</a> <a id="3797" href="Relation.Binary.Construct.NaturalOrder.Left.html#3680" class="Bound">y</a> <a id="3799" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="3805" href="Relation.Binary.Construct.NaturalOrder.Left.html#3683" class="Bound">z</a> <a id="3807" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">∙</a> <a id="3809" class="Symbol">(</a><a id="3810" href="Relation.Binary.Construct.NaturalOrder.Left.html#3676" class="Bound">x</a> <a id="3812" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">∙</a> <a id="3814" href="Relation.Binary.Construct.NaturalOrder.Left.html#3680" class="Bound">y</a><a id="3815" class="Symbol">)</a>  <a id="3818" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="3823" href="Relation.Binary.Construct.NaturalOrder.Left.html#3823" class="Function">infimum</a> <a id="3831" class="Symbol">:</a> <a id="3833" href="Relation.Binary.Lattice.Definitions.html#907" class="Function">Infimum</a> <a id="3841" href="Relation.Binary.Construct.NaturalOrder.Left.html#1389" class="Function Operator">_≤_</a> <a id="3845" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">_∙_</a>
  <a id="3851" href="Relation.Binary.Construct.NaturalOrder.Left.html#3823" class="Function">infimum</a> <a id="3859" href="Relation.Binary.Construct.NaturalOrder.Left.html#3859" class="Bound">x</a> <a id="3861" href="Relation.Binary.Construct.NaturalOrder.Left.html#3861" class="Bound">y</a> <a id="3863" class="Symbol">=</a> <a id="3865" href="Relation.Binary.Construct.NaturalOrder.Left.html#3262" class="Function">x∙y≤x</a> <a id="3871" href="Relation.Binary.Construct.NaturalOrder.Left.html#3859" class="Bound">x</a> <a id="3873" href="Relation.Binary.Construct.NaturalOrder.Left.html#3861" class="Bound">y</a> <a id="3875" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3877" href="Relation.Binary.Construct.NaturalOrder.Left.html#3450" class="Function">x∙y≤y</a> <a id="3883" href="Relation.Binary.Construct.NaturalOrder.Left.html#3859" class="Bound">x</a> <a id="3885" href="Relation.Binary.Construct.NaturalOrder.Left.html#3861" class="Bound">y</a> <a id="3887" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3889" href="Relation.Binary.Construct.NaturalOrder.Left.html#3611" class="Function">∙-presʳ-≤</a>

<a id="3900" class="Comment">------------------------------------------------------------------------</a>
<a id="3973" class="Comment">-- Structures</a>

<a id="isPreorder"></a><a id="3988" href="Relation.Binary.Construct.NaturalOrder.Left.html#3988" class="Function">isPreorder</a> <a id="3999" class="Symbol">:</a> <a id="4001" href="Algebra.Structures.html#3508" class="Record">IsBand</a> <a id="4008" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">_∙_</a> <a id="4012" class="Symbol">→</a> <a id="4014" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a> <a id="4025" href="Relation.Binary.Construct.NaturalOrder.Left.html#470" class="Bound Operator">_≈_</a> <a id="4029" href="Relation.Binary.Construct.NaturalOrder.Left.html#1389" class="Function Operator">_≤_</a>
<a id="4033" href="Relation.Binary.Construct.NaturalOrder.Left.html#3988" class="Function">isPreorder</a> <a id="4044" href="Relation.Binary.Construct.NaturalOrder.Left.html#4044" class="Bound">band</a> <a id="4049" class="Symbol">=</a> <a id="4051" class="Keyword">record</a>
  <a id="4060" class="Symbol">{</a> <a id="4062" href="Relation.Binary.Structures.html#2301" class="Field">isEquivalence</a> <a id="4076" class="Symbol">=</a> <a id="4078" href="Algebra.Structures.html#1815" class="Function">isEquivalence</a>
  <a id="4094" class="Symbol">;</a> <a id="4096" href="Relation.Binary.Structures.html#2404" class="Field">reflexive</a>     <a id="4110" class="Symbol">=</a> <a id="4112" href="Relation.Binary.Construct.NaturalOrder.Left.html#1523" class="Function">reflexive</a> <a id="4122" href="Algebra.Structures.html#3420" class="Function">isMagma</a> <a id="4130" href="Algebra.Structures.html#3591" class="Field">idem</a>
  <a id="4137" class="Symbol">;</a> <a id="4139" href="Relation.Binary.Structures.html#2434" class="Field">trans</a>         <a id="4153" class="Symbol">=</a> <a id="4155" href="Relation.Binary.Construct.NaturalOrder.Left.html#2266" class="Function">trans</a> <a id="4161" href="Algebra.Structures.html#3559" class="Field">isSemigroup</a>
  <a id="4175" class="Symbol">}</a>
  <a id="4179" class="Keyword">where</a> <a id="4185" class="Keyword">open</a> <a id="4190" href="Algebra.Structures.html#3508" class="Module">IsBand</a> <a id="4197" href="Relation.Binary.Construct.NaturalOrder.Left.html#4044" class="Bound">band</a> <a id="4202" class="Keyword">hiding</a> <a id="4209" class="Symbol">(</a><a id="4210" href="Relation.Binary.Structures.html#1719" class="Function">reflexive</a><a id="4219" class="Symbol">;</a> <a id="4221" href="Relation.Binary.Structures.html#1693" class="Function">trans</a><a id="4226" class="Symbol">)</a>

<a id="isPartialOrder"></a><a id="4229" href="Relation.Binary.Construct.NaturalOrder.Left.html#4229" class="Function">isPartialOrder</a> <a id="4244" class="Symbol">:</a> <a id="4246" href="Algebra.Lattice.Structures.html#1170" class="Function">IsSemilattice</a> <a id="4260" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">_∙_</a> <a id="4264" class="Symbol">→</a> <a id="4266" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a> <a id="4281" href="Relation.Binary.Construct.NaturalOrder.Left.html#470" class="Bound Operator">_≈_</a> <a id="4285" href="Relation.Binary.Construct.NaturalOrder.Left.html#1389" class="Function Operator">_≤_</a>
<a id="4289" href="Relation.Binary.Construct.NaturalOrder.Left.html#4229" class="Function">isPartialOrder</a> <a id="4304" href="Relation.Binary.Construct.NaturalOrder.Left.html#4304" class="Bound">semilattice</a> <a id="4316" class="Symbol">=</a> <a id="4318" class="Keyword">record</a>
  <a id="4327" class="Symbol">{</a> <a id="4329" href="Relation.Binary.Structures.html#4078" class="Field">isPreorder</a> <a id="4340" class="Symbol">=</a> <a id="4342" href="Relation.Binary.Construct.NaturalOrder.Left.html#3988" class="Function">isPreorder</a> <a id="4353" href="Algebra.Structures.html#4029" class="Field">isBand</a>
  <a id="4362" class="Symbol">;</a> <a id="4364" href="Relation.Binary.Structures.html#4110" class="Field">antisym</a>    <a id="4375" class="Symbol">=</a> <a id="4377" href="Relation.Binary.Construct.NaturalOrder.Left.html#1823" class="Function">antisym</a> <a id="4385" href="Algebra.Structures.html#1815" class="Function">isEquivalence</a> <a id="4399" href="Algebra.Structures.html#4051" class="Field">comm</a>
  <a id="4406" class="Symbol">}</a>
  <a id="4410" class="Keyword">where</a> <a id="4416" class="Keyword">open</a> <a id="4421" href="Algebra.Lattice.Structures.html#1211" class="Module">IsSemilattice</a> <a id="4435" href="Relation.Binary.Construct.NaturalOrder.Left.html#4304" class="Bound">semilattice</a>

<a id="isDecPartialOrder"></a><a id="4448" href="Relation.Binary.Construct.NaturalOrder.Left.html#4448" class="Function">isDecPartialOrder</a> <a id="4466" class="Symbol">:</a> <a id="4468" href="Algebra.Lattice.Structures.html#1170" class="Function">IsSemilattice</a> <a id="4482" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">_∙_</a> <a id="4486" class="Symbol">→</a> <a id="4488" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="4498" href="Relation.Binary.Construct.NaturalOrder.Left.html#470" class="Bound Operator">_≈_</a> <a id="4502" class="Symbol">→</a>
                    <a id="4524" href="Relation.Binary.Structures.html#4296" class="Record">IsDecPartialOrder</a> <a id="4542" href="Relation.Binary.Construct.NaturalOrder.Left.html#470" class="Bound Operator">_≈_</a> <a id="4546" href="Relation.Binary.Construct.NaturalOrder.Left.html#1389" class="Function Operator">_≤_</a>
<a id="4550" href="Relation.Binary.Construct.NaturalOrder.Left.html#4448" class="Function">isDecPartialOrder</a> <a id="4568" href="Relation.Binary.Construct.NaturalOrder.Left.html#4568" class="Bound">semilattice</a> <a id="4580" href="Relation.Binary.Construct.NaturalOrder.Left.html#4580" class="Bound Operator">_≟_</a> <a id="4584" class="Symbol">=</a> <a id="4586" class="Keyword">record</a>
  <a id="4595" class="Symbol">{</a> <a id="4597" href="Relation.Binary.Structures.html#4387" class="Field">isPartialOrder</a> <a id="4612" class="Symbol">=</a> <a id="4614" href="Relation.Binary.Construct.NaturalOrder.Left.html#4229" class="Function">isPartialOrder</a> <a id="4629" href="Relation.Binary.Construct.NaturalOrder.Left.html#4568" class="Bound">semilattice</a>
  <a id="4643" class="Symbol">;</a> <a id="4645" href="Relation.Binary.Structures.html#4427" class="Field Operator">_≟_</a>            <a id="4660" class="Symbol">=</a> <a id="4662" href="Relation.Binary.Construct.NaturalOrder.Left.html#4580" class="Bound Operator">_≟_</a>
  <a id="4668" class="Symbol">;</a> <a id="4670" href="Relation.Binary.Structures.html#4462" class="Field Operator">_≤?_</a>           <a id="4685" class="Symbol">=</a> <a id="4687" href="Relation.Binary.Construct.NaturalOrder.Left.html#3082" class="Function">dec</a> <a id="4691" href="Relation.Binary.Construct.NaturalOrder.Left.html#4580" class="Bound Operator">_≟_</a>
  <a id="4697" class="Symbol">}</a>

<a id="isTotalOrder"></a><a id="4700" href="Relation.Binary.Construct.NaturalOrder.Left.html#4700" class="Function">isTotalOrder</a> <a id="4713" class="Symbol">:</a> <a id="4715" href="Algebra.Lattice.Structures.html#1170" class="Function">IsSemilattice</a> <a id="4729" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">_∙_</a> <a id="4733" class="Symbol">→</a> <a id="4735" href="Algebra.Definitions.html#4138" class="Function">Selective</a> <a id="4745" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">_∙_</a> <a id="4749" class="Symbol">→</a> <a id="4751" href="Relation.Binary.Structures.html#5977" class="Record">IsTotalOrder</a> <a id="4764" href="Relation.Binary.Construct.NaturalOrder.Left.html#470" class="Bound Operator">_≈_</a> <a id="4768" href="Relation.Binary.Construct.NaturalOrder.Left.html#1389" class="Function Operator">_≤_</a>
<a id="4772" href="Relation.Binary.Construct.NaturalOrder.Left.html#4700" class="Function">isTotalOrder</a> <a id="4785" href="Relation.Binary.Construct.NaturalOrder.Left.html#4785" class="Bound">latt</a> <a id="4790" href="Relation.Binary.Construct.NaturalOrder.Left.html#4790" class="Bound">sel</a>  <a id="4795" class="Symbol">=</a> <a id="4797" class="Keyword">record</a>
  <a id="4806" class="Symbol">{</a> <a id="4808" href="Relation.Binary.Structures.html#6044" class="Field">isPartialOrder</a> <a id="4823" class="Symbol">=</a> <a id="4825" href="Relation.Binary.Construct.NaturalOrder.Left.html#4229" class="Function">isPartialOrder</a> <a id="4840" href="Relation.Binary.Construct.NaturalOrder.Left.html#4785" class="Bound">latt</a>
  <a id="4847" class="Symbol">;</a> <a id="4849" href="Relation.Binary.Structures.html#6084" class="Field">total</a>          <a id="4864" class="Symbol">=</a> <a id="4866" href="Relation.Binary.Construct.NaturalOrder.Left.html#2090" class="Function">total</a> <a id="4872" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="4876" href="Relation.Binary.Structures.html#1693" class="Function">S.trans</a> <a id="4884" href="Relation.Binary.Construct.NaturalOrder.Left.html#4790" class="Bound">sel</a> <a id="4888" href="Algebra.Structures.html#4051" class="Function">comm</a>
  <a id="4895" class="Symbol">}</a>
  <a id="4899" class="Keyword">where</a> <a id="4905" class="Keyword">open</a> <a id="4910" class="Keyword">module</a> <a id="4917" href="Relation.Binary.Construct.NaturalOrder.Left.html#4917" class="Module">S</a> <a id="4919" class="Symbol">=</a> <a id="4921" href="Algebra.Lattice.Structures.html#1211" class="Module">IsSemilattice</a> <a id="4935" href="Relation.Binary.Construct.NaturalOrder.Left.html#4785" class="Bound">latt</a>

<a id="isDecTotalOrder"></a><a id="4941" href="Relation.Binary.Construct.NaturalOrder.Left.html#4941" class="Function">isDecTotalOrder</a> <a id="4957" class="Symbol">:</a> <a id="4959" href="Algebra.Lattice.Structures.html#1170" class="Function">IsSemilattice</a> <a id="4973" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">_∙_</a> <a id="4977" class="Symbol">→</a> <a id="4979" href="Algebra.Definitions.html#4138" class="Function">Selective</a> <a id="4989" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">_∙_</a> <a id="4993" class="Symbol">→</a>
                  <a id="5013" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="5023" href="Relation.Binary.Construct.NaturalOrder.Left.html#470" class="Bound Operator">_≈_</a> <a id="5027" class="Symbol">→</a> <a id="5029" href="Relation.Binary.Structures.html#6294" class="Record">IsDecTotalOrder</a> <a id="5045" href="Relation.Binary.Construct.NaturalOrder.Left.html#470" class="Bound Operator">_≈_</a> <a id="5049" href="Relation.Binary.Construct.NaturalOrder.Left.html#1389" class="Function Operator">_≤_</a>
<a id="5053" href="Relation.Binary.Construct.NaturalOrder.Left.html#4941" class="Function">isDecTotalOrder</a> <a id="5069" href="Relation.Binary.Construct.NaturalOrder.Left.html#5069" class="Bound">latt</a> <a id="5074" href="Relation.Binary.Construct.NaturalOrder.Left.html#5074" class="Bound">sel</a> <a id="5078" href="Relation.Binary.Construct.NaturalOrder.Left.html#5078" class="Bound Operator">_≟_</a> <a id="5082" class="Symbol">=</a> <a id="5084" class="Keyword">record</a>
  <a id="5093" class="Symbol">{</a> <a id="5095" href="Relation.Binary.Structures.html#6383" class="Field">isTotalOrder</a> <a id="5108" class="Symbol">=</a> <a id="5110" href="Relation.Binary.Construct.NaturalOrder.Left.html#4700" class="Function">isTotalOrder</a> <a id="5123" href="Relation.Binary.Construct.NaturalOrder.Left.html#5069" class="Bound">latt</a> <a id="5128" href="Relation.Binary.Construct.NaturalOrder.Left.html#5074" class="Bound">sel</a>
  <a id="5134" class="Symbol">;</a> <a id="5136" href="Relation.Binary.Structures.html#6419" class="Field Operator">_≟_</a>          <a id="5149" class="Symbol">=</a> <a id="5151" href="Relation.Binary.Construct.NaturalOrder.Left.html#5078" class="Bound Operator">_≟_</a>
  <a id="5157" class="Symbol">;</a> <a id="5159" href="Relation.Binary.Structures.html#6452" class="Field Operator">_≤?_</a>         <a id="5172" class="Symbol">=</a> <a id="5174" href="Relation.Binary.Construct.NaturalOrder.Left.html#3082" class="Function">dec</a> <a id="5178" href="Relation.Binary.Construct.NaturalOrder.Left.html#5078" class="Bound Operator">_≟_</a>
  <a id="5184" class="Symbol">}</a>

<a id="5187" class="Comment">------------------------------------------------------------------------</a>
<a id="5260" class="Comment">-- Bundles</a>

<a id="preorder"></a><a id="5272" href="Relation.Binary.Construct.NaturalOrder.Left.html#5272" class="Function">preorder</a> <a id="5281" class="Symbol">:</a> <a id="5283" href="Algebra.Structures.html#3508" class="Record">IsBand</a> <a id="5290" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">_∙_</a> <a id="5294" class="Symbol">→</a> <a id="5296" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a> <a id="5305" href="Relation.Binary.Construct.NaturalOrder.Left.html#452" class="Bound">a</a> <a id="5307" href="Relation.Binary.Construct.NaturalOrder.Left.html#454" class="Bound">ℓ</a> <a id="5309" href="Relation.Binary.Construct.NaturalOrder.Left.html#454" class="Bound">ℓ</a>
<a id="5311" href="Relation.Binary.Construct.NaturalOrder.Left.html#5272" class="Function">preorder</a> <a id="5320" href="Relation.Binary.Construct.NaturalOrder.Left.html#5320" class="Bound">band</a> <a id="5325" class="Symbol">=</a> <a id="5327" class="Keyword">record</a>
  <a id="5336" class="Symbol">{</a> <a id="5338" href="Relation.Binary.Bundles.html#2489" class="Field">isPreorder</a> <a id="5349" class="Symbol">=</a> <a id="5351" href="Relation.Binary.Construct.NaturalOrder.Left.html#3988" class="Function">isPreorder</a> <a id="5362" href="Relation.Binary.Construct.NaturalOrder.Left.html#5320" class="Bound">band</a>
  <a id="5369" class="Symbol">}</a>

<a id="poset"></a><a id="5372" href="Relation.Binary.Construct.NaturalOrder.Left.html#5372" class="Function">poset</a> <a id="5378" class="Symbol">:</a> <a id="5380" href="Algebra.Lattice.Structures.html#1170" class="Function">IsSemilattice</a> <a id="5394" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">_∙_</a> <a id="5398" class="Symbol">→</a> <a id="5400" href="Relation.Binary.Bundles.html#4449" class="Record">Poset</a> <a id="5406" href="Relation.Binary.Construct.NaturalOrder.Left.html#452" class="Bound">a</a> <a id="5408" href="Relation.Binary.Construct.NaturalOrder.Left.html#454" class="Bound">ℓ</a> <a id="5410" href="Relation.Binary.Construct.NaturalOrder.Left.html#454" class="Bound">ℓ</a>
<a id="5412" href="Relation.Binary.Construct.NaturalOrder.Left.html#5372" class="Function">poset</a> <a id="5418" href="Relation.Binary.Construct.NaturalOrder.Left.html#5418" class="Bound">latt</a> <a id="5423" class="Symbol">=</a> <a id="5425" class="Keyword">record</a>
  <a id="5434" class="Symbol">{</a> <a id="5436" href="Relation.Binary.Bundles.html#4624" class="Field">isPartialOrder</a> <a id="5451" class="Symbol">=</a> <a id="5453" href="Relation.Binary.Construct.NaturalOrder.Left.html#4229" class="Function">isPartialOrder</a> <a id="5468" href="Relation.Binary.Construct.NaturalOrder.Left.html#5418" class="Bound">latt</a>
  <a id="5475" class="Symbol">}</a>

<a id="decPoset"></a><a id="5478" href="Relation.Binary.Construct.NaturalOrder.Left.html#5478" class="Function">decPoset</a> <a id="5487" class="Symbol">:</a> <a id="5489" href="Algebra.Lattice.Structures.html#1170" class="Function">IsSemilattice</a> <a id="5503" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">_∙_</a> <a id="5507" class="Symbol">→</a> <a id="5509" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="5519" href="Relation.Binary.Construct.NaturalOrder.Left.html#470" class="Bound Operator">_≈_</a> <a id="5523" class="Symbol">→</a> <a id="5525" href="Relation.Binary.Bundles.html#5172" class="Record">DecPoset</a> <a id="5534" href="Relation.Binary.Construct.NaturalOrder.Left.html#452" class="Bound">a</a> <a id="5536" href="Relation.Binary.Construct.NaturalOrder.Left.html#454" class="Bound">ℓ</a> <a id="5538" href="Relation.Binary.Construct.NaturalOrder.Left.html#454" class="Bound">ℓ</a>
<a id="5540" href="Relation.Binary.Construct.NaturalOrder.Left.html#5478" class="Function">decPoset</a> <a id="5549" href="Relation.Binary.Construct.NaturalOrder.Left.html#5549" class="Bound">latt</a> <a id="5554" href="Relation.Binary.Construct.NaturalOrder.Left.html#5554" class="Bound">dec</a> <a id="5558" class="Symbol">=</a> <a id="5560" class="Keyword">record</a>
  <a id="5569" class="Symbol">{</a> <a id="5571" href="Relation.Binary.Bundles.html#5359" class="Field">isDecPartialOrder</a> <a id="5589" class="Symbol">=</a> <a id="5591" href="Relation.Binary.Construct.NaturalOrder.Left.html#4448" class="Function">isDecPartialOrder</a> <a id="5609" href="Relation.Binary.Construct.NaturalOrder.Left.html#5549" class="Bound">latt</a> <a id="5614" href="Relation.Binary.Construct.NaturalOrder.Left.html#5554" class="Bound">dec</a>
  <a id="5620" class="Symbol">}</a>

<a id="totalOrder"></a><a id="5623" href="Relation.Binary.Construct.NaturalOrder.Left.html#5623" class="Function">totalOrder</a> <a id="5634" class="Symbol">:</a> <a id="5636" href="Algebra.Lattice.Structures.html#1170" class="Function">IsSemilattice</a> <a id="5650" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">_∙_</a> <a id="5654" class="Symbol">→</a> <a id="5656" href="Algebra.Definitions.html#4138" class="Function">Selective</a> <a id="5666" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">_∙_</a> <a id="5670" class="Symbol">→</a> <a id="5672" href="Relation.Binary.Bundles.html#7577" class="Record">TotalOrder</a> <a id="5683" href="Relation.Binary.Construct.NaturalOrder.Left.html#452" class="Bound">a</a> <a id="5685" href="Relation.Binary.Construct.NaturalOrder.Left.html#454" class="Bound">ℓ</a> <a id="5687" href="Relation.Binary.Construct.NaturalOrder.Left.html#454" class="Bound">ℓ</a>
<a id="5689" href="Relation.Binary.Construct.NaturalOrder.Left.html#5623" class="Function">totalOrder</a> <a id="5700" href="Relation.Binary.Construct.NaturalOrder.Left.html#5700" class="Bound">latt</a> <a id="5705" href="Relation.Binary.Construct.NaturalOrder.Left.html#5705" class="Bound">sel</a> <a id="5709" class="Symbol">=</a> <a id="5711" class="Keyword">record</a>
  <a id="5720" class="Symbol">{</a> <a id="5722" href="Relation.Binary.Bundles.html#7751" class="Field">isTotalOrder</a> <a id="5735" class="Symbol">=</a> <a id="5737" href="Relation.Binary.Construct.NaturalOrder.Left.html#4700" class="Function">isTotalOrder</a> <a id="5750" href="Relation.Binary.Construct.NaturalOrder.Left.html#5700" class="Bound">latt</a> <a id="5755" href="Relation.Binary.Construct.NaturalOrder.Left.html#5705" class="Bound">sel</a>
  <a id="5761" class="Symbol">}</a>

<a id="decTotalOrder"></a><a id="5764" href="Relation.Binary.Construct.NaturalOrder.Left.html#5764" class="Function">decTotalOrder</a> <a id="5778" class="Symbol">:</a> <a id="5780" href="Algebra.Lattice.Structures.html#1170" class="Function">IsSemilattice</a> <a id="5794" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">_∙_</a> <a id="5798" class="Symbol">→</a> <a id="5800" href="Algebra.Definitions.html#4138" class="Function">Selective</a> <a id="5810" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">_∙_</a> <a id="5814" class="Symbol">→</a>
                <a id="5832" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="5842" href="Relation.Binary.Construct.NaturalOrder.Left.html#470" class="Bound Operator">_≈_</a> <a id="5846" class="Symbol">→</a> <a id="5848" href="Relation.Binary.Bundles.html#8160" class="Record">DecTotalOrder</a> <a id="5862" href="Relation.Binary.Construct.NaturalOrder.Left.html#452" class="Bound">a</a> <a id="5864" href="Relation.Binary.Construct.NaturalOrder.Left.html#454" class="Bound">ℓ</a> <a id="5866" href="Relation.Binary.Construct.NaturalOrder.Left.html#454" class="Bound">ℓ</a>
<a id="5868" href="Relation.Binary.Construct.NaturalOrder.Left.html#5764" class="Function">decTotalOrder</a> <a id="5882" href="Relation.Binary.Construct.NaturalOrder.Left.html#5882" class="Bound">latt</a> <a id="5887" href="Relation.Binary.Construct.NaturalOrder.Left.html#5887" class="Bound">sel</a> <a id="5891" href="Relation.Binary.Construct.NaturalOrder.Left.html#5891" class="Bound">dec</a> <a id="5895" class="Symbol">=</a> <a id="5897" class="Keyword">record</a>
  <a id="5906" class="Symbol">{</a> <a id="5908" href="Relation.Binary.Bundles.html#8346" class="Field">isDecTotalOrder</a> <a id="5924" class="Symbol">=</a> <a id="5926" href="Relation.Binary.Construct.NaturalOrder.Left.html#4941" class="Function">isDecTotalOrder</a> <a id="5942" href="Relation.Binary.Construct.NaturalOrder.Left.html#5882" class="Bound">latt</a> <a id="5947" href="Relation.Binary.Construct.NaturalOrder.Left.html#5887" class="Bound">sel</a> <a id="5951" href="Relation.Binary.Construct.NaturalOrder.Left.html#5891" class="Bound">dec</a>
  <a id="5957" class="Symbol">}</a>
</pre></body></html>

==> anc/html/Relation.Binary.Construct.NonStrictToStrict.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Binary.Construct.NonStrictToStrict</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Conversion of _≤_ to _&lt;_</a>
<a id="134" class="Comment">------------------------------------------------------------------------</a>

<a id="208" class="Symbol">{-#</a> <a id="212" class="Keyword">OPTIONS</a> <a id="220" class="Pragma">--cubical-compatible</a> <a id="241" class="Pragma">--safe</a> <a id="248" class="Symbol">#-}</a>

<a id="253" class="Keyword">open</a> <a id="258" class="Keyword">import</a> <a id="265" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="286" class="Keyword">using</a> <a id="292" class="Symbol">(</a><a id="293" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="296" class="Symbol">;</a> <a id="298" href="Relation.Binary.Core.html#1268" class="Function Operator">_⇒_</a><a id="301" class="Symbol">)</a>

<a id="304" class="Keyword">module</a> <a id="311" href="Relation.Binary.Construct.NonStrictToStrict.html" class="Module">Relation.Binary.Construct.NonStrictToStrict</a>
  <a id="357" class="Symbol">{</a><a id="358" href="Relation.Binary.Construct.NonStrictToStrict.html#358" class="Bound">a</a> <a id="360" href="Relation.Binary.Construct.NonStrictToStrict.html#360" class="Bound">ℓ₁</a> <a id="363" href="Relation.Binary.Construct.NonStrictToStrict.html#363" class="Bound">ℓ₂</a><a id="365" class="Symbol">}</a> <a id="367" class="Symbol">{</a><a id="368" href="Relation.Binary.Construct.NonStrictToStrict.html#368" class="Bound">A</a> <a id="370" class="Symbol">:</a> <a id="372" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="376" href="Relation.Binary.Construct.NonStrictToStrict.html#358" class="Bound">a</a><a id="377" class="Symbol">}</a> <a id="379" class="Symbol">(</a><a id="380" href="Relation.Binary.Construct.NonStrictToStrict.html#380" class="Bound Operator">_≈_</a> <a id="384" class="Symbol">:</a> <a id="386" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="390" href="Relation.Binary.Construct.NonStrictToStrict.html#368" class="Bound">A</a> <a id="392" href="Relation.Binary.Construct.NonStrictToStrict.html#360" class="Bound">ℓ₁</a><a id="394" class="Symbol">)</a> <a id="396" class="Symbol">(</a><a id="397" href="Relation.Binary.Construct.NonStrictToStrict.html#397" class="Bound Operator">_≤_</a> <a id="401" class="Symbol">:</a> <a id="403" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="407" href="Relation.Binary.Construct.NonStrictToStrict.html#368" class="Bound">A</a> <a id="409" href="Relation.Binary.Construct.NonStrictToStrict.html#363" class="Bound">ℓ₂</a><a id="411" class="Symbol">)</a> <a id="413" class="Keyword">where</a>

<a id="420" class="Keyword">open</a> <a id="425" class="Keyword">import</a> <a id="432" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="450" class="Keyword">using</a> <a id="456" class="Symbol">(</a><a id="457" href="Data.Product.Base.html#1752" class="Function Operator">_×_</a><a id="460" class="Symbol">;</a> <a id="462" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="465" class="Symbol">;</a> <a id="467" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="472" class="Symbol">;</a> <a id="474" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="479" class="Symbol">)</a>
<a id="481" class="Keyword">open</a> <a id="486" class="Keyword">import</a> <a id="493" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="507" class="Keyword">using</a> <a id="513" class="Symbol">(</a><a id="514" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="518" class="Symbol">;</a> <a id="520" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="524" class="Symbol">)</a>
<a id="526" class="Keyword">open</a> <a id="531" class="Keyword">import</a> <a id="538" href="Function.Base.html" class="Module">Function.Base</a> <a id="552" class="Keyword">using</a> <a id="558" class="Symbol">(</a><a id="559" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="562" class="Symbol">;</a> <a id="564" href="Function.Base.html#1657" class="Function">flip</a><a id="568" class="Symbol">)</a>
<a id="570" class="Keyword">open</a> <a id="575" class="Keyword">import</a> <a id="582" href="Relation.Nullary.html" class="Module">Relation.Nullary</a> <a id="599" class="Keyword">using</a> <a id="605" class="Symbol">(</a><a id="606" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬_</a><a id="608" class="Symbol">;</a> <a id="610" href="Relation.Nullary.Decidable.Core.html#2105" class="InductiveConstructor">yes</a><a id="613" class="Symbol">;</a> <a id="615" href="Relation.Nullary.Decidable.Core.html#2142" class="InductiveConstructor">no</a><a id="617" class="Symbol">)</a>
<a id="619" class="Keyword">open</a> <a id="624" class="Keyword">import</a> <a id="631" href="Relation.Nullary.Decidable.html" class="Module">Relation.Nullary.Decidable</a> <a id="658" class="Keyword">using</a> <a id="664" class="Symbol">(</a><a id="665" href="Relation.Nullary.Decidable.Core.html#3274" class="Function">¬?</a><a id="667" class="Symbol">;</a> <a id="669" href="Relation.Nullary.Decidable.Core.html#3420" class="Function Operator">_×?_</a><a id="673" class="Symbol">)</a>
<a id="675" class="Keyword">open</a> <a id="680" class="Keyword">import</a> <a id="687" href="Relation.Nullary.Negation.html" class="Module">Relation.Nullary.Negation</a> <a id="713" class="Keyword">using</a> <a id="719" class="Symbol">(</a><a id="720" href="Relation.Nullary.Negation.Core.html#1860" class="Function">contradiction</a><a id="733" class="Symbol">)</a>
<a id="735" class="Keyword">open</a> <a id="740" class="Keyword">import</a> <a id="747" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a>
  <a id="776" class="Keyword">using</a> <a id="782" class="Symbol">(</a><a id="783" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a><a id="797" class="Symbol">;</a> <a id="799" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a><a id="812" class="Symbol">;</a> <a id="814" href="Relation.Binary.Structures.html#4767" class="Record">IsStrictPartialOrder</a><a id="834" class="Symbol">;</a> <a id="836" href="Relation.Binary.Structures.html#4296" class="Record">IsDecPartialOrder</a>
        <a id="862" class="Symbol">;</a> <a id="864" href="Relation.Binary.Structures.html#5251" class="Record">IsDecStrictPartialOrder</a><a id="887" class="Symbol">;</a> <a id="889" href="Relation.Binary.Structures.html#5977" class="Record">IsTotalOrder</a><a id="901" class="Symbol">;</a> <a id="903" href="Relation.Binary.Structures.html#7073" class="Record">IsStrictTotalOrder</a>
        <a id="930" class="Symbol">;</a> <a id="932" href="Relation.Binary.Structures.html#6294" class="Record">IsDecTotalOrder</a><a id="947" class="Symbol">)</a>
<a id="949" class="Keyword">open</a> <a id="954" class="Keyword">import</a> <a id="961" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a>
  <a id="991" class="Keyword">using</a> <a id="997" class="Symbol">(</a><a id="998" href="Relation.Binary.Definitions.html#3208" class="Function">Trichotomous</a><a id="1010" class="Symbol">;</a> <a id="1012" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a><a id="1025" class="Symbol">;</a> <a id="1027" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a><a id="1036" class="Symbol">;</a> <a id="1038" href="Relation.Binary.Definitions.html#2837" class="Function">Total</a><a id="1043" class="Symbol">;</a> <a id="1045" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a><a id="1054" class="Symbol">;</a> <a id="1056" href="Relation.Binary.Definitions.html#2405" class="Function">Irreflexive</a>
        <a id="1076" class="Symbol">;</a> <a id="1078" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a><a id="1088" class="Symbol">;</a> <a id="1090" href="Relation.Binary.Definitions.html#5433" class="Function Operator">_Respectsʳ_</a><a id="1101" class="Symbol">;</a> <a id="1103" href="Relation.Binary.Definitions.html#5598" class="Function Operator">_Respectsˡ_</a><a id="1114" class="Symbol">;</a> <a id="1116" href="Relation.Binary.Definitions.html#5761" class="Function Operator">_Respects₂_</a><a id="1127" class="Symbol">;</a> <a id="1129" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a><a id="1134" class="Symbol">;</a> <a id="1136" href="Relation.Binary.Definitions.html#2517" class="Function">Asymmetric</a>
        <a id="1155" class="Symbol">;</a> <a id="1157" href="Relation.Binary.Definitions.html#3085" class="InductiveConstructor">tri≈</a><a id="1161" class="Symbol">;</a> <a id="1163" href="Relation.Binary.Definitions.html#3031" class="InductiveConstructor">tri&lt;</a><a id="1167" class="Symbol">;</a> <a id="1169" href="Relation.Binary.Definitions.html#3139" class="InductiveConstructor">tri&gt;</a><a id="1173" class="Symbol">)</a>

<a id="1176" class="Keyword">private</a>
  <a id="_≉_"></a><a id="1186" href="Relation.Binary.Construct.NonStrictToStrict.html#1186" class="Function Operator">_≉_</a> <a id="1190" class="Symbol">:</a> <a id="1192" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1196" href="Relation.Binary.Construct.NonStrictToStrict.html#368" class="Bound">A</a> <a id="1198" href="Relation.Binary.Construct.NonStrictToStrict.html#360" class="Bound">ℓ₁</a>
  <a id="1203" href="Relation.Binary.Construct.NonStrictToStrict.html#1203" class="Bound">x</a> <a id="1205" href="Relation.Binary.Construct.NonStrictToStrict.html#1186" class="Function Operator">≉</a> <a id="1207" href="Relation.Binary.Construct.NonStrictToStrict.html#1207" class="Bound">y</a> <a id="1209" class="Symbol">=</a> <a id="1211" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬</a> <a id="1213" class="Symbol">(</a><a id="1214" href="Relation.Binary.Construct.NonStrictToStrict.html#1203" class="Bound">x</a> <a id="1216" href="Relation.Binary.Construct.NonStrictToStrict.html#380" class="Bound Operator">≈</a> <a id="1218" href="Relation.Binary.Construct.NonStrictToStrict.html#1207" class="Bound">y</a><a id="1219" class="Symbol">)</a>

<a id="1222" class="Comment">------------------------------------------------------------------------</a>
<a id="1295" class="Comment">-- _≤_ can be turned into _&lt;_ as follows:</a>

<a id="1338" class="Keyword">infix</a> <a id="1344" class="Number">4</a>  <a id="1347" href="Relation.Binary.Construct.NonStrictToStrict.html#1352" class="Function Operator">_&lt;_</a>

<a id="_&lt;_"></a><a id="1352" href="Relation.Binary.Construct.NonStrictToStrict.html#1352" class="Function Operator">_&lt;_</a> <a id="1356" class="Symbol">:</a> <a id="1358" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1362" href="Relation.Binary.Construct.NonStrictToStrict.html#368" class="Bound">A</a> <a id="1364" class="Symbol">_</a>
<a id="1366" href="Relation.Binary.Construct.NonStrictToStrict.html#1366" class="Bound">x</a> <a id="1368" href="Relation.Binary.Construct.NonStrictToStrict.html#1352" class="Function Operator">&lt;</a> <a id="1370" href="Relation.Binary.Construct.NonStrictToStrict.html#1370" class="Bound">y</a> <a id="1372" class="Symbol">=</a> <a id="1374" href="Relation.Binary.Construct.NonStrictToStrict.html#1366" class="Bound">x</a> <a id="1376" href="Relation.Binary.Construct.NonStrictToStrict.html#397" class="Bound Operator">≤</a> <a id="1378" href="Relation.Binary.Construct.NonStrictToStrict.html#1370" class="Bound">y</a> <a id="1380" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="1382" href="Relation.Binary.Construct.NonStrictToStrict.html#1366" class="Bound">x</a> <a id="1384" href="Relation.Binary.Construct.NonStrictToStrict.html#1186" class="Function Operator">≉</a> <a id="1386" href="Relation.Binary.Construct.NonStrictToStrict.html#1370" class="Bound">y</a>

<a id="1389" class="Comment">------------------------------------------------------------------------</a>
<a id="1462" class="Comment">-- Relationship between relations</a>

<a id="&lt;⇒≤"></a><a id="1497" href="Relation.Binary.Construct.NonStrictToStrict.html#1497" class="Function">&lt;⇒≤</a> <a id="1501" class="Symbol">:</a> <a id="1503" href="Relation.Binary.Construct.NonStrictToStrict.html#1352" class="Function Operator">_&lt;_</a> <a id="1507" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="1509" href="Relation.Binary.Construct.NonStrictToStrict.html#397" class="Bound Operator">_≤_</a>
<a id="1513" href="Relation.Binary.Construct.NonStrictToStrict.html#1497" class="Function">&lt;⇒≤</a> <a id="1517" class="Symbol">=</a> <a id="1519" href="Data.Product.Base.html#636" class="Field">proj₁</a>

<a id="&lt;⇒≉"></a><a id="1526" href="Relation.Binary.Construct.NonStrictToStrict.html#1526" class="Function">&lt;⇒≉</a> <a id="1530" class="Symbol">:</a> <a id="1532" class="Symbol">∀</a> <a id="1534" class="Symbol">{</a><a id="1535" href="Relation.Binary.Construct.NonStrictToStrict.html#1535" class="Bound">x</a> <a id="1537" href="Relation.Binary.Construct.NonStrictToStrict.html#1537" class="Bound">y</a><a id="1538" class="Symbol">}</a> <a id="1540" class="Symbol">→</a> <a id="1542" href="Relation.Binary.Construct.NonStrictToStrict.html#1535" class="Bound">x</a> <a id="1544" href="Relation.Binary.Construct.NonStrictToStrict.html#1352" class="Function Operator">&lt;</a> <a id="1546" href="Relation.Binary.Construct.NonStrictToStrict.html#1537" class="Bound">y</a> <a id="1548" class="Symbol">→</a> <a id="1550" href="Relation.Binary.Construct.NonStrictToStrict.html#1535" class="Bound">x</a> <a id="1552" href="Relation.Binary.Construct.NonStrictToStrict.html#1186" class="Function Operator">≉</a> <a id="1554" href="Relation.Binary.Construct.NonStrictToStrict.html#1537" class="Bound">y</a>
<a id="1556" href="Relation.Binary.Construct.NonStrictToStrict.html#1526" class="Function">&lt;⇒≉</a> <a id="1560" class="Symbol">=</a> <a id="1562" href="Data.Product.Base.html#650" class="Field">proj₂</a>

<a id="≤∧≉⇒&lt;"></a><a id="1569" href="Relation.Binary.Construct.NonStrictToStrict.html#1569" class="Function">≤∧≉⇒&lt;</a> <a id="1575" class="Symbol">:</a> <a id="1577" class="Symbol">∀</a> <a id="1579" class="Symbol">{</a><a id="1580" href="Relation.Binary.Construct.NonStrictToStrict.html#1580" class="Bound">x</a> <a id="1582" href="Relation.Binary.Construct.NonStrictToStrict.html#1582" class="Bound">y</a><a id="1583" class="Symbol">}</a> <a id="1585" class="Symbol">→</a> <a id="1587" href="Relation.Binary.Construct.NonStrictToStrict.html#1580" class="Bound">x</a> <a id="1589" href="Relation.Binary.Construct.NonStrictToStrict.html#397" class="Bound Operator">≤</a> <a id="1591" href="Relation.Binary.Construct.NonStrictToStrict.html#1582" class="Bound">y</a> <a id="1593" class="Symbol">→</a> <a id="1595" href="Relation.Binary.Construct.NonStrictToStrict.html#1580" class="Bound">x</a> <a id="1597" href="Relation.Binary.Construct.NonStrictToStrict.html#1186" class="Function Operator">≉</a> <a id="1599" href="Relation.Binary.Construct.NonStrictToStrict.html#1582" class="Bound">y</a> <a id="1601" class="Symbol">→</a> <a id="1603" href="Relation.Binary.Construct.NonStrictToStrict.html#1580" class="Bound">x</a> <a id="1605" href="Relation.Binary.Construct.NonStrictToStrict.html#1352" class="Function Operator">&lt;</a> <a id="1607" href="Relation.Binary.Construct.NonStrictToStrict.html#1582" class="Bound">y</a>
<a id="1609" href="Relation.Binary.Construct.NonStrictToStrict.html#1569" class="Function">≤∧≉⇒&lt;</a> <a id="1615" class="Symbol">=</a> <a id="1617" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a>

<a id="&lt;⇒≱"></a><a id="1622" href="Relation.Binary.Construct.NonStrictToStrict.html#1622" class="Function">&lt;⇒≱</a> <a id="1626" class="Symbol">:</a> <a id="1628" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a> <a id="1642" href="Relation.Binary.Construct.NonStrictToStrict.html#380" class="Bound Operator">_≈_</a> <a id="1646" href="Relation.Binary.Construct.NonStrictToStrict.html#397" class="Bound Operator">_≤_</a> <a id="1650" class="Symbol">→</a> <a id="1652" class="Symbol">∀</a> <a id="1654" class="Symbol">{</a><a id="1655" href="Relation.Binary.Construct.NonStrictToStrict.html#1655" class="Bound">x</a> <a id="1657" href="Relation.Binary.Construct.NonStrictToStrict.html#1657" class="Bound">y</a><a id="1658" class="Symbol">}</a> <a id="1660" class="Symbol">→</a> <a id="1662" href="Relation.Binary.Construct.NonStrictToStrict.html#1655" class="Bound">x</a> <a id="1664" href="Relation.Binary.Construct.NonStrictToStrict.html#1352" class="Function Operator">&lt;</a> <a id="1666" href="Relation.Binary.Construct.NonStrictToStrict.html#1657" class="Bound">y</a> <a id="1668" class="Symbol">→</a> <a id="1670" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬</a> <a id="1672" class="Symbol">(</a><a id="1673" href="Relation.Binary.Construct.NonStrictToStrict.html#1657" class="Bound">y</a> <a id="1675" href="Relation.Binary.Construct.NonStrictToStrict.html#397" class="Bound Operator">≤</a> <a id="1677" href="Relation.Binary.Construct.NonStrictToStrict.html#1655" class="Bound">x</a><a id="1678" class="Symbol">)</a>
<a id="1680" href="Relation.Binary.Construct.NonStrictToStrict.html#1622" class="Function">&lt;⇒≱</a> <a id="1684" href="Relation.Binary.Construct.NonStrictToStrict.html#1684" class="Bound">antisym</a> <a id="1692" class="Symbol">(</a><a id="1693" href="Relation.Binary.Construct.NonStrictToStrict.html#1693" class="Bound">x≤y</a> <a id="1697" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1699" href="Relation.Binary.Construct.NonStrictToStrict.html#1699" class="Bound">x≉y</a><a id="1702" class="Symbol">)</a> <a id="1704" href="Relation.Binary.Construct.NonStrictToStrict.html#1704" class="Bound">y≤x</a> <a id="1708" class="Symbol">=</a> <a id="1710" href="Relation.Binary.Construct.NonStrictToStrict.html#1699" class="Bound">x≉y</a> <a id="1714" class="Symbol">(</a><a id="1715" href="Relation.Binary.Construct.NonStrictToStrict.html#1684" class="Bound">antisym</a> <a id="1723" href="Relation.Binary.Construct.NonStrictToStrict.html#1693" class="Bound">x≤y</a> <a id="1727" href="Relation.Binary.Construct.NonStrictToStrict.html#1704" class="Bound">y≤x</a><a id="1730" class="Symbol">)</a>

<a id="≤⇒≯"></a><a id="1733" href="Relation.Binary.Construct.NonStrictToStrict.html#1733" class="Function">≤⇒≯</a> <a id="1737" class="Symbol">:</a> <a id="1739" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a> <a id="1753" href="Relation.Binary.Construct.NonStrictToStrict.html#380" class="Bound Operator">_≈_</a> <a id="1757" href="Relation.Binary.Construct.NonStrictToStrict.html#397" class="Bound Operator">_≤_</a> <a id="1761" class="Symbol">→</a> <a id="1763" class="Symbol">∀</a> <a id="1765" class="Symbol">{</a><a id="1766" href="Relation.Binary.Construct.NonStrictToStrict.html#1766" class="Bound">x</a> <a id="1768" href="Relation.Binary.Construct.NonStrictToStrict.html#1768" class="Bound">y</a><a id="1769" class="Symbol">}</a> <a id="1771" class="Symbol">→</a> <a id="1773" href="Relation.Binary.Construct.NonStrictToStrict.html#1766" class="Bound">x</a> <a id="1775" href="Relation.Binary.Construct.NonStrictToStrict.html#397" class="Bound Operator">≤</a> <a id="1777" href="Relation.Binary.Construct.NonStrictToStrict.html#1768" class="Bound">y</a> <a id="1779" class="Symbol">→</a> <a id="1781" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬</a> <a id="1783" class="Symbol">(</a><a id="1784" href="Relation.Binary.Construct.NonStrictToStrict.html#1768" class="Bound">y</a> <a id="1786" href="Relation.Binary.Construct.NonStrictToStrict.html#1352" class="Function Operator">&lt;</a> <a id="1788" href="Relation.Binary.Construct.NonStrictToStrict.html#1766" class="Bound">x</a><a id="1789" class="Symbol">)</a>
<a id="1791" href="Relation.Binary.Construct.NonStrictToStrict.html#1733" class="Function">≤⇒≯</a> <a id="1795" href="Relation.Binary.Construct.NonStrictToStrict.html#1795" class="Bound">antisym</a> <a id="1803" href="Relation.Binary.Construct.NonStrictToStrict.html#1803" class="Bound">x≤y</a> <a id="1807" href="Relation.Binary.Construct.NonStrictToStrict.html#1807" class="Bound">y&lt;x</a> <a id="1811" class="Symbol">=</a> <a id="1813" href="Relation.Binary.Construct.NonStrictToStrict.html#1622" class="Function">&lt;⇒≱</a> <a id="1817" href="Relation.Binary.Construct.NonStrictToStrict.html#1795" class="Bound">antisym</a> <a id="1825" href="Relation.Binary.Construct.NonStrictToStrict.html#1807" class="Bound">y&lt;x</a> <a id="1829" href="Relation.Binary.Construct.NonStrictToStrict.html#1803" class="Bound">x≤y</a>

<a id="≰⇒&gt;"></a><a id="1834" href="Relation.Binary.Construct.NonStrictToStrict.html#1834" class="Function">≰⇒&gt;</a> <a id="1838" class="Symbol">:</a> <a id="1840" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="1850" href="Relation.Binary.Construct.NonStrictToStrict.html#380" class="Bound Operator">_≈_</a> <a id="1854" class="Symbol">→</a> <a id="1856" class="Symbol">(</a><a id="1857" href="Relation.Binary.Construct.NonStrictToStrict.html#380" class="Bound Operator">_≈_</a> <a id="1861" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="1863" href="Relation.Binary.Construct.NonStrictToStrict.html#397" class="Bound Operator">_≤_</a><a id="1866" class="Symbol">)</a> <a id="1868" class="Symbol">→</a> <a id="1870" href="Relation.Binary.Definitions.html#2837" class="Function">Total</a> <a id="1876" href="Relation.Binary.Construct.NonStrictToStrict.html#397" class="Bound Operator">_≤_</a> <a id="1880" class="Symbol">→</a>
      <a id="1888" class="Symbol">∀</a> <a id="1890" class="Symbol">{</a><a id="1891" href="Relation.Binary.Construct.NonStrictToStrict.html#1891" class="Bound">x</a> <a id="1893" href="Relation.Binary.Construct.NonStrictToStrict.html#1893" class="Bound">y</a><a id="1894" class="Symbol">}</a> <a id="1896" class="Symbol">→</a> <a id="1898" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬</a> <a id="1900" class="Symbol">(</a><a id="1901" href="Relation.Binary.Construct.NonStrictToStrict.html#1891" class="Bound">x</a> <a id="1903" href="Relation.Binary.Construct.NonStrictToStrict.html#397" class="Bound Operator">≤</a> <a id="1905" href="Relation.Binary.Construct.NonStrictToStrict.html#1893" class="Bound">y</a><a id="1906" class="Symbol">)</a> <a id="1908" class="Symbol">→</a> <a id="1910" href="Relation.Binary.Construct.NonStrictToStrict.html#1893" class="Bound">y</a> <a id="1912" href="Relation.Binary.Construct.NonStrictToStrict.html#1352" class="Function Operator">&lt;</a> <a id="1914" href="Relation.Binary.Construct.NonStrictToStrict.html#1891" class="Bound">x</a>
<a id="1916" href="Relation.Binary.Construct.NonStrictToStrict.html#1834" class="Function">≰⇒&gt;</a> <a id="1920" href="Relation.Binary.Construct.NonStrictToStrict.html#1920" class="Bound">sym</a> <a id="1924" href="Relation.Binary.Construct.NonStrictToStrict.html#1924" class="Bound">refl</a> <a id="1929" href="Relation.Binary.Construct.NonStrictToStrict.html#1929" class="Bound">total</a> <a id="1935" class="Symbol">{</a><a id="1936" href="Relation.Binary.Construct.NonStrictToStrict.html#1936" class="Bound">x</a><a id="1937" class="Symbol">}</a> <a id="1939" class="Symbol">{</a><a id="1940" href="Relation.Binary.Construct.NonStrictToStrict.html#1940" class="Bound">y</a><a id="1941" class="Symbol">}</a> <a id="1943" href="Relation.Binary.Construct.NonStrictToStrict.html#1943" class="Bound">x≰y</a> <a id="1947" class="Keyword">with</a> <a id="1952" href="Relation.Binary.Construct.NonStrictToStrict.html#1929" class="Bound">total</a> <a id="1958" href="Relation.Binary.Construct.NonStrictToStrict.html#1936" class="Bound">x</a> <a id="1960" href="Relation.Binary.Construct.NonStrictToStrict.html#1940" class="Bound">y</a>
<a id="1962" class="Symbol">...</a> <a id="1966" class="Symbol">|</a> <a id="1968" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1973" href="Relation.Binary.Construct.NonStrictToStrict.html#1973" class="Bound">x≤y</a> <a id="1977" class="Symbol">=</a> <a id="1979" href="Relation.Nullary.Negation.Core.html#1860" class="Function">contradiction</a> <a id="1993" href="Relation.Binary.Construct.NonStrictToStrict.html#1973" class="Bound">x≤y</a> <a id="1997" class="Bound">x≰y</a>
<a id="2001" class="Symbol">...</a> <a id="2005" class="Symbol">|</a> <a id="2007" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="2012" href="Relation.Binary.Construct.NonStrictToStrict.html#2012" class="Bound">y≤x</a> <a id="2016" class="Symbol">=</a> <a id="2018" href="Relation.Binary.Construct.NonStrictToStrict.html#2012" class="Bound">y≤x</a> <a id="2022" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2024" class="Bound">x≰y</a> <a id="2028" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2030" class="Bound">refl</a> <a id="2035" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2037" class="Bound">sym</a>

<a id="≮⇒≥"></a><a id="2042" href="Relation.Binary.Construct.NonStrictToStrict.html#2042" class="Function">≮⇒≥</a> <a id="2046" class="Symbol">:</a> <a id="2048" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="2058" href="Relation.Binary.Construct.NonStrictToStrict.html#380" class="Bound Operator">_≈_</a> <a id="2062" class="Symbol">→</a> <a id="2064" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="2074" href="Relation.Binary.Construct.NonStrictToStrict.html#380" class="Bound Operator">_≈_</a> <a id="2078" class="Symbol">→</a> <a id="2080" href="Relation.Binary.Construct.NonStrictToStrict.html#380" class="Bound Operator">_≈_</a> <a id="2084" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="2086" href="Relation.Binary.Construct.NonStrictToStrict.html#397" class="Bound Operator">_≤_</a> <a id="2090" class="Symbol">→</a> <a id="2092" href="Relation.Binary.Definitions.html#2837" class="Function">Total</a> <a id="2098" href="Relation.Binary.Construct.NonStrictToStrict.html#397" class="Bound Operator">_≤_</a> <a id="2102" class="Symbol">→</a>
      <a id="2110" class="Symbol">∀</a> <a id="2112" class="Symbol">{</a><a id="2113" href="Relation.Binary.Construct.NonStrictToStrict.html#2113" class="Bound">x</a> <a id="2115" href="Relation.Binary.Construct.NonStrictToStrict.html#2115" class="Bound">y</a><a id="2116" class="Symbol">}</a> <a id="2118" class="Symbol">→</a> <a id="2120" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬</a> <a id="2122" class="Symbol">(</a><a id="2123" href="Relation.Binary.Construct.NonStrictToStrict.html#2113" class="Bound">x</a> <a id="2125" href="Relation.Binary.Construct.NonStrictToStrict.html#1352" class="Function Operator">&lt;</a> <a id="2127" href="Relation.Binary.Construct.NonStrictToStrict.html#2115" class="Bound">y</a><a id="2128" class="Symbol">)</a> <a id="2130" class="Symbol">→</a> <a id="2132" href="Relation.Binary.Construct.NonStrictToStrict.html#2115" class="Bound">y</a> <a id="2134" href="Relation.Binary.Construct.NonStrictToStrict.html#397" class="Bound Operator">≤</a> <a id="2136" href="Relation.Binary.Construct.NonStrictToStrict.html#2113" class="Bound">x</a>
<a id="2138" href="Relation.Binary.Construct.NonStrictToStrict.html#2042" class="Function">≮⇒≥</a> <a id="2142" href="Relation.Binary.Construct.NonStrictToStrict.html#2142" class="Bound">sym</a> <a id="2146" href="Relation.Binary.Construct.NonStrictToStrict.html#2146" class="Bound Operator">_≟_</a> <a id="2150" href="Relation.Binary.Construct.NonStrictToStrict.html#2150" class="Bound">≤-refl</a> <a id="2157" href="Relation.Binary.Construct.NonStrictToStrict.html#2157" class="Bound Operator">_≤?_</a> <a id="2162" class="Symbol">{</a><a id="2163" href="Relation.Binary.Construct.NonStrictToStrict.html#2163" class="Bound">x</a><a id="2164" class="Symbol">}</a> <a id="2166" class="Symbol">{</a><a id="2167" href="Relation.Binary.Construct.NonStrictToStrict.html#2167" class="Bound">y</a><a id="2168" class="Symbol">}</a> <a id="2170" href="Relation.Binary.Construct.NonStrictToStrict.html#2170" class="Bound">x≮y</a> <a id="2174" class="Keyword">with</a> <a id="2179" href="Relation.Binary.Construct.NonStrictToStrict.html#2163" class="Bound">x</a> <a id="2181" href="Relation.Binary.Construct.NonStrictToStrict.html#2146" class="Bound Operator">≟</a> <a id="2183" href="Relation.Binary.Construct.NonStrictToStrict.html#2167" class="Bound">y</a> <a id="2185" class="Symbol">|</a> <a id="2187" href="Relation.Binary.Construct.NonStrictToStrict.html#2167" class="Bound">y</a> <a id="2189" href="Relation.Binary.Construct.NonStrictToStrict.html#2157" class="Bound Operator">≤?</a> <a id="2192" href="Relation.Binary.Construct.NonStrictToStrict.html#2163" class="Bound">x</a>
<a id="2194" class="Symbol">...</a> <a id="2198" class="Symbol">|</a> <a id="2200" href="Relation.Nullary.Decidable.Core.html#2105" class="InductiveConstructor">yes</a> <a id="2204" href="Relation.Binary.Construct.NonStrictToStrict.html#2204" class="Bound">x≈y</a>  <a id="2209" class="Symbol">|</a> <a id="2211" class="Symbol">_</a>        <a id="2220" class="Symbol">=</a> <a id="2222" class="Bound">≤-refl</a> <a id="2229" class="Symbol">(</a><a id="2230" class="Bound">sym</a> <a id="2234" href="Relation.Binary.Construct.NonStrictToStrict.html#2204" class="Bound">x≈y</a><a id="2237" class="Symbol">)</a>
<a id="2239" class="CatchallClause Symbol">...</a><a id="2242" class="CatchallClause"> </a><a id="2243" class="CatchallClause Symbol">|</a><a id="2244" class="CatchallClause"> </a><a id="2245" class="CatchallClause Symbol">_</a><a id="2246" class="CatchallClause">        </a><a id="2254" class="CatchallClause Symbol">|</a><a id="2255" class="CatchallClause"> </a><a id="2256" href="Data.Sum.Base.html#675" class="CatchallClause InductiveConstructor">inj₁</a><a id="2260" class="CatchallClause"> </a><a id="2261" href="Relation.Binary.Construct.NonStrictToStrict.html#2261" class="CatchallClause Bound">y≤x</a> <a id="2265" class="Symbol">=</a> <a id="2267" href="Relation.Binary.Construct.NonStrictToStrict.html#2261" class="Bound">y≤x</a>
<a id="2271" class="Symbol">...</a> <a id="2275" class="Symbol">|</a> <a id="2277" href="Relation.Nullary.Decidable.Core.html#2142" class="InductiveConstructor">no</a>  <a id="2281" href="Relation.Binary.Construct.NonStrictToStrict.html#2281" class="Bound">x≉y</a>  <a id="2286" class="Symbol">|</a> <a id="2288" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="2293" href="Relation.Binary.Construct.NonStrictToStrict.html#2293" class="Bound">x≤y</a> <a id="2297" class="Symbol">=</a> <a id="2299" href="Relation.Nullary.Negation.Core.html#1860" class="Function">contradiction</a> <a id="2313" class="Symbol">(</a><a id="2314" href="Relation.Binary.Construct.NonStrictToStrict.html#2293" class="Bound">x≤y</a> <a id="2318" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2320" href="Relation.Binary.Construct.NonStrictToStrict.html#2281" class="Bound">x≉y</a><a id="2323" class="Symbol">)</a> <a id="2325" class="Bound">x≮y</a>

<a id="2330" class="Comment">------------------------------------------------------------------------</a>
<a id="2403" class="Comment">-- Relational properties</a>

<a id="&lt;-irrefl"></a><a id="2429" href="Relation.Binary.Construct.NonStrictToStrict.html#2429" class="Function">&lt;-irrefl</a> <a id="2438" class="Symbol">:</a> <a id="2440" href="Relation.Binary.Definitions.html#2405" class="Function">Irreflexive</a> <a id="2452" href="Relation.Binary.Construct.NonStrictToStrict.html#380" class="Bound Operator">_≈_</a> <a id="2456" href="Relation.Binary.Construct.NonStrictToStrict.html#1352" class="Function Operator">_&lt;_</a>
<a id="2460" href="Relation.Binary.Construct.NonStrictToStrict.html#2429" class="Function">&lt;-irrefl</a> <a id="2469" href="Relation.Binary.Construct.NonStrictToStrict.html#2469" class="Bound">x≈y</a> <a id="2473" class="Symbol">(_</a> <a id="2476" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2478" href="Relation.Binary.Construct.NonStrictToStrict.html#2478" class="Bound">x≉y</a><a id="2481" class="Symbol">)</a> <a id="2483" class="Symbol">=</a> <a id="2485" href="Relation.Binary.Construct.NonStrictToStrict.html#2478" class="Bound">x≉y</a> <a id="2489" href="Relation.Binary.Construct.NonStrictToStrict.html#2469" class="Bound">x≈y</a>

<a id="&lt;-trans"></a><a id="2494" href="Relation.Binary.Construct.NonStrictToStrict.html#2494" class="Function">&lt;-trans</a> <a id="2502" class="Symbol">:</a> <a id="2504" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a> <a id="2519" href="Relation.Binary.Construct.NonStrictToStrict.html#380" class="Bound Operator">_≈_</a> <a id="2523" href="Relation.Binary.Construct.NonStrictToStrict.html#397" class="Bound Operator">_≤_</a> <a id="2527" class="Symbol">→</a> <a id="2529" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="2540" href="Relation.Binary.Construct.NonStrictToStrict.html#1352" class="Function Operator">_&lt;_</a>
<a id="2544" href="Relation.Binary.Construct.NonStrictToStrict.html#2494" class="Function">&lt;-trans</a> <a id="2552" href="Relation.Binary.Construct.NonStrictToStrict.html#2552" class="Bound">po</a> <a id="2555" class="Symbol">(</a><a id="2556" href="Relation.Binary.Construct.NonStrictToStrict.html#2556" class="Bound">x≤y</a> <a id="2560" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2562" href="Relation.Binary.Construct.NonStrictToStrict.html#2562" class="Bound">x≉y</a><a id="2565" class="Symbol">)</a> <a id="2567" class="Symbol">(</a><a id="2568" href="Relation.Binary.Construct.NonStrictToStrict.html#2568" class="Bound">y≤z</a> <a id="2572" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2574" href="Relation.Binary.Construct.NonStrictToStrict.html#2574" class="Bound">y≉z</a><a id="2577" class="Symbol">)</a> <a id="2579" class="Symbol">=</a>
  <a id="2583" class="Symbol">(</a><a id="2584" href="Relation.Binary.Structures.html#2434" class="Function">trans</a> <a id="2590" href="Relation.Binary.Construct.NonStrictToStrict.html#2556" class="Bound">x≤y</a> <a id="2594" href="Relation.Binary.Construct.NonStrictToStrict.html#2568" class="Bound">y≤z</a> <a id="2598" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2600" href="Relation.Binary.Construct.NonStrictToStrict.html#2562" class="Bound">x≉y</a> <a id="2604" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2606" href="Relation.Binary.Structures.html#4110" class="Function">antisym</a> <a id="2614" href="Relation.Binary.Construct.NonStrictToStrict.html#2556" class="Bound">x≤y</a> <a id="2618" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2620" href="Relation.Binary.Structures.html#2434" class="Function">trans</a> <a id="2626" href="Relation.Binary.Construct.NonStrictToStrict.html#2568" class="Bound">y≤z</a> <a id="2630" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2632" href="Relation.Binary.Structures.html#2404" class="Function">reflexive</a> <a id="2642" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2644" href="Relation.Binary.Structures.html#1667" class="Function">Eq.sym</a><a id="2650" class="Symbol">)</a>
  <a id="2654" class="Keyword">where</a> <a id="2660" class="Keyword">open</a> <a id="2665" href="Relation.Binary.Structures.html#4009" class="Module">IsPartialOrder</a> <a id="2680" href="Relation.Binary.Construct.NonStrictToStrict.html#2552" class="Bound">po</a>

<a id="&lt;-≤-trans"></a><a id="2684" href="Relation.Binary.Construct.NonStrictToStrict.html#2684" class="Function">&lt;-≤-trans</a> <a id="2694" class="Symbol">:</a> <a id="2696" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="2706" href="Relation.Binary.Construct.NonStrictToStrict.html#380" class="Bound Operator">_≈_</a> <a id="2710" class="Symbol">→</a> <a id="2712" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="2723" href="Relation.Binary.Construct.NonStrictToStrict.html#397" class="Bound Operator">_≤_</a> <a id="2727" class="Symbol">→</a> <a id="2729" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a> <a id="2743" href="Relation.Binary.Construct.NonStrictToStrict.html#380" class="Bound Operator">_≈_</a> <a id="2747" href="Relation.Binary.Construct.NonStrictToStrict.html#397" class="Bound Operator">_≤_</a> <a id="2751" class="Symbol">→</a>
           <a id="2764" href="Relation.Binary.Construct.NonStrictToStrict.html#397" class="Bound Operator">_≤_</a> <a id="2768" href="Relation.Binary.Definitions.html#5433" class="Function Operator">Respectsʳ</a> <a id="2778" href="Relation.Binary.Construct.NonStrictToStrict.html#380" class="Bound Operator">_≈_</a> <a id="2782" class="Symbol">→</a> <a id="2784" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a> <a id="2790" href="Relation.Binary.Construct.NonStrictToStrict.html#1352" class="Function Operator">_&lt;_</a> <a id="2794" href="Relation.Binary.Construct.NonStrictToStrict.html#397" class="Bound Operator">_≤_</a> <a id="2798" href="Relation.Binary.Construct.NonStrictToStrict.html#1352" class="Function Operator">_&lt;_</a>
<a id="2802" href="Relation.Binary.Construct.NonStrictToStrict.html#2684" class="Function">&lt;-≤-trans</a> <a id="2812" href="Relation.Binary.Construct.NonStrictToStrict.html#2812" class="Bound">sym</a> <a id="2816" href="Relation.Binary.Construct.NonStrictToStrict.html#2816" class="Bound">trans</a> <a id="2822" href="Relation.Binary.Construct.NonStrictToStrict.html#2822" class="Bound">antisym</a> <a id="2830" href="Relation.Binary.Construct.NonStrictToStrict.html#2830" class="Bound">respʳ</a> <a id="2836" class="Symbol">(</a><a id="2837" href="Relation.Binary.Construct.NonStrictToStrict.html#2837" class="Bound">x≤y</a> <a id="2841" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2843" href="Relation.Binary.Construct.NonStrictToStrict.html#2843" class="Bound">x≉y</a><a id="2846" class="Symbol">)</a> <a id="2848" href="Relation.Binary.Construct.NonStrictToStrict.html#2848" class="Bound">y≤z</a> <a id="2852" class="Symbol">=</a>
  <a id="2856" href="Relation.Binary.Construct.NonStrictToStrict.html#2816" class="Bound">trans</a> <a id="2862" href="Relation.Binary.Construct.NonStrictToStrict.html#2837" class="Bound">x≤y</a> <a id="2866" href="Relation.Binary.Construct.NonStrictToStrict.html#2848" class="Bound">y≤z</a> <a id="2870" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2872" class="Symbol">(λ</a> <a id="2875" href="Relation.Binary.Construct.NonStrictToStrict.html#2875" class="Bound">x≈z</a> <a id="2879" class="Symbol">→</a> <a id="2881" href="Relation.Binary.Construct.NonStrictToStrict.html#2843" class="Bound">x≉y</a> <a id="2885" class="Symbol">(</a><a id="2886" href="Relation.Binary.Construct.NonStrictToStrict.html#2822" class="Bound">antisym</a> <a id="2894" href="Relation.Binary.Construct.NonStrictToStrict.html#2837" class="Bound">x≤y</a> <a id="2898" class="Symbol">(</a><a id="2899" href="Relation.Binary.Construct.NonStrictToStrict.html#2830" class="Bound">respʳ</a> <a id="2905" class="Symbol">(</a><a id="2906" href="Relation.Binary.Construct.NonStrictToStrict.html#2812" class="Bound">sym</a> <a id="2910" href="Relation.Binary.Construct.NonStrictToStrict.html#2875" class="Bound">x≈z</a><a id="2913" class="Symbol">)</a> <a id="2915" href="Relation.Binary.Construct.NonStrictToStrict.html#2848" class="Bound">y≤z</a><a id="2918" class="Symbol">)))</a>

<a id="≤-&lt;-trans"></a><a id="2923" href="Relation.Binary.Construct.NonStrictToStrict.html#2923" class="Function">≤-&lt;-trans</a> <a id="2933" class="Symbol">:</a> <a id="2935" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="2946" href="Relation.Binary.Construct.NonStrictToStrict.html#397" class="Bound Operator">_≤_</a> <a id="2950" class="Symbol">→</a> <a id="2952" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a> <a id="2966" href="Relation.Binary.Construct.NonStrictToStrict.html#380" class="Bound Operator">_≈_</a> <a id="2970" href="Relation.Binary.Construct.NonStrictToStrict.html#397" class="Bound Operator">_≤_</a> <a id="2974" class="Symbol">→</a>
           <a id="2987" href="Relation.Binary.Construct.NonStrictToStrict.html#397" class="Bound Operator">_≤_</a> <a id="2991" href="Relation.Binary.Definitions.html#5598" class="Function Operator">Respectsˡ</a> <a id="3001" href="Relation.Binary.Construct.NonStrictToStrict.html#380" class="Bound Operator">_≈_</a> <a id="3005" class="Symbol">→</a> <a id="3007" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a> <a id="3013" href="Relation.Binary.Construct.NonStrictToStrict.html#397" class="Bound Operator">_≤_</a> <a id="3017" href="Relation.Binary.Construct.NonStrictToStrict.html#1352" class="Function Operator">_&lt;_</a> <a id="3021" href="Relation.Binary.Construct.NonStrictToStrict.html#1352" class="Function Operator">_&lt;_</a>
<a id="3025" href="Relation.Binary.Construct.NonStrictToStrict.html#2923" class="Function">≤-&lt;-trans</a> <a id="3035" href="Relation.Binary.Construct.NonStrictToStrict.html#3035" class="Bound">trans</a> <a id="3041" href="Relation.Binary.Construct.NonStrictToStrict.html#3041" class="Bound">antisym</a> <a id="3049" href="Relation.Binary.Construct.NonStrictToStrict.html#3049" class="Bound">respʳ</a> <a id="3055" href="Relation.Binary.Construct.NonStrictToStrict.html#3055" class="Bound">x≤y</a> <a id="3059" class="Symbol">(</a><a id="3060" href="Relation.Binary.Construct.NonStrictToStrict.html#3060" class="Bound">y≤z</a> <a id="3064" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3066" href="Relation.Binary.Construct.NonStrictToStrict.html#3066" class="Bound">y≉z</a><a id="3069" class="Symbol">)</a> <a id="3071" class="Symbol">=</a>
  <a id="3075" href="Relation.Binary.Construct.NonStrictToStrict.html#3035" class="Bound">trans</a> <a id="3081" href="Relation.Binary.Construct.NonStrictToStrict.html#3055" class="Bound">x≤y</a> <a id="3085" href="Relation.Binary.Construct.NonStrictToStrict.html#3060" class="Bound">y≤z</a> <a id="3089" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3091" class="Symbol">(λ</a> <a id="3094" href="Relation.Binary.Construct.NonStrictToStrict.html#3094" class="Bound">x≈z</a> <a id="3098" class="Symbol">→</a> <a id="3100" href="Relation.Binary.Construct.NonStrictToStrict.html#3066" class="Bound">y≉z</a> <a id="3104" class="Symbol">(</a><a id="3105" href="Relation.Binary.Construct.NonStrictToStrict.html#3041" class="Bound">antisym</a> <a id="3113" href="Relation.Binary.Construct.NonStrictToStrict.html#3060" class="Bound">y≤z</a> <a id="3117" class="Symbol">(</a><a id="3118" href="Relation.Binary.Construct.NonStrictToStrict.html#3049" class="Bound">respʳ</a> <a id="3124" href="Relation.Binary.Construct.NonStrictToStrict.html#3094" class="Bound">x≈z</a> <a id="3128" href="Relation.Binary.Construct.NonStrictToStrict.html#3055" class="Bound">x≤y</a><a id="3131" class="Symbol">)))</a>

<a id="&lt;-asym"></a><a id="3136" href="Relation.Binary.Construct.NonStrictToStrict.html#3136" class="Function">&lt;-asym</a> <a id="3143" class="Symbol">:</a> <a id="3145" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a> <a id="3159" href="Relation.Binary.Construct.NonStrictToStrict.html#380" class="Bound Operator">_≈_</a> <a id="3163" href="Relation.Binary.Construct.NonStrictToStrict.html#397" class="Bound Operator">_≤_</a> <a id="3167" class="Symbol">→</a> <a id="3169" href="Relation.Binary.Definitions.html#2517" class="Function">Asymmetric</a> <a id="3180" href="Relation.Binary.Construct.NonStrictToStrict.html#1352" class="Function Operator">_&lt;_</a>
<a id="3184" href="Relation.Binary.Construct.NonStrictToStrict.html#3136" class="Function">&lt;-asym</a> <a id="3191" href="Relation.Binary.Construct.NonStrictToStrict.html#3191" class="Bound">antisym</a> <a id="3199" class="Symbol">(</a><a id="3200" href="Relation.Binary.Construct.NonStrictToStrict.html#3200" class="Bound">x≤y</a> <a id="3204" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3206" href="Relation.Binary.Construct.NonStrictToStrict.html#3206" class="Bound">x≉y</a><a id="3209" class="Symbol">)</a> <a id="3211" class="Symbol">(</a><a id="3212" href="Relation.Binary.Construct.NonStrictToStrict.html#3212" class="Bound">y≤x</a> <a id="3216" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3218" class="Symbol">_)</a> <a id="3221" class="Symbol">=</a> <a id="3223" href="Relation.Binary.Construct.NonStrictToStrict.html#3206" class="Bound">x≉y</a> <a id="3227" class="Symbol">(</a><a id="3228" href="Relation.Binary.Construct.NonStrictToStrict.html#3191" class="Bound">antisym</a> <a id="3236" href="Relation.Binary.Construct.NonStrictToStrict.html#3200" class="Bound">x≤y</a> <a id="3240" href="Relation.Binary.Construct.NonStrictToStrict.html#3212" class="Bound">y≤x</a><a id="3243" class="Symbol">)</a>

<a id="&lt;-respˡ-≈"></a><a id="3246" href="Relation.Binary.Construct.NonStrictToStrict.html#3246" class="Function">&lt;-respˡ-≈</a> <a id="3256" class="Symbol">:</a> <a id="3258" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="3269" href="Relation.Binary.Construct.NonStrictToStrict.html#380" class="Bound Operator">_≈_</a> <a id="3273" class="Symbol">→</a> <a id="3275" href="Relation.Binary.Construct.NonStrictToStrict.html#397" class="Bound Operator">_≤_</a> <a id="3279" href="Relation.Binary.Definitions.html#5598" class="Function Operator">Respectsˡ</a> <a id="3289" href="Relation.Binary.Construct.NonStrictToStrict.html#380" class="Bound Operator">_≈_</a> <a id="3293" class="Symbol">→</a> <a id="3295" href="Relation.Binary.Construct.NonStrictToStrict.html#1352" class="Function Operator">_&lt;_</a> <a id="3299" href="Relation.Binary.Definitions.html#5598" class="Function Operator">Respectsˡ</a> <a id="3309" href="Relation.Binary.Construct.NonStrictToStrict.html#380" class="Bound Operator">_≈_</a>
<a id="3313" href="Relation.Binary.Construct.NonStrictToStrict.html#3246" class="Function">&lt;-respˡ-≈</a> <a id="3323" href="Relation.Binary.Construct.NonStrictToStrict.html#3323" class="Bound">trans</a> <a id="3329" href="Relation.Binary.Construct.NonStrictToStrict.html#3329" class="Bound">respˡ</a> <a id="3335" href="Relation.Binary.Construct.NonStrictToStrict.html#3335" class="Bound">y≈z</a> <a id="3339" class="Symbol">(</a><a id="3340" href="Relation.Binary.Construct.NonStrictToStrict.html#3340" class="Bound">y≤x</a> <a id="3344" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3346" href="Relation.Binary.Construct.NonStrictToStrict.html#3346" class="Bound">y≉x</a><a id="3349" class="Symbol">)</a> <a id="3351" class="Symbol">=</a>
  <a id="3355" href="Relation.Binary.Construct.NonStrictToStrict.html#3329" class="Bound">respˡ</a> <a id="3361" href="Relation.Binary.Construct.NonStrictToStrict.html#3335" class="Bound">y≈z</a> <a id="3365" href="Relation.Binary.Construct.NonStrictToStrict.html#3340" class="Bound">y≤x</a> <a id="3369" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3371" href="Relation.Binary.Construct.NonStrictToStrict.html#3346" class="Bound">y≉x</a> <a id="3375" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="3377" href="Relation.Binary.Construct.NonStrictToStrict.html#3323" class="Bound">trans</a> <a id="3383" href="Relation.Binary.Construct.NonStrictToStrict.html#3335" class="Bound">y≈z</a>

<a id="&lt;-respʳ-≈"></a><a id="3388" href="Relation.Binary.Construct.NonStrictToStrict.html#3388" class="Function">&lt;-respʳ-≈</a> <a id="3398" class="Symbol">:</a> <a id="3400" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="3410" href="Relation.Binary.Construct.NonStrictToStrict.html#380" class="Bound Operator">_≈_</a> <a id="3414" class="Symbol">→</a> <a id="3416" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="3427" href="Relation.Binary.Construct.NonStrictToStrict.html#380" class="Bound Operator">_≈_</a> <a id="3431" class="Symbol">→</a>
            <a id="3445" href="Relation.Binary.Construct.NonStrictToStrict.html#397" class="Bound Operator">_≤_</a> <a id="3449" href="Relation.Binary.Definitions.html#5433" class="Function Operator">Respectsʳ</a> <a id="3459" href="Relation.Binary.Construct.NonStrictToStrict.html#380" class="Bound Operator">_≈_</a> <a id="3463" class="Symbol">→</a> <a id="3465" href="Relation.Binary.Construct.NonStrictToStrict.html#1352" class="Function Operator">_&lt;_</a> <a id="3469" href="Relation.Binary.Definitions.html#5433" class="Function Operator">Respectsʳ</a> <a id="3479" href="Relation.Binary.Construct.NonStrictToStrict.html#380" class="Bound Operator">_≈_</a>
<a id="3483" href="Relation.Binary.Construct.NonStrictToStrict.html#3388" class="Function">&lt;-respʳ-≈</a> <a id="3493" href="Relation.Binary.Construct.NonStrictToStrict.html#3493" class="Bound">sym</a> <a id="3497" href="Relation.Binary.Construct.NonStrictToStrict.html#3497" class="Bound">trans</a> <a id="3503" href="Relation.Binary.Construct.NonStrictToStrict.html#3503" class="Bound">respʳ</a> <a id="3509" href="Relation.Binary.Construct.NonStrictToStrict.html#3509" class="Bound">y≈z</a> <a id="3513" class="Symbol">(</a><a id="3514" href="Relation.Binary.Construct.NonStrictToStrict.html#3514" class="Bound">x≤y</a> <a id="3518" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3520" href="Relation.Binary.Construct.NonStrictToStrict.html#3520" class="Bound">x≉y</a><a id="3523" class="Symbol">)</a> <a id="3525" class="Symbol">=</a>
  <a id="3529" class="Symbol">(</a><a id="3530" href="Relation.Binary.Construct.NonStrictToStrict.html#3503" class="Bound">respʳ</a> <a id="3536" href="Relation.Binary.Construct.NonStrictToStrict.html#3509" class="Bound">y≈z</a> <a id="3540" href="Relation.Binary.Construct.NonStrictToStrict.html#3514" class="Bound">x≤y</a><a id="3543" class="Symbol">)</a> <a id="3545" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3547" class="Symbol">λ</a> <a id="3549" href="Relation.Binary.Construct.NonStrictToStrict.html#3549" class="Bound">x≈z</a> <a id="3553" class="Symbol">→</a> <a id="3555" href="Relation.Binary.Construct.NonStrictToStrict.html#3520" class="Bound">x≉y</a> <a id="3559" class="Symbol">(</a><a id="3560" href="Relation.Binary.Construct.NonStrictToStrict.html#3497" class="Bound">trans</a> <a id="3566" href="Relation.Binary.Construct.NonStrictToStrict.html#3549" class="Bound">x≈z</a> <a id="3570" class="Symbol">(</a><a id="3571" href="Relation.Binary.Construct.NonStrictToStrict.html#3493" class="Bound">sym</a> <a id="3575" href="Relation.Binary.Construct.NonStrictToStrict.html#3509" class="Bound">y≈z</a><a id="3578" class="Symbol">))</a>

<a id="&lt;-resp-≈"></a><a id="3582" href="Relation.Binary.Construct.NonStrictToStrict.html#3582" class="Function">&lt;-resp-≈</a> <a id="3591" class="Symbol">:</a> <a id="3593" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a> <a id="3607" href="Relation.Binary.Construct.NonStrictToStrict.html#380" class="Bound Operator">_≈_</a> <a id="3611" class="Symbol">→</a> <a id="3613" href="Relation.Binary.Construct.NonStrictToStrict.html#397" class="Bound Operator">_≤_</a> <a id="3617" href="Relation.Binary.Definitions.html#5761" class="Function Operator">Respects₂</a> <a id="3627" href="Relation.Binary.Construct.NonStrictToStrict.html#380" class="Bound Operator">_≈_</a> <a id="3631" class="Symbol">→</a> <a id="3633" href="Relation.Binary.Construct.NonStrictToStrict.html#1352" class="Function Operator">_&lt;_</a> <a id="3637" href="Relation.Binary.Definitions.html#5761" class="Function Operator">Respects₂</a> <a id="3647" href="Relation.Binary.Construct.NonStrictToStrict.html#380" class="Bound Operator">_≈_</a>
<a id="3651" href="Relation.Binary.Construct.NonStrictToStrict.html#3582" class="Function">&lt;-resp-≈</a> <a id="3660" href="Relation.Binary.Construct.NonStrictToStrict.html#3660" class="Bound">eq</a> <a id="3663" class="Symbol">(</a><a id="3664" href="Relation.Binary.Construct.NonStrictToStrict.html#3664" class="Bound">respʳ</a> <a id="3670" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3672" href="Relation.Binary.Construct.NonStrictToStrict.html#3672" class="Bound">respˡ</a><a id="3677" class="Symbol">)</a> <a id="3679" class="Symbol">=</a>
  <a id="3683" href="Relation.Binary.Construct.NonStrictToStrict.html#3388" class="Function">&lt;-respʳ-≈</a> <a id="3693" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="3697" href="Relation.Binary.Structures.html#1693" class="Function">trans</a> <a id="3703" href="Relation.Binary.Construct.NonStrictToStrict.html#3664" class="Bound">respʳ</a> <a id="3709" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3711" href="Relation.Binary.Construct.NonStrictToStrict.html#3246" class="Function">&lt;-respˡ-≈</a> <a id="3721" href="Relation.Binary.Structures.html#1693" class="Function">trans</a> <a id="3727" href="Relation.Binary.Construct.NonStrictToStrict.html#3672" class="Bound">respˡ</a>
  <a id="3735" class="Keyword">where</a> <a id="3741" class="Keyword">open</a> <a id="3746" href="Relation.Binary.Structures.html#1595" class="Module">IsEquivalence</a> <a id="3760" href="Relation.Binary.Construct.NonStrictToStrict.html#3660" class="Bound">eq</a>

<a id="&lt;-trichotomous"></a><a id="3764" href="Relation.Binary.Construct.NonStrictToStrict.html#3764" class="Function">&lt;-trichotomous</a> <a id="3779" class="Symbol">:</a> <a id="3781" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="3791" href="Relation.Binary.Construct.NonStrictToStrict.html#380" class="Bound Operator">_≈_</a> <a id="3795" class="Symbol">→</a> <a id="3797" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="3807" href="Relation.Binary.Construct.NonStrictToStrict.html#380" class="Bound Operator">_≈_</a> <a id="3811" class="Symbol">→</a>
                 <a id="3830" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a> <a id="3844" href="Relation.Binary.Construct.NonStrictToStrict.html#380" class="Bound Operator">_≈_</a> <a id="3848" href="Relation.Binary.Construct.NonStrictToStrict.html#397" class="Bound Operator">_≤_</a> <a id="3852" class="Symbol">→</a> <a id="3854" href="Relation.Binary.Definitions.html#2837" class="Function">Total</a> <a id="3860" href="Relation.Binary.Construct.NonStrictToStrict.html#397" class="Bound Operator">_≤_</a> <a id="3864" class="Symbol">→</a>
                 <a id="3883" href="Relation.Binary.Definitions.html#3208" class="Function">Trichotomous</a> <a id="3896" href="Relation.Binary.Construct.NonStrictToStrict.html#380" class="Bound Operator">_≈_</a> <a id="3900" href="Relation.Binary.Construct.NonStrictToStrict.html#1352" class="Function Operator">_&lt;_</a>
<a id="3904" href="Relation.Binary.Construct.NonStrictToStrict.html#3764" class="Function">&lt;-trichotomous</a> <a id="3919" href="Relation.Binary.Construct.NonStrictToStrict.html#3919" class="Bound">≈-sym</a> <a id="3925" href="Relation.Binary.Construct.NonStrictToStrict.html#3925" class="Bound Operator">_≟_</a> <a id="3929" href="Relation.Binary.Construct.NonStrictToStrict.html#3929" class="Bound">antisym</a> <a id="3937" href="Relation.Binary.Construct.NonStrictToStrict.html#3937" class="Bound">total</a> <a id="3943" href="Relation.Binary.Construct.NonStrictToStrict.html#3943" class="Bound">x</a> <a id="3945" href="Relation.Binary.Construct.NonStrictToStrict.html#3945" class="Bound">y</a> <a id="3947" class="Keyword">with</a> <a id="3952" href="Relation.Binary.Construct.NonStrictToStrict.html#3943" class="Bound">x</a> <a id="3954" href="Relation.Binary.Construct.NonStrictToStrict.html#3925" class="Bound Operator">≟</a> <a id="3956" href="Relation.Binary.Construct.NonStrictToStrict.html#3945" class="Bound">y</a>
<a id="3958" class="Symbol">...</a> <a id="3962" class="Symbol">|</a> <a id="3964" href="Relation.Nullary.Decidable.Core.html#2105" class="InductiveConstructor">yes</a> <a id="3968" href="Relation.Binary.Construct.NonStrictToStrict.html#3968" class="Bound">x≈y</a> <a id="3972" class="Symbol">=</a> <a id="3974" href="Relation.Binary.Definitions.html#3085" class="InductiveConstructor">tri≈</a> <a id="3979" class="Symbol">(</a><a id="3980" href="Relation.Binary.Construct.NonStrictToStrict.html#2429" class="Function">&lt;-irrefl</a> <a id="3989" href="Relation.Binary.Construct.NonStrictToStrict.html#3968" class="Bound">x≈y</a><a id="3992" class="Symbol">)</a> <a id="3994" href="Relation.Binary.Construct.NonStrictToStrict.html#3968" class="Bound">x≈y</a> <a id="3998" class="Symbol">(</a><a id="3999" href="Relation.Binary.Construct.NonStrictToStrict.html#2429" class="Function">&lt;-irrefl</a> <a id="4008" class="Symbol">(</a><a id="4009" class="Bound">≈-sym</a> <a id="4015" href="Relation.Binary.Construct.NonStrictToStrict.html#3968" class="Bound">x≈y</a><a id="4018" class="Symbol">))</a>
<a id="4021" class="Symbol">...</a> <a id="4025" class="Symbol">|</a> <a id="4027" href="Relation.Nullary.Decidable.Core.html#2142" class="InductiveConstructor">no</a>  <a id="4031" href="Relation.Binary.Construct.NonStrictToStrict.html#4031" class="Bound">x≉y</a> <a id="4035" class="Keyword">with</a> <a id="4040" class="Bound">total</a> <a id="4046" class="Bound">x</a> <a id="4048" class="Bound">y</a>
<a id="4050" class="Symbol">...</a>   <a id="4056" class="Symbol">|</a> <a id="4058" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="4063" href="Relation.Binary.Construct.NonStrictToStrict.html#4063" class="Bound">x≤y</a> <a id="4067" class="Symbol">=</a> <a id="4069" href="Relation.Binary.Definitions.html#3031" class="InductiveConstructor">tri&lt;</a> <a id="4074" class="Symbol">(</a><a id="4075" href="Relation.Binary.Construct.NonStrictToStrict.html#4063" class="Bound">x≤y</a> <a id="4079" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4081" class="Bound">x≉y</a><a id="4084" class="Symbol">)</a> <a id="4086" class="Bound">x≉y</a> <a id="4090" class="Symbol">(</a><a id="4091" class="Bound">x≉y</a> <a id="4095" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="4097" class="Bound">antisym</a> <a id="4105" href="Relation.Binary.Construct.NonStrictToStrict.html#4063" class="Bound">x≤y</a> <a id="4109" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="4111" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="4116" class="Symbol">)</a>
<a id="4118" class="Symbol">...</a>   <a id="4124" class="Symbol">|</a> <a id="4126" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="4131" href="Relation.Binary.Construct.NonStrictToStrict.html#4131" class="Bound">y≤x</a> <a id="4135" class="Symbol">=</a> <a id="4137" href="Relation.Binary.Definitions.html#3139" class="InductiveConstructor">tri&gt;</a> <a id="4142" class="Symbol">(</a><a id="4143" class="Bound">x≉y</a> <a id="4147" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="4149" href="Function.Base.html#1657" class="Function">flip</a> <a id="4154" class="Bound">antisym</a> <a id="4162" href="Relation.Binary.Construct.NonStrictToStrict.html#4131" class="Bound">y≤x</a> <a id="4166" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="4168" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="4173" class="Symbol">)</a> <a id="4175" class="Bound">x≉y</a> <a id="4179" class="Symbol">(</a><a id="4180" href="Relation.Binary.Construct.NonStrictToStrict.html#4131" class="Bound">y≤x</a> <a id="4184" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4186" class="Bound">x≉y</a> <a id="4190" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="4192" class="Bound">≈-sym</a><a id="4197" class="Symbol">)</a>

<a id="&lt;-decidable"></a><a id="4200" href="Relation.Binary.Construct.NonStrictToStrict.html#4200" class="Function">&lt;-decidable</a> <a id="4212" class="Symbol">:</a> <a id="4214" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="4224" href="Relation.Binary.Construct.NonStrictToStrict.html#380" class="Bound Operator">_≈_</a> <a id="4228" class="Symbol">→</a> <a id="4230" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="4240" href="Relation.Binary.Construct.NonStrictToStrict.html#397" class="Bound Operator">_≤_</a> <a id="4244" class="Symbol">→</a> <a id="4246" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="4256" href="Relation.Binary.Construct.NonStrictToStrict.html#1352" class="Function Operator">_&lt;_</a>
<a id="4260" href="Relation.Binary.Construct.NonStrictToStrict.html#4200" class="Function">&lt;-decidable</a> <a id="4272" href="Relation.Binary.Construct.NonStrictToStrict.html#4272" class="Bound Operator">_≟_</a> <a id="4276" href="Relation.Binary.Construct.NonStrictToStrict.html#4276" class="Bound Operator">_≤?_</a> <a id="4281" href="Relation.Binary.Construct.NonStrictToStrict.html#4281" class="Bound">x</a> <a id="4283" href="Relation.Binary.Construct.NonStrictToStrict.html#4283" class="Bound">y</a> <a id="4285" class="Symbol">=</a> <a id="4287" href="Relation.Binary.Construct.NonStrictToStrict.html#4281" class="Bound">x</a> <a id="4289" href="Relation.Binary.Construct.NonStrictToStrict.html#4276" class="Bound Operator">≤?</a> <a id="4292" href="Relation.Binary.Construct.NonStrictToStrict.html#4283" class="Bound">y</a> <a id="4294" href="Relation.Nullary.Decidable.Core.html#3420" class="Function Operator">×?</a> <a id="4297" href="Relation.Nullary.Decidable.Core.html#3274" class="Function">¬?</a> <a id="4300" class="Symbol">(</a><a id="4301" href="Relation.Binary.Construct.NonStrictToStrict.html#4281" class="Bound">x</a> <a id="4303" href="Relation.Binary.Construct.NonStrictToStrict.html#4272" class="Bound Operator">≟</a> <a id="4305" href="Relation.Binary.Construct.NonStrictToStrict.html#4283" class="Bound">y</a><a id="4306" class="Symbol">)</a>

<a id="4309" class="Comment">------------------------------------------------------------------------</a>
<a id="4382" class="Comment">-- Structures</a>

<a id="&lt;-isStrictPartialOrder"></a><a id="4397" href="Relation.Binary.Construct.NonStrictToStrict.html#4397" class="Function">&lt;-isStrictPartialOrder</a> <a id="4420" class="Symbol">:</a> <a id="4422" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a> <a id="4437" href="Relation.Binary.Construct.NonStrictToStrict.html#380" class="Bound Operator">_≈_</a> <a id="4441" href="Relation.Binary.Construct.NonStrictToStrict.html#397" class="Bound Operator">_≤_</a> <a id="4445" class="Symbol">→</a>
                         <a id="4472" href="Relation.Binary.Structures.html#4767" class="Record">IsStrictPartialOrder</a> <a id="4493" href="Relation.Binary.Construct.NonStrictToStrict.html#380" class="Bound Operator">_≈_</a> <a id="4497" href="Relation.Binary.Construct.NonStrictToStrict.html#1352" class="Function Operator">_&lt;_</a>
<a id="4501" href="Relation.Binary.Construct.NonStrictToStrict.html#4397" class="Function">&lt;-isStrictPartialOrder</a> <a id="4524" href="Relation.Binary.Construct.NonStrictToStrict.html#4524" class="Bound">po</a> <a id="4527" class="Symbol">=</a> <a id="4529" class="Keyword">record</a>
  <a id="4538" class="Symbol">{</a> <a id="4540" href="Relation.Binary.Structures.html#4842" class="Field">isEquivalence</a> <a id="4554" class="Symbol">=</a> <a id="4556" href="Relation.Binary.Structures.html#2301" class="Function">isEquivalence</a>
  <a id="4572" class="Symbol">;</a> <a id="4574" href="Relation.Binary.Structures.html#4876" class="Field">irrefl</a>        <a id="4588" class="Symbol">=</a> <a id="4590" href="Relation.Binary.Construct.NonStrictToStrict.html#2429" class="Function">&lt;-irrefl</a>
  <a id="4601" class="Symbol">;</a> <a id="4603" href="Relation.Binary.Structures.html#4916" class="Field">trans</a>         <a id="4617" class="Symbol">=</a> <a id="4619" href="Relation.Binary.Construct.NonStrictToStrict.html#2494" class="Function">&lt;-trans</a> <a id="4627" href="Relation.Binary.Construct.NonStrictToStrict.html#4524" class="Bound">po</a>
  <a id="4632" class="Symbol">;</a> <a id="4634" href="Relation.Binary.Structures.html#4951" class="Field">&lt;-resp-≈</a>      <a id="4648" class="Symbol">=</a> <a id="4650" href="Relation.Binary.Construct.NonStrictToStrict.html#3582" class="Function">&lt;-resp-≈</a> <a id="4659" href="Relation.Binary.Structures.html#2301" class="Function">isEquivalence</a> <a id="4673" href="Relation.Binary.Structures.html#4272" class="Function">≤-resp-≈</a>
  <a id="4684" class="Symbol">}</a> <a id="4686" class="Keyword">where</a> <a id="4692" class="Keyword">open</a> <a id="4697" href="Relation.Binary.Structures.html#4009" class="Module">IsPartialOrder</a> <a id="4712" href="Relation.Binary.Construct.NonStrictToStrict.html#4524" class="Bound">po</a>

<a id="&lt;-isDecStrictPartialOrder"></a><a id="4716" href="Relation.Binary.Construct.NonStrictToStrict.html#4716" class="Function">&lt;-isDecStrictPartialOrder</a> <a id="4742" class="Symbol">:</a> <a id="4744" href="Relation.Binary.Structures.html#4296" class="Record">IsDecPartialOrder</a> <a id="4762" href="Relation.Binary.Construct.NonStrictToStrict.html#380" class="Bound Operator">_≈_</a> <a id="4766" href="Relation.Binary.Construct.NonStrictToStrict.html#397" class="Bound Operator">_≤_</a> <a id="4770" class="Symbol">→</a>
                            <a id="4800" href="Relation.Binary.Structures.html#5251" class="Record">IsDecStrictPartialOrder</a> <a id="4824" href="Relation.Binary.Construct.NonStrictToStrict.html#380" class="Bound Operator">_≈_</a> <a id="4828" href="Relation.Binary.Construct.NonStrictToStrict.html#1352" class="Function Operator">_&lt;_</a>
<a id="4832" href="Relation.Binary.Construct.NonStrictToStrict.html#4716" class="Function">&lt;-isDecStrictPartialOrder</a> <a id="4858" href="Relation.Binary.Construct.NonStrictToStrict.html#4858" class="Bound">dpo</a> <a id="4862" class="Symbol">=</a> <a id="4864" class="Keyword">record</a>
  <a id="4873" class="Symbol">{</a> <a id="4875" href="Relation.Binary.Structures.html#5348" class="Field">isStrictPartialOrder</a> <a id="4896" class="Symbol">=</a> <a id="4898" href="Relation.Binary.Construct.NonStrictToStrict.html#4397" class="Function">&lt;-isStrictPartialOrder</a> <a id="4921" href="Relation.Binary.Structures.html#4387" class="Field">isPartialOrder</a>
  <a id="4938" class="Symbol">;</a> <a id="4940" href="Relation.Binary.Structures.html#5400" class="Field Operator">_≟_</a> <a id="4944" class="Symbol">=</a> <a id="4946" href="Relation.Binary.Structures.html#4427" class="Field Operator">_≟_</a>
  <a id="4952" class="Symbol">;</a> <a id="4954" href="Relation.Binary.Structures.html#5441" class="Field Operator">_&lt;?_</a> <a id="4959" class="Symbol">=</a> <a id="4961" href="Relation.Binary.Construct.NonStrictToStrict.html#4200" class="Function">&lt;-decidable</a> <a id="4973" href="Relation.Binary.Structures.html#4427" class="Field Operator">_≟_</a> <a id="4977" href="Relation.Binary.Structures.html#4462" class="Field Operator">_≤?_</a>
  <a id="4984" class="Symbol">}</a> <a id="4986" class="Keyword">where</a> <a id="4992" class="Keyword">open</a> <a id="4997" href="Relation.Binary.Structures.html#4296" class="Module">IsDecPartialOrder</a> <a id="5015" href="Relation.Binary.Construct.NonStrictToStrict.html#4858" class="Bound">dpo</a>

<a id="&lt;-isStrictTotalOrder₁"></a><a id="5020" href="Relation.Binary.Construct.NonStrictToStrict.html#5020" class="Function">&lt;-isStrictTotalOrder₁</a> <a id="5042" class="Symbol">:</a> <a id="5044" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="5054" href="Relation.Binary.Construct.NonStrictToStrict.html#380" class="Bound Operator">_≈_</a> <a id="5058" class="Symbol">→</a> <a id="5060" href="Relation.Binary.Structures.html#5977" class="Record">IsTotalOrder</a> <a id="5073" href="Relation.Binary.Construct.NonStrictToStrict.html#380" class="Bound Operator">_≈_</a> <a id="5077" href="Relation.Binary.Construct.NonStrictToStrict.html#397" class="Bound Operator">_≤_</a> <a id="5081" class="Symbol">→</a>
                        <a id="5107" href="Relation.Binary.Structures.html#7073" class="Record">IsStrictTotalOrder</a> <a id="5126" href="Relation.Binary.Construct.NonStrictToStrict.html#380" class="Bound Operator">_≈_</a> <a id="5130" href="Relation.Binary.Construct.NonStrictToStrict.html#1352" class="Function Operator">_&lt;_</a>
<a id="5134" href="Relation.Binary.Construct.NonStrictToStrict.html#5020" class="Function">&lt;-isStrictTotalOrder₁</a> <a id="5156" href="Relation.Binary.Construct.NonStrictToStrict.html#5156" class="Bound">≟</a> <a id="5158" href="Relation.Binary.Construct.NonStrictToStrict.html#5158" class="Bound">tot</a> <a id="5162" class="Symbol">=</a> <a id="5164" class="Keyword">record</a>
  <a id="5173" class="Symbol">{</a> <a id="5175" href="Relation.Binary.Structures.html#7146" class="Field">isStrictPartialOrder</a> <a id="5196" class="Symbol">=</a> <a id="5198" href="Relation.Binary.Construct.NonStrictToStrict.html#4397" class="Function">&lt;-isStrictPartialOrder</a> <a id="5221" href="Relation.Binary.Structures.html#6044" class="Field">isPartialOrder</a>
  <a id="5238" class="Symbol">;</a> <a id="5240" href="Relation.Binary.Structures.html#7198" class="Field">compare</a>              <a id="5261" class="Symbol">=</a> <a id="5263" href="Relation.Binary.Construct.NonStrictToStrict.html#3764" class="Function">&lt;-trichotomous</a> <a id="5278" href="Relation.Binary.Structures.html#1667" class="Function">Eq.sym</a> <a id="5285" href="Relation.Binary.Construct.NonStrictToStrict.html#5156" class="Bound">≟</a> <a id="5287" href="Relation.Binary.Structures.html#4110" class="Function">antisym</a> <a id="5295" href="Relation.Binary.Structures.html#6084" class="Field">total</a>
  <a id="5303" class="Symbol">}</a> <a id="5305" class="Keyword">where</a> <a id="5311" class="Keyword">open</a> <a id="5316" href="Relation.Binary.Structures.html#5977" class="Module">IsTotalOrder</a> <a id="5329" href="Relation.Binary.Construct.NonStrictToStrict.html#5158" class="Bound">tot</a>

<a id="&lt;-isStrictTotalOrder₂"></a><a id="5334" href="Relation.Binary.Construct.NonStrictToStrict.html#5334" class="Function">&lt;-isStrictTotalOrder₂</a> <a id="5356" class="Symbol">:</a> <a id="5358" href="Relation.Binary.Structures.html#6294" class="Record">IsDecTotalOrder</a> <a id="5374" href="Relation.Binary.Construct.NonStrictToStrict.html#380" class="Bound Operator">_≈_</a> <a id="5378" href="Relation.Binary.Construct.NonStrictToStrict.html#397" class="Bound Operator">_≤_</a> <a id="5382" class="Symbol">→</a>
                        <a id="5408" href="Relation.Binary.Structures.html#7073" class="Record">IsStrictTotalOrder</a> <a id="5427" href="Relation.Binary.Construct.NonStrictToStrict.html#380" class="Bound Operator">_≈_</a> <a id="5431" href="Relation.Binary.Construct.NonStrictToStrict.html#1352" class="Function Operator">_&lt;_</a>
<a id="5435" href="Relation.Binary.Construct.NonStrictToStrict.html#5334" class="Function">&lt;-isStrictTotalOrder₂</a> <a id="5457" href="Relation.Binary.Construct.NonStrictToStrict.html#5457" class="Bound">dtot</a> <a id="5462" class="Symbol">=</a> <a id="5464" href="Relation.Binary.Construct.NonStrictToStrict.html#5020" class="Function">&lt;-isStrictTotalOrder₁</a> <a id="5486" href="Relation.Binary.Structures.html#6419" class="Field Operator">_≟_</a> <a id="5490" href="Relation.Binary.Structures.html#6383" class="Field">isTotalOrder</a>
  <a id="5505" class="Keyword">where</a> <a id="5511" class="Keyword">open</a> <a id="5516" href="Relation.Binary.Structures.html#6294" class="Module">IsDecTotalOrder</a> <a id="5532" href="Relation.Binary.Construct.NonStrictToStrict.html#5457" class="Bound">dtot</a>
</pre></body></html>

==> anc/html/Relation.Binary.Construct.On.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Binary.Construct.On</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Many properties which hold for `_∼_` also hold for `_∼_ on f`</a>
<a id="171" class="Comment">------------------------------------------------------------------------</a>

<a id="245" class="Symbol">{-#</a> <a id="249" class="Keyword">OPTIONS</a> <a id="257" class="Pragma">--cubical-compatible</a> <a id="278" class="Pragma">--safe</a> <a id="285" class="Symbol">#-}</a>

<a id="290" class="Keyword">module</a> <a id="297" href="Relation.Binary.Construct.On.html" class="Module">Relation.Binary.Construct.On</a> <a id="326" class="Keyword">where</a>

<a id="333" class="Keyword">open</a> <a id="338" class="Keyword">import</a> <a id="345" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="363" class="Keyword">using</a> <a id="369" class="Symbol">(</a><a id="370" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="373" class="Symbol">)</a>
<a id="375" class="Keyword">open</a> <a id="380" class="Keyword">import</a> <a id="387" href="Function.Base.html" class="Module">Function.Base</a> <a id="401" class="Keyword">using</a> <a id="407" class="Symbol">(</a><a id="408" href="Function.Base.html#6337" class="Function Operator">_on_</a><a id="412" class="Symbol">;</a> <a id="414" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="417" class="Symbol">)</a>
<a id="419" class="Keyword">open</a> <a id="424" class="Keyword">import</a> <a id="431" href="Induction.WellFounded.html" class="Module">Induction.WellFounded</a> <a id="453" class="Keyword">using</a> <a id="459" class="Symbol">(</a><a id="460" href="Induction.WellFounded.html#1793" class="Function">WellFounded</a><a id="471" class="Symbol">;</a> <a id="473" href="Induction.WellFounded.html#1545" class="Datatype">Acc</a><a id="476" class="Symbol">;</a> <a id="478" href="Induction.WellFounded.html#1607" class="InductiveConstructor">acc</a><a id="481" class="Symbol">)</a>
<a id="483" class="Keyword">open</a> <a id="488" class="Keyword">import</a> <a id="495" href="Level.html" class="Module">Level</a> <a id="501" class="Keyword">using</a> <a id="507" class="Symbol">(</a><a id="508" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="513" class="Symbol">)</a>
<a id="515" class="Keyword">open</a> <a id="520" class="Keyword">import</a> <a id="527" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="548" class="Keyword">using</a> <a id="554" class="Symbol">(</a><a id="555" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="558" class="Symbol">;</a> <a id="560" href="Relation.Binary.Core.html#1268" class="Function Operator">_⇒_</a><a id="563" class="Symbol">)</a>
<a id="565" class="Keyword">open</a> <a id="570" class="Keyword">import</a> <a id="577" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a>
  <a id="603" class="Keyword">using</a> <a id="609" class="Symbol">(</a><a id="610" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a><a id="618" class="Symbol">;</a> <a id="620" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="626" class="Symbol">;</a> <a id="628" href="Relation.Binary.Bundles.html#1703" class="Record">DecSetoid</a><a id="637" class="Symbol">;</a> <a id="639" href="Relation.Binary.Bundles.html#4449" class="Record">Poset</a><a id="644" class="Symbol">;</a> <a id="646" href="Relation.Binary.Bundles.html#5172" class="Record">DecPoset</a><a id="654" class="Symbol">;</a> <a id="656" href="Relation.Binary.Bundles.html#5872" class="Record">StrictPartialOrder</a>
        <a id="683" class="Symbol">;</a> <a id="685" href="Relation.Binary.Bundles.html#7577" class="Record">TotalOrder</a><a id="695" class="Symbol">;</a> <a id="697" href="Relation.Binary.Bundles.html#8160" class="Record">DecTotalOrder</a><a id="710" class="Symbol">;</a> <a id="712" href="Relation.Binary.Bundles.html#9150" class="Record">StrictTotalOrder</a><a id="728" class="Symbol">)</a>
<a id="730" class="Keyword">open</a> <a id="735" class="Keyword">import</a> <a id="742" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a>
  <a id="771" class="Keyword">using</a> <a id="777" class="Symbol">(</a><a id="778" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a><a id="791" class="Symbol">;</a> <a id="793" href="Relation.Binary.Structures.html#1897" class="Record">IsDecEquivalence</a><a id="809" class="Symbol">;</a> <a id="811" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a><a id="821" class="Symbol">;</a> <a id="823" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a>
        <a id="846" class="Symbol">;</a> <a id="848" href="Relation.Binary.Structures.html#4296" class="Record">IsDecPartialOrder</a><a id="865" class="Symbol">;</a> <a id="867" href="Relation.Binary.Structures.html#4767" class="Record">IsStrictPartialOrder</a><a id="887" class="Symbol">;</a> <a id="889" href="Relation.Binary.Structures.html#5977" class="Record">IsTotalOrder</a>
        <a id="910" class="Symbol">;</a> <a id="912" href="Relation.Binary.Structures.html#6294" class="Record">IsDecTotalOrder</a><a id="927" class="Symbol">;</a> <a id="929" href="Relation.Binary.Structures.html#7073" class="Record">IsStrictTotalOrder</a><a id="947" class="Symbol">)</a>
<a id="949" class="Keyword">open</a> <a id="954" class="Keyword">import</a> <a id="961" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a>
  <a id="991" class="Keyword">using</a> <a id="997" class="Symbol">(</a><a id="998" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a><a id="1007" class="Symbol">;</a> <a id="1009" href="Relation.Binary.Definitions.html#2405" class="Function">Irreflexive</a><a id="1020" class="Symbol">;</a> <a id="1022" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a><a id="1031" class="Symbol">;</a> <a id="1033" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a><a id="1043" class="Symbol">;</a> <a id="1045" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a>
        <a id="1067" class="Symbol">;</a> <a id="1069" href="Relation.Binary.Definitions.html#2517" class="Function">Asymmetric</a><a id="1079" class="Symbol">;</a> <a id="1081" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a><a id="1090" class="Symbol">;</a> <a id="1092" href="Relation.Binary.Definitions.html#2837" class="Function">Total</a><a id="1097" class="Symbol">;</a> <a id="1099" href="Relation.Binary.Definitions.html#3208" class="Function">Trichotomous</a><a id="1111" class="Symbol">;</a> <a id="1113" href="Relation.Binary.Definitions.html#5277" class="Function Operator">_Respects_</a><a id="1123" class="Symbol">;</a> <a id="1125" href="Relation.Binary.Definitions.html#5761" class="Function Operator">_Respects₂_</a><a id="1136" class="Symbol">)</a>

<a id="1139" class="Keyword">private</a>
  <a id="1149" class="Keyword">variable</a>
    <a id="1162" href="Relation.Binary.Construct.On.html#1162" class="Generalizable">a</a> <a id="1164" href="Relation.Binary.Construct.On.html#1164" class="Generalizable">b</a> <a id="1166" href="Relation.Binary.Construct.On.html#1166" class="Generalizable">p</a> <a id="1168" href="Relation.Binary.Construct.On.html#1168" class="Generalizable">ℓ</a> <a id="1170" href="Relation.Binary.Construct.On.html#1170" class="Generalizable">ℓ₁</a> <a id="1173" href="Relation.Binary.Construct.On.html#1173" class="Generalizable">ℓ₂</a> <a id="1176" class="Symbol">:</a> <a id="1178" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="1188" href="Relation.Binary.Construct.On.html#1188" class="Generalizable">A</a> <a id="1190" class="Symbol">:</a> <a id="1192" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1196" href="Relation.Binary.Construct.On.html#1162" class="Generalizable">a</a>
    <a id="1202" href="Relation.Binary.Construct.On.html#1202" class="Generalizable">B</a> <a id="1204" class="Symbol">:</a> <a id="1206" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1210" href="Relation.Binary.Construct.On.html#1164" class="Generalizable">b</a>

<a id="1213" class="Comment">------------------------------------------------------------------------</a>
<a id="1286" class="Comment">-- Definitions</a>

<a id="1302" class="Keyword">module</a> <a id="1309" href="Relation.Binary.Construct.On.html#1309" class="Module">_</a> <a id="1311" class="Symbol">(</a><a id="1312" href="Relation.Binary.Construct.On.html#1312" class="Bound">f</a> <a id="1314" class="Symbol">:</a> <a id="1316" href="Relation.Binary.Construct.On.html#1202" class="Generalizable">B</a> <a id="1318" class="Symbol">→</a> <a id="1320" href="Relation.Binary.Construct.On.html#1188" class="Generalizable">A</a><a id="1321" class="Symbol">)</a> <a id="1323" class="Keyword">where</a>

  <a id="1332" href="Relation.Binary.Construct.On.html#1332" class="Function">implies</a> <a id="1340" class="Symbol">:</a> <a id="1342" class="Symbol">(</a><a id="1343" href="Relation.Binary.Construct.On.html#1343" class="Bound">≈</a> <a id="1345" class="Symbol">:</a> <a id="1347" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1351" href="Relation.Binary.Construct.On.html#1320" class="Bound">A</a> <a id="1353" href="Relation.Binary.Construct.On.html#1170" class="Generalizable">ℓ₁</a><a id="1355" class="Symbol">)</a> <a id="1357" class="Symbol">(</a><a id="1358" href="Relation.Binary.Construct.On.html#1358" class="Bound">∼</a> <a id="1360" class="Symbol">:</a> <a id="1362" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1366" href="Relation.Binary.Construct.On.html#1320" class="Bound">A</a> <a id="1368" href="Relation.Binary.Construct.On.html#1173" class="Generalizable">ℓ₂</a><a id="1370" class="Symbol">)</a> <a id="1372" class="Symbol">→</a>
            <a id="1386" href="Relation.Binary.Construct.On.html#1343" class="Bound">≈</a> <a id="1388" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="1390" href="Relation.Binary.Construct.On.html#1358" class="Bound">∼</a> <a id="1392" class="Symbol">→</a> <a id="1394" class="Symbol">(</a><a id="1395" href="Relation.Binary.Construct.On.html#1343" class="Bound">≈</a> <a id="1397" href="Function.Base.html#6337" class="Function Operator">on</a> <a id="1400" href="Relation.Binary.Construct.On.html#1312" class="Bound">f</a><a id="1401" class="Symbol">)</a> <a id="1403" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="1405" class="Symbol">(</a><a id="1406" href="Relation.Binary.Construct.On.html#1358" class="Bound">∼</a> <a id="1408" href="Function.Base.html#6337" class="Function Operator">on</a> <a id="1411" href="Relation.Binary.Construct.On.html#1312" class="Bound">f</a><a id="1412" class="Symbol">)</a>
  <a id="1416" href="Relation.Binary.Construct.On.html#1332" class="Function">implies</a> <a id="1424" class="Symbol">_</a> <a id="1426" class="Symbol">_</a> <a id="1428" href="Relation.Binary.Construct.On.html#1428" class="Bound">impl</a> <a id="1433" class="Symbol">=</a> <a id="1435" href="Relation.Binary.Construct.On.html#1428" class="Bound">impl</a>

  <a id="1443" href="Relation.Binary.Construct.On.html#1443" class="Function">reflexive</a> <a id="1453" class="Symbol">:</a> <a id="1455" class="Symbol">(</a><a id="1456" href="Relation.Binary.Construct.On.html#1456" class="Bound">∼</a> <a id="1458" class="Symbol">:</a> <a id="1460" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1464" href="Relation.Binary.Construct.On.html#1320" class="Bound">A</a> <a id="1466" href="Relation.Binary.Construct.On.html#1168" class="Generalizable">ℓ</a><a id="1467" class="Symbol">)</a> <a id="1469" class="Symbol">→</a> <a id="1471" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="1481" href="Relation.Binary.Construct.On.html#1456" class="Bound">∼</a> <a id="1483" class="Symbol">→</a> <a id="1485" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="1495" class="Symbol">(</a><a id="1496" href="Relation.Binary.Construct.On.html#1456" class="Bound">∼</a> <a id="1498" href="Function.Base.html#6337" class="Function Operator">on</a> <a id="1501" href="Relation.Binary.Construct.On.html#1312" class="Bound">f</a><a id="1502" class="Symbol">)</a>
  <a id="1506" href="Relation.Binary.Construct.On.html#1443" class="Function">reflexive</a> <a id="1516" class="Symbol">_</a> <a id="1518" href="Relation.Binary.Construct.On.html#1518" class="Bound">refl</a> <a id="1523" class="Symbol">=</a> <a id="1525" href="Relation.Binary.Construct.On.html#1518" class="Bound">refl</a>

  <a id="1533" href="Relation.Binary.Construct.On.html#1533" class="Function">irreflexive</a> <a id="1545" class="Symbol">:</a> <a id="1547" class="Symbol">(</a><a id="1548" href="Relation.Binary.Construct.On.html#1548" class="Bound">≈</a> <a id="1550" class="Symbol">:</a> <a id="1552" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1556" href="Relation.Binary.Construct.On.html#1320" class="Bound">A</a> <a id="1558" href="Relation.Binary.Construct.On.html#1170" class="Generalizable">ℓ₁</a><a id="1560" class="Symbol">)</a> <a id="1562" class="Symbol">(</a><a id="1563" href="Relation.Binary.Construct.On.html#1563" class="Bound">∼</a> <a id="1565" class="Symbol">:</a> <a id="1567" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1571" href="Relation.Binary.Construct.On.html#1320" class="Bound">A</a> <a id="1573" href="Relation.Binary.Construct.On.html#1173" class="Generalizable">ℓ₂</a><a id="1575" class="Symbol">)</a> <a id="1577" class="Symbol">→</a>
                <a id="1595" href="Relation.Binary.Definitions.html#2405" class="Function">Irreflexive</a> <a id="1607" href="Relation.Binary.Construct.On.html#1548" class="Bound">≈</a> <a id="1609" href="Relation.Binary.Construct.On.html#1563" class="Bound">∼</a> <a id="1611" class="Symbol">→</a> <a id="1613" href="Relation.Binary.Definitions.html#2405" class="Function">Irreflexive</a> <a id="1625" class="Symbol">(</a><a id="1626" href="Relation.Binary.Construct.On.html#1548" class="Bound">≈</a> <a id="1628" href="Function.Base.html#6337" class="Function Operator">on</a> <a id="1631" href="Relation.Binary.Construct.On.html#1312" class="Bound">f</a><a id="1632" class="Symbol">)</a> <a id="1634" class="Symbol">(</a><a id="1635" href="Relation.Binary.Construct.On.html#1563" class="Bound">∼</a> <a id="1637" href="Function.Base.html#6337" class="Function Operator">on</a> <a id="1640" href="Relation.Binary.Construct.On.html#1312" class="Bound">f</a><a id="1641" class="Symbol">)</a>
  <a id="1645" href="Relation.Binary.Construct.On.html#1533" class="Function">irreflexive</a> <a id="1657" class="Symbol">_</a> <a id="1659" class="Symbol">_</a> <a id="1661" href="Relation.Binary.Construct.On.html#1661" class="Bound">irrefl</a> <a id="1668" class="Symbol">=</a> <a id="1670" href="Relation.Binary.Construct.On.html#1661" class="Bound">irrefl</a>

  <a id="1680" href="Relation.Binary.Construct.On.html#1680" class="Function">symmetric</a> <a id="1690" class="Symbol">:</a> <a id="1692" class="Symbol">(</a><a id="1693" href="Relation.Binary.Construct.On.html#1693" class="Bound">∼</a> <a id="1695" class="Symbol">:</a> <a id="1697" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1701" href="Relation.Binary.Construct.On.html#1320" class="Bound">A</a> <a id="1703" href="Relation.Binary.Construct.On.html#1168" class="Generalizable">ℓ</a><a id="1704" class="Symbol">)</a> <a id="1706" class="Symbol">→</a> <a id="1708" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="1718" href="Relation.Binary.Construct.On.html#1693" class="Bound">∼</a> <a id="1720" class="Symbol">→</a> <a id="1722" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="1732" class="Symbol">(</a><a id="1733" href="Relation.Binary.Construct.On.html#1693" class="Bound">∼</a> <a id="1735" href="Function.Base.html#6337" class="Function Operator">on</a> <a id="1738" href="Relation.Binary.Construct.On.html#1312" class="Bound">f</a><a id="1739" class="Symbol">)</a>
  <a id="1743" href="Relation.Binary.Construct.On.html#1680" class="Function">symmetric</a> <a id="1753" class="Symbol">_</a> <a id="1755" href="Relation.Binary.Construct.On.html#1755" class="Bound">sym</a> <a id="1759" class="Symbol">=</a> <a id="1761" href="Relation.Binary.Construct.On.html#1755" class="Bound">sym</a>

  <a id="1768" href="Relation.Binary.Construct.On.html#1768" class="Function">transitive</a> <a id="1779" class="Symbol">:</a> <a id="1781" class="Symbol">(</a><a id="1782" href="Relation.Binary.Construct.On.html#1782" class="Bound">∼</a> <a id="1784" class="Symbol">:</a> <a id="1786" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1790" href="Relation.Binary.Construct.On.html#1320" class="Bound">A</a> <a id="1792" href="Relation.Binary.Construct.On.html#1168" class="Generalizable">ℓ</a><a id="1793" class="Symbol">)</a> <a id="1795" class="Symbol">→</a> <a id="1797" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="1808" href="Relation.Binary.Construct.On.html#1782" class="Bound">∼</a> <a id="1810" class="Symbol">→</a> <a id="1812" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="1823" class="Symbol">(</a><a id="1824" href="Relation.Binary.Construct.On.html#1782" class="Bound">∼</a> <a id="1826" href="Function.Base.html#6337" class="Function Operator">on</a> <a id="1829" href="Relation.Binary.Construct.On.html#1312" class="Bound">f</a><a id="1830" class="Symbol">)</a>
  <a id="1834" href="Relation.Binary.Construct.On.html#1768" class="Function">transitive</a> <a id="1845" class="Symbol">_</a> <a id="1847" href="Relation.Binary.Construct.On.html#1847" class="Bound">trans</a> <a id="1853" class="Symbol">=</a> <a id="1855" href="Relation.Binary.Construct.On.html#1847" class="Bound">trans</a>

  <a id="1864" href="Relation.Binary.Construct.On.html#1864" class="Function">antisymmetric</a> <a id="1878" class="Symbol">:</a> <a id="1880" class="Symbol">(</a><a id="1881" href="Relation.Binary.Construct.On.html#1881" class="Bound">≈</a> <a id="1883" class="Symbol">:</a> <a id="1885" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1889" href="Relation.Binary.Construct.On.html#1320" class="Bound">A</a> <a id="1891" href="Relation.Binary.Construct.On.html#1170" class="Generalizable">ℓ₁</a><a id="1893" class="Symbol">)</a> <a id="1895" class="Symbol">(</a><a id="1896" href="Relation.Binary.Construct.On.html#1896" class="Bound">≤</a> <a id="1898" class="Symbol">:</a> <a id="1900" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1904" href="Relation.Binary.Construct.On.html#1320" class="Bound">A</a> <a id="1906" href="Relation.Binary.Construct.On.html#1173" class="Generalizable">ℓ₂</a><a id="1908" class="Symbol">)</a> <a id="1910" class="Symbol">→</a>
                  <a id="1930" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a> <a id="1944" href="Relation.Binary.Construct.On.html#1881" class="Bound">≈</a> <a id="1946" href="Relation.Binary.Construct.On.html#1896" class="Bound">≤</a> <a id="1948" class="Symbol">→</a> <a id="1950" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a> <a id="1964" class="Symbol">(</a><a id="1965" href="Relation.Binary.Construct.On.html#1881" class="Bound">≈</a> <a id="1967" href="Function.Base.html#6337" class="Function Operator">on</a> <a id="1970" href="Relation.Binary.Construct.On.html#1312" class="Bound">f</a><a id="1971" class="Symbol">)</a> <a id="1973" class="Symbol">(</a><a id="1974" href="Relation.Binary.Construct.On.html#1896" class="Bound">≤</a> <a id="1976" href="Function.Base.html#6337" class="Function Operator">on</a> <a id="1979" href="Relation.Binary.Construct.On.html#1312" class="Bound">f</a><a id="1980" class="Symbol">)</a>
  <a id="1984" href="Relation.Binary.Construct.On.html#1864" class="Function">antisymmetric</a> <a id="1998" class="Symbol">_</a> <a id="2000" class="Symbol">_</a> <a id="2002" href="Relation.Binary.Construct.On.html#2002" class="Bound">antisym</a> <a id="2010" class="Symbol">=</a> <a id="2012" href="Relation.Binary.Construct.On.html#2002" class="Bound">antisym</a>

  <a id="2023" href="Relation.Binary.Construct.On.html#2023" class="Function">asymmetric</a> <a id="2034" class="Symbol">:</a> <a id="2036" class="Symbol">(</a><a id="2037" href="Relation.Binary.Construct.On.html#2037" class="Bound">&lt;</a> <a id="2039" class="Symbol">:</a> <a id="2041" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2045" href="Relation.Binary.Construct.On.html#1320" class="Bound">A</a> <a id="2047" href="Relation.Binary.Construct.On.html#1168" class="Generalizable">ℓ</a><a id="2048" class="Symbol">)</a> <a id="2050" class="Symbol">→</a> <a id="2052" href="Relation.Binary.Definitions.html#2517" class="Function">Asymmetric</a> <a id="2063" href="Relation.Binary.Construct.On.html#2037" class="Bound">&lt;</a> <a id="2065" class="Symbol">→</a> <a id="2067" href="Relation.Binary.Definitions.html#2517" class="Function">Asymmetric</a> <a id="2078" class="Symbol">(</a><a id="2079" href="Relation.Binary.Construct.On.html#2037" class="Bound">&lt;</a> <a id="2081" href="Function.Base.html#6337" class="Function Operator">on</a> <a id="2084" href="Relation.Binary.Construct.On.html#1312" class="Bound">f</a><a id="2085" class="Symbol">)</a>
  <a id="2089" href="Relation.Binary.Construct.On.html#2023" class="Function">asymmetric</a> <a id="2100" class="Symbol">_</a> <a id="2102" href="Relation.Binary.Construct.On.html#2102" class="Bound">asym</a> <a id="2107" class="Symbol">=</a> <a id="2109" href="Relation.Binary.Construct.On.html#2102" class="Bound">asym</a>

  <a id="2117" href="Relation.Binary.Construct.On.html#2117" class="Function">respects</a> <a id="2126" class="Symbol">:</a> <a id="2128" class="Symbol">(</a><a id="2129" href="Relation.Binary.Construct.On.html#2129" class="Bound">∼</a> <a id="2131" class="Symbol">:</a> <a id="2133" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2137" href="Relation.Binary.Construct.On.html#1320" class="Bound">A</a> <a id="2139" href="Relation.Binary.Construct.On.html#1168" class="Generalizable">ℓ</a><a id="2140" class="Symbol">)</a> <a id="2142" class="Symbol">(</a><a id="2143" href="Relation.Binary.Construct.On.html#2143" class="Bound">P</a> <a id="2145" class="Symbol">:</a> <a id="2147" href="Relation.Binary.Construct.On.html#1320" class="Bound">A</a> <a id="2149" class="Symbol">→</a> <a id="2151" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2155" href="Relation.Binary.Construct.On.html#1166" class="Generalizable">p</a><a id="2156" class="Symbol">)</a> <a id="2158" class="Symbol">→</a>
             <a id="2173" href="Relation.Binary.Construct.On.html#2143" class="Bound">P</a> <a id="2175" href="Relation.Binary.Definitions.html#5277" class="Function Operator">Respects</a> <a id="2184" href="Relation.Binary.Construct.On.html#2129" class="Bound">∼</a> <a id="2186" class="Symbol">→</a> <a id="2188" class="Symbol">(</a><a id="2189" href="Relation.Binary.Construct.On.html#2143" class="Bound">P</a> <a id="2191" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2193" href="Relation.Binary.Construct.On.html#1312" class="Bound">f</a><a id="2194" class="Symbol">)</a> <a id="2196" href="Relation.Binary.Definitions.html#5277" class="Function Operator">Respects</a> <a id="2205" class="Symbol">(</a><a id="2206" href="Relation.Binary.Construct.On.html#2129" class="Bound">∼</a> <a id="2208" href="Function.Base.html#6337" class="Function Operator">on</a> <a id="2211" href="Relation.Binary.Construct.On.html#1312" class="Bound">f</a><a id="2212" class="Symbol">)</a>
  <a id="2216" href="Relation.Binary.Construct.On.html#2117" class="Function">respects</a> <a id="2225" class="Symbol">_</a> <a id="2227" class="Symbol">_</a> <a id="2229" href="Relation.Binary.Construct.On.html#2229" class="Bound">resp</a> <a id="2234" class="Symbol">=</a> <a id="2236" href="Relation.Binary.Construct.On.html#2229" class="Bound">resp</a>

  <a id="2244" href="Relation.Binary.Construct.On.html#2244" class="Function">respects₂</a> <a id="2254" class="Symbol">:</a> <a id="2256" class="Symbol">(</a><a id="2257" href="Relation.Binary.Construct.On.html#2257" class="Bound">∼₁</a> <a id="2260" class="Symbol">:</a> <a id="2262" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2266" href="Relation.Binary.Construct.On.html#1320" class="Bound">A</a> <a id="2268" href="Relation.Binary.Construct.On.html#1170" class="Generalizable">ℓ₁</a><a id="2270" class="Symbol">)</a> <a id="2272" class="Symbol">(</a><a id="2273" href="Relation.Binary.Construct.On.html#2273" class="Bound">∼₂</a> <a id="2276" class="Symbol">:</a> <a id="2278" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2282" href="Relation.Binary.Construct.On.html#1320" class="Bound">A</a> <a id="2284" href="Relation.Binary.Construct.On.html#1173" class="Generalizable">ℓ₂</a><a id="2286" class="Symbol">)</a> <a id="2288" class="Symbol">→</a>
              <a id="2304" href="Relation.Binary.Construct.On.html#2257" class="Bound">∼₁</a> <a id="2307" href="Relation.Binary.Definitions.html#5761" class="Function Operator">Respects₂</a> <a id="2317" href="Relation.Binary.Construct.On.html#2273" class="Bound">∼₂</a> <a id="2320" class="Symbol">→</a> <a id="2322" class="Symbol">(</a><a id="2323" href="Relation.Binary.Construct.On.html#2257" class="Bound">∼₁</a> <a id="2326" href="Function.Base.html#6337" class="Function Operator">on</a> <a id="2329" href="Relation.Binary.Construct.On.html#1312" class="Bound">f</a><a id="2330" class="Symbol">)</a> <a id="2332" href="Relation.Binary.Definitions.html#5761" class="Function Operator">Respects₂</a> <a id="2342" class="Symbol">(</a><a id="2343" href="Relation.Binary.Construct.On.html#2273" class="Bound">∼₂</a> <a id="2346" href="Function.Base.html#6337" class="Function Operator">on</a> <a id="2349" href="Relation.Binary.Construct.On.html#1312" class="Bound">f</a><a id="2350" class="Symbol">)</a>
  <a id="2354" href="Relation.Binary.Construct.On.html#2244" class="Function">respects₂</a> <a id="2364" class="Symbol">_</a> <a id="2366" class="Symbol">_</a> <a id="2368" class="Symbol">(</a><a id="2369" href="Relation.Binary.Construct.On.html#2369" class="Bound">resp₁</a> <a id="2375" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2377" href="Relation.Binary.Construct.On.html#2377" class="Bound">resp₂</a><a id="2382" class="Symbol">)</a> <a id="2384" class="Symbol">=</a> <a id="2386" class="Symbol">(</a><a id="2387" href="Relation.Binary.Construct.On.html#2369" class="Bound">resp₁</a> <a id="2393" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2395" href="Relation.Binary.Construct.On.html#2377" class="Bound">resp₂</a><a id="2400" class="Symbol">)</a>

  <a id="2405" href="Relation.Binary.Construct.On.html#2405" class="Function">decidable</a> <a id="2415" class="Symbol">:</a> <a id="2417" class="Symbol">(</a><a id="2418" href="Relation.Binary.Construct.On.html#2418" class="Bound">∼</a> <a id="2420" class="Symbol">:</a> <a id="2422" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2426" href="Relation.Binary.Construct.On.html#1320" class="Bound">A</a> <a id="2428" href="Relation.Binary.Construct.On.html#1168" class="Generalizable">ℓ</a><a id="2429" class="Symbol">)</a> <a id="2431" class="Symbol">→</a> <a id="2433" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="2443" href="Relation.Binary.Construct.On.html#2418" class="Bound">∼</a> <a id="2445" class="Symbol">→</a> <a id="2447" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="2457" class="Symbol">(</a><a id="2458" href="Relation.Binary.Construct.On.html#2418" class="Bound">∼</a> <a id="2460" href="Function.Base.html#6337" class="Function Operator">on</a> <a id="2463" href="Relation.Binary.Construct.On.html#1312" class="Bound">f</a><a id="2464" class="Symbol">)</a>
  <a id="2468" href="Relation.Binary.Construct.On.html#2405" class="Function">decidable</a> <a id="2478" class="Symbol">_</a> <a id="2480" href="Relation.Binary.Construct.On.html#2480" class="Bound">dec</a> <a id="2484" href="Relation.Binary.Construct.On.html#2484" class="Bound">x</a> <a id="2486" href="Relation.Binary.Construct.On.html#2486" class="Bound">y</a> <a id="2488" class="Symbol">=</a> <a id="2490" href="Relation.Binary.Construct.On.html#2480" class="Bound">dec</a> <a id="2494" class="Symbol">(</a><a id="2495" href="Relation.Binary.Construct.On.html#1312" class="Bound">f</a> <a id="2497" href="Relation.Binary.Construct.On.html#2484" class="Bound">x</a><a id="2498" class="Symbol">)</a> <a id="2500" class="Symbol">(</a><a id="2501" href="Relation.Binary.Construct.On.html#1312" class="Bound">f</a> <a id="2503" href="Relation.Binary.Construct.On.html#2486" class="Bound">y</a><a id="2504" class="Symbol">)</a>

  <a id="2509" href="Relation.Binary.Construct.On.html#2509" class="Function">total</a> <a id="2515" class="Symbol">:</a> <a id="2517" class="Symbol">(</a><a id="2518" href="Relation.Binary.Construct.On.html#2518" class="Bound">∼</a> <a id="2520" class="Symbol">:</a> <a id="2522" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2526" href="Relation.Binary.Construct.On.html#1320" class="Bound">A</a> <a id="2528" href="Relation.Binary.Construct.On.html#1168" class="Generalizable">ℓ</a><a id="2529" class="Symbol">)</a> <a id="2531" class="Symbol">→</a> <a id="2533" href="Relation.Binary.Definitions.html#2837" class="Function">Total</a> <a id="2539" href="Relation.Binary.Construct.On.html#2518" class="Bound">∼</a> <a id="2541" class="Symbol">→</a> <a id="2543" href="Relation.Binary.Definitions.html#2837" class="Function">Total</a> <a id="2549" class="Symbol">(</a><a id="2550" href="Relation.Binary.Construct.On.html#2518" class="Bound">∼</a> <a id="2552" href="Function.Base.html#6337" class="Function Operator">on</a> <a id="2555" href="Relation.Binary.Construct.On.html#1312" class="Bound">f</a><a id="2556" class="Symbol">)</a>
  <a id="2560" href="Relation.Binary.Construct.On.html#2509" class="Function">total</a> <a id="2566" class="Symbol">_</a> <a id="2568" href="Relation.Binary.Construct.On.html#2568" class="Bound">tot</a> <a id="2572" href="Relation.Binary.Construct.On.html#2572" class="Bound">x</a> <a id="2574" href="Relation.Binary.Construct.On.html#2574" class="Bound">y</a> <a id="2576" class="Symbol">=</a> <a id="2578" href="Relation.Binary.Construct.On.html#2568" class="Bound">tot</a> <a id="2582" class="Symbol">(</a><a id="2583" href="Relation.Binary.Construct.On.html#1312" class="Bound">f</a> <a id="2585" href="Relation.Binary.Construct.On.html#2572" class="Bound">x</a><a id="2586" class="Symbol">)</a> <a id="2588" class="Symbol">(</a><a id="2589" href="Relation.Binary.Construct.On.html#1312" class="Bound">f</a> <a id="2591" href="Relation.Binary.Construct.On.html#2574" class="Bound">y</a><a id="2592" class="Symbol">)</a>

  <a id="2597" href="Relation.Binary.Construct.On.html#2597" class="Function">trichotomous</a> <a id="2610" class="Symbol">:</a> <a id="2612" class="Symbol">(</a><a id="2613" href="Relation.Binary.Construct.On.html#2613" class="Bound">≈</a> <a id="2615" class="Symbol">:</a> <a id="2617" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2621" href="Relation.Binary.Construct.On.html#1320" class="Bound">A</a> <a id="2623" href="Relation.Binary.Construct.On.html#1170" class="Generalizable">ℓ₁</a><a id="2625" class="Symbol">)</a> <a id="2627" class="Symbol">(</a><a id="2628" href="Relation.Binary.Construct.On.html#2628" class="Bound">&lt;</a> <a id="2630" class="Symbol">:</a> <a id="2632" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2636" href="Relation.Binary.Construct.On.html#1320" class="Bound">A</a> <a id="2638" href="Relation.Binary.Construct.On.html#1173" class="Generalizable">ℓ₂</a><a id="2640" class="Symbol">)</a> <a id="2642" class="Symbol">→</a>
                 <a id="2661" href="Relation.Binary.Definitions.html#3208" class="Function">Trichotomous</a> <a id="2674" href="Relation.Binary.Construct.On.html#2613" class="Bound">≈</a> <a id="2676" href="Relation.Binary.Construct.On.html#2628" class="Bound">&lt;</a> <a id="2678" class="Symbol">→</a> <a id="2680" href="Relation.Binary.Definitions.html#3208" class="Function">Trichotomous</a> <a id="2693" class="Symbol">(</a><a id="2694" href="Relation.Binary.Construct.On.html#2613" class="Bound">≈</a> <a id="2696" href="Function.Base.html#6337" class="Function Operator">on</a> <a id="2699" href="Relation.Binary.Construct.On.html#1312" class="Bound">f</a><a id="2700" class="Symbol">)</a> <a id="2702" class="Symbol">(</a><a id="2703" href="Relation.Binary.Construct.On.html#2628" class="Bound">&lt;</a> <a id="2705" href="Function.Base.html#6337" class="Function Operator">on</a> <a id="2708" href="Relation.Binary.Construct.On.html#1312" class="Bound">f</a><a id="2709" class="Symbol">)</a>
  <a id="2713" href="Relation.Binary.Construct.On.html#2597" class="Function">trichotomous</a> <a id="2726" class="Symbol">_</a> <a id="2728" class="Symbol">_</a> <a id="2730" href="Relation.Binary.Construct.On.html#2730" class="Bound">compare</a> <a id="2738" href="Relation.Binary.Construct.On.html#2738" class="Bound">x</a> <a id="2740" href="Relation.Binary.Construct.On.html#2740" class="Bound">y</a> <a id="2742" class="Symbol">=</a> <a id="2744" href="Relation.Binary.Construct.On.html#2730" class="Bound">compare</a> <a id="2752" class="Symbol">(</a><a id="2753" href="Relation.Binary.Construct.On.html#1312" class="Bound">f</a> <a id="2755" href="Relation.Binary.Construct.On.html#2738" class="Bound">x</a><a id="2756" class="Symbol">)</a> <a id="2758" class="Symbol">(</a><a id="2759" href="Relation.Binary.Construct.On.html#1312" class="Bound">f</a> <a id="2761" href="Relation.Binary.Construct.On.html#2740" class="Bound">y</a><a id="2762" class="Symbol">)</a>

  <a id="2767" href="Relation.Binary.Construct.On.html#2767" class="Function">accessible</a> <a id="2778" class="Symbol">:</a> <a id="2780" class="Symbol">∀</a> <a id="2782" class="Symbol">{</a><a id="2783" href="Relation.Binary.Construct.On.html#2783" class="Bound">∼</a> <a id="2785" class="Symbol">:</a> <a id="2787" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2791" href="Relation.Binary.Construct.On.html#1320" class="Bound">A</a> <a id="2793" href="Relation.Binary.Construct.On.html#1168" class="Generalizable">ℓ</a><a id="2794" class="Symbol">}</a> <a id="2796" class="Symbol">{</a><a id="2797" href="Relation.Binary.Construct.On.html#2797" class="Bound">x</a><a id="2798" class="Symbol">}</a> <a id="2800" class="Symbol">→</a> <a id="2802" href="Induction.WellFounded.html#1545" class="Datatype">Acc</a> <a id="2806" href="Relation.Binary.Construct.On.html#2783" class="Bound">∼</a> <a id="2808" class="Symbol">(</a><a id="2809" href="Relation.Binary.Construct.On.html#1312" class="Bound">f</a> <a id="2811" href="Relation.Binary.Construct.On.html#2797" class="Bound">x</a><a id="2812" class="Symbol">)</a> <a id="2814" class="Symbol">→</a> <a id="2816" href="Induction.WellFounded.html#1545" class="Datatype">Acc</a> <a id="2820" class="Symbol">(</a><a id="2821" href="Relation.Binary.Construct.On.html#2783" class="Bound">∼</a> <a id="2823" href="Function.Base.html#6337" class="Function Operator">on</a> <a id="2826" href="Relation.Binary.Construct.On.html#1312" class="Bound">f</a><a id="2827" class="Symbol">)</a> <a id="2829" href="Relation.Binary.Construct.On.html#2797" class="Bound">x</a>
  <a id="2833" href="Relation.Binary.Construct.On.html#2767" class="Function">accessible</a> <a id="2844" class="Symbol">(</a><a id="2845" href="Induction.WellFounded.html#1607" class="InductiveConstructor">acc</a> <a id="2849" href="Relation.Binary.Construct.On.html#2849" class="Bound">rs</a><a id="2851" class="Symbol">)</a> <a id="2853" class="Symbol">=</a> <a id="2855" href="Induction.WellFounded.html#1607" class="InductiveConstructor">acc</a> <a id="2859" class="Symbol">(λ</a> <a id="2862" href="Relation.Binary.Construct.On.html#2862" class="Bound">fy&lt;fx</a> <a id="2868" class="Symbol">→</a> <a id="2870" href="Relation.Binary.Construct.On.html#2767" class="Function">accessible</a> <a id="2881" class="Symbol">(</a><a id="2882" href="Relation.Binary.Construct.On.html#2849" class="Bound">rs</a> <a id="2885" href="Relation.Binary.Construct.On.html#2862" class="Bound">fy&lt;fx</a><a id="2890" class="Symbol">))</a>

  <a id="2896" href="Relation.Binary.Construct.On.html#2896" class="Function">wellFounded</a> <a id="2908" class="Symbol">:</a> <a id="2910" class="Symbol">{</a><a id="2911" href="Relation.Binary.Construct.On.html#2911" class="Bound">∼</a> <a id="2913" class="Symbol">:</a> <a id="2915" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2919" href="Relation.Binary.Construct.On.html#1320" class="Bound">A</a> <a id="2921" href="Relation.Binary.Construct.On.html#1168" class="Generalizable">ℓ</a><a id="2922" class="Symbol">}</a> <a id="2924" class="Symbol">→</a> <a id="2926" href="Induction.WellFounded.html#1793" class="Function">WellFounded</a> <a id="2938" href="Relation.Binary.Construct.On.html#2911" class="Bound">∼</a> <a id="2940" class="Symbol">→</a> <a id="2942" href="Induction.WellFounded.html#1793" class="Function">WellFounded</a> <a id="2954" class="Symbol">(</a><a id="2955" href="Relation.Binary.Construct.On.html#2911" class="Bound">∼</a> <a id="2957" href="Function.Base.html#6337" class="Function Operator">on</a> <a id="2960" href="Relation.Binary.Construct.On.html#1312" class="Bound">f</a><a id="2961" class="Symbol">)</a>
  <a id="2965" href="Relation.Binary.Construct.On.html#2896" class="Function">wellFounded</a> <a id="2977" href="Relation.Binary.Construct.On.html#2977" class="Bound">wf</a> <a id="2980" href="Relation.Binary.Construct.On.html#2980" class="Bound">x</a> <a id="2982" class="Symbol">=</a> <a id="2984" href="Relation.Binary.Construct.On.html#2767" class="Function">accessible</a> <a id="2995" class="Symbol">(</a><a id="2996" href="Relation.Binary.Construct.On.html#2977" class="Bound">wf</a> <a id="2999" class="Symbol">(</a><a id="3000" href="Relation.Binary.Construct.On.html#1312" class="Bound">f</a> <a id="3002" href="Relation.Binary.Construct.On.html#2980" class="Bound">x</a><a id="3003" class="Symbol">))</a>

<a id="3007" class="Comment">------------------------------------------------------------------------</a>
<a id="3080" class="Comment">-- Structures</a>

<a id="3095" class="Keyword">module</a> <a id="3102" href="Relation.Binary.Construct.On.html#3102" class="Module">_</a> <a id="3104" class="Symbol">(</a><a id="3105" href="Relation.Binary.Construct.On.html#3105" class="Bound">f</a> <a id="3107" class="Symbol">:</a> <a id="3109" href="Relation.Binary.Construct.On.html#1202" class="Generalizable">B</a> <a id="3111" class="Symbol">→</a> <a id="3113" href="Relation.Binary.Construct.On.html#1188" class="Generalizable">A</a><a id="3114" class="Symbol">)</a> <a id="3116" class="Symbol">{</a><a id="3117" href="Relation.Binary.Construct.On.html#3117" class="Bound">≈</a> <a id="3119" class="Symbol">:</a> <a id="3121" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3125" href="Relation.Binary.Construct.On.html#1188" class="Generalizable">A</a> <a id="3127" href="Relation.Binary.Construct.On.html#1170" class="Generalizable">ℓ₁</a><a id="3129" class="Symbol">}</a> <a id="3131" class="Keyword">where</a>

  <a id="3140" href="Relation.Binary.Construct.On.html#3140" class="Function">isEquivalence</a> <a id="3154" class="Symbol">:</a> <a id="3156" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a> <a id="3170" href="Relation.Binary.Construct.On.html#3117" class="Bound">≈</a> <a id="3172" class="Symbol">→</a>
                  <a id="3192" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a> <a id="3206" class="Symbol">(</a><a id="3207" href="Relation.Binary.Construct.On.html#3117" class="Bound">≈</a> <a id="3209" href="Function.Base.html#6337" class="Function Operator">on</a> <a id="3212" href="Relation.Binary.Construct.On.html#3105" class="Bound">f</a><a id="3213" class="Symbol">)</a>
  <a id="3217" href="Relation.Binary.Construct.On.html#3140" class="Function">isEquivalence</a> <a id="3231" href="Relation.Binary.Construct.On.html#3231" class="Bound">eq</a> <a id="3234" class="Symbol">=</a> <a id="3236" class="Keyword">record</a>
    <a id="3247" class="Symbol">{</a> <a id="3249" href="Relation.Binary.Structures.html#1641" class="Field">refl</a>  <a id="3255" class="Symbol">=</a> <a id="3257" href="Relation.Binary.Construct.On.html#1443" class="Function">reflexive</a>  <a id="3268" href="Relation.Binary.Construct.On.html#3105" class="Bound">f</a> <a id="3270" href="Relation.Binary.Construct.On.html#3117" class="Bound">≈</a> <a id="3272" href="Relation.Binary.Structures.html#1641" class="Field">Eq.refl</a>
    <a id="3284" class="Symbol">;</a> <a id="3286" href="Relation.Binary.Structures.html#1667" class="Field">sym</a>   <a id="3292" class="Symbol">=</a> <a id="3294" href="Relation.Binary.Construct.On.html#1680" class="Function">symmetric</a>  <a id="3305" href="Relation.Binary.Construct.On.html#3105" class="Bound">f</a> <a id="3307" href="Relation.Binary.Construct.On.html#3117" class="Bound">≈</a> <a id="3309" href="Relation.Binary.Structures.html#1667" class="Field">Eq.sym</a>
    <a id="3320" class="Symbol">;</a> <a id="3322" href="Relation.Binary.Structures.html#1693" class="Field">trans</a> <a id="3328" class="Symbol">=</a> <a id="3330" href="Relation.Binary.Construct.On.html#1768" class="Function">transitive</a> <a id="3341" href="Relation.Binary.Construct.On.html#3105" class="Bound">f</a> <a id="3343" href="Relation.Binary.Construct.On.html#3117" class="Bound">≈</a> <a id="3345" href="Relation.Binary.Structures.html#1693" class="Field">Eq.trans</a>
    <a id="3358" class="Symbol">}</a> <a id="3360" class="Keyword">where</a> <a id="3366" class="Keyword">module</a> <a id="3373" href="Relation.Binary.Construct.On.html#3373" class="Module">Eq</a> <a id="3376" class="Symbol">=</a> <a id="3378" href="Relation.Binary.Structures.html#1595" class="Module">IsEquivalence</a> <a id="3392" href="Relation.Binary.Construct.On.html#3231" class="Bound">eq</a>

  <a id="3398" href="Relation.Binary.Construct.On.html#3398" class="Function">isDecEquivalence</a> <a id="3415" class="Symbol">:</a> <a id="3417" href="Relation.Binary.Structures.html#1897" class="Record">IsDecEquivalence</a> <a id="3434" href="Relation.Binary.Construct.On.html#3117" class="Bound">≈</a> <a id="3436" class="Symbol">→</a>
                     <a id="3459" href="Relation.Binary.Structures.html#1897" class="Record">IsDecEquivalence</a> <a id="3476" class="Symbol">(</a><a id="3477" href="Relation.Binary.Construct.On.html#3117" class="Bound">≈</a> <a id="3479" href="Function.Base.html#6337" class="Function Operator">on</a> <a id="3482" href="Relation.Binary.Construct.On.html#3105" class="Bound">f</a><a id="3483" class="Symbol">)</a>
  <a id="3487" href="Relation.Binary.Construct.On.html#3398" class="Function">isDecEquivalence</a> <a id="3504" href="Relation.Binary.Construct.On.html#3504" class="Bound">dec</a> <a id="3508" class="Symbol">=</a> <a id="3510" class="Keyword">record</a>
    <a id="3521" class="Symbol">{</a> <a id="3523" href="Relation.Binary.Structures.html#1960" class="Field">isEquivalence</a> <a id="3537" class="Symbol">=</a> <a id="3539" href="Relation.Binary.Construct.On.html#3140" class="Function">isEquivalence</a> <a id="3553" href="Relation.Binary.Structures.html#1960" class="Field">Dec.isEquivalence</a>
    <a id="3575" class="Symbol">;</a> <a id="3577" href="Relation.Binary.Structures.html#1994" class="Field Operator">_≟_</a>           <a id="3591" class="Symbol">=</a> <a id="3593" href="Relation.Binary.Construct.On.html#2405" class="Function">decidable</a> <a id="3603" href="Relation.Binary.Construct.On.html#3105" class="Bound">f</a> <a id="3605" href="Relation.Binary.Construct.On.html#3117" class="Bound">≈</a> <a id="3607" href="Relation.Binary.Structures.html#1994" class="Field Operator">Dec._≟_</a>
    <a id="3619" class="Symbol">}</a> <a id="3621" class="Keyword">where</a> <a id="3627" class="Keyword">module</a> <a id="3634" href="Relation.Binary.Construct.On.html#3634" class="Module">Dec</a> <a id="3638" class="Symbol">=</a> <a id="3640" href="Relation.Binary.Structures.html#1897" class="Module">IsDecEquivalence</a> <a id="3657" href="Relation.Binary.Construct.On.html#3504" class="Bound">dec</a>

<a id="3662" class="Keyword">module</a> <a id="3669" href="Relation.Binary.Construct.On.html#3669" class="Module">_</a> <a id="3671" class="Symbol">(</a><a id="3672" href="Relation.Binary.Construct.On.html#3672" class="Bound">f</a> <a id="3674" class="Symbol">:</a> <a id="3676" href="Relation.Binary.Construct.On.html#1202" class="Generalizable">B</a> <a id="3678" class="Symbol">→</a> <a id="3680" href="Relation.Binary.Construct.On.html#1188" class="Generalizable">A</a><a id="3681" class="Symbol">)</a> <a id="3683" class="Symbol">{</a><a id="3684" href="Relation.Binary.Construct.On.html#3684" class="Bound">≈</a> <a id="3686" class="Symbol">:</a> <a id="3688" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3692" href="Relation.Binary.Construct.On.html#1188" class="Generalizable">A</a> <a id="3694" href="Relation.Binary.Construct.On.html#1170" class="Generalizable">ℓ₁</a><a id="3696" class="Symbol">}</a> <a id="3698" class="Symbol">{</a><a id="3699" href="Relation.Binary.Construct.On.html#3699" class="Bound">∼</a> <a id="3701" class="Symbol">:</a> <a id="3703" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3707" href="Relation.Binary.Construct.On.html#1188" class="Generalizable">A</a> <a id="3709" href="Relation.Binary.Construct.On.html#1173" class="Generalizable">ℓ₂</a><a id="3711" class="Symbol">}</a> <a id="3713" class="Keyword">where</a>

  <a id="3722" href="Relation.Binary.Construct.On.html#3722" class="Function">isPreorder</a> <a id="3733" class="Symbol">:</a> <a id="3735" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a> <a id="3746" href="Relation.Binary.Construct.On.html#3684" class="Bound">≈</a> <a id="3748" href="Relation.Binary.Construct.On.html#3699" class="Bound">∼</a> <a id="3750" class="Symbol">→</a> <a id="3752" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a> <a id="3763" class="Symbol">(</a><a id="3764" href="Relation.Binary.Construct.On.html#3684" class="Bound">≈</a> <a id="3766" href="Function.Base.html#6337" class="Function Operator">on</a> <a id="3769" href="Relation.Binary.Construct.On.html#3672" class="Bound">f</a><a id="3770" class="Symbol">)</a> <a id="3772" class="Symbol">(</a><a id="3773" href="Relation.Binary.Construct.On.html#3699" class="Bound">∼</a> <a id="3775" href="Function.Base.html#6337" class="Function Operator">on</a> <a id="3778" href="Relation.Binary.Construct.On.html#3672" class="Bound">f</a><a id="3779" class="Symbol">)</a>
  <a id="3783" href="Relation.Binary.Construct.On.html#3722" class="Function">isPreorder</a> <a id="3794" href="Relation.Binary.Construct.On.html#3794" class="Bound">pre</a> <a id="3798" class="Symbol">=</a> <a id="3800" class="Keyword">record</a>
    <a id="3811" class="Symbol">{</a> <a id="3813" href="Relation.Binary.Structures.html#2301" class="Field">isEquivalence</a> <a id="3827" class="Symbol">=</a> <a id="3829" href="Relation.Binary.Construct.On.html#3140" class="Function">isEquivalence</a> <a id="3843" href="Relation.Binary.Construct.On.html#3672" class="Bound">f</a> <a id="3845" href="Relation.Binary.Structures.html#2301" class="Field">Pre.isEquivalence</a>
    <a id="3867" class="Symbol">;</a> <a id="3869" href="Relation.Binary.Structures.html#2404" class="Field">reflexive</a>     <a id="3883" class="Symbol">=</a> <a id="3885" href="Relation.Binary.Construct.On.html#1332" class="Function">implies</a> <a id="3893" href="Relation.Binary.Construct.On.html#3672" class="Bound">f</a> <a id="3895" href="Relation.Binary.Construct.On.html#3684" class="Bound">≈</a> <a id="3897" href="Relation.Binary.Construct.On.html#3699" class="Bound">∼</a> <a id="3899" href="Relation.Binary.Structures.html#2404" class="Field">Pre.reflexive</a>
    <a id="3917" class="Symbol">;</a> <a id="3919" href="Relation.Binary.Structures.html#2434" class="Field">trans</a>         <a id="3933" class="Symbol">=</a> <a id="3935" href="Relation.Binary.Construct.On.html#1768" class="Function">transitive</a> <a id="3946" href="Relation.Binary.Construct.On.html#3672" class="Bound">f</a> <a id="3948" href="Relation.Binary.Construct.On.html#3699" class="Bound">∼</a> <a id="3950" href="Relation.Binary.Structures.html#2434" class="Field">Pre.trans</a>
    <a id="3964" class="Symbol">}</a> <a id="3966" class="Keyword">where</a> <a id="3972" class="Keyword">module</a> <a id="3979" href="Relation.Binary.Construct.On.html#3979" class="Module">Pre</a> <a id="3983" class="Symbol">=</a> <a id="3985" href="Relation.Binary.Structures.html#2236" class="Module">IsPreorder</a> <a id="3996" href="Relation.Binary.Construct.On.html#3794" class="Bound">pre</a>

  <a id="4003" href="Relation.Binary.Construct.On.html#4003" class="Function">isPartialOrder</a> <a id="4018" class="Symbol">:</a> <a id="4020" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a> <a id="4035" href="Relation.Binary.Construct.On.html#3684" class="Bound">≈</a> <a id="4037" href="Relation.Binary.Construct.On.html#3699" class="Bound">∼</a> <a id="4039" class="Symbol">→</a>
                   <a id="4060" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a> <a id="4075" class="Symbol">(</a><a id="4076" href="Relation.Binary.Construct.On.html#3684" class="Bound">≈</a> <a id="4078" href="Function.Base.html#6337" class="Function Operator">on</a> <a id="4081" href="Relation.Binary.Construct.On.html#3672" class="Bound">f</a><a id="4082" class="Symbol">)</a> <a id="4084" class="Symbol">(</a><a id="4085" href="Relation.Binary.Construct.On.html#3699" class="Bound">∼</a> <a id="4087" href="Function.Base.html#6337" class="Function Operator">on</a> <a id="4090" href="Relation.Binary.Construct.On.html#3672" class="Bound">f</a><a id="4091" class="Symbol">)</a>
  <a id="4095" href="Relation.Binary.Construct.On.html#4003" class="Function">isPartialOrder</a> <a id="4110" href="Relation.Binary.Construct.On.html#4110" class="Bound">po</a> <a id="4113" class="Symbol">=</a> <a id="4115" class="Keyword">record</a>
    <a id="4126" class="Symbol">{</a> <a id="4128" href="Relation.Binary.Structures.html#4078" class="Field">isPreorder</a> <a id="4139" class="Symbol">=</a> <a id="4141" href="Relation.Binary.Construct.On.html#3722" class="Function">isPreorder</a> <a id="4152" href="Relation.Binary.Structures.html#4078" class="Field">Po.isPreorder</a>
    <a id="4170" class="Symbol">;</a> <a id="4172" href="Relation.Binary.Structures.html#4110" class="Field">antisym</a>    <a id="4183" class="Symbol">=</a> <a id="4185" href="Relation.Binary.Construct.On.html#1864" class="Function">antisymmetric</a> <a id="4199" href="Relation.Binary.Construct.On.html#3672" class="Bound">f</a> <a id="4201" href="Relation.Binary.Construct.On.html#3684" class="Bound">≈</a> <a id="4203" href="Relation.Binary.Construct.On.html#3699" class="Bound">∼</a> <a id="4205" href="Relation.Binary.Structures.html#4110" class="Field">Po.antisym</a>
    <a id="4220" class="Symbol">}</a> <a id="4222" class="Keyword">where</a> <a id="4228" class="Keyword">module</a> <a id="4235" href="Relation.Binary.Construct.On.html#4235" class="Module">Po</a> <a id="4238" class="Symbol">=</a> <a id="4240" href="Relation.Binary.Structures.html#4009" class="Module">IsPartialOrder</a> <a id="4255" href="Relation.Binary.Construct.On.html#4110" class="Bound">po</a>

  <a id="4261" href="Relation.Binary.Construct.On.html#4261" class="Function">isDecPartialOrder</a> <a id="4279" class="Symbol">:</a> <a id="4281" href="Relation.Binary.Structures.html#4296" class="Record">IsDecPartialOrder</a> <a id="4299" href="Relation.Binary.Construct.On.html#3684" class="Bound">≈</a> <a id="4301" href="Relation.Binary.Construct.On.html#3699" class="Bound">∼</a> <a id="4303" class="Symbol">→</a>
                      <a id="4327" href="Relation.Binary.Structures.html#4296" class="Record">IsDecPartialOrder</a> <a id="4345" class="Symbol">(</a><a id="4346" href="Relation.Binary.Construct.On.html#3684" class="Bound">≈</a> <a id="4348" href="Function.Base.html#6337" class="Function Operator">on</a> <a id="4351" href="Relation.Binary.Construct.On.html#3672" class="Bound">f</a><a id="4352" class="Symbol">)</a> <a id="4354" class="Symbol">(</a><a id="4355" href="Relation.Binary.Construct.On.html#3699" class="Bound">∼</a> <a id="4357" href="Function.Base.html#6337" class="Function Operator">on</a> <a id="4360" href="Relation.Binary.Construct.On.html#3672" class="Bound">f</a><a id="4361" class="Symbol">)</a>
  <a id="4365" href="Relation.Binary.Construct.On.html#4261" class="Function">isDecPartialOrder</a> <a id="4383" href="Relation.Binary.Construct.On.html#4383" class="Bound">dpo</a> <a id="4387" class="Symbol">=</a> <a id="4389" class="Keyword">record</a>
    <a id="4400" class="Symbol">{</a> <a id="4402" href="Relation.Binary.Structures.html#4387" class="Field">isPartialOrder</a> <a id="4417" class="Symbol">=</a> <a id="4419" href="Relation.Binary.Construct.On.html#4003" class="Function">isPartialOrder</a> <a id="4434" href="Relation.Binary.Structures.html#4387" class="Field">DPO.isPartialOrder</a>
    <a id="4457" class="Symbol">;</a> <a id="4459" href="Relation.Binary.Structures.html#4427" class="Field Operator">_≟_</a>            <a id="4474" class="Symbol">=</a> <a id="4476" href="Relation.Binary.Construct.On.html#2405" class="Function">decidable</a> <a id="4486" href="Relation.Binary.Construct.On.html#3672" class="Bound">f</a> <a id="4488" class="Symbol">_</a> <a id="4490" href="Relation.Binary.Structures.html#4427" class="Field Operator">DPO._≟_</a>
    <a id="4502" class="Symbol">;</a> <a id="4504" href="Relation.Binary.Structures.html#4462" class="Field Operator">_≤?_</a>           <a id="4519" class="Symbol">=</a> <a id="4521" href="Relation.Binary.Construct.On.html#2405" class="Function">decidable</a> <a id="4531" href="Relation.Binary.Construct.On.html#3672" class="Bound">f</a> <a id="4533" class="Symbol">_</a> <a id="4535" href="Relation.Binary.Structures.html#4462" class="Field Operator">DPO._≤?_</a>
    <a id="4548" class="Symbol">}</a> <a id="4550" class="Keyword">where</a> <a id="4556" class="Keyword">module</a> <a id="4563" href="Relation.Binary.Construct.On.html#4563" class="Module">DPO</a> <a id="4567" class="Symbol">=</a> <a id="4569" href="Relation.Binary.Structures.html#4296" class="Module">IsDecPartialOrder</a> <a id="4587" href="Relation.Binary.Construct.On.html#4383" class="Bound">dpo</a>

  <a id="4594" href="Relation.Binary.Construct.On.html#4594" class="Function">isStrictPartialOrder</a> <a id="4615" class="Symbol">:</a> <a id="4617" href="Relation.Binary.Structures.html#4767" class="Record">IsStrictPartialOrder</a> <a id="4638" href="Relation.Binary.Construct.On.html#3684" class="Bound">≈</a> <a id="4640" href="Relation.Binary.Construct.On.html#3699" class="Bound">∼</a> <a id="4642" class="Symbol">→</a>
                         <a id="4669" href="Relation.Binary.Structures.html#4767" class="Record">IsStrictPartialOrder</a> <a id="4690" class="Symbol">(</a><a id="4691" href="Relation.Binary.Construct.On.html#3684" class="Bound">≈</a> <a id="4693" href="Function.Base.html#6337" class="Function Operator">on</a> <a id="4696" href="Relation.Binary.Construct.On.html#3672" class="Bound">f</a><a id="4697" class="Symbol">)</a> <a id="4699" class="Symbol">(</a><a id="4700" href="Relation.Binary.Construct.On.html#3699" class="Bound">∼</a> <a id="4702" href="Function.Base.html#6337" class="Function Operator">on</a> <a id="4705" href="Relation.Binary.Construct.On.html#3672" class="Bound">f</a><a id="4706" class="Symbol">)</a>
  <a id="4710" href="Relation.Binary.Construct.On.html#4594" class="Function">isStrictPartialOrder</a> <a id="4731" href="Relation.Binary.Construct.On.html#4731" class="Bound">spo</a> <a id="4735" class="Symbol">=</a> <a id="4737" class="Keyword">record</a>
    <a id="4748" class="Symbol">{</a> <a id="4750" href="Relation.Binary.Structures.html#4842" class="Field">isEquivalence</a> <a id="4764" class="Symbol">=</a> <a id="4766" href="Relation.Binary.Construct.On.html#3140" class="Function">isEquivalence</a> <a id="4780" href="Relation.Binary.Construct.On.html#3672" class="Bound">f</a> <a id="4782" href="Relation.Binary.Structures.html#4842" class="Field">Spo.isEquivalence</a>
    <a id="4804" class="Symbol">;</a> <a id="4806" href="Relation.Binary.Structures.html#4876" class="Field">irrefl</a>        <a id="4820" class="Symbol">=</a> <a id="4822" href="Relation.Binary.Construct.On.html#1533" class="Function">irreflexive</a> <a id="4834" href="Relation.Binary.Construct.On.html#3672" class="Bound">f</a> <a id="4836" href="Relation.Binary.Construct.On.html#3684" class="Bound">≈</a> <a id="4838" href="Relation.Binary.Construct.On.html#3699" class="Bound">∼</a> <a id="4840" href="Relation.Binary.Structures.html#4876" class="Field">Spo.irrefl</a>
    <a id="4855" class="Symbol">;</a> <a id="4857" href="Relation.Binary.Structures.html#4916" class="Field">trans</a>         <a id="4871" class="Symbol">=</a> <a id="4873" href="Relation.Binary.Construct.On.html#1768" class="Function">transitive</a> <a id="4884" href="Relation.Binary.Construct.On.html#3672" class="Bound">f</a> <a id="4886" href="Relation.Binary.Construct.On.html#3699" class="Bound">∼</a> <a id="4888" href="Relation.Binary.Structures.html#4916" class="Field">Spo.trans</a>
    <a id="4902" class="Symbol">;</a> <a id="4904" href="Relation.Binary.Structures.html#4951" class="Field">&lt;-resp-≈</a>      <a id="4918" class="Symbol">=</a> <a id="4920" href="Relation.Binary.Construct.On.html#2244" class="Function">respects₂</a> <a id="4930" href="Relation.Binary.Construct.On.html#3672" class="Bound">f</a> <a id="4932" href="Relation.Binary.Construct.On.html#3699" class="Bound">∼</a> <a id="4934" href="Relation.Binary.Construct.On.html#3684" class="Bound">≈</a> <a id="4936" href="Relation.Binary.Structures.html#4951" class="Field">Spo.&lt;-resp-≈</a>
    <a id="4953" class="Symbol">}</a> <a id="4955" class="Keyword">where</a> <a id="4961" class="Keyword">module</a> <a id="4968" href="Relation.Binary.Construct.On.html#4968" class="Module">Spo</a> <a id="4972" class="Symbol">=</a> <a id="4974" href="Relation.Binary.Structures.html#4767" class="Module">IsStrictPartialOrder</a> <a id="4995" href="Relation.Binary.Construct.On.html#4731" class="Bound">spo</a>

  <a id="5002" href="Relation.Binary.Construct.On.html#5002" class="Function">isTotalOrder</a> <a id="5015" class="Symbol">:</a> <a id="5017" href="Relation.Binary.Structures.html#5977" class="Record">IsTotalOrder</a> <a id="5030" href="Relation.Binary.Construct.On.html#3684" class="Bound">≈</a> <a id="5032" href="Relation.Binary.Construct.On.html#3699" class="Bound">∼</a> <a id="5034" class="Symbol">→</a>
                 <a id="5053" href="Relation.Binary.Structures.html#5977" class="Record">IsTotalOrder</a> <a id="5066" class="Symbol">(</a><a id="5067" href="Relation.Binary.Construct.On.html#3684" class="Bound">≈</a> <a id="5069" href="Function.Base.html#6337" class="Function Operator">on</a> <a id="5072" href="Relation.Binary.Construct.On.html#3672" class="Bound">f</a><a id="5073" class="Symbol">)</a> <a id="5075" class="Symbol">(</a><a id="5076" href="Relation.Binary.Construct.On.html#3699" class="Bound">∼</a> <a id="5078" href="Function.Base.html#6337" class="Function Operator">on</a> <a id="5081" href="Relation.Binary.Construct.On.html#3672" class="Bound">f</a><a id="5082" class="Symbol">)</a>
  <a id="5086" href="Relation.Binary.Construct.On.html#5002" class="Function">isTotalOrder</a> <a id="5099" href="Relation.Binary.Construct.On.html#5099" class="Bound">to</a> <a id="5102" class="Symbol">=</a> <a id="5104" class="Keyword">record</a>
    <a id="5115" class="Symbol">{</a> <a id="5117" href="Relation.Binary.Structures.html#6044" class="Field">isPartialOrder</a> <a id="5132" class="Symbol">=</a> <a id="5134" href="Relation.Binary.Construct.On.html#4003" class="Function">isPartialOrder</a> <a id="5149" href="Relation.Binary.Structures.html#6044" class="Field">To.isPartialOrder</a>
    <a id="5171" class="Symbol">;</a> <a id="5173" href="Relation.Binary.Structures.html#6084" class="Field">total</a>          <a id="5188" class="Symbol">=</a> <a id="5190" href="Relation.Binary.Construct.On.html#2509" class="Function">total</a> <a id="5196" href="Relation.Binary.Construct.On.html#3672" class="Bound">f</a> <a id="5198" href="Relation.Binary.Construct.On.html#3699" class="Bound">∼</a> <a id="5200" href="Relation.Binary.Structures.html#6084" class="Field">To.total</a>
    <a id="5213" class="Symbol">}</a> <a id="5215" class="Keyword">where</a> <a id="5221" class="Keyword">module</a> <a id="5228" href="Relation.Binary.Construct.On.html#5228" class="Module">To</a> <a id="5231" class="Symbol">=</a> <a id="5233" href="Relation.Binary.Structures.html#5977" class="Module">IsTotalOrder</a> <a id="5246" href="Relation.Binary.Construct.On.html#5099" class="Bound">to</a>

  <a id="5252" href="Relation.Binary.Construct.On.html#5252" class="Function">isDecTotalOrder</a> <a id="5268" class="Symbol">:</a> <a id="5270" href="Relation.Binary.Structures.html#6294" class="Record">IsDecTotalOrder</a> <a id="5286" href="Relation.Binary.Construct.On.html#3684" class="Bound">≈</a> <a id="5288" href="Relation.Binary.Construct.On.html#3699" class="Bound">∼</a> <a id="5290" class="Symbol">→</a>
                    <a id="5312" href="Relation.Binary.Structures.html#6294" class="Record">IsDecTotalOrder</a> <a id="5328" class="Symbol">(</a><a id="5329" href="Relation.Binary.Construct.On.html#3684" class="Bound">≈</a> <a id="5331" href="Function.Base.html#6337" class="Function Operator">on</a> <a id="5334" href="Relation.Binary.Construct.On.html#3672" class="Bound">f</a><a id="5335" class="Symbol">)</a> <a id="5337" class="Symbol">(</a><a id="5338" href="Relation.Binary.Construct.On.html#3699" class="Bound">∼</a> <a id="5340" href="Function.Base.html#6337" class="Function Operator">on</a> <a id="5343" href="Relation.Binary.Construct.On.html#3672" class="Bound">f</a><a id="5344" class="Symbol">)</a>
  <a id="5348" href="Relation.Binary.Construct.On.html#5252" class="Function">isDecTotalOrder</a> <a id="5364" href="Relation.Binary.Construct.On.html#5364" class="Bound">dec</a> <a id="5368" class="Symbol">=</a> <a id="5370" class="Keyword">record</a>
    <a id="5381" class="Symbol">{</a> <a id="5383" href="Relation.Binary.Structures.html#6383" class="Field">isTotalOrder</a> <a id="5396" class="Symbol">=</a> <a id="5398" href="Relation.Binary.Construct.On.html#5002" class="Function">isTotalOrder</a> <a id="5411" href="Relation.Binary.Structures.html#6383" class="Field">Dec.isTotalOrder</a>
    <a id="5432" class="Symbol">;</a> <a id="5434" href="Relation.Binary.Structures.html#6419" class="Field Operator">_≟_</a>          <a id="5447" class="Symbol">=</a> <a id="5449" href="Relation.Binary.Construct.On.html#2405" class="Function">decidable</a> <a id="5459" href="Relation.Binary.Construct.On.html#3672" class="Bound">f</a> <a id="5461" href="Relation.Binary.Construct.On.html#3684" class="Bound">≈</a> <a id="5463" href="Relation.Binary.Structures.html#6419" class="Field Operator">Dec._≟_</a>
    <a id="5475" class="Symbol">;</a> <a id="5477" href="Relation.Binary.Structures.html#6452" class="Field Operator">_≤?_</a>         <a id="5490" class="Symbol">=</a> <a id="5492" href="Relation.Binary.Construct.On.html#2405" class="Function">decidable</a> <a id="5502" href="Relation.Binary.Construct.On.html#3672" class="Bound">f</a> <a id="5504" href="Relation.Binary.Construct.On.html#3699" class="Bound">∼</a> <a id="5506" href="Relation.Binary.Structures.html#6452" class="Field Operator">Dec._≤?_</a>
    <a id="5519" class="Symbol">}</a> <a id="5521" class="Keyword">where</a> <a id="5527" class="Keyword">module</a> <a id="5534" href="Relation.Binary.Construct.On.html#5534" class="Module">Dec</a> <a id="5538" class="Symbol">=</a> <a id="5540" href="Relation.Binary.Structures.html#6294" class="Module">IsDecTotalOrder</a> <a id="5556" href="Relation.Binary.Construct.On.html#5364" class="Bound">dec</a>

  <a id="5563" href="Relation.Binary.Construct.On.html#5563" class="Function">isStrictTotalOrder</a> <a id="5582" class="Symbol">:</a> <a id="5584" href="Relation.Binary.Structures.html#7073" class="Record">IsStrictTotalOrder</a> <a id="5603" href="Relation.Binary.Construct.On.html#3684" class="Bound">≈</a> <a id="5605" href="Relation.Binary.Construct.On.html#3699" class="Bound">∼</a> <a id="5607" class="Symbol">→</a>
                       <a id="5632" href="Relation.Binary.Structures.html#7073" class="Record">IsStrictTotalOrder</a> <a id="5651" class="Symbol">(</a><a id="5652" href="Relation.Binary.Construct.On.html#3684" class="Bound">≈</a> <a id="5654" href="Function.Base.html#6337" class="Function Operator">on</a> <a id="5657" href="Relation.Binary.Construct.On.html#3672" class="Bound">f</a><a id="5658" class="Symbol">)</a> <a id="5660" class="Symbol">(</a><a id="5661" href="Relation.Binary.Construct.On.html#3699" class="Bound">∼</a> <a id="5663" href="Function.Base.html#6337" class="Function Operator">on</a> <a id="5666" href="Relation.Binary.Construct.On.html#3672" class="Bound">f</a><a id="5667" class="Symbol">)</a>
  <a id="5671" href="Relation.Binary.Construct.On.html#5563" class="Function">isStrictTotalOrder</a> <a id="5690" href="Relation.Binary.Construct.On.html#5690" class="Bound">sto</a> <a id="5694" class="Symbol">=</a> <a id="5696" class="Keyword">record</a>
    <a id="5707" class="Symbol">{</a> <a id="5709" href="Relation.Binary.Structures.html#7146" class="Field">isStrictPartialOrder</a> <a id="5730" class="Symbol">=</a> <a id="5732" href="Relation.Binary.Construct.On.html#4594" class="Function">isStrictPartialOrder</a> <a id="5753" href="Relation.Binary.Structures.html#7146" class="Field">Sto.isStrictPartialOrder</a>
    <a id="5782" class="Symbol">;</a> <a id="5784" href="Relation.Binary.Structures.html#7198" class="Field">compare</a>              <a id="5805" class="Symbol">=</a> <a id="5807" href="Relation.Binary.Construct.On.html#2597" class="Function">trichotomous</a> <a id="5820" class="Symbol">_</a> <a id="5822" class="Symbol">_</a> <a id="5824" class="Symbol">_</a> <a id="5826" href="Relation.Binary.Structures.html#7198" class="Field">Sto.compare</a>
    <a id="5842" class="Symbol">}</a> <a id="5844" class="Keyword">where</a> <a id="5850" class="Keyword">module</a> <a id="5857" href="Relation.Binary.Construct.On.html#5857" class="Module">Sto</a> <a id="5861" class="Symbol">=</a> <a id="5863" href="Relation.Binary.Structures.html#7073" class="Module">IsStrictTotalOrder</a> <a id="5882" href="Relation.Binary.Construct.On.html#5690" class="Bound">sto</a>

<a id="5887" class="Comment">------------------------------------------------------------------------</a>
<a id="5960" class="Comment">-- Bundles</a>

<a id="preorder"></a><a id="5972" href="Relation.Binary.Construct.On.html#5972" class="Function">preorder</a> <a id="5981" class="Symbol">:</a> <a id="5983" class="Symbol">(</a><a id="5984" href="Relation.Binary.Construct.On.html#5984" class="Bound">P</a> <a id="5986" class="Symbol">:</a> <a id="5988" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a> <a id="5997" href="Relation.Binary.Construct.On.html#1162" class="Generalizable">a</a> <a id="5999" href="Relation.Binary.Construct.On.html#1170" class="Generalizable">ℓ₁</a> <a id="6002" href="Relation.Binary.Construct.On.html#1173" class="Generalizable">ℓ₂</a><a id="6004" class="Symbol">)</a> <a id="6006" class="Symbol">→</a>
           <a id="6019" class="Symbol">(</a><a id="6020" href="Relation.Binary.Construct.On.html#1202" class="Generalizable">B</a> <a id="6022" class="Symbol">→</a> <a id="6024" href="Relation.Binary.Bundles.html#2355" class="Field">Preorder.Carrier</a> <a id="6041" href="Relation.Binary.Construct.On.html#5984" class="Bound">P</a><a id="6042" class="Symbol">)</a> <a id="6044" class="Symbol">→</a>
           <a id="6057" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a> <a id="6066" class="Symbol">_</a> <a id="6068" class="Symbol">_</a> <a id="6070" class="Symbol">_</a>
<a id="6072" href="Relation.Binary.Construct.On.html#5972" class="Function">preorder</a> <a id="6081" href="Relation.Binary.Construct.On.html#6081" class="Bound">P</a> <a id="6083" href="Relation.Binary.Construct.On.html#6083" class="Bound">f</a> <a id="6085" class="Symbol">=</a> <a id="6087" class="Keyword">record</a>
  <a id="6096" class="Symbol">{</a> <a id="6098" href="Relation.Binary.Bundles.html#2489" class="Field">isPreorder</a> <a id="6109" class="Symbol">=</a> <a id="6111" href="Relation.Binary.Construct.On.html#3722" class="Function">isPreorder</a> <a id="6122" href="Relation.Binary.Construct.On.html#6083" class="Bound">f</a> <a id="6124" class="Symbol">(</a><a id="6125" href="Relation.Binary.Bundles.html#2489" class="Field">Preorder.isPreorder</a> <a id="6145" href="Relation.Binary.Construct.On.html#6081" class="Bound">P</a><a id="6146" class="Symbol">)</a>
  <a id="6150" class="Symbol">}</a>

<a id="setoid"></a><a id="6153" href="Relation.Binary.Construct.On.html#6153" class="Function">setoid</a> <a id="6160" class="Symbol">:</a> <a id="6162" class="Symbol">(</a><a id="6163" href="Relation.Binary.Construct.On.html#6163" class="Bound">S</a> <a id="6165" class="Symbol">:</a> <a id="6167" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="6174" href="Relation.Binary.Construct.On.html#1162" class="Generalizable">a</a> <a id="6176" href="Relation.Binary.Construct.On.html#1168" class="Generalizable">ℓ</a><a id="6177" class="Symbol">)</a> <a id="6179" class="Symbol">→</a>
         <a id="6190" class="Symbol">(</a><a id="6191" href="Relation.Binary.Construct.On.html#1202" class="Generalizable">B</a> <a id="6193" class="Symbol">→</a> <a id="6195" href="Relation.Binary.Bundles.html#1298" class="Field">Setoid.Carrier</a> <a id="6210" href="Relation.Binary.Construct.On.html#6163" class="Bound">S</a><a id="6211" class="Symbol">)</a> <a id="6213" class="Symbol">→</a>
         <a id="6224" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="6231" class="Symbol">_</a> <a id="6233" class="Symbol">_</a>
<a id="6235" href="Relation.Binary.Construct.On.html#6153" class="Function">setoid</a> <a id="6242" href="Relation.Binary.Construct.On.html#6242" class="Bound">S</a> <a id="6244" href="Relation.Binary.Construct.On.html#6244" class="Bound">f</a> <a id="6246" class="Symbol">=</a> <a id="6248" class="Keyword">record</a>
  <a id="6257" class="Symbol">{</a> <a id="6259" href="Relation.Binary.Bundles.html#1358" class="Field">isEquivalence</a> <a id="6273" class="Symbol">=</a> <a id="6275" href="Relation.Binary.Construct.On.html#3140" class="Function">isEquivalence</a> <a id="6289" href="Relation.Binary.Construct.On.html#6244" class="Bound">f</a> <a id="6291" class="Symbol">(</a><a id="6292" href="Relation.Binary.Bundles.html#1358" class="Field">Setoid.isEquivalence</a> <a id="6313" href="Relation.Binary.Construct.On.html#6242" class="Bound">S</a><a id="6314" class="Symbol">)</a>
  <a id="6318" class="Symbol">}</a>

<a id="decSetoid"></a><a id="6321" href="Relation.Binary.Construct.On.html#6321" class="Function">decSetoid</a> <a id="6331" class="Symbol">:</a> <a id="6333" class="Symbol">(</a><a id="6334" href="Relation.Binary.Construct.On.html#6334" class="Bound">D</a> <a id="6336" class="Symbol">:</a> <a id="6338" href="Relation.Binary.Bundles.html#1703" class="Record">DecSetoid</a> <a id="6348" href="Relation.Binary.Construct.On.html#1162" class="Generalizable">a</a> <a id="6350" href="Relation.Binary.Construct.On.html#1168" class="Generalizable">ℓ</a><a id="6351" class="Symbol">)</a> <a id="6353" class="Symbol">→</a>
            <a id="6367" class="Symbol">(</a><a id="6368" href="Relation.Binary.Construct.On.html#1202" class="Generalizable">B</a> <a id="6370" class="Symbol">→</a> <a id="6372" href="Relation.Binary.Bundles.html#1769" class="Field">DecSetoid.Carrier</a> <a id="6390" href="Relation.Binary.Construct.On.html#6334" class="Bound">D</a><a id="6391" class="Symbol">)</a> <a id="6393" class="Symbol">→</a>
            <a id="6407" href="Relation.Binary.Bundles.html#1703" class="Record">DecSetoid</a> <a id="6417" class="Symbol">_</a> <a id="6419" class="Symbol">_</a>
<a id="6421" href="Relation.Binary.Construct.On.html#6321" class="Function">decSetoid</a> <a id="6431" href="Relation.Binary.Construct.On.html#6431" class="Bound">D</a> <a id="6433" href="Relation.Binary.Construct.On.html#6433" class="Bound">f</a> <a id="6435" class="Symbol">=</a> <a id="6437" class="Keyword">record</a>
  <a id="6446" class="Symbol">{</a> <a id="6448" href="Relation.Binary.Bundles.html#1835" class="Field">isDecEquivalence</a> <a id="6465" class="Symbol">=</a> <a id="6467" href="Relation.Binary.Construct.On.html#3398" class="Function">isDecEquivalence</a> <a id="6484" href="Relation.Binary.Construct.On.html#6433" class="Bound">f</a> <a id="6486" class="Symbol">(</a><a id="6487" href="Relation.Binary.Bundles.html#1835" class="Field">DecSetoid.isDecEquivalence</a> <a id="6514" href="Relation.Binary.Construct.On.html#6431" class="Bound">D</a><a id="6515" class="Symbol">)</a>
  <a id="6519" class="Symbol">}</a>

<a id="poset"></a><a id="6522" href="Relation.Binary.Construct.On.html#6522" class="Function">poset</a> <a id="6528" class="Symbol">:</a> <a id="6530" class="Symbol">∀</a> <a id="6532" class="Symbol">(</a><a id="6533" href="Relation.Binary.Construct.On.html#6533" class="Bound">P</a> <a id="6535" class="Symbol">:</a> <a id="6537" href="Relation.Binary.Bundles.html#4449" class="Record">Poset</a> <a id="6543" href="Relation.Binary.Construct.On.html#1162" class="Generalizable">a</a> <a id="6545" href="Relation.Binary.Construct.On.html#1170" class="Generalizable">ℓ₁</a> <a id="6548" href="Relation.Binary.Construct.On.html#1173" class="Generalizable">ℓ₂</a><a id="6550" class="Symbol">)</a> <a id="6552" class="Symbol">→</a>
        <a id="6562" class="Symbol">(</a><a id="6563" href="Relation.Binary.Construct.On.html#1202" class="Generalizable">B</a> <a id="6565" class="Symbol">→</a> <a id="6567" href="Relation.Binary.Bundles.html#4525" class="Field">Poset.Carrier</a> <a id="6581" href="Relation.Binary.Construct.On.html#6533" class="Bound">P</a><a id="6582" class="Symbol">)</a> <a id="6584" class="Symbol">→</a>
        <a id="6594" href="Relation.Binary.Bundles.html#4449" class="Record">Poset</a> <a id="6600" class="Symbol">_</a> <a id="6602" class="Symbol">_</a> <a id="6604" class="Symbol">_</a>
<a id="6606" href="Relation.Binary.Construct.On.html#6522" class="Function">poset</a> <a id="6612" href="Relation.Binary.Construct.On.html#6612" class="Bound">P</a> <a id="6614" href="Relation.Binary.Construct.On.html#6614" class="Bound">f</a> <a id="6616" class="Symbol">=</a> <a id="6618" class="Keyword">record</a>
  <a id="6627" class="Symbol">{</a> <a id="6629" href="Relation.Binary.Bundles.html#4624" class="Field">isPartialOrder</a> <a id="6644" class="Symbol">=</a> <a id="6646" href="Relation.Binary.Construct.On.html#4003" class="Function">isPartialOrder</a> <a id="6661" href="Relation.Binary.Construct.On.html#6614" class="Bound">f</a> <a id="6663" class="Symbol">(</a><a id="6664" href="Relation.Binary.Bundles.html#4624" class="Field">Poset.isPartialOrder</a> <a id="6685" href="Relation.Binary.Construct.On.html#6612" class="Bound">P</a><a id="6686" class="Symbol">)</a>
  <a id="6690" class="Symbol">}</a>

<a id="decPoset"></a><a id="6693" href="Relation.Binary.Construct.On.html#6693" class="Function">decPoset</a> <a id="6702" class="Symbol">:</a> <a id="6704" class="Symbol">(</a><a id="6705" href="Relation.Binary.Construct.On.html#6705" class="Bound">D</a> <a id="6707" class="Symbol">:</a> <a id="6709" href="Relation.Binary.Bundles.html#5172" class="Record">DecPoset</a> <a id="6718" href="Relation.Binary.Construct.On.html#1162" class="Generalizable">a</a> <a id="6720" href="Relation.Binary.Construct.On.html#1170" class="Generalizable">ℓ₁</a> <a id="6723" href="Relation.Binary.Construct.On.html#1173" class="Generalizable">ℓ₂</a><a id="6725" class="Symbol">)</a> <a id="6727" class="Symbol">→</a>
           <a id="6740" class="Symbol">(</a><a id="6741" href="Relation.Binary.Construct.On.html#1202" class="Generalizable">B</a> <a id="6743" class="Symbol">→</a> <a id="6745" href="Relation.Binary.Bundles.html#5251" class="Field">DecPoset.Carrier</a> <a id="6762" href="Relation.Binary.Construct.On.html#6705" class="Bound">D</a><a id="6763" class="Symbol">)</a> <a id="6765" class="Symbol">→</a>
           <a id="6778" href="Relation.Binary.Bundles.html#5172" class="Record">DecPoset</a> <a id="6787" class="Symbol">_</a> <a id="6789" class="Symbol">_</a> <a id="6791" class="Symbol">_</a>
<a id="6793" href="Relation.Binary.Construct.On.html#6693" class="Function">decPoset</a> <a id="6802" href="Relation.Binary.Construct.On.html#6802" class="Bound">D</a> <a id="6804" href="Relation.Binary.Construct.On.html#6804" class="Bound">f</a> <a id="6806" class="Symbol">=</a> <a id="6808" class="Keyword">record</a>
  <a id="6817" class="Symbol">{</a> <a id="6819" href="Relation.Binary.Bundles.html#5359" class="Field">isDecPartialOrder</a> <a id="6837" class="Symbol">=</a>
      <a id="6845" href="Relation.Binary.Construct.On.html#4261" class="Function">isDecPartialOrder</a> <a id="6863" href="Relation.Binary.Construct.On.html#6804" class="Bound">f</a> <a id="6865" class="Symbol">(</a><a id="6866" href="Relation.Binary.Bundles.html#5359" class="Field">DecPoset.isDecPartialOrder</a> <a id="6893" href="Relation.Binary.Construct.On.html#6802" class="Bound">D</a><a id="6894" class="Symbol">)</a>
  <a id="6898" class="Symbol">}</a>

<a id="strictPartialOrder"></a><a id="6901" href="Relation.Binary.Construct.On.html#6901" class="Function">strictPartialOrder</a> <a id="6920" class="Symbol">:</a> <a id="6922" class="Symbol">(</a><a id="6923" href="Relation.Binary.Construct.On.html#6923" class="Bound">S</a> <a id="6925" class="Symbol">:</a> <a id="6927" href="Relation.Binary.Bundles.html#5872" class="Record">StrictPartialOrder</a> <a id="6946" href="Relation.Binary.Construct.On.html#1162" class="Generalizable">a</a> <a id="6948" href="Relation.Binary.Construct.On.html#1170" class="Generalizable">ℓ₁</a> <a id="6951" href="Relation.Binary.Construct.On.html#1173" class="Generalizable">ℓ₂</a><a id="6953" class="Symbol">)</a> <a id="6955" class="Symbol">→</a>
                     <a id="6978" class="Symbol">(</a><a id="6979" href="Relation.Binary.Construct.On.html#1202" class="Generalizable">B</a> <a id="6981" class="Symbol">→</a> <a id="6983" href="Relation.Binary.Bundles.html#5961" class="Field">StrictPartialOrder.Carrier</a> <a id="7010" href="Relation.Binary.Construct.On.html#6923" class="Bound">S</a><a id="7011" class="Symbol">)</a> <a id="7013" class="Symbol">→</a>
                     <a id="7036" href="Relation.Binary.Bundles.html#5872" class="Record">StrictPartialOrder</a> <a id="7055" class="Symbol">_</a> <a id="7057" class="Symbol">_</a> <a id="7059" class="Symbol">_</a>
<a id="7061" href="Relation.Binary.Construct.On.html#6901" class="Function">strictPartialOrder</a> <a id="7080" href="Relation.Binary.Construct.On.html#7080" class="Bound">S</a> <a id="7082" href="Relation.Binary.Construct.On.html#7082" class="Bound">f</a> <a id="7084" class="Symbol">=</a> <a id="7086" class="Keyword">record</a>
  <a id="7095" class="Symbol">{</a> <a id="7097" href="Relation.Binary.Bundles.html#6078" class="Field">isStrictPartialOrder</a> <a id="7118" class="Symbol">=</a>
      <a id="7126" href="Relation.Binary.Construct.On.html#4594" class="Function">isStrictPartialOrder</a> <a id="7147" href="Relation.Binary.Construct.On.html#7082" class="Bound">f</a> <a id="7149" class="Symbol">(</a><a id="7150" href="Relation.Binary.Bundles.html#6078" class="Field">StrictPartialOrder.isStrictPartialOrder</a> <a id="7190" href="Relation.Binary.Construct.On.html#7080" class="Bound">S</a><a id="7191" class="Symbol">)</a>
  <a id="7195" class="Symbol">}</a>

<a id="totalOrder"></a><a id="7198" href="Relation.Binary.Construct.On.html#7198" class="Function">totalOrder</a> <a id="7209" class="Symbol">:</a> <a id="7211" class="Symbol">(</a><a id="7212" href="Relation.Binary.Construct.On.html#7212" class="Bound">T</a> <a id="7214" class="Symbol">:</a> <a id="7216" href="Relation.Binary.Bundles.html#7577" class="Record">TotalOrder</a> <a id="7227" href="Relation.Binary.Construct.On.html#1162" class="Generalizable">a</a> <a id="7229" href="Relation.Binary.Construct.On.html#1170" class="Generalizable">ℓ₁</a> <a id="7232" href="Relation.Binary.Construct.On.html#1173" class="Generalizable">ℓ₂</a><a id="7234" class="Symbol">)</a> <a id="7236" class="Symbol">→</a>
             <a id="7251" class="Symbol">(</a><a id="7252" href="Relation.Binary.Construct.On.html#1202" class="Generalizable">B</a> <a id="7254" class="Symbol">→</a> <a id="7256" href="Relation.Binary.Bundles.html#7658" class="Field">TotalOrder.Carrier</a> <a id="7275" href="Relation.Binary.Construct.On.html#7212" class="Bound">T</a><a id="7276" class="Symbol">)</a> <a id="7278" class="Symbol">→</a>
             <a id="7293" href="Relation.Binary.Bundles.html#7577" class="Record">TotalOrder</a> <a id="7304" class="Symbol">_</a> <a id="7306" class="Symbol">_</a> <a id="7308" class="Symbol">_</a>
<a id="7310" href="Relation.Binary.Construct.On.html#7198" class="Function">totalOrder</a> <a id="7321" href="Relation.Binary.Construct.On.html#7321" class="Bound">T</a> <a id="7323" href="Relation.Binary.Construct.On.html#7323" class="Bound">f</a> <a id="7325" class="Symbol">=</a> <a id="7327" class="Keyword">record</a>
  <a id="7336" class="Symbol">{</a> <a id="7338" href="Relation.Binary.Bundles.html#7751" class="Field">isTotalOrder</a> <a id="7351" class="Symbol">=</a> <a id="7353" href="Relation.Binary.Construct.On.html#5002" class="Function">isTotalOrder</a> <a id="7366" href="Relation.Binary.Construct.On.html#7323" class="Bound">f</a> <a id="7368" class="Symbol">(</a><a id="7369" href="Relation.Binary.Bundles.html#7751" class="Field">TotalOrder.isTotalOrder</a> <a id="7393" href="Relation.Binary.Construct.On.html#7321" class="Bound">T</a><a id="7394" class="Symbol">)</a>
  <a id="7398" class="Symbol">}</a>

<a id="decTotalOrder"></a><a id="7401" href="Relation.Binary.Construct.On.html#7401" class="Function">decTotalOrder</a> <a id="7415" class="Symbol">:</a> <a id="7417" class="Symbol">(</a><a id="7418" href="Relation.Binary.Construct.On.html#7418" class="Bound">D</a> <a id="7420" class="Symbol">:</a> <a id="7422" href="Relation.Binary.Bundles.html#8160" class="Record">DecTotalOrder</a> <a id="7436" href="Relation.Binary.Construct.On.html#1162" class="Generalizable">a</a> <a id="7438" href="Relation.Binary.Construct.On.html#1170" class="Generalizable">ℓ₁</a> <a id="7441" href="Relation.Binary.Construct.On.html#1173" class="Generalizable">ℓ₂</a><a id="7443" class="Symbol">)</a> <a id="7445" class="Symbol">→</a>
                <a id="7463" class="Symbol">(</a><a id="7464" href="Relation.Binary.Construct.On.html#1202" class="Generalizable">B</a> <a id="7466" class="Symbol">→</a> <a id="7468" href="Relation.Binary.Bundles.html#8244" class="Field">DecTotalOrder.Carrier</a> <a id="7490" href="Relation.Binary.Construct.On.html#7418" class="Bound">D</a><a id="7491" class="Symbol">)</a> <a id="7493" class="Symbol">→</a>
                <a id="7511" href="Relation.Binary.Bundles.html#8160" class="Record">DecTotalOrder</a> <a id="7525" class="Symbol">_</a> <a id="7527" class="Symbol">_</a> <a id="7529" class="Symbol">_</a>
<a id="7531" href="Relation.Binary.Construct.On.html#7401" class="Function">decTotalOrder</a> <a id="7545" href="Relation.Binary.Construct.On.html#7545" class="Bound">D</a> <a id="7547" href="Relation.Binary.Construct.On.html#7547" class="Bound">f</a> <a id="7549" class="Symbol">=</a> <a id="7551" class="Keyword">record</a>
  <a id="7560" class="Symbol">{</a> <a id="7562" href="Relation.Binary.Bundles.html#8346" class="Field">isDecTotalOrder</a> <a id="7578" class="Symbol">=</a> <a id="7580" href="Relation.Binary.Construct.On.html#5252" class="Function">isDecTotalOrder</a> <a id="7596" href="Relation.Binary.Construct.On.html#7547" class="Bound">f</a> <a id="7598" class="Symbol">(</a><a id="7599" href="Relation.Binary.Bundles.html#8346" class="Field">DecTotalOrder.isDecTotalOrder</a> <a id="7629" href="Relation.Binary.Construct.On.html#7545" class="Bound">D</a><a id="7630" class="Symbol">)</a>
  <a id="7634" class="Symbol">}</a>

<a id="strictTotalOrder"></a><a id="7637" href="Relation.Binary.Construct.On.html#7637" class="Function">strictTotalOrder</a> <a id="7654" class="Symbol">:</a> <a id="7656" class="Symbol">(</a><a id="7657" href="Relation.Binary.Construct.On.html#7657" class="Bound">S</a> <a id="7659" class="Symbol">:</a> <a id="7661" href="Relation.Binary.Bundles.html#9150" class="Record">StrictTotalOrder</a> <a id="7678" href="Relation.Binary.Construct.On.html#1162" class="Generalizable">a</a> <a id="7680" href="Relation.Binary.Construct.On.html#1170" class="Generalizable">ℓ₁</a> <a id="7683" href="Relation.Binary.Construct.On.html#1173" class="Generalizable">ℓ₂</a><a id="7685" class="Symbol">)</a> <a id="7687" class="Symbol">→</a>
                   <a id="7708" class="Symbol">(</a><a id="7709" href="Relation.Binary.Construct.On.html#1202" class="Generalizable">B</a> <a id="7711" class="Symbol">→</a> <a id="7713" href="Relation.Binary.Bundles.html#9237" class="Field">StrictTotalOrder.Carrier</a> <a id="7738" href="Relation.Binary.Construct.On.html#7657" class="Bound">S</a><a id="7739" class="Symbol">)</a> <a id="7741" class="Symbol">→</a>
                   <a id="7762" href="Relation.Binary.Bundles.html#9150" class="Record">StrictTotalOrder</a> <a id="7779" class="Symbol">_</a> <a id="7781" class="Symbol">_</a> <a id="7783" class="Symbol">_</a>
<a id="7785" href="Relation.Binary.Construct.On.html#7637" class="Function">strictTotalOrder</a> <a id="7802" href="Relation.Binary.Construct.On.html#7802" class="Bound">S</a> <a id="7804" href="Relation.Binary.Construct.On.html#7804" class="Bound">f</a> <a id="7806" class="Symbol">=</a> <a id="7808" class="Keyword">record</a>
  <a id="7817" class="Symbol">{</a> <a id="7819" href="Relation.Binary.Bundles.html#9348" class="Field">isStrictTotalOrder</a> <a id="7838" class="Symbol">=</a>
      <a id="7846" href="Relation.Binary.Construct.On.html#5563" class="Function">isStrictTotalOrder</a> <a id="7865" href="Relation.Binary.Construct.On.html#7804" class="Bound">f</a> <a id="7867" class="Symbol">(</a><a id="7868" href="Relation.Binary.Bundles.html#9348" class="Field">StrictTotalOrder.isStrictTotalOrder</a> <a id="7904" href="Relation.Binary.Construct.On.html#7802" class="Bound">S</a><a id="7905" class="Symbol">)</a>
  <a id="7909" class="Symbol">}</a>
</pre></body></html>

==> anc/html/Relation.Binary.Core.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Binary.Core</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Properties of binary relations</a>
<a id="140" class="Comment">------------------------------------------------------------------------</a>

<a id="214" class="Comment">-- The contents of this module should be accessed via `Relation.Binary`.</a>

<a id="288" class="Symbol">{-#</a> <a id="292" class="Keyword">OPTIONS</a> <a id="300" class="Pragma">--cubical-compatible</a> <a id="321" class="Pragma">--safe</a> <a id="328" class="Symbol">#-}</a>

<a id="333" class="Keyword">module</a> <a id="340" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="361" class="Keyword">where</a>

<a id="368" class="Keyword">open</a> <a id="373" class="Keyword">import</a> <a id="380" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="398" class="Keyword">using</a> <a id="404" class="Symbol">(</a><a id="405" href="Data.Product.Base.html#1752" class="Function Operator">_×_</a><a id="408" class="Symbol">)</a>
<a id="410" class="Keyword">open</a> <a id="415" class="Keyword">import</a> <a id="422" href="Function.Base.html" class="Module">Function.Base</a> <a id="436" class="Keyword">using</a> <a id="442" class="Symbol">(</a><a id="443" href="Function.Base.html#6337" class="Function Operator">_on_</a><a id="447" class="Symbol">)</a>
<a id="449" class="Keyword">open</a> <a id="454" class="Keyword">import</a> <a id="461" href="Level.html" class="Module">Level</a> <a id="467" class="Keyword">using</a> <a id="473" class="Symbol">(</a><a id="474" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="479" class="Symbol">;</a> <a id="481" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="484" class="Symbol">;</a> <a id="486" href="Agda.Primitive.html#931" class="Primitive">suc</a><a id="489" class="Symbol">)</a>

<a id="492" class="Keyword">private</a>
  <a id="502" class="Keyword">variable</a>
    <a id="515" href="Relation.Binary.Core.html#515" class="Generalizable">a</a> <a id="517" href="Relation.Binary.Core.html#517" class="Generalizable">b</a> <a id="519" href="Relation.Binary.Core.html#519" class="Generalizable">c</a> <a id="521" href="Relation.Binary.Core.html#521" class="Generalizable">ℓ</a> <a id="523" href="Relation.Binary.Core.html#523" class="Generalizable">ℓ₁</a> <a id="526" href="Relation.Binary.Core.html#526" class="Generalizable">ℓ₂</a> <a id="529" href="Relation.Binary.Core.html#529" class="Generalizable">ℓ₃</a> <a id="532" class="Symbol">:</a> <a id="534" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="544" href="Relation.Binary.Core.html#544" class="Generalizable">A</a> <a id="546" class="Symbol">:</a> <a id="548" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="552" href="Relation.Binary.Core.html#515" class="Generalizable">a</a>
    <a id="558" href="Relation.Binary.Core.html#558" class="Generalizable">B</a> <a id="560" class="Symbol">:</a> <a id="562" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="566" href="Relation.Binary.Core.html#517" class="Generalizable">b</a>
    <a id="572" href="Relation.Binary.Core.html#572" class="Generalizable">C</a> <a id="574" class="Symbol">:</a> <a id="576" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="580" href="Relation.Binary.Core.html#519" class="Generalizable">c</a>

<a id="583" class="Comment">------------------------------------------------------------------------</a>
<a id="656" class="Comment">-- Definitions</a>
<a id="671" class="Comment">------------------------------------------------------------------------</a>

<a id="745" class="Comment">-- Heterogeneous binary relations</a>

<a id="REL"></a><a id="780" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="784" class="Symbol">:</a> <a id="786" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="790" href="Relation.Binary.Core.html#515" class="Generalizable">a</a> <a id="792" class="Symbol">→</a> <a id="794" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="798" href="Relation.Binary.Core.html#517" class="Generalizable">b</a> <a id="800" class="Symbol">→</a> <a id="802" class="Symbol">(</a><a id="803" href="Relation.Binary.Core.html#803" class="Bound">ℓ</a> <a id="805" class="Symbol">:</a> <a id="807" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="812" class="Symbol">)</a> <a id="814" class="Symbol">→</a> <a id="816" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="820" class="Symbol">(</a><a id="821" href="Relation.Binary.Core.html#515" class="Generalizable">a</a> <a id="823" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="825" href="Relation.Binary.Core.html#517" class="Generalizable">b</a> <a id="827" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="829" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="833" href="Relation.Binary.Core.html#803" class="Bound">ℓ</a><a id="834" class="Symbol">)</a>
<a id="836" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="840" href="Relation.Binary.Core.html#840" class="Bound">A</a> <a id="842" href="Relation.Binary.Core.html#842" class="Bound">B</a> <a id="844" href="Relation.Binary.Core.html#844" class="Bound">ℓ</a> <a id="846" class="Symbol">=</a> <a id="848" href="Relation.Binary.Core.html#840" class="Bound">A</a> <a id="850" class="Symbol">→</a> <a id="852" href="Relation.Binary.Core.html#842" class="Bound">B</a> <a id="854" class="Symbol">→</a> <a id="856" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="860" href="Relation.Binary.Core.html#844" class="Bound">ℓ</a>

<a id="863" class="Comment">-- Homogeneous binary relations</a>

<a id="Rel"></a><a id="896" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="900" class="Symbol">:</a> <a id="902" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="906" href="Relation.Binary.Core.html#515" class="Generalizable">a</a> <a id="908" class="Symbol">→</a> <a id="910" class="Symbol">(</a><a id="911" href="Relation.Binary.Core.html#911" class="Bound">ℓ</a> <a id="913" class="Symbol">:</a> <a id="915" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="920" class="Symbol">)</a> <a id="922" class="Symbol">→</a> <a id="924" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="928" class="Symbol">(</a><a id="929" href="Relation.Binary.Core.html#515" class="Generalizable">a</a> <a id="931" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="933" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="937" href="Relation.Binary.Core.html#911" class="Bound">ℓ</a><a id="938" class="Symbol">)</a>
<a id="940" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="944" href="Relation.Binary.Core.html#944" class="Bound">A</a> <a id="946" href="Relation.Binary.Core.html#946" class="Bound">ℓ</a> <a id="948" class="Symbol">=</a> <a id="950" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="954" href="Relation.Binary.Core.html#944" class="Bound">A</a> <a id="956" href="Relation.Binary.Core.html#944" class="Bound">A</a> <a id="958" href="Relation.Binary.Core.html#946" class="Bound">ℓ</a>

<a id="961" class="Comment">------------------------------------------------------------------------</a>
<a id="1034" class="Comment">-- Relationships between relations</a>
<a id="1069" class="Comment">------------------------------------------------------------------------</a>

<a id="1143" class="Keyword">infix</a> <a id="1149" class="Number">4</a> <a id="1151" href="Relation.Binary.Core.html#1268" class="Function Operator">_⇒_</a> <a id="1155" href="Relation.Binary.Core.html#1339" class="Function Operator">_⇔_</a> <a id="1159" href="Relation.Binary.Core.html#1474" class="Function Operator">_=[_]⇒_</a>

<a id="1168" class="Comment">-- Implication/containment - could also be written _⊆_.</a>
<a id="1224" class="Comment">-- and corresponding notion of equivalence</a>

<a id="_⇒_"></a><a id="1268" href="Relation.Binary.Core.html#1268" class="Function Operator">_⇒_</a> <a id="1272" class="Symbol">:</a> <a id="1274" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1278" href="Relation.Binary.Core.html#544" class="Generalizable">A</a> <a id="1280" href="Relation.Binary.Core.html#558" class="Generalizable">B</a> <a id="1282" href="Relation.Binary.Core.html#523" class="Generalizable">ℓ₁</a> <a id="1285" class="Symbol">→</a> <a id="1287" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1291" href="Relation.Binary.Core.html#544" class="Generalizable">A</a> <a id="1293" href="Relation.Binary.Core.html#558" class="Generalizable">B</a> <a id="1295" href="Relation.Binary.Core.html#526" class="Generalizable">ℓ₂</a> <a id="1298" class="Symbol">→</a> <a id="1300" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1304" class="Symbol">_</a>
<a id="1306" href="Relation.Binary.Core.html#1306" class="Bound">P</a> <a id="1308" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="1310" href="Relation.Binary.Core.html#1310" class="Bound">Q</a> <a id="1312" class="Symbol">=</a> <a id="1314" class="Symbol">∀</a> <a id="1316" class="Symbol">{</a><a id="1317" href="Relation.Binary.Core.html#1317" class="Bound">x</a> <a id="1319" href="Relation.Binary.Core.html#1319" class="Bound">y</a><a id="1320" class="Symbol">}</a> <a id="1322" class="Symbol">→</a> <a id="1324" href="Relation.Binary.Core.html#1306" class="Bound">P</a> <a id="1326" href="Relation.Binary.Core.html#1317" class="Bound">x</a> <a id="1328" href="Relation.Binary.Core.html#1319" class="Bound">y</a> <a id="1330" class="Symbol">→</a> <a id="1332" href="Relation.Binary.Core.html#1310" class="Bound">Q</a> <a id="1334" href="Relation.Binary.Core.html#1317" class="Bound">x</a> <a id="1336" href="Relation.Binary.Core.html#1319" class="Bound">y</a>

<a id="_⇔_"></a><a id="1339" href="Relation.Binary.Core.html#1339" class="Function Operator">_⇔_</a> <a id="1343" class="Symbol">:</a> <a id="1345" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1349" href="Relation.Binary.Core.html#544" class="Generalizable">A</a> <a id="1351" href="Relation.Binary.Core.html#558" class="Generalizable">B</a> <a id="1353" href="Relation.Binary.Core.html#523" class="Generalizable">ℓ₁</a> <a id="1356" class="Symbol">→</a> <a id="1358" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1362" href="Relation.Binary.Core.html#544" class="Generalizable">A</a> <a id="1364" href="Relation.Binary.Core.html#558" class="Generalizable">B</a> <a id="1366" href="Relation.Binary.Core.html#526" class="Generalizable">ℓ₂</a> <a id="1369" class="Symbol">→</a> <a id="1371" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1375" class="Symbol">_</a>
<a id="1377" href="Relation.Binary.Core.html#1377" class="Bound">P</a> <a id="1379" href="Relation.Binary.Core.html#1339" class="Function Operator">⇔</a> <a id="1381" href="Relation.Binary.Core.html#1381" class="Bound">Q</a> <a id="1383" class="Symbol">=</a> <a id="1385" href="Relation.Binary.Core.html#1377" class="Bound">P</a> <a id="1387" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="1389" href="Relation.Binary.Core.html#1381" class="Bound">Q</a> <a id="1391" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="1393" href="Relation.Binary.Core.html#1381" class="Bound">Q</a> <a id="1395" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="1397" href="Relation.Binary.Core.html#1377" class="Bound">P</a>

<a id="1400" class="Comment">-- Generalised implication - if P ≡ Q it can be read as &quot;f preserves P&quot;.</a>

<a id="_=[_]⇒_"></a><a id="1474" href="Relation.Binary.Core.html#1474" class="Function Operator">_=[_]⇒_</a> <a id="1482" class="Symbol">:</a> <a id="1484" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1488" href="Relation.Binary.Core.html#544" class="Generalizable">A</a> <a id="1490" href="Relation.Binary.Core.html#523" class="Generalizable">ℓ₁</a> <a id="1493" class="Symbol">→</a> <a id="1495" class="Symbol">(</a><a id="1496" href="Relation.Binary.Core.html#544" class="Generalizable">A</a> <a id="1498" class="Symbol">→</a> <a id="1500" href="Relation.Binary.Core.html#558" class="Generalizable">B</a><a id="1501" class="Symbol">)</a> <a id="1503" class="Symbol">→</a> <a id="1505" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1509" href="Relation.Binary.Core.html#558" class="Generalizable">B</a> <a id="1511" href="Relation.Binary.Core.html#526" class="Generalizable">ℓ₂</a> <a id="1514" class="Symbol">→</a> <a id="1516" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1520" class="Symbol">_</a>
<a id="1522" href="Relation.Binary.Core.html#1522" class="Bound">P</a> <a id="1524" href="Relation.Binary.Core.html#1474" class="Function Operator">=[</a> <a id="1527" href="Relation.Binary.Core.html#1527" class="Bound">f</a> <a id="1529" href="Relation.Binary.Core.html#1474" class="Function Operator">]⇒</a> <a id="1532" href="Relation.Binary.Core.html#1532" class="Bound">Q</a> <a id="1534" class="Symbol">=</a> <a id="1536" href="Relation.Binary.Core.html#1522" class="Bound">P</a> <a id="1538" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="1540" class="Symbol">(</a><a id="1541" href="Relation.Binary.Core.html#1532" class="Bound">Q</a> <a id="1543" href="Function.Base.html#6337" class="Function Operator">on</a> <a id="1546" href="Relation.Binary.Core.html#1527" class="Bound">f</a><a id="1547" class="Symbol">)</a>

<a id="1550" class="Comment">-- A synonym for _=[_]⇒_.</a>

<a id="_Preserves_⟶_"></a><a id="1577" href="Relation.Binary.Core.html#1577" class="Function Operator">_Preserves_⟶_</a> <a id="1591" class="Symbol">:</a> <a id="1593" class="Symbol">(</a><a id="1594" href="Relation.Binary.Core.html#544" class="Generalizable">A</a> <a id="1596" class="Symbol">→</a> <a id="1598" href="Relation.Binary.Core.html#558" class="Generalizable">B</a><a id="1599" class="Symbol">)</a> <a id="1601" class="Symbol">→</a> <a id="1603" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1607" href="Relation.Binary.Core.html#544" class="Generalizable">A</a> <a id="1609" href="Relation.Binary.Core.html#523" class="Generalizable">ℓ₁</a> <a id="1612" class="Symbol">→</a> <a id="1614" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1618" href="Relation.Binary.Core.html#558" class="Generalizable">B</a> <a id="1620" href="Relation.Binary.Core.html#526" class="Generalizable">ℓ₂</a> <a id="1623" class="Symbol">→</a> <a id="1625" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1629" class="Symbol">_</a>
<a id="1631" href="Relation.Binary.Core.html#1631" class="Bound">f</a> <a id="1633" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="1643" href="Relation.Binary.Core.html#1643" class="Bound">P</a> <a id="1645" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="1647" href="Relation.Binary.Core.html#1647" class="Bound">Q</a> <a id="1649" class="Symbol">=</a> <a id="1651" href="Relation.Binary.Core.html#1643" class="Bound">P</a> <a id="1653" href="Relation.Binary.Core.html#1474" class="Function Operator">=[</a> <a id="1656" href="Relation.Binary.Core.html#1631" class="Bound">f</a> <a id="1658" href="Relation.Binary.Core.html#1474" class="Function Operator">]⇒</a> <a id="1661" href="Relation.Binary.Core.html#1647" class="Bound">Q</a>

<a id="1664" class="Comment">-- A binary variant of _Preserves_⟶_.</a>

<a id="_Preserves₂_⟶_⟶_"></a><a id="1703" href="Relation.Binary.Core.html#1703" class="Function Operator">_Preserves₂_⟶_⟶_</a> <a id="1720" class="Symbol">:</a> <a id="1722" class="Symbol">(</a><a id="1723" href="Relation.Binary.Core.html#544" class="Generalizable">A</a> <a id="1725" class="Symbol">→</a> <a id="1727" href="Relation.Binary.Core.html#558" class="Generalizable">B</a> <a id="1729" class="Symbol">→</a> <a id="1731" href="Relation.Binary.Core.html#572" class="Generalizable">C</a><a id="1732" class="Symbol">)</a> <a id="1734" class="Symbol">→</a> <a id="1736" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1740" href="Relation.Binary.Core.html#544" class="Generalizable">A</a> <a id="1742" href="Relation.Binary.Core.html#523" class="Generalizable">ℓ₁</a> <a id="1745" class="Symbol">→</a> <a id="1747" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1751" href="Relation.Binary.Core.html#558" class="Generalizable">B</a> <a id="1753" href="Relation.Binary.Core.html#526" class="Generalizable">ℓ₂</a> <a id="1756" class="Symbol">→</a> <a id="1758" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1762" href="Relation.Binary.Core.html#572" class="Generalizable">C</a> <a id="1764" href="Relation.Binary.Core.html#529" class="Generalizable">ℓ₃</a> <a id="1767" class="Symbol">→</a> <a id="1769" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1773" class="Symbol">_</a>
<a id="1775" href="Relation.Binary.Core.html#1775" class="Bound Operator">_∙_</a> <a id="1779" href="Relation.Binary.Core.html#1703" class="Function Operator">Preserves₂</a> <a id="1790" href="Relation.Binary.Core.html#1790" class="Bound">P</a> <a id="1792" href="Relation.Binary.Core.html#1703" class="Function Operator">⟶</a> <a id="1794" href="Relation.Binary.Core.html#1794" class="Bound">Q</a> <a id="1796" href="Relation.Binary.Core.html#1703" class="Function Operator">⟶</a> <a id="1798" href="Relation.Binary.Core.html#1798" class="Bound">R</a> <a id="1800" class="Symbol">=</a> <a id="1802" class="Symbol">∀</a> <a id="1804" class="Symbol">{</a><a id="1805" href="Relation.Binary.Core.html#1805" class="Bound">x</a> <a id="1807" href="Relation.Binary.Core.html#1807" class="Bound">y</a> <a id="1809" href="Relation.Binary.Core.html#1809" class="Bound">u</a> <a id="1811" href="Relation.Binary.Core.html#1811" class="Bound">v</a><a id="1812" class="Symbol">}</a> <a id="1814" class="Symbol">→</a> <a id="1816" href="Relation.Binary.Core.html#1790" class="Bound">P</a> <a id="1818" href="Relation.Binary.Core.html#1805" class="Bound">x</a> <a id="1820" href="Relation.Binary.Core.html#1807" class="Bound">y</a> <a id="1822" class="Symbol">→</a> <a id="1824" href="Relation.Binary.Core.html#1794" class="Bound">Q</a> <a id="1826" href="Relation.Binary.Core.html#1809" class="Bound">u</a> <a id="1828" href="Relation.Binary.Core.html#1811" class="Bound">v</a> <a id="1830" class="Symbol">→</a> <a id="1832" href="Relation.Binary.Core.html#1798" class="Bound">R</a> <a id="1834" class="Symbol">(</a><a id="1835" href="Relation.Binary.Core.html#1805" class="Bound">x</a> <a id="1837" href="Relation.Binary.Core.html#1775" class="Bound Operator">∙</a> <a id="1839" href="Relation.Binary.Core.html#1809" class="Bound">u</a><a id="1840" class="Symbol">)</a> <a id="1842" class="Symbol">(</a><a id="1843" href="Relation.Binary.Core.html#1807" class="Bound">y</a> <a id="1845" href="Relation.Binary.Core.html#1775" class="Bound Operator">∙</a> <a id="1847" href="Relation.Binary.Core.html#1811" class="Bound">v</a><a id="1848" class="Symbol">)</a>
</pre></body></html>

==> anc/html/Relation.Binary.Definitions.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Binary.Definitions</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Properties of binary relations</a>
<a id="140" class="Comment">------------------------------------------------------------------------</a>

<a id="214" class="Comment">-- The contents of this module should be accessed via `Relation.Binary`.</a>

<a id="288" class="Symbol">{-#</a> <a id="292" class="Keyword">OPTIONS</a> <a id="300" class="Pragma">--cubical-compatible</a> <a id="321" class="Pragma">--safe</a> <a id="328" class="Symbol">#-}</a>

<a id="333" class="Keyword">module</a> <a id="340" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="368" class="Keyword">where</a>

<a id="375" class="Keyword">open</a> <a id="380" class="Keyword">import</a> <a id="387" href="Agda.Builtin.Equality.html" class="Module">Agda.Builtin.Equality</a> <a id="409" class="Keyword">using</a> <a id="415" class="Symbol">(</a><a id="416" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="419" class="Symbol">)</a>
<a id="421" class="Keyword">open</a> <a id="426" class="Keyword">import</a> <a id="433" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="451" class="Keyword">using</a> <a id="457" class="Symbol">(</a><a id="458" href="Data.Product.Base.html#1752" class="Function Operator">_×_</a><a id="461" class="Symbol">;</a> <a id="463" href="Data.Product.Base.html#1505" class="Function">∃-syntax</a><a id="471" class="Symbol">)</a>
<a id="473" class="Keyword">open</a> <a id="478" class="Keyword">import</a> <a id="485" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="499" class="Keyword">using</a> <a id="505" class="Symbol">(</a><a id="506" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a><a id="509" class="Symbol">)</a>
<a id="511" class="Keyword">open</a> <a id="516" class="Keyword">import</a> <a id="523" href="Function.Base.html" class="Module">Function.Base</a> <a id="537" class="Keyword">using</a> <a id="543" class="Symbol">(</a><a id="544" href="Function.Base.html#6337" class="Function Operator">_on_</a><a id="548" class="Symbol">;</a> <a id="550" href="Function.Base.html#1657" class="Function">flip</a><a id="554" class="Symbol">)</a>
<a id="556" class="Keyword">open</a> <a id="561" class="Keyword">import</a> <a id="568" href="Level.html" class="Module">Level</a> <a id="574" class="Keyword">using</a> <a id="580" class="Symbol">(</a><a id="581" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="586" class="Symbol">;</a> <a id="588" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="591" class="Symbol">;</a> <a id="593" href="Agda.Primitive.html#931" class="Primitive">suc</a><a id="596" class="Symbol">)</a>
<a id="598" class="Keyword">open</a> <a id="603" class="Keyword">import</a> <a id="610" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a>
<a id="631" class="Keyword">open</a> <a id="636" class="Keyword">import</a> <a id="643" href="Relation.Nullary.html" class="Module">Relation.Nullary</a> <a id="660" class="Symbol">as</a> <a id="663" class="Module">Nullary</a> <a id="671" class="Keyword">using</a> <a id="677" class="Symbol">(</a><a id="678" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬_</a><a id="680" class="Symbol">;</a> <a id="682" href="Relation.Nullary.Decidable.Core.html#1972" class="Record">Dec</a><a id="685" class="Symbol">)</a>

<a id="688" class="Keyword">private</a>
  <a id="698" class="Keyword">variable</a>
    <a id="711" href="Relation.Binary.Definitions.html#711" class="Generalizable">a</a> <a id="713" href="Relation.Binary.Definitions.html#713" class="Generalizable">b</a> <a id="715" href="Relation.Binary.Definitions.html#715" class="Generalizable">c</a> <a id="717" href="Relation.Binary.Definitions.html#717" class="Generalizable">ℓ</a> <a id="719" href="Relation.Binary.Definitions.html#719" class="Generalizable">ℓ₁</a> <a id="722" href="Relation.Binary.Definitions.html#722" class="Generalizable">ℓ₂</a> <a id="725" href="Relation.Binary.Definitions.html#725" class="Generalizable">ℓ₃</a> <a id="728" class="Symbol">:</a> <a id="730" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="740" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="742" class="Symbol">:</a> <a id="744" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="748" href="Relation.Binary.Definitions.html#711" class="Generalizable">a</a>
    <a id="754" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="756" class="Symbol">:</a> <a id="758" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="762" href="Relation.Binary.Definitions.html#713" class="Generalizable">b</a>
    <a id="768" href="Relation.Binary.Definitions.html#768" class="Generalizable">C</a> <a id="770" class="Symbol">:</a> <a id="772" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="776" href="Relation.Binary.Definitions.html#715" class="Generalizable">c</a>

<a id="779" class="Comment">------------------------------------------------------------------------</a>
<a id="852" class="Comment">-- Definitions</a>
<a id="867" class="Comment">------------------------------------------------------------------------</a>

<a id="941" class="Comment">-- Reflexivity - defined without an underlying equality. It could</a>
<a id="1007" class="Comment">-- alternatively be defined as `_≈_ ⇒ _∼_` for some equality `_≈_`.</a>

<a id="1076" class="Comment">-- Confusingly the convention in the library is to use the name &quot;refl&quot;</a>
<a id="1147" class="Comment">-- for proofs of Reflexive and `reflexive` for proofs of type `_≈_ ⇒ _∼_`,</a>
<a id="1222" class="Comment">-- e.g. in the definition of `IsEquivalence` later in this file. This</a>
<a id="1292" class="Comment">-- convention is a legacy from the early days of the library.</a>

<a id="Reflexive"></a><a id="1355" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="1365" class="Symbol">:</a> <a id="1367" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1371" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="1373" href="Relation.Binary.Definitions.html#717" class="Generalizable">ℓ</a> <a id="1375" class="Symbol">→</a> <a id="1377" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1381" class="Symbol">_</a>
<a id="1383" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="1393" href="Relation.Binary.Definitions.html#1393" class="Bound Operator">_∼_</a> <a id="1397" class="Symbol">=</a> <a id="1399" class="Symbol">∀</a> <a id="1401" class="Symbol">{</a><a id="1402" href="Relation.Binary.Definitions.html#1402" class="Bound">x</a><a id="1403" class="Symbol">}</a> <a id="1405" class="Symbol">→</a> <a id="1407" href="Relation.Binary.Definitions.html#1402" class="Bound">x</a> <a id="1409" href="Relation.Binary.Definitions.html#1393" class="Bound Operator">∼</a> <a id="1411" href="Relation.Binary.Definitions.html#1402" class="Bound">x</a>

<a id="1414" class="Comment">-- Generalised symmetry.</a>

<a id="Sym"></a><a id="1440" href="Relation.Binary.Definitions.html#1440" class="Function">Sym</a> <a id="1444" class="Symbol">:</a> <a id="1446" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1450" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="1452" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="1454" href="Relation.Binary.Definitions.html#719" class="Generalizable">ℓ₁</a> <a id="1457" class="Symbol">→</a> <a id="1459" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1463" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="1465" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="1467" href="Relation.Binary.Definitions.html#722" class="Generalizable">ℓ₂</a> <a id="1470" class="Symbol">→</a> <a id="1472" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1476" class="Symbol">_</a>
<a id="1478" href="Relation.Binary.Definitions.html#1440" class="Function">Sym</a> <a id="1482" href="Relation.Binary.Definitions.html#1482" class="Bound">P</a> <a id="1484" href="Relation.Binary.Definitions.html#1484" class="Bound">Q</a> <a id="1486" class="Symbol">=</a> <a id="1488" href="Relation.Binary.Definitions.html#1482" class="Bound">P</a> <a id="1490" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="1492" href="Function.Base.html#1657" class="Function">flip</a> <a id="1497" href="Relation.Binary.Definitions.html#1484" class="Bound">Q</a>

<a id="1500" class="Comment">-- Symmetry.</a>

<a id="Symmetric"></a><a id="1514" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="1524" class="Symbol">:</a> <a id="1526" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1530" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="1532" href="Relation.Binary.Definitions.html#717" class="Generalizable">ℓ</a> <a id="1534" class="Symbol">→</a> <a id="1536" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1540" class="Symbol">_</a>
<a id="1542" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="1552" href="Relation.Binary.Definitions.html#1552" class="Bound Operator">_∼_</a> <a id="1556" class="Symbol">=</a> <a id="1558" href="Relation.Binary.Definitions.html#1440" class="Function">Sym</a> <a id="1562" href="Relation.Binary.Definitions.html#1552" class="Bound Operator">_∼_</a> <a id="1566" href="Relation.Binary.Definitions.html#1552" class="Bound Operator">_∼_</a>

<a id="1571" class="Comment">-- Generalised transitivity.</a>

<a id="Trans"></a><a id="1601" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a> <a id="1607" class="Symbol">:</a> <a id="1609" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1613" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="1615" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="1617" href="Relation.Binary.Definitions.html#719" class="Generalizable">ℓ₁</a> <a id="1620" class="Symbol">→</a> <a id="1622" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1626" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="1628" href="Relation.Binary.Definitions.html#768" class="Generalizable">C</a> <a id="1630" href="Relation.Binary.Definitions.html#722" class="Generalizable">ℓ₂</a> <a id="1633" class="Symbol">→</a> <a id="1635" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1639" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="1641" href="Relation.Binary.Definitions.html#768" class="Generalizable">C</a> <a id="1643" href="Relation.Binary.Definitions.html#725" class="Generalizable">ℓ₃</a> <a id="1646" class="Symbol">→</a> <a id="1648" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1652" class="Symbol">_</a>
<a id="1654" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a> <a id="1660" href="Relation.Binary.Definitions.html#1660" class="Bound">P</a> <a id="1662" href="Relation.Binary.Definitions.html#1662" class="Bound">Q</a> <a id="1664" href="Relation.Binary.Definitions.html#1664" class="Bound">R</a> <a id="1666" class="Symbol">=</a> <a id="1668" class="Symbol">∀</a> <a id="1670" class="Symbol">{</a><a id="1671" href="Relation.Binary.Definitions.html#1671" class="Bound">i</a> <a id="1673" href="Relation.Binary.Definitions.html#1673" class="Bound">j</a> <a id="1675" href="Relation.Binary.Definitions.html#1675" class="Bound">k</a><a id="1676" class="Symbol">}</a> <a id="1678" class="Symbol">→</a> <a id="1680" href="Relation.Binary.Definitions.html#1660" class="Bound">P</a> <a id="1682" href="Relation.Binary.Definitions.html#1671" class="Bound">i</a> <a id="1684" href="Relation.Binary.Definitions.html#1673" class="Bound">j</a> <a id="1686" class="Symbol">→</a> <a id="1688" href="Relation.Binary.Definitions.html#1662" class="Bound">Q</a> <a id="1690" href="Relation.Binary.Definitions.html#1673" class="Bound">j</a> <a id="1692" href="Relation.Binary.Definitions.html#1675" class="Bound">k</a> <a id="1694" class="Symbol">→</a> <a id="1696" href="Relation.Binary.Definitions.html#1664" class="Bound">R</a> <a id="1698" href="Relation.Binary.Definitions.html#1671" class="Bound">i</a> <a id="1700" href="Relation.Binary.Definitions.html#1675" class="Bound">k</a>

<a id="RightTrans"></a><a id="1703" href="Relation.Binary.Definitions.html#1703" class="Function">RightTrans</a> <a id="1714" class="Symbol">:</a> <a id="1716" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1720" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="1722" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="1724" href="Relation.Binary.Definitions.html#719" class="Generalizable">ℓ₁</a> <a id="1727" class="Symbol">→</a> <a id="1729" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1733" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="1735" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="1737" href="Relation.Binary.Definitions.html#722" class="Generalizable">ℓ₂</a> <a id="1740" class="Symbol">→</a> <a id="1742" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1746" class="Symbol">_</a>
<a id="1748" href="Relation.Binary.Definitions.html#1703" class="Function">RightTrans</a> <a id="1759" href="Relation.Binary.Definitions.html#1759" class="Bound">R</a> <a id="1761" href="Relation.Binary.Definitions.html#1761" class="Bound">S</a> <a id="1763" class="Symbol">=</a> <a id="1765" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a> <a id="1771" href="Relation.Binary.Definitions.html#1759" class="Bound">R</a> <a id="1773" href="Relation.Binary.Definitions.html#1761" class="Bound">S</a> <a id="1775" href="Relation.Binary.Definitions.html#1759" class="Bound">R</a>

<a id="LeftTrans"></a><a id="1778" href="Relation.Binary.Definitions.html#1778" class="Function">LeftTrans</a> <a id="1788" class="Symbol">:</a> <a id="1790" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1794" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="1796" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="1798" href="Relation.Binary.Definitions.html#719" class="Generalizable">ℓ₁</a> <a id="1801" class="Symbol">→</a> <a id="1803" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1807" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="1809" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="1811" href="Relation.Binary.Definitions.html#722" class="Generalizable">ℓ₂</a> <a id="1814" class="Symbol">→</a> <a id="1816" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1820" class="Symbol">_</a>
<a id="1822" href="Relation.Binary.Definitions.html#1778" class="Function">LeftTrans</a> <a id="1832" href="Relation.Binary.Definitions.html#1832" class="Bound">S</a> <a id="1834" href="Relation.Binary.Definitions.html#1834" class="Bound">R</a> <a id="1836" class="Symbol">=</a> <a id="1838" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a> <a id="1844" href="Relation.Binary.Definitions.html#1832" class="Bound">S</a> <a id="1846" href="Relation.Binary.Definitions.html#1834" class="Bound">R</a> <a id="1848" href="Relation.Binary.Definitions.html#1834" class="Bound">R</a>

<a id="1851" class="Comment">-- A flipped variant of generalised transitivity.</a>

<a id="TransFlip"></a><a id="1902" href="Relation.Binary.Definitions.html#1902" class="Function">TransFlip</a> <a id="1912" class="Symbol">:</a> <a id="1914" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1918" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="1920" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="1922" href="Relation.Binary.Definitions.html#719" class="Generalizable">ℓ₁</a> <a id="1925" class="Symbol">→</a> <a id="1927" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1931" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="1933" href="Relation.Binary.Definitions.html#768" class="Generalizable">C</a> <a id="1935" href="Relation.Binary.Definitions.html#722" class="Generalizable">ℓ₂</a> <a id="1938" class="Symbol">→</a> <a id="1940" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1944" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="1946" href="Relation.Binary.Definitions.html#768" class="Generalizable">C</a> <a id="1948" href="Relation.Binary.Definitions.html#725" class="Generalizable">ℓ₃</a> <a id="1951" class="Symbol">→</a> <a id="1953" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1957" class="Symbol">_</a>
<a id="1959" href="Relation.Binary.Definitions.html#1902" class="Function">TransFlip</a> <a id="1969" href="Relation.Binary.Definitions.html#1969" class="Bound">P</a> <a id="1971" href="Relation.Binary.Definitions.html#1971" class="Bound">Q</a> <a id="1973" href="Relation.Binary.Definitions.html#1973" class="Bound">R</a> <a id="1975" class="Symbol">=</a> <a id="1977" class="Symbol">∀</a> <a id="1979" class="Symbol">{</a><a id="1980" href="Relation.Binary.Definitions.html#1980" class="Bound">i</a> <a id="1982" href="Relation.Binary.Definitions.html#1982" class="Bound">j</a> <a id="1984" href="Relation.Binary.Definitions.html#1984" class="Bound">k</a><a id="1985" class="Symbol">}</a> <a id="1987" class="Symbol">→</a> <a id="1989" href="Relation.Binary.Definitions.html#1971" class="Bound">Q</a> <a id="1991" href="Relation.Binary.Definitions.html#1982" class="Bound">j</a> <a id="1993" href="Relation.Binary.Definitions.html#1984" class="Bound">k</a> <a id="1995" class="Symbol">→</a> <a id="1997" href="Relation.Binary.Definitions.html#1969" class="Bound">P</a> <a id="1999" href="Relation.Binary.Definitions.html#1980" class="Bound">i</a> <a id="2001" href="Relation.Binary.Definitions.html#1982" class="Bound">j</a> <a id="2003" class="Symbol">→</a> <a id="2005" href="Relation.Binary.Definitions.html#1973" class="Bound">R</a> <a id="2007" href="Relation.Binary.Definitions.html#1980" class="Bound">i</a> <a id="2009" href="Relation.Binary.Definitions.html#1984" class="Bound">k</a>

<a id="2012" class="Comment">-- Transitivity.</a>

<a id="Transitive"></a><a id="2030" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="2041" class="Symbol">:</a> <a id="2043" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2047" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="2049" href="Relation.Binary.Definitions.html#717" class="Generalizable">ℓ</a> <a id="2051" class="Symbol">→</a> <a id="2053" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2057" class="Symbol">_</a>
<a id="2059" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="2070" href="Relation.Binary.Definitions.html#2070" class="Bound Operator">_∼_</a> <a id="2074" class="Symbol">=</a> <a id="2076" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a> <a id="2082" href="Relation.Binary.Definitions.html#2070" class="Bound Operator">_∼_</a> <a id="2086" href="Relation.Binary.Definitions.html#2070" class="Bound Operator">_∼_</a> <a id="2090" href="Relation.Binary.Definitions.html#2070" class="Bound Operator">_∼_</a>

<a id="2095" class="Comment">-- Generalised antisymmetry</a>

<a id="Antisym"></a><a id="2124" href="Relation.Binary.Definitions.html#2124" class="Function">Antisym</a> <a id="2132" class="Symbol">:</a> <a id="2134" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="2138" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="2140" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="2142" href="Relation.Binary.Definitions.html#719" class="Generalizable">ℓ₁</a> <a id="2145" class="Symbol">→</a> <a id="2147" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="2151" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="2153" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="2155" href="Relation.Binary.Definitions.html#722" class="Generalizable">ℓ₂</a> <a id="2158" class="Symbol">→</a> <a id="2160" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="2164" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="2166" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="2168" href="Relation.Binary.Definitions.html#725" class="Generalizable">ℓ₃</a> <a id="2171" class="Symbol">→</a> <a id="2173" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2177" class="Symbol">_</a>
<a id="2179" href="Relation.Binary.Definitions.html#2124" class="Function">Antisym</a> <a id="2187" href="Relation.Binary.Definitions.html#2187" class="Bound">R</a> <a id="2189" href="Relation.Binary.Definitions.html#2189" class="Bound">S</a> <a id="2191" href="Relation.Binary.Definitions.html#2191" class="Bound">E</a> <a id="2193" class="Symbol">=</a> <a id="2195" class="Symbol">∀</a> <a id="2197" class="Symbol">{</a><a id="2198" href="Relation.Binary.Definitions.html#2198" class="Bound">i</a> <a id="2200" href="Relation.Binary.Definitions.html#2200" class="Bound">j</a><a id="2201" class="Symbol">}</a> <a id="2203" class="Symbol">→</a> <a id="2205" href="Relation.Binary.Definitions.html#2187" class="Bound">R</a> <a id="2207" href="Relation.Binary.Definitions.html#2198" class="Bound">i</a> <a id="2209" href="Relation.Binary.Definitions.html#2200" class="Bound">j</a> <a id="2211" class="Symbol">→</a> <a id="2213" href="Relation.Binary.Definitions.html#2189" class="Bound">S</a> <a id="2215" href="Relation.Binary.Definitions.html#2200" class="Bound">j</a> <a id="2217" href="Relation.Binary.Definitions.html#2198" class="Bound">i</a> <a id="2219" class="Symbol">→</a> <a id="2221" href="Relation.Binary.Definitions.html#2191" class="Bound">E</a> <a id="2223" href="Relation.Binary.Definitions.html#2198" class="Bound">i</a> <a id="2225" href="Relation.Binary.Definitions.html#2200" class="Bound">j</a>

<a id="2228" class="Comment">-- Antisymmetry.</a>

<a id="Antisymmetric"></a><a id="2246" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a> <a id="2260" class="Symbol">:</a> <a id="2262" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2266" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="2268" href="Relation.Binary.Definitions.html#719" class="Generalizable">ℓ₁</a> <a id="2271" class="Symbol">→</a> <a id="2273" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2277" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="2279" href="Relation.Binary.Definitions.html#722" class="Generalizable">ℓ₂</a> <a id="2282" class="Symbol">→</a> <a id="2284" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2288" class="Symbol">_</a>
<a id="2290" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a> <a id="2304" href="Relation.Binary.Definitions.html#2304" class="Bound Operator">_≈_</a> <a id="2308" href="Relation.Binary.Definitions.html#2308" class="Bound Operator">_≤_</a> <a id="2312" class="Symbol">=</a> <a id="2314" href="Relation.Binary.Definitions.html#2124" class="Function">Antisym</a> <a id="2322" href="Relation.Binary.Definitions.html#2308" class="Bound Operator">_≤_</a> <a id="2326" href="Relation.Binary.Definitions.html#2308" class="Bound Operator">_≤_</a> <a id="2330" href="Relation.Binary.Definitions.html#2304" class="Bound Operator">_≈_</a>

<a id="2335" class="Comment">-- Irreflexivity - this is defined terms of the underlying equality.</a>

<a id="Irreflexive"></a><a id="2405" href="Relation.Binary.Definitions.html#2405" class="Function">Irreflexive</a> <a id="2417" class="Symbol">:</a> <a id="2419" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="2423" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="2425" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="2427" href="Relation.Binary.Definitions.html#719" class="Generalizable">ℓ₁</a> <a id="2430" class="Symbol">→</a> <a id="2432" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="2436" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="2438" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="2440" href="Relation.Binary.Definitions.html#722" class="Generalizable">ℓ₂</a> <a id="2443" class="Symbol">→</a> <a id="2445" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2449" class="Symbol">_</a>
<a id="2451" href="Relation.Binary.Definitions.html#2405" class="Function">Irreflexive</a> <a id="2463" href="Relation.Binary.Definitions.html#2463" class="Bound Operator">_≈_</a> <a id="2467" href="Relation.Binary.Definitions.html#2467" class="Bound Operator">_&lt;_</a> <a id="2471" class="Symbol">=</a> <a id="2473" class="Symbol">∀</a> <a id="2475" class="Symbol">{</a><a id="2476" href="Relation.Binary.Definitions.html#2476" class="Bound">x</a> <a id="2478" href="Relation.Binary.Definitions.html#2478" class="Bound">y</a><a id="2479" class="Symbol">}</a> <a id="2481" class="Symbol">→</a> <a id="2483" href="Relation.Binary.Definitions.html#2476" class="Bound">x</a> <a id="2485" href="Relation.Binary.Definitions.html#2463" class="Bound Operator">≈</a> <a id="2487" href="Relation.Binary.Definitions.html#2478" class="Bound">y</a> <a id="2489" class="Symbol">→</a> <a id="2491" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬</a> <a id="2493" class="Symbol">(</a><a id="2494" href="Relation.Binary.Definitions.html#2476" class="Bound">x</a> <a id="2496" href="Relation.Binary.Definitions.html#2467" class="Bound Operator">&lt;</a> <a id="2498" href="Relation.Binary.Definitions.html#2478" class="Bound">y</a><a id="2499" class="Symbol">)</a>

<a id="2502" class="Comment">-- Asymmetry.</a>

<a id="Asymmetric"></a><a id="2517" href="Relation.Binary.Definitions.html#2517" class="Function">Asymmetric</a> <a id="2528" class="Symbol">:</a> <a id="2530" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2534" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="2536" href="Relation.Binary.Definitions.html#717" class="Generalizable">ℓ</a> <a id="2538" class="Symbol">→</a> <a id="2540" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2544" class="Symbol">_</a>
<a id="2546" href="Relation.Binary.Definitions.html#2517" class="Function">Asymmetric</a> <a id="2557" href="Relation.Binary.Definitions.html#2557" class="Bound Operator">_&lt;_</a> <a id="2561" class="Symbol">=</a> <a id="2563" class="Symbol">∀</a> <a id="2565" class="Symbol">{</a><a id="2566" href="Relation.Binary.Definitions.html#2566" class="Bound">x</a> <a id="2568" href="Relation.Binary.Definitions.html#2568" class="Bound">y</a><a id="2569" class="Symbol">}</a> <a id="2571" class="Symbol">→</a> <a id="2573" href="Relation.Binary.Definitions.html#2566" class="Bound">x</a> <a id="2575" href="Relation.Binary.Definitions.html#2557" class="Bound Operator">&lt;</a> <a id="2577" href="Relation.Binary.Definitions.html#2568" class="Bound">y</a> <a id="2579" class="Symbol">→</a> <a id="2581" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬</a> <a id="2583" class="Symbol">(</a><a id="2584" href="Relation.Binary.Definitions.html#2568" class="Bound">y</a> <a id="2586" href="Relation.Binary.Definitions.html#2557" class="Bound Operator">&lt;</a> <a id="2588" href="Relation.Binary.Definitions.html#2566" class="Bound">x</a><a id="2589" class="Symbol">)</a>

<a id="2592" class="Comment">-- Density</a>

<a id="Dense"></a><a id="2604" href="Relation.Binary.Definitions.html#2604" class="Function">Dense</a> <a id="2610" class="Symbol">:</a> <a id="2612" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2616" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="2618" href="Relation.Binary.Definitions.html#717" class="Generalizable">ℓ</a> <a id="2620" class="Symbol">→</a> <a id="2622" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2626" class="Symbol">_</a>
<a id="2628" href="Relation.Binary.Definitions.html#2604" class="Function">Dense</a> <a id="2634" href="Relation.Binary.Definitions.html#2634" class="Bound Operator">_&lt;_</a> <a id="2638" class="Symbol">=</a> <a id="2640" class="Symbol">∀</a> <a id="2642" class="Symbol">{</a><a id="2643" href="Relation.Binary.Definitions.html#2643" class="Bound">x</a> <a id="2645" href="Relation.Binary.Definitions.html#2645" class="Bound">y</a><a id="2646" class="Symbol">}</a> <a id="2648" class="Symbol">→</a> <a id="2650" href="Relation.Binary.Definitions.html#2643" class="Bound">x</a> <a id="2652" href="Relation.Binary.Definitions.html#2634" class="Bound Operator">&lt;</a> <a id="2654" href="Relation.Binary.Definitions.html#2645" class="Bound">y</a> <a id="2656" class="Symbol">→</a> <a id="2658" href="Data.Product.Base.html#1505" class="Function">∃[</a> <a id="2661" href="Relation.Binary.Definitions.html#2661" class="Bound">z</a> <a id="2663" href="Data.Product.Base.html#1505" class="Function">]</a> <a id="2665" href="Relation.Binary.Definitions.html#2643" class="Bound">x</a> <a id="2667" href="Relation.Binary.Definitions.html#2634" class="Bound Operator">&lt;</a> <a id="2669" href="Relation.Binary.Definitions.html#2661" class="Bound">z</a> <a id="2671" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="2673" href="Relation.Binary.Definitions.html#2661" class="Bound">z</a> <a id="2675" href="Relation.Binary.Definitions.html#2634" class="Bound Operator">&lt;</a> <a id="2677" href="Relation.Binary.Definitions.html#2645" class="Bound">y</a>

<a id="2680" class="Comment">-- Generalised connex - at least one of the two relations holds.</a>

<a id="Connex"></a><a id="2746" href="Relation.Binary.Definitions.html#2746" class="Function">Connex</a> <a id="2753" class="Symbol">:</a> <a id="2755" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="2759" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="2761" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="2763" href="Relation.Binary.Definitions.html#719" class="Generalizable">ℓ₁</a> <a id="2766" class="Symbol">→</a> <a id="2768" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="2772" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="2774" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="2776" href="Relation.Binary.Definitions.html#722" class="Generalizable">ℓ₂</a> <a id="2779" class="Symbol">→</a> <a id="2781" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2785" class="Symbol">_</a>
<a id="2787" href="Relation.Binary.Definitions.html#2746" class="Function">Connex</a> <a id="2794" href="Relation.Binary.Definitions.html#2794" class="Bound">P</a> <a id="2796" href="Relation.Binary.Definitions.html#2796" class="Bound">Q</a> <a id="2798" class="Symbol">=</a> <a id="2800" class="Symbol">∀</a> <a id="2802" href="Relation.Binary.Definitions.html#2802" class="Bound">x</a> <a id="2804" href="Relation.Binary.Definitions.html#2804" class="Bound">y</a> <a id="2806" class="Symbol">→</a> <a id="2808" href="Relation.Binary.Definitions.html#2794" class="Bound">P</a> <a id="2810" href="Relation.Binary.Definitions.html#2802" class="Bound">x</a> <a id="2812" href="Relation.Binary.Definitions.html#2804" class="Bound">y</a> <a id="2814" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="2816" href="Relation.Binary.Definitions.html#2796" class="Bound">Q</a> <a id="2818" href="Relation.Binary.Definitions.html#2804" class="Bound">y</a> <a id="2820" href="Relation.Binary.Definitions.html#2802" class="Bound">x</a>

<a id="2823" class="Comment">-- Totality.</a>

<a id="Total"></a><a id="2837" href="Relation.Binary.Definitions.html#2837" class="Function">Total</a> <a id="2843" class="Symbol">:</a> <a id="2845" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2849" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="2851" href="Relation.Binary.Definitions.html#717" class="Generalizable">ℓ</a> <a id="2853" class="Symbol">→</a> <a id="2855" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2859" class="Symbol">_</a>
<a id="2861" href="Relation.Binary.Definitions.html#2837" class="Function">Total</a> <a id="2867" href="Relation.Binary.Definitions.html#2867" class="Bound Operator">_∼_</a> <a id="2871" class="Symbol">=</a> <a id="2873" href="Relation.Binary.Definitions.html#2746" class="Function">Connex</a> <a id="2880" href="Relation.Binary.Definitions.html#2867" class="Bound Operator">_∼_</a> <a id="2884" href="Relation.Binary.Definitions.html#2867" class="Bound Operator">_∼_</a>

<a id="2889" class="Comment">-- Generalised trichotomy - exactly one of three types has a witness.</a>

<a id="2960" class="Keyword">data</a> <a id="Tri"></a><a id="2965" href="Relation.Binary.Definitions.html#2965" class="Datatype">Tri</a> <a id="2969" class="Symbol">(</a><a id="2970" href="Relation.Binary.Definitions.html#2970" class="Bound">A</a> <a id="2972" class="Symbol">:</a> <a id="2974" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2978" href="Relation.Binary.Definitions.html#711" class="Generalizable">a</a><a id="2979" class="Symbol">)</a> <a id="2981" class="Symbol">(</a><a id="2982" href="Relation.Binary.Definitions.html#2982" class="Bound">B</a> <a id="2984" class="Symbol">:</a> <a id="2986" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2990" href="Relation.Binary.Definitions.html#713" class="Generalizable">b</a><a id="2991" class="Symbol">)</a> <a id="2993" class="Symbol">(</a><a id="2994" href="Relation.Binary.Definitions.html#2994" class="Bound">C</a> <a id="2996" class="Symbol">:</a> <a id="2998" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3002" href="Relation.Binary.Definitions.html#715" class="Generalizable">c</a><a id="3003" class="Symbol">)</a> <a id="3005" class="Symbol">:</a> <a id="3007" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3011" class="Symbol">(</a><a id="3012" href="Relation.Binary.Definitions.html#2978" class="Bound">a</a> <a id="3014" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3016" href="Relation.Binary.Definitions.html#2990" class="Bound">b</a> <a id="3018" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3020" href="Relation.Binary.Definitions.html#3002" class="Bound">c</a><a id="3021" class="Symbol">)</a> <a id="3023" class="Keyword">where</a>
  <a id="Tri.tri&lt;"></a><a id="3031" href="Relation.Binary.Definitions.html#3031" class="InductiveConstructor">tri&lt;</a> <a id="3036" class="Symbol">:</a> <a id="3038" class="Symbol">(</a> <a id="3040" href="Relation.Binary.Definitions.html#3040" class="Bound">a</a> <a id="3042" class="Symbol">:</a>   <a id="3046" href="Relation.Binary.Definitions.html#2970" class="Bound">A</a><a id="3047" class="Symbol">)</a> <a id="3049" class="Symbol">(</a><a id="3050" href="Relation.Binary.Definitions.html#3050" class="Bound">¬b</a> <a id="3053" class="Symbol">:</a> <a id="3055" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬</a> <a id="3057" href="Relation.Binary.Definitions.html#2982" class="Bound">B</a><a id="3058" class="Symbol">)</a> <a id="3060" class="Symbol">(</a><a id="3061" href="Relation.Binary.Definitions.html#3061" class="Bound">¬c</a> <a id="3064" class="Symbol">:</a> <a id="3066" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬</a> <a id="3068" href="Relation.Binary.Definitions.html#2994" class="Bound">C</a><a id="3069" class="Symbol">)</a> <a id="3071" class="Symbol">→</a> <a id="3073" href="Relation.Binary.Definitions.html#2965" class="Datatype">Tri</a> <a id="3077" href="Relation.Binary.Definitions.html#2970" class="Bound">A</a> <a id="3079" href="Relation.Binary.Definitions.html#2982" class="Bound">B</a> <a id="3081" href="Relation.Binary.Definitions.html#2994" class="Bound">C</a>
  <a id="Tri.tri≈"></a><a id="3085" href="Relation.Binary.Definitions.html#3085" class="InductiveConstructor">tri≈</a> <a id="3090" class="Symbol">:</a> <a id="3092" class="Symbol">(</a><a id="3093" href="Relation.Binary.Definitions.html#3093" class="Bound">¬a</a> <a id="3096" class="Symbol">:</a> <a id="3098" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬</a> <a id="3100" href="Relation.Binary.Definitions.html#2970" class="Bound">A</a><a id="3101" class="Symbol">)</a> <a id="3103" class="Symbol">(</a> <a id="3105" href="Relation.Binary.Definitions.html#3105" class="Bound">b</a> <a id="3107" class="Symbol">:</a>   <a id="3111" href="Relation.Binary.Definitions.html#2982" class="Bound">B</a><a id="3112" class="Symbol">)</a> <a id="3114" class="Symbol">(</a><a id="3115" href="Relation.Binary.Definitions.html#3115" class="Bound">¬c</a> <a id="3118" class="Symbol">:</a> <a id="3120" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬</a> <a id="3122" href="Relation.Binary.Definitions.html#2994" class="Bound">C</a><a id="3123" class="Symbol">)</a> <a id="3125" class="Symbol">→</a> <a id="3127" href="Relation.Binary.Definitions.html#2965" class="Datatype">Tri</a> <a id="3131" href="Relation.Binary.Definitions.html#2970" class="Bound">A</a> <a id="3133" href="Relation.Binary.Definitions.html#2982" class="Bound">B</a> <a id="3135" href="Relation.Binary.Definitions.html#2994" class="Bound">C</a>
  <a id="Tri.tri&gt;"></a><a id="3139" href="Relation.Binary.Definitions.html#3139" class="InductiveConstructor">tri&gt;</a> <a id="3144" class="Symbol">:</a> <a id="3146" class="Symbol">(</a><a id="3147" href="Relation.Binary.Definitions.html#3147" class="Bound">¬a</a> <a id="3150" class="Symbol">:</a> <a id="3152" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬</a> <a id="3154" href="Relation.Binary.Definitions.html#2970" class="Bound">A</a><a id="3155" class="Symbol">)</a> <a id="3157" class="Symbol">(</a><a id="3158" href="Relation.Binary.Definitions.html#3158" class="Bound">¬b</a> <a id="3161" class="Symbol">:</a> <a id="3163" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬</a> <a id="3165" href="Relation.Binary.Definitions.html#2982" class="Bound">B</a><a id="3166" class="Symbol">)</a> <a id="3168" class="Symbol">(</a> <a id="3170" href="Relation.Binary.Definitions.html#3170" class="Bound">c</a> <a id="3172" class="Symbol">:</a>   <a id="3176" href="Relation.Binary.Definitions.html#2994" class="Bound">C</a><a id="3177" class="Symbol">)</a> <a id="3179" class="Symbol">→</a> <a id="3181" href="Relation.Binary.Definitions.html#2965" class="Datatype">Tri</a> <a id="3185" href="Relation.Binary.Definitions.html#2970" class="Bound">A</a> <a id="3187" href="Relation.Binary.Definitions.html#2982" class="Bound">B</a> <a id="3189" href="Relation.Binary.Definitions.html#2994" class="Bound">C</a>

<a id="3192" class="Comment">-- Trichotomy.</a>

<a id="Trichotomous"></a><a id="3208" href="Relation.Binary.Definitions.html#3208" class="Function">Trichotomous</a> <a id="3221" class="Symbol">:</a> <a id="3223" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3227" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="3229" href="Relation.Binary.Definitions.html#719" class="Generalizable">ℓ₁</a> <a id="3232" class="Symbol">→</a> <a id="3234" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3238" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="3240" href="Relation.Binary.Definitions.html#722" class="Generalizable">ℓ₂</a> <a id="3243" class="Symbol">→</a> <a id="3245" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3249" class="Symbol">_</a>
<a id="3251" href="Relation.Binary.Definitions.html#3208" class="Function">Trichotomous</a> <a id="3264" href="Relation.Binary.Definitions.html#3264" class="Bound Operator">_≈_</a> <a id="3268" href="Relation.Binary.Definitions.html#3268" class="Bound Operator">_&lt;_</a> <a id="3272" class="Symbol">=</a> <a id="3274" class="Symbol">∀</a> <a id="3276" href="Relation.Binary.Definitions.html#3276" class="Bound">x</a> <a id="3278" href="Relation.Binary.Definitions.html#3278" class="Bound">y</a> <a id="3280" class="Symbol">→</a> <a id="3282" href="Relation.Binary.Definitions.html#2965" class="Datatype">Tri</a> <a id="3286" class="Symbol">(</a><a id="3287" href="Relation.Binary.Definitions.html#3276" class="Bound">x</a> <a id="3289" href="Relation.Binary.Definitions.html#3268" class="Bound Operator">&lt;</a> <a id="3291" href="Relation.Binary.Definitions.html#3278" class="Bound">y</a><a id="3292" class="Symbol">)</a> <a id="3294" class="Symbol">(</a><a id="3295" href="Relation.Binary.Definitions.html#3276" class="Bound">x</a> <a id="3297" href="Relation.Binary.Definitions.html#3264" class="Bound Operator">≈</a> <a id="3299" href="Relation.Binary.Definitions.html#3278" class="Bound">y</a><a id="3300" class="Symbol">)</a> <a id="3302" class="Symbol">(</a><a id="3303" href="Relation.Binary.Definitions.html#3276" class="Bound">x</a> <a id="3305" href="Relation.Binary.Definitions.html#3318" class="Function Operator">&gt;</a> <a id="3307" href="Relation.Binary.Definitions.html#3278" class="Bound">y</a><a id="3308" class="Symbol">)</a>
  <a id="3312" class="Keyword">where</a> <a id="3318" href="Relation.Binary.Definitions.html#3318" class="Function Operator">_&gt;_</a> <a id="3322" class="Symbol">=</a> <a id="3324" href="Function.Base.html#1657" class="Function">flip</a> <a id="3329" href="Relation.Binary.Definitions.html#3268" class="Bound Operator">_&lt;_</a>

<a id="3334" class="Comment">-- Generalised maximum element.</a>

<a id="Max"></a><a id="3367" href="Relation.Binary.Definitions.html#3367" class="Function">Max</a> <a id="3371" class="Symbol">:</a> <a id="3373" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="3377" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="3379" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="3381" href="Relation.Binary.Definitions.html#717" class="Generalizable">ℓ</a> <a id="3383" class="Symbol">→</a> <a id="3385" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="3387" class="Symbol">→</a> <a id="3389" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3393" class="Symbol">_</a>
<a id="3395" href="Relation.Binary.Definitions.html#3367" class="Function">Max</a> <a id="3399" href="Relation.Binary.Definitions.html#3399" class="Bound Operator">_≤_</a> <a id="3403" href="Relation.Binary.Definitions.html#3403" class="Bound">T</a> <a id="3405" class="Symbol">=</a> <a id="3407" class="Symbol">∀</a> <a id="3409" href="Relation.Binary.Definitions.html#3409" class="Bound">x</a> <a id="3411" class="Symbol">→</a> <a id="3413" href="Relation.Binary.Definitions.html#3409" class="Bound">x</a> <a id="3415" href="Relation.Binary.Definitions.html#3399" class="Bound Operator">≤</a> <a id="3417" href="Relation.Binary.Definitions.html#3403" class="Bound">T</a>

<a id="3420" class="Comment">-- Maximum element.</a>

<a id="Maximum"></a><a id="3441" href="Relation.Binary.Definitions.html#3441" class="Function">Maximum</a> <a id="3449" class="Symbol">:</a> <a id="3451" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3455" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="3457" href="Relation.Binary.Definitions.html#717" class="Generalizable">ℓ</a> <a id="3459" class="Symbol">→</a> <a id="3461" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="3463" class="Symbol">→</a> <a id="3465" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3469" class="Symbol">_</a>
<a id="3471" href="Relation.Binary.Definitions.html#3441" class="Function">Maximum</a> <a id="3479" class="Symbol">=</a> <a id="3481" href="Relation.Binary.Definitions.html#3367" class="Function">Max</a>

<a id="3486" class="Comment">-- Generalised minimum element.</a>

<a id="Min"></a><a id="3519" href="Relation.Binary.Definitions.html#3519" class="Function">Min</a> <a id="3523" class="Symbol">:</a> <a id="3525" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="3529" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="3531" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="3533" href="Relation.Binary.Definitions.html#717" class="Generalizable">ℓ</a> <a id="3535" class="Symbol">→</a> <a id="3537" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="3539" class="Symbol">→</a> <a id="3541" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3545" class="Symbol">_</a>
<a id="3547" href="Relation.Binary.Definitions.html#3519" class="Function">Min</a> <a id="3551" href="Relation.Binary.Definitions.html#3551" class="Bound">R</a> <a id="3553" class="Symbol">=</a> <a id="3555" href="Relation.Binary.Definitions.html#3367" class="Function">Max</a> <a id="3559" class="Symbol">(</a><a id="3560" href="Function.Base.html#1657" class="Function">flip</a> <a id="3565" href="Relation.Binary.Definitions.html#3551" class="Bound">R</a><a id="3566" class="Symbol">)</a>

<a id="3569" class="Comment">-- Minimum element.</a>

<a id="Minimum"></a><a id="3590" href="Relation.Binary.Definitions.html#3590" class="Function">Minimum</a> <a id="3598" class="Symbol">:</a> <a id="3600" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3604" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="3606" href="Relation.Binary.Definitions.html#717" class="Generalizable">ℓ</a> <a id="3608" class="Symbol">→</a> <a id="3610" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="3612" class="Symbol">→</a> <a id="3614" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3618" class="Symbol">_</a>
<a id="3620" href="Relation.Binary.Definitions.html#3590" class="Function">Minimum</a> <a id="3628" class="Symbol">=</a> <a id="3630" href="Relation.Binary.Definitions.html#3519" class="Function">Min</a>

<a id="3635" class="Comment">-- Definitions for apartness relations</a>

<a id="3675" class="Comment">-- Note that Cotransitive&#39;s arguments are permuted with respect to Transitive&#39;s.</a>
<a id="Cotransitive"></a><a id="3756" href="Relation.Binary.Definitions.html#3756" class="Function">Cotransitive</a> <a id="3769" class="Symbol">:</a> <a id="3771" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3775" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="3777" href="Relation.Binary.Definitions.html#717" class="Generalizable">ℓ</a> <a id="3779" class="Symbol">→</a> <a id="3781" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3785" class="Symbol">_</a>
<a id="3787" href="Relation.Binary.Definitions.html#3756" class="Function">Cotransitive</a> <a id="3800" href="Relation.Binary.Definitions.html#3800" class="Bound Operator">_#_</a> <a id="3804" class="Symbol">=</a> <a id="3806" class="Symbol">∀</a> <a id="3808" class="Symbol">{</a><a id="3809" href="Relation.Binary.Definitions.html#3809" class="Bound">x</a> <a id="3811" href="Relation.Binary.Definitions.html#3811" class="Bound">y</a><a id="3812" class="Symbol">}</a> <a id="3814" class="Symbol">→</a> <a id="3816" href="Relation.Binary.Definitions.html#3809" class="Bound">x</a> <a id="3818" href="Relation.Binary.Definitions.html#3800" class="Bound Operator">#</a> <a id="3820" href="Relation.Binary.Definitions.html#3811" class="Bound">y</a> <a id="3822" class="Symbol">→</a> <a id="3824" class="Symbol">∀</a> <a id="3826" href="Relation.Binary.Definitions.html#3826" class="Bound">z</a> <a id="3828" class="Symbol">→</a> <a id="3830" class="Symbol">(</a><a id="3831" href="Relation.Binary.Definitions.html#3809" class="Bound">x</a> <a id="3833" href="Relation.Binary.Definitions.html#3800" class="Bound Operator">#</a> <a id="3835" href="Relation.Binary.Definitions.html#3826" class="Bound">z</a><a id="3836" class="Symbol">)</a> <a id="3838" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="3840" class="Symbol">(</a><a id="3841" href="Relation.Binary.Definitions.html#3826" class="Bound">z</a> <a id="3843" href="Relation.Binary.Definitions.html#3800" class="Bound Operator">#</a> <a id="3845" href="Relation.Binary.Definitions.html#3811" class="Bound">y</a><a id="3846" class="Symbol">)</a>

<a id="Tight"></a><a id="3849" href="Relation.Binary.Definitions.html#3849" class="Function">Tight</a> <a id="3855" class="Symbol">:</a> <a id="3857" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3861" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="3863" href="Relation.Binary.Definitions.html#719" class="Generalizable">ℓ₁</a> <a id="3866" class="Symbol">→</a> <a id="3868" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3872" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="3874" href="Relation.Binary.Definitions.html#722" class="Generalizable">ℓ₂</a> <a id="3877" class="Symbol">→</a> <a id="3879" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3883" class="Symbol">_</a>
<a id="3885" href="Relation.Binary.Definitions.html#3849" class="Function">Tight</a> <a id="3891" href="Relation.Binary.Definitions.html#3891" class="Bound Operator">_≈_</a> <a id="3895" href="Relation.Binary.Definitions.html#3895" class="Bound Operator">_#_</a> <a id="3899" class="Symbol">=</a> <a id="3901" class="Symbol">∀</a> <a id="3903" href="Relation.Binary.Definitions.html#3903" class="Bound">x</a> <a id="3905" href="Relation.Binary.Definitions.html#3905" class="Bound">y</a> <a id="3907" class="Symbol">→</a> <a id="3909" class="Symbol">(</a><a id="3910" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬</a> <a id="3912" href="Relation.Binary.Definitions.html#3903" class="Bound">x</a> <a id="3914" href="Relation.Binary.Definitions.html#3895" class="Bound Operator">#</a> <a id="3916" href="Relation.Binary.Definitions.html#3905" class="Bound">y</a> <a id="3918" class="Symbol">→</a> <a id="3920" href="Relation.Binary.Definitions.html#3903" class="Bound">x</a> <a id="3922" href="Relation.Binary.Definitions.html#3891" class="Bound Operator">≈</a> <a id="3924" href="Relation.Binary.Definitions.html#3905" class="Bound">y</a><a id="3925" class="Symbol">)</a> <a id="3927" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="3929" class="Symbol">(</a><a id="3930" href="Relation.Binary.Definitions.html#3903" class="Bound">x</a> <a id="3932" href="Relation.Binary.Definitions.html#3891" class="Bound Operator">≈</a> <a id="3934" href="Relation.Binary.Definitions.html#3905" class="Bound">y</a> <a id="3936" class="Symbol">→</a> <a id="3938" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬</a> <a id="3940" href="Relation.Binary.Definitions.html#3903" class="Bound">x</a> <a id="3942" href="Relation.Binary.Definitions.html#3895" class="Bound Operator">#</a> <a id="3944" href="Relation.Binary.Definitions.html#3905" class="Bound">y</a><a id="3945" class="Symbol">)</a>

<a id="3948" class="Comment">-- Properties of order morphisms, aka order-preserving maps</a>

<a id="Monotonic₁"></a><a id="4009" href="Relation.Binary.Definitions.html#4009" class="Function">Monotonic₁</a> <a id="4020" class="Symbol">:</a> <a id="4022" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4026" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="4028" href="Relation.Binary.Definitions.html#719" class="Generalizable">ℓ₁</a> <a id="4031" class="Symbol">→</a> <a id="4033" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4037" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="4039" href="Relation.Binary.Definitions.html#722" class="Generalizable">ℓ₂</a> <a id="4042" class="Symbol">→</a> <a id="4044" class="Symbol">(</a><a id="4045" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="4047" class="Symbol">→</a> <a id="4049" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a><a id="4050" class="Symbol">)</a> <a id="4052" class="Symbol">→</a> <a id="4054" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4058" class="Symbol">_</a>
<a id="4060" href="Relation.Binary.Definitions.html#4009" class="Function">Monotonic₁</a> <a id="4071" href="Relation.Binary.Definitions.html#4071" class="Bound Operator">_≤_</a> <a id="4075" href="Relation.Binary.Definitions.html#4075" class="Bound Operator">_⊑_</a> <a id="4079" href="Relation.Binary.Definitions.html#4079" class="Bound">f</a> <a id="4081" class="Symbol">=</a> <a id="4083" href="Relation.Binary.Definitions.html#4079" class="Bound">f</a> <a id="4085" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="4095" href="Relation.Binary.Definitions.html#4071" class="Bound Operator">_≤_</a> <a id="4099" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="4101" href="Relation.Binary.Definitions.html#4075" class="Bound Operator">_⊑_</a>

<a id="Antitonic₁"></a><a id="4106" href="Relation.Binary.Definitions.html#4106" class="Function">Antitonic₁</a> <a id="4117" class="Symbol">:</a> <a id="4119" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4123" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="4125" href="Relation.Binary.Definitions.html#719" class="Generalizable">ℓ₁</a> <a id="4128" class="Symbol">→</a> <a id="4130" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4134" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="4136" href="Relation.Binary.Definitions.html#722" class="Generalizable">ℓ₂</a> <a id="4139" class="Symbol">→</a> <a id="4141" class="Symbol">(</a><a id="4142" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="4144" class="Symbol">→</a> <a id="4146" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a><a id="4147" class="Symbol">)</a> <a id="4149" class="Symbol">→</a> <a id="4151" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4155" class="Symbol">_</a>
<a id="4157" href="Relation.Binary.Definitions.html#4106" class="Function">Antitonic₁</a> <a id="4168" href="Relation.Binary.Definitions.html#4168" class="Bound Operator">_≤_</a> <a id="4172" class="Symbol">=</a> <a id="4174" href="Relation.Binary.Definitions.html#4009" class="Function">Monotonic₁</a> <a id="4185" class="Symbol">(</a><a id="4186" href="Function.Base.html#1657" class="Function">flip</a> <a id="4191" href="Relation.Binary.Definitions.html#4168" class="Bound Operator">_≤_</a><a id="4194" class="Symbol">)</a>

<a id="LeftMonotonic"></a><a id="4197" href="Relation.Binary.Definitions.html#4197" class="Function">LeftMonotonic</a> <a id="4211" class="Symbol">:</a> <a id="4213" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4217" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="4219" href="Relation.Binary.Definitions.html#719" class="Generalizable">ℓ₁</a> <a id="4222" class="Symbol">→</a> <a id="4224" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4228" href="Relation.Binary.Definitions.html#768" class="Generalizable">C</a> <a id="4230" href="Relation.Binary.Definitions.html#722" class="Generalizable">ℓ₂</a> <a id="4233" class="Symbol">→</a> <a id="4235" class="Symbol">(</a><a id="4236" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="4238" class="Symbol">→</a> <a id="4240" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="4242" class="Symbol">→</a> <a id="4244" href="Relation.Binary.Definitions.html#768" class="Generalizable">C</a><a id="4245" class="Symbol">)</a> <a id="4247" class="Symbol">→</a> <a id="4249" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4253" class="Symbol">_</a>
<a id="4255" href="Relation.Binary.Definitions.html#4197" class="Function">LeftMonotonic</a> <a id="4269" href="Relation.Binary.Definitions.html#4269" class="Bound Operator">_≤_</a> <a id="4273" href="Relation.Binary.Definitions.html#4273" class="Bound Operator">_⊑_</a> <a id="4277" href="Relation.Binary.Definitions.html#4277" class="Bound Operator">_∙_</a> <a id="4281" class="Symbol">=</a> <a id="4283" class="Symbol">∀</a> <a id="4285" href="Relation.Binary.Definitions.html#4285" class="Bound">x</a> <a id="4287" class="Symbol">→</a> <a id="4289" href="Relation.Binary.Definitions.html#4009" class="Function">Monotonic₁</a> <a id="4300" href="Relation.Binary.Definitions.html#4269" class="Bound Operator">_≤_</a> <a id="4304" href="Relation.Binary.Definitions.html#4273" class="Bound Operator">_⊑_</a> <a id="4308" class="Symbol">(</a><a id="4309" href="Relation.Binary.Definitions.html#4285" class="Bound">x</a> <a id="4311" href="Relation.Binary.Definitions.html#4277" class="Bound Operator">∙_</a><a id="4313" class="Symbol">)</a>

<a id="RightMonotonic"></a><a id="4316" href="Relation.Binary.Definitions.html#4316" class="Function">RightMonotonic</a> <a id="4331" class="Symbol">:</a> <a id="4333" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4337" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="4339" href="Relation.Binary.Definitions.html#719" class="Generalizable">ℓ₁</a> <a id="4342" class="Symbol">→</a> <a id="4344" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4348" href="Relation.Binary.Definitions.html#768" class="Generalizable">C</a> <a id="4350" href="Relation.Binary.Definitions.html#722" class="Generalizable">ℓ₂</a> <a id="4353" class="Symbol">→</a> <a id="4355" class="Symbol">(</a><a id="4356" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="4358" class="Symbol">→</a> <a id="4360" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="4362" class="Symbol">→</a> <a id="4364" href="Relation.Binary.Definitions.html#768" class="Generalizable">C</a><a id="4365" class="Symbol">)</a> <a id="4367" class="Symbol">→</a> <a id="4369" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4373" class="Symbol">_</a>
<a id="4375" href="Relation.Binary.Definitions.html#4316" class="Function">RightMonotonic</a> <a id="4390" href="Relation.Binary.Definitions.html#4390" class="Bound Operator">_≤_</a> <a id="4394" href="Relation.Binary.Definitions.html#4394" class="Bound Operator">_⊑_</a> <a id="4398" href="Relation.Binary.Definitions.html#4398" class="Bound Operator">_∙_</a> <a id="4402" class="Symbol">=</a> <a id="4404" class="Symbol">∀</a> <a id="4406" href="Relation.Binary.Definitions.html#4406" class="Bound">y</a> <a id="4408" class="Symbol">→</a> <a id="4410" href="Relation.Binary.Definitions.html#4009" class="Function">Monotonic₁</a> <a id="4421" href="Relation.Binary.Definitions.html#4390" class="Bound Operator">_≤_</a> <a id="4425" href="Relation.Binary.Definitions.html#4394" class="Bound Operator">_⊑_</a> <a id="4429" class="Symbol">(</a><a id="4430" href="Relation.Binary.Definitions.html#4398" class="Bound Operator">_∙</a> <a id="4433" href="Relation.Binary.Definitions.html#4406" class="Bound">y</a><a id="4434" class="Symbol">)</a>

<a id="Monotonic₂"></a><a id="4437" href="Relation.Binary.Definitions.html#4437" class="Function">Monotonic₂</a> <a id="4448" class="Symbol">:</a> <a id="4450" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4454" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="4456" href="Relation.Binary.Definitions.html#719" class="Generalizable">ℓ₁</a> <a id="4459" class="Symbol">→</a> <a id="4461" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4465" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="4467" href="Relation.Binary.Definitions.html#722" class="Generalizable">ℓ₂</a> <a id="4470" class="Symbol">→</a> <a id="4472" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4476" href="Relation.Binary.Definitions.html#768" class="Generalizable">C</a> <a id="4478" href="Relation.Binary.Definitions.html#725" class="Generalizable">ℓ₃</a> <a id="4481" class="Symbol">→</a> <a id="4483" class="Symbol">(</a><a id="4484" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="4486" class="Symbol">→</a> <a id="4488" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="4490" class="Symbol">→</a> <a id="4492" href="Relation.Binary.Definitions.html#768" class="Generalizable">C</a><a id="4493" class="Symbol">)</a> <a id="4495" class="Symbol">→</a> <a id="4497" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4501" class="Symbol">_</a>
<a id="4503" href="Relation.Binary.Definitions.html#4437" class="Function">Monotonic₂</a> <a id="4514" href="Relation.Binary.Definitions.html#4514" class="Bound Operator">_≤_</a> <a id="4518" href="Relation.Binary.Definitions.html#4518" class="Bound Operator">_⊑_</a> <a id="4522" href="Relation.Binary.Definitions.html#4522" class="Bound Operator">_≼_</a> <a id="4526" href="Relation.Binary.Definitions.html#4526" class="Bound">∙</a> <a id="4528" class="Symbol">=</a> <a id="4530" href="Relation.Binary.Definitions.html#4526" class="Bound">∙</a> <a id="4532" href="Relation.Binary.Core.html#1703" class="Function Operator">Preserves₂</a> <a id="4543" href="Relation.Binary.Definitions.html#4514" class="Bound Operator">_≤_</a> <a id="4547" href="Relation.Binary.Core.html#1703" class="Function Operator">⟶</a> <a id="4549" href="Relation.Binary.Definitions.html#4518" class="Bound Operator">_⊑_</a> <a id="4553" href="Relation.Binary.Core.html#1703" class="Function Operator">⟶</a> <a id="4555" href="Relation.Binary.Definitions.html#4522" class="Bound Operator">_≼_</a>

<a id="MonotonicAntitonic"></a><a id="4560" href="Relation.Binary.Definitions.html#4560" class="Function">MonotonicAntitonic</a> <a id="4579" class="Symbol">:</a> <a id="4581" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4585" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="4587" href="Relation.Binary.Definitions.html#719" class="Generalizable">ℓ₁</a> <a id="4590" class="Symbol">→</a> <a id="4592" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4596" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="4598" href="Relation.Binary.Definitions.html#722" class="Generalizable">ℓ₂</a> <a id="4601" class="Symbol">→</a> <a id="4603" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4607" href="Relation.Binary.Definitions.html#768" class="Generalizable">C</a> <a id="4609" href="Relation.Binary.Definitions.html#725" class="Generalizable">ℓ₃</a> <a id="4612" class="Symbol">→</a> <a id="4614" class="Symbol">(</a><a id="4615" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="4617" class="Symbol">→</a> <a id="4619" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="4621" class="Symbol">→</a> <a id="4623" href="Relation.Binary.Definitions.html#768" class="Generalizable">C</a><a id="4624" class="Symbol">)</a> <a id="4626" class="Symbol">→</a> <a id="4628" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4632" class="Symbol">_</a>
<a id="4634" href="Relation.Binary.Definitions.html#4560" class="Function">MonotonicAntitonic</a> <a id="4653" href="Relation.Binary.Definitions.html#4653" class="Bound Operator">_≤_</a> <a id="4657" href="Relation.Binary.Definitions.html#4657" class="Bound Operator">_⊑_</a> <a id="4661" class="Symbol">=</a> <a id="4663" href="Relation.Binary.Definitions.html#4437" class="Function">Monotonic₂</a> <a id="4674" href="Relation.Binary.Definitions.html#4653" class="Bound Operator">_≤_</a> <a id="4678" class="Symbol">(</a><a id="4679" href="Function.Base.html#1657" class="Function">flip</a> <a id="4684" href="Relation.Binary.Definitions.html#4657" class="Bound Operator">_⊑_</a><a id="4687" class="Symbol">)</a>

<a id="AntitonicMonotonic"></a><a id="4690" href="Relation.Binary.Definitions.html#4690" class="Function">AntitonicMonotonic</a> <a id="4709" class="Symbol">:</a> <a id="4711" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4715" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="4717" href="Relation.Binary.Definitions.html#719" class="Generalizable">ℓ₁</a> <a id="4720" class="Symbol">→</a> <a id="4722" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4726" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="4728" href="Relation.Binary.Definitions.html#722" class="Generalizable">ℓ₂</a> <a id="4731" class="Symbol">→</a> <a id="4733" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4737" href="Relation.Binary.Definitions.html#768" class="Generalizable">C</a> <a id="4739" href="Relation.Binary.Definitions.html#725" class="Generalizable">ℓ₃</a> <a id="4742" class="Symbol">→</a> <a id="4744" class="Symbol">(</a><a id="4745" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="4747" class="Symbol">→</a> <a id="4749" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="4751" class="Symbol">→</a> <a id="4753" href="Relation.Binary.Definitions.html#768" class="Generalizable">C</a><a id="4754" class="Symbol">)</a> <a id="4756" class="Symbol">→</a> <a id="4758" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4762" class="Symbol">_</a>
<a id="4764" href="Relation.Binary.Definitions.html#4690" class="Function">AntitonicMonotonic</a> <a id="4783" href="Relation.Binary.Definitions.html#4783" class="Bound Operator">_≤_</a> <a id="4787" class="Symbol">=</a> <a id="4789" href="Relation.Binary.Definitions.html#4437" class="Function">Monotonic₂</a> <a id="4800" class="Symbol">(</a><a id="4801" href="Function.Base.html#1657" class="Function">flip</a> <a id="4806" href="Relation.Binary.Definitions.html#4783" class="Bound Operator">_≤_</a><a id="4809" class="Symbol">)</a>

<a id="Antitonic₂"></a><a id="4812" href="Relation.Binary.Definitions.html#4812" class="Function">Antitonic₂</a> <a id="4823" class="Symbol">:</a> <a id="4825" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4829" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="4831" href="Relation.Binary.Definitions.html#719" class="Generalizable">ℓ₁</a> <a id="4834" class="Symbol">→</a> <a id="4836" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4840" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="4842" href="Relation.Binary.Definitions.html#722" class="Generalizable">ℓ₂</a> <a id="4845" class="Symbol">→</a> <a id="4847" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4851" href="Relation.Binary.Definitions.html#768" class="Generalizable">C</a> <a id="4853" href="Relation.Binary.Definitions.html#725" class="Generalizable">ℓ₃</a> <a id="4856" class="Symbol">→</a> <a id="4858" class="Symbol">(</a><a id="4859" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="4861" class="Symbol">→</a> <a id="4863" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="4865" class="Symbol">→</a> <a id="4867" href="Relation.Binary.Definitions.html#768" class="Generalizable">C</a><a id="4868" class="Symbol">)</a> <a id="4870" class="Symbol">→</a> <a id="4872" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4876" class="Symbol">_</a>
<a id="4878" href="Relation.Binary.Definitions.html#4812" class="Function">Antitonic₂</a> <a id="4889" href="Relation.Binary.Definitions.html#4889" class="Bound Operator">_≤_</a> <a id="4893" href="Relation.Binary.Definitions.html#4893" class="Bound Operator">_⊑_</a> <a id="4897" class="Symbol">=</a> <a id="4899" href="Relation.Binary.Definitions.html#4437" class="Function">Monotonic₂</a> <a id="4910" class="Symbol">(</a><a id="4911" href="Function.Base.html#1657" class="Function">flip</a> <a id="4916" href="Relation.Binary.Definitions.html#4889" class="Bound Operator">_≤_</a><a id="4919" class="Symbol">)</a> <a id="4921" class="Symbol">(</a><a id="4922" href="Function.Base.html#1657" class="Function">flip</a> <a id="4927" href="Relation.Binary.Definitions.html#4893" class="Bound Operator">_⊑_</a><a id="4930" class="Symbol">)</a>

<a id="Adjoint"></a><a id="4933" href="Relation.Binary.Definitions.html#4933" class="Function">Adjoint</a> <a id="4941" class="Symbol">:</a> <a id="4943" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4947" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="4949" href="Relation.Binary.Definitions.html#719" class="Generalizable">ℓ₁</a> <a id="4952" class="Symbol">→</a> <a id="4954" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4958" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="4960" href="Relation.Binary.Definitions.html#722" class="Generalizable">ℓ₂</a> <a id="4963" class="Symbol">→</a> <a id="4965" class="Symbol">(</a><a id="4966" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="4968" class="Symbol">→</a> <a id="4970" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a><a id="4971" class="Symbol">)</a> <a id="4973" class="Symbol">→</a> <a id="4975" class="Symbol">(</a><a id="4976" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="4978" class="Symbol">→</a> <a id="4980" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a><a id="4981" class="Symbol">)</a> <a id="4983" class="Symbol">→</a> <a id="4985" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4989" class="Symbol">_</a>
<a id="4991" href="Relation.Binary.Definitions.html#4933" class="Function">Adjoint</a> <a id="4999" href="Relation.Binary.Definitions.html#4999" class="Bound Operator">_≤_</a> <a id="5003" href="Relation.Binary.Definitions.html#5003" class="Bound Operator">_⊑_</a> <a id="5007" href="Relation.Binary.Definitions.html#5007" class="Bound">f</a> <a id="5009" href="Relation.Binary.Definitions.html#5009" class="Bound">g</a> <a id="5011" class="Symbol">=</a> <a id="5013" class="Symbol">∀</a> <a id="5015" class="Symbol">{</a><a id="5016" href="Relation.Binary.Definitions.html#5016" class="Bound">x</a> <a id="5018" href="Relation.Binary.Definitions.html#5018" class="Bound">y</a><a id="5019" class="Symbol">}</a> <a id="5021" class="Symbol">→</a> <a id="5023" class="Symbol">(</a><a id="5024" href="Relation.Binary.Definitions.html#5007" class="Bound">f</a> <a id="5026" href="Relation.Binary.Definitions.html#5016" class="Bound">x</a> <a id="5028" href="Relation.Binary.Definitions.html#5003" class="Bound Operator">⊑</a> <a id="5030" href="Relation.Binary.Definitions.html#5018" class="Bound">y</a> <a id="5032" class="Symbol">→</a> <a id="5034" href="Relation.Binary.Definitions.html#5016" class="Bound">x</a> <a id="5036" href="Relation.Binary.Definitions.html#4999" class="Bound Operator">≤</a> <a id="5038" href="Relation.Binary.Definitions.html#5009" class="Bound">g</a> <a id="5040" href="Relation.Binary.Definitions.html#5018" class="Bound">y</a><a id="5041" class="Symbol">)</a> <a id="5043" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="5045" class="Symbol">(</a><a id="5046" href="Relation.Binary.Definitions.html#5016" class="Bound">x</a> <a id="5048" href="Relation.Binary.Definitions.html#4999" class="Bound Operator">≤</a> <a id="5050" href="Relation.Binary.Definitions.html#5009" class="Bound">g</a> <a id="5052" href="Relation.Binary.Definitions.html#5018" class="Bound">y</a> <a id="5054" class="Symbol">→</a> <a id="5056" href="Relation.Binary.Definitions.html#5007" class="Bound">f</a> <a id="5058" href="Relation.Binary.Definitions.html#5016" class="Bound">x</a> <a id="5060" href="Relation.Binary.Definitions.html#5003" class="Bound Operator">⊑</a> <a id="5062" href="Relation.Binary.Definitions.html#5018" class="Bound">y</a><a id="5063" class="Symbol">)</a>

<a id="5066" class="Comment">-- Unary relations respecting a binary relation.</a>

<a id="_⟶_Respects_"></a><a id="5116" href="Relation.Binary.Definitions.html#5116" class="Function Operator">_⟶_Respects_</a> <a id="5129" class="Symbol">:</a> <a id="5131" class="Symbol">(</a><a id="5132" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="5134" class="Symbol">→</a> <a id="5136" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5140" href="Relation.Binary.Definitions.html#719" class="Generalizable">ℓ₁</a><a id="5142" class="Symbol">)</a> <a id="5144" class="Symbol">→</a> <a id="5146" class="Symbol">(</a><a id="5147" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="5149" class="Symbol">→</a> <a id="5151" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5155" href="Relation.Binary.Definitions.html#722" class="Generalizable">ℓ₂</a><a id="5157" class="Symbol">)</a> <a id="5159" class="Symbol">→</a> <a id="5161" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="5165" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="5167" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="5169" href="Relation.Binary.Definitions.html#725" class="Generalizable">ℓ₃</a> <a id="5172" class="Symbol">→</a> <a id="5174" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5178" class="Symbol">_</a>
<a id="5180" href="Relation.Binary.Definitions.html#5180" class="Bound">P</a> <a id="5182" href="Relation.Binary.Definitions.html#5116" class="Function Operator">⟶</a> <a id="5184" href="Relation.Binary.Definitions.html#5184" class="Bound">Q</a> <a id="5186" href="Relation.Binary.Definitions.html#5116" class="Function Operator">Respects</a> <a id="5195" href="Relation.Binary.Definitions.html#5195" class="Bound Operator">_∼_</a> <a id="5199" class="Symbol">=</a> <a id="5201" class="Symbol">∀</a> <a id="5203" class="Symbol">{</a><a id="5204" href="Relation.Binary.Definitions.html#5204" class="Bound">x</a> <a id="5206" href="Relation.Binary.Definitions.html#5206" class="Bound">y</a><a id="5207" class="Symbol">}</a> <a id="5209" class="Symbol">→</a> <a id="5211" href="Relation.Binary.Definitions.html#5204" class="Bound">x</a> <a id="5213" href="Relation.Binary.Definitions.html#5195" class="Bound Operator">∼</a> <a id="5215" href="Relation.Binary.Definitions.html#5206" class="Bound">y</a> <a id="5217" class="Symbol">→</a> <a id="5219" href="Relation.Binary.Definitions.html#5180" class="Bound">P</a> <a id="5221" href="Relation.Binary.Definitions.html#5204" class="Bound">x</a> <a id="5223" class="Symbol">→</a> <a id="5225" href="Relation.Binary.Definitions.html#5184" class="Bound">Q</a> <a id="5227" href="Relation.Binary.Definitions.html#5206" class="Bound">y</a>

<a id="5230" class="Comment">-- Unary relation respects a binary relation.</a>

<a id="_Respects_"></a><a id="5277" href="Relation.Binary.Definitions.html#5277" class="Function Operator">_Respects_</a> <a id="5288" class="Symbol">:</a> <a id="5290" class="Symbol">(</a><a id="5291" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="5293" class="Symbol">→</a> <a id="5295" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5299" href="Relation.Binary.Definitions.html#719" class="Generalizable">ℓ₁</a><a id="5301" class="Symbol">)</a> <a id="5303" class="Symbol">→</a> <a id="5305" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="5309" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="5311" href="Relation.Binary.Definitions.html#722" class="Generalizable">ℓ₂</a> <a id="5314" class="Symbol">→</a> <a id="5316" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5320" class="Symbol">_</a>
<a id="5322" href="Relation.Binary.Definitions.html#5322" class="Bound">P</a> <a id="5324" href="Relation.Binary.Definitions.html#5277" class="Function Operator">Respects</a> <a id="5333" href="Relation.Binary.Definitions.html#5333" class="Bound Operator">_∼_</a> <a id="5337" class="Symbol">=</a> <a id="5339" href="Relation.Binary.Definitions.html#5322" class="Bound">P</a> <a id="5341" href="Relation.Binary.Definitions.html#5116" class="Function Operator">⟶</a> <a id="5343" href="Relation.Binary.Definitions.html#5322" class="Bound">P</a> <a id="5345" href="Relation.Binary.Definitions.html#5116" class="Function Operator">Respects</a> <a id="5354" href="Relation.Binary.Definitions.html#5333" class="Bound Operator">_∼_</a>

<a id="5359" class="Comment">-- Right respecting - relatedness is preserved on the right by equality.</a>

<a id="_Respectsʳ_"></a><a id="5433" href="Relation.Binary.Definitions.html#5433" class="Function Operator">_Respectsʳ_</a> <a id="5445" class="Symbol">:</a> <a id="5447" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="5451" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="5453" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="5455" href="Relation.Binary.Definitions.html#719" class="Generalizable">ℓ₁</a> <a id="5458" class="Symbol">→</a> <a id="5460" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="5464" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="5466" href="Relation.Binary.Definitions.html#722" class="Generalizable">ℓ₂</a> <a id="5469" class="Symbol">→</a> <a id="5471" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5475" class="Symbol">_</a>
<a id="5477" href="Relation.Binary.Definitions.html#5477" class="Bound Operator">_∼_</a> <a id="5481" href="Relation.Binary.Definitions.html#5433" class="Function Operator">Respectsʳ</a> <a id="5491" href="Relation.Binary.Definitions.html#5491" class="Bound Operator">_≈_</a> <a id="5495" class="Symbol">=</a> <a id="5497" class="Symbol">∀</a> <a id="5499" class="Symbol">{</a><a id="5500" href="Relation.Binary.Definitions.html#5500" class="Bound">x</a><a id="5501" class="Symbol">}</a> <a id="5503" class="Symbol">→</a> <a id="5505" class="Symbol">(</a><a id="5506" href="Relation.Binary.Definitions.html#5500" class="Bound">x</a> <a id="5508" href="Relation.Binary.Definitions.html#5477" class="Bound Operator">∼_</a><a id="5510" class="Symbol">)</a> <a id="5512" href="Relation.Binary.Definitions.html#5277" class="Function Operator">Respects</a> <a id="5521" href="Relation.Binary.Definitions.html#5491" class="Bound Operator">_≈_</a>

<a id="5526" class="Comment">-- Left respecting - relatedness is preserved on the left by equality.</a>

<a id="_Respectsˡ_"></a><a id="5598" href="Relation.Binary.Definitions.html#5598" class="Function Operator">_Respectsˡ_</a> <a id="5610" class="Symbol">:</a> <a id="5612" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="5616" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="5618" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="5620" href="Relation.Binary.Definitions.html#719" class="Generalizable">ℓ₁</a> <a id="5623" class="Symbol">→</a> <a id="5625" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="5629" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="5631" href="Relation.Binary.Definitions.html#722" class="Generalizable">ℓ₂</a> <a id="5634" class="Symbol">→</a> <a id="5636" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5640" class="Symbol">_</a>
<a id="5642" href="Relation.Binary.Definitions.html#5642" class="Bound">P</a> <a id="5644" href="Relation.Binary.Definitions.html#5598" class="Function Operator">Respectsˡ</a> <a id="5654" href="Relation.Binary.Definitions.html#5654" class="Bound Operator">_∼_</a> <a id="5658" class="Symbol">=</a> <a id="5660" class="Symbol">∀</a> <a id="5662" class="Symbol">{</a><a id="5663" href="Relation.Binary.Definitions.html#5663" class="Bound">y</a><a id="5664" class="Symbol">}</a> <a id="5666" class="Symbol">→</a> <a id="5668" class="Symbol">(</a><a id="5669" href="Function.Base.html#1657" class="Function">flip</a> <a id="5674" href="Relation.Binary.Definitions.html#5642" class="Bound">P</a> <a id="5676" href="Relation.Binary.Definitions.html#5663" class="Bound">y</a><a id="5677" class="Symbol">)</a> <a id="5679" href="Relation.Binary.Definitions.html#5277" class="Function Operator">Respects</a> <a id="5688" href="Relation.Binary.Definitions.html#5654" class="Bound Operator">_∼_</a>

<a id="5693" class="Comment">-- Respecting - relatedness is preserved on both sides by equality</a>

<a id="_Respects₂_"></a><a id="5761" href="Relation.Binary.Definitions.html#5761" class="Function Operator">_Respects₂_</a> <a id="5773" class="Symbol">:</a> <a id="5775" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="5779" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="5781" href="Relation.Binary.Definitions.html#719" class="Generalizable">ℓ₁</a> <a id="5784" class="Symbol">→</a> <a id="5786" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="5790" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="5792" href="Relation.Binary.Definitions.html#722" class="Generalizable">ℓ₂</a> <a id="5795" class="Symbol">→</a> <a id="5797" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5801" class="Symbol">_</a>
<a id="5803" href="Relation.Binary.Definitions.html#5803" class="Bound">P</a> <a id="5805" href="Relation.Binary.Definitions.html#5761" class="Function Operator">Respects₂</a> <a id="5815" href="Relation.Binary.Definitions.html#5815" class="Bound Operator">_∼_</a> <a id="5819" class="Symbol">=</a> <a id="5821" class="Symbol">(</a><a id="5822" href="Relation.Binary.Definitions.html#5803" class="Bound">P</a> <a id="5824" href="Relation.Binary.Definitions.html#5433" class="Function Operator">Respectsʳ</a> <a id="5834" href="Relation.Binary.Definitions.html#5815" class="Bound Operator">_∼_</a><a id="5837" class="Symbol">)</a> <a id="5839" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="5841" class="Symbol">(</a><a id="5842" href="Relation.Binary.Definitions.html#5803" class="Bound">P</a> <a id="5844" href="Relation.Binary.Definitions.html#5598" class="Function Operator">Respectsˡ</a> <a id="5854" href="Relation.Binary.Definitions.html#5815" class="Bound Operator">_∼_</a><a id="5857" class="Symbol">)</a>

<a id="5860" class="Comment">-- Substitutivity - any two related elements satisfy exactly the same</a>
<a id="5930" class="Comment">-- set of unary relations. Note that only the various derivatives</a>
<a id="5996" class="Comment">-- of propositional equality can satisfy this property.</a>

<a id="Substitutive"></a><a id="6053" href="Relation.Binary.Definitions.html#6053" class="Function">Substitutive</a> <a id="6066" class="Symbol">:</a> <a id="6068" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="6072" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="6074" href="Relation.Binary.Definitions.html#719" class="Generalizable">ℓ₁</a> <a id="6077" class="Symbol">→</a> <a id="6079" class="Symbol">(</a><a id="6080" href="Relation.Binary.Definitions.html#6080" class="Bound">ℓ₂</a> <a id="6083" class="Symbol">:</a> <a id="6085" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="6090" class="Symbol">)</a> <a id="6092" class="Symbol">→</a> <a id="6094" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6098" class="Symbol">_</a>
<a id="6100" href="Relation.Binary.Definitions.html#6053" class="Function">Substitutive</a> <a id="6113" class="Symbol">{</a><a id="6114" class="Argument">A</a> <a id="6116" class="Symbol">=</a> <a id="6118" href="Relation.Binary.Definitions.html#6118" class="Bound">A</a><a id="6119" class="Symbol">}</a> <a id="6121" href="Relation.Binary.Definitions.html#6121" class="Bound Operator">_∼_</a> <a id="6125" href="Relation.Binary.Definitions.html#6125" class="Bound">p</a> <a id="6127" class="Symbol">=</a> <a id="6129" class="Symbol">(</a><a id="6130" href="Relation.Binary.Definitions.html#6130" class="Bound">P</a> <a id="6132" class="Symbol">:</a> <a id="6134" href="Relation.Binary.Definitions.html#6118" class="Bound">A</a> <a id="6136" class="Symbol">→</a> <a id="6138" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6142" href="Relation.Binary.Definitions.html#6125" class="Bound">p</a><a id="6143" class="Symbol">)</a> <a id="6145" class="Symbol">→</a> <a id="6147" href="Relation.Binary.Definitions.html#6130" class="Bound">P</a> <a id="6149" href="Relation.Binary.Definitions.html#5277" class="Function Operator">Respects</a> <a id="6158" href="Relation.Binary.Definitions.html#6121" class="Bound Operator">_∼_</a>

<a id="6163" class="Comment">-- Irrelevancy - all proofs that a given pair of elements are related</a>
<a id="6233" class="Comment">-- are indistinguishable.</a>

<a id="Irrelevant"></a><a id="6260" href="Relation.Binary.Definitions.html#6260" class="Function">Irrelevant</a> <a id="6271" class="Symbol">:</a> <a id="6273" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="6277" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="6279" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="6281" href="Relation.Binary.Definitions.html#717" class="Generalizable">ℓ</a> <a id="6283" class="Symbol">→</a> <a id="6285" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6289" class="Symbol">_</a>
<a id="6291" href="Relation.Binary.Definitions.html#6260" class="Function">Irrelevant</a> <a id="6302" href="Relation.Binary.Definitions.html#6302" class="Bound Operator">_∼_</a> <a id="6306" class="Symbol">=</a> <a id="6308" class="Symbol">∀</a> <a id="6310" class="Symbol">{</a><a id="6311" href="Relation.Binary.Definitions.html#6311" class="Bound">x</a> <a id="6313" href="Relation.Binary.Definitions.html#6313" class="Bound">y</a><a id="6314" class="Symbol">}</a> <a id="6316" class="Symbol">→</a> <a id="6318" href="Relation.Nullary.Irrelevant.html#497" class="Function">Nullary.Irrelevant</a> <a id="6337" class="Symbol">(</a><a id="6338" href="Relation.Binary.Definitions.html#6311" class="Bound">x</a> <a id="6340" href="Relation.Binary.Definitions.html#6302" class="Bound Operator">∼</a> <a id="6342" href="Relation.Binary.Definitions.html#6313" class="Bound">y</a><a id="6343" class="Symbol">)</a>

<a id="6346" class="Comment">-- Recomputability - we can rebuild a relevant proof given an</a>
<a id="6408" class="Comment">-- irrelevant one.</a>

<a id="Recomputable"></a><a id="6428" href="Relation.Binary.Definitions.html#6428" class="Function">Recomputable</a> <a id="6441" class="Symbol">:</a> <a id="6443" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="6447" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="6449" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="6451" href="Relation.Binary.Definitions.html#717" class="Generalizable">ℓ</a> <a id="6453" class="Symbol">→</a> <a id="6455" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6459" class="Symbol">_</a>
<a id="6461" href="Relation.Binary.Definitions.html#6428" class="Function">Recomputable</a> <a id="6474" href="Relation.Binary.Definitions.html#6474" class="Bound Operator">_∼_</a> <a id="6478" class="Symbol">=</a> <a id="6480" class="Symbol">∀</a> <a id="6482" class="Symbol">{</a><a id="6483" href="Relation.Binary.Definitions.html#6483" class="Bound">x</a> <a id="6485" href="Relation.Binary.Definitions.html#6485" class="Bound">y</a><a id="6486" class="Symbol">}</a> <a id="6488" class="Symbol">→</a> <a id="6490" href="Relation.Nullary.Recomputable.Core.html#985" class="Function">Nullary.Recomputable</a> <a id="6511" class="Symbol">(</a><a id="6512" href="Relation.Binary.Definitions.html#6483" class="Bound">x</a> <a id="6514" href="Relation.Binary.Definitions.html#6474" class="Bound Operator">∼</a> <a id="6516" href="Relation.Binary.Definitions.html#6485" class="Bound">y</a><a id="6517" class="Symbol">)</a>

<a id="6520" class="Comment">-- Stability</a>

<a id="Stable"></a><a id="6534" href="Relation.Binary.Definitions.html#6534" class="Function">Stable</a> <a id="6541" class="Symbol">:</a> <a id="6543" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="6547" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="6549" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="6551" href="Relation.Binary.Definitions.html#717" class="Generalizable">ℓ</a> <a id="6553" class="Symbol">→</a> <a id="6555" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6559" class="Symbol">_</a>
<a id="6561" href="Relation.Binary.Definitions.html#6534" class="Function">Stable</a> <a id="6568" href="Relation.Binary.Definitions.html#6568" class="Bound Operator">_∼_</a> <a id="6572" class="Symbol">=</a> <a id="6574" class="Symbol">∀</a> <a id="6576" href="Relation.Binary.Definitions.html#6576" class="Bound">x</a> <a id="6578" href="Relation.Binary.Definitions.html#6578" class="Bound">y</a> <a id="6580" class="Symbol">→</a> <a id="6582" href="Relation.Nullary.Negation.Core.html#1499" class="Function">Nullary.Stable</a> <a id="6597" class="Symbol">(</a><a id="6598" href="Relation.Binary.Definitions.html#6576" class="Bound">x</a> <a id="6600" href="Relation.Binary.Definitions.html#6568" class="Bound Operator">∼</a> <a id="6602" href="Relation.Binary.Definitions.html#6578" class="Bound">y</a><a id="6603" class="Symbol">)</a>

<a id="6606" class="Comment">-- Weak decidability - it is sometimes possible to determine if a given</a>
<a id="6678" class="Comment">-- pair of elements are related.</a>

<a id="WeaklyDecidable"></a><a id="6712" href="Relation.Binary.Definitions.html#6712" class="Function">WeaklyDecidable</a> <a id="6728" class="Symbol">:</a> <a id="6730" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="6734" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="6736" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="6738" href="Relation.Binary.Definitions.html#717" class="Generalizable">ℓ</a> <a id="6740" class="Symbol">→</a> <a id="6742" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6746" class="Symbol">_</a>
<a id="6748" href="Relation.Binary.Definitions.html#6712" class="Function">WeaklyDecidable</a> <a id="6764" href="Relation.Binary.Definitions.html#6764" class="Bound Operator">_∼_</a> <a id="6768" class="Symbol">=</a> <a id="6770" class="Symbol">∀</a> <a id="6772" href="Relation.Binary.Definitions.html#6772" class="Bound">x</a> <a id="6774" href="Relation.Binary.Definitions.html#6774" class="Bound">y</a> <a id="6776" class="Symbol">→</a> <a id="6778" href="Relation.Nullary.html#1119" class="Function">Nullary.WeaklyDecidable</a> <a id="6802" class="Symbol">(</a><a id="6803" href="Relation.Binary.Definitions.html#6772" class="Bound">x</a> <a id="6805" href="Relation.Binary.Definitions.html#6764" class="Bound Operator">∼</a> <a id="6807" href="Relation.Binary.Definitions.html#6774" class="Bound">y</a><a id="6808" class="Symbol">)</a>

<a id="6811" class="Comment">-- Decidability - it is possible to determine whether a given pair of</a>
<a id="6881" class="Comment">-- elements are related.</a>

<a id="Decidable"></a><a id="6907" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="6917" class="Symbol">:</a> <a id="6919" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="6923" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="6925" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="6927" href="Relation.Binary.Definitions.html#717" class="Generalizable">ℓ</a> <a id="6929" class="Symbol">→</a> <a id="6931" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6935" class="Symbol">_</a>
<a id="6937" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="6947" href="Relation.Binary.Definitions.html#6947" class="Bound Operator">_∼_</a> <a id="6951" class="Symbol">=</a> <a id="6953" class="Symbol">∀</a> <a id="6955" href="Relation.Binary.Definitions.html#6955" class="Bound">x</a> <a id="6957" href="Relation.Binary.Definitions.html#6957" class="Bound">y</a> <a id="6959" class="Symbol">→</a> <a id="6961" href="Relation.Nullary.Decidable.Core.html#1972" class="Record">Dec</a> <a id="6965" class="Symbol">(</a><a id="6966" href="Relation.Binary.Definitions.html#6955" class="Bound">x</a> <a id="6968" href="Relation.Binary.Definitions.html#6947" class="Bound Operator">∼</a> <a id="6970" href="Relation.Binary.Definitions.html#6957" class="Bound">y</a><a id="6971" class="Symbol">)</a>

<a id="6974" class="Comment">-- Propositional equality is decidable for the type.</a>

<a id="DecidableEquality"></a><a id="7028" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="7046" class="Symbol">:</a> <a id="7048" class="Symbol">(</a><a id="7049" href="Relation.Binary.Definitions.html#7049" class="Bound">A</a> <a id="7051" class="Symbol">:</a> <a id="7053" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7057" href="Relation.Binary.Definitions.html#711" class="Generalizable">a</a><a id="7058" class="Symbol">)</a> <a id="7060" class="Symbol">→</a> <a id="7062" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7066" class="Symbol">_</a>
<a id="7068" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="7086" href="Relation.Binary.Definitions.html#7086" class="Bound">A</a> <a id="7088" class="Symbol">=</a> <a id="7090" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="7100" class="Symbol">{</a><a id="7101" class="Argument">A</a> <a id="7103" class="Symbol">=</a> <a id="7105" href="Relation.Binary.Definitions.html#7086" class="Bound">A</a><a id="7106" class="Symbol">}</a> <a id="7108" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>

<a id="7113" class="Comment">-- Universal - all pairs of elements are related</a>

<a id="Universal"></a><a id="7163" href="Relation.Binary.Definitions.html#7163" class="Function">Universal</a> <a id="7173" class="Symbol">:</a> <a id="7175" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="7179" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="7181" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="7183" href="Relation.Binary.Definitions.html#717" class="Generalizable">ℓ</a> <a id="7185" class="Symbol">→</a> <a id="7187" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7191" class="Symbol">_</a>
<a id="7193" href="Relation.Binary.Definitions.html#7163" class="Function">Universal</a> <a id="7203" href="Relation.Binary.Definitions.html#7203" class="Bound Operator">_∼_</a> <a id="7207" class="Symbol">=</a> <a id="7209" class="Symbol">∀</a> <a id="7211" href="Relation.Binary.Definitions.html#7211" class="Bound">x</a> <a id="7213" href="Relation.Binary.Definitions.html#7213" class="Bound">y</a> <a id="7215" class="Symbol">→</a> <a id="7217" href="Relation.Binary.Definitions.html#7211" class="Bound">x</a> <a id="7219" href="Relation.Binary.Definitions.html#7203" class="Bound Operator">∼</a> <a id="7221" href="Relation.Binary.Definitions.html#7213" class="Bound">y</a>

<a id="7224" class="Comment">-- Empty - no elements are related</a>

<a id="Empty"></a><a id="7260" href="Relation.Binary.Definitions.html#7260" class="Function">Empty</a> <a id="7266" class="Symbol">:</a> <a id="7268" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="7272" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="7274" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="7276" href="Relation.Binary.Definitions.html#717" class="Generalizable">ℓ</a> <a id="7278" class="Symbol">→</a> <a id="7280" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7284" class="Symbol">_</a>
<a id="7286" href="Relation.Binary.Definitions.html#7260" class="Function">Empty</a> <a id="7292" href="Relation.Binary.Definitions.html#7292" class="Bound Operator">_∼_</a> <a id="7296" class="Symbol">=</a> <a id="7298" class="Symbol">∀</a> <a id="7300" class="Symbol">{</a><a id="7301" href="Relation.Binary.Definitions.html#7301" class="Bound">x</a> <a id="7303" href="Relation.Binary.Definitions.html#7303" class="Bound">y</a><a id="7304" class="Symbol">}</a> <a id="7306" class="Symbol">→</a> <a id="7308" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬</a> <a id="7310" class="Symbol">(</a><a id="7311" href="Relation.Binary.Definitions.html#7301" class="Bound">x</a> <a id="7313" href="Relation.Binary.Definitions.html#7292" class="Bound Operator">∼</a> <a id="7315" href="Relation.Binary.Definitions.html#7303" class="Bound">y</a><a id="7316" class="Symbol">)</a>

<a id="7319" class="Comment">-- Non-emptiness - at least one pair of elements are related.</a>

<a id="7382" class="Keyword">record</a> <a id="NonEmpty"></a><a id="7389" href="Relation.Binary.Definitions.html#7389" class="Record">NonEmpty</a> <a id="7398" class="Symbol">{</a><a id="7399" href="Relation.Binary.Definitions.html#7399" class="Bound">A</a> <a id="7401" class="Symbol">:</a> <a id="7403" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7407" href="Relation.Binary.Definitions.html#711" class="Generalizable">a</a><a id="7408" class="Symbol">}</a> <a id="7410" class="Symbol">{</a><a id="7411" href="Relation.Binary.Definitions.html#7411" class="Bound">B</a> <a id="7413" class="Symbol">:</a> <a id="7415" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7419" href="Relation.Binary.Definitions.html#713" class="Generalizable">b</a><a id="7420" class="Symbol">}</a>
                <a id="7438" class="Symbol">(</a><a id="7439" href="Relation.Binary.Definitions.html#7439" class="Bound">T</a> <a id="7441" class="Symbol">:</a> <a id="7443" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="7447" href="Relation.Binary.Definitions.html#7399" class="Bound">A</a> <a id="7449" href="Relation.Binary.Definitions.html#7411" class="Bound">B</a> <a id="7451" href="Relation.Binary.Definitions.html#717" class="Generalizable">ℓ</a><a id="7452" class="Symbol">)</a> <a id="7454" class="Symbol">:</a> <a id="7456" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7460" class="Symbol">(</a><a id="7461" href="Relation.Binary.Definitions.html#7407" class="Bound">a</a> <a id="7463" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="7465" href="Relation.Binary.Definitions.html#7419" class="Bound">b</a> <a id="7467" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="7469" href="Relation.Binary.Definitions.html#7451" class="Bound">ℓ</a><a id="7470" class="Symbol">)</a> <a id="7472" class="Keyword">where</a>
  <a id="7480" class="Keyword">constructor</a> <a id="nonEmpty"></a><a id="7492" href="Relation.Binary.Definitions.html#7492" class="InductiveConstructor">nonEmpty</a>
  <a id="7503" class="Keyword">field</a>
    <a id="7513" class="Symbol">{</a><a id="NonEmpty.x"></a><a id="7514" href="Relation.Binary.Definitions.html#7514" class="Field">x</a><a id="7515" class="Symbol">}</a>   <a id="7519" class="Symbol">:</a> <a id="7521" href="Relation.Binary.Definitions.html#7399" class="Bound">A</a>
    <a id="7527" class="Symbol">{</a><a id="NonEmpty.y"></a><a id="7528" href="Relation.Binary.Definitions.html#7528" class="Field">y</a><a id="7529" class="Symbol">}</a>   <a id="7533" class="Symbol">:</a> <a id="7535" href="Relation.Binary.Definitions.html#7411" class="Bound">B</a>
    <a id="NonEmpty.proof"></a><a id="7541" href="Relation.Binary.Definitions.html#7541" class="Field">proof</a> <a id="7547" class="Symbol">:</a> <a id="7549" href="Relation.Binary.Definitions.html#7439" class="Bound">T</a> <a id="7551" href="Relation.Binary.Definitions.html#7514" class="Field">x</a> <a id="7553" href="Relation.Binary.Definitions.html#7528" class="Field">y</a>
</pre></body></html>

==> anc/html/Relation.Binary.Indexed.Heterogeneous.Bundles.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Binary.Indexed.Heterogeneous.Bundles</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Indexed binary relations</a>
<a id="134" class="Comment">------------------------------------------------------------------------</a>

<a id="208" class="Comment">-- The contents of this module should be accessed via</a>
<a id="262" class="Comment">-- `Relation.Binary.Indexed.Heterogeneous`.</a>

<a id="307" class="Symbol">{-#</a> <a id="311" class="Keyword">OPTIONS</a> <a id="319" class="Pragma">--cubical-compatible</a> <a id="340" class="Pragma">--safe</a> <a id="347" class="Symbol">#-}</a>

<a id="352" class="Keyword">module</a> <a id="359" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html" class="Module">Relation.Binary.Indexed.Heterogeneous.Bundles</a> <a id="405" class="Keyword">where</a>

<a id="412" class="Keyword">open</a> <a id="417" class="Keyword">import</a> <a id="424" href="Level.html" class="Module">Level</a> <a id="430" class="Keyword">using</a> <a id="436" class="Symbol">(</a><a id="437" href="Agda.Primitive.html#931" class="Primitive">suc</a><a id="440" class="Symbol">;</a> <a id="442" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="445" class="Symbol">)</a>
<a id="447" class="Keyword">open</a> <a id="452" class="Keyword">import</a> <a id="459" href="Relation.Binary.Indexed.Heterogeneous.Core.html" class="Module">Relation.Binary.Indexed.Heterogeneous.Core</a> <a id="502" class="Keyword">using</a> <a id="508" class="Symbol">(</a><a id="509" href="Relation.Binary.Indexed.Heterogeneous.Core.html#806" class="Function">IRel</a><a id="513" class="Symbol">)</a>
<a id="515" class="Keyword">open</a> <a id="520" class="Keyword">import</a> <a id="527" href="Relation.Binary.Indexed.Heterogeneous.Structures.html" class="Module">Relation.Binary.Indexed.Heterogeneous.Structures</a>
  <a id="578" class="Keyword">using</a> <a id="584" class="Symbol">(</a><a id="585" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#927" class="Record">IsIndexedEquivalence</a><a id="605" class="Symbol">;</a> <a id="607" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1145" class="Record">IsIndexedPreorder</a><a id="624" class="Symbol">)</a>

<a id="627" class="Comment">------------------------------------------------------------------------</a>
<a id="700" class="Comment">-- Definitions</a>

<a id="716" class="Keyword">record</a> <a id="IndexedSetoid"></a><a id="723" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#723" class="Record">IndexedSetoid</a> <a id="737" class="Symbol">{</a><a id="738" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#738" class="Bound">i</a><a id="739" class="Symbol">}</a> <a id="741" class="Symbol">(</a><a id="742" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#742" class="Bound">I</a> <a id="744" class="Symbol">:</a> <a id="746" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="750" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#738" class="Bound">i</a><a id="751" class="Symbol">)</a> <a id="753" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#753" class="Bound">c</a> <a id="755" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#755" class="Bound">ℓ</a> <a id="757" class="Symbol">:</a> <a id="759" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="763" class="Symbol">(</a><a id="764" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="768" class="Symbol">(</a><a id="769" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#738" class="Bound">i</a> <a id="771" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="773" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#753" class="Bound">c</a> <a id="775" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="777" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#755" class="Bound">ℓ</a><a id="778" class="Symbol">))</a> <a id="781" class="Keyword">where</a>
  <a id="789" class="Keyword">infix</a> <a id="795" class="Number">4</a> <a id="797" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#843" class="Field Operator">_≈_</a>
  <a id="803" class="Keyword">field</a>
    <a id="IndexedSetoid.Carrier"></a><a id="813" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#813" class="Field">Carrier</a>       <a id="827" class="Symbol">:</a> <a id="829" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#742" class="Bound">I</a> <a id="831" class="Symbol">→</a> <a id="833" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="837" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#753" class="Bound">c</a>
    <a id="IndexedSetoid._≈_"></a><a id="843" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#843" class="Field Operator">_≈_</a>           <a id="857" class="Symbol">:</a> <a id="859" href="Relation.Binary.Indexed.Heterogeneous.Core.html#806" class="Function">IRel</a> <a id="864" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#813" class="Field">Carrier</a> <a id="872" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#755" class="Bound">ℓ</a>
    <a id="IndexedSetoid.isEquivalence"></a><a id="878" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#878" class="Field">isEquivalence</a> <a id="892" class="Symbol">:</a> <a id="894" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#927" class="Record">IsIndexedEquivalence</a> <a id="915" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#813" class="Field">Carrier</a> <a id="923" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#843" class="Field Operator">_≈_</a>

  <a id="930" class="Keyword">open</a> <a id="935" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#927" class="Module">IsIndexedEquivalence</a> <a id="956" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#878" class="Field">isEquivalence</a> <a id="970" class="Keyword">public</a>


<a id="979" class="Keyword">record</a> <a id="IndexedPreorder"></a><a id="986" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#986" class="Record">IndexedPreorder</a> <a id="1002" class="Symbol">{</a><a id="1003" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#1003" class="Bound">i</a><a id="1004" class="Symbol">}</a> <a id="1006" class="Symbol">(</a><a id="1007" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#1007" class="Bound">I</a> <a id="1009" class="Symbol">:</a> <a id="1011" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1015" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#1003" class="Bound">i</a><a id="1016" class="Symbol">)</a> <a id="1018" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#1018" class="Bound">c</a> <a id="1020" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#1020" class="Bound">ℓ₁</a> <a id="1023" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#1023" class="Bound">ℓ₂</a> <a id="1026" class="Symbol">:</a>
                       <a id="1051" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1055" class="Symbol">(</a><a id="1056" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="1060" class="Symbol">(</a><a id="1061" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#1003" class="Bound">i</a> <a id="1063" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1065" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#1018" class="Bound">c</a> <a id="1067" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1069" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#1020" class="Bound">ℓ₁</a> <a id="1072" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1074" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#1023" class="Bound">ℓ₂</a><a id="1076" class="Symbol">))</a> <a id="1079" class="Keyword">where</a>
  <a id="1087" class="Keyword">infix</a> <a id="1093" class="Number">4</a> <a id="1095" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#1142" class="Field Operator">_≈_</a> <a id="1099" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#1204" class="Field Operator">_≲_</a>
  <a id="1105" class="Keyword">field</a>
    <a id="IndexedPreorder.Carrier"></a><a id="1115" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#1115" class="Field">Carrier</a>    <a id="1126" class="Symbol">:</a> <a id="1128" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#1007" class="Bound">I</a> <a id="1130" class="Symbol">→</a> <a id="1132" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1136" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#1018" class="Bound">c</a>
    <a id="IndexedPreorder._≈_"></a><a id="1142" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#1142" class="Field Operator">_≈_</a>        <a id="1153" class="Symbol">:</a> <a id="1155" href="Relation.Binary.Indexed.Heterogeneous.Core.html#806" class="Function">IRel</a> <a id="1160" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#1115" class="Field">Carrier</a> <a id="1168" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#1020" class="Bound">ℓ₁</a>  <a id="1172" class="Comment">-- The underlying equality.</a>
    <a id="IndexedPreorder._≲_"></a><a id="1204" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#1204" class="Field Operator">_≲_</a>        <a id="1215" class="Symbol">:</a> <a id="1217" href="Relation.Binary.Indexed.Heterogeneous.Core.html#806" class="Function">IRel</a> <a id="1222" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#1115" class="Field">Carrier</a> <a id="1230" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#1023" class="Bound">ℓ₂</a>  <a id="1234" class="Comment">-- The relation.</a>
    <a id="IndexedPreorder.isPreorder"></a><a id="1255" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#1255" class="Field">isPreorder</a> <a id="1266" class="Symbol">:</a> <a id="1268" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1145" class="Record">IsIndexedPreorder</a> <a id="1286" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#1115" class="Field">Carrier</a> <a id="1294" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#1142" class="Field Operator">_≈_</a> <a id="1298" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#1204" class="Field Operator">_≲_</a>

  <a id="1305" class="Keyword">open</a> <a id="1310" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1145" class="Module">IsIndexedPreorder</a> <a id="1328" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#1255" class="Field">isPreorder</a> <a id="1339" class="Keyword">public</a>

  <a id="1349" class="Keyword">infix</a> <a id="1355" class="Number">4</a> <a id="1357" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#1363" class="Function Operator">_∼_</a>
  <a id="IndexedPreorder._∼_"></a><a id="1363" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#1363" class="Function Operator">_∼_</a> <a id="1367" class="Symbol">=</a> <a id="1369" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#1204" class="Field Operator">_≲_</a>



<a id="1376" class="Comment">------------------------------------------------------------------------</a>
<a id="1449" class="Comment">-- DEPRECATED</a>
<a id="1463" class="Comment">------------------------------------------------------------------------</a>
<a id="1536" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="1607" class="Comment">-- not guaranteed.</a>

<a id="1627" class="Comment">-- Version 2.0</a>

<a id="1643" class="Symbol">{-#</a> <a id="1647" class="Keyword">WARNING_ON_USAGE</a> <a id="1664" class="Pragma">IndexedPreorder._∼_</a>
<a id="1684" class="String">&quot;Warning: IndexedPreorder._∼_ was deprecated in v2.0. Please use IndexedPreorder._≲_ instead. &quot;</a>
<a id="1780" class="Symbol">#-}</a>
</pre></body></html>

==> anc/html/Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Binary.Indexed.Heterogeneous.Construct.Trivial</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Creates trivially indexed records from their non-indexed counterpart.</a>
<a id="179" class="Comment">------------------------------------------------------------------------</a>

<a id="253" class="Symbol">{-#</a> <a id="257" class="Keyword">OPTIONS</a> <a id="265" class="Pragma">--cubical-compatible</a> <a id="286" class="Pragma">--safe</a> <a id="293" class="Symbol">#-}</a>

<a id="298" class="Keyword">module</a> <a id="305" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html" class="Module">Relation.Binary.Indexed.Heterogeneous.Construct.Trivial</a>
  <a id="363" class="Symbol">{</a><a id="364" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#364" class="Bound">i</a><a id="365" class="Symbol">}</a> <a id="367" class="Symbol">{</a><a id="368" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#368" class="Bound">I</a> <a id="370" class="Symbol">:</a> <a id="372" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="376" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#364" class="Bound">i</a><a id="377" class="Symbol">}</a> <a id="379" class="Keyword">where</a>

<a id="386" class="Keyword">open</a> <a id="391" class="Keyword">import</a> <a id="398" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="419" class="Keyword">using</a> <a id="425" class="Symbol">(</a><a id="426" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="429" class="Symbol">)</a>
<a id="431" class="Keyword">open</a> <a id="436" class="Keyword">import</a> <a id="443" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="467" class="Keyword">using</a> <a id="473" class="Symbol">(</a><a id="474" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="480" class="Symbol">;</a> <a id="482" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a><a id="490" class="Symbol">)</a>
<a id="492" class="Keyword">open</a> <a id="497" class="Keyword">import</a> <a id="504" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a> <a id="531" class="Keyword">using</a> <a id="537" class="Symbol">(</a><a id="538" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a><a id="551" class="Symbol">;</a> <a id="553" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a><a id="563" class="Symbol">)</a>
<a id="565" class="Keyword">open</a> <a id="570" class="Keyword">import</a> <a id="577" href="Relation.Binary.Indexed.Heterogeneous.html" class="Module">Relation.Binary.Indexed.Heterogeneous</a>
  <a id="617" class="Keyword">using</a> <a id="623" class="Symbol">(</a><a id="624" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#723" class="Record">IndexedSetoid</a><a id="637" class="Symbol">;</a> <a id="639" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#986" class="Record">IndexedPreorder</a>
        <a id="663" class="Symbol">;</a> <a id="665" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#927" class="Record">IsIndexedEquivalence</a><a id="685" class="Symbol">;</a> <a id="687" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1145" class="Record">IsIndexedPreorder</a><a id="704" class="Symbol">)</a>

<a id="707" class="Comment">------------------------------------------------------------------------</a>
<a id="780" class="Comment">-- Structures</a>

<a id="795" class="Keyword">module</a> <a id="802" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#802" class="Module">_</a> <a id="804" class="Symbol">{</a><a id="805" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#805" class="Bound">a</a><a id="806" class="Symbol">}</a> <a id="808" class="Symbol">{</a><a id="809" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#809" class="Bound">A</a> <a id="811" class="Symbol">:</a> <a id="813" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="817" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#805" class="Bound">a</a><a id="818" class="Symbol">}</a> <a id="820" class="Keyword">where</a>

  <a id="829" class="Keyword">private</a>
    <a id="841" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#841" class="Function">Aᵢ</a> <a id="844" class="Symbol">:</a> <a id="846" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#368" class="Bound">I</a> <a id="848" class="Symbol">→</a> <a id="850" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="854" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#805" class="Bound">a</a>
    <a id="860" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#841" class="Function">Aᵢ</a> <a id="863" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#863" class="Bound">i</a> <a id="865" class="Symbol">=</a> <a id="867" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#809" class="Bound">A</a>

  <a id="872" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#872" class="Function">isIndexedEquivalence</a> <a id="893" class="Symbol">:</a> <a id="895" class="Symbol">∀</a> <a id="897" class="Symbol">{</a><a id="898" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#898" class="Bound">ℓ</a><a id="899" class="Symbol">}</a> <a id="901" class="Symbol">{</a><a id="902" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#902" class="Bound Operator">_≈_</a> <a id="906" class="Symbol">:</a> <a id="908" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="912" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#809" class="Bound">A</a> <a id="914" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#898" class="Bound">ℓ</a><a id="915" class="Symbol">}</a> <a id="917" class="Symbol">→</a> <a id="919" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a> <a id="933" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#902" class="Bound Operator">_≈_</a> <a id="937" class="Symbol">→</a>
                         <a id="964" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#927" class="Record">IsIndexedEquivalence</a> <a id="985" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#841" class="Function">Aᵢ</a> <a id="988" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#902" class="Bound Operator">_≈_</a>
  <a id="994" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#872" class="Function">isIndexedEquivalence</a> <a id="1015" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1015" class="Bound">isEq</a> <a id="1020" class="Symbol">=</a> <a id="1022" class="Keyword">record</a>
    <a id="1033" class="Symbol">{</a> <a id="1035" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#984" class="Field">refl</a>  <a id="1041" class="Symbol">=</a> <a id="1043" href="Relation.Binary.Structures.html#1641" class="Field">refl</a>
    <a id="1052" class="Symbol">;</a> <a id="1054" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1013" class="Field">sym</a>   <a id="1060" class="Symbol">=</a> <a id="1062" href="Relation.Binary.Structures.html#1667" class="Field">sym</a>
    <a id="1070" class="Symbol">;</a> <a id="1072" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1042" class="Field">trans</a> <a id="1078" class="Symbol">=</a> <a id="1080" href="Relation.Binary.Structures.html#1693" class="Field">trans</a>
    <a id="1090" class="Symbol">}</a>
    <a id="1096" class="Keyword">where</a> <a id="1102" class="Keyword">open</a> <a id="1107" href="Relation.Binary.Structures.html#1595" class="Module">IsEquivalence</a> <a id="1121" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1015" class="Bound">isEq</a>

  <a id="1129" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1129" class="Function">isIndexedPreorder</a> <a id="1147" class="Symbol">:</a> <a id="1149" class="Symbol">∀</a> <a id="1151" class="Symbol">{</a><a id="1152" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1152" class="Bound">ℓ₁</a> <a id="1155" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1155" class="Bound">ℓ₂</a><a id="1157" class="Symbol">}</a> <a id="1159" class="Symbol">{</a><a id="1160" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1160" class="Bound Operator">_≈_</a> <a id="1164" class="Symbol">:</a> <a id="1166" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1170" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#809" class="Bound">A</a> <a id="1172" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1152" class="Bound">ℓ₁</a><a id="1174" class="Symbol">}</a> <a id="1176" class="Symbol">{</a><a id="1177" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1177" class="Bound Operator">_∼_</a> <a id="1181" class="Symbol">:</a> <a id="1183" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1187" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#809" class="Bound">A</a> <a id="1189" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1155" class="Bound">ℓ₂</a><a id="1191" class="Symbol">}</a> <a id="1193" class="Symbol">→</a>
                      <a id="1217" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a> <a id="1228" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1160" class="Bound Operator">_≈_</a> <a id="1232" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1177" class="Bound Operator">_∼_</a> <a id="1236" class="Symbol">→</a>
                      <a id="1260" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1145" class="Record">IsIndexedPreorder</a> <a id="1278" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#841" class="Function">Aᵢ</a> <a id="1281" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1160" class="Bound Operator">_≈_</a> <a id="1285" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1177" class="Bound Operator">_∼_</a>
  <a id="1291" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1129" class="Function">isIndexedPreorder</a> <a id="1309" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1309" class="Bound">isPreorder</a> <a id="1320" class="Symbol">=</a> <a id="1322" class="Keyword">record</a>
    <a id="1333" class="Symbol">{</a> <a id="1335" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1227" class="Field">isEquivalence</a> <a id="1349" class="Symbol">=</a> <a id="1351" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#872" class="Function">isIndexedEquivalence</a> <a id="1372" href="Relation.Binary.Structures.html#2301" class="Field">isEquivalence</a>
    <a id="1390" class="Symbol">;</a> <a id="1392" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1268" class="Field">reflexive</a>     <a id="1406" class="Symbol">=</a> <a id="1408" href="Relation.Binary.Structures.html#2404" class="Field">reflexive</a>
    <a id="1422" class="Symbol">;</a> <a id="1424" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1324" class="Field">trans</a>         <a id="1438" class="Symbol">=</a> <a id="1440" href="Relation.Binary.Structures.html#2434" class="Field">trans</a>
    <a id="1450" class="Symbol">}</a>
    <a id="1456" class="Keyword">where</a> <a id="1462" class="Keyword">open</a> <a id="1467" href="Relation.Binary.Structures.html#2236" class="Module">IsPreorder</a> <a id="1478" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1309" class="Bound">isPreorder</a>

<a id="1490" class="Comment">------------------------------------------------------------------------</a>
<a id="1563" class="Comment">-- Bundles</a>

<a id="indexedSetoid"></a><a id="1575" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1575" class="Function">indexedSetoid</a> <a id="1589" class="Symbol">:</a> <a id="1591" class="Symbol">∀</a> <a id="1593" class="Symbol">{</a><a id="1594" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1594" class="Bound">a</a> <a id="1596" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1596" class="Bound">ℓ</a><a id="1597" class="Symbol">}</a> <a id="1599" class="Symbol">→</a> <a id="1601" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="1608" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1594" class="Bound">a</a> <a id="1610" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1596" class="Bound">ℓ</a> <a id="1612" class="Symbol">→</a> <a id="1614" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#723" class="Record">IndexedSetoid</a> <a id="1628" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#368" class="Bound">I</a> <a id="1630" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1594" class="Bound">a</a> <a id="1632" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1596" class="Bound">ℓ</a>
<a id="1634" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1575" class="Function">indexedSetoid</a> <a id="1648" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1648" class="Bound">S</a> <a id="1650" class="Symbol">=</a> <a id="1652" class="Keyword">record</a>
  <a id="1661" class="Symbol">{</a> <a id="1663" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#878" class="Field">isEquivalence</a> <a id="1677" class="Symbol">=</a> <a id="1679" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#872" class="Function">isIndexedEquivalence</a> <a id="1700" href="Relation.Binary.Bundles.html#1358" class="Field">isEquivalence</a>
  <a id="1716" class="Symbol">}</a>
  <a id="1720" class="Keyword">where</a> <a id="1726" class="Keyword">open</a> <a id="1731" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="1738" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1648" class="Bound">S</a>

<a id="indexedPreorder"></a><a id="1741" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1741" class="Function">indexedPreorder</a> <a id="1757" class="Symbol">:</a> <a id="1759" class="Symbol">∀</a> <a id="1761" class="Symbol">{</a><a id="1762" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1762" class="Bound">a</a> <a id="1764" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1764" class="Bound">ℓ₁</a> <a id="1767" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1767" class="Bound">ℓ₂</a><a id="1769" class="Symbol">}</a> <a id="1771" class="Symbol">→</a> <a id="1773" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a> <a id="1782" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1762" class="Bound">a</a> <a id="1784" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1764" class="Bound">ℓ₁</a> <a id="1787" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1767" class="Bound">ℓ₂</a> <a id="1790" class="Symbol">→</a>
                  <a id="1810" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#986" class="Record">IndexedPreorder</a> <a id="1826" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#368" class="Bound">I</a> <a id="1828" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1762" class="Bound">a</a> <a id="1830" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1764" class="Bound">ℓ₁</a> <a id="1833" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1767" class="Bound">ℓ₂</a>
<a id="1836" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1741" class="Function">indexedPreorder</a> <a id="1852" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1852" class="Bound">O</a> <a id="1854" class="Symbol">=</a> <a id="1856" class="Keyword">record</a>
  <a id="1865" class="Symbol">{</a> <a id="1867" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#1255" class="Field">isPreorder</a> <a id="1878" class="Symbol">=</a> <a id="1880" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1129" class="Function">isIndexedPreorder</a> <a id="1898" href="Relation.Binary.Bundles.html#2489" class="Field">isPreorder</a>
  <a id="1911" class="Symbol">}</a>
  <a id="1915" class="Keyword">where</a> <a id="1921" class="Keyword">open</a> <a id="1926" href="Relation.Binary.Bundles.html#2276" class="Module">Preorder</a> <a id="1935" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1852" class="Bound">O</a>
</pre></body></html>

==> anc/html/Relation.Binary.Indexed.Heterogeneous.Core.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Binary.Indexed.Heterogeneous.Core</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Indexed binary relations</a>
<a id="134" class="Comment">------------------------------------------------------------------------</a>

<a id="208" class="Comment">-- The contents of this module should be accessed via</a>
<a id="262" class="Comment">-- `Relation.Binary.Indexed.Heterogeneous`.</a>

<a id="307" class="Symbol">{-#</a> <a id="311" class="Keyword">OPTIONS</a> <a id="319" class="Pragma">--cubical-compatible</a> <a id="340" class="Pragma">--safe</a> <a id="347" class="Symbol">#-}</a>

<a id="352" class="Keyword">module</a> <a id="359" href="Relation.Binary.Indexed.Heterogeneous.Core.html" class="Module">Relation.Binary.Indexed.Heterogeneous.Core</a> <a id="402" class="Keyword">where</a>

<a id="409" class="Keyword">open</a> <a id="414" class="Keyword">import</a> <a id="421" href="Level.html" class="Module">Level</a> <a id="427" class="Keyword">using</a> <a id="433" class="Symbol">(</a><a id="434" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="439" class="Symbol">)</a>
<a id="441" class="Keyword">import</a> <a id="448" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="469" class="Symbol">as</a> <a id="472" class="Module">B</a> <a id="474" class="Keyword">using</a> <a id="480" class="Symbol">(</a><a id="481" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="484" class="Symbol">;</a> <a id="486" href="Relation.Binary.Core.html#780" class="Function">REL</a><a id="489" class="Symbol">;</a> <a id="491" href="Relation.Binary.Core.html#1268" class="Function Operator">_⇒_</a><a id="494" class="Symbol">)</a>

<a id="497" class="Comment">------------------------------------------------------------------------</a>
<a id="570" class="Comment">-- Indexed binary relations</a>

<a id="599" class="Comment">-- Heterogeneous types</a>

<a id="IREL"></a><a id="623" href="Relation.Binary.Indexed.Heterogeneous.Core.html#623" class="Function">IREL</a> <a id="628" class="Symbol">:</a> <a id="630" class="Symbol">∀</a> <a id="632" class="Symbol">{</a><a id="633" href="Relation.Binary.Indexed.Heterogeneous.Core.html#633" class="Bound">i₁</a> <a id="636" href="Relation.Binary.Indexed.Heterogeneous.Core.html#636" class="Bound">i₂</a> <a id="639" href="Relation.Binary.Indexed.Heterogeneous.Core.html#639" class="Bound">a₁</a> <a id="642" href="Relation.Binary.Indexed.Heterogeneous.Core.html#642" class="Bound">a₂</a><a id="644" class="Symbol">}</a> <a id="646" class="Symbol">{</a><a id="647" href="Relation.Binary.Indexed.Heterogeneous.Core.html#647" class="Bound">I₁</a> <a id="650" class="Symbol">:</a> <a id="652" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="656" href="Relation.Binary.Indexed.Heterogeneous.Core.html#633" class="Bound">i₁</a><a id="658" class="Symbol">}</a> <a id="660" class="Symbol">{</a><a id="661" href="Relation.Binary.Indexed.Heterogeneous.Core.html#661" class="Bound">I₂</a> <a id="664" class="Symbol">:</a> <a id="666" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="670" href="Relation.Binary.Indexed.Heterogeneous.Core.html#636" class="Bound">i₂</a><a id="672" class="Symbol">}</a> <a id="674" class="Symbol">→</a>
      <a id="682" class="Symbol">(</a><a id="683" href="Relation.Binary.Indexed.Heterogeneous.Core.html#647" class="Bound">I₁</a> <a id="686" class="Symbol">→</a> <a id="688" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="692" href="Relation.Binary.Indexed.Heterogeneous.Core.html#639" class="Bound">a₁</a><a id="694" class="Symbol">)</a> <a id="696" class="Symbol">→</a> <a id="698" class="Symbol">(</a><a id="699" href="Relation.Binary.Indexed.Heterogeneous.Core.html#661" class="Bound">I₂</a> <a id="702" class="Symbol">→</a> <a id="704" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="708" href="Relation.Binary.Indexed.Heterogeneous.Core.html#642" class="Bound">a₂</a><a id="710" class="Symbol">)</a> <a id="712" class="Symbol">→</a> <a id="714" class="Symbol">(</a><a id="715" href="Relation.Binary.Indexed.Heterogeneous.Core.html#715" class="Bound">ℓ</a> <a id="717" class="Symbol">:</a> <a id="719" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="724" class="Symbol">)</a> <a id="726" class="Symbol">→</a> <a id="728" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="732" class="Symbol">_</a>
<a id="734" href="Relation.Binary.Indexed.Heterogeneous.Core.html#623" class="Function">IREL</a> <a id="739" href="Relation.Binary.Indexed.Heterogeneous.Core.html#739" class="Bound">A₁</a> <a id="742" href="Relation.Binary.Indexed.Heterogeneous.Core.html#742" class="Bound">A₂</a> <a id="745" href="Relation.Binary.Indexed.Heterogeneous.Core.html#745" class="Bound">ℓ</a> <a id="747" class="Symbol">=</a> <a id="749" class="Symbol">∀</a> <a id="751" class="Symbol">{</a><a id="752" href="Relation.Binary.Indexed.Heterogeneous.Core.html#752" class="Bound">i₁</a> <a id="755" href="Relation.Binary.Indexed.Heterogeneous.Core.html#755" class="Bound">i₂</a><a id="757" class="Symbol">}</a> <a id="759" class="Symbol">→</a> <a id="761" href="Relation.Binary.Indexed.Heterogeneous.Core.html#739" class="Bound">A₁</a> <a id="764" href="Relation.Binary.Indexed.Heterogeneous.Core.html#752" class="Bound">i₁</a> <a id="767" class="Symbol">→</a> <a id="769" href="Relation.Binary.Indexed.Heterogeneous.Core.html#742" class="Bound">A₂</a> <a id="772" href="Relation.Binary.Indexed.Heterogeneous.Core.html#755" class="Bound">i₂</a> <a id="775" class="Symbol">→</a> <a id="777" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="781" href="Relation.Binary.Indexed.Heterogeneous.Core.html#745" class="Bound">ℓ</a>

<a id="784" class="Comment">-- Homogeneous types</a>

<a id="IRel"></a><a id="806" href="Relation.Binary.Indexed.Heterogeneous.Core.html#806" class="Function">IRel</a> <a id="811" class="Symbol">:</a> <a id="813" class="Symbol">∀</a> <a id="815" class="Symbol">{</a><a id="816" href="Relation.Binary.Indexed.Heterogeneous.Core.html#816" class="Bound">i</a> <a id="818" href="Relation.Binary.Indexed.Heterogeneous.Core.html#818" class="Bound">a</a><a id="819" class="Symbol">}</a> <a id="821" class="Symbol">{</a><a id="822" href="Relation.Binary.Indexed.Heterogeneous.Core.html#822" class="Bound">I</a> <a id="824" class="Symbol">:</a> <a id="826" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="830" href="Relation.Binary.Indexed.Heterogeneous.Core.html#816" class="Bound">i</a><a id="831" class="Symbol">}</a> <a id="833" class="Symbol">→</a> <a id="835" class="Symbol">(</a><a id="836" href="Relation.Binary.Indexed.Heterogeneous.Core.html#822" class="Bound">I</a> <a id="838" class="Symbol">→</a> <a id="840" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="844" href="Relation.Binary.Indexed.Heterogeneous.Core.html#818" class="Bound">a</a><a id="845" class="Symbol">)</a> <a id="847" class="Symbol">→</a> <a id="849" class="Symbol">(</a><a id="850" href="Relation.Binary.Indexed.Heterogeneous.Core.html#850" class="Bound">ℓ</a> <a id="852" class="Symbol">:</a> <a id="854" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="859" class="Symbol">)</a> <a id="861" class="Symbol">→</a> <a id="863" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="867" class="Symbol">_</a>
<a id="869" href="Relation.Binary.Indexed.Heterogeneous.Core.html#806" class="Function">IRel</a> <a id="874" href="Relation.Binary.Indexed.Heterogeneous.Core.html#874" class="Bound">A</a> <a id="876" href="Relation.Binary.Indexed.Heterogeneous.Core.html#876" class="Bound">ℓ</a> <a id="878" class="Symbol">=</a> <a id="880" href="Relation.Binary.Indexed.Heterogeneous.Core.html#623" class="Function">IREL</a> <a id="885" href="Relation.Binary.Indexed.Heterogeneous.Core.html#874" class="Bound">A</a> <a id="887" href="Relation.Binary.Indexed.Heterogeneous.Core.html#874" class="Bound">A</a> <a id="889" href="Relation.Binary.Indexed.Heterogeneous.Core.html#876" class="Bound">ℓ</a>

<a id="892" class="Comment">------------------------------------------------------------------------</a>
<a id="965" class="Comment">-- Generalised implication.</a>

<a id="994" class="Keyword">infixr</a> <a id="1001" class="Number">4</a> <a id="1003" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1012" class="Function Operator">_=[_]⇒_</a>

<a id="_=[_]⇒_"></a><a id="1012" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1012" class="Function Operator">_=[_]⇒_</a> <a id="1020" class="Symbol">:</a> <a id="1022" class="Symbol">∀</a> <a id="1024" class="Symbol">{</a><a id="1025" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1025" class="Bound">a</a> <a id="1027" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1027" class="Bound">b</a> <a id="1029" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1029" class="Bound">ℓ₁</a> <a id="1032" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1032" class="Bound">ℓ₂</a><a id="1034" class="Symbol">}</a> <a id="1036" class="Symbol">{</a><a id="1037" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1037" class="Bound">A</a> <a id="1039" class="Symbol">:</a> <a id="1041" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1045" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1025" class="Bound">a</a><a id="1046" class="Symbol">}</a> <a id="1048" class="Symbol">{</a><a id="1049" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1049" class="Bound">B</a> <a id="1051" class="Symbol">:</a> <a id="1053" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1037" class="Bound">A</a> <a id="1055" class="Symbol">→</a> <a id="1057" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1061" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1027" class="Bound">b</a><a id="1062" class="Symbol">}</a> <a id="1064" class="Symbol">→</a>
          <a id="1076" href="Relation.Binary.Core.html#896" class="Function">B.Rel</a> <a id="1082" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1037" class="Bound">A</a> <a id="1084" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1029" class="Bound">ℓ₁</a> <a id="1087" class="Symbol">→</a> <a id="1089" class="Symbol">((</a><a id="1091" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1091" class="Bound">x</a> <a id="1093" class="Symbol">:</a> <a id="1095" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1037" class="Bound">A</a><a id="1096" class="Symbol">)</a> <a id="1098" class="Symbol">→</a> <a id="1100" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1049" class="Bound">B</a> <a id="1102" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1091" class="Bound">x</a><a id="1103" class="Symbol">)</a> <a id="1105" class="Symbol">→</a> <a id="1107" href="Relation.Binary.Indexed.Heterogeneous.Core.html#806" class="Function">IRel</a> <a id="1112" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1049" class="Bound">B</a> <a id="1114" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1032" class="Bound">ℓ₂</a> <a id="1117" class="Symbol">→</a> <a id="1119" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1123" class="Symbol">_</a>
<a id="1125" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1125" class="Bound">P</a> <a id="1127" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1012" class="Function Operator">=[</a> <a id="1130" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1130" class="Bound">f</a> <a id="1132" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1012" class="Function Operator">]⇒</a> <a id="1135" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1135" class="Bound">Q</a> <a id="1137" class="Symbol">=</a> <a id="1139" class="Symbol">∀</a> <a id="1141" class="Symbol">{</a><a id="1142" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1142" class="Bound">i</a> <a id="1144" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1144" class="Bound">j</a><a id="1145" class="Symbol">}</a> <a id="1147" class="Symbol">→</a> <a id="1149" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1125" class="Bound">P</a> <a id="1151" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1142" class="Bound">i</a> <a id="1153" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1144" class="Bound">j</a> <a id="1155" class="Symbol">→</a> <a id="1157" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1135" class="Bound">Q</a> <a id="1159" class="Symbol">(</a><a id="1160" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1130" class="Bound">f</a> <a id="1162" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1142" class="Bound">i</a><a id="1163" class="Symbol">)</a> <a id="1165" class="Symbol">(</a><a id="1166" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1130" class="Bound">f</a> <a id="1168" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1144" class="Bound">j</a><a id="1169" class="Symbol">)</a>
</pre></body></html>

==> anc/html/Relation.Binary.Indexed.Heterogeneous.Definitions.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Binary.Indexed.Heterogeneous.Definitions</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Indexed binary relations</a>
<a id="134" class="Comment">------------------------------------------------------------------------</a>

<a id="208" class="Comment">-- The contents of this module should be accessed via</a>
<a id="262" class="Comment">-- `Relation.Binary.Indexed.Heterogeneous`.</a>

<a id="307" class="Symbol">{-#</a> <a id="311" class="Keyword">OPTIONS</a> <a id="319" class="Pragma">--cubical-compatible</a> <a id="340" class="Pragma">--safe</a> <a id="347" class="Symbol">#-}</a>

<a id="352" class="Keyword">module</a> <a id="359" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html" class="Module">Relation.Binary.Indexed.Heterogeneous.Definitions</a> <a id="409" class="Keyword">where</a>

<a id="416" class="Keyword">open</a> <a id="421" class="Keyword">import</a> <a id="428" href="Level.html" class="Module">Level</a> <a id="434" class="Keyword">using</a> <a id="440" class="Symbol">(</a><a id="441" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="446" class="Symbol">)</a>
<a id="448" class="Keyword">import</a> <a id="455" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="483" class="Symbol">as</a> <a id="486" class="Module">B</a>
  <a id="490" class="Keyword">using</a> <a id="496" class="Symbol">(</a><a id="497" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a><a id="506" class="Symbol">;</a> <a id="508" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a><a id="517" class="Symbol">;</a> <a id="519" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a><a id="529" class="Symbol">;</a> <a id="531" href="Relation.Binary.Definitions.html#1440" class="Function">Sym</a><a id="534" class="Symbol">;</a> <a id="536" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a><a id="541" class="Symbol">)</a>
<a id="543" class="Keyword">open</a> <a id="548" class="Keyword">import</a> <a id="555" href="Relation.Binary.Indexed.Heterogeneous.Core.html" class="Module">Relation.Binary.Indexed.Heterogeneous.Core</a> <a id="598" class="Keyword">using</a> <a id="604" class="Symbol">(</a><a id="605" href="Relation.Binary.Indexed.Heterogeneous.Core.html#806" class="Function">IRel</a><a id="609" class="Symbol">)</a>

<a id="612" class="Keyword">private</a>
  <a id="622" class="Keyword">variable</a>
    <a id="635" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#635" class="Generalizable">i</a> <a id="637" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#637" class="Generalizable">a</a> <a id="639" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#639" class="Generalizable">ℓ</a> <a id="641" class="Symbol">:</a> <a id="643" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="653" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#653" class="Generalizable">I</a> <a id="655" class="Symbol">:</a> <a id="657" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="661" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#635" class="Generalizable">i</a>

<a id="664" class="Comment">------------------------------------------------------------------------</a>
<a id="737" class="Comment">-- Simple properties of indexed binary relations</a>

<a id="Reflexive"></a><a id="787" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#787" class="Function">Reflexive</a> <a id="797" class="Symbol">:</a> <a id="799" class="Symbol">(</a><a id="800" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#800" class="Bound">A</a> <a id="802" class="Symbol">:</a> <a id="804" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#653" class="Generalizable">I</a> <a id="806" class="Symbol">→</a> <a id="808" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="812" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#637" class="Generalizable">a</a><a id="813" class="Symbol">)</a> <a id="815" class="Symbol">→</a> <a id="817" href="Relation.Binary.Indexed.Heterogeneous.Core.html#806" class="Function">IRel</a> <a id="822" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#800" class="Bound">A</a> <a id="824" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#639" class="Generalizable">ℓ</a> <a id="826" class="Symbol">→</a> <a id="828" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="832" class="Symbol">_</a>
<a id="834" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#787" class="Function">Reflexive</a> <a id="844" class="Symbol">_</a> <a id="846" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#846" class="Bound Operator">_∼_</a> <a id="850" class="Symbol">=</a> <a id="852" class="Symbol">∀</a> <a id="854" class="Symbol">{</a><a id="855" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#855" class="Bound">i</a><a id="856" class="Symbol">}</a> <a id="858" class="Symbol">→</a> <a id="860" href="Relation.Binary.Definitions.html#1355" class="Function">B.Reflexive</a> <a id="872" class="Symbol">(</a><a id="873" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#846" class="Bound Operator">_∼_</a> <a id="877" class="Symbol">{</a><a id="878" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#855" class="Bound">i</a><a id="879" class="Symbol">})</a>

<a id="Symmetric"></a><a id="883" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#883" class="Function">Symmetric</a> <a id="893" class="Symbol">:</a> <a id="895" class="Symbol">(</a><a id="896" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#896" class="Bound">A</a> <a id="898" class="Symbol">:</a> <a id="900" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#653" class="Generalizable">I</a> <a id="902" class="Symbol">→</a> <a id="904" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="908" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#637" class="Generalizable">a</a><a id="909" class="Symbol">)</a> <a id="911" class="Symbol">→</a> <a id="913" href="Relation.Binary.Indexed.Heterogeneous.Core.html#806" class="Function">IRel</a> <a id="918" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#896" class="Bound">A</a> <a id="920" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#639" class="Generalizable">ℓ</a> <a id="922" class="Symbol">→</a> <a id="924" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="928" class="Symbol">_</a>
<a id="930" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#883" class="Function">Symmetric</a> <a id="940" class="Symbol">_</a> <a id="942" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#942" class="Bound Operator">_∼_</a> <a id="946" class="Symbol">=</a> <a id="948" class="Symbol">∀</a> <a id="950" class="Symbol">{</a><a id="951" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#951" class="Bound">i</a> <a id="953" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#953" class="Bound">j</a><a id="954" class="Symbol">}</a> <a id="956" class="Symbol">→</a> <a id="958" href="Relation.Binary.Definitions.html#1440" class="Function">B.Sym</a> <a id="964" class="Symbol">(</a><a id="965" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#942" class="Bound Operator">_∼_</a> <a id="969" class="Symbol">{</a><a id="970" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#951" class="Bound">i</a><a id="971" class="Symbol">}</a> <a id="973" class="Symbol">{</a><a id="974" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#953" class="Bound">j</a><a id="975" class="Symbol">})</a> <a id="978" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#942" class="Bound Operator">_∼_</a>

<a id="Transitive"></a><a id="983" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#983" class="Function">Transitive</a> <a id="994" class="Symbol">:</a> <a id="996" class="Symbol">(</a><a id="997" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#997" class="Bound">A</a> <a id="999" class="Symbol">:</a> <a id="1001" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#653" class="Generalizable">I</a> <a id="1003" class="Symbol">→</a> <a id="1005" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1009" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#637" class="Generalizable">a</a><a id="1010" class="Symbol">)</a> <a id="1012" class="Symbol">→</a> <a id="1014" href="Relation.Binary.Indexed.Heterogeneous.Core.html#806" class="Function">IRel</a> <a id="1019" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#997" class="Bound">A</a> <a id="1021" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#639" class="Generalizable">ℓ</a> <a id="1023" class="Symbol">→</a> <a id="1025" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1029" class="Symbol">_</a>
<a id="1031" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#983" class="Function">Transitive</a> <a id="1042" class="Symbol">_</a> <a id="1044" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#1044" class="Bound Operator">_∼_</a> <a id="1048" class="Symbol">=</a> <a id="1050" class="Symbol">∀</a> <a id="1052" class="Symbol">{</a><a id="1053" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#1053" class="Bound">i</a> <a id="1055" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#1055" class="Bound">j</a> <a id="1057" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#1057" class="Bound">k</a><a id="1058" class="Symbol">}</a> <a id="1060" class="Symbol">→</a> <a id="1062" href="Relation.Binary.Definitions.html#1601" class="Function">B.Trans</a> <a id="1070" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#1044" class="Bound Operator">_∼_</a> <a id="1074" class="Symbol">(</a><a id="1075" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#1044" class="Bound Operator">_∼_</a> <a id="1079" class="Symbol">{</a><a id="1080" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#1055" class="Bound">j</a><a id="1081" class="Symbol">})</a> <a id="1084" class="Symbol">(</a><a id="1085" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#1044" class="Bound Operator">_∼_</a> <a id="1089" class="Symbol">{</a><a id="1090" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#1053" class="Bound">i</a><a id="1091" class="Symbol">}</a> <a id="1093" class="Symbol">{</a><a id="1094" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#1057" class="Bound">k</a><a id="1095" class="Symbol">})</a>
</pre></body></html>

==> anc/html/Relation.Binary.Indexed.Heterogeneous.Structures.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Binary.Indexed.Heterogeneous.Structures</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Indexed binary relations</a>
<a id="134" class="Comment">------------------------------------------------------------------------</a>

<a id="208" class="Comment">-- The contents of this module should be accessed via</a>
<a id="262" class="Comment">-- `Relation.Binary.Indexed.Heterogeneous`.</a>

<a id="307" class="Symbol">{-#</a> <a id="311" class="Keyword">OPTIONS</a> <a id="319" class="Pragma">--cubical-compatible</a> <a id="340" class="Pragma">--safe</a> <a id="347" class="Symbol">#-}</a>

<a id="352" class="Keyword">open</a> <a id="357" class="Keyword">import</a> <a id="364" href="Relation.Binary.Indexed.Heterogeneous.Core.html" class="Module">Relation.Binary.Indexed.Heterogeneous.Core</a>

<a id="408" class="Keyword">module</a> <a id="415" href="Relation.Binary.Indexed.Heterogeneous.Structures.html" class="Module">Relation.Binary.Indexed.Heterogeneous.Structures</a>
  <a id="466" class="Symbol">{</a><a id="467" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#467" class="Bound">i</a> <a id="469" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#469" class="Bound">a</a> <a id="471" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#471" class="Bound">ℓ</a><a id="472" class="Symbol">}</a> <a id="474" class="Symbol">{</a><a id="475" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#475" class="Bound">I</a> <a id="477" class="Symbol">:</a> <a id="479" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="483" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#467" class="Bound">i</a><a id="484" class="Symbol">}</a> <a id="486" class="Symbol">(</a><a id="487" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#487" class="Bound">A</a> <a id="489" class="Symbol">:</a> <a id="491" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#475" class="Bound">I</a> <a id="493" class="Symbol">→</a> <a id="495" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="499" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#469" class="Bound">a</a><a id="500" class="Symbol">)</a> <a id="502" class="Symbol">(</a><a id="503" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#503" class="Bound Operator">_≈_</a> <a id="507" class="Symbol">:</a> <a id="509" href="Relation.Binary.Indexed.Heterogeneous.Core.html#806" class="Function">IRel</a> <a id="514" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#487" class="Bound">A</a> <a id="516" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#471" class="Bound">ℓ</a><a id="517" class="Symbol">)</a>
  <a id="521" class="Keyword">where</a>

<a id="528" class="Keyword">open</a> <a id="533" class="Keyword">import</a> <a id="540" href="Function.Base.html" class="Module">Function.Base</a> <a id="554" class="Keyword">using</a> <a id="560" class="Symbol">(</a><a id="561" href="Function.Base.html#704" class="Function">id</a><a id="563" class="Symbol">;</a> <a id="565" href="Function.Base.html#4450" class="Function Operator">_⟨_⟩_</a><a id="570" class="Symbol">)</a>
<a id="572" class="Keyword">open</a> <a id="577" class="Keyword">import</a> <a id="584" href="Level.html" class="Module">Level</a> <a id="590" class="Keyword">using</a> <a id="596" class="Symbol">(</a><a id="597" href="Agda.Primitive.html#931" class="Primitive">suc</a><a id="600" class="Symbol">;</a> <a id="602" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="605" class="Symbol">)</a>
<a id="607" class="Keyword">open</a> <a id="612" class="Keyword">import</a> <a id="619" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="640" class="Keyword">using</a> <a id="646" class="Symbol">(</a><a id="647" href="Relation.Binary.Core.html#1268" class="Function Operator">_⇒_</a><a id="650" class="Symbol">)</a>
<a id="652" class="Keyword">open</a> <a id="657" class="Keyword">import</a> <a id="664" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="707" class="Symbol">as</a> <a id="710" class="Module">≡</a> <a id="712" class="Keyword">using</a> <a id="718" class="Symbol">(</a><a id="719" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="722" class="Symbol">)</a>
<a id="724" class="Keyword">open</a> <a id="729" class="Keyword">import</a> <a id="736" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html" class="Module">Relation.Binary.Indexed.Heterogeneous.Definitions</a>
  <a id="788" class="Keyword">using</a> <a id="794" class="Symbol">(</a><a id="795" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#787" class="Function">Reflexive</a><a id="804" class="Symbol">;</a> <a id="806" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#883" class="Function">Symmetric</a><a id="815" class="Symbol">;</a> <a id="817" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#983" class="Function">Transitive</a><a id="827" class="Symbol">)</a>

<a id="830" class="Comment">------------------------------------------------------------------------</a>
<a id="903" class="Comment">-- Equivalences</a>

<a id="920" class="Keyword">record</a> <a id="IsIndexedEquivalence"></a><a id="927" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#927" class="Record">IsIndexedEquivalence</a> <a id="948" class="Symbol">:</a> <a id="950" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="954" class="Symbol">(</a><a id="955" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#467" class="Bound">i</a> <a id="957" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="959" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#469" class="Bound">a</a> <a id="961" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="963" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#471" class="Bound">ℓ</a><a id="964" class="Symbol">)</a> <a id="966" class="Keyword">where</a>
  <a id="974" class="Keyword">field</a>
    <a id="IsIndexedEquivalence.refl"></a><a id="984" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#984" class="Field">refl</a>  <a id="990" class="Symbol">:</a> <a id="992" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#787" class="Function">Reflexive</a>  <a id="1003" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#487" class="Bound">A</a> <a id="1005" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#503" class="Bound Operator">_≈_</a>
    <a id="IsIndexedEquivalence.sym"></a><a id="1013" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1013" class="Field">sym</a>   <a id="1019" class="Symbol">:</a> <a id="1021" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#883" class="Function">Symmetric</a>  <a id="1032" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#487" class="Bound">A</a> <a id="1034" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#503" class="Bound Operator">_≈_</a>
    <a id="IsIndexedEquivalence.trans"></a><a id="1042" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1042" class="Field">trans</a> <a id="1048" class="Symbol">:</a> <a id="1050" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#983" class="Function">Transitive</a> <a id="1061" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#487" class="Bound">A</a> <a id="1063" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#503" class="Bound Operator">_≈_</a>

  <a id="IsIndexedEquivalence.reflexive"></a><a id="1070" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1070" class="Function">reflexive</a> <a id="1080" class="Symbol">:</a> <a id="1082" class="Symbol">∀</a> <a id="1084" class="Symbol">{</a><a id="1085" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1085" class="Bound">i</a><a id="1086" class="Symbol">}</a> <a id="1088" class="Symbol">→</a> <a id="1090" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1094" href="Function.Base.html#4450" class="Function Operator">⟨</a> <a id="1096" href="Relation.Binary.Core.html#1268" class="Function Operator">_⇒_</a> <a id="1100" href="Function.Base.html#4450" class="Function Operator">⟩</a> <a id="1102" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#503" class="Bound Operator">_≈_</a> <a id="1106" class="Symbol">{</a><a id="1107" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1085" class="Bound">i</a><a id="1108" class="Symbol">}</a>
  <a id="1112" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1070" class="Function">reflexive</a> <a id="1122" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a> <a id="1129" class="Symbol">=</a> <a id="1131" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#984" class="Field">refl</a>


<a id="1138" class="Keyword">record</a> <a id="IsIndexedPreorder"></a><a id="1145" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1145" class="Record">IsIndexedPreorder</a> <a id="1163" class="Symbol">{</a><a id="1164" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1164" class="Bound">ℓ₂</a><a id="1166" class="Symbol">}</a> <a id="1168" class="Symbol">(</a><a id="1169" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1169" class="Bound Operator">_≲_</a> <a id="1173" class="Symbol">:</a> <a id="1175" href="Relation.Binary.Indexed.Heterogeneous.Core.html#806" class="Function">IRel</a> <a id="1180" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#487" class="Bound">A</a> <a id="1182" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1164" class="Bound">ℓ₂</a><a id="1184" class="Symbol">)</a> <a id="1186" class="Symbol">:</a> <a id="1188" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1192" class="Symbol">(</a><a id="1193" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#467" class="Bound">i</a> <a id="1195" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1197" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#469" class="Bound">a</a> <a id="1199" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1201" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#471" class="Bound">ℓ</a> <a id="1203" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1205" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1164" class="Bound">ℓ₂</a><a id="1207" class="Symbol">)</a> <a id="1209" class="Keyword">where</a>
  <a id="1217" class="Keyword">field</a>
    <a id="IsIndexedPreorder.isEquivalence"></a><a id="1227" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1227" class="Field">isEquivalence</a> <a id="1241" class="Symbol">:</a> <a id="1243" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#927" class="Record">IsIndexedEquivalence</a>
    <a id="IsIndexedPreorder.reflexive"></a><a id="1268" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1268" class="Field">reflexive</a>     <a id="1282" class="Symbol">:</a> <a id="1284" class="Symbol">∀</a> <a id="1286" class="Symbol">{</a><a id="1287" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1287" class="Bound">i</a> <a id="1289" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1289" class="Bound">j</a><a id="1290" class="Symbol">}</a> <a id="1292" class="Symbol">→</a> <a id="1294" class="Symbol">(</a><a id="1295" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#503" class="Bound Operator">_≈_</a> <a id="1299" class="Symbol">{</a><a id="1300" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1287" class="Bound">i</a><a id="1301" class="Symbol">}</a> <a id="1303" class="Symbol">{</a><a id="1304" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1289" class="Bound">j</a><a id="1305" class="Symbol">})</a> <a id="1308" href="Function.Base.html#4450" class="Function Operator">⟨</a> <a id="1310" href="Relation.Binary.Core.html#1268" class="Function Operator">_⇒_</a> <a id="1314" href="Function.Base.html#4450" class="Function Operator">⟩</a> <a id="1316" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1169" class="Bound Operator">_≲_</a>
    <a id="IsIndexedPreorder.trans"></a><a id="1324" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1324" class="Field">trans</a>         <a id="1338" class="Symbol">:</a> <a id="1340" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#983" class="Function">Transitive</a> <a id="1351" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#487" class="Bound">A</a> <a id="1353" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1169" class="Bound Operator">_≲_</a>

  <a id="1360" class="Keyword">module</a> <a id="IsIndexedPreorder.Eq"></a><a id="1367" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1367" class="Module">Eq</a> <a id="1370" class="Symbol">=</a> <a id="1372" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#927" class="Module">IsIndexedEquivalence</a> <a id="1393" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1227" class="Field">isEquivalence</a>

  <a id="IsIndexedPreorder.refl"></a><a id="1410" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1410" class="Function">refl</a> <a id="1415" class="Symbol">:</a> <a id="1417" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#787" class="Function">Reflexive</a> <a id="1427" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#487" class="Bound">A</a> <a id="1429" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1169" class="Bound Operator">_≲_</a>
  <a id="1435" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1410" class="Function">refl</a> <a id="1440" class="Symbol">=</a> <a id="1442" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1268" class="Field">reflexive</a> <a id="1452" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#984" class="Function">Eq.refl</a>
</pre></body></html>

==> anc/html/Relation.Binary.Indexed.Heterogeneous.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Binary.Indexed.Heterogeneous</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Heterogeneously-indexed binary relations</a>
<a id="150" class="Comment">------------------------------------------------------------------------</a>

<a id="224" class="Symbol">{-#</a> <a id="228" class="Keyword">OPTIONS</a> <a id="236" class="Pragma">--cubical-compatible</a> <a id="257" class="Pragma">--safe</a> <a id="264" class="Symbol">#-}</a>

<a id="269" class="Keyword">module</a> <a id="276" href="Relation.Binary.Indexed.Heterogeneous.html" class="Module">Relation.Binary.Indexed.Heterogeneous</a> <a id="314" class="Keyword">where</a>

<a id="321" class="Comment">------------------------------------------------------------------------</a>
<a id="394" class="Comment">-- Publicly export core definitions</a>

<a id="431" class="Keyword">open</a> <a id="436" class="Keyword">import</a> <a id="443" href="Relation.Binary.Indexed.Heterogeneous.Core.html" class="Module">Relation.Binary.Indexed.Heterogeneous.Core</a> <a id="486" class="Keyword">public</a>
<a id="493" class="Keyword">open</a> <a id="498" class="Keyword">import</a> <a id="505" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html" class="Module">Relation.Binary.Indexed.Heterogeneous.Definitions</a> <a id="555" class="Keyword">public</a>
<a id="562" class="Keyword">open</a> <a id="567" class="Keyword">import</a> <a id="574" href="Relation.Binary.Indexed.Heterogeneous.Structures.html" class="Module">Relation.Binary.Indexed.Heterogeneous.Structures</a> <a id="623" class="Keyword">public</a>
<a id="630" class="Keyword">open</a> <a id="635" class="Keyword">import</a> <a id="642" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html" class="Module">Relation.Binary.Indexed.Heterogeneous.Bundles</a> <a id="688" class="Keyword">public</a>
</pre></body></html>

==> anc/html/Relation.Binary.Lattice.Bundles.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Binary.Lattice.Bundles</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Bundles for order-theoretic lattices</a>
<a id="146" class="Comment">------------------------------------------------------------------------</a>

<a id="220" class="Comment">-- The contents of this module should be accessed via</a>
<a id="274" class="Comment">-- `Relation.Binary.Lattice`.</a>

<a id="305" class="Symbol">{-#</a> <a id="309" class="Keyword">OPTIONS</a> <a id="317" class="Pragma">--cubical-compatible</a> <a id="338" class="Pragma">--safe</a> <a id="345" class="Symbol">#-}</a>

<a id="350" class="Keyword">module</a> <a id="357" href="Relation.Binary.Lattice.Bundles.html" class="Module">Relation.Binary.Lattice.Bundles</a> <a id="389" class="Keyword">where</a>

<a id="396" class="Keyword">open</a> <a id="401" class="Keyword">import</a> <a id="408" href="Algebra.Core.html" class="Module">Algebra.Core</a> <a id="421" class="Keyword">using</a> <a id="427" class="Symbol">(</a><a id="428" href="Algebra.Core.html#484" class="Function">Op₁</a><a id="431" class="Symbol">;</a> <a id="433" href="Algebra.Core.html#527" class="Function">Op₂</a><a id="436" class="Symbol">)</a>
<a id="438" class="Keyword">open</a> <a id="443" class="Keyword">import</a> <a id="450" href="Level.html" class="Module">Level</a> <a id="456" class="Keyword">using</a> <a id="462" class="Symbol">(</a><a id="463" href="Agda.Primitive.html#931" class="Primitive">suc</a><a id="466" class="Symbol">;</a> <a id="468" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="471" class="Symbol">)</a>
<a id="473" class="Keyword">open</a> <a id="478" class="Keyword">import</a> <a id="485" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="506" class="Keyword">using</a> <a id="512" class="Symbol">(</a><a id="513" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="516" class="Symbol">)</a>
<a id="518" class="Keyword">open</a> <a id="523" class="Keyword">import</a> <a id="530" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="554" class="Keyword">using</a> <a id="560" class="Symbol">(</a><a id="561" href="Relation.Binary.Bundles.html#4449" class="Record">Poset</a><a id="566" class="Symbol">;</a> <a id="568" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="574" class="Symbol">)</a>
<a id="576" class="Keyword">open</a> <a id="581" class="Keyword">import</a> <a id="588" href="Relation.Binary.Lattice.Structures.html" class="Module">Relation.Binary.Lattice.Structures</a>

<a id="624" class="Comment">------------------------------------------------------------------------</a>
<a id="697" class="Comment">-- Join semilattices</a>

<a id="719" class="Keyword">record</a> <a id="JoinSemilattice"></a><a id="726" href="Relation.Binary.Lattice.Bundles.html#726" class="Record">JoinSemilattice</a> <a id="742" href="Relation.Binary.Lattice.Bundles.html#742" class="Bound">c</a> <a id="744" href="Relation.Binary.Lattice.Bundles.html#744" class="Bound">ℓ₁</a> <a id="747" href="Relation.Binary.Lattice.Bundles.html#747" class="Bound">ℓ₂</a> <a id="750" class="Symbol">:</a> <a id="752" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="756" class="Symbol">(</a><a id="757" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="761" class="Symbol">(</a><a id="762" href="Relation.Binary.Lattice.Bundles.html#742" class="Bound">c</a> <a id="764" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="766" href="Relation.Binary.Lattice.Bundles.html#744" class="Bound">ℓ₁</a> <a id="769" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="771" href="Relation.Binary.Lattice.Bundles.html#747" class="Bound">ℓ₂</a><a id="773" class="Symbol">))</a> <a id="776" class="Keyword">where</a>
  <a id="784" class="Keyword">infix</a>  <a id="791" class="Number">4</a> <a id="793" href="Relation.Binary.Lattice.Bundles.html#858" class="Field Operator">_≈_</a> <a id="797" href="Relation.Binary.Lattice.Bundles.html#926" class="Field Operator">_≤_</a>
  <a id="803" class="Keyword">infixr</a> <a id="810" class="Number">6</a> <a id="812" href="Relation.Binary.Lattice.Bundles.html#988" class="Field Operator">_∨_</a>
  <a id="818" class="Keyword">field</a>
    <a id="JoinSemilattice.Carrier"></a><a id="828" href="Relation.Binary.Lattice.Bundles.html#828" class="Field">Carrier</a>           <a id="846" class="Symbol">:</a> <a id="848" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="852" href="Relation.Binary.Lattice.Bundles.html#742" class="Bound">c</a>
    <a id="JoinSemilattice._≈_"></a><a id="858" href="Relation.Binary.Lattice.Bundles.html#858" class="Field Operator">_≈_</a>               <a id="876" class="Symbol">:</a> <a id="878" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="882" href="Relation.Binary.Lattice.Bundles.html#828" class="Field">Carrier</a> <a id="890" href="Relation.Binary.Lattice.Bundles.html#744" class="Bound">ℓ₁</a>  <a id="894" class="Comment">-- The underlying equality.</a>
    <a id="JoinSemilattice._≤_"></a><a id="926" href="Relation.Binary.Lattice.Bundles.html#926" class="Field Operator">_≤_</a>               <a id="944" class="Symbol">:</a> <a id="946" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="950" href="Relation.Binary.Lattice.Bundles.html#828" class="Field">Carrier</a> <a id="958" href="Relation.Binary.Lattice.Bundles.html#747" class="Bound">ℓ₂</a>  <a id="962" class="Comment">-- The partial order.</a>
    <a id="JoinSemilattice._∨_"></a><a id="988" href="Relation.Binary.Lattice.Bundles.html#988" class="Field Operator">_∨_</a>               <a id="1006" class="Symbol">:</a> <a id="1008" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="1012" href="Relation.Binary.Lattice.Bundles.html#828" class="Field">Carrier</a>     <a id="1024" class="Comment">-- The join operation.</a>
    <a id="JoinSemilattice.isJoinSemilattice"></a><a id="1051" href="Relation.Binary.Lattice.Bundles.html#1051" class="Field">isJoinSemilattice</a> <a id="1069" class="Symbol">:</a> <a id="1071" href="Relation.Binary.Lattice.Structures.html#1060" class="Record">IsJoinSemilattice</a> <a id="1089" href="Relation.Binary.Lattice.Bundles.html#858" class="Field Operator">_≈_</a> <a id="1093" href="Relation.Binary.Lattice.Bundles.html#926" class="Field Operator">_≤_</a> <a id="1097" href="Relation.Binary.Lattice.Bundles.html#988" class="Field Operator">_∨_</a>

  <a id="1104" class="Keyword">open</a> <a id="1109" href="Relation.Binary.Lattice.Structures.html#1060" class="Module">IsJoinSemilattice</a> <a id="1127" href="Relation.Binary.Lattice.Bundles.html#1051" class="Field">isJoinSemilattice</a> <a id="1145" class="Keyword">public</a>

  <a id="JoinSemilattice.poset"></a><a id="1155" href="Relation.Binary.Lattice.Bundles.html#1155" class="Function">poset</a> <a id="1161" class="Symbol">:</a> <a id="1163" href="Relation.Binary.Bundles.html#4449" class="Record">Poset</a> <a id="1169" href="Relation.Binary.Lattice.Bundles.html#742" class="Bound">c</a> <a id="1171" href="Relation.Binary.Lattice.Bundles.html#744" class="Bound">ℓ₁</a> <a id="1174" href="Relation.Binary.Lattice.Bundles.html#747" class="Bound">ℓ₂</a>
  <a id="1179" href="Relation.Binary.Lattice.Bundles.html#1155" class="Function">poset</a> <a id="1185" class="Symbol">=</a> <a id="1187" class="Keyword">record</a> <a id="1194" class="Symbol">{</a> <a id="1196" href="Relation.Binary.Bundles.html#4624" class="Field">isPartialOrder</a> <a id="1211" class="Symbol">=</a> <a id="1213" href="Relation.Binary.Lattice.Structures.html#1181" class="Function">isPartialOrder</a> <a id="1228" class="Symbol">}</a>

  <a id="1233" class="Keyword">open</a> <a id="1238" href="Relation.Binary.Bundles.html#4449" class="Module">Poset</a> <a id="1244" href="Relation.Binary.Lattice.Bundles.html#1155" class="Function">poset</a> <a id="1250" class="Keyword">public</a> <a id="1257" class="Keyword">using</a> <a id="1263" class="Symbol">(</a><a id="1264" href="Relation.Binary.Bundles.html#4744" class="Function">preorder</a><a id="1272" class="Symbol">)</a>


<a id="1276" class="Keyword">record</a> <a id="BoundedJoinSemilattice"></a><a id="1283" href="Relation.Binary.Lattice.Bundles.html#1283" class="Record">BoundedJoinSemilattice</a> <a id="1306" href="Relation.Binary.Lattice.Bundles.html#1306" class="Bound">c</a> <a id="1308" href="Relation.Binary.Lattice.Bundles.html#1308" class="Bound">ℓ₁</a> <a id="1311" href="Relation.Binary.Lattice.Bundles.html#1311" class="Bound">ℓ₂</a> <a id="1314" class="Symbol">:</a> <a id="1316" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1320" class="Symbol">(</a><a id="1321" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="1325" class="Symbol">(</a><a id="1326" href="Relation.Binary.Lattice.Bundles.html#1306" class="Bound">c</a> <a id="1328" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1330" href="Relation.Binary.Lattice.Bundles.html#1308" class="Bound">ℓ₁</a> <a id="1333" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1335" href="Relation.Binary.Lattice.Bundles.html#1311" class="Bound">ℓ₂</a><a id="1337" class="Symbol">))</a> <a id="1340" class="Keyword">where</a>
  <a id="1348" class="Keyword">infix</a>  <a id="1355" class="Number">4</a> <a id="1357" href="Relation.Binary.Lattice.Bundles.html#1429" class="Field Operator">_≈_</a> <a id="1361" href="Relation.Binary.Lattice.Bundles.html#1504" class="Field Operator">_≤_</a>
  <a id="1367" class="Keyword">infixr</a> <a id="1374" class="Number">6</a> <a id="1376" href="Relation.Binary.Lattice.Bundles.html#1573" class="Field Operator">_∨_</a>
  <a id="1382" class="Keyword">field</a>
    <a id="BoundedJoinSemilattice.Carrier"></a><a id="1392" href="Relation.Binary.Lattice.Bundles.html#1392" class="Field">Carrier</a>                  <a id="1417" class="Symbol">:</a> <a id="1419" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1423" href="Relation.Binary.Lattice.Bundles.html#1306" class="Bound">c</a>
    <a id="BoundedJoinSemilattice._≈_"></a><a id="1429" href="Relation.Binary.Lattice.Bundles.html#1429" class="Field Operator">_≈_</a>                      <a id="1454" class="Symbol">:</a> <a id="1456" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1460" href="Relation.Binary.Lattice.Bundles.html#1392" class="Field">Carrier</a> <a id="1468" href="Relation.Binary.Lattice.Bundles.html#1308" class="Bound">ℓ₁</a>  <a id="1472" class="Comment">-- The underlying equality.</a>
    <a id="BoundedJoinSemilattice._≤_"></a><a id="1504" href="Relation.Binary.Lattice.Bundles.html#1504" class="Field Operator">_≤_</a>                      <a id="1529" class="Symbol">:</a> <a id="1531" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1535" href="Relation.Binary.Lattice.Bundles.html#1392" class="Field">Carrier</a> <a id="1543" href="Relation.Binary.Lattice.Bundles.html#1311" class="Bound">ℓ₂</a>  <a id="1547" class="Comment">-- The partial order.</a>
    <a id="BoundedJoinSemilattice._∨_"></a><a id="1573" href="Relation.Binary.Lattice.Bundles.html#1573" class="Field Operator">_∨_</a>                      <a id="1598" class="Symbol">:</a> <a id="1600" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="1604" href="Relation.Binary.Lattice.Bundles.html#1392" class="Field">Carrier</a>     <a id="1616" class="Comment">-- The join operation.</a>
    <a id="BoundedJoinSemilattice.⊥"></a><a id="1643" href="Relation.Binary.Lattice.Bundles.html#1643" class="Field">⊥</a>                        <a id="1668" class="Symbol">:</a> <a id="1670" href="Relation.Binary.Lattice.Bundles.html#1392" class="Field">Carrier</a>         <a id="1686" class="Comment">-- The minimum.</a>
    <a id="BoundedJoinSemilattice.isBoundedJoinSemilattice"></a><a id="1706" href="Relation.Binary.Lattice.Bundles.html#1706" class="Field">isBoundedJoinSemilattice</a> <a id="1731" class="Symbol">:</a> <a id="1733" href="Relation.Binary.Lattice.Structures.html#1589" class="Record">IsBoundedJoinSemilattice</a> <a id="1758" href="Relation.Binary.Lattice.Bundles.html#1429" class="Field Operator">_≈_</a> <a id="1762" href="Relation.Binary.Lattice.Bundles.html#1504" class="Field Operator">_≤_</a> <a id="1766" href="Relation.Binary.Lattice.Bundles.html#1573" class="Field Operator">_∨_</a> <a id="1770" href="Relation.Binary.Lattice.Bundles.html#1643" class="Field">⊥</a>

  <a id="1775" class="Keyword">open</a> <a id="1780" href="Relation.Binary.Lattice.Structures.html#1589" class="Module">IsBoundedJoinSemilattice</a> <a id="1805" href="Relation.Binary.Lattice.Bundles.html#1706" class="Field">isBoundedJoinSemilattice</a> <a id="1830" class="Keyword">public</a>

  <a id="BoundedJoinSemilattice.joinSemilattice"></a><a id="1840" href="Relation.Binary.Lattice.Bundles.html#1840" class="Function">joinSemilattice</a> <a id="1856" class="Symbol">:</a> <a id="1858" href="Relation.Binary.Lattice.Bundles.html#726" class="Record">JoinSemilattice</a> <a id="1874" href="Relation.Binary.Lattice.Bundles.html#1306" class="Bound">c</a> <a id="1876" href="Relation.Binary.Lattice.Bundles.html#1308" class="Bound">ℓ₁</a> <a id="1879" href="Relation.Binary.Lattice.Bundles.html#1311" class="Bound">ℓ₂</a>
  <a id="1884" href="Relation.Binary.Lattice.Bundles.html#1840" class="Function">joinSemilattice</a> <a id="1900" class="Symbol">=</a> <a id="1902" class="Keyword">record</a> <a id="1909" class="Symbol">{</a> <a id="1911" href="Relation.Binary.Lattice.Bundles.html#1051" class="Field">isJoinSemilattice</a> <a id="1929" class="Symbol">=</a> <a id="1931" href="Relation.Binary.Lattice.Structures.html#1789" class="Function">isJoinSemilattice</a> <a id="1949" class="Symbol">}</a>

  <a id="1954" class="Keyword">open</a> <a id="1959" href="Relation.Binary.Lattice.Bundles.html#726" class="Module">JoinSemilattice</a> <a id="1975" href="Relation.Binary.Lattice.Bundles.html#1840" class="Function">joinSemilattice</a> <a id="1991" class="Keyword">public</a> <a id="1998" class="Keyword">using</a> <a id="2004" class="Symbol">(</a><a id="2005" href="Relation.Binary.Bundles.html#4744" class="Function">preorder</a><a id="2013" class="Symbol">;</a> <a id="2015" href="Relation.Binary.Lattice.Bundles.html#1155" class="Function">poset</a><a id="2020" class="Symbol">)</a>

<a id="2023" class="Comment">------------------------------------------------------------------------</a>
<a id="2096" class="Comment">-- Meet semilattices</a>

<a id="2118" class="Keyword">record</a> <a id="MeetSemilattice"></a><a id="2125" href="Relation.Binary.Lattice.Bundles.html#2125" class="Record">MeetSemilattice</a> <a id="2141" href="Relation.Binary.Lattice.Bundles.html#2141" class="Bound">c</a> <a id="2143" href="Relation.Binary.Lattice.Bundles.html#2143" class="Bound">ℓ₁</a> <a id="2146" href="Relation.Binary.Lattice.Bundles.html#2146" class="Bound">ℓ₂</a> <a id="2149" class="Symbol">:</a> <a id="2151" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2155" class="Symbol">(</a><a id="2156" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="2160" class="Symbol">(</a><a id="2161" href="Relation.Binary.Lattice.Bundles.html#2141" class="Bound">c</a> <a id="2163" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2165" href="Relation.Binary.Lattice.Bundles.html#2143" class="Bound">ℓ₁</a> <a id="2168" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2170" href="Relation.Binary.Lattice.Bundles.html#2146" class="Bound">ℓ₂</a><a id="2172" class="Symbol">))</a> <a id="2175" class="Keyword">where</a>
  <a id="2183" class="Keyword">infix</a>  <a id="2190" class="Number">4</a> <a id="2192" href="Relation.Binary.Lattice.Bundles.html#2257" class="Field Operator">_≈_</a> <a id="2196" href="Relation.Binary.Lattice.Bundles.html#2325" class="Field Operator">_≤_</a>
  <a id="2202" class="Keyword">infixr</a> <a id="2209" class="Number">7</a> <a id="2211" href="Relation.Binary.Lattice.Bundles.html#2387" class="Field Operator">_∧_</a>
  <a id="2217" class="Keyword">field</a>
    <a id="MeetSemilattice.Carrier"></a><a id="2227" href="Relation.Binary.Lattice.Bundles.html#2227" class="Field">Carrier</a>           <a id="2245" class="Symbol">:</a> <a id="2247" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2251" href="Relation.Binary.Lattice.Bundles.html#2141" class="Bound">c</a>
    <a id="MeetSemilattice._≈_"></a><a id="2257" href="Relation.Binary.Lattice.Bundles.html#2257" class="Field Operator">_≈_</a>               <a id="2275" class="Symbol">:</a> <a id="2277" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2281" href="Relation.Binary.Lattice.Bundles.html#2227" class="Field">Carrier</a> <a id="2289" href="Relation.Binary.Lattice.Bundles.html#2143" class="Bound">ℓ₁</a>  <a id="2293" class="Comment">-- The underlying equality.</a>
    <a id="MeetSemilattice._≤_"></a><a id="2325" href="Relation.Binary.Lattice.Bundles.html#2325" class="Field Operator">_≤_</a>               <a id="2343" class="Symbol">:</a> <a id="2345" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2349" href="Relation.Binary.Lattice.Bundles.html#2227" class="Field">Carrier</a> <a id="2357" href="Relation.Binary.Lattice.Bundles.html#2146" class="Bound">ℓ₂</a>  <a id="2361" class="Comment">-- The partial order.</a>
    <a id="MeetSemilattice._∧_"></a><a id="2387" href="Relation.Binary.Lattice.Bundles.html#2387" class="Field Operator">_∧_</a>               <a id="2405" class="Symbol">:</a> <a id="2407" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="2411" href="Relation.Binary.Lattice.Bundles.html#2227" class="Field">Carrier</a>     <a id="2423" class="Comment">-- The meet operation.</a>
    <a id="MeetSemilattice.isMeetSemilattice"></a><a id="2450" href="Relation.Binary.Lattice.Bundles.html#2450" class="Field">isMeetSemilattice</a> <a id="2468" class="Symbol">:</a> <a id="2470" href="Relation.Binary.Lattice.Structures.html#2023" class="Record">IsMeetSemilattice</a> <a id="2488" href="Relation.Binary.Lattice.Bundles.html#2257" class="Field Operator">_≈_</a> <a id="2492" href="Relation.Binary.Lattice.Bundles.html#2325" class="Field Operator">_≤_</a> <a id="2496" href="Relation.Binary.Lattice.Bundles.html#2387" class="Field Operator">_∧_</a>

  <a id="2503" class="Keyword">open</a> <a id="2508" href="Relation.Binary.Lattice.Structures.html#2023" class="Module">IsMeetSemilattice</a> <a id="2526" href="Relation.Binary.Lattice.Bundles.html#2450" class="Field">isMeetSemilattice</a> <a id="2544" class="Keyword">public</a>

  <a id="MeetSemilattice.poset"></a><a id="2554" href="Relation.Binary.Lattice.Bundles.html#2554" class="Function">poset</a> <a id="2560" class="Symbol">:</a> <a id="2562" href="Relation.Binary.Bundles.html#4449" class="Record">Poset</a> <a id="2568" href="Relation.Binary.Lattice.Bundles.html#2141" class="Bound">c</a> <a id="2570" href="Relation.Binary.Lattice.Bundles.html#2143" class="Bound">ℓ₁</a> <a id="2573" href="Relation.Binary.Lattice.Bundles.html#2146" class="Bound">ℓ₂</a>
  <a id="2578" href="Relation.Binary.Lattice.Bundles.html#2554" class="Function">poset</a> <a id="2584" class="Symbol">=</a> <a id="2586" class="Keyword">record</a> <a id="2593" class="Symbol">{</a> <a id="2595" href="Relation.Binary.Bundles.html#4624" class="Field">isPartialOrder</a> <a id="2610" class="Symbol">=</a> <a id="2612" href="Relation.Binary.Lattice.Structures.html#2144" class="Function">isPartialOrder</a> <a id="2627" class="Symbol">}</a>

  <a id="2632" class="Keyword">open</a> <a id="2637" href="Relation.Binary.Bundles.html#4449" class="Module">Poset</a> <a id="2643" href="Relation.Binary.Lattice.Bundles.html#2554" class="Function">poset</a> <a id="2649" class="Keyword">public</a> <a id="2656" class="Keyword">using</a> <a id="2662" class="Symbol">(</a><a id="2663" href="Relation.Binary.Bundles.html#4744" class="Function">preorder</a><a id="2671" class="Symbol">)</a>

<a id="2674" class="Keyword">record</a> <a id="BoundedMeetSemilattice"></a><a id="2681" href="Relation.Binary.Lattice.Bundles.html#2681" class="Record">BoundedMeetSemilattice</a> <a id="2704" href="Relation.Binary.Lattice.Bundles.html#2704" class="Bound">c</a> <a id="2706" href="Relation.Binary.Lattice.Bundles.html#2706" class="Bound">ℓ₁</a> <a id="2709" href="Relation.Binary.Lattice.Bundles.html#2709" class="Bound">ℓ₂</a> <a id="2712" class="Symbol">:</a> <a id="2714" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2718" class="Symbol">(</a><a id="2719" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="2723" class="Symbol">(</a><a id="2724" href="Relation.Binary.Lattice.Bundles.html#2704" class="Bound">c</a> <a id="2726" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2728" href="Relation.Binary.Lattice.Bundles.html#2706" class="Bound">ℓ₁</a> <a id="2731" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2733" href="Relation.Binary.Lattice.Bundles.html#2709" class="Bound">ℓ₂</a><a id="2735" class="Symbol">))</a> <a id="2738" class="Keyword">where</a>
  <a id="2746" class="Keyword">infix</a>  <a id="2753" class="Number">4</a> <a id="2755" href="Relation.Binary.Lattice.Bundles.html#2827" class="Field Operator">_≈_</a> <a id="2759" href="Relation.Binary.Lattice.Bundles.html#2902" class="Field Operator">_≤_</a>
  <a id="2765" class="Keyword">infixr</a> <a id="2772" class="Number">7</a> <a id="2774" href="Relation.Binary.Lattice.Bundles.html#2971" class="Field Operator">_∧_</a>
  <a id="2780" class="Keyword">field</a>
    <a id="BoundedMeetSemilattice.Carrier"></a><a id="2790" href="Relation.Binary.Lattice.Bundles.html#2790" class="Field">Carrier</a>                  <a id="2815" class="Symbol">:</a> <a id="2817" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2821" href="Relation.Binary.Lattice.Bundles.html#2704" class="Bound">c</a>
    <a id="BoundedMeetSemilattice._≈_"></a><a id="2827" href="Relation.Binary.Lattice.Bundles.html#2827" class="Field Operator">_≈_</a>                      <a id="2852" class="Symbol">:</a> <a id="2854" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2858" href="Relation.Binary.Lattice.Bundles.html#2790" class="Field">Carrier</a> <a id="2866" href="Relation.Binary.Lattice.Bundles.html#2706" class="Bound">ℓ₁</a>  <a id="2870" class="Comment">-- The underlying equality.</a>
    <a id="BoundedMeetSemilattice._≤_"></a><a id="2902" href="Relation.Binary.Lattice.Bundles.html#2902" class="Field Operator">_≤_</a>                      <a id="2927" class="Symbol">:</a> <a id="2929" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2933" href="Relation.Binary.Lattice.Bundles.html#2790" class="Field">Carrier</a> <a id="2941" href="Relation.Binary.Lattice.Bundles.html#2709" class="Bound">ℓ₂</a>  <a id="2945" class="Comment">-- The partial order.</a>
    <a id="BoundedMeetSemilattice._∧_"></a><a id="2971" href="Relation.Binary.Lattice.Bundles.html#2971" class="Field Operator">_∧_</a>                      <a id="2996" class="Symbol">:</a> <a id="2998" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3002" href="Relation.Binary.Lattice.Bundles.html#2790" class="Field">Carrier</a>     <a id="3014" class="Comment">-- The join operation.</a>
    <a id="BoundedMeetSemilattice.⊤"></a><a id="3041" href="Relation.Binary.Lattice.Bundles.html#3041" class="Field">⊤</a>                        <a id="3066" class="Symbol">:</a> <a id="3068" href="Relation.Binary.Lattice.Bundles.html#2790" class="Field">Carrier</a>         <a id="3084" class="Comment">-- The maximum.</a>
    <a id="BoundedMeetSemilattice.isBoundedMeetSemilattice"></a><a id="3104" href="Relation.Binary.Lattice.Bundles.html#3104" class="Field">isBoundedMeetSemilattice</a> <a id="3129" class="Symbol">:</a> <a id="3131" href="Relation.Binary.Lattice.Structures.html#2554" class="Record">IsBoundedMeetSemilattice</a> <a id="3156" href="Relation.Binary.Lattice.Bundles.html#2827" class="Field Operator">_≈_</a> <a id="3160" href="Relation.Binary.Lattice.Bundles.html#2902" class="Field Operator">_≤_</a> <a id="3164" href="Relation.Binary.Lattice.Bundles.html#2971" class="Field Operator">_∧_</a> <a id="3168" href="Relation.Binary.Lattice.Bundles.html#3041" class="Field">⊤</a>

  <a id="3173" class="Keyword">open</a> <a id="3178" href="Relation.Binary.Lattice.Structures.html#2554" class="Module">IsBoundedMeetSemilattice</a> <a id="3203" href="Relation.Binary.Lattice.Bundles.html#3104" class="Field">isBoundedMeetSemilattice</a> <a id="3228" class="Keyword">public</a>

  <a id="BoundedMeetSemilattice.meetSemilattice"></a><a id="3238" href="Relation.Binary.Lattice.Bundles.html#3238" class="Function">meetSemilattice</a> <a id="3254" class="Symbol">:</a> <a id="3256" href="Relation.Binary.Lattice.Bundles.html#2125" class="Record">MeetSemilattice</a> <a id="3272" href="Relation.Binary.Lattice.Bundles.html#2704" class="Bound">c</a> <a id="3274" href="Relation.Binary.Lattice.Bundles.html#2706" class="Bound">ℓ₁</a> <a id="3277" href="Relation.Binary.Lattice.Bundles.html#2709" class="Bound">ℓ₂</a>
  <a id="3282" href="Relation.Binary.Lattice.Bundles.html#3238" class="Function">meetSemilattice</a> <a id="3298" class="Symbol">=</a> <a id="3300" class="Keyword">record</a> <a id="3307" class="Symbol">{</a> <a id="3309" href="Relation.Binary.Lattice.Bundles.html#2450" class="Field">isMeetSemilattice</a> <a id="3327" class="Symbol">=</a> <a id="3329" href="Relation.Binary.Lattice.Structures.html#2754" class="Function">isMeetSemilattice</a> <a id="3347" class="Symbol">}</a>

  <a id="3352" class="Keyword">open</a> <a id="3357" href="Relation.Binary.Lattice.Bundles.html#2125" class="Module">MeetSemilattice</a> <a id="3373" href="Relation.Binary.Lattice.Bundles.html#3238" class="Function">meetSemilattice</a> <a id="3389" class="Keyword">public</a> <a id="3396" class="Keyword">using</a> <a id="3402" class="Symbol">(</a><a id="3403" href="Relation.Binary.Bundles.html#4744" class="Function">preorder</a><a id="3411" class="Symbol">;</a> <a id="3413" href="Relation.Binary.Lattice.Bundles.html#2554" class="Function">poset</a><a id="3418" class="Symbol">)</a>

<a id="3421" class="Comment">------------------------------------------------------------------------</a>
<a id="3494" class="Comment">-- Lattices</a>

<a id="3507" class="Keyword">record</a> <a id="Lattice"></a><a id="3514" href="Relation.Binary.Lattice.Bundles.html#3514" class="Record">Lattice</a> <a id="3522" href="Relation.Binary.Lattice.Bundles.html#3522" class="Bound">c</a> <a id="3524" href="Relation.Binary.Lattice.Bundles.html#3524" class="Bound">ℓ₁</a> <a id="3527" href="Relation.Binary.Lattice.Bundles.html#3527" class="Bound">ℓ₂</a> <a id="3530" class="Symbol">:</a> <a id="3532" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3536" class="Symbol">(</a><a id="3537" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="3541" class="Symbol">(</a><a id="3542" href="Relation.Binary.Lattice.Bundles.html#3522" class="Bound">c</a> <a id="3544" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3546" href="Relation.Binary.Lattice.Bundles.html#3524" class="Bound">ℓ₁</a> <a id="3549" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3551" href="Relation.Binary.Lattice.Bundles.html#3527" class="Bound">ℓ₂</a><a id="3553" class="Symbol">))</a> <a id="3556" class="Keyword">where</a>
  <a id="3564" class="Keyword">infix</a>  <a id="3571" class="Number">4</a> <a id="3573" href="Relation.Binary.Lattice.Bundles.html#3645" class="Field Operator">_≈_</a> <a id="3577" href="Relation.Binary.Lattice.Bundles.html#3705" class="Field Operator">_≤_</a>
  <a id="3583" class="Keyword">infixr</a> <a id="3590" class="Number">6</a> <a id="3592" href="Relation.Binary.Lattice.Bundles.html#3759" class="Field Operator">_∨_</a>
  <a id="3598" class="Keyword">infixr</a> <a id="3605" class="Number">7</a> <a id="3607" href="Relation.Binary.Lattice.Bundles.html#3814" class="Field Operator">_∧_</a>
  <a id="3613" class="Keyword">field</a>
    <a id="Lattice.Carrier"></a><a id="3623" href="Relation.Binary.Lattice.Bundles.html#3623" class="Field">Carrier</a>   <a id="3633" class="Symbol">:</a> <a id="3635" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3639" href="Relation.Binary.Lattice.Bundles.html#3522" class="Bound">c</a>
    <a id="Lattice._≈_"></a><a id="3645" href="Relation.Binary.Lattice.Bundles.html#3645" class="Field Operator">_≈_</a>       <a id="3655" class="Symbol">:</a> <a id="3657" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3661" href="Relation.Binary.Lattice.Bundles.html#3623" class="Field">Carrier</a> <a id="3669" href="Relation.Binary.Lattice.Bundles.html#3524" class="Bound">ℓ₁</a>  <a id="3673" class="Comment">-- The underlying equality.</a>
    <a id="Lattice._≤_"></a><a id="3705" href="Relation.Binary.Lattice.Bundles.html#3705" class="Field Operator">_≤_</a>       <a id="3715" class="Symbol">:</a> <a id="3717" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3721" href="Relation.Binary.Lattice.Bundles.html#3623" class="Field">Carrier</a> <a id="3729" href="Relation.Binary.Lattice.Bundles.html#3527" class="Bound">ℓ₂</a>  <a id="3733" class="Comment">-- The partial order.</a>
    <a id="Lattice._∨_"></a><a id="3759" href="Relation.Binary.Lattice.Bundles.html#3759" class="Field Operator">_∨_</a>       <a id="3769" class="Symbol">:</a> <a id="3771" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3775" href="Relation.Binary.Lattice.Bundles.html#3623" class="Field">Carrier</a>     <a id="3787" class="Comment">-- The join operation.</a>
    <a id="Lattice._∧_"></a><a id="3814" href="Relation.Binary.Lattice.Bundles.html#3814" class="Field Operator">_∧_</a>       <a id="3824" class="Symbol">:</a> <a id="3826" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3830" href="Relation.Binary.Lattice.Bundles.html#3623" class="Field">Carrier</a>     <a id="3842" class="Comment">-- The meet operation.</a>
    <a id="Lattice.isLattice"></a><a id="3869" href="Relation.Binary.Lattice.Bundles.html#3869" class="Field">isLattice</a> <a id="3879" class="Symbol">:</a> <a id="3881" href="Relation.Binary.Lattice.Structures.html#2979" class="Record">IsLattice</a> <a id="3891" href="Relation.Binary.Lattice.Bundles.html#3645" class="Field Operator">_≈_</a> <a id="3895" href="Relation.Binary.Lattice.Bundles.html#3705" class="Field Operator">_≤_</a> <a id="3899" href="Relation.Binary.Lattice.Bundles.html#3759" class="Field Operator">_∨_</a> <a id="3903" href="Relation.Binary.Lattice.Bundles.html#3814" class="Field Operator">_∧_</a>

  <a id="3910" class="Keyword">open</a> <a id="3915" href="Relation.Binary.Lattice.Structures.html#2979" class="Module">IsLattice</a> <a id="3925" href="Relation.Binary.Lattice.Bundles.html#3869" class="Field">isLattice</a> <a id="3935" class="Keyword">public</a>

  <a id="Lattice.setoid"></a><a id="3945" href="Relation.Binary.Lattice.Bundles.html#3945" class="Function">setoid</a> <a id="3952" class="Symbol">:</a> <a id="3954" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="3961" href="Relation.Binary.Lattice.Bundles.html#3522" class="Bound">c</a> <a id="3963" href="Relation.Binary.Lattice.Bundles.html#3524" class="Bound">ℓ₁</a>
  <a id="3968" href="Relation.Binary.Lattice.Bundles.html#3945" class="Function">setoid</a> <a id="3975" class="Symbol">=</a> <a id="3977" class="Keyword">record</a> <a id="3984" class="Symbol">{</a> <a id="3986" href="Relation.Binary.Bundles.html#1358" class="Field">isEquivalence</a> <a id="4000" class="Symbol">=</a> <a id="4002" href="Relation.Binary.Structures.html#2301" class="Function">isEquivalence</a> <a id="4016" class="Symbol">}</a>

  <a id="Lattice.joinSemilattice"></a><a id="4021" href="Relation.Binary.Lattice.Bundles.html#4021" class="Function">joinSemilattice</a> <a id="4037" class="Symbol">:</a> <a id="4039" href="Relation.Binary.Lattice.Bundles.html#726" class="Record">JoinSemilattice</a> <a id="4055" href="Relation.Binary.Lattice.Bundles.html#3522" class="Bound">c</a> <a id="4057" href="Relation.Binary.Lattice.Bundles.html#3524" class="Bound">ℓ₁</a> <a id="4060" href="Relation.Binary.Lattice.Bundles.html#3527" class="Bound">ℓ₂</a>
  <a id="4065" href="Relation.Binary.Lattice.Bundles.html#4021" class="Function">joinSemilattice</a> <a id="4081" class="Symbol">=</a> <a id="4083" class="Keyword">record</a> <a id="4090" class="Symbol">{</a> <a id="4092" href="Relation.Binary.Lattice.Bundles.html#1051" class="Field">isJoinSemilattice</a> <a id="4110" class="Symbol">=</a> <a id="4112" href="Relation.Binary.Lattice.Structures.html#3259" class="Function">isJoinSemilattice</a> <a id="4130" class="Symbol">}</a>

  <a id="Lattice.meetSemilattice"></a><a id="4135" href="Relation.Binary.Lattice.Bundles.html#4135" class="Function">meetSemilattice</a> <a id="4151" class="Symbol">:</a> <a id="4153" href="Relation.Binary.Lattice.Bundles.html#2125" class="Record">MeetSemilattice</a> <a id="4169" href="Relation.Binary.Lattice.Bundles.html#3522" class="Bound">c</a> <a id="4171" href="Relation.Binary.Lattice.Bundles.html#3524" class="Bound">ℓ₁</a> <a id="4174" href="Relation.Binary.Lattice.Bundles.html#3527" class="Bound">ℓ₂</a>
  <a id="4179" href="Relation.Binary.Lattice.Bundles.html#4135" class="Function">meetSemilattice</a> <a id="4195" class="Symbol">=</a> <a id="4197" class="Keyword">record</a> <a id="4204" class="Symbol">{</a> <a id="4206" href="Relation.Binary.Lattice.Bundles.html#2450" class="Field">isMeetSemilattice</a> <a id="4224" class="Symbol">=</a> <a id="4226" href="Relation.Binary.Lattice.Structures.html#3410" class="Function">isMeetSemilattice</a> <a id="4244" class="Symbol">}</a>

  <a id="4249" class="Keyword">open</a> <a id="4254" href="Relation.Binary.Lattice.Bundles.html#726" class="Module">JoinSemilattice</a> <a id="4270" href="Relation.Binary.Lattice.Bundles.html#4021" class="Function">joinSemilattice</a> <a id="4286" class="Keyword">public</a> <a id="4293" class="Keyword">using</a> <a id="4299" class="Symbol">(</a><a id="4300" href="Relation.Binary.Lattice.Bundles.html#1155" class="Function">poset</a><a id="4305" class="Symbol">;</a> <a id="4307" href="Relation.Binary.Bundles.html#4744" class="Function">preorder</a><a id="4315" class="Symbol">)</a>

<a id="4318" class="Keyword">record</a> <a id="DistributiveLattice"></a><a id="4325" href="Relation.Binary.Lattice.Bundles.html#4325" class="Record">DistributiveLattice</a> <a id="4345" href="Relation.Binary.Lattice.Bundles.html#4345" class="Bound">c</a> <a id="4347" href="Relation.Binary.Lattice.Bundles.html#4347" class="Bound">ℓ₁</a> <a id="4350" href="Relation.Binary.Lattice.Bundles.html#4350" class="Bound">ℓ₂</a> <a id="4353" class="Symbol">:</a> <a id="4355" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4359" class="Symbol">(</a><a id="4360" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="4364" class="Symbol">(</a><a id="4365" href="Relation.Binary.Lattice.Bundles.html#4345" class="Bound">c</a> <a id="4367" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4369" href="Relation.Binary.Lattice.Bundles.html#4347" class="Bound">ℓ₁</a> <a id="4372" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4374" href="Relation.Binary.Lattice.Bundles.html#4350" class="Bound">ℓ₂</a><a id="4376" class="Symbol">))</a> <a id="4379" class="Keyword">where</a>
  <a id="4387" class="Keyword">infix</a>  <a id="4394" class="Number">4</a> <a id="4396" href="Relation.Binary.Lattice.Bundles.html#4466" class="Field Operator">_≈_</a> <a id="4400" href="Relation.Binary.Lattice.Bundles.html#4524" class="Field Operator">_≤_</a>
  <a id="4406" class="Keyword">infixr</a> <a id="4413" class="Number">6</a> <a id="4415" href="Relation.Binary.Lattice.Bundles.html#4576" class="Field Operator">_∨_</a>
  <a id="4421" class="Keyword">infixr</a> <a id="4428" class="Number">7</a> <a id="4430" href="Relation.Binary.Lattice.Bundles.html#4629" class="Field Operator">_∧_</a>
  <a id="4436" class="Keyword">field</a>
    <a id="DistributiveLattice.Carrier"></a><a id="4446" href="Relation.Binary.Lattice.Bundles.html#4446" class="Field">Carrier</a> <a id="4454" class="Symbol">:</a> <a id="4456" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4460" href="Relation.Binary.Lattice.Bundles.html#4345" class="Bound">c</a>
    <a id="DistributiveLattice._≈_"></a><a id="4466" href="Relation.Binary.Lattice.Bundles.html#4466" class="Field Operator">_≈_</a>     <a id="4474" class="Symbol">:</a> <a id="4476" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4480" href="Relation.Binary.Lattice.Bundles.html#4446" class="Field">Carrier</a> <a id="4488" href="Relation.Binary.Lattice.Bundles.html#4347" class="Bound">ℓ₁</a>  <a id="4492" class="Comment">-- The underlying equality.</a>
    <a id="DistributiveLattice._≤_"></a><a id="4524" href="Relation.Binary.Lattice.Bundles.html#4524" class="Field Operator">_≤_</a>     <a id="4532" class="Symbol">:</a> <a id="4534" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4538" href="Relation.Binary.Lattice.Bundles.html#4446" class="Field">Carrier</a> <a id="4546" href="Relation.Binary.Lattice.Bundles.html#4350" class="Bound">ℓ₂</a>  <a id="4550" class="Comment">-- The partial order.</a>
    <a id="DistributiveLattice._∨_"></a><a id="4576" href="Relation.Binary.Lattice.Bundles.html#4576" class="Field Operator">_∨_</a>     <a id="4584" class="Symbol">:</a> <a id="4586" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="4590" href="Relation.Binary.Lattice.Bundles.html#4446" class="Field">Carrier</a>     <a id="4602" class="Comment">-- The join operation.</a>
    <a id="DistributiveLattice._∧_"></a><a id="4629" href="Relation.Binary.Lattice.Bundles.html#4629" class="Field Operator">_∧_</a>     <a id="4637" class="Symbol">:</a> <a id="4639" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="4643" href="Relation.Binary.Lattice.Bundles.html#4446" class="Field">Carrier</a>     <a id="4655" class="Comment">-- The meet operation.</a>
    <a id="DistributiveLattice.isDistributiveLattice"></a><a id="4682" href="Relation.Binary.Lattice.Bundles.html#4682" class="Field">isDistributiveLattice</a> <a id="4704" class="Symbol">:</a> <a id="4706" href="Relation.Binary.Lattice.Structures.html#3781" class="Record">IsDistributiveLattice</a> <a id="4728" href="Relation.Binary.Lattice.Bundles.html#4466" class="Field Operator">_≈_</a> <a id="4732" href="Relation.Binary.Lattice.Bundles.html#4524" class="Field Operator">_≤_</a> <a id="4736" href="Relation.Binary.Lattice.Bundles.html#4576" class="Field Operator">_∨_</a> <a id="4740" href="Relation.Binary.Lattice.Bundles.html#4629" class="Field Operator">_∧_</a>

  <a id="4747" class="Keyword">open</a> <a id="4752" href="Relation.Binary.Lattice.Structures.html#3781" class="Module">IsDistributiveLattice</a> <a id="4774" href="Relation.Binary.Lattice.Bundles.html#4682" class="Field">isDistributiveLattice</a> <a id="4796" class="Keyword">using</a> <a id="4802" class="Symbol">(</a><a id="4803" href="Relation.Binary.Lattice.Structures.html#4016" class="Field">∧-distribˡ-∨</a><a id="4815" class="Symbol">)</a> <a id="4817" class="Keyword">public</a>
  <a id="4826" class="Keyword">open</a> <a id="4831" href="Relation.Binary.Lattice.Structures.html#3781" class="Module">IsDistributiveLattice</a> <a id="4853" href="Relation.Binary.Lattice.Bundles.html#4682" class="Field">isDistributiveLattice</a> <a id="4875" class="Keyword">using</a> <a id="4881" class="Symbol">(</a><a id="4882" href="Relation.Binary.Lattice.Structures.html#3979" class="Field">isLattice</a><a id="4891" class="Symbol">)</a>

  <a id="DistributiveLattice.lattice"></a><a id="4896" href="Relation.Binary.Lattice.Bundles.html#4896" class="Function">lattice</a> <a id="4904" class="Symbol">:</a> <a id="4906" href="Relation.Binary.Lattice.Bundles.html#3514" class="Record">Lattice</a> <a id="4914" href="Relation.Binary.Lattice.Bundles.html#4345" class="Bound">c</a> <a id="4916" href="Relation.Binary.Lattice.Bundles.html#4347" class="Bound">ℓ₁</a> <a id="4919" href="Relation.Binary.Lattice.Bundles.html#4350" class="Bound">ℓ₂</a>
  <a id="4924" href="Relation.Binary.Lattice.Bundles.html#4896" class="Function">lattice</a> <a id="4932" class="Symbol">=</a> <a id="4934" class="Keyword">record</a> <a id="4941" class="Symbol">{</a> <a id="4943" href="Relation.Binary.Lattice.Bundles.html#3869" class="Field">isLattice</a> <a id="4953" class="Symbol">=</a> <a id="4955" href="Relation.Binary.Lattice.Structures.html#3979" class="Function">isLattice</a> <a id="4965" class="Symbol">}</a>

  <a id="4970" class="Keyword">open</a> <a id="4975" href="Relation.Binary.Lattice.Bundles.html#3514" class="Module">Lattice</a> <a id="4983" href="Relation.Binary.Lattice.Bundles.html#4896" class="Function">lattice</a> <a id="4991" class="Keyword">hiding</a> <a id="4998" class="Symbol">(</a><a id="4999" href="Relation.Binary.Lattice.Bundles.html#3623" class="Field">Carrier</a><a id="5006" class="Symbol">;</a> <a id="5008" href="Relation.Binary.Lattice.Bundles.html#3645" class="Field Operator">_≈_</a><a id="5011" class="Symbol">;</a> <a id="5013" href="Relation.Binary.Lattice.Bundles.html#3705" class="Field Operator">_≤_</a><a id="5016" class="Symbol">;</a> <a id="5018" href="Relation.Binary.Lattice.Bundles.html#3759" class="Field Operator">_∨_</a><a id="5021" class="Symbol">;</a> <a id="5023" href="Relation.Binary.Lattice.Bundles.html#3814" class="Field Operator">_∧_</a><a id="5026" class="Symbol">)</a> <a id="5028" class="Keyword">public</a>

<a id="5036" class="Keyword">record</a> <a id="BoundedLattice"></a><a id="5043" href="Relation.Binary.Lattice.Bundles.html#5043" class="Record">BoundedLattice</a> <a id="5058" href="Relation.Binary.Lattice.Bundles.html#5058" class="Bound">c</a> <a id="5060" href="Relation.Binary.Lattice.Bundles.html#5060" class="Bound">ℓ₁</a> <a id="5063" href="Relation.Binary.Lattice.Bundles.html#5063" class="Bound">ℓ₂</a> <a id="5066" class="Symbol">:</a> <a id="5068" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5072" class="Symbol">(</a><a id="5073" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="5077" class="Symbol">(</a><a id="5078" href="Relation.Binary.Lattice.Bundles.html#5058" class="Bound">c</a> <a id="5080" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5082" href="Relation.Binary.Lattice.Bundles.html#5060" class="Bound">ℓ₁</a> <a id="5085" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5087" href="Relation.Binary.Lattice.Bundles.html#5063" class="Bound">ℓ₂</a><a id="5089" class="Symbol">))</a> <a id="5092" class="Keyword">where</a>
  <a id="5100" class="Keyword">infix</a>  <a id="5107" class="Number">4</a> <a id="5109" href="Relation.Binary.Lattice.Bundles.html#5188" class="Field Operator">_≈_</a> <a id="5113" href="Relation.Binary.Lattice.Bundles.html#5255" class="Field Operator">_≤_</a>
  <a id="5119" class="Keyword">infixr</a> <a id="5126" class="Number">6</a> <a id="5128" href="Relation.Binary.Lattice.Bundles.html#5316" class="Field Operator">_∨_</a>
  <a id="5134" class="Keyword">infixr</a> <a id="5141" class="Number">7</a> <a id="5143" href="Relation.Binary.Lattice.Bundles.html#5378" class="Field Operator">_∧_</a>
  <a id="5149" class="Keyword">field</a>
    <a id="BoundedLattice.Carrier"></a><a id="5159" href="Relation.Binary.Lattice.Bundles.html#5159" class="Field">Carrier</a>          <a id="5176" class="Symbol">:</a> <a id="5178" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5182" href="Relation.Binary.Lattice.Bundles.html#5058" class="Bound">c</a>
    <a id="BoundedLattice._≈_"></a><a id="5188" href="Relation.Binary.Lattice.Bundles.html#5188" class="Field Operator">_≈_</a>              <a id="5205" class="Symbol">:</a> <a id="5207" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="5211" href="Relation.Binary.Lattice.Bundles.html#5159" class="Field">Carrier</a> <a id="5219" href="Relation.Binary.Lattice.Bundles.html#5060" class="Bound">ℓ₁</a>  <a id="5223" class="Comment">-- The underlying equality.</a>
    <a id="BoundedLattice._≤_"></a><a id="5255" href="Relation.Binary.Lattice.Bundles.html#5255" class="Field Operator">_≤_</a>              <a id="5272" class="Symbol">:</a> <a id="5274" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="5278" href="Relation.Binary.Lattice.Bundles.html#5159" class="Field">Carrier</a> <a id="5286" href="Relation.Binary.Lattice.Bundles.html#5063" class="Bound">ℓ₂</a>  <a id="5290" class="Comment">-- The partial order.</a>
    <a id="BoundedLattice._∨_"></a><a id="5316" href="Relation.Binary.Lattice.Bundles.html#5316" class="Field Operator">_∨_</a>              <a id="5333" class="Symbol">:</a> <a id="5335" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5339" href="Relation.Binary.Lattice.Bundles.html#5159" class="Field">Carrier</a>     <a id="5351" class="Comment">-- The join operation.</a>
    <a id="BoundedLattice._∧_"></a><a id="5378" href="Relation.Binary.Lattice.Bundles.html#5378" class="Field Operator">_∧_</a>              <a id="5395" class="Symbol">:</a> <a id="5397" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5401" href="Relation.Binary.Lattice.Bundles.html#5159" class="Field">Carrier</a>     <a id="5413" class="Comment">-- The meet operation.</a>
    <a id="BoundedLattice.⊤"></a><a id="5440" href="Relation.Binary.Lattice.Bundles.html#5440" class="Field">⊤</a>                <a id="5457" class="Symbol">:</a> <a id="5459" href="Relation.Binary.Lattice.Bundles.html#5159" class="Field">Carrier</a>         <a id="5475" class="Comment">-- The maximum.</a>
    <a id="BoundedLattice.⊥"></a><a id="5495" href="Relation.Binary.Lattice.Bundles.html#5495" class="Field">⊥</a>                <a id="5512" class="Symbol">:</a> <a id="5514" href="Relation.Binary.Lattice.Bundles.html#5159" class="Field">Carrier</a>         <a id="5530" class="Comment">-- The minimum.</a>
    <a id="BoundedLattice.isBoundedLattice"></a><a id="5550" href="Relation.Binary.Lattice.Bundles.html#5550" class="Field">isBoundedLattice</a> <a id="5567" class="Symbol">:</a> <a id="5569" href="Relation.Binary.Lattice.Structures.html#4105" class="Record">IsBoundedLattice</a> <a id="5586" href="Relation.Binary.Lattice.Bundles.html#5188" class="Field Operator">_≈_</a> <a id="5590" href="Relation.Binary.Lattice.Bundles.html#5255" class="Field Operator">_≤_</a> <a id="5594" href="Relation.Binary.Lattice.Bundles.html#5316" class="Field Operator">_∨_</a> <a id="5598" href="Relation.Binary.Lattice.Bundles.html#5378" class="Field Operator">_∧_</a> <a id="5602" href="Relation.Binary.Lattice.Bundles.html#5440" class="Field">⊤</a> <a id="5604" href="Relation.Binary.Lattice.Bundles.html#5495" class="Field">⊥</a>

  <a id="5609" class="Keyword">open</a> <a id="5614" href="Relation.Binary.Lattice.Structures.html#4105" class="Module">IsBoundedLattice</a> <a id="5631" href="Relation.Binary.Lattice.Bundles.html#5550" class="Field">isBoundedLattice</a> <a id="5648" class="Keyword">public</a>

  <a id="BoundedLattice.boundedJoinSemilattice"></a><a id="5658" href="Relation.Binary.Lattice.Bundles.html#5658" class="Function">boundedJoinSemilattice</a> <a id="5681" class="Symbol">:</a> <a id="5683" href="Relation.Binary.Lattice.Bundles.html#1283" class="Record">BoundedJoinSemilattice</a> <a id="5706" href="Relation.Binary.Lattice.Bundles.html#5058" class="Bound">c</a> <a id="5708" href="Relation.Binary.Lattice.Bundles.html#5060" class="Bound">ℓ₁</a> <a id="5711" href="Relation.Binary.Lattice.Bundles.html#5063" class="Bound">ℓ₂</a>
  <a id="5716" href="Relation.Binary.Lattice.Bundles.html#5658" class="Function">boundedJoinSemilattice</a> <a id="5739" class="Symbol">=</a> <a id="5741" class="Keyword">record</a>
    <a id="5752" class="Symbol">{</a> <a id="5754" href="Relation.Binary.Lattice.Bundles.html#1706" class="Field">isBoundedJoinSemilattice</a> <a id="5779" class="Symbol">=</a> <a id="5781" href="Relation.Binary.Lattice.Structures.html#4530" class="Function">isBoundedJoinSemilattice</a> <a id="5806" class="Symbol">}</a>

  <a id="BoundedLattice.boundedMeetSemilattice"></a><a id="5811" href="Relation.Binary.Lattice.Bundles.html#5811" class="Function">boundedMeetSemilattice</a> <a id="5834" class="Symbol">:</a> <a id="5836" href="Relation.Binary.Lattice.Bundles.html#2681" class="Record">BoundedMeetSemilattice</a> <a id="5859" href="Relation.Binary.Lattice.Bundles.html#5058" class="Bound">c</a> <a id="5861" href="Relation.Binary.Lattice.Bundles.html#5060" class="Bound">ℓ₁</a> <a id="5864" href="Relation.Binary.Lattice.Bundles.html#5063" class="Bound">ℓ₂</a>
  <a id="5869" href="Relation.Binary.Lattice.Bundles.html#5811" class="Function">boundedMeetSemilattice</a> <a id="5892" class="Symbol">=</a> <a id="5894" class="Keyword">record</a>
    <a id="5905" class="Symbol">{</a> <a id="5907" href="Relation.Binary.Lattice.Bundles.html#3104" class="Field">isBoundedMeetSemilattice</a> <a id="5932" class="Symbol">=</a> <a id="5934" href="Relation.Binary.Lattice.Structures.html#4712" class="Function">isBoundedMeetSemilattice</a> <a id="5959" class="Symbol">}</a>

  <a id="BoundedLattice.lattice"></a><a id="5964" href="Relation.Binary.Lattice.Bundles.html#5964" class="Function">lattice</a> <a id="5972" class="Symbol">:</a> <a id="5974" href="Relation.Binary.Lattice.Bundles.html#3514" class="Record">Lattice</a> <a id="5982" href="Relation.Binary.Lattice.Bundles.html#5058" class="Bound">c</a> <a id="5984" href="Relation.Binary.Lattice.Bundles.html#5060" class="Bound">ℓ₁</a> <a id="5987" href="Relation.Binary.Lattice.Bundles.html#5063" class="Bound">ℓ₂</a>
  <a id="5992" href="Relation.Binary.Lattice.Bundles.html#5964" class="Function">lattice</a> <a id="6000" class="Symbol">=</a> <a id="6002" class="Keyword">record</a> <a id="6009" class="Symbol">{</a> <a id="6011" href="Relation.Binary.Lattice.Bundles.html#3869" class="Field">isLattice</a> <a id="6021" class="Symbol">=</a> <a id="6023" href="Relation.Binary.Lattice.Structures.html#4402" class="Function">isLattice</a> <a id="6033" class="Symbol">}</a>

  <a id="6038" class="Keyword">open</a> <a id="6043" href="Relation.Binary.Lattice.Bundles.html#3514" class="Module">Lattice</a> <a id="6051" href="Relation.Binary.Lattice.Bundles.html#5964" class="Function">lattice</a> <a id="6059" class="Keyword">public</a>
    <a id="6070" class="Keyword">using</a> <a id="6076" class="Symbol">(</a><a id="6077" href="Relation.Binary.Lattice.Bundles.html#4021" class="Function">joinSemilattice</a><a id="6092" class="Symbol">;</a> <a id="6094" href="Relation.Binary.Lattice.Bundles.html#4135" class="Function">meetSemilattice</a><a id="6109" class="Symbol">;</a> <a id="6111" href="Relation.Binary.Lattice.Bundles.html#1155" class="Function">poset</a><a id="6116" class="Symbol">;</a> <a id="6118" href="Relation.Binary.Bundles.html#4744" class="Function">preorder</a><a id="6126" class="Symbol">;</a> <a id="6128" href="Relation.Binary.Lattice.Bundles.html#3945" class="Function">setoid</a><a id="6134" class="Symbol">)</a>

<a id="6137" class="Comment">------------------------------------------------------------------------</a>
<a id="6210" class="Comment">-- Heyting algebras (a bounded lattice with exponential operator)</a>

<a id="6277" class="Keyword">record</a> <a id="HeytingAlgebra"></a><a id="6284" href="Relation.Binary.Lattice.Bundles.html#6284" class="Record">HeytingAlgebra</a> <a id="6299" href="Relation.Binary.Lattice.Bundles.html#6299" class="Bound">c</a> <a id="6301" href="Relation.Binary.Lattice.Bundles.html#6301" class="Bound">ℓ₁</a> <a id="6304" href="Relation.Binary.Lattice.Bundles.html#6304" class="Bound">ℓ₂</a> <a id="6307" class="Symbol">:</a> <a id="6309" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6313" class="Symbol">(</a><a id="6314" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="6318" class="Symbol">(</a><a id="6319" href="Relation.Binary.Lattice.Bundles.html#6299" class="Bound">c</a> <a id="6321" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="6323" href="Relation.Binary.Lattice.Bundles.html#6301" class="Bound">ℓ₁</a> <a id="6326" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="6328" href="Relation.Binary.Lattice.Bundles.html#6304" class="Bound">ℓ₂</a><a id="6330" class="Symbol">))</a> <a id="6333" class="Keyword">where</a>
  <a id="6341" class="Keyword">infix</a>  <a id="6348" class="Number">4</a> <a id="6350" href="Relation.Binary.Lattice.Bundles.html#6444" class="Field Operator">_≈_</a> <a id="6354" href="Relation.Binary.Lattice.Bundles.html#6511" class="Field Operator">_≤_</a>
  <a id="6360" class="Keyword">infixr</a> <a id="6367" class="Number">5</a> <a id="6369" href="Relation.Binary.Lattice.Bundles.html#6696" class="Field Operator">_⇨_</a>
  <a id="6375" class="Keyword">infixr</a> <a id="6382" class="Number">6</a> <a id="6384" href="Relation.Binary.Lattice.Bundles.html#6572" class="Field Operator">_∨_</a>
  <a id="6390" class="Keyword">infixr</a> <a id="6397" class="Number">7</a> <a id="6399" href="Relation.Binary.Lattice.Bundles.html#6634" class="Field Operator">_∧_</a>
  <a id="6405" class="Keyword">field</a>
    <a id="HeytingAlgebra.Carrier"></a><a id="6415" href="Relation.Binary.Lattice.Bundles.html#6415" class="Field">Carrier</a>          <a id="6432" class="Symbol">:</a> <a id="6434" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6438" href="Relation.Binary.Lattice.Bundles.html#6299" class="Bound">c</a>
    <a id="HeytingAlgebra._≈_"></a><a id="6444" href="Relation.Binary.Lattice.Bundles.html#6444" class="Field Operator">_≈_</a>              <a id="6461" class="Symbol">:</a> <a id="6463" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="6467" href="Relation.Binary.Lattice.Bundles.html#6415" class="Field">Carrier</a> <a id="6475" href="Relation.Binary.Lattice.Bundles.html#6301" class="Bound">ℓ₁</a>  <a id="6479" class="Comment">-- The underlying equality.</a>
    <a id="HeytingAlgebra._≤_"></a><a id="6511" href="Relation.Binary.Lattice.Bundles.html#6511" class="Field Operator">_≤_</a>              <a id="6528" class="Symbol">:</a> <a id="6530" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="6534" href="Relation.Binary.Lattice.Bundles.html#6415" class="Field">Carrier</a> <a id="6542" href="Relation.Binary.Lattice.Bundles.html#6304" class="Bound">ℓ₂</a>  <a id="6546" class="Comment">-- The partial order.</a>
    <a id="HeytingAlgebra._∨_"></a><a id="6572" href="Relation.Binary.Lattice.Bundles.html#6572" class="Field Operator">_∨_</a>              <a id="6589" class="Symbol">:</a> <a id="6591" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="6595" href="Relation.Binary.Lattice.Bundles.html#6415" class="Field">Carrier</a>     <a id="6607" class="Comment">-- The join operation.</a>
    <a id="HeytingAlgebra._∧_"></a><a id="6634" href="Relation.Binary.Lattice.Bundles.html#6634" class="Field Operator">_∧_</a>              <a id="6651" class="Symbol">:</a> <a id="6653" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="6657" href="Relation.Binary.Lattice.Bundles.html#6415" class="Field">Carrier</a>     <a id="6669" class="Comment">-- The meet operation.</a>
    <a id="HeytingAlgebra._⇨_"></a><a id="6696" href="Relation.Binary.Lattice.Bundles.html#6696" class="Field Operator">_⇨_</a>              <a id="6713" class="Symbol">:</a> <a id="6715" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="6719" href="Relation.Binary.Lattice.Bundles.html#6415" class="Field">Carrier</a>     <a id="6731" class="Comment">-- The exponential operation.</a>
    <a id="HeytingAlgebra.⊤"></a><a id="6765" href="Relation.Binary.Lattice.Bundles.html#6765" class="Field">⊤</a>                <a id="6782" class="Symbol">:</a> <a id="6784" href="Relation.Binary.Lattice.Bundles.html#6415" class="Field">Carrier</a>         <a id="6800" class="Comment">-- The maximum.</a>
    <a id="HeytingAlgebra.⊥"></a><a id="6820" href="Relation.Binary.Lattice.Bundles.html#6820" class="Field">⊥</a>                <a id="6837" class="Symbol">:</a> <a id="6839" href="Relation.Binary.Lattice.Bundles.html#6415" class="Field">Carrier</a>         <a id="6855" class="Comment">-- The minimum.</a>
    <a id="HeytingAlgebra.isHeytingAlgebra"></a><a id="6875" href="Relation.Binary.Lattice.Bundles.html#6875" class="Field">isHeytingAlgebra</a> <a id="6892" class="Symbol">:</a> <a id="6894" href="Relation.Binary.Lattice.Structures.html#5038" class="Record">IsHeytingAlgebra</a> <a id="6911" href="Relation.Binary.Lattice.Bundles.html#6444" class="Field Operator">_≈_</a> <a id="6915" href="Relation.Binary.Lattice.Bundles.html#6511" class="Field Operator">_≤_</a> <a id="6919" href="Relation.Binary.Lattice.Bundles.html#6572" class="Field Operator">_∨_</a> <a id="6923" href="Relation.Binary.Lattice.Bundles.html#6634" class="Field Operator">_∧_</a> <a id="6927" href="Relation.Binary.Lattice.Bundles.html#6696" class="Field Operator">_⇨_</a> <a id="6931" href="Relation.Binary.Lattice.Bundles.html#6765" class="Field">⊤</a> <a id="6933" href="Relation.Binary.Lattice.Bundles.html#6820" class="Field">⊥</a>

  <a id="HeytingAlgebra.boundedLattice"></a><a id="6938" href="Relation.Binary.Lattice.Bundles.html#6938" class="Function">boundedLattice</a> <a id="6953" class="Symbol">:</a> <a id="6955" href="Relation.Binary.Lattice.Bundles.html#5043" class="Record">BoundedLattice</a> <a id="6970" href="Relation.Binary.Lattice.Bundles.html#6299" class="Bound">c</a> <a id="6972" href="Relation.Binary.Lattice.Bundles.html#6301" class="Bound">ℓ₁</a> <a id="6975" href="Relation.Binary.Lattice.Bundles.html#6304" class="Bound">ℓ₂</a>
  <a id="6980" href="Relation.Binary.Lattice.Bundles.html#6938" class="Function">boundedLattice</a> <a id="6995" class="Symbol">=</a> <a id="6997" class="Keyword">record</a>
    <a id="7008" class="Symbol">{</a> <a id="7010" href="Relation.Binary.Lattice.Bundles.html#5550" class="Field">isBoundedLattice</a> <a id="7027" class="Symbol">=</a> <a id="7029" href="Relation.Binary.Lattice.Structures.html#5406" class="Field">IsHeytingAlgebra.isBoundedLattice</a> <a id="7063" href="Relation.Binary.Lattice.Bundles.html#6875" class="Field">isHeytingAlgebra</a> <a id="7080" class="Symbol">}</a>

  <a id="7085" class="Keyword">open</a> <a id="7090" href="Relation.Binary.Lattice.Structures.html#5038" class="Module">IsHeytingAlgebra</a> <a id="7107" href="Relation.Binary.Lattice.Bundles.html#6875" class="Field">isHeytingAlgebra</a>
    <a id="7128" class="Keyword">using</a> <a id="7134" class="Symbol">(</a><a id="7135" href="Relation.Binary.Lattice.Structures.html#5458" class="Field">exponential</a><a id="7146" class="Symbol">;</a> <a id="7148" href="Relation.Binary.Lattice.Structures.html#5504" class="Function">transpose-⇨</a><a id="7159" class="Symbol">;</a> <a id="7161" href="Relation.Binary.Lattice.Structures.html#5624" class="Function">transpose-∧</a><a id="7172" class="Symbol">)</a> <a id="7174" class="Keyword">public</a>
  <a id="7183" class="Keyword">open</a> <a id="7188" href="Relation.Binary.Lattice.Bundles.html#5043" class="Module">BoundedLattice</a> <a id="7203" href="Relation.Binary.Lattice.Bundles.html#6938" class="Function">boundedLattice</a>
    <a id="7222" class="Keyword">hiding</a> <a id="7229" class="Symbol">(</a><a id="7230" href="Relation.Binary.Lattice.Bundles.html#5159" class="Field">Carrier</a><a id="7237" class="Symbol">;</a> <a id="7239" href="Relation.Binary.Lattice.Bundles.html#5188" class="Field Operator">_≈_</a><a id="7242" class="Symbol">;</a> <a id="7244" href="Relation.Binary.Lattice.Bundles.html#5255" class="Field Operator">_≤_</a><a id="7247" class="Symbol">;</a> <a id="7249" href="Relation.Binary.Lattice.Bundles.html#5316" class="Field Operator">_∨_</a><a id="7252" class="Symbol">;</a> <a id="7254" href="Relation.Binary.Lattice.Bundles.html#5378" class="Field Operator">_∧_</a><a id="7257" class="Symbol">;</a> <a id="7259" href="Relation.Binary.Lattice.Bundles.html#5440" class="Field">⊤</a><a id="7260" class="Symbol">;</a> <a id="7262" href="Relation.Binary.Lattice.Bundles.html#5495" class="Field">⊥</a><a id="7263" class="Symbol">)</a> <a id="7265" class="Keyword">public</a>

<a id="7273" class="Comment">------------------------------------------------------------------------</a>
<a id="7346" class="Comment">-- Boolean algebras (a specialized Heyting algebra)</a>

<a id="7399" class="Keyword">record</a> <a id="BooleanAlgebra"></a><a id="7406" href="Relation.Binary.Lattice.Bundles.html#7406" class="Record">BooleanAlgebra</a> <a id="7421" href="Relation.Binary.Lattice.Bundles.html#7421" class="Bound">c</a> <a id="7423" href="Relation.Binary.Lattice.Bundles.html#7423" class="Bound">ℓ₁</a> <a id="7426" href="Relation.Binary.Lattice.Bundles.html#7426" class="Bound">ℓ₂</a> <a id="7429" class="Symbol">:</a> <a id="7431" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7435" class="Symbol">(</a><a id="7436" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="7440" class="Symbol">(</a><a id="7441" href="Relation.Binary.Lattice.Bundles.html#7421" class="Bound">c</a> <a id="7443" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="7445" href="Relation.Binary.Lattice.Bundles.html#7423" class="Bound">ℓ₁</a> <a id="7448" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="7450" href="Relation.Binary.Lattice.Bundles.html#7426" class="Bound">ℓ₂</a><a id="7452" class="Symbol">))</a> <a id="7455" class="Keyword">where</a>
  <a id="7463" class="Keyword">infix</a>  <a id="7470" class="Number">4</a> <a id="7472" href="Relation.Binary.Lattice.Bundles.html#7564" class="Field Operator">_≈_</a> <a id="7476" href="Relation.Binary.Lattice.Bundles.html#7631" class="Field Operator">_≤_</a>
  <a id="7482" class="Keyword">infixr</a> <a id="7489" class="Number">6</a> <a id="7491" href="Relation.Binary.Lattice.Bundles.html#7692" class="Field Operator">_∨_</a>
  <a id="7497" class="Keyword">infixr</a> <a id="7504" class="Number">7</a> <a id="7506" href="Relation.Binary.Lattice.Bundles.html#7754" class="Field Operator">_∧_</a>
  <a id="7512" class="Keyword">infix</a> <a id="7518" class="Number">8</a> <a id="7520" href="Relation.Binary.Lattice.Bundles.html#7816" class="Field Operator">¬_</a>
  <a id="7525" class="Keyword">field</a>
    <a id="BooleanAlgebra.Carrier"></a><a id="7535" href="Relation.Binary.Lattice.Bundles.html#7535" class="Field">Carrier</a>          <a id="7552" class="Symbol">:</a> <a id="7554" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7558" href="Relation.Binary.Lattice.Bundles.html#7421" class="Bound">c</a>
    <a id="BooleanAlgebra._≈_"></a><a id="7564" href="Relation.Binary.Lattice.Bundles.html#7564" class="Field Operator">_≈_</a>              <a id="7581" class="Symbol">:</a> <a id="7583" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="7587" href="Relation.Binary.Lattice.Bundles.html#7535" class="Field">Carrier</a> <a id="7595" href="Relation.Binary.Lattice.Bundles.html#7423" class="Bound">ℓ₁</a>  <a id="7599" class="Comment">-- The underlying equality.</a>
    <a id="BooleanAlgebra._≤_"></a><a id="7631" href="Relation.Binary.Lattice.Bundles.html#7631" class="Field Operator">_≤_</a>              <a id="7648" class="Symbol">:</a> <a id="7650" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="7654" href="Relation.Binary.Lattice.Bundles.html#7535" class="Field">Carrier</a> <a id="7662" href="Relation.Binary.Lattice.Bundles.html#7426" class="Bound">ℓ₂</a>  <a id="7666" class="Comment">-- The partial order.</a>
    <a id="BooleanAlgebra._∨_"></a><a id="7692" href="Relation.Binary.Lattice.Bundles.html#7692" class="Field Operator">_∨_</a>              <a id="7709" class="Symbol">:</a> <a id="7711" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="7715" href="Relation.Binary.Lattice.Bundles.html#7535" class="Field">Carrier</a>     <a id="7727" class="Comment">-- The join operation.</a>
    <a id="BooleanAlgebra._∧_"></a><a id="7754" href="Relation.Binary.Lattice.Bundles.html#7754" class="Field Operator">_∧_</a>              <a id="7771" class="Symbol">:</a> <a id="7773" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="7777" href="Relation.Binary.Lattice.Bundles.html#7535" class="Field">Carrier</a>     <a id="7789" class="Comment">-- The meet operation.</a>
    <a id="BooleanAlgebra.¬_"></a><a id="7816" href="Relation.Binary.Lattice.Bundles.html#7816" class="Field Operator">¬_</a>               <a id="7833" class="Symbol">:</a> <a id="7835" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="7839" href="Relation.Binary.Lattice.Bundles.html#7535" class="Field">Carrier</a>     <a id="7851" class="Comment">-- The negation operation.</a>
    <a id="BooleanAlgebra.⊤"></a><a id="7882" href="Relation.Binary.Lattice.Bundles.html#7882" class="Field">⊤</a>                <a id="7899" class="Symbol">:</a> <a id="7901" href="Relation.Binary.Lattice.Bundles.html#7535" class="Field">Carrier</a>         <a id="7917" class="Comment">-- The maximum.</a>
    <a id="BooleanAlgebra.⊥"></a><a id="7937" href="Relation.Binary.Lattice.Bundles.html#7937" class="Field">⊥</a>                <a id="7954" class="Symbol">:</a> <a id="7956" href="Relation.Binary.Lattice.Bundles.html#7535" class="Field">Carrier</a>         <a id="7972" class="Comment">-- The minimum.</a>
    <a id="BooleanAlgebra.isBooleanAlgebra"></a><a id="7992" href="Relation.Binary.Lattice.Bundles.html#7992" class="Field">isBooleanAlgebra</a> <a id="8009" class="Symbol">:</a> <a id="8011" href="Relation.Binary.Lattice.Structures.html#5924" class="Record">IsBooleanAlgebra</a> <a id="8028" href="Relation.Binary.Lattice.Bundles.html#7564" class="Field Operator">_≈_</a> <a id="8032" href="Relation.Binary.Lattice.Bundles.html#7631" class="Field Operator">_≤_</a> <a id="8036" href="Relation.Binary.Lattice.Bundles.html#7692" class="Field Operator">_∨_</a> <a id="8040" href="Relation.Binary.Lattice.Bundles.html#7754" class="Field Operator">_∧_</a> <a id="8044" href="Relation.Binary.Lattice.Bundles.html#7816" class="Field Operator">¬_</a> <a id="8047" href="Relation.Binary.Lattice.Bundles.html#7882" class="Field">⊤</a> <a id="8049" href="Relation.Binary.Lattice.Bundles.html#7937" class="Field">⊥</a>

  <a id="8054" class="Keyword">open</a> <a id="8059" href="Relation.Binary.Lattice.Structures.html#5924" class="Module">IsBooleanAlgebra</a> <a id="8076" href="Relation.Binary.Lattice.Bundles.html#7992" class="Field">isBooleanAlgebra</a> <a id="8093" class="Keyword">using</a> <a id="8099" class="Symbol">(</a><a id="8100" href="Relation.Binary.Lattice.Structures.html#6339" class="Field">isHeytingAlgebra</a><a id="8116" class="Symbol">)</a>

  <a id="BooleanAlgebra.heytingAlgebra"></a><a id="8121" href="Relation.Binary.Lattice.Bundles.html#8121" class="Function">heytingAlgebra</a> <a id="8136" class="Symbol">:</a> <a id="8138" href="Relation.Binary.Lattice.Bundles.html#6284" class="Record">HeytingAlgebra</a> <a id="8153" href="Relation.Binary.Lattice.Bundles.html#7421" class="Bound">c</a> <a id="8155" href="Relation.Binary.Lattice.Bundles.html#7423" class="Bound">ℓ₁</a> <a id="8158" href="Relation.Binary.Lattice.Bundles.html#7426" class="Bound">ℓ₂</a>
  <a id="8163" href="Relation.Binary.Lattice.Bundles.html#8121" class="Function">heytingAlgebra</a> <a id="8178" class="Symbol">=</a> <a id="8180" class="Keyword">record</a> <a id="8187" class="Symbol">{</a> <a id="8189" href="Relation.Binary.Lattice.Bundles.html#6875" class="Field">isHeytingAlgebra</a> <a id="8206" class="Symbol">=</a> <a id="8208" href="Relation.Binary.Lattice.Structures.html#6339" class="Function">isHeytingAlgebra</a> <a id="8225" class="Symbol">}</a>

  <a id="8230" class="Keyword">open</a> <a id="8235" href="Relation.Binary.Lattice.Bundles.html#6284" class="Module">HeytingAlgebra</a> <a id="8250" href="Relation.Binary.Lattice.Bundles.html#8121" class="Function">heytingAlgebra</a> <a id="8265" class="Keyword">public</a>
    <a id="8276" class="Keyword">hiding</a> <a id="8283" class="Symbol">(</a><a id="8284" href="Relation.Binary.Lattice.Bundles.html#6415" class="Field">Carrier</a><a id="8291" class="Symbol">;</a> <a id="8293" href="Relation.Binary.Lattice.Bundles.html#6444" class="Field Operator">_≈_</a><a id="8296" class="Symbol">;</a> <a id="8298" href="Relation.Binary.Lattice.Bundles.html#6511" class="Field Operator">_≤_</a><a id="8301" class="Symbol">;</a> <a id="8303" href="Relation.Binary.Lattice.Bundles.html#6572" class="Field Operator">_∨_</a><a id="8306" class="Symbol">;</a> <a id="8308" href="Relation.Binary.Lattice.Bundles.html#6634" class="Field Operator">_∧_</a><a id="8311" class="Symbol">;</a> <a id="8313" href="Relation.Binary.Lattice.Bundles.html#6765" class="Field">⊤</a><a id="8314" class="Symbol">;</a> <a id="8316" href="Relation.Binary.Lattice.Bundles.html#6820" class="Field">⊥</a><a id="8317" class="Symbol">)</a>
</pre></body></html>

==> anc/html/Relation.Binary.Lattice.Definitions.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Binary.Lattice.Definitions</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Definitions for order-theoretic lattices</a>
<a id="150" class="Comment">------------------------------------------------------------------------</a>

<a id="224" class="Comment">-- The contents of this module should be accessed via</a>
<a id="278" class="Comment">-- `Relation.Binary.Lattice`.</a>

<a id="309" class="Symbol">{-#</a> <a id="313" class="Keyword">OPTIONS</a> <a id="321" class="Pragma">--cubical-compatible</a> <a id="342" class="Pragma">--safe</a> <a id="349" class="Symbol">#-}</a>

<a id="354" class="Keyword">module</a> <a id="361" href="Relation.Binary.Lattice.Definitions.html" class="Module">Relation.Binary.Lattice.Definitions</a> <a id="397" class="Keyword">where</a>

<a id="404" class="Keyword">open</a> <a id="409" class="Keyword">import</a> <a id="416" href="Algebra.Core.html" class="Module">Algebra.Core</a> <a id="429" class="Keyword">using</a> <a id="435" class="Symbol">(</a><a id="436" href="Algebra.Core.html#484" class="Function">Op₁</a><a id="439" class="Symbol">;</a> <a id="441" href="Algebra.Core.html#527" class="Function">Op₂</a><a id="444" class="Symbol">)</a>
<a id="446" class="Keyword">open</a> <a id="451" class="Keyword">import</a> <a id="458" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="476" class="Keyword">using</a> <a id="482" class="Symbol">(</a><a id="483" href="Data.Product.Base.html#1752" class="Function Operator">_×_</a><a id="486" class="Symbol">;</a> <a id="488" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="491" class="Symbol">)</a>
<a id="493" class="Keyword">open</a> <a id="498" class="Keyword">import</a> <a id="505" href="Function.Base.html" class="Module">Function.Base</a> <a id="519" class="Keyword">using</a> <a id="525" class="Symbol">(</a><a id="526" href="Function.Base.html#1657" class="Function">flip</a><a id="530" class="Symbol">)</a>
<a id="532" class="Keyword">open</a> <a id="537" class="Keyword">import</a> <a id="544" href="Level.html" class="Module">Level</a> <a id="550" class="Keyword">using</a> <a id="556" class="Symbol">(</a><a id="557" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="562" class="Symbol">)</a>
<a id="564" class="Keyword">open</a> <a id="569" class="Keyword">import</a> <a id="576" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="597" class="Keyword">using</a> <a id="603" class="Symbol">(</a><a id="604" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="607" class="Symbol">)</a>

<a id="610" class="Keyword">private</a>
  <a id="620" class="Keyword">variable</a>
    <a id="633" href="Relation.Binary.Lattice.Definitions.html#633" class="Generalizable">a</a> <a id="635" href="Relation.Binary.Lattice.Definitions.html#635" class="Generalizable">ℓ</a> <a id="637" class="Symbol">:</a> <a id="639" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="649" href="Relation.Binary.Lattice.Definitions.html#649" class="Generalizable">A</a> <a id="651" class="Symbol">:</a> <a id="653" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="657" href="Relation.Binary.Lattice.Definitions.html#633" class="Generalizable">a</a>

<a id="660" class="Comment">------------------------------------------------------------------------</a>
<a id="733" class="Comment">-- Relationships between orders and operators</a>

<a id="Supremum"></a><a id="780" href="Relation.Binary.Lattice.Definitions.html#780" class="Function">Supremum</a> <a id="789" class="Symbol">:</a> <a id="791" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="795" href="Relation.Binary.Lattice.Definitions.html#649" class="Generalizable">A</a> <a id="797" href="Relation.Binary.Lattice.Definitions.html#635" class="Generalizable">ℓ</a> <a id="799" class="Symbol">→</a> <a id="801" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="805" href="Relation.Binary.Lattice.Definitions.html#649" class="Generalizable">A</a> <a id="807" class="Symbol">→</a> <a id="809" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="813" class="Symbol">_</a>
<a id="815" href="Relation.Binary.Lattice.Definitions.html#780" class="Function">Supremum</a> <a id="824" href="Relation.Binary.Lattice.Definitions.html#824" class="Bound Operator">_≤_</a> <a id="828" href="Relation.Binary.Lattice.Definitions.html#828" class="Bound Operator">_∨_</a> <a id="832" class="Symbol">=</a>
  <a id="836" class="Symbol">∀</a> <a id="838" href="Relation.Binary.Lattice.Definitions.html#838" class="Bound">x</a> <a id="840" href="Relation.Binary.Lattice.Definitions.html#840" class="Bound">y</a> <a id="842" class="Symbol">→</a> <a id="844" href="Relation.Binary.Lattice.Definitions.html#838" class="Bound">x</a> <a id="846" href="Relation.Binary.Lattice.Definitions.html#824" class="Bound Operator">≤</a> <a id="848" class="Symbol">(</a><a id="849" href="Relation.Binary.Lattice.Definitions.html#838" class="Bound">x</a> <a id="851" href="Relation.Binary.Lattice.Definitions.html#828" class="Bound Operator">∨</a> <a id="853" href="Relation.Binary.Lattice.Definitions.html#840" class="Bound">y</a><a id="854" class="Symbol">)</a> <a id="856" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="858" href="Relation.Binary.Lattice.Definitions.html#840" class="Bound">y</a> <a id="860" href="Relation.Binary.Lattice.Definitions.html#824" class="Bound Operator">≤</a> <a id="862" class="Symbol">(</a><a id="863" href="Relation.Binary.Lattice.Definitions.html#838" class="Bound">x</a> <a id="865" href="Relation.Binary.Lattice.Definitions.html#828" class="Bound Operator">∨</a> <a id="867" href="Relation.Binary.Lattice.Definitions.html#840" class="Bound">y</a><a id="868" class="Symbol">)</a> <a id="870" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="872" class="Symbol">∀</a> <a id="874" href="Relation.Binary.Lattice.Definitions.html#874" class="Bound">z</a> <a id="876" class="Symbol">→</a> <a id="878" href="Relation.Binary.Lattice.Definitions.html#838" class="Bound">x</a> <a id="880" href="Relation.Binary.Lattice.Definitions.html#824" class="Bound Operator">≤</a> <a id="882" href="Relation.Binary.Lattice.Definitions.html#874" class="Bound">z</a> <a id="884" class="Symbol">→</a> <a id="886" href="Relation.Binary.Lattice.Definitions.html#840" class="Bound">y</a> <a id="888" href="Relation.Binary.Lattice.Definitions.html#824" class="Bound Operator">≤</a> <a id="890" href="Relation.Binary.Lattice.Definitions.html#874" class="Bound">z</a> <a id="892" class="Symbol">→</a> <a id="894" class="Symbol">(</a><a id="895" href="Relation.Binary.Lattice.Definitions.html#838" class="Bound">x</a> <a id="897" href="Relation.Binary.Lattice.Definitions.html#828" class="Bound Operator">∨</a> <a id="899" href="Relation.Binary.Lattice.Definitions.html#840" class="Bound">y</a><a id="900" class="Symbol">)</a> <a id="902" href="Relation.Binary.Lattice.Definitions.html#824" class="Bound Operator">≤</a> <a id="904" href="Relation.Binary.Lattice.Definitions.html#874" class="Bound">z</a>

<a id="Infimum"></a><a id="907" href="Relation.Binary.Lattice.Definitions.html#907" class="Function">Infimum</a> <a id="915" class="Symbol">:</a> <a id="917" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="921" href="Relation.Binary.Lattice.Definitions.html#649" class="Generalizable">A</a> <a id="923" href="Relation.Binary.Lattice.Definitions.html#635" class="Generalizable">ℓ</a> <a id="925" class="Symbol">→</a> <a id="927" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="931" href="Relation.Binary.Lattice.Definitions.html#649" class="Generalizable">A</a> <a id="933" class="Symbol">→</a> <a id="935" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="939" class="Symbol">_</a>
<a id="941" href="Relation.Binary.Lattice.Definitions.html#907" class="Function">Infimum</a> <a id="949" href="Relation.Binary.Lattice.Definitions.html#949" class="Bound Operator">_≤_</a> <a id="953" class="Symbol">=</a> <a id="955" href="Relation.Binary.Lattice.Definitions.html#780" class="Function">Supremum</a> <a id="964" class="Symbol">(</a><a id="965" href="Function.Base.html#1657" class="Function">flip</a> <a id="970" href="Relation.Binary.Lattice.Definitions.html#949" class="Bound Operator">_≤_</a><a id="973" class="Symbol">)</a>

<a id="Exponential"></a><a id="976" href="Relation.Binary.Lattice.Definitions.html#976" class="Function">Exponential</a> <a id="988" class="Symbol">:</a> <a id="990" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="994" href="Relation.Binary.Lattice.Definitions.html#649" class="Generalizable">A</a> <a id="996" href="Relation.Binary.Lattice.Definitions.html#635" class="Generalizable">ℓ</a> <a id="998" class="Symbol">→</a> <a id="1000" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="1004" href="Relation.Binary.Lattice.Definitions.html#649" class="Generalizable">A</a> <a id="1006" class="Symbol">→</a> <a id="1008" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="1012" href="Relation.Binary.Lattice.Definitions.html#649" class="Generalizable">A</a> <a id="1014" class="Symbol">→</a> <a id="1016" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1020" class="Symbol">_</a>
<a id="1022" href="Relation.Binary.Lattice.Definitions.html#976" class="Function">Exponential</a> <a id="1034" href="Relation.Binary.Lattice.Definitions.html#1034" class="Bound Operator">_≤_</a> <a id="1038" href="Relation.Binary.Lattice.Definitions.html#1038" class="Bound Operator">_∧_</a> <a id="1042" href="Relation.Binary.Lattice.Definitions.html#1042" class="Bound Operator">_⇨_</a> <a id="1046" class="Symbol">=</a>
  <a id="1050" class="Symbol">∀</a> <a id="1052" href="Relation.Binary.Lattice.Definitions.html#1052" class="Bound">w</a> <a id="1054" href="Relation.Binary.Lattice.Definitions.html#1054" class="Bound">x</a> <a id="1056" href="Relation.Binary.Lattice.Definitions.html#1056" class="Bound">y</a> <a id="1058" class="Symbol">→</a> <a id="1060" class="Symbol">((</a><a id="1062" href="Relation.Binary.Lattice.Definitions.html#1052" class="Bound">w</a> <a id="1064" href="Relation.Binary.Lattice.Definitions.html#1038" class="Bound Operator">∧</a> <a id="1066" href="Relation.Binary.Lattice.Definitions.html#1054" class="Bound">x</a><a id="1067" class="Symbol">)</a> <a id="1069" href="Relation.Binary.Lattice.Definitions.html#1034" class="Bound Operator">≤</a> <a id="1071" href="Relation.Binary.Lattice.Definitions.html#1056" class="Bound">y</a> <a id="1073" class="Symbol">→</a> <a id="1075" href="Relation.Binary.Lattice.Definitions.html#1052" class="Bound">w</a> <a id="1077" href="Relation.Binary.Lattice.Definitions.html#1034" class="Bound Operator">≤</a> <a id="1079" class="Symbol">(</a><a id="1080" href="Relation.Binary.Lattice.Definitions.html#1054" class="Bound">x</a> <a id="1082" href="Relation.Binary.Lattice.Definitions.html#1042" class="Bound Operator">⇨</a> <a id="1084" href="Relation.Binary.Lattice.Definitions.html#1056" class="Bound">y</a><a id="1085" class="Symbol">))</a> <a id="1088" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="1090" class="Symbol">(</a><a id="1091" href="Relation.Binary.Lattice.Definitions.html#1052" class="Bound">w</a> <a id="1093" href="Relation.Binary.Lattice.Definitions.html#1034" class="Bound Operator">≤</a> <a id="1095" class="Symbol">(</a><a id="1096" href="Relation.Binary.Lattice.Definitions.html#1054" class="Bound">x</a> <a id="1098" href="Relation.Binary.Lattice.Definitions.html#1042" class="Bound Operator">⇨</a> <a id="1100" href="Relation.Binary.Lattice.Definitions.html#1056" class="Bound">y</a><a id="1101" class="Symbol">)</a> <a id="1103" class="Symbol">→</a> <a id="1105" class="Symbol">(</a><a id="1106" href="Relation.Binary.Lattice.Definitions.html#1052" class="Bound">w</a> <a id="1108" href="Relation.Binary.Lattice.Definitions.html#1038" class="Bound Operator">∧</a> <a id="1110" href="Relation.Binary.Lattice.Definitions.html#1054" class="Bound">x</a><a id="1111" class="Symbol">)</a> <a id="1113" href="Relation.Binary.Lattice.Definitions.html#1034" class="Bound Operator">≤</a> <a id="1115" href="Relation.Binary.Lattice.Definitions.html#1056" class="Bound">y</a><a id="1116" class="Symbol">)</a>
</pre></body></html>

==> anc/html/Relation.Binary.Lattice.Structures.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Binary.Lattice.Structures</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Structures for order-theoretic lattices</a>
<a id="149" class="Comment">------------------------------------------------------------------------</a>

<a id="223" class="Comment">-- The contents of this module should be accessed via</a>
<a id="277" class="Comment">-- `Relation.Binary.Lattice`.</a>

<a id="308" class="Symbol">{-#</a> <a id="312" class="Keyword">OPTIONS</a> <a id="320" class="Pragma">--cubical-compatible</a> <a id="341" class="Pragma">--safe</a> <a id="348" class="Symbol">#-}</a>

<a id="353" class="Keyword">open</a> <a id="358" class="Keyword">import</a> <a id="365" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="386" class="Keyword">using</a> <a id="392" class="Symbol">(</a><a id="393" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="396" class="Symbol">)</a>

<a id="399" class="Keyword">module</a> <a id="406" href="Relation.Binary.Lattice.Structures.html" class="Module">Relation.Binary.Lattice.Structures</a>
 <a id="442" class="Symbol">{</a><a id="443" href="Relation.Binary.Lattice.Structures.html#443" class="Bound">a</a> <a id="445" href="Relation.Binary.Lattice.Structures.html#445" class="Bound">ℓ₁</a> <a id="448" href="Relation.Binary.Lattice.Structures.html#448" class="Bound">ℓ₂</a><a id="450" class="Symbol">}</a> <a id="452" class="Symbol">{</a><a id="453" href="Relation.Binary.Lattice.Structures.html#453" class="Bound">A</a> <a id="455" class="Symbol">:</a> <a id="457" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="461" href="Relation.Binary.Lattice.Structures.html#443" class="Bound">a</a><a id="462" class="Symbol">}</a>
 <a id="465" class="Symbol">(</a><a id="466" href="Relation.Binary.Lattice.Structures.html#466" class="Bound Operator">_≈_</a> <a id="470" class="Symbol">:</a> <a id="472" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="476" href="Relation.Binary.Lattice.Structures.html#453" class="Bound">A</a> <a id="478" href="Relation.Binary.Lattice.Structures.html#445" class="Bound">ℓ₁</a><a id="480" class="Symbol">)</a> <a id="482" class="Comment">-- The underlying equality.</a>
 <a id="511" class="Symbol">(</a><a id="512" href="Relation.Binary.Lattice.Structures.html#512" class="Bound Operator">_≤_</a> <a id="516" class="Symbol">:</a> <a id="518" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="522" href="Relation.Binary.Lattice.Structures.html#453" class="Bound">A</a> <a id="524" href="Relation.Binary.Lattice.Structures.html#448" class="Bound">ℓ₂</a><a id="526" class="Symbol">)</a> <a id="528" class="Comment">-- The partial order.</a>
 <a id="551" class="Keyword">where</a>

<a id="558" class="Keyword">open</a> <a id="563" class="Keyword">import</a> <a id="570" href="Algebra.Core.html" class="Module">Algebra.Core</a> <a id="583" class="Keyword">using</a> <a id="589" class="Symbol">(</a><a id="590" href="Algebra.Core.html#484" class="Function">Op₁</a><a id="593" class="Symbol">;</a> <a id="595" href="Algebra.Core.html#527" class="Function">Op₂</a><a id="598" class="Symbol">)</a>
<a id="600" class="Keyword">open</a> <a id="605" class="Keyword">import</a> <a id="612" href="Algebra.Definitions.html" class="Module">Algebra.Definitions</a> <a id="632" class="Keyword">using</a> <a id="638" class="Symbol">(</a><a id="639" href="Algebra.Definitions.html#3397" class="Function Operator">_DistributesOverˡ_</a><a id="657" class="Symbol">)</a>
<a id="659" class="Keyword">open</a> <a id="664" class="Keyword">import</a> <a id="671" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="689" class="Keyword">using</a> <a id="695" class="Symbol">(</a><a id="696" href="Data.Product.Base.html#1752" class="Function Operator">_×_</a><a id="699" class="Symbol">;</a> <a id="701" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="704" class="Symbol">)</a>
<a id="706" class="Keyword">open</a> <a id="711" class="Keyword">import</a> <a id="718" href="Level.html" class="Module">Level</a> <a id="724" class="Keyword">using</a> <a id="730" class="Symbol">(</a><a id="731" href="Agda.Primitive.html#931" class="Primitive">suc</a><a id="734" class="Symbol">;</a> <a id="736" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="739" class="Symbol">)</a>
<a id="741" class="Keyword">open</a> <a id="746" class="Keyword">import</a> <a id="753" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="781" class="Keyword">using</a> <a id="787" class="Symbol">(</a><a id="788" href="Relation.Binary.Definitions.html#3590" class="Function">Minimum</a><a id="795" class="Symbol">;</a> <a id="797" href="Relation.Binary.Definitions.html#3441" class="Function">Maximum</a><a id="804" class="Symbol">)</a>
<a id="806" class="Keyword">open</a> <a id="811" class="Keyword">import</a> <a id="818" href="Relation.Binary.Lattice.Definitions.html" class="Module">Relation.Binary.Lattice.Definitions</a>
  <a id="856" class="Keyword">using</a> <a id="862" class="Symbol">(</a><a id="863" href="Relation.Binary.Lattice.Definitions.html#780" class="Function">Supremum</a><a id="871" class="Symbol">;</a> <a id="873" href="Relation.Binary.Lattice.Definitions.html#907" class="Function">Infimum</a><a id="880" class="Symbol">;</a> <a id="882" href="Relation.Binary.Lattice.Definitions.html#976" class="Function">Exponential</a><a id="893" class="Symbol">)</a>
<a id="895" class="Keyword">open</a> <a id="900" class="Keyword">import</a> <a id="907" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a> <a id="934" class="Keyword">using</a> <a id="940" class="Symbol">(</a><a id="941" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a><a id="955" class="Symbol">)</a>

<a id="958" class="Comment">------------------------------------------------------------------------</a>
<a id="1031" class="Comment">-- Join semilattices</a>

<a id="1053" class="Keyword">record</a> <a id="IsJoinSemilattice"></a><a id="1060" href="Relation.Binary.Lattice.Structures.html#1060" class="Record">IsJoinSemilattice</a> <a id="1078" class="Symbol">(</a><a id="1079" href="Relation.Binary.Lattice.Structures.html#1079" class="Bound Operator">_∨_</a> <a id="1083" class="Symbol">:</a> <a id="1085" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="1089" href="Relation.Binary.Lattice.Structures.html#453" class="Bound">A</a><a id="1090" class="Symbol">)</a>    <a id="1095" class="Comment">-- The join operation.</a>
                         <a id="1143" class="Symbol">:</a> <a id="1145" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1149" class="Symbol">(</a><a id="1150" href="Relation.Binary.Lattice.Structures.html#443" class="Bound">a</a> <a id="1152" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1154" href="Relation.Binary.Lattice.Structures.html#445" class="Bound">ℓ₁</a> <a id="1157" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1159" href="Relation.Binary.Lattice.Structures.html#448" class="Bound">ℓ₂</a><a id="1161" class="Symbol">)</a> <a id="1163" class="Keyword">where</a>
  <a id="1171" class="Keyword">field</a>
    <a id="IsJoinSemilattice.isPartialOrder"></a><a id="1181" href="Relation.Binary.Lattice.Structures.html#1181" class="Field">isPartialOrder</a> <a id="1196" class="Symbol">:</a> <a id="1198" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a> <a id="1213" href="Relation.Binary.Lattice.Structures.html#466" class="Bound Operator">_≈_</a> <a id="1217" href="Relation.Binary.Lattice.Structures.html#512" class="Bound Operator">_≤_</a>
    <a id="IsJoinSemilattice.supremum"></a><a id="1225" href="Relation.Binary.Lattice.Structures.html#1225" class="Field">supremum</a>       <a id="1240" class="Symbol">:</a> <a id="1242" href="Relation.Binary.Lattice.Definitions.html#780" class="Function">Supremum</a> <a id="1251" href="Relation.Binary.Lattice.Structures.html#512" class="Bound Operator">_≤_</a> <a id="1255" href="Relation.Binary.Lattice.Structures.html#1079" class="Bound Operator">_∨_</a>

  <a id="IsJoinSemilattice.x≤x∨y"></a><a id="1262" href="Relation.Binary.Lattice.Structures.html#1262" class="Function">x≤x∨y</a> <a id="1268" class="Symbol">:</a> <a id="1270" class="Symbol">∀</a> <a id="1272" href="Relation.Binary.Lattice.Structures.html#1272" class="Bound">x</a> <a id="1274" href="Relation.Binary.Lattice.Structures.html#1274" class="Bound">y</a> <a id="1276" class="Symbol">→</a> <a id="1278" href="Relation.Binary.Lattice.Structures.html#1272" class="Bound">x</a> <a id="1280" href="Relation.Binary.Lattice.Structures.html#512" class="Bound Operator">≤</a> <a id="1282" class="Symbol">(</a><a id="1283" href="Relation.Binary.Lattice.Structures.html#1272" class="Bound">x</a> <a id="1285" href="Relation.Binary.Lattice.Structures.html#1079" class="Bound Operator">∨</a> <a id="1287" href="Relation.Binary.Lattice.Structures.html#1274" class="Bound">y</a><a id="1288" class="Symbol">)</a>
  <a id="1292" href="Relation.Binary.Lattice.Structures.html#1262" class="Function">x≤x∨y</a> <a id="1298" href="Relation.Binary.Lattice.Structures.html#1298" class="Bound">x</a> <a id="1300" href="Relation.Binary.Lattice.Structures.html#1300" class="Bound">y</a> <a id="1302" class="Symbol">=</a> <a id="1304" class="Keyword">let</a> <a id="1308" href="Relation.Binary.Lattice.Structures.html#1308" class="Bound">pf</a> <a id="1311" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1313" class="Symbol">_</a> <a id="1315" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1317" class="Symbol">_</a> <a id="1319" class="Symbol">=</a> <a id="1321" href="Relation.Binary.Lattice.Structures.html#1225" class="Field">supremum</a> <a id="1330" href="Relation.Binary.Lattice.Structures.html#1298" class="Bound">x</a> <a id="1332" href="Relation.Binary.Lattice.Structures.html#1300" class="Bound">y</a> <a id="1334" class="Keyword">in</a> <a id="1337" href="Relation.Binary.Lattice.Structures.html#1308" class="Bound">pf</a>

  <a id="IsJoinSemilattice.y≤x∨y"></a><a id="1343" href="Relation.Binary.Lattice.Structures.html#1343" class="Function">y≤x∨y</a> <a id="1349" class="Symbol">:</a> <a id="1351" class="Symbol">∀</a> <a id="1353" href="Relation.Binary.Lattice.Structures.html#1353" class="Bound">x</a> <a id="1355" href="Relation.Binary.Lattice.Structures.html#1355" class="Bound">y</a> <a id="1357" class="Symbol">→</a> <a id="1359" href="Relation.Binary.Lattice.Structures.html#1355" class="Bound">y</a> <a id="1361" href="Relation.Binary.Lattice.Structures.html#512" class="Bound Operator">≤</a> <a id="1363" class="Symbol">(</a><a id="1364" href="Relation.Binary.Lattice.Structures.html#1353" class="Bound">x</a> <a id="1366" href="Relation.Binary.Lattice.Structures.html#1079" class="Bound Operator">∨</a> <a id="1368" href="Relation.Binary.Lattice.Structures.html#1355" class="Bound">y</a><a id="1369" class="Symbol">)</a>
  <a id="1373" href="Relation.Binary.Lattice.Structures.html#1343" class="Function">y≤x∨y</a> <a id="1379" href="Relation.Binary.Lattice.Structures.html#1379" class="Bound">x</a> <a id="1381" href="Relation.Binary.Lattice.Structures.html#1381" class="Bound">y</a> <a id="1383" class="Symbol">=</a> <a id="1385" class="Keyword">let</a> <a id="1389" class="Symbol">_</a> <a id="1391" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1393" href="Relation.Binary.Lattice.Structures.html#1393" class="Bound">pf</a> <a id="1396" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1398" class="Symbol">_</a> <a id="1400" class="Symbol">=</a> <a id="1402" href="Relation.Binary.Lattice.Structures.html#1225" class="Field">supremum</a> <a id="1411" href="Relation.Binary.Lattice.Structures.html#1379" class="Bound">x</a> <a id="1413" href="Relation.Binary.Lattice.Structures.html#1381" class="Bound">y</a> <a id="1415" class="Keyword">in</a> <a id="1418" href="Relation.Binary.Lattice.Structures.html#1393" class="Bound">pf</a>

  <a id="IsJoinSemilattice.∨-least"></a><a id="1424" href="Relation.Binary.Lattice.Structures.html#1424" class="Function">∨-least</a> <a id="1432" class="Symbol">:</a> <a id="1434" class="Symbol">∀</a> <a id="1436" class="Symbol">{</a><a id="1437" href="Relation.Binary.Lattice.Structures.html#1437" class="Bound">x</a> <a id="1439" href="Relation.Binary.Lattice.Structures.html#1439" class="Bound">y</a> <a id="1441" href="Relation.Binary.Lattice.Structures.html#1441" class="Bound">z</a><a id="1442" class="Symbol">}</a> <a id="1444" class="Symbol">→</a> <a id="1446" href="Relation.Binary.Lattice.Structures.html#1437" class="Bound">x</a> <a id="1448" href="Relation.Binary.Lattice.Structures.html#512" class="Bound Operator">≤</a> <a id="1450" href="Relation.Binary.Lattice.Structures.html#1441" class="Bound">z</a> <a id="1452" class="Symbol">→</a> <a id="1454" href="Relation.Binary.Lattice.Structures.html#1439" class="Bound">y</a> <a id="1456" href="Relation.Binary.Lattice.Structures.html#512" class="Bound Operator">≤</a> <a id="1458" href="Relation.Binary.Lattice.Structures.html#1441" class="Bound">z</a> <a id="1460" class="Symbol">→</a> <a id="1462" class="Symbol">(</a><a id="1463" href="Relation.Binary.Lattice.Structures.html#1437" class="Bound">x</a> <a id="1465" href="Relation.Binary.Lattice.Structures.html#1079" class="Bound Operator">∨</a> <a id="1467" href="Relation.Binary.Lattice.Structures.html#1439" class="Bound">y</a><a id="1468" class="Symbol">)</a> <a id="1470" href="Relation.Binary.Lattice.Structures.html#512" class="Bound Operator">≤</a> <a id="1472" href="Relation.Binary.Lattice.Structures.html#1441" class="Bound">z</a>
  <a id="1476" href="Relation.Binary.Lattice.Structures.html#1424" class="Function">∨-least</a> <a id="1484" class="Symbol">{</a><a id="1485" href="Relation.Binary.Lattice.Structures.html#1485" class="Bound">x</a><a id="1486" class="Symbol">}</a> <a id="1488" class="Symbol">{</a><a id="1489" href="Relation.Binary.Lattice.Structures.html#1489" class="Bound">y</a><a id="1490" class="Symbol">}</a> <a id="1492" class="Symbol">{</a><a id="1493" href="Relation.Binary.Lattice.Structures.html#1493" class="Bound">z</a><a id="1494" class="Symbol">}</a> <a id="1496" class="Symbol">=</a> <a id="1498" class="Keyword">let</a> <a id="1502" class="Symbol">_</a> <a id="1504" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1506" class="Symbol">_</a> <a id="1508" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1510" href="Relation.Binary.Lattice.Structures.html#1510" class="Bound">pf</a> <a id="1513" class="Symbol">=</a> <a id="1515" href="Relation.Binary.Lattice.Structures.html#1225" class="Field">supremum</a> <a id="1524" href="Relation.Binary.Lattice.Structures.html#1485" class="Bound">x</a> <a id="1526" href="Relation.Binary.Lattice.Structures.html#1489" class="Bound">y</a> <a id="1528" class="Keyword">in</a> <a id="1531" href="Relation.Binary.Lattice.Structures.html#1510" class="Bound">pf</a> <a id="1534" href="Relation.Binary.Lattice.Structures.html#1493" class="Bound">z</a>

  <a id="1539" class="Keyword">open</a> <a id="1544" href="Relation.Binary.Structures.html#4009" class="Module">IsPartialOrder</a> <a id="1559" href="Relation.Binary.Lattice.Structures.html#1181" class="Field">isPartialOrder</a> <a id="1574" class="Keyword">public</a>

<a id="1582" class="Keyword">record</a> <a id="IsBoundedJoinSemilattice"></a><a id="1589" href="Relation.Binary.Lattice.Structures.html#1589" class="Record">IsBoundedJoinSemilattice</a> <a id="1614" class="Symbol">(</a><a id="1615" href="Relation.Binary.Lattice.Structures.html#1615" class="Bound Operator">_∨_</a> <a id="1619" class="Symbol">:</a> <a id="1621" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="1625" href="Relation.Binary.Lattice.Structures.html#453" class="Bound">A</a><a id="1626" class="Symbol">)</a>    <a id="1631" class="Comment">-- The join operation.</a>
                                <a id="1686" class="Symbol">(</a><a id="1687" href="Relation.Binary.Lattice.Structures.html#1687" class="Bound">⊥</a>   <a id="1691" class="Symbol">:</a> <a id="1693" href="Relation.Binary.Lattice.Structures.html#453" class="Bound">A</a><a id="1694" class="Symbol">)</a>        <a id="1703" class="Comment">-- The minimum.</a>
                                <a id="1751" class="Symbol">:</a> <a id="1753" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1757" class="Symbol">(</a><a id="1758" href="Relation.Binary.Lattice.Structures.html#443" class="Bound">a</a> <a id="1760" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1762" href="Relation.Binary.Lattice.Structures.html#445" class="Bound">ℓ₁</a> <a id="1765" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1767" href="Relation.Binary.Lattice.Structures.html#448" class="Bound">ℓ₂</a><a id="1769" class="Symbol">)</a> <a id="1771" class="Keyword">where</a>
  <a id="1779" class="Keyword">field</a>
    <a id="IsBoundedJoinSemilattice.isJoinSemilattice"></a><a id="1789" href="Relation.Binary.Lattice.Structures.html#1789" class="Field">isJoinSemilattice</a> <a id="1807" class="Symbol">:</a> <a id="1809" href="Relation.Binary.Lattice.Structures.html#1060" class="Record">IsJoinSemilattice</a> <a id="1827" href="Relation.Binary.Lattice.Structures.html#1615" class="Bound Operator">_∨_</a>
    <a id="IsBoundedJoinSemilattice.minimum"></a><a id="1835" href="Relation.Binary.Lattice.Structures.html#1835" class="Field">minimum</a>           <a id="1853" class="Symbol">:</a> <a id="1855" href="Relation.Binary.Definitions.html#3590" class="Function">Minimum</a> <a id="1863" href="Relation.Binary.Lattice.Structures.html#512" class="Bound Operator">_≤_</a> <a id="1867" href="Relation.Binary.Lattice.Structures.html#1687" class="Bound">⊥</a>

  <a id="1872" class="Keyword">open</a> <a id="1877" href="Relation.Binary.Lattice.Structures.html#1060" class="Module">IsJoinSemilattice</a> <a id="1895" href="Relation.Binary.Lattice.Structures.html#1789" class="Field">isJoinSemilattice</a> <a id="1913" class="Keyword">public</a>

<a id="1921" class="Comment">------------------------------------------------------------------------</a>
<a id="1994" class="Comment">-- Meet semilattices</a>

<a id="2016" class="Keyword">record</a> <a id="IsMeetSemilattice"></a><a id="2023" href="Relation.Binary.Lattice.Structures.html#2023" class="Record">IsMeetSemilattice</a> <a id="2041" class="Symbol">(</a><a id="2042" href="Relation.Binary.Lattice.Structures.html#2042" class="Bound Operator">_∧_</a> <a id="2046" class="Symbol">:</a> <a id="2048" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="2052" href="Relation.Binary.Lattice.Structures.html#453" class="Bound">A</a><a id="2053" class="Symbol">)</a>    <a id="2058" class="Comment">-- The meet operation.</a>
                         <a id="2106" class="Symbol">:</a> <a id="2108" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2112" class="Symbol">(</a><a id="2113" href="Relation.Binary.Lattice.Structures.html#443" class="Bound">a</a> <a id="2115" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2117" href="Relation.Binary.Lattice.Structures.html#445" class="Bound">ℓ₁</a> <a id="2120" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2122" href="Relation.Binary.Lattice.Structures.html#448" class="Bound">ℓ₂</a><a id="2124" class="Symbol">)</a> <a id="2126" class="Keyword">where</a>
  <a id="2134" class="Keyword">field</a>
    <a id="IsMeetSemilattice.isPartialOrder"></a><a id="2144" href="Relation.Binary.Lattice.Structures.html#2144" class="Field">isPartialOrder</a> <a id="2159" class="Symbol">:</a> <a id="2161" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a> <a id="2176" href="Relation.Binary.Lattice.Structures.html#466" class="Bound Operator">_≈_</a> <a id="2180" href="Relation.Binary.Lattice.Structures.html#512" class="Bound Operator">_≤_</a>
    <a id="IsMeetSemilattice.infimum"></a><a id="2188" href="Relation.Binary.Lattice.Structures.html#2188" class="Field">infimum</a>        <a id="2203" class="Symbol">:</a> <a id="2205" href="Relation.Binary.Lattice.Definitions.html#907" class="Function">Infimum</a> <a id="2213" href="Relation.Binary.Lattice.Structures.html#512" class="Bound Operator">_≤_</a> <a id="2217" href="Relation.Binary.Lattice.Structures.html#2042" class="Bound Operator">_∧_</a>

  <a id="IsMeetSemilattice.x∧y≤x"></a><a id="2224" href="Relation.Binary.Lattice.Structures.html#2224" class="Function">x∧y≤x</a> <a id="2230" class="Symbol">:</a> <a id="2232" class="Symbol">∀</a> <a id="2234" href="Relation.Binary.Lattice.Structures.html#2234" class="Bound">x</a> <a id="2236" href="Relation.Binary.Lattice.Structures.html#2236" class="Bound">y</a> <a id="2238" class="Symbol">→</a> <a id="2240" class="Symbol">(</a><a id="2241" href="Relation.Binary.Lattice.Structures.html#2234" class="Bound">x</a> <a id="2243" href="Relation.Binary.Lattice.Structures.html#2042" class="Bound Operator">∧</a> <a id="2245" href="Relation.Binary.Lattice.Structures.html#2236" class="Bound">y</a><a id="2246" class="Symbol">)</a> <a id="2248" href="Relation.Binary.Lattice.Structures.html#512" class="Bound Operator">≤</a> <a id="2250" href="Relation.Binary.Lattice.Structures.html#2234" class="Bound">x</a>
  <a id="2254" href="Relation.Binary.Lattice.Structures.html#2224" class="Function">x∧y≤x</a> <a id="2260" href="Relation.Binary.Lattice.Structures.html#2260" class="Bound">x</a> <a id="2262" href="Relation.Binary.Lattice.Structures.html#2262" class="Bound">y</a> <a id="2264" class="Symbol">=</a> <a id="2266" class="Keyword">let</a> <a id="2270" href="Relation.Binary.Lattice.Structures.html#2270" class="Bound">pf</a> <a id="2273" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2275" class="Symbol">_</a> <a id="2277" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2279" class="Symbol">_</a> <a id="2281" class="Symbol">=</a> <a id="2283" href="Relation.Binary.Lattice.Structures.html#2188" class="Field">infimum</a> <a id="2291" href="Relation.Binary.Lattice.Structures.html#2260" class="Bound">x</a> <a id="2293" href="Relation.Binary.Lattice.Structures.html#2262" class="Bound">y</a> <a id="2295" class="Keyword">in</a> <a id="2298" href="Relation.Binary.Lattice.Structures.html#2270" class="Bound">pf</a>

  <a id="IsMeetSemilattice.x∧y≤y"></a><a id="2304" href="Relation.Binary.Lattice.Structures.html#2304" class="Function">x∧y≤y</a> <a id="2310" class="Symbol">:</a> <a id="2312" class="Symbol">∀</a> <a id="2314" href="Relation.Binary.Lattice.Structures.html#2314" class="Bound">x</a> <a id="2316" href="Relation.Binary.Lattice.Structures.html#2316" class="Bound">y</a> <a id="2318" class="Symbol">→</a> <a id="2320" class="Symbol">(</a><a id="2321" href="Relation.Binary.Lattice.Structures.html#2314" class="Bound">x</a> <a id="2323" href="Relation.Binary.Lattice.Structures.html#2042" class="Bound Operator">∧</a> <a id="2325" href="Relation.Binary.Lattice.Structures.html#2316" class="Bound">y</a><a id="2326" class="Symbol">)</a> <a id="2328" href="Relation.Binary.Lattice.Structures.html#512" class="Bound Operator">≤</a> <a id="2330" href="Relation.Binary.Lattice.Structures.html#2316" class="Bound">y</a>
  <a id="2334" href="Relation.Binary.Lattice.Structures.html#2304" class="Function">x∧y≤y</a> <a id="2340" href="Relation.Binary.Lattice.Structures.html#2340" class="Bound">x</a> <a id="2342" href="Relation.Binary.Lattice.Structures.html#2342" class="Bound">y</a> <a id="2344" class="Symbol">=</a> <a id="2346" class="Keyword">let</a> <a id="2350" class="Symbol">_</a> <a id="2352" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2354" href="Relation.Binary.Lattice.Structures.html#2354" class="Bound">pf</a> <a id="2357" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2359" class="Symbol">_</a> <a id="2361" class="Symbol">=</a> <a id="2363" href="Relation.Binary.Lattice.Structures.html#2188" class="Field">infimum</a> <a id="2371" href="Relation.Binary.Lattice.Structures.html#2340" class="Bound">x</a> <a id="2373" href="Relation.Binary.Lattice.Structures.html#2342" class="Bound">y</a> <a id="2375" class="Keyword">in</a> <a id="2378" href="Relation.Binary.Lattice.Structures.html#2354" class="Bound">pf</a>

  <a id="IsMeetSemilattice.∧-greatest"></a><a id="2384" href="Relation.Binary.Lattice.Structures.html#2384" class="Function">∧-greatest</a> <a id="2395" class="Symbol">:</a> <a id="2397" class="Symbol">∀</a> <a id="2399" class="Symbol">{</a><a id="2400" href="Relation.Binary.Lattice.Structures.html#2400" class="Bound">x</a> <a id="2402" href="Relation.Binary.Lattice.Structures.html#2402" class="Bound">y</a> <a id="2404" href="Relation.Binary.Lattice.Structures.html#2404" class="Bound">z</a><a id="2405" class="Symbol">}</a> <a id="2407" class="Symbol">→</a> <a id="2409" href="Relation.Binary.Lattice.Structures.html#2400" class="Bound">x</a> <a id="2411" href="Relation.Binary.Lattice.Structures.html#512" class="Bound Operator">≤</a> <a id="2413" href="Relation.Binary.Lattice.Structures.html#2402" class="Bound">y</a> <a id="2415" class="Symbol">→</a> <a id="2417" href="Relation.Binary.Lattice.Structures.html#2400" class="Bound">x</a> <a id="2419" href="Relation.Binary.Lattice.Structures.html#512" class="Bound Operator">≤</a> <a id="2421" href="Relation.Binary.Lattice.Structures.html#2404" class="Bound">z</a> <a id="2423" class="Symbol">→</a> <a id="2425" href="Relation.Binary.Lattice.Structures.html#2400" class="Bound">x</a> <a id="2427" href="Relation.Binary.Lattice.Structures.html#512" class="Bound Operator">≤</a> <a id="2429" class="Symbol">(</a><a id="2430" href="Relation.Binary.Lattice.Structures.html#2402" class="Bound">y</a> <a id="2432" href="Relation.Binary.Lattice.Structures.html#2042" class="Bound Operator">∧</a> <a id="2434" href="Relation.Binary.Lattice.Structures.html#2404" class="Bound">z</a><a id="2435" class="Symbol">)</a>
  <a id="2439" href="Relation.Binary.Lattice.Structures.html#2384" class="Function">∧-greatest</a> <a id="2450" class="Symbol">{</a><a id="2451" href="Relation.Binary.Lattice.Structures.html#2451" class="Bound">x</a><a id="2452" class="Symbol">}</a> <a id="2454" class="Symbol">{</a><a id="2455" href="Relation.Binary.Lattice.Structures.html#2455" class="Bound">y</a><a id="2456" class="Symbol">}</a> <a id="2458" class="Symbol">{</a><a id="2459" href="Relation.Binary.Lattice.Structures.html#2459" class="Bound">z</a><a id="2460" class="Symbol">}</a> <a id="2462" class="Symbol">=</a> <a id="2464" class="Keyword">let</a> <a id="2468" class="Symbol">_</a> <a id="2470" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2472" class="Symbol">_</a> <a id="2474" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2476" href="Relation.Binary.Lattice.Structures.html#2476" class="Bound">pf</a> <a id="2479" class="Symbol">=</a> <a id="2481" href="Relation.Binary.Lattice.Structures.html#2188" class="Field">infimum</a> <a id="2489" href="Relation.Binary.Lattice.Structures.html#2455" class="Bound">y</a> <a id="2491" href="Relation.Binary.Lattice.Structures.html#2459" class="Bound">z</a> <a id="2493" class="Keyword">in</a> <a id="2496" href="Relation.Binary.Lattice.Structures.html#2476" class="Bound">pf</a> <a id="2499" href="Relation.Binary.Lattice.Structures.html#2451" class="Bound">x</a>

  <a id="2504" class="Keyword">open</a> <a id="2509" href="Relation.Binary.Structures.html#4009" class="Module">IsPartialOrder</a> <a id="2524" href="Relation.Binary.Lattice.Structures.html#2144" class="Field">isPartialOrder</a> <a id="2539" class="Keyword">public</a>

<a id="2547" class="Keyword">record</a> <a id="IsBoundedMeetSemilattice"></a><a id="2554" href="Relation.Binary.Lattice.Structures.html#2554" class="Record">IsBoundedMeetSemilattice</a> <a id="2579" class="Symbol">(</a><a id="2580" href="Relation.Binary.Lattice.Structures.html#2580" class="Bound Operator">_∧_</a> <a id="2584" class="Symbol">:</a> <a id="2586" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="2590" href="Relation.Binary.Lattice.Structures.html#453" class="Bound">A</a><a id="2591" class="Symbol">)</a>    <a id="2596" class="Comment">-- The join operation.</a>
                                <a id="2651" class="Symbol">(</a><a id="2652" href="Relation.Binary.Lattice.Structures.html#2652" class="Bound">⊤</a>   <a id="2656" class="Symbol">:</a> <a id="2658" href="Relation.Binary.Lattice.Structures.html#453" class="Bound">A</a><a id="2659" class="Symbol">)</a>        <a id="2668" class="Comment">-- The maximum.</a>
                                <a id="2716" class="Symbol">:</a> <a id="2718" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2722" class="Symbol">(</a><a id="2723" href="Relation.Binary.Lattice.Structures.html#443" class="Bound">a</a> <a id="2725" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2727" href="Relation.Binary.Lattice.Structures.html#445" class="Bound">ℓ₁</a> <a id="2730" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2732" href="Relation.Binary.Lattice.Structures.html#448" class="Bound">ℓ₂</a><a id="2734" class="Symbol">)</a> <a id="2736" class="Keyword">where</a>
  <a id="2744" class="Keyword">field</a>
    <a id="IsBoundedMeetSemilattice.isMeetSemilattice"></a><a id="2754" href="Relation.Binary.Lattice.Structures.html#2754" class="Field">isMeetSemilattice</a> <a id="2772" class="Symbol">:</a> <a id="2774" href="Relation.Binary.Lattice.Structures.html#2023" class="Record">IsMeetSemilattice</a> <a id="2792" href="Relation.Binary.Lattice.Structures.html#2580" class="Bound Operator">_∧_</a>
    <a id="IsBoundedMeetSemilattice.maximum"></a><a id="2800" href="Relation.Binary.Lattice.Structures.html#2800" class="Field">maximum</a>           <a id="2818" class="Symbol">:</a> <a id="2820" href="Relation.Binary.Definitions.html#3441" class="Function">Maximum</a> <a id="2828" href="Relation.Binary.Lattice.Structures.html#512" class="Bound Operator">_≤_</a> <a id="2832" href="Relation.Binary.Lattice.Structures.html#2652" class="Bound">⊤</a>

  <a id="2837" class="Keyword">open</a> <a id="2842" href="Relation.Binary.Lattice.Structures.html#2023" class="Module">IsMeetSemilattice</a> <a id="2860" href="Relation.Binary.Lattice.Structures.html#2754" class="Field">isMeetSemilattice</a> <a id="2878" class="Keyword">public</a>

<a id="2886" class="Comment">------------------------------------------------------------------------</a>
<a id="2959" class="Comment">-- Lattices</a>

<a id="2972" class="Keyword">record</a> <a id="IsLattice"></a><a id="2979" href="Relation.Binary.Lattice.Structures.html#2979" class="Record">IsLattice</a> <a id="2989" class="Symbol">(</a><a id="2990" href="Relation.Binary.Lattice.Structures.html#2990" class="Bound Operator">_∨_</a> <a id="2994" class="Symbol">:</a> <a id="2996" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3000" href="Relation.Binary.Lattice.Structures.html#453" class="Bound">A</a><a id="3001" class="Symbol">)</a>    <a id="3006" class="Comment">-- The join operation.</a>
                 <a id="3046" class="Symbol">(</a><a id="3047" href="Relation.Binary.Lattice.Structures.html#3047" class="Bound Operator">_∧_</a> <a id="3051" class="Symbol">:</a> <a id="3053" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3057" href="Relation.Binary.Lattice.Structures.html#453" class="Bound">A</a><a id="3058" class="Symbol">)</a>    <a id="3063" class="Comment">-- The meet operation.</a>
                 <a id="3103" class="Symbol">:</a> <a id="3105" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3109" class="Symbol">(</a><a id="3110" href="Relation.Binary.Lattice.Structures.html#443" class="Bound">a</a> <a id="3112" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3114" href="Relation.Binary.Lattice.Structures.html#445" class="Bound">ℓ₁</a> <a id="3117" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3119" href="Relation.Binary.Lattice.Structures.html#448" class="Bound">ℓ₂</a><a id="3121" class="Symbol">)</a> <a id="3123" class="Keyword">where</a>
  <a id="3131" class="Keyword">field</a>
    <a id="IsLattice.isPartialOrder"></a><a id="3141" href="Relation.Binary.Lattice.Structures.html#3141" class="Field">isPartialOrder</a> <a id="3156" class="Symbol">:</a> <a id="3158" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a> <a id="3173" href="Relation.Binary.Lattice.Structures.html#466" class="Bound Operator">_≈_</a> <a id="3177" href="Relation.Binary.Lattice.Structures.html#512" class="Bound Operator">_≤_</a>
    <a id="IsLattice.supremum"></a><a id="3185" href="Relation.Binary.Lattice.Structures.html#3185" class="Field">supremum</a>       <a id="3200" class="Symbol">:</a> <a id="3202" href="Relation.Binary.Lattice.Definitions.html#780" class="Function">Supremum</a> <a id="3211" href="Relation.Binary.Lattice.Structures.html#512" class="Bound Operator">_≤_</a> <a id="3215" href="Relation.Binary.Lattice.Structures.html#2990" class="Bound Operator">_∨_</a>
    <a id="IsLattice.infimum"></a><a id="3223" href="Relation.Binary.Lattice.Structures.html#3223" class="Field">infimum</a>        <a id="3238" class="Symbol">:</a> <a id="3240" href="Relation.Binary.Lattice.Definitions.html#907" class="Function">Infimum</a> <a id="3248" href="Relation.Binary.Lattice.Structures.html#512" class="Bound Operator">_≤_</a> <a id="3252" href="Relation.Binary.Lattice.Structures.html#3047" class="Bound Operator">_∧_</a>

  <a id="IsLattice.isJoinSemilattice"></a><a id="3259" href="Relation.Binary.Lattice.Structures.html#3259" class="Function">isJoinSemilattice</a> <a id="3277" class="Symbol">:</a> <a id="3279" href="Relation.Binary.Lattice.Structures.html#1060" class="Record">IsJoinSemilattice</a>  <a id="3298" href="Relation.Binary.Lattice.Structures.html#2990" class="Bound Operator">_∨_</a>
  <a id="3304" href="Relation.Binary.Lattice.Structures.html#3259" class="Function">isJoinSemilattice</a> <a id="3322" class="Symbol">=</a> <a id="3324" class="Keyword">record</a>
    <a id="3335" class="Symbol">{</a> <a id="3337" href="Relation.Binary.Lattice.Structures.html#1181" class="Field">isPartialOrder</a> <a id="3352" class="Symbol">=</a> <a id="3354" href="Relation.Binary.Lattice.Structures.html#3141" class="Field">isPartialOrder</a>
    <a id="3373" class="Symbol">;</a> <a id="3375" href="Relation.Binary.Lattice.Structures.html#1225" class="Field">supremum</a>       <a id="3390" class="Symbol">=</a> <a id="3392" href="Relation.Binary.Lattice.Structures.html#3185" class="Field">supremum</a>
    <a id="3405" class="Symbol">}</a>

  <a id="IsLattice.isMeetSemilattice"></a><a id="3410" href="Relation.Binary.Lattice.Structures.html#3410" class="Function">isMeetSemilattice</a> <a id="3428" class="Symbol">:</a> <a id="3430" href="Relation.Binary.Lattice.Structures.html#2023" class="Record">IsMeetSemilattice</a>  <a id="3449" href="Relation.Binary.Lattice.Structures.html#3047" class="Bound Operator">_∧_</a>
  <a id="3455" href="Relation.Binary.Lattice.Structures.html#3410" class="Function">isMeetSemilattice</a> <a id="3473" class="Symbol">=</a> <a id="3475" class="Keyword">record</a>
    <a id="3486" class="Symbol">{</a> <a id="3488" href="Relation.Binary.Lattice.Structures.html#2144" class="Field">isPartialOrder</a> <a id="3503" class="Symbol">=</a> <a id="3505" href="Relation.Binary.Lattice.Structures.html#3141" class="Field">isPartialOrder</a>
    <a id="3524" class="Symbol">;</a> <a id="3526" href="Relation.Binary.Lattice.Structures.html#2188" class="Field">infimum</a>        <a id="3541" class="Symbol">=</a> <a id="3543" href="Relation.Binary.Lattice.Structures.html#3223" class="Field">infimum</a>
    <a id="3555" class="Symbol">}</a>

  <a id="3560" class="Keyword">open</a> <a id="3565" href="Relation.Binary.Lattice.Structures.html#1060" class="Module">IsJoinSemilattice</a> <a id="3583" href="Relation.Binary.Lattice.Structures.html#3259" class="Function">isJoinSemilattice</a> <a id="3601" class="Keyword">public</a>
    <a id="3612" class="Keyword">using</a> <a id="3618" class="Symbol">(</a><a id="3619" href="Relation.Binary.Lattice.Structures.html#1262" class="Function">x≤x∨y</a><a id="3624" class="Symbol">;</a> <a id="3626" href="Relation.Binary.Lattice.Structures.html#1343" class="Function">y≤x∨y</a><a id="3631" class="Symbol">;</a> <a id="3633" href="Relation.Binary.Lattice.Structures.html#1424" class="Function">∨-least</a><a id="3640" class="Symbol">)</a>
  <a id="3644" class="Keyword">open</a> <a id="3649" href="Relation.Binary.Lattice.Structures.html#2023" class="Module">IsMeetSemilattice</a> <a id="3667" href="Relation.Binary.Lattice.Structures.html#3410" class="Function">isMeetSemilattice</a> <a id="3685" class="Keyword">public</a>
    <a id="3696" class="Keyword">using</a> <a id="3702" class="Symbol">(</a><a id="3703" href="Relation.Binary.Lattice.Structures.html#2224" class="Function">x∧y≤x</a><a id="3708" class="Symbol">;</a> <a id="3710" href="Relation.Binary.Lattice.Structures.html#2304" class="Function">x∧y≤y</a><a id="3715" class="Symbol">;</a> <a id="3717" href="Relation.Binary.Lattice.Structures.html#2384" class="Function">∧-greatest</a><a id="3727" class="Symbol">)</a>
  <a id="3731" class="Keyword">open</a> <a id="3736" href="Relation.Binary.Structures.html#4009" class="Module">IsPartialOrder</a> <a id="3751" href="Relation.Binary.Lattice.Structures.html#3141" class="Field">isPartialOrder</a> <a id="3766" class="Keyword">public</a>

<a id="3774" class="Keyword">record</a> <a id="IsDistributiveLattice"></a><a id="3781" href="Relation.Binary.Lattice.Structures.html#3781" class="Record">IsDistributiveLattice</a> <a id="3803" class="Symbol">(</a><a id="3804" href="Relation.Binary.Lattice.Structures.html#3804" class="Bound Operator">_∨_</a> <a id="3808" class="Symbol">:</a> <a id="3810" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3814" href="Relation.Binary.Lattice.Structures.html#453" class="Bound">A</a><a id="3815" class="Symbol">)</a>    <a id="3820" class="Comment">-- The join operation.</a>
                             <a id="3872" class="Symbol">(</a><a id="3873" href="Relation.Binary.Lattice.Structures.html#3873" class="Bound Operator">_∧_</a> <a id="3877" class="Symbol">:</a> <a id="3879" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3883" href="Relation.Binary.Lattice.Structures.html#453" class="Bound">A</a><a id="3884" class="Symbol">)</a>    <a id="3889" class="Comment">-- The meet operation.</a>
                             <a id="3941" class="Symbol">:</a> <a id="3943" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3947" class="Symbol">(</a><a id="3948" href="Relation.Binary.Lattice.Structures.html#443" class="Bound">a</a> <a id="3950" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3952" href="Relation.Binary.Lattice.Structures.html#445" class="Bound">ℓ₁</a> <a id="3955" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3957" href="Relation.Binary.Lattice.Structures.html#448" class="Bound">ℓ₂</a><a id="3959" class="Symbol">)</a> <a id="3961" class="Keyword">where</a>
  <a id="3969" class="Keyword">field</a>
    <a id="IsDistributiveLattice.isLattice"></a><a id="3979" href="Relation.Binary.Lattice.Structures.html#3979" class="Field">isLattice</a>    <a id="3992" class="Symbol">:</a> <a id="3994" href="Relation.Binary.Lattice.Structures.html#2979" class="Record">IsLattice</a> <a id="4004" href="Relation.Binary.Lattice.Structures.html#3804" class="Bound Operator">_∨_</a> <a id="4008" href="Relation.Binary.Lattice.Structures.html#3873" class="Bound Operator">_∧_</a>
    <a id="IsDistributiveLattice.∧-distribˡ-∨"></a><a id="4016" href="Relation.Binary.Lattice.Structures.html#4016" class="Field">∧-distribˡ-∨</a> <a id="4029" class="Symbol">:</a> <a id="4031" href="Algebra.Definitions.html#3397" class="Function Operator">_DistributesOverˡ_</a> <a id="4050" href="Relation.Binary.Lattice.Structures.html#466" class="Bound Operator">_≈_</a> <a id="4054" href="Relation.Binary.Lattice.Structures.html#3873" class="Bound Operator">_∧_</a> <a id="4058" href="Relation.Binary.Lattice.Structures.html#3804" class="Bound Operator">_∨_</a>

  <a id="4065" class="Keyword">open</a> <a id="4070" href="Relation.Binary.Lattice.Structures.html#2979" class="Module">IsLattice</a> <a id="4080" href="Relation.Binary.Lattice.Structures.html#3979" class="Field">isLattice</a> <a id="4090" class="Keyword">public</a>

<a id="4098" class="Keyword">record</a> <a id="IsBoundedLattice"></a><a id="4105" href="Relation.Binary.Lattice.Structures.html#4105" class="Record">IsBoundedLattice</a> <a id="4122" class="Symbol">(</a><a id="4123" href="Relation.Binary.Lattice.Structures.html#4123" class="Bound Operator">_∨_</a> <a id="4127" class="Symbol">:</a> <a id="4129" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="4133" href="Relation.Binary.Lattice.Structures.html#453" class="Bound">A</a><a id="4134" class="Symbol">)</a>    <a id="4139" class="Comment">-- The join operation.</a>
                        <a id="4186" class="Symbol">(</a><a id="4187" href="Relation.Binary.Lattice.Structures.html#4187" class="Bound Operator">_∧_</a> <a id="4191" class="Symbol">:</a> <a id="4193" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="4197" href="Relation.Binary.Lattice.Structures.html#453" class="Bound">A</a><a id="4198" class="Symbol">)</a>    <a id="4203" class="Comment">-- The meet operation.</a>
                        <a id="4250" class="Symbol">(</a><a id="4251" href="Relation.Binary.Lattice.Structures.html#4251" class="Bound">⊤</a>   <a id="4255" class="Symbol">:</a> <a id="4257" href="Relation.Binary.Lattice.Structures.html#453" class="Bound">A</a><a id="4258" class="Symbol">)</a>        <a id="4267" class="Comment">-- The maximum.</a>
                        <a id="4307" class="Symbol">(</a><a id="4308" href="Relation.Binary.Lattice.Structures.html#4308" class="Bound">⊥</a>   <a id="4312" class="Symbol">:</a> <a id="4314" href="Relation.Binary.Lattice.Structures.html#453" class="Bound">A</a><a id="4315" class="Symbol">)</a>        <a id="4324" class="Comment">-- The minimum.</a>
                        <a id="4364" class="Symbol">:</a> <a id="4366" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4370" class="Symbol">(</a><a id="4371" href="Relation.Binary.Lattice.Structures.html#443" class="Bound">a</a> <a id="4373" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4375" href="Relation.Binary.Lattice.Structures.html#445" class="Bound">ℓ₁</a> <a id="4378" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4380" href="Relation.Binary.Lattice.Structures.html#448" class="Bound">ℓ₂</a><a id="4382" class="Symbol">)</a> <a id="4384" class="Keyword">where</a>
  <a id="4392" class="Keyword">field</a>
    <a id="IsBoundedLattice.isLattice"></a><a id="4402" href="Relation.Binary.Lattice.Structures.html#4402" class="Field">isLattice</a> <a id="4412" class="Symbol">:</a> <a id="4414" href="Relation.Binary.Lattice.Structures.html#2979" class="Record">IsLattice</a> <a id="4424" href="Relation.Binary.Lattice.Structures.html#4123" class="Bound Operator">_∨_</a> <a id="4428" href="Relation.Binary.Lattice.Structures.html#4187" class="Bound Operator">_∧_</a>
    <a id="IsBoundedLattice.maximum"></a><a id="4436" href="Relation.Binary.Lattice.Structures.html#4436" class="Field">maximum</a>   <a id="4446" class="Symbol">:</a> <a id="4448" href="Relation.Binary.Definitions.html#3441" class="Function">Maximum</a> <a id="4456" href="Relation.Binary.Lattice.Structures.html#512" class="Bound Operator">_≤_</a> <a id="4460" href="Relation.Binary.Lattice.Structures.html#4251" class="Bound">⊤</a>
    <a id="IsBoundedLattice.minimum"></a><a id="4466" href="Relation.Binary.Lattice.Structures.html#4466" class="Field">minimum</a>   <a id="4476" class="Symbol">:</a> <a id="4478" href="Relation.Binary.Definitions.html#3590" class="Function">Minimum</a> <a id="4486" href="Relation.Binary.Lattice.Structures.html#512" class="Bound Operator">_≤_</a> <a id="4490" href="Relation.Binary.Lattice.Structures.html#4308" class="Bound">⊥</a>

  <a id="4495" class="Keyword">open</a> <a id="4500" href="Relation.Binary.Lattice.Structures.html#2979" class="Module">IsLattice</a> <a id="4510" href="Relation.Binary.Lattice.Structures.html#4402" class="Field">isLattice</a> <a id="4520" class="Keyword">public</a>

  <a id="IsBoundedLattice.isBoundedJoinSemilattice"></a><a id="4530" href="Relation.Binary.Lattice.Structures.html#4530" class="Function">isBoundedJoinSemilattice</a> <a id="4555" class="Symbol">:</a> <a id="4557" href="Relation.Binary.Lattice.Structures.html#1589" class="Record">IsBoundedJoinSemilattice</a>  <a id="4583" href="Relation.Binary.Lattice.Structures.html#4123" class="Bound Operator">_∨_</a> <a id="4587" href="Relation.Binary.Lattice.Structures.html#4308" class="Bound">⊥</a>
  <a id="4591" href="Relation.Binary.Lattice.Structures.html#4530" class="Function">isBoundedJoinSemilattice</a> <a id="4616" class="Symbol">=</a> <a id="4618" class="Keyword">record</a>
    <a id="4629" class="Symbol">{</a> <a id="4631" href="Relation.Binary.Lattice.Structures.html#1789" class="Field">isJoinSemilattice</a> <a id="4649" class="Symbol">=</a> <a id="4651" href="Relation.Binary.Lattice.Structures.html#3259" class="Function">isJoinSemilattice</a>
    <a id="4673" class="Symbol">;</a> <a id="4675" href="Relation.Binary.Lattice.Structures.html#1835" class="Field">minimum</a>           <a id="4693" class="Symbol">=</a> <a id="4695" href="Relation.Binary.Lattice.Structures.html#4466" class="Field">minimum</a>
    <a id="4707" class="Symbol">}</a>

  <a id="IsBoundedLattice.isBoundedMeetSemilattice"></a><a id="4712" href="Relation.Binary.Lattice.Structures.html#4712" class="Function">isBoundedMeetSemilattice</a> <a id="4737" class="Symbol">:</a> <a id="4739" href="Relation.Binary.Lattice.Structures.html#2554" class="Record">IsBoundedMeetSemilattice</a> <a id="4764" href="Relation.Binary.Lattice.Structures.html#4187" class="Bound Operator">_∧_</a> <a id="4768" href="Relation.Binary.Lattice.Structures.html#4251" class="Bound">⊤</a>
  <a id="4772" href="Relation.Binary.Lattice.Structures.html#4712" class="Function">isBoundedMeetSemilattice</a> <a id="4797" class="Symbol">=</a> <a id="4799" class="Keyword">record</a>
    <a id="4810" class="Symbol">{</a> <a id="4812" href="Relation.Binary.Lattice.Structures.html#2754" class="Field">isMeetSemilattice</a> <a id="4830" class="Symbol">=</a> <a id="4832" href="Relation.Binary.Lattice.Structures.html#3410" class="Function">isMeetSemilattice</a>
    <a id="4854" class="Symbol">;</a> <a id="4856" href="Relation.Binary.Lattice.Structures.html#2800" class="Field">maximum</a>           <a id="4874" class="Symbol">=</a> <a id="4876" href="Relation.Binary.Lattice.Structures.html#4436" class="Field">maximum</a>
    <a id="4888" class="Symbol">}</a>

<a id="4891" class="Comment">------------------------------------------------------------------------</a>
<a id="4964" class="Comment">-- Heyting algebras (a bounded lattice with exponential operator)</a>

<a id="5031" class="Keyword">record</a> <a id="IsHeytingAlgebra"></a><a id="5038" href="Relation.Binary.Lattice.Structures.html#5038" class="Record">IsHeytingAlgebra</a> <a id="5055" class="Symbol">(</a><a id="5056" href="Relation.Binary.Lattice.Structures.html#5056" class="Bound Operator">_∨_</a> <a id="5060" class="Symbol">:</a> <a id="5062" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5066" href="Relation.Binary.Lattice.Structures.html#453" class="Bound">A</a><a id="5067" class="Symbol">)</a>    <a id="5072" class="Comment">-- The join operation.</a>
                        <a id="5119" class="Symbol">(</a><a id="5120" href="Relation.Binary.Lattice.Structures.html#5120" class="Bound Operator">_∧_</a> <a id="5124" class="Symbol">:</a> <a id="5126" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5130" href="Relation.Binary.Lattice.Structures.html#453" class="Bound">A</a><a id="5131" class="Symbol">)</a>    <a id="5136" class="Comment">-- The meet operation.</a>
                        <a id="5183" class="Symbol">(</a><a id="5184" href="Relation.Binary.Lattice.Structures.html#5184" class="Bound Operator">_⇨_</a> <a id="5188" class="Symbol">:</a> <a id="5190" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5194" href="Relation.Binary.Lattice.Structures.html#453" class="Bound">A</a><a id="5195" class="Symbol">)</a>    <a id="5200" class="Comment">-- The exponential operation.</a>
                        <a id="5254" class="Symbol">(</a><a id="5255" href="Relation.Binary.Lattice.Structures.html#5255" class="Bound">⊤</a>   <a id="5259" class="Symbol">:</a> <a id="5261" href="Relation.Binary.Lattice.Structures.html#453" class="Bound">A</a><a id="5262" class="Symbol">)</a>        <a id="5271" class="Comment">-- The maximum.</a>
                        <a id="5311" class="Symbol">(</a><a id="5312" href="Relation.Binary.Lattice.Structures.html#5312" class="Bound">⊥</a>   <a id="5316" class="Symbol">:</a> <a id="5318" href="Relation.Binary.Lattice.Structures.html#453" class="Bound">A</a><a id="5319" class="Symbol">)</a>        <a id="5328" class="Comment">-- The minimum.</a>
                        <a id="5368" class="Symbol">:</a> <a id="5370" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5374" class="Symbol">(</a><a id="5375" href="Relation.Binary.Lattice.Structures.html#443" class="Bound">a</a> <a id="5377" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5379" href="Relation.Binary.Lattice.Structures.html#445" class="Bound">ℓ₁</a> <a id="5382" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5384" href="Relation.Binary.Lattice.Structures.html#448" class="Bound">ℓ₂</a><a id="5386" class="Symbol">)</a> <a id="5388" class="Keyword">where</a>
  <a id="5396" class="Keyword">field</a>
    <a id="IsHeytingAlgebra.isBoundedLattice"></a><a id="5406" href="Relation.Binary.Lattice.Structures.html#5406" class="Field">isBoundedLattice</a> <a id="5423" class="Symbol">:</a> <a id="5425" href="Relation.Binary.Lattice.Structures.html#4105" class="Record">IsBoundedLattice</a> <a id="5442" href="Relation.Binary.Lattice.Structures.html#5056" class="Bound Operator">_∨_</a> <a id="5446" href="Relation.Binary.Lattice.Structures.html#5120" class="Bound Operator">_∧_</a> <a id="5450" href="Relation.Binary.Lattice.Structures.html#5255" class="Bound">⊤</a> <a id="5452" href="Relation.Binary.Lattice.Structures.html#5312" class="Bound">⊥</a>
    <a id="IsHeytingAlgebra.exponential"></a><a id="5458" href="Relation.Binary.Lattice.Structures.html#5458" class="Field">exponential</a>      <a id="5475" class="Symbol">:</a> <a id="5477" href="Relation.Binary.Lattice.Definitions.html#976" class="Function">Exponential</a> <a id="5489" href="Relation.Binary.Lattice.Structures.html#512" class="Bound Operator">_≤_</a> <a id="5493" href="Relation.Binary.Lattice.Structures.html#5120" class="Bound Operator">_∧_</a> <a id="5497" href="Relation.Binary.Lattice.Structures.html#5184" class="Bound Operator">_⇨_</a>

  <a id="IsHeytingAlgebra.transpose-⇨"></a><a id="5504" href="Relation.Binary.Lattice.Structures.html#5504" class="Function">transpose-⇨</a> <a id="5516" class="Symbol">:</a> <a id="5518" class="Symbol">∀</a> <a id="5520" class="Symbol">{</a><a id="5521" href="Relation.Binary.Lattice.Structures.html#5521" class="Bound">w</a> <a id="5523" href="Relation.Binary.Lattice.Structures.html#5523" class="Bound">x</a> <a id="5525" href="Relation.Binary.Lattice.Structures.html#5525" class="Bound">y</a><a id="5526" class="Symbol">}</a> <a id="5528" class="Symbol">→</a> <a id="5530" class="Symbol">(</a><a id="5531" href="Relation.Binary.Lattice.Structures.html#5521" class="Bound">w</a> <a id="5533" href="Relation.Binary.Lattice.Structures.html#5120" class="Bound Operator">∧</a> <a id="5535" href="Relation.Binary.Lattice.Structures.html#5523" class="Bound">x</a><a id="5536" class="Symbol">)</a> <a id="5538" href="Relation.Binary.Lattice.Structures.html#512" class="Bound Operator">≤</a> <a id="5540" href="Relation.Binary.Lattice.Structures.html#5525" class="Bound">y</a> <a id="5542" class="Symbol">→</a> <a id="5544" href="Relation.Binary.Lattice.Structures.html#5521" class="Bound">w</a> <a id="5546" href="Relation.Binary.Lattice.Structures.html#512" class="Bound Operator">≤</a> <a id="5548" class="Symbol">(</a><a id="5549" href="Relation.Binary.Lattice.Structures.html#5523" class="Bound">x</a> <a id="5551" href="Relation.Binary.Lattice.Structures.html#5184" class="Bound Operator">⇨</a> <a id="5553" href="Relation.Binary.Lattice.Structures.html#5525" class="Bound">y</a><a id="5554" class="Symbol">)</a>
  <a id="5558" href="Relation.Binary.Lattice.Structures.html#5504" class="Function">transpose-⇨</a> <a id="5570" class="Symbol">{</a><a id="5571" href="Relation.Binary.Lattice.Structures.html#5571" class="Bound">w</a><a id="5572" class="Symbol">}</a> <a id="5574" class="Symbol">{</a><a id="5575" href="Relation.Binary.Lattice.Structures.html#5575" class="Bound">x</a><a id="5576" class="Symbol">}</a> <a id="5578" class="Symbol">{</a><a id="5579" href="Relation.Binary.Lattice.Structures.html#5579" class="Bound">y</a><a id="5580" class="Symbol">}</a> <a id="5582" class="Symbol">=</a> <a id="5584" class="Keyword">let</a> <a id="5588" href="Relation.Binary.Lattice.Structures.html#5588" class="Bound">pf</a> <a id="5591" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5593" class="Symbol">_</a> <a id="5595" class="Symbol">=</a> <a id="5597" href="Relation.Binary.Lattice.Structures.html#5458" class="Field">exponential</a> <a id="5609" href="Relation.Binary.Lattice.Structures.html#5571" class="Bound">w</a> <a id="5611" href="Relation.Binary.Lattice.Structures.html#5575" class="Bound">x</a> <a id="5613" href="Relation.Binary.Lattice.Structures.html#5579" class="Bound">y</a> <a id="5615" class="Keyword">in</a> <a id="5618" href="Relation.Binary.Lattice.Structures.html#5588" class="Bound">pf</a>

  <a id="IsHeytingAlgebra.transpose-∧"></a><a id="5624" href="Relation.Binary.Lattice.Structures.html#5624" class="Function">transpose-∧</a> <a id="5636" class="Symbol">:</a> <a id="5638" class="Symbol">∀</a> <a id="5640" class="Symbol">{</a><a id="5641" href="Relation.Binary.Lattice.Structures.html#5641" class="Bound">w</a> <a id="5643" href="Relation.Binary.Lattice.Structures.html#5643" class="Bound">x</a> <a id="5645" href="Relation.Binary.Lattice.Structures.html#5645" class="Bound">y</a><a id="5646" class="Symbol">}</a> <a id="5648" class="Symbol">→</a> <a id="5650" href="Relation.Binary.Lattice.Structures.html#5641" class="Bound">w</a> <a id="5652" href="Relation.Binary.Lattice.Structures.html#512" class="Bound Operator">≤</a> <a id="5654" class="Symbol">(</a><a id="5655" href="Relation.Binary.Lattice.Structures.html#5643" class="Bound">x</a> <a id="5657" href="Relation.Binary.Lattice.Structures.html#5184" class="Bound Operator">⇨</a> <a id="5659" href="Relation.Binary.Lattice.Structures.html#5645" class="Bound">y</a><a id="5660" class="Symbol">)</a> <a id="5662" class="Symbol">→</a> <a id="5664" class="Symbol">(</a><a id="5665" href="Relation.Binary.Lattice.Structures.html#5641" class="Bound">w</a> <a id="5667" href="Relation.Binary.Lattice.Structures.html#5120" class="Bound Operator">∧</a> <a id="5669" href="Relation.Binary.Lattice.Structures.html#5643" class="Bound">x</a><a id="5670" class="Symbol">)</a> <a id="5672" href="Relation.Binary.Lattice.Structures.html#512" class="Bound Operator">≤</a> <a id="5674" href="Relation.Binary.Lattice.Structures.html#5645" class="Bound">y</a>
  <a id="5678" href="Relation.Binary.Lattice.Structures.html#5624" class="Function">transpose-∧</a> <a id="5690" class="Symbol">{</a><a id="5691" href="Relation.Binary.Lattice.Structures.html#5691" class="Bound">w</a><a id="5692" class="Symbol">}</a> <a id="5694" class="Symbol">{</a><a id="5695" href="Relation.Binary.Lattice.Structures.html#5695" class="Bound">x</a><a id="5696" class="Symbol">}</a> <a id="5698" class="Symbol">{</a><a id="5699" href="Relation.Binary.Lattice.Structures.html#5699" class="Bound">y</a><a id="5700" class="Symbol">}</a> <a id="5702" class="Symbol">=</a> <a id="5704" class="Keyword">let</a> <a id="5708" class="Symbol">_</a> <a id="5710" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5712" href="Relation.Binary.Lattice.Structures.html#5712" class="Bound">pf</a> <a id="5715" class="Symbol">=</a> <a id="5717" href="Relation.Binary.Lattice.Structures.html#5458" class="Field">exponential</a> <a id="5729" href="Relation.Binary.Lattice.Structures.html#5691" class="Bound">w</a> <a id="5731" href="Relation.Binary.Lattice.Structures.html#5695" class="Bound">x</a> <a id="5733" href="Relation.Binary.Lattice.Structures.html#5699" class="Bound">y</a> <a id="5735" class="Keyword">in</a> <a id="5738" href="Relation.Binary.Lattice.Structures.html#5712" class="Bound">pf</a>

  <a id="5744" class="Keyword">open</a> <a id="5749" href="Relation.Binary.Lattice.Structures.html#4105" class="Module">IsBoundedLattice</a> <a id="5766" href="Relation.Binary.Lattice.Structures.html#5406" class="Field">isBoundedLattice</a> <a id="5783" class="Keyword">public</a>

<a id="5791" class="Comment">------------------------------------------------------------------------</a>
<a id="5864" class="Comment">-- Boolean algebras (a specialized Heyting algebra)</a>

<a id="5917" class="Keyword">record</a> <a id="IsBooleanAlgebra"></a><a id="5924" href="Relation.Binary.Lattice.Structures.html#5924" class="Record">IsBooleanAlgebra</a> <a id="5941" class="Symbol">(</a><a id="5942" href="Relation.Binary.Lattice.Structures.html#5942" class="Bound Operator">_∨_</a> <a id="5946" class="Symbol">:</a> <a id="5948" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5952" href="Relation.Binary.Lattice.Structures.html#453" class="Bound">A</a><a id="5953" class="Symbol">)</a>    <a id="5958" class="Comment">-- The join operation.</a>
                        <a id="6005" class="Symbol">(</a><a id="6006" href="Relation.Binary.Lattice.Structures.html#6006" class="Bound Operator">_∧_</a> <a id="6010" class="Symbol">:</a> <a id="6012" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="6016" href="Relation.Binary.Lattice.Structures.html#453" class="Bound">A</a><a id="6017" class="Symbol">)</a>    <a id="6022" class="Comment">-- The meet operation.</a>
                        <a id="6069" class="Symbol">(</a><a id="6070" href="Relation.Binary.Lattice.Structures.html#6070" class="Bound Operator">¬_</a> <a id="6073" class="Symbol">:</a> <a id="6075" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="6079" href="Relation.Binary.Lattice.Structures.html#453" class="Bound">A</a><a id="6080" class="Symbol">)</a>     <a id="6086" class="Comment">-- The negation operation.</a>
                        <a id="6137" class="Symbol">(</a><a id="6138" href="Relation.Binary.Lattice.Structures.html#6138" class="Bound">⊤</a>   <a id="6142" class="Symbol">:</a> <a id="6144" href="Relation.Binary.Lattice.Structures.html#453" class="Bound">A</a><a id="6145" class="Symbol">)</a>        <a id="6154" class="Comment">-- The maximum.</a>
                        <a id="6194" class="Symbol">(</a><a id="6195" href="Relation.Binary.Lattice.Structures.html#6195" class="Bound">⊥</a>   <a id="6199" class="Symbol">:</a> <a id="6201" href="Relation.Binary.Lattice.Structures.html#453" class="Bound">A</a><a id="6202" class="Symbol">)</a>        <a id="6211" class="Comment">-- The minimum.</a>
                        <a id="6251" class="Symbol">:</a> <a id="6253" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6257" class="Symbol">(</a><a id="6258" href="Relation.Binary.Lattice.Structures.html#443" class="Bound">a</a> <a id="6260" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="6262" href="Relation.Binary.Lattice.Structures.html#445" class="Bound">ℓ₁</a> <a id="6265" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="6267" href="Relation.Binary.Lattice.Structures.html#448" class="Bound">ℓ₂</a><a id="6269" class="Symbol">)</a> <a id="6271" class="Keyword">where</a>
  <a id="6279" class="Keyword">infixr</a> <a id="6286" class="Number">5</a> <a id="6288" href="Relation.Binary.Lattice.Structures.html#6294" class="Function Operator">_⇨_</a>
  <a id="IsBooleanAlgebra._⇨_"></a><a id="6294" href="Relation.Binary.Lattice.Structures.html#6294" class="Function Operator">_⇨_</a> <a id="6298" class="Symbol">:</a> <a id="6300" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="6304" href="Relation.Binary.Lattice.Structures.html#453" class="Bound">A</a>
  <a id="6308" href="Relation.Binary.Lattice.Structures.html#6308" class="Bound">x</a> <a id="6310" href="Relation.Binary.Lattice.Structures.html#6294" class="Function Operator">⇨</a> <a id="6312" href="Relation.Binary.Lattice.Structures.html#6312" class="Bound">y</a> <a id="6314" class="Symbol">=</a> <a id="6316" class="Symbol">(</a><a id="6317" href="Relation.Binary.Lattice.Structures.html#6070" class="Bound Operator">¬</a> <a id="6319" href="Relation.Binary.Lattice.Structures.html#6308" class="Bound">x</a><a id="6320" class="Symbol">)</a> <a id="6322" href="Relation.Binary.Lattice.Structures.html#5942" class="Bound Operator">∨</a> <a id="6324" href="Relation.Binary.Lattice.Structures.html#6312" class="Bound">y</a>

  <a id="6329" class="Keyword">field</a>
    <a id="IsBooleanAlgebra.isHeytingAlgebra"></a><a id="6339" href="Relation.Binary.Lattice.Structures.html#6339" class="Field">isHeytingAlgebra</a> <a id="6356" class="Symbol">:</a> <a id="6358" href="Relation.Binary.Lattice.Structures.html#5038" class="Record">IsHeytingAlgebra</a> <a id="6375" href="Relation.Binary.Lattice.Structures.html#5942" class="Bound Operator">_∨_</a> <a id="6379" href="Relation.Binary.Lattice.Structures.html#6006" class="Bound Operator">_∧_</a> <a id="6383" href="Relation.Binary.Lattice.Structures.html#6294" class="Function Operator">_⇨_</a> <a id="6387" href="Relation.Binary.Lattice.Structures.html#6138" class="Bound">⊤</a> <a id="6389" href="Relation.Binary.Lattice.Structures.html#6195" class="Bound">⊥</a>

  <a id="6394" class="Keyword">open</a> <a id="6399" href="Relation.Binary.Lattice.Structures.html#5038" class="Module">IsHeytingAlgebra</a> <a id="6416" href="Relation.Binary.Lattice.Structures.html#6339" class="Field">isHeytingAlgebra</a> <a id="6433" class="Keyword">public</a>
</pre></body></html>

==> anc/html/Relation.Binary.Lattice.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Binary.Lattice</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Order-theoretic lattices</a>
<a id="134" class="Comment">------------------------------------------------------------------------</a>

<a id="208" class="Symbol">{-#</a> <a id="212" class="Keyword">OPTIONS</a> <a id="220" class="Pragma">--cubical-compatible</a> <a id="241" class="Pragma">--safe</a> <a id="248" class="Symbol">#-}</a>

<a id="253" class="Keyword">module</a> <a id="260" href="Relation.Binary.Lattice.html" class="Module">Relation.Binary.Lattice</a> <a id="284" class="Keyword">where</a>

<a id="291" class="Comment">------------------------------------------------------------------------</a>
<a id="364" class="Comment">-- Re-export various components of the lattice hierarchy</a>

<a id="422" class="Keyword">open</a> <a id="427" class="Keyword">import</a> <a id="434" href="Relation.Binary.Lattice.Definitions.html" class="Module">Relation.Binary.Lattice.Definitions</a> <a id="470" class="Keyword">public</a>
<a id="477" class="Keyword">open</a> <a id="482" class="Keyword">import</a> <a id="489" href="Relation.Binary.Lattice.Structures.html" class="Module">Relation.Binary.Lattice.Structures</a> <a id="524" class="Keyword">public</a>
<a id="531" class="Keyword">open</a> <a id="536" class="Keyword">import</a> <a id="543" href="Relation.Binary.Lattice.Bundles.html" class="Module">Relation.Binary.Lattice.Bundles</a> <a id="575" class="Keyword">public</a>
</pre></body></html>

==> anc/html/Relation.Binary.Morphism.Structures.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Binary.Morphism.Structures</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Relational morphisms, incl. in particular, order morphisms</a>
<a id="168" class="Comment">------------------------------------------------------------------------</a>

<a id="242" class="Symbol">{-#</a> <a id="246" class="Keyword">OPTIONS</a> <a id="254" class="Pragma">--cubical-compatible</a> <a id="275" class="Pragma">--safe</a> <a id="282" class="Symbol">#-}</a>

<a id="287" class="Keyword">module</a> <a id="294" href="Relation.Binary.Morphism.Structures.html" class="Module">Relation.Binary.Morphism.Structures</a>
  <a id="332" class="Symbol">{</a><a id="333" href="Relation.Binary.Morphism.Structures.html#333" class="Bound">a</a> <a id="335" href="Relation.Binary.Morphism.Structures.html#335" class="Bound">b</a><a id="336" class="Symbol">}</a> <a id="338" class="Symbol">{</a><a id="339" href="Relation.Binary.Morphism.Structures.html#339" class="Bound">A</a> <a id="341" class="Symbol">:</a> <a id="343" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="347" href="Relation.Binary.Morphism.Structures.html#333" class="Bound">a</a><a id="348" class="Symbol">}</a> <a id="350" class="Symbol">{</a><a id="351" href="Relation.Binary.Morphism.Structures.html#351" class="Bound">B</a> <a id="353" class="Symbol">:</a> <a id="355" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="359" href="Relation.Binary.Morphism.Structures.html#335" class="Bound">b</a><a id="360" class="Symbol">}</a>
  <a id="364" class="Keyword">where</a>

<a id="371" class="Keyword">open</a> <a id="376" class="Keyword">import</a> <a id="383" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="401" class="Keyword">using</a> <a id="407" class="Symbol">(</a><a id="408" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="411" class="Symbol">)</a>
<a id="413" class="Keyword">open</a> <a id="418" class="Keyword">import</a> <a id="425" href="Function.Definitions.html" class="Module">Function.Definitions</a>
  <a id="448" class="Keyword">using</a> <a id="454" class="Symbol">(</a><a id="455" href="Function.Definitions.html#765" class="Function">Congruent</a><a id="464" class="Symbol">;</a> <a id="466" href="Function.Definitions.html#842" class="Function">Injective</a><a id="475" class="Symbol">;</a> <a id="477" href="Function.Definitions.html#919" class="Function">Surjective</a><a id="487" class="Symbol">;</a> <a id="489" href="Function.Definitions.html#1008" class="Function">Bijective</a><a id="498" class="Symbol">)</a>
<a id="500" class="Keyword">open</a> <a id="505" class="Keyword">import</a> <a id="512" href="Level.html" class="Module">Level</a> <a id="518" class="Keyword">using</a> <a id="524" class="Symbol">(</a><a id="525" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="530" class="Symbol">;</a> <a id="532" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="535" class="Symbol">)</a>
<a id="537" class="Keyword">open</a> <a id="542" class="Keyword">import</a> <a id="549" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="570" class="Keyword">using</a> <a id="576" class="Symbol">(</a><a id="577" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="580" class="Symbol">)</a>

<a id="583" class="Keyword">private</a>
  <a id="593" class="Keyword">variable</a>
    <a id="606" href="Relation.Binary.Morphism.Structures.html#606" class="Generalizable">ℓ₁</a> <a id="609" href="Relation.Binary.Morphism.Structures.html#609" class="Generalizable">ℓ₂</a> <a id="612" href="Relation.Binary.Morphism.Structures.html#612" class="Generalizable">ℓ₃</a> <a id="615" href="Relation.Binary.Morphism.Structures.html#615" class="Generalizable">ℓ₄</a> <a id="618" class="Symbol">:</a> <a id="620" href="Agda.Primitive.html#742" class="Postulate">Level</a>


<a id="628" class="Comment">------------------------------------------------------------------------</a>
<a id="701" class="Comment">-- Relations</a>
<a id="714" class="Comment">------------------------------------------------------------------------</a>

<a id="788" class="Keyword">record</a> <a id="IsRelHomomorphism"></a><a id="795" href="Relation.Binary.Morphism.Structures.html#795" class="Record">IsRelHomomorphism</a> <a id="813" class="Symbol">(</a><a id="814" href="Relation.Binary.Morphism.Structures.html#814" class="Bound Operator">_∼₁_</a> <a id="819" class="Symbol">:</a> <a id="821" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="825" href="Relation.Binary.Morphism.Structures.html#339" class="Bound">A</a> <a id="827" href="Relation.Binary.Morphism.Structures.html#606" class="Generalizable">ℓ₁</a><a id="829" class="Symbol">)</a> <a id="831" class="Symbol">(</a><a id="832" href="Relation.Binary.Morphism.Structures.html#832" class="Bound Operator">_∼₂_</a> <a id="837" class="Symbol">:</a> <a id="839" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="843" href="Relation.Binary.Morphism.Structures.html#351" class="Bound">B</a> <a id="845" href="Relation.Binary.Morphism.Structures.html#609" class="Generalizable">ℓ₂</a><a id="847" class="Symbol">)</a>
                         <a id="874" class="Symbol">(</a><a id="875" href="Relation.Binary.Morphism.Structures.html#875" class="Bound Operator">⟦_⟧</a> <a id="879" class="Symbol">:</a> <a id="881" href="Relation.Binary.Morphism.Structures.html#339" class="Bound">A</a> <a id="883" class="Symbol">→</a> <a id="885" href="Relation.Binary.Morphism.Structures.html#351" class="Bound">B</a><a id="886" class="Symbol">)</a> <a id="888" class="Symbol">:</a> <a id="890" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="894" class="Symbol">(</a><a id="895" href="Relation.Binary.Morphism.Structures.html#333" class="Bound">a</a> <a id="897" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="899" href="Relation.Binary.Morphism.Structures.html#827" class="Bound">ℓ₁</a> <a id="902" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="904" href="Relation.Binary.Morphism.Structures.html#845" class="Bound">ℓ₂</a><a id="906" class="Symbol">)</a> <a id="908" class="Keyword">where</a>
  <a id="916" class="Keyword">field</a>
    <a id="IsRelHomomorphism.cong"></a><a id="926" href="Relation.Binary.Morphism.Structures.html#926" class="Field">cong</a> <a id="931" class="Symbol">:</a> <a id="933" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="943" href="Relation.Binary.Morphism.Structures.html#814" class="Bound Operator">_∼₁_</a> <a id="948" href="Relation.Binary.Morphism.Structures.html#832" class="Bound Operator">_∼₂_</a> <a id="953" href="Relation.Binary.Morphism.Structures.html#875" class="Bound Operator">⟦_⟧</a>


<a id="959" class="Keyword">record</a> <a id="IsRelMonomorphism"></a><a id="966" href="Relation.Binary.Morphism.Structures.html#966" class="Record">IsRelMonomorphism</a> <a id="984" class="Symbol">(</a><a id="985" href="Relation.Binary.Morphism.Structures.html#985" class="Bound Operator">_∼₁_</a> <a id="990" class="Symbol">:</a> <a id="992" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="996" href="Relation.Binary.Morphism.Structures.html#339" class="Bound">A</a> <a id="998" href="Relation.Binary.Morphism.Structures.html#606" class="Generalizable">ℓ₁</a><a id="1000" class="Symbol">)</a> <a id="1002" class="Symbol">(</a><a id="1003" href="Relation.Binary.Morphism.Structures.html#1003" class="Bound Operator">_∼₂_</a> <a id="1008" class="Symbol">:</a> <a id="1010" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1014" href="Relation.Binary.Morphism.Structures.html#351" class="Bound">B</a> <a id="1016" href="Relation.Binary.Morphism.Structures.html#609" class="Generalizable">ℓ₂</a><a id="1018" class="Symbol">)</a>
                         <a id="1045" class="Symbol">(</a><a id="1046" href="Relation.Binary.Morphism.Structures.html#1046" class="Bound Operator">⟦_⟧</a> <a id="1050" class="Symbol">:</a> <a id="1052" href="Relation.Binary.Morphism.Structures.html#339" class="Bound">A</a> <a id="1054" class="Symbol">→</a> <a id="1056" href="Relation.Binary.Morphism.Structures.html#351" class="Bound">B</a><a id="1057" class="Symbol">)</a> <a id="1059" class="Symbol">:</a> <a id="1061" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1065" class="Symbol">(</a><a id="1066" href="Relation.Binary.Morphism.Structures.html#333" class="Bound">a</a> <a id="1068" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1070" href="Relation.Binary.Morphism.Structures.html#998" class="Bound">ℓ₁</a> <a id="1073" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1075" href="Relation.Binary.Morphism.Structures.html#1016" class="Bound">ℓ₂</a><a id="1077" class="Symbol">)</a> <a id="1079" class="Keyword">where</a>
  <a id="1087" class="Keyword">field</a>
    <a id="IsRelMonomorphism.isHomomorphism"></a><a id="1097" href="Relation.Binary.Morphism.Structures.html#1097" class="Field">isHomomorphism</a> <a id="1112" class="Symbol">:</a> <a id="1114" href="Relation.Binary.Morphism.Structures.html#795" class="Record">IsRelHomomorphism</a> <a id="1132" href="Relation.Binary.Morphism.Structures.html#985" class="Bound Operator">_∼₁_</a> <a id="1137" href="Relation.Binary.Morphism.Structures.html#1003" class="Bound Operator">_∼₂_</a> <a id="1142" href="Relation.Binary.Morphism.Structures.html#1046" class="Bound Operator">⟦_⟧</a>
    <a id="IsRelMonomorphism.injective"></a><a id="1150" href="Relation.Binary.Morphism.Structures.html#1150" class="Field">injective</a>      <a id="1165" class="Symbol">:</a> <a id="1167" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="1177" href="Relation.Binary.Morphism.Structures.html#985" class="Bound Operator">_∼₁_</a> <a id="1182" href="Relation.Binary.Morphism.Structures.html#1003" class="Bound Operator">_∼₂_</a> <a id="1187" href="Relation.Binary.Morphism.Structures.html#1046" class="Bound Operator">⟦_⟧</a>

  <a id="1194" class="Keyword">open</a> <a id="1199" href="Relation.Binary.Morphism.Structures.html#795" class="Module">IsRelHomomorphism</a> <a id="1217" href="Relation.Binary.Morphism.Structures.html#1097" class="Field">isHomomorphism</a> <a id="1232" class="Keyword">public</a>


<a id="1241" class="Keyword">record</a> <a id="IsRelIsomorphism"></a><a id="1248" href="Relation.Binary.Morphism.Structures.html#1248" class="Record">IsRelIsomorphism</a> <a id="1265" class="Symbol">(</a><a id="1266" href="Relation.Binary.Morphism.Structures.html#1266" class="Bound Operator">_∼₁_</a> <a id="1271" class="Symbol">:</a> <a id="1273" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1277" href="Relation.Binary.Morphism.Structures.html#339" class="Bound">A</a> <a id="1279" href="Relation.Binary.Morphism.Structures.html#606" class="Generalizable">ℓ₁</a><a id="1281" class="Symbol">)</a> <a id="1283" class="Symbol">(</a><a id="1284" href="Relation.Binary.Morphism.Structures.html#1284" class="Bound Operator">_∼₂_</a> <a id="1289" class="Symbol">:</a> <a id="1291" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1295" href="Relation.Binary.Morphism.Structures.html#351" class="Bound">B</a> <a id="1297" href="Relation.Binary.Morphism.Structures.html#609" class="Generalizable">ℓ₂</a><a id="1299" class="Symbol">)</a>
                        <a id="1325" class="Symbol">(</a><a id="1326" href="Relation.Binary.Morphism.Structures.html#1326" class="Bound Operator">⟦_⟧</a> <a id="1330" class="Symbol">:</a> <a id="1332" href="Relation.Binary.Morphism.Structures.html#339" class="Bound">A</a> <a id="1334" class="Symbol">→</a> <a id="1336" href="Relation.Binary.Morphism.Structures.html#351" class="Bound">B</a><a id="1337" class="Symbol">)</a> <a id="1339" class="Symbol">:</a> <a id="1341" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1345" class="Symbol">(</a><a id="1346" href="Relation.Binary.Morphism.Structures.html#333" class="Bound">a</a> <a id="1348" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1350" href="Relation.Binary.Morphism.Structures.html#335" class="Bound">b</a> <a id="1352" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1354" href="Relation.Binary.Morphism.Structures.html#1279" class="Bound">ℓ₁</a> <a id="1357" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1359" href="Relation.Binary.Morphism.Structures.html#1297" class="Bound">ℓ₂</a><a id="1361" class="Symbol">)</a> <a id="1363" class="Keyword">where</a>
  <a id="1371" class="Keyword">field</a>
    <a id="IsRelIsomorphism.isMonomorphism"></a><a id="1381" href="Relation.Binary.Morphism.Structures.html#1381" class="Field">isMonomorphism</a> <a id="1396" class="Symbol">:</a> <a id="1398" href="Relation.Binary.Morphism.Structures.html#966" class="Record">IsRelMonomorphism</a> <a id="1416" href="Relation.Binary.Morphism.Structures.html#1266" class="Bound Operator">_∼₁_</a> <a id="1421" href="Relation.Binary.Morphism.Structures.html#1284" class="Bound Operator">_∼₂_</a> <a id="1426" href="Relation.Binary.Morphism.Structures.html#1326" class="Bound Operator">⟦_⟧</a>
    <a id="IsRelIsomorphism.surjective"></a><a id="1434" href="Relation.Binary.Morphism.Structures.html#1434" class="Field">surjective</a>     <a id="1449" class="Symbol">:</a> <a id="1451" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="1462" href="Relation.Binary.Morphism.Structures.html#1266" class="Bound Operator">_∼₁_</a> <a id="1467" href="Relation.Binary.Morphism.Structures.html#1284" class="Bound Operator">_∼₂_</a> <a id="1472" href="Relation.Binary.Morphism.Structures.html#1326" class="Bound Operator">⟦_⟧</a>

  <a id="1479" class="Keyword">open</a> <a id="1484" href="Relation.Binary.Morphism.Structures.html#966" class="Module">IsRelMonomorphism</a> <a id="1502" href="Relation.Binary.Morphism.Structures.html#1381" class="Field">isMonomorphism</a> <a id="1517" class="Keyword">public</a>

  <a id="IsRelIsomorphism.bijective"></a><a id="1527" href="Relation.Binary.Morphism.Structures.html#1527" class="Function">bijective</a> <a id="1537" class="Symbol">:</a> <a id="1539" href="Function.Definitions.html#1008" class="Function">Bijective</a> <a id="1549" href="Relation.Binary.Morphism.Structures.html#1266" class="Bound Operator">_∼₁_</a> <a id="1554" href="Relation.Binary.Morphism.Structures.html#1284" class="Bound Operator">_∼₂_</a> <a id="1559" href="Relation.Binary.Morphism.Structures.html#1326" class="Bound Operator">⟦_⟧</a>
  <a id="1565" href="Relation.Binary.Morphism.Structures.html#1527" class="Function">bijective</a> <a id="1575" class="Symbol">=</a> <a id="1577" href="Relation.Binary.Morphism.Structures.html#1150" class="Function">injective</a> <a id="1587" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1589" href="Relation.Binary.Morphism.Structures.html#1434" class="Field">surjective</a>


<a id="1602" class="Comment">------------------------------------------------------------------------</a>
<a id="1675" class="Comment">-- Orders</a>
<a id="1685" class="Comment">------------------------------------------------------------------------</a>

<a id="1759" class="Keyword">record</a> <a id="IsOrderHomomorphism"></a><a id="1766" href="Relation.Binary.Morphism.Structures.html#1766" class="Record">IsOrderHomomorphism</a> <a id="1786" class="Symbol">(</a><a id="1787" href="Relation.Binary.Morphism.Structures.html#1787" class="Bound Operator">_≈₁_</a> <a id="1792" class="Symbol">:</a> <a id="1794" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1798" href="Relation.Binary.Morphism.Structures.html#339" class="Bound">A</a> <a id="1800" href="Relation.Binary.Morphism.Structures.html#606" class="Generalizable">ℓ₁</a><a id="1802" class="Symbol">)</a> <a id="1804" class="Symbol">(</a><a id="1805" href="Relation.Binary.Morphism.Structures.html#1805" class="Bound Operator">_≈₂_</a> <a id="1810" class="Symbol">:</a> <a id="1812" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1816" href="Relation.Binary.Morphism.Structures.html#351" class="Bound">B</a> <a id="1818" href="Relation.Binary.Morphism.Structures.html#609" class="Generalizable">ℓ₂</a><a id="1820" class="Symbol">)</a>
                           <a id="1849" class="Symbol">(</a><a id="1850" href="Relation.Binary.Morphism.Structures.html#1850" class="Bound Operator">_≲₁_</a> <a id="1855" class="Symbol">:</a> <a id="1857" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1861" href="Relation.Binary.Morphism.Structures.html#339" class="Bound">A</a> <a id="1863" href="Relation.Binary.Morphism.Structures.html#612" class="Generalizable">ℓ₃</a><a id="1865" class="Symbol">)</a> <a id="1867" class="Symbol">(</a><a id="1868" href="Relation.Binary.Morphism.Structures.html#1868" class="Bound Operator">_≲₂_</a> <a id="1873" class="Symbol">:</a> <a id="1875" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1879" href="Relation.Binary.Morphism.Structures.html#351" class="Bound">B</a> <a id="1881" href="Relation.Binary.Morphism.Structures.html#615" class="Generalizable">ℓ₄</a><a id="1883" class="Symbol">)</a>
                           <a id="1912" class="Symbol">(</a><a id="1913" href="Relation.Binary.Morphism.Structures.html#1913" class="Bound Operator">⟦_⟧</a> <a id="1917" class="Symbol">:</a> <a id="1919" href="Relation.Binary.Morphism.Structures.html#339" class="Bound">A</a> <a id="1921" class="Symbol">→</a> <a id="1923" href="Relation.Binary.Morphism.Structures.html#351" class="Bound">B</a><a id="1924" class="Symbol">)</a> <a id="1926" class="Symbol">:</a> <a id="1928" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1932" class="Symbol">(</a><a id="1933" href="Relation.Binary.Morphism.Structures.html#333" class="Bound">a</a> <a id="1935" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1937" href="Relation.Binary.Morphism.Structures.html#1800" class="Bound">ℓ₁</a> <a id="1940" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1942" href="Relation.Binary.Morphism.Structures.html#1818" class="Bound">ℓ₂</a> <a id="1945" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1947" href="Relation.Binary.Morphism.Structures.html#1863" class="Bound">ℓ₃</a> <a id="1950" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1952" href="Relation.Binary.Morphism.Structures.html#1881" class="Bound">ℓ₄</a><a id="1954" class="Symbol">)</a>
                           <a id="1983" class="Keyword">where</a>
  <a id="1991" class="Keyword">field</a>
    <a id="IsOrderHomomorphism.cong"></a><a id="2001" href="Relation.Binary.Morphism.Structures.html#2001" class="Field">cong</a>  <a id="2007" class="Symbol">:</a> <a id="2009" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="2019" href="Relation.Binary.Morphism.Structures.html#1787" class="Bound Operator">_≈₁_</a> <a id="2024" href="Relation.Binary.Morphism.Structures.html#1805" class="Bound Operator">_≈₂_</a> <a id="2029" href="Relation.Binary.Morphism.Structures.html#1913" class="Bound Operator">⟦_⟧</a>
    <a id="IsOrderHomomorphism.mono"></a><a id="2037" href="Relation.Binary.Morphism.Structures.html#2037" class="Field">mono</a>  <a id="2043" class="Symbol">:</a> <a id="2045" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="2055" href="Relation.Binary.Morphism.Structures.html#1850" class="Bound Operator">_≲₁_</a> <a id="2060" href="Relation.Binary.Morphism.Structures.html#1868" class="Bound Operator">_≲₂_</a> <a id="2065" href="Relation.Binary.Morphism.Structures.html#1913" class="Bound Operator">⟦_⟧</a>

  <a id="2072" class="Keyword">module</a> <a id="IsOrderHomomorphism.Eq"></a><a id="2079" href="Relation.Binary.Morphism.Structures.html#2079" class="Module">Eq</a> <a id="2082" class="Keyword">where</a>
    <a id="IsOrderHomomorphism.Eq.isRelHomomorphism"></a><a id="2092" href="Relation.Binary.Morphism.Structures.html#2092" class="Function">isRelHomomorphism</a> <a id="2110" class="Symbol">:</a> <a id="2112" href="Relation.Binary.Morphism.Structures.html#795" class="Record">IsRelHomomorphism</a> <a id="2130" href="Relation.Binary.Morphism.Structures.html#1787" class="Bound Operator">_≈₁_</a> <a id="2135" href="Relation.Binary.Morphism.Structures.html#1805" class="Bound Operator">_≈₂_</a> <a id="2140" href="Relation.Binary.Morphism.Structures.html#1913" class="Bound Operator">⟦_⟧</a>
    <a id="2148" href="Relation.Binary.Morphism.Structures.html#2092" class="Function">isRelHomomorphism</a> <a id="2166" class="Symbol">=</a> <a id="2168" class="Keyword">record</a> <a id="2175" class="Symbol">{</a> <a id="2177" href="Relation.Binary.Morphism.Structures.html#926" class="Field">cong</a> <a id="2182" class="Symbol">=</a> <a id="2184" href="Relation.Binary.Morphism.Structures.html#2001" class="Field">cong</a> <a id="2189" class="Symbol">}</a>

  <a id="IsOrderHomomorphism.isRelHomomorphism"></a><a id="2194" href="Relation.Binary.Morphism.Structures.html#2194" class="Function">isRelHomomorphism</a> <a id="2212" class="Symbol">:</a> <a id="2214" href="Relation.Binary.Morphism.Structures.html#795" class="Record">IsRelHomomorphism</a> <a id="2232" href="Relation.Binary.Morphism.Structures.html#1850" class="Bound Operator">_≲₁_</a> <a id="2237" href="Relation.Binary.Morphism.Structures.html#1868" class="Bound Operator">_≲₂_</a> <a id="2242" href="Relation.Binary.Morphism.Structures.html#1913" class="Bound Operator">⟦_⟧</a>
  <a id="2248" href="Relation.Binary.Morphism.Structures.html#2194" class="Function">isRelHomomorphism</a> <a id="2266" class="Symbol">=</a> <a id="2268" class="Keyword">record</a> <a id="2275" class="Symbol">{</a> <a id="2277" href="Relation.Binary.Morphism.Structures.html#926" class="Field">cong</a> <a id="2282" class="Symbol">=</a> <a id="2284" href="Relation.Binary.Morphism.Structures.html#2037" class="Field">mono</a> <a id="2289" class="Symbol">}</a>


<a id="2293" class="Keyword">record</a> <a id="IsOrderMonomorphism"></a><a id="2300" href="Relation.Binary.Morphism.Structures.html#2300" class="Record">IsOrderMonomorphism</a> <a id="2320" class="Symbol">(</a><a id="2321" href="Relation.Binary.Morphism.Structures.html#2321" class="Bound Operator">_≈₁_</a> <a id="2326" class="Symbol">:</a> <a id="2328" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2332" href="Relation.Binary.Morphism.Structures.html#339" class="Bound">A</a> <a id="2334" href="Relation.Binary.Morphism.Structures.html#606" class="Generalizable">ℓ₁</a><a id="2336" class="Symbol">)</a> <a id="2338" class="Symbol">(</a><a id="2339" href="Relation.Binary.Morphism.Structures.html#2339" class="Bound Operator">_≈₂_</a> <a id="2344" class="Symbol">:</a> <a id="2346" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2350" href="Relation.Binary.Morphism.Structures.html#351" class="Bound">B</a> <a id="2352" href="Relation.Binary.Morphism.Structures.html#609" class="Generalizable">ℓ₂</a><a id="2354" class="Symbol">)</a>
                           <a id="2383" class="Symbol">(</a><a id="2384" href="Relation.Binary.Morphism.Structures.html#2384" class="Bound Operator">_≲₁_</a> <a id="2389" class="Symbol">:</a> <a id="2391" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2395" href="Relation.Binary.Morphism.Structures.html#339" class="Bound">A</a> <a id="2397" href="Relation.Binary.Morphism.Structures.html#612" class="Generalizable">ℓ₃</a><a id="2399" class="Symbol">)</a> <a id="2401" class="Symbol">(</a><a id="2402" href="Relation.Binary.Morphism.Structures.html#2402" class="Bound Operator">_≲₂_</a> <a id="2407" class="Symbol">:</a> <a id="2409" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2413" href="Relation.Binary.Morphism.Structures.html#351" class="Bound">B</a> <a id="2415" href="Relation.Binary.Morphism.Structures.html#615" class="Generalizable">ℓ₄</a><a id="2417" class="Symbol">)</a>
                           <a id="2446" class="Symbol">(</a><a id="2447" href="Relation.Binary.Morphism.Structures.html#2447" class="Bound Operator">⟦_⟧</a> <a id="2451" class="Symbol">:</a> <a id="2453" href="Relation.Binary.Morphism.Structures.html#339" class="Bound">A</a> <a id="2455" class="Symbol">→</a> <a id="2457" href="Relation.Binary.Morphism.Structures.html#351" class="Bound">B</a><a id="2458" class="Symbol">)</a> <a id="2460" class="Symbol">:</a> <a id="2462" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2466" class="Symbol">(</a><a id="2467" href="Relation.Binary.Morphism.Structures.html#333" class="Bound">a</a> <a id="2469" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2471" href="Relation.Binary.Morphism.Structures.html#2334" class="Bound">ℓ₁</a> <a id="2474" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2476" href="Relation.Binary.Morphism.Structures.html#2352" class="Bound">ℓ₂</a> <a id="2479" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2481" href="Relation.Binary.Morphism.Structures.html#2397" class="Bound">ℓ₃</a> <a id="2484" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2486" href="Relation.Binary.Morphism.Structures.html#2415" class="Bound">ℓ₄</a><a id="2488" class="Symbol">)</a>
                           <a id="2517" class="Keyword">where</a>
  <a id="2525" class="Keyword">field</a>
    <a id="IsOrderMonomorphism.isOrderHomomorphism"></a><a id="2535" href="Relation.Binary.Morphism.Structures.html#2535" class="Field">isOrderHomomorphism</a> <a id="2555" class="Symbol">:</a> <a id="2557" href="Relation.Binary.Morphism.Structures.html#1766" class="Record">IsOrderHomomorphism</a> <a id="2577" href="Relation.Binary.Morphism.Structures.html#2321" class="Bound Operator">_≈₁_</a> <a id="2582" href="Relation.Binary.Morphism.Structures.html#2339" class="Bound Operator">_≈₂_</a> <a id="2587" href="Relation.Binary.Morphism.Structures.html#2384" class="Bound Operator">_≲₁_</a> <a id="2592" href="Relation.Binary.Morphism.Structures.html#2402" class="Bound Operator">_≲₂_</a> <a id="2597" href="Relation.Binary.Morphism.Structures.html#2447" class="Bound Operator">⟦_⟧</a>
    <a id="IsOrderMonomorphism.injective"></a><a id="2605" href="Relation.Binary.Morphism.Structures.html#2605" class="Field">injective</a>           <a id="2625" class="Symbol">:</a> <a id="2627" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="2637" href="Relation.Binary.Morphism.Structures.html#2321" class="Bound Operator">_≈₁_</a> <a id="2642" href="Relation.Binary.Morphism.Structures.html#2339" class="Bound Operator">_≈₂_</a> <a id="2647" href="Relation.Binary.Morphism.Structures.html#2447" class="Bound Operator">⟦_⟧</a>
    <a id="IsOrderMonomorphism.cancel"></a><a id="2655" href="Relation.Binary.Morphism.Structures.html#2655" class="Field">cancel</a>              <a id="2675" class="Symbol">:</a> <a id="2677" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="2687" href="Relation.Binary.Morphism.Structures.html#2384" class="Bound Operator">_≲₁_</a> <a id="2692" href="Relation.Binary.Morphism.Structures.html#2402" class="Bound Operator">_≲₂_</a> <a id="2697" href="Relation.Binary.Morphism.Structures.html#2447" class="Bound Operator">⟦_⟧</a>

  <a id="2704" class="Keyword">open</a> <a id="2709" href="Relation.Binary.Morphism.Structures.html#1766" class="Module">IsOrderHomomorphism</a> <a id="2729" href="Relation.Binary.Morphism.Structures.html#2535" class="Field">isOrderHomomorphism</a> <a id="2749" class="Keyword">public</a>
    <a id="2760" class="Keyword">hiding</a> <a id="2767" class="Symbol">(</a><a id="2768" class="Keyword">module</a> <a id="2775" href="Relation.Binary.Morphism.Structures.html#2079" class="Module">Eq</a><a id="2777" class="Symbol">)</a>

  <a id="2782" class="Keyword">module</a> <a id="IsOrderMonomorphism.Eq"></a><a id="2789" href="Relation.Binary.Morphism.Structures.html#2789" class="Module">Eq</a> <a id="2792" class="Keyword">where</a>
    <a id="IsOrderMonomorphism.Eq.isRelMonomorphism"></a><a id="2802" href="Relation.Binary.Morphism.Structures.html#2802" class="Function">isRelMonomorphism</a> <a id="2820" class="Symbol">:</a> <a id="2822" href="Relation.Binary.Morphism.Structures.html#966" class="Record">IsRelMonomorphism</a> <a id="2840" href="Relation.Binary.Morphism.Structures.html#2321" class="Bound Operator">_≈₁_</a> <a id="2845" href="Relation.Binary.Morphism.Structures.html#2339" class="Bound Operator">_≈₂_</a> <a id="2850" href="Relation.Binary.Morphism.Structures.html#2447" class="Bound Operator">⟦_⟧</a>
    <a id="2858" href="Relation.Binary.Morphism.Structures.html#2802" class="Function">isRelMonomorphism</a> <a id="2876" class="Symbol">=</a> <a id="2878" class="Keyword">record</a>
      <a id="2891" class="Symbol">{</a> <a id="2893" href="Relation.Binary.Morphism.Structures.html#1097" class="Field">isHomomorphism</a> <a id="2908" class="Symbol">=</a> <a id="2910" href="Relation.Binary.Morphism.Structures.html#2092" class="Function">IsOrderHomomorphism.Eq.isRelHomomorphism</a> <a id="2951" href="Relation.Binary.Morphism.Structures.html#2535" class="Field">isOrderHomomorphism</a>
      <a id="2977" class="Symbol">;</a> <a id="2979" href="Relation.Binary.Morphism.Structures.html#1150" class="Field">injective</a>      <a id="2994" class="Symbol">=</a> <a id="2996" href="Relation.Binary.Morphism.Structures.html#2605" class="Field">injective</a>
      <a id="3012" class="Symbol">}</a>

  <a id="IsOrderMonomorphism.isRelMonomorphism"></a><a id="3017" href="Relation.Binary.Morphism.Structures.html#3017" class="Function">isRelMonomorphism</a> <a id="3035" class="Symbol">:</a> <a id="3037" href="Relation.Binary.Morphism.Structures.html#966" class="Record">IsRelMonomorphism</a> <a id="3055" href="Relation.Binary.Morphism.Structures.html#2384" class="Bound Operator">_≲₁_</a> <a id="3060" href="Relation.Binary.Morphism.Structures.html#2402" class="Bound Operator">_≲₂_</a> <a id="3065" href="Relation.Binary.Morphism.Structures.html#2447" class="Bound Operator">⟦_⟧</a>
  <a id="3071" href="Relation.Binary.Morphism.Structures.html#3017" class="Function">isRelMonomorphism</a> <a id="3089" class="Symbol">=</a> <a id="3091" class="Keyword">record</a>
    <a id="3102" class="Symbol">{</a> <a id="3104" href="Relation.Binary.Morphism.Structures.html#1097" class="Field">isHomomorphism</a> <a id="3119" class="Symbol">=</a> <a id="3121" href="Relation.Binary.Morphism.Structures.html#2194" class="Function">isRelHomomorphism</a>
    <a id="3143" class="Symbol">;</a> <a id="3145" href="Relation.Binary.Morphism.Structures.html#1150" class="Field">injective</a>      <a id="3160" class="Symbol">=</a> <a id="3162" href="Relation.Binary.Morphism.Structures.html#2655" class="Field">cancel</a>
    <a id="3173" class="Symbol">}</a>


<a id="3177" class="Keyword">record</a> <a id="IsOrderIsomorphism"></a><a id="3184" href="Relation.Binary.Morphism.Structures.html#3184" class="Record">IsOrderIsomorphism</a> <a id="3203" class="Symbol">(</a><a id="3204" href="Relation.Binary.Morphism.Structures.html#3204" class="Bound Operator">_≈₁_</a> <a id="3209" class="Symbol">:</a> <a id="3211" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3215" href="Relation.Binary.Morphism.Structures.html#339" class="Bound">A</a> <a id="3217" href="Relation.Binary.Morphism.Structures.html#606" class="Generalizable">ℓ₁</a><a id="3219" class="Symbol">)</a> <a id="3221" class="Symbol">(</a><a id="3222" href="Relation.Binary.Morphism.Structures.html#3222" class="Bound Operator">_≈₂_</a> <a id="3227" class="Symbol">:</a> <a id="3229" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3233" href="Relation.Binary.Morphism.Structures.html#351" class="Bound">B</a> <a id="3235" href="Relation.Binary.Morphism.Structures.html#609" class="Generalizable">ℓ₂</a><a id="3237" class="Symbol">)</a>
                          <a id="3265" class="Symbol">(</a><a id="3266" href="Relation.Binary.Morphism.Structures.html#3266" class="Bound Operator">_≲₁_</a> <a id="3271" class="Symbol">:</a> <a id="3273" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3277" href="Relation.Binary.Morphism.Structures.html#339" class="Bound">A</a> <a id="3279" href="Relation.Binary.Morphism.Structures.html#612" class="Generalizable">ℓ₃</a><a id="3281" class="Symbol">)</a> <a id="3283" class="Symbol">(</a><a id="3284" href="Relation.Binary.Morphism.Structures.html#3284" class="Bound Operator">_≲₂_</a> <a id="3289" class="Symbol">:</a> <a id="3291" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3295" href="Relation.Binary.Morphism.Structures.html#351" class="Bound">B</a> <a id="3297" href="Relation.Binary.Morphism.Structures.html#615" class="Generalizable">ℓ₄</a><a id="3299" class="Symbol">)</a>
                          <a id="3327" class="Symbol">(</a><a id="3328" href="Relation.Binary.Morphism.Structures.html#3328" class="Bound Operator">⟦_⟧</a> <a id="3332" class="Symbol">:</a> <a id="3334" href="Relation.Binary.Morphism.Structures.html#339" class="Bound">A</a> <a id="3336" class="Symbol">→</a> <a id="3338" href="Relation.Binary.Morphism.Structures.html#351" class="Bound">B</a><a id="3339" class="Symbol">)</a> <a id="3341" class="Symbol">:</a> <a id="3343" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3347" class="Symbol">(</a><a id="3348" href="Relation.Binary.Morphism.Structures.html#333" class="Bound">a</a> <a id="3350" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3352" href="Relation.Binary.Morphism.Structures.html#335" class="Bound">b</a> <a id="3354" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3356" href="Relation.Binary.Morphism.Structures.html#3217" class="Bound">ℓ₁</a> <a id="3359" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3361" href="Relation.Binary.Morphism.Structures.html#3235" class="Bound">ℓ₂</a> <a id="3364" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3366" href="Relation.Binary.Morphism.Structures.html#3279" class="Bound">ℓ₃</a> <a id="3369" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3371" href="Relation.Binary.Morphism.Structures.html#3297" class="Bound">ℓ₄</a><a id="3373" class="Symbol">)</a>
                          <a id="3401" class="Keyword">where</a>
  <a id="3409" class="Keyword">field</a>
    <a id="IsOrderIsomorphism.isOrderMonomorphism"></a><a id="3419" href="Relation.Binary.Morphism.Structures.html#3419" class="Field">isOrderMonomorphism</a> <a id="3439" class="Symbol">:</a> <a id="3441" href="Relation.Binary.Morphism.Structures.html#2300" class="Record">IsOrderMonomorphism</a> <a id="3461" href="Relation.Binary.Morphism.Structures.html#3204" class="Bound Operator">_≈₁_</a> <a id="3466" href="Relation.Binary.Morphism.Structures.html#3222" class="Bound Operator">_≈₂_</a> <a id="3471" href="Relation.Binary.Morphism.Structures.html#3266" class="Bound Operator">_≲₁_</a> <a id="3476" href="Relation.Binary.Morphism.Structures.html#3284" class="Bound Operator">_≲₂_</a> <a id="3481" href="Relation.Binary.Morphism.Structures.html#3328" class="Bound Operator">⟦_⟧</a>
    <a id="IsOrderIsomorphism.surjective"></a><a id="3489" href="Relation.Binary.Morphism.Structures.html#3489" class="Field">surjective</a>          <a id="3509" class="Symbol">:</a> <a id="3511" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="3522" href="Relation.Binary.Morphism.Structures.html#3204" class="Bound Operator">_≈₁_</a> <a id="3527" href="Relation.Binary.Morphism.Structures.html#3222" class="Bound Operator">_≈₂_</a> <a id="3532" href="Relation.Binary.Morphism.Structures.html#3328" class="Bound Operator">⟦_⟧</a>

  <a id="3539" class="Keyword">open</a> <a id="3544" href="Relation.Binary.Morphism.Structures.html#2300" class="Module">IsOrderMonomorphism</a> <a id="3564" href="Relation.Binary.Morphism.Structures.html#3419" class="Field">isOrderMonomorphism</a> <a id="3584" class="Keyword">public</a>
    <a id="3595" class="Keyword">hiding</a> <a id="3602" class="Symbol">(</a><a id="3603" class="Keyword">module</a> <a id="3610" href="Relation.Binary.Morphism.Structures.html#2789" class="Module">Eq</a><a id="3612" class="Symbol">)</a>

  <a id="3617" class="Keyword">module</a> <a id="IsOrderIsomorphism.Eq"></a><a id="3624" href="Relation.Binary.Morphism.Structures.html#3624" class="Module">Eq</a> <a id="3627" class="Keyword">where</a>
    <a id="IsOrderIsomorphism.Eq.isRelIsomorphism"></a><a id="3637" href="Relation.Binary.Morphism.Structures.html#3637" class="Function">isRelIsomorphism</a> <a id="3654" class="Symbol">:</a> <a id="3656" href="Relation.Binary.Morphism.Structures.html#1248" class="Record">IsRelIsomorphism</a> <a id="3673" href="Relation.Binary.Morphism.Structures.html#3204" class="Bound Operator">_≈₁_</a> <a id="3678" href="Relation.Binary.Morphism.Structures.html#3222" class="Bound Operator">_≈₂_</a> <a id="3683" href="Relation.Binary.Morphism.Structures.html#3328" class="Bound Operator">⟦_⟧</a>
    <a id="3691" href="Relation.Binary.Morphism.Structures.html#3637" class="Function">isRelIsomorphism</a> <a id="3708" class="Symbol">=</a> <a id="3710" class="Keyword">record</a>
      <a id="3723" class="Symbol">{</a> <a id="3725" href="Relation.Binary.Morphism.Structures.html#1381" class="Field">isMonomorphism</a> <a id="3740" class="Symbol">=</a> <a id="3742" href="Relation.Binary.Morphism.Structures.html#2802" class="Function">IsOrderMonomorphism.Eq.isRelMonomorphism</a> <a id="3783" href="Relation.Binary.Morphism.Structures.html#3419" class="Field">isOrderMonomorphism</a>
      <a id="3809" class="Symbol">;</a> <a id="3811" href="Relation.Binary.Morphism.Structures.html#1434" class="Field">surjective</a>     <a id="3826" class="Symbol">=</a> <a id="3828" href="Relation.Binary.Morphism.Structures.html#3489" class="Field">surjective</a>
      <a id="3845" class="Symbol">}</a>
</pre></body></html>

==> anc/html/Relation.Binary.Properties.Poset.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Binary.Properties.Poset</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Properties satisfied by posets</a>
<a id="140" class="Comment">------------------------------------------------------------------------</a>

<a id="214" class="Symbol">{-#</a> <a id="218" class="Keyword">OPTIONS</a> <a id="226" class="Pragma">--cubical-compatible</a> <a id="247" class="Pragma">--safe</a> <a id="254" class="Symbol">#-}</a>

<a id="259" class="Keyword">open</a> <a id="264" class="Keyword">import</a> <a id="271" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="295" class="Keyword">using</a> <a id="301" class="Symbol">(</a><a id="302" href="Relation.Binary.Bundles.html#4449" class="Record">Poset</a><a id="307" class="Symbol">;</a> <a id="309" href="Relation.Binary.Bundles.html#5872" class="Record">StrictPartialOrder</a><a id="327" class="Symbol">)</a>

<a id="330" class="Keyword">module</a> <a id="337" href="Relation.Binary.Properties.Poset.html" class="Module">Relation.Binary.Properties.Poset</a>
   <a id="373" class="Symbol">{</a><a id="374" href="Relation.Binary.Properties.Poset.html#374" class="Bound">p₁</a> <a id="377" href="Relation.Binary.Properties.Poset.html#377" class="Bound">p₂</a> <a id="380" href="Relation.Binary.Properties.Poset.html#380" class="Bound">p₃</a><a id="382" class="Symbol">}</a> <a id="384" class="Symbol">(</a><a id="385" href="Relation.Binary.Properties.Poset.html#385" class="Bound">P</a> <a id="387" class="Symbol">:</a> <a id="389" href="Relation.Binary.Bundles.html#4449" class="Record">Poset</a> <a id="395" href="Relation.Binary.Properties.Poset.html#374" class="Bound">p₁</a> <a id="398" href="Relation.Binary.Properties.Poset.html#377" class="Bound">p₂</a> <a id="401" href="Relation.Binary.Properties.Poset.html#380" class="Bound">p₃</a><a id="403" class="Symbol">)</a> <a id="405" class="Keyword">where</a>

<a id="412" class="Keyword">open</a> <a id="417" class="Keyword">import</a> <a id="424" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="442" class="Keyword">using</a> <a id="448" class="Symbol">(</a><a id="449" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="452" class="Symbol">)</a>
<a id="454" class="Keyword">open</a> <a id="459" class="Keyword">import</a> <a id="466" href="Function.Base.html" class="Module">Function.Base</a> <a id="480" class="Keyword">using</a> <a id="486" class="Symbol">(</a><a id="487" href="Function.Base.html#1657" class="Function">flip</a><a id="491" class="Symbol">;</a> <a id="493" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="496" class="Symbol">)</a>
<a id="498" class="Keyword">open</a> <a id="503" class="Keyword">import</a> <a id="510" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="531" class="Keyword">using</a> <a id="537" class="Symbol">(</a><a id="538" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="541" class="Symbol">;</a> <a id="543" href="Relation.Binary.Core.html#1577" class="Function Operator">_Preserves_⟶_</a><a id="556" class="Symbol">)</a>
<a id="558" class="Keyword">import</a> <a id="565" href="Relation.Binary.Consequences.html" class="Module">Relation.Binary.Consequences</a> <a id="594" class="Symbol">as</a> <a id="597" class="Module">Consequences</a>
  <a id="612" class="Keyword">using</a> <a id="618" class="Symbol">(</a><a id="619" href="Relation.Binary.Consequences.html#2975" class="Function">mono⇒cong</a><a id="628" class="Symbol">;</a> <a id="630" href="Relation.Binary.Consequences.html#3212" class="Function">antimono⇒cong</a><a id="643" class="Symbol">)</a>
<a id="645" class="Keyword">open</a> <a id="650" class="Keyword">import</a> <a id="657" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a>
  <a id="687" class="Keyword">using</a> <a id="693" class="Symbol">(</a><a id="694" href="Relation.Binary.Definitions.html#5598" class="Function Operator">_Respectsˡ_</a><a id="705" class="Symbol">;</a> <a id="707" href="Relation.Binary.Definitions.html#5433" class="Function Operator">_Respectsʳ_</a><a id="718" class="Symbol">;</a> <a id="720" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a><a id="729" class="Symbol">)</a>
<a id="731" class="Keyword">open</a> <a id="736" class="Keyword">import</a> <a id="743" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a>
  <a id="772" class="Keyword">using</a> <a id="778" class="Symbol">(</a><a id="779" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a><a id="793" class="Symbol">;</a> <a id="795" href="Relation.Binary.Structures.html#4767" class="Record">IsStrictPartialOrder</a><a id="815" class="Symbol">;</a> <a id="817" href="Relation.Binary.Structures.html#4296" class="Record">IsDecPartialOrder</a><a id="834" class="Symbol">)</a>
<a id="836" class="Keyword">open</a> <a id="841" class="Keyword">import</a> <a id="848" href="Relation.Nullary.Decidable.Core.html" class="Module">Relation.Nullary.Decidable.Core</a> <a id="880" class="Keyword">using</a> <a id="886" class="Symbol">(</a><a id="887" href="Relation.Nullary.Decidable.Core.html#2105" class="InductiveConstructor">yes</a><a id="890" class="Symbol">;</a> <a id="892" href="Relation.Nullary.Decidable.Core.html#2142" class="InductiveConstructor">no</a><a id="894" class="Symbol">)</a>
<a id="896" class="Keyword">open</a> <a id="901" class="Keyword">import</a> <a id="908" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a> <a id="939" class="Keyword">using</a> <a id="945" class="Symbol">(</a><a id="946" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬_</a><a id="948" class="Symbol">;</a> <a id="950" href="Relation.Nullary.Negation.Core.html#1860" class="Function">contradiction</a><a id="963" class="Symbol">)</a>

<a id="966" class="Keyword">open</a> <a id="971" href="Relation.Binary.Bundles.html#4449" class="Module">Poset</a> <a id="977" href="Relation.Binary.Properties.Poset.html#385" class="Bound">P</a> <a id="979" class="Keyword">renaming</a> <a id="988" class="Symbol">(</a><a id="989" href="Relation.Binary.Bundles.html#4525" class="Field">Carrier</a> <a id="997" class="Symbol">to</a> <a id="1000" class="Field">A</a><a id="1001" class="Symbol">)</a>

<a id="1004" class="Keyword">import</a> <a id="1011" href="Relation.Binary.Construct.NonStrictToStrict.html" class="Module">Relation.Binary.Construct.NonStrictToStrict</a> <a id="1055" href="Relation.Binary.Bundles.html#4552" class="Field Operator">_≈_</a> <a id="1059" href="Relation.Binary.Bundles.html#4588" class="Field Operator">_≤_</a> <a id="1063" class="Symbol">as</a> <a id="ToStrict"></a><a id="1066" href="Relation.Binary.Properties.Poset.html#1066" class="Module">ToStrict</a>
<a id="1075" class="Keyword">import</a> <a id="1082" href="Relation.Binary.Properties.Preorder.html" class="Module">Relation.Binary.Properties.Preorder</a> <a id="1118" href="Relation.Binary.Bundles.html#4744" class="Function">preorder</a> <a id="1127" class="Symbol">as</a> <a id="PreorderProperties"></a><a id="1130" href="Relation.Binary.Properties.Poset.html#1130" class="Module">PreorderProperties</a>


<a id="1151" class="Comment">------------------------------------------------------------------------</a>
<a id="1224" class="Comment">-- The _≥_ relation is also a poset.</a>

<a id="1262" class="Keyword">open</a> <a id="1267" href="Relation.Binary.Properties.Poset.html#1130" class="Module">PreorderProperties</a> <a id="1286" class="Keyword">public</a>
  <a id="1295" class="Keyword">using</a> <a id="1301" class="Symbol">()</a> <a id="1304" class="Keyword">renaming</a>
  <a id="1315" class="Symbol">(</a> <a id="1317" href="Relation.Binary.Properties.Preorder.html#800" class="Function">converse-isPreorder</a> <a id="1337" class="Symbol">to</a> <a id="1340" class="Function">≥-isPreorder</a>
  <a id="1355" class="Symbol">;</a> <a id="1357" href="Relation.Binary.Properties.Preorder.html#895" class="Function">converse-preorder</a>   <a id="1377" class="Symbol">to</a> <a id="1380" class="Function">≥-preorder</a>
  <a id="1393" class="Symbol">)</a>

<a id="≥-isPartialOrder"></a><a id="1396" href="Relation.Binary.Properties.Poset.html#1396" class="Function">≥-isPartialOrder</a> <a id="1413" class="Symbol">:</a> <a id="1415" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a> <a id="1430" href="Relation.Binary.Bundles.html#4552" class="Field Operator">_≈_</a> <a id="1434" href="Relation.Binary.Bundles.html#5097" class="Function Operator">_≥_</a>
<a id="1438" href="Relation.Binary.Properties.Poset.html#1396" class="Function">≥-isPartialOrder</a> <a id="1455" class="Symbol">=</a> <a id="1457" class="Keyword">record</a>
  <a id="1466" class="Symbol">{</a> <a id="1468" href="Relation.Binary.Structures.html#4078" class="Field">isPreorder</a>   <a id="1481" class="Symbol">=</a> <a id="1483" href="Relation.Binary.Properties.Poset.html#1340" class="Function">≥-isPreorder</a>
  <a id="1498" class="Symbol">;</a> <a id="1500" href="Relation.Binary.Structures.html#4110" class="Field">antisym</a>      <a id="1513" class="Symbol">=</a> <a id="1515" href="Function.Base.html#1657" class="Function">flip</a> <a id="1520" href="Relation.Binary.Structures.html#4110" class="Function">antisym</a>
  <a id="1530" class="Symbol">}</a>

<a id="≥-poset"></a><a id="1533" href="Relation.Binary.Properties.Poset.html#1533" class="Function">≥-poset</a> <a id="1541" class="Symbol">:</a> <a id="1543" href="Relation.Binary.Bundles.html#4449" class="Record">Poset</a> <a id="1549" href="Relation.Binary.Properties.Poset.html#374" class="Bound">p₁</a> <a id="1552" href="Relation.Binary.Properties.Poset.html#377" class="Bound">p₂</a> <a id="1555" href="Relation.Binary.Properties.Poset.html#380" class="Bound">p₃</a>
<a id="1558" href="Relation.Binary.Properties.Poset.html#1533" class="Function">≥-poset</a> <a id="1566" class="Symbol">=</a> <a id="1568" class="Keyword">record</a>
  <a id="1577" class="Symbol">{</a> <a id="1579" href="Relation.Binary.Bundles.html#4624" class="Field">isPartialOrder</a> <a id="1594" class="Symbol">=</a> <a id="1596" href="Relation.Binary.Properties.Poset.html#1396" class="Function">≥-isPartialOrder</a>
  <a id="1615" class="Symbol">}</a>

<a id="1618" class="Keyword">open</a> <a id="1623" href="Relation.Binary.Bundles.html#4449" class="Module">Poset</a> <a id="1629" href="Relation.Binary.Properties.Poset.html#1533" class="Function">≥-poset</a> <a id="1637" class="Keyword">public</a>
  <a id="1646" class="Keyword">using</a> <a id="1652" class="Symbol">()</a> <a id="1655" class="Keyword">renaming</a>
  <a id="1666" class="Symbol">(</a> <a id="1668" href="Relation.Binary.Structures.html#2511" class="Function">refl</a>      <a id="1678" class="Symbol">to</a> <a id="1681" class="Function">≥-refl</a>
  <a id="1690" class="Symbol">;</a> <a id="1692" href="Relation.Binary.Structures.html#2404" class="Function">reflexive</a> <a id="1702" class="Symbol">to</a> <a id="1705" class="Function">≥-reflexive</a>
  <a id="1719" class="Symbol">;</a> <a id="1721" href="Relation.Binary.Structures.html#2434" class="Function">trans</a>     <a id="1731" class="Symbol">to</a> <a id="1734" class="Function">≥-trans</a>
  <a id="1744" class="Symbol">;</a> <a id="1746" href="Relation.Binary.Structures.html#4110" class="Function">antisym</a>   <a id="1756" class="Symbol">to</a> <a id="1759" class="Function">≥-antisym</a>
  <a id="1771" class="Symbol">)</a>

<a id="1774" class="Comment">------------------------------------------------------------------------</a>
<a id="1847" class="Comment">-- Negated order</a>

<a id="≰-respˡ-≈"></a><a id="1865" href="Relation.Binary.Properties.Poset.html#1865" class="Function">≰-respˡ-≈</a> <a id="1875" class="Symbol">:</a> <a id="1877" href="Relation.Binary.Bundles.html#5084" class="Function Operator">_≰_</a> <a id="1881" href="Relation.Binary.Definitions.html#5598" class="Function Operator">Respectsˡ</a> <a id="1891" href="Relation.Binary.Bundles.html#4552" class="Field Operator">_≈_</a>
<a id="1895" href="Relation.Binary.Properties.Poset.html#1865" class="Function">≰-respˡ-≈</a> <a id="1905" href="Relation.Binary.Properties.Poset.html#1905" class="Bound">x≈y</a> <a id="1909" class="Symbol">=</a> <a id="1911" href="Function.Base.html#1134" class="Function Operator">_∘</a> <a id="1914" href="Relation.Binary.Bundles.html#4951" class="Function">≤-respˡ-≈</a> <a id="1924" class="Symbol">(</a><a id="1925" href="Relation.Binary.Structures.html#1245" class="Function">Eq.sym</a> <a id="1932" href="Relation.Binary.Properties.Poset.html#1905" class="Bound">x≈y</a><a id="1935" class="Symbol">)</a>

<a id="≰-respʳ-≈"></a><a id="1938" href="Relation.Binary.Properties.Poset.html#1938" class="Function">≰-respʳ-≈</a> <a id="1948" class="Symbol">:</a> <a id="1950" href="Relation.Binary.Bundles.html#5084" class="Function Operator">_≰_</a> <a id="1954" href="Relation.Binary.Definitions.html#5433" class="Function Operator">Respectsʳ</a> <a id="1964" href="Relation.Binary.Bundles.html#4552" class="Field Operator">_≈_</a>
<a id="1968" href="Relation.Binary.Properties.Poset.html#1938" class="Function">≰-respʳ-≈</a> <a id="1978" href="Relation.Binary.Properties.Poset.html#1978" class="Bound">x≈y</a> <a id="1982" class="Symbol">=</a> <a id="1984" href="Function.Base.html#1134" class="Function Operator">_∘</a> <a id="1987" href="Relation.Binary.Bundles.html#4980" class="Function">≤-respʳ-≈</a> <a id="1997" class="Symbol">(</a><a id="1998" href="Relation.Binary.Structures.html#1245" class="Function">Eq.sym</a> <a id="2005" href="Relation.Binary.Properties.Poset.html#1978" class="Bound">x≈y</a><a id="2008" class="Symbol">)</a>

<a id="2011" class="Comment">------------------------------------------------------------------------</a>
<a id="2084" class="Comment">-- Partial orders can be turned into strict partial orders</a>

<a id="2144" class="Keyword">infix</a> <a id="2150" class="Number">4</a> <a id="2152" href="Relation.Binary.Properties.Poset.html#2157" class="Function Operator">_&lt;_</a>

<a id="_&lt;_"></a><a id="2157" href="Relation.Binary.Properties.Poset.html#2157" class="Function Operator">_&lt;_</a> <a id="2161" class="Symbol">:</a> <a id="2163" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2167" href="Relation.Binary.Properties.Poset.html#1000" class="Field">A</a> <a id="2169" class="Symbol">_</a>
<a id="2171" href="Relation.Binary.Properties.Poset.html#2157" class="Function Operator">_&lt;_</a> <a id="2175" class="Symbol">=</a> <a id="2177" href="Relation.Binary.Construct.NonStrictToStrict.html#1352" class="Function Operator">ToStrict._&lt;_</a>

<a id="&lt;-isStrictPartialOrder"></a><a id="2191" href="Relation.Binary.Properties.Poset.html#2191" class="Function">&lt;-isStrictPartialOrder</a> <a id="2214" class="Symbol">:</a> <a id="2216" href="Relation.Binary.Structures.html#4767" class="Record">IsStrictPartialOrder</a> <a id="2237" href="Relation.Binary.Bundles.html#4552" class="Field Operator">_≈_</a> <a id="2241" href="Relation.Binary.Properties.Poset.html#2157" class="Function Operator">_&lt;_</a>
<a id="2245" href="Relation.Binary.Properties.Poset.html#2191" class="Function">&lt;-isStrictPartialOrder</a> <a id="2268" class="Symbol">=</a> <a id="2270" href="Relation.Binary.Construct.NonStrictToStrict.html#4397" class="Function">ToStrict.&lt;-isStrictPartialOrder</a> <a id="2302" href="Relation.Binary.Bundles.html#4624" class="Field">isPartialOrder</a>

<a id="&lt;-strictPartialOrder"></a><a id="2318" href="Relation.Binary.Properties.Poset.html#2318" class="Function">&lt;-strictPartialOrder</a> <a id="2339" class="Symbol">:</a> <a id="2341" href="Relation.Binary.Bundles.html#5872" class="Record">StrictPartialOrder</a> <a id="2360" class="Symbol">_</a> <a id="2362" class="Symbol">_</a> <a id="2364" class="Symbol">_</a>
<a id="2366" href="Relation.Binary.Properties.Poset.html#2318" class="Function">&lt;-strictPartialOrder</a> <a id="2387" class="Symbol">=</a> <a id="2389" class="Keyword">record</a>
  <a id="2398" class="Symbol">{</a> <a id="2400" href="Relation.Binary.Bundles.html#6078" class="Field">isStrictPartialOrder</a> <a id="2421" class="Symbol">=</a> <a id="2423" href="Relation.Binary.Properties.Poset.html#2191" class="Function">&lt;-isStrictPartialOrder</a>
  <a id="2448" class="Symbol">}</a>

<a id="2451" class="Keyword">open</a> <a id="2456" href="Relation.Binary.Bundles.html#5872" class="Module">StrictPartialOrder</a> <a id="2475" href="Relation.Binary.Properties.Poset.html#2318" class="Function">&lt;-strictPartialOrder</a> <a id="2496" class="Keyword">public</a>
  <a id="2505" class="Keyword">using</a> <a id="2511" class="Symbol">(</a><a id="2512" href="Relation.Binary.Bundles.html#6495" class="Function Operator">_≮_</a><a id="2515" class="Symbol">;</a> <a id="2517" href="Relation.Binary.Structures.html#4951" class="Function">&lt;-resp-≈</a><a id="2525" class="Symbol">;</a> <a id="2527" href="Relation.Binary.Structures.html#5121" class="Function">&lt;-respʳ-≈</a><a id="2536" class="Symbol">;</a> <a id="2538" href="Relation.Binary.Structures.html#5183" class="Function">&lt;-respˡ-≈</a><a id="2547" class="Symbol">)</a>
  <a id="2551" class="Keyword">renaming</a>
  <a id="2562" class="Symbol">(</a> <a id="2564" href="Relation.Binary.Structures.html#4876" class="Function">irrefl</a> <a id="2571" class="Symbol">to</a> <a id="2574" class="Function">&lt;-irrefl</a>
  <a id="2585" class="Symbol">;</a> <a id="2587" href="Relation.Binary.Structures.html#5031" class="Function">asym</a>   <a id="2594" class="Symbol">to</a> <a id="2597" class="Function">&lt;-asym</a>
  <a id="2606" class="Symbol">;</a> <a id="2608" href="Relation.Binary.Structures.html#4916" class="Function">trans</a>  <a id="2615" class="Symbol">to</a> <a id="2618" class="Function">&lt;-trans</a>
  <a id="2628" class="Symbol">)</a>

<a id="&lt;⇒≉"></a><a id="2631" href="Relation.Binary.Properties.Poset.html#2631" class="Function">&lt;⇒≉</a> <a id="2635" class="Symbol">:</a> <a id="2637" class="Symbol">∀</a> <a id="2639" class="Symbol">{</a><a id="2640" href="Relation.Binary.Properties.Poset.html#2640" class="Bound">x</a> <a id="2642" href="Relation.Binary.Properties.Poset.html#2642" class="Bound">y</a><a id="2643" class="Symbol">}</a> <a id="2645" class="Symbol">→</a> <a id="2647" href="Relation.Binary.Properties.Poset.html#2640" class="Bound">x</a> <a id="2649" href="Relation.Binary.Properties.Poset.html#2157" class="Function Operator">&lt;</a> <a id="2651" href="Relation.Binary.Properties.Poset.html#2642" class="Bound">y</a> <a id="2653" class="Symbol">→</a> <a id="2655" href="Relation.Binary.Properties.Poset.html#2640" class="Bound">x</a> <a id="2657" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">≉</a> <a id="2659" href="Relation.Binary.Properties.Poset.html#2642" class="Bound">y</a>
<a id="2661" href="Relation.Binary.Properties.Poset.html#2631" class="Function">&lt;⇒≉</a> <a id="2665" class="Symbol">=</a> <a id="2667" href="Relation.Binary.Construct.NonStrictToStrict.html#1526" class="Function">ToStrict.&lt;⇒≉</a>

<a id="≤∧≉⇒&lt;"></a><a id="2681" href="Relation.Binary.Properties.Poset.html#2681" class="Function">≤∧≉⇒&lt;</a> <a id="2687" class="Symbol">:</a> <a id="2689" class="Symbol">∀</a> <a id="2691" class="Symbol">{</a><a id="2692" href="Relation.Binary.Properties.Poset.html#2692" class="Bound">x</a> <a id="2694" href="Relation.Binary.Properties.Poset.html#2694" class="Bound">y</a><a id="2695" class="Symbol">}</a> <a id="2697" class="Symbol">→</a> <a id="2699" href="Relation.Binary.Properties.Poset.html#2692" class="Bound">x</a> <a id="2701" href="Relation.Binary.Bundles.html#4588" class="Field Operator">≤</a> <a id="2703" href="Relation.Binary.Properties.Poset.html#2694" class="Bound">y</a> <a id="2705" class="Symbol">→</a> <a id="2707" href="Relation.Binary.Properties.Poset.html#2692" class="Bound">x</a> <a id="2709" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">≉</a> <a id="2711" href="Relation.Binary.Properties.Poset.html#2694" class="Bound">y</a> <a id="2713" class="Symbol">→</a> <a id="2715" href="Relation.Binary.Properties.Poset.html#2692" class="Bound">x</a> <a id="2717" href="Relation.Binary.Properties.Poset.html#2157" class="Function Operator">&lt;</a> <a id="2719" href="Relation.Binary.Properties.Poset.html#2694" class="Bound">y</a>
<a id="2721" href="Relation.Binary.Properties.Poset.html#2681" class="Function">≤∧≉⇒&lt;</a> <a id="2727" class="Symbol">=</a> <a id="2729" href="Relation.Binary.Construct.NonStrictToStrict.html#1569" class="Function">ToStrict.≤∧≉⇒&lt;</a>

<a id="&lt;⇒≱"></a><a id="2745" href="Relation.Binary.Properties.Poset.html#2745" class="Function">&lt;⇒≱</a> <a id="2749" class="Symbol">:</a> <a id="2751" class="Symbol">∀</a> <a id="2753" class="Symbol">{</a><a id="2754" href="Relation.Binary.Properties.Poset.html#2754" class="Bound">x</a> <a id="2756" href="Relation.Binary.Properties.Poset.html#2756" class="Bound">y</a><a id="2757" class="Symbol">}</a> <a id="2759" class="Symbol">→</a> <a id="2761" href="Relation.Binary.Properties.Poset.html#2754" class="Bound">x</a> <a id="2763" href="Relation.Binary.Properties.Poset.html#2157" class="Function Operator">&lt;</a> <a id="2765" href="Relation.Binary.Properties.Poset.html#2756" class="Bound">y</a> <a id="2767" class="Symbol">→</a> <a id="2769" href="Relation.Binary.Properties.Poset.html#2756" class="Bound">y</a> <a id="2771" href="Relation.Binary.Bundles.html#5084" class="Function Operator">≰</a> <a id="2773" href="Relation.Binary.Properties.Poset.html#2754" class="Bound">x</a>
<a id="2775" href="Relation.Binary.Properties.Poset.html#2745" class="Function">&lt;⇒≱</a> <a id="2779" class="Symbol">=</a> <a id="2781" href="Relation.Binary.Construct.NonStrictToStrict.html#1622" class="Function">ToStrict.&lt;⇒≱</a> <a id="2794" href="Relation.Binary.Structures.html#4110" class="Function">antisym</a>

<a id="≤⇒≯"></a><a id="2803" href="Relation.Binary.Properties.Poset.html#2803" class="Function">≤⇒≯</a> <a id="2807" class="Symbol">:</a> <a id="2809" class="Symbol">∀</a> <a id="2811" class="Symbol">{</a><a id="2812" href="Relation.Binary.Properties.Poset.html#2812" class="Bound">x</a> <a id="2814" href="Relation.Binary.Properties.Poset.html#2814" class="Bound">y</a><a id="2815" class="Symbol">}</a> <a id="2817" class="Symbol">→</a> <a id="2819" href="Relation.Binary.Properties.Poset.html#2812" class="Bound">x</a> <a id="2821" href="Relation.Binary.Bundles.html#4588" class="Field Operator">≤</a> <a id="2823" href="Relation.Binary.Properties.Poset.html#2814" class="Bound">y</a> <a id="2825" class="Symbol">→</a> <a id="2827" href="Relation.Binary.Properties.Poset.html#2814" class="Bound">y</a> <a id="2829" href="Relation.Binary.Bundles.html#6495" class="Function Operator">≮</a> <a id="2831" href="Relation.Binary.Properties.Poset.html#2812" class="Bound">x</a>
<a id="2833" href="Relation.Binary.Properties.Poset.html#2803" class="Function">≤⇒≯</a> <a id="2837" class="Symbol">=</a> <a id="2839" href="Relation.Binary.Construct.NonStrictToStrict.html#1733" class="Function">ToStrict.≤⇒≯</a> <a id="2852" href="Relation.Binary.Structures.html#4110" class="Function">antisym</a>

<a id="2861" class="Comment">------------------------------------------------------------------------</a>
<a id="2934" class="Comment">-- If ≤ is decidable then so is ≈</a>

<a id="≤-dec⇒≈-dec"></a><a id="2969" href="Relation.Binary.Properties.Poset.html#2969" class="Function">≤-dec⇒≈-dec</a> <a id="2981" class="Symbol">:</a> <a id="2983" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="2993" href="Relation.Binary.Bundles.html#4588" class="Field Operator">_≤_</a> <a id="2997" class="Symbol">→</a> <a id="2999" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="3009" href="Relation.Binary.Bundles.html#4552" class="Field Operator">_≈_</a>
<a id="3013" href="Relation.Binary.Properties.Poset.html#2969" class="Function">≤-dec⇒≈-dec</a> <a id="3025" href="Relation.Binary.Properties.Poset.html#3025" class="Bound Operator">_≤?_</a> <a id="3030" href="Relation.Binary.Properties.Poset.html#3030" class="Bound">x</a> <a id="3032" href="Relation.Binary.Properties.Poset.html#3032" class="Bound">y</a> <a id="3034" class="Keyword">with</a> <a id="3039" href="Relation.Binary.Properties.Poset.html#3030" class="Bound">x</a> <a id="3041" href="Relation.Binary.Properties.Poset.html#3025" class="Bound Operator">≤?</a> <a id="3044" href="Relation.Binary.Properties.Poset.html#3032" class="Bound">y</a> <a id="3046" class="Symbol">|</a> <a id="3048" href="Relation.Binary.Properties.Poset.html#3032" class="Bound">y</a> <a id="3050" href="Relation.Binary.Properties.Poset.html#3025" class="Bound Operator">≤?</a> <a id="3053" href="Relation.Binary.Properties.Poset.html#3030" class="Bound">x</a>
<a id="3055" class="Symbol">...</a> <a id="3059" class="Symbol">|</a> <a id="3061" href="Relation.Nullary.Decidable.Core.html#2105" class="InductiveConstructor">yes</a> <a id="3065" href="Relation.Binary.Properties.Poset.html#3065" class="Bound">x≤y</a> <a id="3069" class="Symbol">|</a> <a id="3071" href="Relation.Nullary.Decidable.Core.html#2105" class="InductiveConstructor">yes</a> <a id="3075" href="Relation.Binary.Properties.Poset.html#3075" class="Bound">y≤x</a> <a id="3079" class="Symbol">=</a> <a id="3081" href="Relation.Nullary.Decidable.Core.html#2105" class="InductiveConstructor">yes</a> <a id="3085" class="Symbol">(</a><a id="3086" href="Relation.Binary.Structures.html#4110" class="Function">antisym</a> <a id="3094" href="Relation.Binary.Properties.Poset.html#3065" class="Bound">x≤y</a> <a id="3098" href="Relation.Binary.Properties.Poset.html#3075" class="Bound">y≤x</a><a id="3101" class="Symbol">)</a>
<a id="3103" class="Symbol">...</a> <a id="3107" class="Symbol">|</a> <a id="3109" href="Relation.Nullary.Decidable.Core.html#2105" class="InductiveConstructor">yes</a> <a id="3113" href="Relation.Binary.Properties.Poset.html#3113" class="Bound">x≤y</a> <a id="3117" class="Symbol">|</a> <a id="3119" href="Relation.Nullary.Decidable.Core.html#2142" class="InductiveConstructor">no</a>  <a id="3123" href="Relation.Binary.Properties.Poset.html#3123" class="Bound">y≰x</a> <a id="3127" class="Symbol">=</a> <a id="3129" href="Relation.Nullary.Decidable.Core.html#2142" class="InductiveConstructor">no</a> <a id="3132" class="Symbol">λ</a> <a id="3134" href="Relation.Binary.Properties.Poset.html#3134" class="Bound">x≈y</a> <a id="3138" class="Symbol">→</a> <a id="3140" href="Relation.Nullary.Negation.Core.html#1860" class="Function">contradiction</a> <a id="3154" class="Symbol">(</a><a id="3155" href="Relation.Binary.Structures.html#2404" class="Function">reflexive</a> <a id="3165" class="Symbol">(</a><a id="3166" href="Relation.Binary.Structures.html#1245" class="Function">Eq.sym</a> <a id="3173" href="Relation.Binary.Properties.Poset.html#3134" class="Bound">x≈y</a><a id="3176" class="Symbol">))</a> <a id="3179" href="Relation.Binary.Properties.Poset.html#3123" class="Bound">y≰x</a>
<a id="3183" class="Symbol">...</a> <a id="3187" class="Symbol">|</a> <a id="3189" href="Relation.Nullary.Decidable.Core.html#2142" class="InductiveConstructor">no</a>  <a id="3193" href="Relation.Binary.Properties.Poset.html#3193" class="Bound">x≰y</a> <a id="3197" class="Symbol">|</a> <a id="3199" class="Symbol">_</a>       <a id="3207" class="Symbol">=</a> <a id="3209" href="Relation.Nullary.Decidable.Core.html#2142" class="InductiveConstructor">no</a> <a id="3212" class="Symbol">λ</a> <a id="3214" href="Relation.Binary.Properties.Poset.html#3214" class="Bound">x≈y</a> <a id="3218" class="Symbol">→</a> <a id="3220" href="Relation.Nullary.Negation.Core.html#1860" class="Function">contradiction</a> <a id="3234" class="Symbol">(</a><a id="3235" href="Relation.Binary.Structures.html#2404" class="Function">reflexive</a> <a id="3245" href="Relation.Binary.Properties.Poset.html#3214" class="Bound">x≈y</a><a id="3248" class="Symbol">)</a> <a id="3250" href="Relation.Binary.Properties.Poset.html#3193" class="Bound">x≰y</a>

<a id="≤-dec⇒isDecPartialOrder"></a><a id="3255" href="Relation.Binary.Properties.Poset.html#3255" class="Function">≤-dec⇒isDecPartialOrder</a> <a id="3279" class="Symbol">:</a> <a id="3281" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="3291" href="Relation.Binary.Bundles.html#4588" class="Field Operator">_≤_</a> <a id="3295" class="Symbol">→</a> <a id="3297" href="Relation.Binary.Structures.html#4296" class="Record">IsDecPartialOrder</a> <a id="3315" href="Relation.Binary.Bundles.html#4552" class="Field Operator">_≈_</a> <a id="3319" href="Relation.Binary.Bundles.html#4588" class="Field Operator">_≤_</a>
<a id="3323" href="Relation.Binary.Properties.Poset.html#3255" class="Function">≤-dec⇒isDecPartialOrder</a> <a id="3347" href="Relation.Binary.Properties.Poset.html#3347" class="Bound Operator">_≤?_</a> <a id="3352" class="Symbol">=</a> <a id="3354" class="Keyword">record</a>
  <a id="3363" class="Symbol">{</a> <a id="3365" href="Relation.Binary.Structures.html#4387" class="Field">isPartialOrder</a> <a id="3380" class="Symbol">=</a> <a id="3382" href="Relation.Binary.Bundles.html#4624" class="Field">isPartialOrder</a>
  <a id="3399" class="Symbol">;</a> <a id="3401" href="Relation.Binary.Structures.html#4427" class="Field Operator">_≟_</a>            <a id="3416" class="Symbol">=</a> <a id="3418" href="Relation.Binary.Properties.Poset.html#2969" class="Function">≤-dec⇒≈-dec</a> <a id="3430" href="Relation.Binary.Properties.Poset.html#3347" class="Bound Operator">_≤?_</a>
  <a id="3437" class="Symbol">;</a> <a id="3439" href="Relation.Binary.Structures.html#4462" class="Field Operator">_≤?_</a>           <a id="3454" class="Symbol">=</a> <a id="3456" href="Relation.Binary.Properties.Poset.html#3347" class="Bound Operator">_≤?_</a>
  <a id="3463" class="Symbol">}</a>

<a id="3466" class="Comment">------------------------------------------------------------------------</a>
<a id="3539" class="Comment">-- Other properties</a>

<a id="mono⇒cong"></a><a id="3560" href="Relation.Binary.Properties.Poset.html#3560" class="Function">mono⇒cong</a> <a id="3570" class="Symbol">:</a> <a id="3572" class="Symbol">∀</a> <a id="3574" class="Symbol">{</a><a id="3575" href="Relation.Binary.Properties.Poset.html#3575" class="Bound">f</a><a id="3576" class="Symbol">}</a> <a id="3578" class="Symbol">→</a> <a id="3580" href="Relation.Binary.Properties.Poset.html#3575" class="Bound">f</a> <a id="3582" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="3592" href="Relation.Binary.Bundles.html#4588" class="Field Operator">_≤_</a> <a id="3596" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="3598" href="Relation.Binary.Bundles.html#4588" class="Field Operator">_≤_</a> <a id="3602" class="Symbol">→</a> <a id="3604" href="Relation.Binary.Properties.Poset.html#3575" class="Bound">f</a> <a id="3606" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="3616" href="Relation.Binary.Bundles.html#4552" class="Field Operator">_≈_</a> <a id="3620" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="3622" href="Relation.Binary.Bundles.html#4552" class="Field Operator">_≈_</a>
<a id="3626" href="Relation.Binary.Properties.Poset.html#3560" class="Function">mono⇒cong</a> <a id="3636" class="Symbol">=</a> <a id="3638" href="Relation.Binary.Consequences.html#2975" class="Function">Consequences.mono⇒cong</a> <a id="3661" href="Relation.Binary.Bundles.html#4552" class="Field Operator">_≈_</a> <a id="3665" href="Relation.Binary.Bundles.html#4552" class="Field Operator">_≈_</a> <a id="3669" href="Relation.Binary.Structures.html#1245" class="Function">Eq.sym</a> <a id="3676" href="Relation.Binary.Structures.html#2404" class="Function">reflexive</a> <a id="3686" href="Relation.Binary.Structures.html#4110" class="Function">antisym</a>

<a id="antimono⇒cong"></a><a id="3695" href="Relation.Binary.Properties.Poset.html#3695" class="Function">antimono⇒cong</a> <a id="3709" class="Symbol">:</a> <a id="3711" class="Symbol">∀</a> <a id="3713" class="Symbol">{</a><a id="3714" href="Relation.Binary.Properties.Poset.html#3714" class="Bound">f</a><a id="3715" class="Symbol">}</a> <a id="3717" class="Symbol">→</a> <a id="3719" href="Relation.Binary.Properties.Poset.html#3714" class="Bound">f</a> <a id="3721" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="3731" href="Relation.Binary.Bundles.html#4588" class="Field Operator">_≤_</a> <a id="3735" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="3737" href="Relation.Binary.Bundles.html#5097" class="Function Operator">_≥_</a> <a id="3741" class="Symbol">→</a> <a id="3743" href="Relation.Binary.Properties.Poset.html#3714" class="Bound">f</a> <a id="3745" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="3755" href="Relation.Binary.Bundles.html#4552" class="Field Operator">_≈_</a> <a id="3759" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="3761" href="Relation.Binary.Bundles.html#4552" class="Field Operator">_≈_</a>
<a id="3765" href="Relation.Binary.Properties.Poset.html#3695" class="Function">antimono⇒cong</a> <a id="3779" class="Symbol">=</a> <a id="3781" href="Relation.Binary.Consequences.html#3212" class="Function">Consequences.antimono⇒cong</a> <a id="3808" href="Relation.Binary.Bundles.html#4552" class="Field Operator">_≈_</a> <a id="3812" href="Relation.Binary.Bundles.html#4552" class="Field Operator">_≈_</a> <a id="3816" href="Relation.Binary.Structures.html#1245" class="Function">Eq.sym</a> <a id="3823" href="Relation.Binary.Structures.html#2404" class="Function">reflexive</a> <a id="3833" href="Relation.Binary.Structures.html#4110" class="Function">antisym</a>
</pre></body></html>

==> anc/html/Relation.Binary.Properties.Preorder.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Binary.Properties.Preorder</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Properties satisfied by preorders</a>
<a id="143" class="Comment">------------------------------------------------------------------------</a>

<a id="217" class="Symbol">{-#</a> <a id="221" class="Keyword">OPTIONS</a> <a id="229" class="Pragma">--cubical-compatible</a> <a id="250" class="Pragma">--safe</a> <a id="257" class="Symbol">#-}</a>

<a id="262" class="Keyword">open</a> <a id="267" class="Keyword">import</a> <a id="274" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="298" class="Keyword">using</a> <a id="304" class="Symbol">(</a><a id="305" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a><a id="313" class="Symbol">;</a> <a id="315" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="321" class="Symbol">)</a>

<a id="324" class="Keyword">module</a> <a id="331" href="Relation.Binary.Properties.Preorder.html" class="Module">Relation.Binary.Properties.Preorder</a>
  <a id="369" class="Symbol">{</a><a id="370" href="Relation.Binary.Properties.Preorder.html#370" class="Bound">p₁</a> <a id="373" href="Relation.Binary.Properties.Preorder.html#373" class="Bound">p₂</a> <a id="376" href="Relation.Binary.Properties.Preorder.html#376" class="Bound">p₃</a><a id="378" class="Symbol">}</a> <a id="380" class="Symbol">(</a><a id="381" href="Relation.Binary.Properties.Preorder.html#381" class="Bound">P</a> <a id="383" class="Symbol">:</a> <a id="385" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a> <a id="394" href="Relation.Binary.Properties.Preorder.html#370" class="Bound">p₁</a> <a id="397" href="Relation.Binary.Properties.Preorder.html#373" class="Bound">p₂</a> <a id="400" href="Relation.Binary.Properties.Preorder.html#376" class="Bound">p₃</a><a id="402" class="Symbol">)</a> <a id="404" class="Keyword">where</a>

<a id="411" class="Keyword">open</a> <a id="416" class="Keyword">import</a> <a id="423" href="Function.Base.html" class="Module">Function.Base</a> <a id="437" class="Keyword">using</a> <a id="443" class="Symbol">(</a><a id="444" href="Function.Base.html#1657" class="Function">flip</a><a id="448" class="Symbol">)</a>
<a id="450" class="Keyword">open</a> <a id="455" class="Keyword">import</a> <a id="462" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="480" class="Symbol">as</a> <a id="483" class="Module">Product</a> <a id="491" class="Keyword">using</a> <a id="497" class="Symbol">(</a><a id="498" href="Data.Product.Base.html#1752" class="Function Operator">_×_</a><a id="501" class="Symbol">;</a> <a id="503" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="506" class="Symbol">;</a> <a id="508" href="Data.Product.Base.html#5188" class="Function">swap</a><a id="512" class="Symbol">)</a>
<a id="514" class="Keyword">import</a> <a id="521" href="Relation.Binary.Construct.Flip.EqAndOrd.html" class="Module">Relation.Binary.Construct.Flip.EqAndOrd</a> <a id="561" class="Symbol">as</a> <a id="564" class="Module">EqAndOrd</a>
  <a id="575" class="Keyword">using</a> <a id="581" class="Symbol">(</a><a id="582" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3367" class="Function">isPreorder</a><a id="592" class="Symbol">;</a> <a id="594" href="Relation.Binary.Construct.Flip.EqAndOrd.html#5506" class="Function">preorder</a><a id="602" class="Symbol">)</a>
<a id="604" class="Keyword">open</a> <a id="609" class="Keyword">import</a> <a id="616" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a> <a id="643" class="Keyword">using</a> <a id="649" class="Symbol">(</a><a id="650" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a><a id="660" class="Symbol">)</a>

<a id="663" class="Keyword">open</a> <a id="668" href="Relation.Binary.Bundles.html#2276" class="Module">Preorder</a> <a id="677" href="Relation.Binary.Properties.Preorder.html#381" class="Bound">P</a>


<a id="681" class="Comment">------------------------------------------------------------------------</a>
<a id="754" class="Comment">-- The converse relation is also a preorder.</a>

<a id="converse-isPreorder"></a><a id="800" href="Relation.Binary.Properties.Preorder.html#800" class="Function">converse-isPreorder</a> <a id="820" class="Symbol">:</a> <a id="822" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a> <a id="833" href="Relation.Binary.Bundles.html#2378" class="Field Operator">_≈_</a> <a id="837" href="Relation.Binary.Bundles.html#2879" class="Function Operator">_≳_</a>
<a id="841" href="Relation.Binary.Properties.Preorder.html#800" class="Function">converse-isPreorder</a> <a id="861" class="Symbol">=</a> <a id="863" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3367" class="Function">EqAndOrd.isPreorder</a> <a id="883" href="Relation.Binary.Bundles.html#2489" class="Field">isPreorder</a>

<a id="converse-preorder"></a><a id="895" href="Relation.Binary.Properties.Preorder.html#895" class="Function">converse-preorder</a> <a id="913" class="Symbol">:</a> <a id="915" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a> <a id="924" href="Relation.Binary.Properties.Preorder.html#370" class="Bound">p₁</a> <a id="927" href="Relation.Binary.Properties.Preorder.html#373" class="Bound">p₂</a> <a id="930" href="Relation.Binary.Properties.Preorder.html#376" class="Bound">p₃</a>
<a id="933" href="Relation.Binary.Properties.Preorder.html#895" class="Function">converse-preorder</a> <a id="951" class="Symbol">=</a> <a id="953" href="Relation.Binary.Construct.Flip.EqAndOrd.html#5506" class="Function">EqAndOrd.preorder</a> <a id="971" href="Relation.Binary.Properties.Preorder.html#381" class="Bound">P</a>

<a id="974" class="Comment">------------------------------------------------------------------------</a>
<a id="1047" class="Comment">-- For every preorder there is an induced equivalence</a>

<a id="InducedEquivalence"></a><a id="1102" href="Relation.Binary.Properties.Preorder.html#1102" class="Function">InducedEquivalence</a> <a id="1121" class="Symbol">:</a> <a id="1123" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="1130" class="Symbol">_</a> <a id="1132" class="Symbol">_</a>
<a id="1134" href="Relation.Binary.Properties.Preorder.html#1102" class="Function">InducedEquivalence</a> <a id="1153" class="Symbol">=</a> <a id="1155" class="Keyword">record</a>
  <a id="1164" class="Symbol">{</a> <a id="1166" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a>           <a id="1180" class="Symbol">=</a> <a id="1182" class="Symbol">λ</a> <a id="1184" href="Relation.Binary.Properties.Preorder.html#1184" class="Bound">x</a> <a id="1186" href="Relation.Binary.Properties.Preorder.html#1186" class="Bound">y</a> <a id="1188" class="Symbol">→</a> <a id="1190" href="Relation.Binary.Properties.Preorder.html#1184" class="Bound">x</a> <a id="1192" href="Relation.Binary.Bundles.html#2439" class="Field Operator">≲</a> <a id="1194" href="Relation.Binary.Properties.Preorder.html#1186" class="Bound">y</a> <a id="1196" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="1198" href="Relation.Binary.Properties.Preorder.html#1184" class="Bound">x</a> <a id="1200" href="Relation.Binary.Bundles.html#2879" class="Function Operator">≳</a> <a id="1202" href="Relation.Binary.Properties.Preorder.html#1186" class="Bound">y</a>
  <a id="1206" class="Symbol">;</a> <a id="1208" href="Relation.Binary.Bundles.html#1358" class="Field">isEquivalence</a> <a id="1222" class="Symbol">=</a> <a id="1224" class="Keyword">record</a>
    <a id="1235" class="Symbol">{</a> <a id="1237" href="Relation.Binary.Structures.html#1641" class="Field">refl</a>  <a id="1243" class="Symbol">=</a> <a id="1245" class="Symbol">(</a><a id="1246" href="Relation.Binary.Structures.html#2511" class="Function">refl</a> <a id="1251" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1253" href="Relation.Binary.Structures.html#2511" class="Function">refl</a><a id="1257" class="Symbol">)</a>
    <a id="1263" class="Symbol">;</a> <a id="1265" href="Relation.Binary.Structures.html#1667" class="Field">sym</a>   <a id="1271" class="Symbol">=</a> <a id="1273" href="Data.Product.Base.html#5188" class="Function">swap</a>
    <a id="1282" class="Symbol">;</a> <a id="1284" href="Relation.Binary.Structures.html#1693" class="Field">trans</a> <a id="1290" class="Symbol">=</a> <a id="1292" href="Data.Product.Base.html#2881" class="Function">Product.zip</a> <a id="1304" href="Relation.Binary.Structures.html#2434" class="Function">trans</a> <a id="1310" class="Symbol">(</a><a id="1311" href="Function.Base.html#1657" class="Function">flip</a> <a id="1316" href="Relation.Binary.Structures.html#2434" class="Function">trans</a><a id="1321" class="Symbol">)</a>
    <a id="1327" class="Symbol">}</a>
  <a id="1331" class="Symbol">}</a>



<a id="1336" class="Comment">------------------------------------------------------------------------</a>
<a id="1409" class="Comment">-- DEPRECATED NAMES</a>
<a id="1429" class="Comment">------------------------------------------------------------------------</a>
<a id="1502" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="1573" class="Comment">-- not guaranteed.</a>

<a id="1593" class="Comment">-- Version 2.0</a>

<a id="invIsPreorder"></a><a id="1609" href="Relation.Binary.Properties.Preorder.html#1609" class="Function">invIsPreorder</a> <a id="1623" class="Symbol">=</a> <a id="1625" href="Relation.Binary.Properties.Preorder.html#800" class="Function">converse-isPreorder</a>
<a id="1645" class="Symbol">{-#</a> <a id="1649" class="Keyword">WARNING_ON_USAGE</a> <a id="1666" class="Pragma">invIsPreorder</a>
<a id="1680" class="String">&quot;Warning: invIsPreorder was deprecated in v2.0.
Please use converse-isPreorder instead.&quot;</a>
<a id="1769" class="Symbol">#-}</a>
<a id="invPreorder"></a><a id="1773" href="Relation.Binary.Properties.Preorder.html#1773" class="Function">invPreorder</a> <a id="1785" class="Symbol">=</a> <a id="1787" href="Relation.Binary.Properties.Preorder.html#895" class="Function">converse-preorder</a>
<a id="1805" class="Symbol">{-#</a> <a id="1809" class="Keyword">WARNING_ON_USAGE</a> <a id="1826" class="Pragma">invPreorder</a>
<a id="1838" class="String">&quot;Warning: invPreorder was deprecated in v2.0.
Please use converse-preorder instead.&quot;</a>
<a id="1923" class="Symbol">#-}</a>
</pre></body></html>

==> anc/html/Relation.Binary.Properties.Setoid.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Binary.Properties.Setoid</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Additional properties for setoids</a>
<a id="143" class="Comment">------------------------------------------------------------------------</a>

<a id="217" class="Symbol">{-#</a> <a id="221" class="Keyword">OPTIONS</a> <a id="229" class="Pragma">--cubical-compatible</a> <a id="250" class="Pragma">--safe</a> <a id="257" class="Symbol">#-}</a>

<a id="262" class="Keyword">open</a> <a id="267" class="Keyword">import</a> <a id="274" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="298" class="Keyword">using</a> <a id="304" class="Symbol">(</a><a id="305" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="311" class="Symbol">;</a> <a id="313" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a><a id="321" class="Symbol">;</a> <a id="323" href="Relation.Binary.Bundles.html#4449" class="Record">Poset</a><a id="328" class="Symbol">)</a>

<a id="331" class="Keyword">module</a> <a id="338" href="Relation.Binary.Properties.Setoid.html" class="Module">Relation.Binary.Properties.Setoid</a> <a id="372" class="Symbol">{</a><a id="373" href="Relation.Binary.Properties.Setoid.html#373" class="Bound">a</a> <a id="375" href="Relation.Binary.Properties.Setoid.html#375" class="Bound">ℓ</a><a id="376" class="Symbol">}</a> <a id="378" class="Symbol">(</a><a id="379" href="Relation.Binary.Properties.Setoid.html#379" class="Bound">S</a> <a id="381" class="Symbol">:</a> <a id="383" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="390" href="Relation.Binary.Properties.Setoid.html#373" class="Bound">a</a> <a id="392" href="Relation.Binary.Properties.Setoid.html#375" class="Bound">ℓ</a><a id="393" class="Symbol">)</a> <a id="395" class="Keyword">where</a>

<a id="402" class="Keyword">open</a> <a id="407" class="Keyword">import</a> <a id="414" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="432" class="Keyword">using</a> <a id="438" class="Symbol">(</a><a id="439" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="442" class="Symbol">)</a>
<a id="444" class="Keyword">open</a> <a id="449" class="Keyword">import</a> <a id="456" href="Function.Base.html" class="Module">Function.Base</a> <a id="470" class="Keyword">using</a> <a id="476" class="Symbol">(</a><a id="477" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="480" class="Symbol">;</a> <a id="482" href="Function.Base.html#704" class="Function">id</a><a id="484" class="Symbol">;</a> <a id="486" href="Function.Base.html#1993" class="Function Operator">_$_</a><a id="489" class="Symbol">;</a> <a id="491" href="Function.Base.html#1657" class="Function">flip</a><a id="495" class="Symbol">)</a>
<a id="497" class="Keyword">open</a> <a id="502" class="Keyword">import</a> <a id="509" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="530" class="Keyword">using</a> <a id="536" class="Symbol">(</a><a id="537" href="Relation.Binary.Core.html#1268" class="Function Operator">_⇒_</a><a id="540" class="Symbol">)</a>
<a id="542" class="Keyword">open</a> <a id="547" class="Keyword">import</a> <a id="554" href="Relation.Binary.Construct.Composition.html" class="Module">Relation.Binary.Construct.Composition</a>
  <a id="594" class="Keyword">using</a> <a id="600" class="Symbol">(</a><a id="601" href="Relation.Binary.Construct.Composition.html#877" class="Function Operator">_;_</a><a id="604" class="Symbol">;</a> <a id="606" href="Relation.Binary.Construct.Composition.html#2028" class="Function">impliesˡ</a><a id="614" class="Symbol">;</a> <a id="616" href="Relation.Binary.Construct.Composition.html#2930" class="Function">transitive⇒≈;≈⊆≈</a><a id="632" class="Symbol">)</a>
<a id="634" class="Keyword">open</a> <a id="639" class="Keyword">import</a> <a id="646" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a>
  <a id="676" class="Keyword">using</a> <a id="682" class="Symbol">(</a><a id="683" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a><a id="692" class="Symbol">;</a> <a id="694" href="Relation.Binary.Definitions.html#5598" class="Function Operator">_Respectsˡ_</a><a id="705" class="Symbol">;</a> <a id="707" href="Relation.Binary.Definitions.html#5433" class="Function Operator">_Respectsʳ_</a><a id="718" class="Symbol">;</a> <a id="720" href="Relation.Binary.Definitions.html#5761" class="Function Operator">_Respects₂_</a><a id="731" class="Symbol">;</a> <a id="733" href="Relation.Binary.Definitions.html#2405" class="Function">Irreflexive</a><a id="744" class="Symbol">)</a>
<a id="746" class="Keyword">open</a> <a id="751" class="Keyword">import</a> <a id="758" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="801" class="Symbol">as</a> <a id="804" class="Module">≡</a> <a id="806" class="Keyword">using</a> <a id="812" class="Symbol">(</a><a id="813" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="816" class="Symbol">;</a> <a id="818" href="Relation.Binary.PropositionalEquality.Core.html#2837" class="Function">¬[x≢x]</a><a id="824" class="Symbol">)</a>
<a id="826" class="Keyword">open</a> <a id="831" class="Keyword">import</a> <a id="838" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a> <a id="865" class="Keyword">using</a> <a id="871" class="Symbol">(</a><a id="872" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a><a id="882" class="Symbol">;</a> <a id="884" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a><a id="898" class="Symbol">)</a>
<a id="900" class="Keyword">open</a> <a id="905" class="Keyword">import</a> <a id="912" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a> <a id="943" class="Keyword">using</a> <a id="949" class="Symbol">(</a><a id="950" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬_</a><a id="952" class="Symbol">;</a> <a id="954" href="Relation.Nullary.Negation.Core.html#1860" class="Function">contradiction</a><a id="967" class="Symbol">)</a>

<a id="970" class="Keyword">open</a> <a id="975" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="982" href="Relation.Binary.Properties.Setoid.html#379" class="Bound">S</a> <a id="984" class="Keyword">renaming</a> <a id="993" class="Symbol">(</a><a id="994" href="Relation.Binary.Bundles.html#1298" class="Field">Carrier</a> <a id="1002" class="Symbol">to</a> <a id="1005" class="Field">A</a><a id="1006" class="Symbol">)</a>

<a id="1009" class="Keyword">private</a>
  <a id="1019" class="Keyword">variable</a>
    <a id="1032" href="Relation.Binary.Properties.Setoid.html#1032" class="Generalizable">x</a> <a id="1034" class="Symbol">:</a> <a id="1036" href="Relation.Binary.Properties.Setoid.html#1005" class="Field">A</a>
    <a id="1042" href="Relation.Binary.Properties.Setoid.html#1042" class="Generalizable">Whatever</a> <a id="1051" class="Symbol">:</a> <a id="1053" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1057" class="Symbol">_</a>


<a id="1061" class="Comment">------------------------------------------------------------------------</a>
<a id="1134" class="Comment">-- Every setoid is a preorder and partial order with respect to</a>
<a id="1198" class="Comment">-- propositional equality</a>

<a id="isPreorder"></a><a id="1225" href="Relation.Binary.Properties.Setoid.html#1225" class="Function">isPreorder</a> <a id="1236" class="Symbol">:</a> <a id="1238" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a> <a id="1249" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1253" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a>
<a id="1257" href="Relation.Binary.Properties.Setoid.html#1225" class="Function">isPreorder</a> <a id="1268" class="Symbol">=</a> <a id="1270" class="Keyword">record</a>
  <a id="1279" class="Symbol">{</a> <a id="1281" href="Relation.Binary.Structures.html#2301" class="Field">isEquivalence</a> <a id="1295" class="Symbol">=</a> <a id="1297" class="Keyword">record</a>
    <a id="1308" class="Symbol">{</a> <a id="1310" href="Relation.Binary.Structures.html#1641" class="Field">refl</a>  <a id="1316" class="Symbol">=</a> <a id="1318" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a>
    <a id="1329" class="Symbol">;</a> <a id="1331" href="Relation.Binary.Structures.html#1667" class="Field">sym</a>   <a id="1337" class="Symbol">=</a> <a id="1339" href="Relation.Binary.PropositionalEquality.Core.html#2099" class="Function">≡.sym</a>
    <a id="1349" class="Symbol">;</a> <a id="1351" href="Relation.Binary.Structures.html#1693" class="Field">trans</a> <a id="1357" class="Symbol">=</a> <a id="1359" href="Relation.Binary.PropositionalEquality.Core.html#2144" class="Function">≡.trans</a>
    <a id="1371" class="Symbol">}</a>
  <a id="1375" class="Symbol">;</a> <a id="1377" href="Relation.Binary.Structures.html#2404" class="Field">reflexive</a>     <a id="1391" class="Symbol">=</a> <a id="1393" href="Relation.Binary.Structures.html#1719" class="Function">reflexive</a>
  <a id="1405" class="Symbol">;</a> <a id="1407" href="Relation.Binary.Structures.html#2434" class="Field">trans</a>         <a id="1421" class="Symbol">=</a> <a id="1423" href="Relation.Binary.Structures.html#1271" class="Function">trans</a>
  <a id="1431" class="Symbol">}</a>

<a id="≈-isPreorder"></a><a id="1434" href="Relation.Binary.Properties.Setoid.html#1434" class="Function">≈-isPreorder</a> <a id="1447" class="Symbol">:</a> <a id="1449" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a> <a id="1460" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="1464" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a>
<a id="1468" href="Relation.Binary.Properties.Setoid.html#1434" class="Function">≈-isPreorder</a> <a id="1481" class="Symbol">=</a> <a id="1483" class="Keyword">record</a>
  <a id="1492" class="Symbol">{</a> <a id="1494" href="Relation.Binary.Structures.html#2301" class="Field">isEquivalence</a> <a id="1508" class="Symbol">=</a> <a id="1510" href="Relation.Binary.Bundles.html#1358" class="Field">isEquivalence</a>
  <a id="1526" class="Symbol">;</a> <a id="1528" href="Relation.Binary.Structures.html#2404" class="Field">reflexive</a>     <a id="1542" class="Symbol">=</a> <a id="1544" href="Function.Base.html#704" class="Function">id</a>
  <a id="1549" class="Symbol">;</a> <a id="1551" href="Relation.Binary.Structures.html#2434" class="Field">trans</a>         <a id="1565" class="Symbol">=</a> <a id="1567" href="Relation.Binary.Structures.html#1271" class="Function">trans</a>
  <a id="1575" class="Symbol">}</a>

<a id="≈-isPartialOrder"></a><a id="1578" href="Relation.Binary.Properties.Setoid.html#1578" class="Function">≈-isPartialOrder</a> <a id="1595" class="Symbol">:</a> <a id="1597" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a> <a id="1612" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="1616" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a>
<a id="1620" href="Relation.Binary.Properties.Setoid.html#1578" class="Function">≈-isPartialOrder</a> <a id="1637" class="Symbol">=</a> <a id="1639" class="Keyword">record</a>
  <a id="1648" class="Symbol">{</a> <a id="1650" href="Relation.Binary.Structures.html#4078" class="Field">isPreorder</a> <a id="1661" class="Symbol">=</a> <a id="1663" href="Relation.Binary.Properties.Setoid.html#1434" class="Function">≈-isPreorder</a>
  <a id="1678" class="Symbol">;</a> <a id="1680" href="Relation.Binary.Structures.html#4110" class="Field">antisym</a>    <a id="1691" class="Symbol">=</a> <a id="1693" class="Symbol">λ</a> <a id="1695" href="Relation.Binary.Properties.Setoid.html#1695" class="Bound">i≈j</a> <a id="1699" href="Relation.Binary.Properties.Setoid.html#1699" class="Bound">_</a> <a id="1701" class="Symbol">→</a> <a id="1703" href="Relation.Binary.Properties.Setoid.html#1695" class="Bound">i≈j</a>
  <a id="1709" class="Symbol">}</a>

<a id="preorder"></a><a id="1712" href="Relation.Binary.Properties.Setoid.html#1712" class="Function">preorder</a> <a id="1721" class="Symbol">:</a> <a id="1723" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a> <a id="1732" href="Relation.Binary.Properties.Setoid.html#373" class="Bound">a</a> <a id="1734" href="Relation.Binary.Properties.Setoid.html#373" class="Bound">a</a> <a id="1736" href="Relation.Binary.Properties.Setoid.html#375" class="Bound">ℓ</a>
<a id="1738" href="Relation.Binary.Properties.Setoid.html#1712" class="Function">preorder</a> <a id="1747" class="Symbol">=</a> <a id="1749" class="Keyword">record</a>
  <a id="1758" class="Symbol">{</a> <a id="1760" href="Relation.Binary.Bundles.html#2489" class="Field">isPreorder</a> <a id="1771" class="Symbol">=</a> <a id="1773" href="Relation.Binary.Properties.Setoid.html#1225" class="Function">isPreorder</a>
  <a id="1786" class="Symbol">}</a>

<a id="≈-preorder"></a><a id="1789" href="Relation.Binary.Properties.Setoid.html#1789" class="Function">≈-preorder</a> <a id="1800" class="Symbol">:</a> <a id="1802" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a> <a id="1811" href="Relation.Binary.Properties.Setoid.html#373" class="Bound">a</a> <a id="1813" href="Relation.Binary.Properties.Setoid.html#375" class="Bound">ℓ</a> <a id="1815" href="Relation.Binary.Properties.Setoid.html#375" class="Bound">ℓ</a>
<a id="1817" href="Relation.Binary.Properties.Setoid.html#1789" class="Function">≈-preorder</a> <a id="1828" class="Symbol">=</a> <a id="1830" class="Keyword">record</a>
  <a id="1839" class="Symbol">{</a> <a id="1841" href="Relation.Binary.Bundles.html#2489" class="Field">isPreorder</a> <a id="1852" class="Symbol">=</a> <a id="1854" href="Relation.Binary.Properties.Setoid.html#1434" class="Function">≈-isPreorder</a>
  <a id="1869" class="Symbol">}</a>

<a id="≈-poset"></a><a id="1872" href="Relation.Binary.Properties.Setoid.html#1872" class="Function">≈-poset</a> <a id="1880" class="Symbol">:</a> <a id="1882" href="Relation.Binary.Bundles.html#4449" class="Record">Poset</a> <a id="1888" href="Relation.Binary.Properties.Setoid.html#373" class="Bound">a</a> <a id="1890" href="Relation.Binary.Properties.Setoid.html#375" class="Bound">ℓ</a> <a id="1892" href="Relation.Binary.Properties.Setoid.html#375" class="Bound">ℓ</a>
<a id="1894" href="Relation.Binary.Properties.Setoid.html#1872" class="Function">≈-poset</a> <a id="1902" class="Symbol">=</a> <a id="1904" class="Keyword">record</a>
  <a id="1913" class="Symbol">{</a> <a id="1915" href="Relation.Binary.Bundles.html#4624" class="Field">isPartialOrder</a> <a id="1930" class="Symbol">=</a> <a id="1932" href="Relation.Binary.Properties.Setoid.html#1578" class="Function">≈-isPartialOrder</a>
  <a id="1951" class="Symbol">}</a>

<a id="1954" class="Comment">------------------------------------------------------------------------</a>
<a id="2027" class="Comment">-- Properties of _≉_</a>

<a id="≉-sym"></a><a id="2049" href="Relation.Binary.Properties.Setoid.html#2049" class="Function">≉-sym</a> <a id="2055" class="Symbol">:</a>  <a id="2058" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="2068" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a>
<a id="2072" href="Relation.Binary.Properties.Setoid.html#2049" class="Function">≉-sym</a> <a id="2078" href="Relation.Binary.Properties.Setoid.html#2078" class="Bound">x≉y</a> <a id="2082" class="Symbol">=</a>  <a id="2085" href="Relation.Binary.Properties.Setoid.html#2078" class="Bound">x≉y</a> <a id="2089" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2091" href="Relation.Binary.Structures.html#1245" class="Function">sym</a>

<a id="≉-respˡ"></a><a id="2096" href="Relation.Binary.Properties.Setoid.html#2096" class="Function">≉-respˡ</a> <a id="2104" class="Symbol">:</a> <a id="2106" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a> <a id="2110" href="Relation.Binary.Definitions.html#5598" class="Function Operator">Respectsˡ</a> <a id="2120" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a>
<a id="2124" href="Relation.Binary.Properties.Setoid.html#2096" class="Function">≉-respˡ</a> <a id="2132" href="Relation.Binary.Properties.Setoid.html#2132" class="Bound">x≈x′</a> <a id="2137" href="Relation.Binary.Properties.Setoid.html#2137" class="Bound">x≉y</a> <a id="2141" class="Symbol">=</a> <a id="2143" href="Relation.Binary.Properties.Setoid.html#2137" class="Bound">x≉y</a> <a id="2147" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2149" href="Relation.Binary.Structures.html#1271" class="Function">trans</a> <a id="2155" href="Relation.Binary.Properties.Setoid.html#2132" class="Bound">x≈x′</a>

<a id="≉-respʳ"></a><a id="2161" href="Relation.Binary.Properties.Setoid.html#2161" class="Function">≉-respʳ</a> <a id="2169" class="Symbol">:</a> <a id="2171" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a> <a id="2175" href="Relation.Binary.Definitions.html#5433" class="Function Operator">Respectsʳ</a> <a id="2185" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a>
<a id="2189" href="Relation.Binary.Properties.Setoid.html#2161" class="Function">≉-respʳ</a> <a id="2197" href="Relation.Binary.Properties.Setoid.html#2197" class="Bound">y≈y′</a> <a id="2202" href="Relation.Binary.Properties.Setoid.html#2202" class="Bound">x≉y</a> <a id="2206" href="Relation.Binary.Properties.Setoid.html#2206" class="Bound">x≈y′</a> <a id="2211" class="Symbol">=</a> <a id="2213" href="Relation.Binary.Properties.Setoid.html#2202" class="Bound">x≉y</a> <a id="2217" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="2219" href="Relation.Binary.Structures.html#1271" class="Function">trans</a> <a id="2225" href="Relation.Binary.Properties.Setoid.html#2206" class="Bound">x≈y′</a> <a id="2230" class="Symbol">(</a><a id="2231" href="Relation.Binary.Structures.html#1245" class="Function">sym</a> <a id="2235" href="Relation.Binary.Properties.Setoid.html#2197" class="Bound">y≈y′</a><a id="2239" class="Symbol">)</a>

<a id="≉-resp₂"></a><a id="2242" href="Relation.Binary.Properties.Setoid.html#2242" class="Function">≉-resp₂</a> <a id="2250" class="Symbol">:</a> <a id="2252" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a> <a id="2256" href="Relation.Binary.Definitions.html#5761" class="Function Operator">Respects₂</a> <a id="2266" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a>
<a id="2270" href="Relation.Binary.Properties.Setoid.html#2242" class="Function">≉-resp₂</a> <a id="2278" class="Symbol">=</a> <a id="2280" href="Relation.Binary.Properties.Setoid.html#2161" class="Function">≉-respʳ</a> <a id="2288" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2290" href="Relation.Binary.Properties.Setoid.html#2096" class="Function">≉-respˡ</a>

<a id="≉-irrefl"></a><a id="2299" href="Relation.Binary.Properties.Setoid.html#2299" class="Function">≉-irrefl</a> <a id="2308" class="Symbol">:</a> <a id="2310" href="Relation.Binary.Definitions.html#2405" class="Function">Irreflexive</a> <a id="2322" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="2326" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a>
<a id="2330" href="Relation.Binary.Properties.Setoid.html#2299" class="Function">≉-irrefl</a> <a id="2339" href="Relation.Binary.Properties.Setoid.html#2339" class="Bound">x≈y</a> <a id="2343" href="Relation.Binary.Properties.Setoid.html#2343" class="Bound">x≉y</a> <a id="2347" class="Symbol">=</a> <a id="2349" href="Relation.Binary.Properties.Setoid.html#2343" class="Bound">x≉y</a> <a id="2353" href="Relation.Binary.Properties.Setoid.html#2339" class="Bound">x≈y</a>

<a id="¬[x≉x]"></a><a id="2358" href="Relation.Binary.Properties.Setoid.html#2358" class="Function">¬[x≉x]</a> <a id="2365" class="Symbol">:</a> <a id="2367" class="Symbol">.(</a><a id="2369" href="Relation.Binary.Properties.Setoid.html#1032" class="Generalizable">x</a> <a id="2371" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">≉</a> <a id="2373" href="Relation.Binary.Properties.Setoid.html#1032" class="Generalizable">x</a><a id="2374" class="Symbol">)</a> <a id="2376" class="Symbol">→</a> <a id="2378" href="Relation.Binary.Properties.Setoid.html#1042" class="Generalizable">Whatever</a>
<a id="2387" href="Relation.Binary.Properties.Setoid.html#2358" class="Function">¬[x≉x]</a> <a id="2394" href="Relation.Binary.Properties.Setoid.html#2394" class="Bound">x≉x</a> <a id="2398" class="Symbol">=</a> <a id="2400" href="Relation.Binary.PropositionalEquality.Core.html#2837" class="Function">¬[x≢x]</a> <a id="2407" class="Symbol">(</a><a id="2408" href="Relation.Binary.Properties.Setoid.html#2394" class="Bound">x≉x</a> <a id="2412" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2414" href="Relation.Binary.Structures.html#1719" class="Function">reflexive</a><a id="2423" class="Symbol">)</a>

<a id="2426" class="Comment">------------------------------------------------------------------------</a>
<a id="2499" class="Comment">-- Equality is closed under composition</a>

<a id="≈;≈⇒≈"></a><a id="2540" href="Relation.Binary.Properties.Setoid.html#2540" class="Function">≈;≈⇒≈</a> <a id="2546" class="Symbol">:</a> <a id="2548" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="2552" href="Relation.Binary.Construct.Composition.html#877" class="Function Operator">;</a> <a id="2554" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="2558" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="2560" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a>
<a id="2564" href="Relation.Binary.Properties.Setoid.html#2540" class="Function">≈;≈⇒≈</a> <a id="2570" class="Symbol">=</a> <a id="2572" href="Relation.Binary.Construct.Composition.html#2930" class="Function">transitive⇒≈;≈⊆≈</a> <a id="2589" class="Symbol">_</a> <a id="2591" href="Relation.Binary.Structures.html#1271" class="Function">trans</a>

<a id="≈⇒≈;≈"></a><a id="2598" href="Relation.Binary.Properties.Setoid.html#2598" class="Function">≈⇒≈;≈</a> <a id="2604" class="Symbol">:</a> <a id="2606" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="2610" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="2612" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="2616" href="Relation.Binary.Construct.Composition.html#877" class="Function Operator">;</a> <a id="2618" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a>
<a id="2622" href="Relation.Binary.Properties.Setoid.html#2598" class="Function">≈⇒≈;≈</a> <a id="2628" class="Symbol">=</a> <a id="2630" href="Relation.Binary.Construct.Composition.html#2028" class="Function">impliesˡ</a> <a id="2639" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="2643" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="2647" href="Relation.Binary.Structures.html#1641" class="Function">refl</a> <a id="2652" href="Function.Base.html#704" class="Function">id</a>

<a id="2656" class="Comment">------------------------------------------------------------------------</a>
<a id="2729" class="Comment">-- Other properties</a>

<a id="respʳ-flip"></a><a id="2750" href="Relation.Binary.Properties.Setoid.html#2750" class="Function">respʳ-flip</a> <a id="2761" class="Symbol">:</a> <a id="2763" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="2767" href="Relation.Binary.Definitions.html#5433" class="Function Operator">Respectsʳ</a> <a id="2777" class="Symbol">(</a><a id="2778" href="Function.Base.html#1657" class="Function">flip</a> <a id="2783" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a><a id="2786" class="Symbol">)</a>
<a id="2788" href="Relation.Binary.Properties.Setoid.html#2750" class="Function">respʳ-flip</a> <a id="2799" href="Relation.Binary.Properties.Setoid.html#2799" class="Bound">y≈z</a> <a id="2803" href="Relation.Binary.Properties.Setoid.html#2803" class="Bound">x≈z</a> <a id="2807" class="Symbol">=</a> <a id="2809" href="Relation.Binary.Structures.html#1271" class="Function">trans</a> <a id="2815" href="Relation.Binary.Properties.Setoid.html#2803" class="Bound">x≈z</a> <a id="2819" class="Symbol">(</a><a id="2820" href="Relation.Binary.Structures.html#1245" class="Function">sym</a> <a id="2824" href="Relation.Binary.Properties.Setoid.html#2799" class="Bound">y≈z</a><a id="2827" class="Symbol">)</a>

<a id="respˡ-flip"></a><a id="2830" href="Relation.Binary.Properties.Setoid.html#2830" class="Function">respˡ-flip</a> <a id="2841" class="Symbol">:</a> <a id="2843" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="2847" href="Relation.Binary.Definitions.html#5598" class="Function Operator">Respectsˡ</a> <a id="2857" class="Symbol">(</a><a id="2858" href="Function.Base.html#1657" class="Function">flip</a> <a id="2863" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a><a id="2866" class="Symbol">)</a>
<a id="2868" href="Relation.Binary.Properties.Setoid.html#2830" class="Function">respˡ-flip</a> <a id="2879" class="Symbol">=</a> <a id="2881" href="Relation.Binary.Structures.html#1271" class="Function">trans</a>

</pre></body></html>

==> anc/html/Relation.Binary.Properties.TotalOrder.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Binary.Properties.TotalOrder</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Properties satisfied by total orders</a>
<a id="146" class="Comment">------------------------------------------------------------------------</a>

<a id="220" class="Symbol">{-#</a> <a id="224" class="Keyword">OPTIONS</a> <a id="232" class="Pragma">--cubical-compatible</a> <a id="253" class="Pragma">--safe</a> <a id="260" class="Symbol">#-}</a>

<a id="265" class="Keyword">open</a> <a id="270" class="Keyword">import</a> <a id="277" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="301" class="Keyword">using</a> <a id="307" class="Symbol">(</a><a id="308" href="Relation.Binary.Bundles.html#7577" class="Record">TotalOrder</a><a id="318" class="Symbol">;</a> <a id="320" href="Relation.Binary.Bundles.html#8160" class="Record">DecTotalOrder</a><a id="333" class="Symbol">)</a>

<a id="336" class="Keyword">module</a> <a id="343" href="Relation.Binary.Properties.TotalOrder.html" class="Module">Relation.Binary.Properties.TotalOrder</a>
  <a id="383" class="Symbol">{</a><a id="384" href="Relation.Binary.Properties.TotalOrder.html#384" class="Bound">t₁</a> <a id="387" href="Relation.Binary.Properties.TotalOrder.html#387" class="Bound">t₂</a> <a id="390" href="Relation.Binary.Properties.TotalOrder.html#390" class="Bound">t₃</a><a id="392" class="Symbol">}</a> <a id="394" class="Symbol">(</a><a id="395" href="Relation.Binary.Properties.TotalOrder.html#395" class="Bound">T</a> <a id="397" class="Symbol">:</a> <a id="399" href="Relation.Binary.Bundles.html#7577" class="Record">TotalOrder</a> <a id="410" href="Relation.Binary.Properties.TotalOrder.html#384" class="Bound">t₁</a> <a id="413" href="Relation.Binary.Properties.TotalOrder.html#387" class="Bound">t₂</a> <a id="416" href="Relation.Binary.Properties.TotalOrder.html#390" class="Bound">t₃</a><a id="418" class="Symbol">)</a> <a id="420" class="Keyword">where</a>

<a id="427" class="Keyword">open</a> <a id="432" class="Keyword">import</a> <a id="439" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="457" class="Keyword">using</a> <a id="463" class="Symbol">(</a><a id="464" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="469" class="Symbol">)</a>
<a id="471" class="Keyword">open</a> <a id="476" class="Keyword">import</a> <a id="483" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="497" class="Keyword">using</a> <a id="503" class="Symbol">(</a><a id="504" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="508" class="Symbol">;</a> <a id="510" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="514" class="Symbol">)</a>
<a id="516" class="Keyword">import</a> <a id="523" href="Relation.Binary.Construct.Flip.EqAndOrd.html" class="Module">Relation.Binary.Construct.Flip.EqAndOrd</a> <a id="563" class="Symbol">as</a> <a id="566" class="Module">EqAndOrd</a>
<a id="575" class="Keyword">open</a> <a id="580" class="Keyword">import</a> <a id="587" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="615" class="Keyword">using</a> <a id="621" class="Symbol">(</a><a id="622" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a><a id="631" class="Symbol">)</a>
<a id="633" class="Keyword">open</a> <a id="638" class="Keyword">import</a> <a id="645" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a> <a id="672" class="Keyword">using</a> <a id="678" class="Symbol">(</a><a id="679" href="Relation.Binary.Structures.html#5977" class="Record">IsTotalOrder</a><a id="691" class="Symbol">)</a>
<a id="693" class="Keyword">open</a> <a id="698" class="Keyword">import</a> <a id="705" href="Relation.Binary.Consequences.html" class="Module">Relation.Binary.Consequences</a> <a id="734" class="Keyword">using</a> <a id="740" class="Symbol">(</a><a id="741" href="Relation.Binary.Consequences.html#2639" class="Function">total∧dec⇒dec</a><a id="754" class="Symbol">)</a>

<a id="757" class="Keyword">open</a> <a id="762" href="Relation.Binary.Bundles.html#7577" class="Module">TotalOrder</a> <a id="773" href="Relation.Binary.Properties.TotalOrder.html#395" class="Bound">T</a>

<a id="776" class="Keyword">import</a> <a id="783" href="Relation.Binary.Construct.NonStrictToStrict.html" class="Module">Relation.Binary.Construct.NonStrictToStrict</a> <a id="827" href="Relation.Binary.Bundles.html#7683" class="Field Operator">_≈_</a> <a id="831" href="Relation.Binary.Bundles.html#7717" class="Field Operator">_≤_</a> <a id="835" class="Symbol">as</a> <a id="ToStrict"></a><a id="838" href="Relation.Binary.Properties.TotalOrder.html#838" class="Module">ToStrict</a>
<a id="847" class="Keyword">import</a> <a id="854" href="Relation.Binary.Properties.Poset.html" class="Module">Relation.Binary.Properties.Poset</a> <a id="887" href="Relation.Binary.Bundles.html#7882" class="Function">poset</a> <a id="893" class="Symbol">as</a> <a id="PosetProperties"></a><a id="896" href="Relation.Binary.Properties.TotalOrder.html#896" class="Module">PosetProperties</a>

<a id="913" class="Comment">------------------------------------------------------------------------</a>
<a id="986" class="Comment">-- Total orders are almost decidable total orders</a>

<a id="decTotalOrder"></a><a id="1037" href="Relation.Binary.Properties.TotalOrder.html#1037" class="Function">decTotalOrder</a> <a id="1051" class="Symbol">:</a> <a id="1053" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="1063" href="Relation.Binary.Bundles.html#7683" class="Field Operator">_≈_</a> <a id="1067" class="Symbol">→</a> <a id="1069" href="Relation.Binary.Bundles.html#8160" class="Record">DecTotalOrder</a> <a id="1083" class="Symbol">_</a> <a id="1085" class="Symbol">_</a> <a id="1087" class="Symbol">_</a>
<a id="1089" href="Relation.Binary.Properties.TotalOrder.html#1037" class="Function">decTotalOrder</a> <a id="1103" href="Relation.Binary.Properties.TotalOrder.html#1103" class="Bound">≟</a> <a id="1105" class="Symbol">=</a> <a id="1107" class="Keyword">record</a>
  <a id="1116" class="Symbol">{</a> <a id="1118" href="Relation.Binary.Bundles.html#8346" class="Field">isDecTotalOrder</a> <a id="1134" class="Symbol">=</a> <a id="1136" class="Keyword">record</a>
    <a id="1147" class="Symbol">{</a> <a id="1149" href="Relation.Binary.Structures.html#6383" class="Field">isTotalOrder</a> <a id="1162" class="Symbol">=</a> <a id="1164" href="Relation.Binary.Bundles.html#7751" class="Field">isTotalOrder</a>
    <a id="1181" class="Symbol">;</a> <a id="1183" href="Relation.Binary.Structures.html#6419" class="Field Operator">_≟_</a>          <a id="1196" class="Symbol">=</a> <a id="1198" href="Relation.Binary.Properties.TotalOrder.html#1103" class="Bound">≟</a>
    <a id="1204" class="Symbol">;</a> <a id="1206" href="Relation.Binary.Structures.html#6452" class="Field Operator">_≤?_</a>         <a id="1219" class="Symbol">=</a> <a id="1221" href="Relation.Binary.Consequences.html#2639" class="Function">total∧dec⇒dec</a> <a id="1235" href="Relation.Binary.Structures.html#2404" class="Function">reflexive</a> <a id="1245" href="Relation.Binary.Structures.html#4110" class="Function">antisym</a> <a id="1253" href="Relation.Binary.Structures.html#6084" class="Function">total</a> <a id="1259" href="Relation.Binary.Properties.TotalOrder.html#1103" class="Bound">≟</a>
    <a id="1265" class="Symbol">}</a>
  <a id="1269" class="Symbol">}</a>

<a id="1272" class="Comment">------------------------------------------------------------------------</a>
<a id="1345" class="Comment">-- _≥_ - the flipped relation is also a total order</a>

<a id="1398" class="Keyword">open</a> <a id="1403" href="Relation.Binary.Properties.TotalOrder.html#896" class="Module">PosetProperties</a> <a id="1419" class="Keyword">public</a>
  <a id="1428" class="Keyword">using</a>
  <a id="1436" class="Symbol">(</a> <a id="1438" href="Relation.Binary.Properties.Poset.html#1681" class="Function">≥-refl</a>
  <a id="1447" class="Symbol">;</a> <a id="1449" href="Relation.Binary.Properties.Poset.html#1705" class="Function">≥-reflexive</a>
  <a id="1463" class="Symbol">;</a> <a id="1465" href="Relation.Binary.Properties.Poset.html#1734" class="Function">≥-trans</a>
  <a id="1475" class="Symbol">;</a> <a id="1477" href="Relation.Binary.Properties.Poset.html#1759" class="Function">≥-antisym</a>
  <a id="1489" class="Symbol">;</a> <a id="1491" href="Relation.Binary.Properties.Poset.html#1340" class="Function">≥-isPreorder</a>
  <a id="1506" class="Symbol">;</a> <a id="1508" href="Relation.Binary.Properties.Poset.html#1396" class="Function">≥-isPartialOrder</a>
  <a id="1527" class="Symbol">;</a> <a id="1529" href="Relation.Binary.Properties.Poset.html#1380" class="Function">≥-preorder</a>
  <a id="1542" class="Symbol">;</a> <a id="1544" href="Relation.Binary.Properties.Poset.html#1533" class="Function">≥-poset</a>
  <a id="1554" class="Symbol">)</a>

<a id="≥-isTotalOrder"></a><a id="1557" href="Relation.Binary.Properties.TotalOrder.html#1557" class="Function">≥-isTotalOrder</a> <a id="1572" class="Symbol">:</a> <a id="1574" href="Relation.Binary.Structures.html#5977" class="Record">IsTotalOrder</a> <a id="1587" href="Relation.Binary.Bundles.html#7683" class="Field Operator">_≈_</a> <a id="1591" href="Relation.Binary.Bundles.html#5097" class="Function Operator">_≥_</a>
<a id="1595" href="Relation.Binary.Properties.TotalOrder.html#1557" class="Function">≥-isTotalOrder</a> <a id="1610" class="Symbol">=</a> <a id="1612" href="Relation.Binary.Construct.Flip.EqAndOrd.html#4040" class="Function">EqAndOrd.isTotalOrder</a> <a id="1634" href="Relation.Binary.Bundles.html#7751" class="Field">isTotalOrder</a>

<a id="≥-totalOrder"></a><a id="1648" href="Relation.Binary.Properties.TotalOrder.html#1648" class="Function">≥-totalOrder</a> <a id="1661" class="Symbol">:</a> <a id="1663" href="Relation.Binary.Bundles.html#7577" class="Record">TotalOrder</a> <a id="1674" class="Symbol">_</a> <a id="1676" class="Symbol">_</a> <a id="1678" class="Symbol">_</a>
<a id="1680" href="Relation.Binary.Properties.TotalOrder.html#1648" class="Function">≥-totalOrder</a> <a id="1693" class="Symbol">=</a> <a id="1695" class="Keyword">record</a>
  <a id="1704" class="Symbol">{</a> <a id="1706" href="Relation.Binary.Bundles.html#7751" class="Field">isTotalOrder</a> <a id="1719" class="Symbol">=</a> <a id="1721" href="Relation.Binary.Properties.TotalOrder.html#1557" class="Function">≥-isTotalOrder</a>
  <a id="1738" class="Symbol">}</a>

<a id="1741" class="Keyword">open</a> <a id="1746" href="Relation.Binary.Bundles.html#7577" class="Module">TotalOrder</a> <a id="1757" href="Relation.Binary.Properties.TotalOrder.html#1648" class="Function">≥-totalOrder</a> <a id="1770" class="Keyword">public</a>
  <a id="1779" class="Keyword">using</a> <a id="1785" class="Symbol">()</a> <a id="1788" class="Keyword">renaming</a> <a id="1797" class="Symbol">(</a><a id="1798" href="Relation.Binary.Structures.html#6084" class="Function">total</a> <a id="1804" class="Symbol">to</a> <a id="1807" class="Function">≥-total</a><a id="1814" class="Symbol">)</a>

<a id="1817" class="Comment">------------------------------------------------------------------------</a>
<a id="1890" class="Comment">-- _&lt;_ - the strict version is a strict partial order</a>

<a id="1945" class="Comment">-- Note that total orders can NOT be turned into strict total orders as</a>
<a id="2017" class="Comment">-- in order to distinguish between the _≤_ and _&lt;_ cases we must have</a>
<a id="2087" class="Comment">-- decidable equality _≈_.</a>

<a id="2115" class="Keyword">open</a> <a id="2120" href="Relation.Binary.Properties.TotalOrder.html#896" class="Module">PosetProperties</a> <a id="2136" class="Keyword">public</a>
  <a id="2145" class="Keyword">using</a>
  <a id="2153" class="Symbol">(</a> <a id="2155" href="Relation.Binary.Properties.Poset.html#2157" class="Function Operator">_&lt;_</a>
  <a id="2161" class="Symbol">;</a> <a id="2163" href="Relation.Binary.Structures.html#4951" class="Function">&lt;-resp-≈</a>
  <a id="2174" class="Symbol">;</a> <a id="2176" href="Relation.Binary.Structures.html#5121" class="Function">&lt;-respʳ-≈</a>
  <a id="2188" class="Symbol">;</a> <a id="2190" href="Relation.Binary.Structures.html#5183" class="Function">&lt;-respˡ-≈</a>
  <a id="2202" class="Symbol">;</a> <a id="2204" href="Relation.Binary.Properties.Poset.html#2574" class="Function">&lt;-irrefl</a>
  <a id="2215" class="Symbol">;</a> <a id="2217" href="Relation.Binary.Properties.Poset.html#2597" class="Function">&lt;-asym</a>
  <a id="2226" class="Symbol">;</a> <a id="2228" href="Relation.Binary.Properties.Poset.html#2618" class="Function">&lt;-trans</a>
  <a id="2238" class="Symbol">;</a> <a id="2240" href="Relation.Binary.Properties.Poset.html#2191" class="Function">&lt;-isStrictPartialOrder</a>
  <a id="2265" class="Symbol">;</a> <a id="2267" href="Relation.Binary.Properties.Poset.html#2318" class="Function">&lt;-strictPartialOrder</a>
  <a id="2290" class="Symbol">;</a> <a id="2292" href="Relation.Binary.Properties.Poset.html#2631" class="Function">&lt;⇒≉</a>
  <a id="2298" class="Symbol">;</a> <a id="2300" href="Relation.Binary.Properties.Poset.html#2681" class="Function">≤∧≉⇒&lt;</a>
  <a id="2308" class="Symbol">;</a> <a id="2310" href="Relation.Binary.Properties.Poset.html#2745" class="Function">&lt;⇒≱</a>
  <a id="2316" class="Symbol">;</a> <a id="2318" href="Relation.Binary.Properties.Poset.html#2803" class="Function">≤⇒≯</a>
  <a id="2324" class="Symbol">)</a>

<a id="2327" class="Comment">------------------------------------------------------------------------</a>
<a id="2400" class="Comment">-- _≰_ - the negated order</a>

<a id="2428" class="Keyword">open</a> <a id="2433" href="Relation.Binary.Properties.TotalOrder.html#896" class="Module">PosetProperties</a> <a id="2449" class="Keyword">public</a>
  <a id="2458" class="Keyword">using</a>
  <a id="2466" class="Symbol">(</a> <a id="2468" href="Relation.Binary.Properties.Poset.html#1938" class="Function">≰-respʳ-≈</a>
  <a id="2480" class="Symbol">;</a> <a id="2482" href="Relation.Binary.Properties.Poset.html#1865" class="Function">≰-respˡ-≈</a>
  <a id="2494" class="Symbol">)</a>

<a id="≰⇒&gt;"></a><a id="2497" href="Relation.Binary.Properties.TotalOrder.html#2497" class="Function">≰⇒&gt;</a> <a id="2501" class="Symbol">:</a> <a id="2503" class="Symbol">∀</a> <a id="2505" class="Symbol">{</a><a id="2506" href="Relation.Binary.Properties.TotalOrder.html#2506" class="Bound">x</a> <a id="2508" href="Relation.Binary.Properties.TotalOrder.html#2508" class="Bound">y</a><a id="2509" class="Symbol">}</a> <a id="2511" class="Symbol">→</a> <a id="2513" href="Relation.Binary.Properties.TotalOrder.html#2506" class="Bound">x</a> <a id="2515" href="Relation.Binary.Bundles.html#5084" class="Function Operator">≰</a> <a id="2517" href="Relation.Binary.Properties.TotalOrder.html#2508" class="Bound">y</a> <a id="2519" class="Symbol">→</a> <a id="2521" href="Relation.Binary.Properties.TotalOrder.html#2508" class="Bound">y</a> <a id="2523" href="Relation.Binary.Properties.Poset.html#2157" class="Function Operator">&lt;</a> <a id="2525" href="Relation.Binary.Properties.TotalOrder.html#2506" class="Bound">x</a>
<a id="2527" href="Relation.Binary.Properties.TotalOrder.html#2497" class="Function">≰⇒&gt;</a> <a id="2531" class="Symbol">=</a> <a id="2533" href="Relation.Binary.Construct.NonStrictToStrict.html#1834" class="Function">ToStrict.≰⇒&gt;</a> <a id="2546" href="Relation.Binary.Structures.html#1245" class="Function">Eq.sym</a> <a id="2553" href="Relation.Binary.Structures.html#2404" class="Function">reflexive</a> <a id="2563" href="Relation.Binary.Structures.html#6084" class="Function">total</a>

<a id="≰⇒≥"></a><a id="2570" href="Relation.Binary.Properties.TotalOrder.html#2570" class="Function">≰⇒≥</a> <a id="2574" class="Symbol">:</a> <a id="2576" class="Symbol">∀</a> <a id="2578" class="Symbol">{</a><a id="2579" href="Relation.Binary.Properties.TotalOrder.html#2579" class="Bound">x</a> <a id="2581" href="Relation.Binary.Properties.TotalOrder.html#2581" class="Bound">y</a><a id="2582" class="Symbol">}</a> <a id="2584" class="Symbol">→</a> <a id="2586" href="Relation.Binary.Properties.TotalOrder.html#2579" class="Bound">x</a> <a id="2588" href="Relation.Binary.Bundles.html#5084" class="Function Operator">≰</a> <a id="2590" href="Relation.Binary.Properties.TotalOrder.html#2581" class="Bound">y</a> <a id="2592" class="Symbol">→</a> <a id="2594" href="Relation.Binary.Properties.TotalOrder.html#2581" class="Bound">y</a> <a id="2596" href="Relation.Binary.Bundles.html#7717" class="Field Operator">≤</a> <a id="2598" href="Relation.Binary.Properties.TotalOrder.html#2579" class="Bound">x</a>
<a id="2600" href="Relation.Binary.Properties.TotalOrder.html#2570" class="Function">≰⇒≥</a> <a id="2604" href="Relation.Binary.Properties.TotalOrder.html#2604" class="Bound">x≰y</a> <a id="2608" class="Symbol">=</a> <a id="2610" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="2616" class="Symbol">(</a><a id="2617" href="Relation.Binary.Properties.TotalOrder.html#2497" class="Function">≰⇒&gt;</a> <a id="2621" href="Relation.Binary.Properties.TotalOrder.html#2604" class="Bound">x≰y</a><a id="2624" class="Symbol">)</a>
</pre></body></html>

==> anc/html/Relation.Binary.PropositionalEquality.Algebra.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Binary.PropositionalEquality.Algebra</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Propositional (intensional) equality - Algebraic structures</a>
<a id="169" class="Comment">------------------------------------------------------------------------</a>

<a id="243" class="Symbol">{-#</a> <a id="247" class="Keyword">OPTIONS</a> <a id="255" class="Pragma">--cubical-compatible</a> <a id="276" class="Pragma">--safe</a> <a id="283" class="Symbol">#-}</a>

<a id="288" class="Keyword">module</a> <a id="295" href="Relation.Binary.PropositionalEquality.Algebra.html" class="Module">Relation.Binary.PropositionalEquality.Algebra</a> <a id="341" class="Keyword">where</a>

<a id="348" class="Keyword">open</a> <a id="353" class="Keyword">import</a> <a id="360" href="Algebra.Bundles.html" class="Module">Algebra.Bundles</a> <a id="376" class="Keyword">using</a> <a id="382" class="Symbol">(</a><a id="383" href="Algebra.Bundles.html#1758" class="Record">Magma</a><a id="388" class="Symbol">)</a>
<a id="390" class="Keyword">open</a> <a id="395" class="Keyword">import</a> <a id="402" href="Algebra.Core.html" class="Module">Algebra.Core</a> <a id="415" class="Keyword">using</a> <a id="421" class="Symbol">(</a><a id="422" href="Algebra.Core.html#527" class="Function">Op₂</a><a id="425" class="Symbol">)</a>
<a id="427" class="Keyword">open</a> <a id="432" class="Keyword">import</a> <a id="439" href="Algebra.Structures.html" class="Module">Algebra.Structures</a> <a id="458" class="Keyword">using</a> <a id="464" class="Symbol">(</a><a id="465" href="Algebra.Structures.html#1763" class="Record">IsMagma</a><a id="472" class="Symbol">)</a>
<a id="474" class="Keyword">open</a> <a id="479" class="Keyword">import</a> <a id="486" href="Level.html" class="Module">Level</a> <a id="492" class="Keyword">using</a> <a id="498" class="Symbol">(</a><a id="499" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="504" class="Symbol">)</a>
<a id="506" class="Keyword">open</a> <a id="511" class="Keyword">import</a> <a id="518" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="561" class="Keyword">using</a> <a id="567" class="Symbol">(</a><a id="568" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="571" class="Symbol">;</a> <a id="573" href="Relation.Binary.PropositionalEquality.Core.html#1782" class="Function">cong₂</a><a id="578" class="Symbol">)</a>
<a id="580" class="Keyword">open</a> <a id="585" class="Keyword">import</a> <a id="592" href="Relation.Binary.PropositionalEquality.Properties.html" class="Module">Relation.Binary.PropositionalEquality.Properties</a> <a id="641" class="Keyword">using</a> <a id="647" class="Symbol">(</a><a id="648" href="Relation.Binary.PropositionalEquality.Properties.html#5530" class="Function">isEquivalence</a><a id="661" class="Symbol">)</a>

<a id="664" class="Keyword">private</a>
  <a id="674" class="Keyword">variable</a>
    <a id="687" href="Relation.Binary.PropositionalEquality.Algebra.html#687" class="Generalizable">a</a> <a id="689" class="Symbol">:</a> <a id="691" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="701" href="Relation.Binary.PropositionalEquality.Algebra.html#701" class="Generalizable">A</a> <a id="703" class="Symbol">:</a> <a id="705" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="709" href="Relation.Binary.PropositionalEquality.Algebra.html#687" class="Generalizable">a</a>

<a id="712" class="Comment">------------------------------------------------------------------------</a>
<a id="785" class="Comment">-- Any operation forms a magma over _≡_</a>

<a id="isMagma"></a><a id="826" href="Relation.Binary.PropositionalEquality.Algebra.html#826" class="Function">isMagma</a> <a id="834" class="Symbol">:</a> <a id="836" class="Symbol">(</a><a id="837" href="Relation.Binary.PropositionalEquality.Algebra.html#837" class="Bound Operator">_∙_</a> <a id="841" class="Symbol">:</a> <a id="843" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="847" href="Relation.Binary.PropositionalEquality.Algebra.html#701" class="Generalizable">A</a><a id="848" class="Symbol">)</a> <a id="850" class="Symbol">→</a> <a id="852" href="Algebra.Structures.html#1763" class="Record">IsMagma</a> <a id="860" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="864" href="Relation.Binary.PropositionalEquality.Algebra.html#837" class="Bound Operator">_∙_</a>
<a id="868" href="Relation.Binary.PropositionalEquality.Algebra.html#826" class="Function">isMagma</a> <a id="876" href="Relation.Binary.PropositionalEquality.Algebra.html#876" class="Bound Operator">_∙_</a> <a id="880" class="Symbol">=</a> <a id="882" class="Keyword">record</a>
  <a id="891" class="Symbol">{</a> <a id="893" href="Algebra.Structures.html#1815" class="Field">isEquivalence</a> <a id="907" class="Symbol">=</a> <a id="909" href="Relation.Binary.PropositionalEquality.Properties.html#5530" class="Function">isEquivalence</a>
  <a id="925" class="Symbol">;</a> <a id="927" href="Algebra.Structures.html#1853" class="Field">∙-cong</a>        <a id="941" class="Symbol">=</a> <a id="943" href="Relation.Binary.PropositionalEquality.Core.html#1782" class="Function">cong₂</a> <a id="949" href="Relation.Binary.PropositionalEquality.Algebra.html#876" class="Bound Operator">_∙_</a>
  <a id="955" class="Symbol">}</a>

<a id="magma"></a><a id="958" href="Relation.Binary.PropositionalEquality.Algebra.html#958" class="Function">magma</a> <a id="964" class="Symbol">:</a> <a id="966" class="Symbol">(</a><a id="967" href="Relation.Binary.PropositionalEquality.Algebra.html#967" class="Bound Operator">_∙_</a> <a id="971" class="Symbol">:</a> <a id="973" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="977" href="Relation.Binary.PropositionalEquality.Algebra.html#701" class="Generalizable">A</a><a id="978" class="Symbol">)</a> <a id="980" class="Symbol">→</a> <a id="982" href="Algebra.Bundles.html#1758" class="Record">Magma</a> <a id="988" class="Symbol">_</a> <a id="990" class="Symbol">_</a>
<a id="992" href="Relation.Binary.PropositionalEquality.Algebra.html#958" class="Function">magma</a> <a id="998" href="Relation.Binary.PropositionalEquality.Algebra.html#998" class="Bound Operator">_∙_</a> <a id="1002" class="Symbol">=</a> <a id="1004" class="Keyword">record</a>
  <a id="1013" class="Symbol">{</a> <a id="1015" href="Algebra.Bundles.html#1910" class="Field">isMagma</a> <a id="1023" class="Symbol">=</a> <a id="1025" href="Relation.Binary.PropositionalEquality.Algebra.html#826" class="Function">isMagma</a> <a id="1033" href="Relation.Binary.PropositionalEquality.Algebra.html#998" class="Bound Operator">_∙_</a>
  <a id="1039" class="Symbol">}</a>
</pre></body></html>

==> anc/html/Relation.Binary.PropositionalEquality.Core.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Binary.PropositionalEquality.Core</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Propositional equality</a>
<a id="132" class="Comment">--</a>
<a id="135" class="Comment">-- This file contains some core definitions which are re-exported by</a>
<a id="204" class="Comment">-- Relation.Binary.PropositionalEquality.</a>
<a id="246" class="Comment">------------------------------------------------------------------------</a>

<a id="320" class="Symbol">{-#</a> <a id="324" class="Keyword">OPTIONS</a> <a id="332" class="Pragma">--cubical-compatible</a> <a id="353" class="Pragma">--safe</a> <a id="360" class="Symbol">#-}</a>

<a id="365" class="Keyword">module</a> <a id="372" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="415" class="Keyword">where</a>

<a id="422" class="Keyword">open</a> <a id="427" class="Keyword">import</a> <a id="434" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="452" class="Keyword">using</a> <a id="458" class="Symbol">(</a><a id="459" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="462" class="Symbol">)</a>
<a id="464" class="Keyword">open</a> <a id="469" class="Keyword">import</a> <a id="476" href="Function.Base.html" class="Module">Function.Base</a> <a id="490" class="Keyword">using</a> <a id="496" class="Symbol">(</a><a id="497" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="500" class="Symbol">)</a>
<a id="502" class="Keyword">open</a> <a id="507" class="Keyword">import</a> <a id="514" href="Level.html" class="Module">Level</a> <a id="520" class="Keyword">using</a> <a id="526" class="Symbol">(</a><a id="527" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="532" class="Symbol">;</a> <a id="534" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="537" class="Symbol">)</a>
<a id="539" class="Keyword">open</a> <a id="544" class="Keyword">import</a> <a id="551" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="572" class="Keyword">using</a> <a id="578" class="Symbol">(</a><a id="579" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="582" class="Symbol">;</a> <a id="584" href="Relation.Binary.Core.html#780" class="Function">REL</a><a id="587" class="Symbol">)</a>
<a id="589" class="Keyword">open</a> <a id="594" class="Keyword">import</a> <a id="601" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a>
  <a id="631" class="Keyword">using</a> <a id="637" class="Symbol">(</a><a id="638" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a><a id="647" class="Symbol">;</a> <a id="649" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a><a id="659" class="Symbol">;</a> <a id="661" href="Relation.Binary.Definitions.html#6053" class="Function">Substitutive</a><a id="673" class="Symbol">;</a> <a id="675" href="Relation.Binary.Definitions.html#2405" class="Function">Irreflexive</a>
        <a id="695" class="Symbol">;</a> <a id="697" href="Relation.Binary.Definitions.html#5277" class="Function Operator">_Respects_</a><a id="707" class="Symbol">;</a> <a id="709" href="Relation.Binary.Definitions.html#5598" class="Function Operator">_Respectsˡ_</a><a id="720" class="Symbol">;</a> <a id="722" href="Relation.Binary.Definitions.html#5433" class="Function Operator">_Respectsʳ_</a><a id="733" class="Symbol">;</a> <a id="735" href="Relation.Binary.Definitions.html#5761" class="Function Operator">_Respects₂_</a><a id="746" class="Symbol">)</a>
<a id="748" class="Keyword">open</a> <a id="753" class="Keyword">import</a> <a id="760" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a> <a id="791" class="Keyword">using</a> <a id="797" class="Symbol">(</a><a id="798" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬_</a><a id="800" class="Symbol">;</a> <a id="802" href="Relation.Nullary.Negation.Core.html#1773" class="Function">contradiction-irr</a><a id="819" class="Symbol">)</a>

<a id="822" class="Keyword">private</a>
  <a id="832" class="Keyword">variable</a>
    <a id="845" href="Relation.Binary.PropositionalEquality.Core.html#845" class="Generalizable">a</a> <a id="847" href="Relation.Binary.PropositionalEquality.Core.html#847" class="Generalizable">b</a> <a id="849" href="Relation.Binary.PropositionalEquality.Core.html#849" class="Generalizable">ℓ</a> <a id="851" class="Symbol">:</a> <a id="853" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="863" href="Relation.Binary.PropositionalEquality.Core.html#863" class="Generalizable">A</a> <a id="865" href="Relation.Binary.PropositionalEquality.Core.html#865" class="Generalizable">B</a> <a id="867" href="Relation.Binary.PropositionalEquality.Core.html#867" class="Generalizable">C</a> <a id="869" class="Symbol">:</a> <a id="871" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="875" href="Relation.Binary.PropositionalEquality.Core.html#845" class="Generalizable">a</a>
    <a id="881" href="Relation.Binary.PropositionalEquality.Core.html#881" class="Generalizable">Whatever</a> <a id="890" class="Symbol">:</a> <a id="892" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="896" class="Symbol">_</a>
    <a id="902" href="Relation.Binary.PropositionalEquality.Core.html#902" class="Generalizable">x</a> <a id="904" class="Symbol">:</a> <a id="906" href="Relation.Binary.PropositionalEquality.Core.html#863" class="Generalizable">A</a>


<a id="910" class="Comment">------------------------------------------------------------------------</a>
<a id="983" class="Comment">-- Propositional equality</a>

<a id="1010" class="Keyword">open</a> <a id="1015" class="Keyword">import</a> <a id="1022" href="Agda.Builtin.Equality.html" class="Module">Agda.Builtin.Equality</a> <a id="1044" class="Keyword">public</a>

<a id="1052" class="Keyword">infix</a> <a id="1058" class="Number">4</a> <a id="1060" href="Relation.Binary.PropositionalEquality.Core.html#1064" class="Function Operator">_≢_</a>
<a id="_≢_"></a><a id="1064" href="Relation.Binary.PropositionalEquality.Core.html#1064" class="Function Operator">_≢_</a> <a id="1068" class="Symbol">:</a> <a id="1070" class="Symbol">{</a><a id="1071" href="Relation.Binary.PropositionalEquality.Core.html#1071" class="Bound">A</a> <a id="1073" class="Symbol">:</a> <a id="1075" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1079" href="Relation.Binary.PropositionalEquality.Core.html#845" class="Generalizable">a</a><a id="1080" class="Symbol">}</a> <a id="1082" class="Symbol">→</a> <a id="1084" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1088" href="Relation.Binary.PropositionalEquality.Core.html#1071" class="Bound">A</a> <a id="1090" href="Relation.Binary.PropositionalEquality.Core.html#845" class="Generalizable">a</a>
<a id="1092" href="Relation.Binary.PropositionalEquality.Core.html#1092" class="Bound">x</a> <a id="1094" href="Relation.Binary.PropositionalEquality.Core.html#1064" class="Function Operator">≢</a> <a id="1096" href="Relation.Binary.PropositionalEquality.Core.html#1096" class="Bound">y</a> <a id="1098" class="Symbol">=</a> <a id="1100" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬</a> <a id="1102" href="Relation.Binary.PropositionalEquality.Core.html#1092" class="Bound">x</a> <a id="1104" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1106" href="Relation.Binary.PropositionalEquality.Core.html#1096" class="Bound">y</a>

<a id="1109" class="Comment">------------------------------------------------------------------------</a>
<a id="1182" class="Comment">-- Pointwise equality</a>

<a id="1205" class="Keyword">infix</a> <a id="1211" class="Number">4</a> <a id="1213" href="Relation.Binary.PropositionalEquality.Core.html#1218" class="Function Operator">_≗_</a>

<a id="_≗_"></a><a id="1218" href="Relation.Binary.PropositionalEquality.Core.html#1218" class="Function Operator">_≗_</a> <a id="1222" class="Symbol">:</a> <a id="1224" class="Symbol">(</a><a id="1225" href="Relation.Binary.PropositionalEquality.Core.html#1225" class="Bound">f</a> <a id="1227" href="Relation.Binary.PropositionalEquality.Core.html#1227" class="Bound">g</a> <a id="1229" class="Symbol">:</a> <a id="1231" href="Relation.Binary.PropositionalEquality.Core.html#863" class="Generalizable">A</a> <a id="1233" class="Symbol">→</a> <a id="1235" href="Relation.Binary.PropositionalEquality.Core.html#865" class="Generalizable">B</a><a id="1236" class="Symbol">)</a> <a id="1238" class="Symbol">→</a> <a id="1240" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1244" class="Symbol">_</a>
<a id="1246" href="Relation.Binary.PropositionalEquality.Core.html#1218" class="Function Operator">_≗_</a> <a id="1250" class="Symbol">{</a><a id="1251" class="Argument">A</a> <a id="1253" class="Symbol">=</a> <a id="1255" href="Relation.Binary.PropositionalEquality.Core.html#1255" class="Bound">A</a><a id="1256" class="Symbol">}</a> <a id="1258" class="Symbol">{</a><a id="1259" class="Argument">B</a> <a id="1261" class="Symbol">=</a> <a id="1263" href="Relation.Binary.PropositionalEquality.Core.html#1263" class="Bound">B</a><a id="1264" class="Symbol">}</a> <a id="1266" href="Relation.Binary.PropositionalEquality.Core.html#1266" class="Bound">f</a> <a id="1268" href="Relation.Binary.PropositionalEquality.Core.html#1268" class="Bound">g</a> <a id="1270" class="Symbol">=</a> <a id="1272" class="Symbol">∀</a> <a id="1274" href="Relation.Binary.PropositionalEquality.Core.html#1274" class="Bound">x</a> <a id="1276" class="Symbol">→</a> <a id="1278" href="Relation.Binary.PropositionalEquality.Core.html#1266" class="Bound">f</a> <a id="1280" href="Relation.Binary.PropositionalEquality.Core.html#1274" class="Bound">x</a> <a id="1282" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1284" href="Relation.Binary.PropositionalEquality.Core.html#1268" class="Bound">g</a> <a id="1286" href="Relation.Binary.PropositionalEquality.Core.html#1274" class="Bound">x</a>


<a id="1290" class="Comment">------------------------------------------------------------------------</a>
<a id="1363" class="Comment">-- A variant of `refl` where the argument is explicit</a>

<a id="1418" class="Keyword">pattern</a> <a id="erefl"></a><a id="1426" href="Relation.Binary.PropositionalEquality.Core.html#1426" class="InductiveConstructor">erefl</a> <a id="1432" href="Relation.Binary.PropositionalEquality.Core.html#1446" class="Bound">x</a> <a id="1434" class="Symbol">=</a> <a id="1436" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1441" class="Symbol">{</a><a id="1442" class="Argument">x</a> <a id="1444" class="Symbol">=</a> <a id="1446" href="Relation.Binary.PropositionalEquality.Core.html#1446" class="Bound">x</a><a id="1447" class="Symbol">}</a>

<a id="1450" class="Comment">------------------------------------------------------------------------</a>
<a id="1523" class="Comment">-- Congruence lemmas</a>

<a id="cong"></a><a id="1545" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="1550" class="Symbol">:</a> <a id="1552" class="Symbol">∀</a> <a id="1554" class="Symbol">(</a><a id="1555" href="Relation.Binary.PropositionalEquality.Core.html#1555" class="Bound">f</a> <a id="1557" class="Symbol">:</a> <a id="1559" href="Relation.Binary.PropositionalEquality.Core.html#863" class="Generalizable">A</a> <a id="1561" class="Symbol">→</a> <a id="1563" href="Relation.Binary.PropositionalEquality.Core.html#865" class="Generalizable">B</a><a id="1564" class="Symbol">)</a> <a id="1566" class="Symbol">{</a><a id="1567" href="Relation.Binary.PropositionalEquality.Core.html#1567" class="Bound">x</a> <a id="1569" href="Relation.Binary.PropositionalEquality.Core.html#1569" class="Bound">y</a><a id="1570" class="Symbol">}</a> <a id="1572" class="Symbol">→</a> <a id="1574" href="Relation.Binary.PropositionalEquality.Core.html#1567" class="Bound">x</a> <a id="1576" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1578" href="Relation.Binary.PropositionalEquality.Core.html#1569" class="Bound">y</a> <a id="1580" class="Symbol">→</a> <a id="1582" href="Relation.Binary.PropositionalEquality.Core.html#1555" class="Bound">f</a> <a id="1584" href="Relation.Binary.PropositionalEquality.Core.html#1567" class="Bound">x</a> <a id="1586" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1588" href="Relation.Binary.PropositionalEquality.Core.html#1555" class="Bound">f</a> <a id="1590" href="Relation.Binary.PropositionalEquality.Core.html#1569" class="Bound">y</a>
<a id="1592" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="1597" href="Relation.Binary.PropositionalEquality.Core.html#1597" class="Bound">f</a> <a id="1599" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1604" class="Symbol">=</a> <a id="1606" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="cong′"></a><a id="1612" href="Relation.Binary.PropositionalEquality.Core.html#1612" class="Function">cong′</a> <a id="1618" class="Symbol">:</a> <a id="1620" class="Symbol">∀</a> <a id="1622" class="Symbol">{</a><a id="1623" href="Relation.Binary.PropositionalEquality.Core.html#1623" class="Bound">f</a> <a id="1625" class="Symbol">:</a> <a id="1627" href="Relation.Binary.PropositionalEquality.Core.html#863" class="Generalizable">A</a> <a id="1629" class="Symbol">→</a> <a id="1631" href="Relation.Binary.PropositionalEquality.Core.html#865" class="Generalizable">B</a><a id="1632" class="Symbol">}</a> <a id="1634" href="Relation.Binary.PropositionalEquality.Core.html#1634" class="Bound">x</a> <a id="1636" class="Symbol">→</a> <a id="1638" href="Relation.Binary.PropositionalEquality.Core.html#1623" class="Bound">f</a> <a id="1640" href="Relation.Binary.PropositionalEquality.Core.html#1634" class="Bound">x</a> <a id="1642" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1644" href="Relation.Binary.PropositionalEquality.Core.html#1623" class="Bound">f</a> <a id="1646" href="Relation.Binary.PropositionalEquality.Core.html#1634" class="Bound">x</a>
<a id="1648" href="Relation.Binary.PropositionalEquality.Core.html#1612" class="Function">cong′</a> <a id="1654" class="Symbol">_</a> <a id="1656" class="Symbol">=</a> <a id="1658" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="icong"></a><a id="1664" href="Relation.Binary.PropositionalEquality.Core.html#1664" class="Function">icong</a> <a id="1670" class="Symbol">:</a> <a id="1672" class="Symbol">∀</a> <a id="1674" class="Symbol">{</a><a id="1675" href="Relation.Binary.PropositionalEquality.Core.html#1675" class="Bound">f</a> <a id="1677" class="Symbol">:</a> <a id="1679" href="Relation.Binary.PropositionalEquality.Core.html#863" class="Generalizable">A</a> <a id="1681" class="Symbol">→</a> <a id="1683" href="Relation.Binary.PropositionalEquality.Core.html#865" class="Generalizable">B</a><a id="1684" class="Symbol">}</a> <a id="1686" class="Symbol">{</a><a id="1687" href="Relation.Binary.PropositionalEquality.Core.html#1687" class="Bound">x</a> <a id="1689" href="Relation.Binary.PropositionalEquality.Core.html#1689" class="Bound">y</a><a id="1690" class="Symbol">}</a> <a id="1692" class="Symbol">→</a> <a id="1694" href="Relation.Binary.PropositionalEquality.Core.html#1687" class="Bound">x</a> <a id="1696" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1698" href="Relation.Binary.PropositionalEquality.Core.html#1689" class="Bound">y</a> <a id="1700" class="Symbol">→</a> <a id="1702" href="Relation.Binary.PropositionalEquality.Core.html#1675" class="Bound">f</a> <a id="1704" href="Relation.Binary.PropositionalEquality.Core.html#1687" class="Bound">x</a> <a id="1706" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1708" href="Relation.Binary.PropositionalEquality.Core.html#1675" class="Bound">f</a> <a id="1710" href="Relation.Binary.PropositionalEquality.Core.html#1689" class="Bound">y</a>
<a id="1712" href="Relation.Binary.PropositionalEquality.Core.html#1664" class="Function">icong</a> <a id="1718" class="Symbol">=</a> <a id="1720" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="1725" class="Symbol">_</a>

<a id="icong′"></a><a id="1728" href="Relation.Binary.PropositionalEquality.Core.html#1728" class="Function">icong′</a> <a id="1735" class="Symbol">:</a> <a id="1737" class="Symbol">∀</a> <a id="1739" class="Symbol">{</a><a id="1740" href="Relation.Binary.PropositionalEquality.Core.html#1740" class="Bound">f</a> <a id="1742" class="Symbol">:</a> <a id="1744" href="Relation.Binary.PropositionalEquality.Core.html#863" class="Generalizable">A</a> <a id="1746" class="Symbol">→</a> <a id="1748" href="Relation.Binary.PropositionalEquality.Core.html#865" class="Generalizable">B</a><a id="1749" class="Symbol">}</a> <a id="1751" href="Relation.Binary.PropositionalEquality.Core.html#1751" class="Bound">x</a> <a id="1753" class="Symbol">→</a> <a id="1755" href="Relation.Binary.PropositionalEquality.Core.html#1740" class="Bound">f</a> <a id="1757" href="Relation.Binary.PropositionalEquality.Core.html#1751" class="Bound">x</a> <a id="1759" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1761" href="Relation.Binary.PropositionalEquality.Core.html#1740" class="Bound">f</a> <a id="1763" href="Relation.Binary.PropositionalEquality.Core.html#1751" class="Bound">x</a>
<a id="1765" href="Relation.Binary.PropositionalEquality.Core.html#1728" class="Function">icong′</a> <a id="1772" class="Symbol">_</a> <a id="1774" class="Symbol">=</a> <a id="1776" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="cong₂"></a><a id="1782" href="Relation.Binary.PropositionalEquality.Core.html#1782" class="Function">cong₂</a> <a id="1788" class="Symbol">:</a> <a id="1790" class="Symbol">∀</a> <a id="1792" class="Symbol">(</a><a id="1793" href="Relation.Binary.PropositionalEquality.Core.html#1793" class="Bound">f</a> <a id="1795" class="Symbol">:</a> <a id="1797" href="Relation.Binary.PropositionalEquality.Core.html#863" class="Generalizable">A</a> <a id="1799" class="Symbol">→</a> <a id="1801" href="Relation.Binary.PropositionalEquality.Core.html#865" class="Generalizable">B</a> <a id="1803" class="Symbol">→</a> <a id="1805" href="Relation.Binary.PropositionalEquality.Core.html#867" class="Generalizable">C</a><a id="1806" class="Symbol">)</a> <a id="1808" class="Symbol">{</a><a id="1809" href="Relation.Binary.PropositionalEquality.Core.html#1809" class="Bound">x</a> <a id="1811" href="Relation.Binary.PropositionalEquality.Core.html#1811" class="Bound">y</a> <a id="1813" href="Relation.Binary.PropositionalEquality.Core.html#1813" class="Bound">u</a> <a id="1815" href="Relation.Binary.PropositionalEquality.Core.html#1815" class="Bound">v</a><a id="1816" class="Symbol">}</a> <a id="1818" class="Symbol">→</a> <a id="1820" href="Relation.Binary.PropositionalEquality.Core.html#1809" class="Bound">x</a> <a id="1822" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1824" href="Relation.Binary.PropositionalEquality.Core.html#1811" class="Bound">y</a> <a id="1826" class="Symbol">→</a> <a id="1828" href="Relation.Binary.PropositionalEquality.Core.html#1813" class="Bound">u</a> <a id="1830" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1832" href="Relation.Binary.PropositionalEquality.Core.html#1815" class="Bound">v</a> <a id="1834" class="Symbol">→</a> <a id="1836" href="Relation.Binary.PropositionalEquality.Core.html#1793" class="Bound">f</a> <a id="1838" href="Relation.Binary.PropositionalEquality.Core.html#1809" class="Bound">x</a> <a id="1840" href="Relation.Binary.PropositionalEquality.Core.html#1813" class="Bound">u</a> <a id="1842" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1844" href="Relation.Binary.PropositionalEquality.Core.html#1793" class="Bound">f</a> <a id="1846" href="Relation.Binary.PropositionalEquality.Core.html#1811" class="Bound">y</a> <a id="1848" href="Relation.Binary.PropositionalEquality.Core.html#1815" class="Bound">v</a>
<a id="1850" href="Relation.Binary.PropositionalEquality.Core.html#1782" class="Function">cong₂</a> <a id="1856" href="Relation.Binary.PropositionalEquality.Core.html#1856" class="Bound">f</a> <a id="1858" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1863" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1868" class="Symbol">=</a> <a id="1870" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="cong-app"></a><a id="1876" href="Relation.Binary.PropositionalEquality.Core.html#1876" class="Function">cong-app</a> <a id="1885" class="Symbol">:</a> <a id="1887" class="Symbol">∀</a> <a id="1889" class="Symbol">{</a><a id="1890" href="Relation.Binary.PropositionalEquality.Core.html#1890" class="Bound">A</a> <a id="1892" class="Symbol">:</a> <a id="1894" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1898" href="Relation.Binary.PropositionalEquality.Core.html#845" class="Generalizable">a</a><a id="1899" class="Symbol">}</a> <a id="1901" class="Symbol">{</a><a id="1902" href="Relation.Binary.PropositionalEquality.Core.html#1902" class="Bound">B</a> <a id="1904" class="Symbol">:</a> <a id="1906" href="Relation.Binary.PropositionalEquality.Core.html#1890" class="Bound">A</a> <a id="1908" class="Symbol">→</a> <a id="1910" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1914" href="Relation.Binary.PropositionalEquality.Core.html#847" class="Generalizable">b</a><a id="1915" class="Symbol">}</a> <a id="1917" class="Symbol">{</a><a id="1918" href="Relation.Binary.PropositionalEquality.Core.html#1918" class="Bound">f</a> <a id="1920" href="Relation.Binary.PropositionalEquality.Core.html#1920" class="Bound">g</a> <a id="1922" class="Symbol">:</a> <a id="1924" class="Symbol">(</a><a id="1925" href="Relation.Binary.PropositionalEquality.Core.html#1925" class="Bound">x</a> <a id="1927" class="Symbol">:</a> <a id="1929" href="Relation.Binary.PropositionalEquality.Core.html#1890" class="Bound">A</a><a id="1930" class="Symbol">)</a> <a id="1932" class="Symbol">→</a> <a id="1934" href="Relation.Binary.PropositionalEquality.Core.html#1902" class="Bound">B</a> <a id="1936" href="Relation.Binary.PropositionalEquality.Core.html#1925" class="Bound">x</a><a id="1937" class="Symbol">}</a> <a id="1939" class="Symbol">→</a>
           <a id="1952" href="Relation.Binary.PropositionalEquality.Core.html#1918" class="Bound">f</a> <a id="1954" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1956" href="Relation.Binary.PropositionalEquality.Core.html#1920" class="Bound">g</a> <a id="1958" class="Symbol">→</a> <a id="1960" class="Symbol">(</a><a id="1961" href="Relation.Binary.PropositionalEquality.Core.html#1961" class="Bound">x</a> <a id="1963" class="Symbol">:</a> <a id="1965" href="Relation.Binary.PropositionalEquality.Core.html#1890" class="Bound">A</a><a id="1966" class="Symbol">)</a> <a id="1968" class="Symbol">→</a> <a id="1970" href="Relation.Binary.PropositionalEquality.Core.html#1918" class="Bound">f</a> <a id="1972" href="Relation.Binary.PropositionalEquality.Core.html#1961" class="Bound">x</a> <a id="1974" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1976" href="Relation.Binary.PropositionalEquality.Core.html#1920" class="Bound">g</a> <a id="1978" href="Relation.Binary.PropositionalEquality.Core.html#1961" class="Bound">x</a>
<a id="1980" href="Relation.Binary.PropositionalEquality.Core.html#1876" class="Function">cong-app</a> <a id="1989" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1994" href="Relation.Binary.PropositionalEquality.Core.html#1994" class="Bound">x</a> <a id="1996" class="Symbol">=</a> <a id="1998" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="2004" class="Comment">------------------------------------------------------------------------</a>
<a id="2077" class="Comment">-- Properties of _≡_</a>

<a id="sym"></a><a id="2099" href="Relation.Binary.PropositionalEquality.Core.html#2099" class="Function">sym</a> <a id="2103" class="Symbol">:</a> <a id="2105" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="2115" class="Symbol">{</a><a id="2116" class="Argument">A</a> <a id="2118" class="Symbol">=</a> <a id="2120" href="Relation.Binary.PropositionalEquality.Core.html#863" class="Generalizable">A</a><a id="2121" class="Symbol">}</a> <a id="2123" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="2127" href="Relation.Binary.PropositionalEquality.Core.html#2099" class="Function">sym</a> <a id="2131" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2136" class="Symbol">=</a> <a id="2138" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="trans"></a><a id="2144" href="Relation.Binary.PropositionalEquality.Core.html#2144" class="Function">trans</a> <a id="2150" class="Symbol">:</a> <a id="2152" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="2163" class="Symbol">{</a><a id="2164" class="Argument">A</a> <a id="2166" class="Symbol">=</a> <a id="2168" href="Relation.Binary.PropositionalEquality.Core.html#863" class="Generalizable">A</a><a id="2169" class="Symbol">}</a> <a id="2171" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="2175" href="Relation.Binary.PropositionalEquality.Core.html#2144" class="Function">trans</a> <a id="2181" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2186" href="Relation.Binary.PropositionalEquality.Core.html#2186" class="Bound">eq</a> <a id="2189" class="Symbol">=</a> <a id="2191" href="Relation.Binary.PropositionalEquality.Core.html#2186" class="Bound">eq</a>

<a id="subst"></a><a id="2195" href="Relation.Binary.PropositionalEquality.Core.html#2195" class="Function">subst</a> <a id="2201" class="Symbol">:</a> <a id="2203" href="Relation.Binary.Definitions.html#6053" class="Function">Substitutive</a> <a id="2216" class="Symbol">{</a><a id="2217" class="Argument">A</a> <a id="2219" class="Symbol">=</a> <a id="2221" href="Relation.Binary.PropositionalEquality.Core.html#863" class="Generalizable">A</a><a id="2222" class="Symbol">}</a> <a id="2224" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="2228" href="Relation.Binary.PropositionalEquality.Core.html#849" class="Generalizable">ℓ</a>
<a id="2230" href="Relation.Binary.PropositionalEquality.Core.html#2195" class="Function">subst</a> <a id="2236" href="Relation.Binary.PropositionalEquality.Core.html#2236" class="Bound">P</a> <a id="2238" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2243" href="Relation.Binary.PropositionalEquality.Core.html#2243" class="Bound">p</a> <a id="2245" class="Symbol">=</a> <a id="2247" href="Relation.Binary.PropositionalEquality.Core.html#2243" class="Bound">p</a>

<a id="subst₂"></a><a id="2250" href="Relation.Binary.PropositionalEquality.Core.html#2250" class="Function">subst₂</a> <a id="2257" class="Symbol">:</a> <a id="2259" class="Symbol">∀</a> <a id="2261" class="Symbol">(</a><a id="2262" href="Relation.Binary.PropositionalEquality.Core.html#2262" class="Bound Operator">_∼_</a> <a id="2266" class="Symbol">:</a> <a id="2268" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="2272" href="Relation.Binary.PropositionalEquality.Core.html#863" class="Generalizable">A</a> <a id="2274" href="Relation.Binary.PropositionalEquality.Core.html#865" class="Generalizable">B</a> <a id="2276" href="Relation.Binary.PropositionalEquality.Core.html#849" class="Generalizable">ℓ</a><a id="2277" class="Symbol">)</a> <a id="2279" class="Symbol">{</a><a id="2280" href="Relation.Binary.PropositionalEquality.Core.html#2280" class="Bound">x</a> <a id="2282" href="Relation.Binary.PropositionalEquality.Core.html#2282" class="Bound">y</a> <a id="2284" href="Relation.Binary.PropositionalEquality.Core.html#2284" class="Bound">u</a> <a id="2286" href="Relation.Binary.PropositionalEquality.Core.html#2286" class="Bound">v</a><a id="2287" class="Symbol">}</a> <a id="2289" class="Symbol">→</a> <a id="2291" href="Relation.Binary.PropositionalEquality.Core.html#2280" class="Bound">x</a> <a id="2293" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2295" href="Relation.Binary.PropositionalEquality.Core.html#2282" class="Bound">y</a> <a id="2297" class="Symbol">→</a> <a id="2299" href="Relation.Binary.PropositionalEquality.Core.html#2284" class="Bound">u</a> <a id="2301" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2303" href="Relation.Binary.PropositionalEquality.Core.html#2286" class="Bound">v</a> <a id="2305" class="Symbol">→</a> <a id="2307" href="Relation.Binary.PropositionalEquality.Core.html#2280" class="Bound">x</a> <a id="2309" href="Relation.Binary.PropositionalEquality.Core.html#2262" class="Bound Operator">∼</a> <a id="2311" href="Relation.Binary.PropositionalEquality.Core.html#2284" class="Bound">u</a> <a id="2313" class="Symbol">→</a> <a id="2315" href="Relation.Binary.PropositionalEquality.Core.html#2282" class="Bound">y</a> <a id="2317" href="Relation.Binary.PropositionalEquality.Core.html#2262" class="Bound Operator">∼</a> <a id="2319" href="Relation.Binary.PropositionalEquality.Core.html#2286" class="Bound">v</a>
<a id="2321" href="Relation.Binary.PropositionalEquality.Core.html#2250" class="Function">subst₂</a> <a id="2328" class="Symbol">_</a> <a id="2330" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2335" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2340" href="Relation.Binary.PropositionalEquality.Core.html#2340" class="Bound">p</a> <a id="2342" class="Symbol">=</a> <a id="2344" href="Relation.Binary.PropositionalEquality.Core.html#2340" class="Bound">p</a>

<a id="resp"></a><a id="2347" href="Relation.Binary.PropositionalEquality.Core.html#2347" class="Function">resp</a> <a id="2352" class="Symbol">:</a> <a id="2354" class="Symbol">∀</a> <a id="2356" class="Symbol">(</a><a id="2357" href="Relation.Binary.PropositionalEquality.Core.html#2357" class="Bound">P</a> <a id="2359" class="Symbol">:</a> <a id="2361" href="Relation.Binary.PropositionalEquality.Core.html#863" class="Generalizable">A</a> <a id="2363" class="Symbol">→</a> <a id="2365" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2369" href="Relation.Binary.PropositionalEquality.Core.html#849" class="Generalizable">ℓ</a><a id="2370" class="Symbol">)</a> <a id="2372" class="Symbol">→</a> <a id="2374" href="Relation.Binary.PropositionalEquality.Core.html#2357" class="Bound">P</a> <a id="2376" href="Relation.Binary.Definitions.html#5277" class="Function Operator">Respects</a> <a id="2385" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="2389" href="Relation.Binary.PropositionalEquality.Core.html#2347" class="Function">resp</a> <a id="2394" href="Relation.Binary.PropositionalEquality.Core.html#2394" class="Bound">P</a> <a id="2396" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2401" href="Relation.Binary.PropositionalEquality.Core.html#2401" class="Bound">p</a> <a id="2403" class="Symbol">=</a> <a id="2405" href="Relation.Binary.PropositionalEquality.Core.html#2401" class="Bound">p</a>

<a id="respˡ"></a><a id="2408" href="Relation.Binary.PropositionalEquality.Core.html#2408" class="Function">respˡ</a> <a id="2414" class="Symbol">:</a> <a id="2416" class="Symbol">∀</a> <a id="2418" class="Symbol">(</a><a id="2419" href="Relation.Binary.PropositionalEquality.Core.html#2419" class="Bound">∼</a> <a id="2421" class="Symbol">:</a> <a id="2423" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2427" href="Relation.Binary.PropositionalEquality.Core.html#863" class="Generalizable">A</a> <a id="2429" href="Relation.Binary.PropositionalEquality.Core.html#849" class="Generalizable">ℓ</a><a id="2430" class="Symbol">)</a> <a id="2432" class="Symbol">→</a> <a id="2434" href="Relation.Binary.PropositionalEquality.Core.html#2419" class="Bound">∼</a> <a id="2436" href="Relation.Binary.Definitions.html#5598" class="Function Operator">Respectsˡ</a> <a id="2446" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="2450" href="Relation.Binary.PropositionalEquality.Core.html#2408" class="Function">respˡ</a> <a id="2456" href="Relation.Binary.PropositionalEquality.Core.html#2456" class="Bound Operator">_∼_</a> <a id="2460" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2465" href="Relation.Binary.PropositionalEquality.Core.html#2465" class="Bound">x∼y</a> <a id="2469" class="Symbol">=</a> <a id="2471" href="Relation.Binary.PropositionalEquality.Core.html#2465" class="Bound">x∼y</a>

<a id="respʳ"></a><a id="2476" href="Relation.Binary.PropositionalEquality.Core.html#2476" class="Function">respʳ</a> <a id="2482" class="Symbol">:</a> <a id="2484" class="Symbol">∀</a> <a id="2486" class="Symbol">(</a><a id="2487" href="Relation.Binary.PropositionalEquality.Core.html#2487" class="Bound">∼</a> <a id="2489" class="Symbol">:</a> <a id="2491" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2495" href="Relation.Binary.PropositionalEquality.Core.html#863" class="Generalizable">A</a> <a id="2497" href="Relation.Binary.PropositionalEquality.Core.html#849" class="Generalizable">ℓ</a><a id="2498" class="Symbol">)</a> <a id="2500" class="Symbol">→</a> <a id="2502" href="Relation.Binary.PropositionalEquality.Core.html#2487" class="Bound">∼</a> <a id="2504" href="Relation.Binary.Definitions.html#5433" class="Function Operator">Respectsʳ</a> <a id="2514" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="2518" href="Relation.Binary.PropositionalEquality.Core.html#2476" class="Function">respʳ</a> <a id="2524" href="Relation.Binary.PropositionalEquality.Core.html#2524" class="Bound Operator">_∼_</a> <a id="2528" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2533" href="Relation.Binary.PropositionalEquality.Core.html#2533" class="Bound">x∼y</a> <a id="2537" class="Symbol">=</a> <a id="2539" href="Relation.Binary.PropositionalEquality.Core.html#2533" class="Bound">x∼y</a>

<a id="resp₂"></a><a id="2544" href="Relation.Binary.PropositionalEquality.Core.html#2544" class="Function">resp₂</a> <a id="2550" class="Symbol">:</a> <a id="2552" class="Symbol">∀</a> <a id="2554" class="Symbol">(</a><a id="2555" href="Relation.Binary.PropositionalEquality.Core.html#2555" class="Bound">∼</a> <a id="2557" class="Symbol">:</a> <a id="2559" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2563" href="Relation.Binary.PropositionalEquality.Core.html#863" class="Generalizable">A</a> <a id="2565" href="Relation.Binary.PropositionalEquality.Core.html#849" class="Generalizable">ℓ</a><a id="2566" class="Symbol">)</a> <a id="2568" class="Symbol">→</a> <a id="2570" href="Relation.Binary.PropositionalEquality.Core.html#2555" class="Bound">∼</a> <a id="2572" href="Relation.Binary.Definitions.html#5761" class="Function Operator">Respects₂</a> <a id="2582" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="2586" href="Relation.Binary.PropositionalEquality.Core.html#2544" class="Function">resp₂</a> <a id="2592" href="Relation.Binary.PropositionalEquality.Core.html#2592" class="Bound Operator">_∼_</a> <a id="2596" class="Symbol">=</a> <a id="2598" href="Relation.Binary.PropositionalEquality.Core.html#2476" class="Function">respʳ</a> <a id="2604" href="Relation.Binary.PropositionalEquality.Core.html#2592" class="Bound Operator">_∼_</a> <a id="2608" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2610" href="Relation.Binary.PropositionalEquality.Core.html#2408" class="Function">respˡ</a> <a id="2616" href="Relation.Binary.PropositionalEquality.Core.html#2592" class="Bound Operator">_∼_</a>

<a id="2621" class="Comment">------------------------------------------------------------------------</a>
<a id="2694" class="Comment">-- Properties of _≢_</a>

<a id="≢-sym"></a><a id="2716" href="Relation.Binary.PropositionalEquality.Core.html#2716" class="Function">≢-sym</a> <a id="2722" class="Symbol">:</a> <a id="2724" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="2734" class="Symbol">{</a><a id="2735" class="Argument">A</a> <a id="2737" class="Symbol">=</a> <a id="2739" href="Relation.Binary.PropositionalEquality.Core.html#863" class="Generalizable">A</a><a id="2740" class="Symbol">}</a> <a id="2742" href="Relation.Binary.PropositionalEquality.Core.html#1064" class="Function Operator">_≢_</a>
<a id="2746" href="Relation.Binary.PropositionalEquality.Core.html#2716" class="Function">≢-sym</a> <a id="2752" href="Relation.Binary.PropositionalEquality.Core.html#2752" class="Bound">x≢y</a> <a id="2756" class="Symbol">=</a>  <a id="2759" href="Relation.Binary.PropositionalEquality.Core.html#2752" class="Bound">x≢y</a> <a id="2763" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2765" href="Relation.Binary.PropositionalEquality.Core.html#2099" class="Function">sym</a>

<a id="≢-irrefl"></a><a id="2770" href="Relation.Binary.PropositionalEquality.Core.html#2770" class="Function">≢-irrefl</a> <a id="2779" class="Symbol">:</a> <a id="2781" href="Relation.Binary.Definitions.html#2405" class="Function">Irreflexive</a> <a id="2793" class="Symbol">{</a><a id="2794" class="Argument">A</a> <a id="2796" class="Symbol">=</a> <a id="2798" href="Relation.Binary.PropositionalEquality.Core.html#863" class="Generalizable">A</a><a id="2799" class="Symbol">}</a> <a id="2801" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="2805" href="Relation.Binary.PropositionalEquality.Core.html#1064" class="Function Operator">_≢_</a>
<a id="2809" href="Relation.Binary.PropositionalEquality.Core.html#2770" class="Function">≢-irrefl</a> <a id="2818" href="Relation.Binary.PropositionalEquality.Core.html#2818" class="Bound">x≡y</a> <a id="2822" href="Relation.Binary.PropositionalEquality.Core.html#2822" class="Bound">x≢y</a> <a id="2826" class="Symbol">=</a> <a id="2828" href="Relation.Binary.PropositionalEquality.Core.html#2822" class="Bound">x≢y</a> <a id="2832" href="Relation.Binary.PropositionalEquality.Core.html#2818" class="Bound">x≡y</a>

<a id="¬[x≢x]"></a><a id="2837" href="Relation.Binary.PropositionalEquality.Core.html#2837" class="Function">¬[x≢x]</a> <a id="2844" class="Symbol">:</a> <a id="2846" class="Symbol">.(</a><a id="2848" href="Relation.Binary.PropositionalEquality.Core.html#902" class="Generalizable">x</a> <a id="2850" href="Relation.Binary.PropositionalEquality.Core.html#1064" class="Function Operator">≢</a> <a id="2852" href="Relation.Binary.PropositionalEquality.Core.html#902" class="Generalizable">x</a><a id="2853" class="Symbol">)</a> <a id="2855" class="Symbol">→</a> <a id="2857" href="Relation.Binary.PropositionalEquality.Core.html#881" class="Generalizable">Whatever</a>
<a id="2866" href="Relation.Binary.PropositionalEquality.Core.html#2837" class="Function">¬[x≢x]</a> <a id="2873" class="Symbol">=</a> <a id="2875" href="Relation.Nullary.Negation.Core.html#1773" class="Function">contradiction-irr</a> <a id="2893" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
</pre></body></html>

==> anc/html/Relation.Binary.PropositionalEquality.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Binary.PropositionalEquality.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Propositional equality</a>
<a id="132" class="Comment">--</a>
<a id="135" class="Comment">-- This file contains some core properies of propositional equality</a>
<a id="203" class="Comment">-- which are re-exported by Relation.Binary.PropositionalEquality. They</a>
<a id="275" class="Comment">-- are ``equality rearrangement&#39;&#39; lemmas.</a>
<a id="317" class="Comment">------------------------------------------------------------------------</a>

<a id="391" class="Symbol">{-#</a> <a id="395" class="Keyword">OPTIONS</a> <a id="403" class="Pragma">--cubical-compatible</a> <a id="424" class="Pragma">--safe</a> <a id="431" class="Symbol">#-}</a>

<a id="436" class="Keyword">module</a> <a id="443" href="Relation.Binary.PropositionalEquality.Properties.html" class="Module">Relation.Binary.PropositionalEquality.Properties</a> <a id="492" class="Keyword">where</a>

<a id="499" class="Keyword">open</a> <a id="504" class="Keyword">import</a> <a id="511" href="Function.Base.html" class="Module">Function.Base</a> <a id="525" class="Keyword">using</a> <a id="531" class="Symbol">(</a><a id="532" href="Function.Base.html#704" class="Function">id</a><a id="534" class="Symbol">;</a> <a id="536" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="539" class="Symbol">)</a>
<a id="541" class="Keyword">open</a> <a id="546" class="Keyword">import</a> <a id="553" href="Level.html" class="Module">Level</a> <a id="559" class="Keyword">using</a> <a id="565" class="Symbol">(</a><a id="566" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="571" class="Symbol">)</a>
<a id="573" class="Keyword">open</a> <a id="578" class="Keyword">import</a> <a id="585" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="609" class="Keyword">using</a> <a id="615" class="Symbol">(</a><a id="616" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="622" class="Symbol">;</a> <a id="624" href="Relation.Binary.Bundles.html#1703" class="Record">DecSetoid</a><a id="633" class="Symbol">;</a> <a id="635" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a><a id="643" class="Symbol">;</a> <a id="645" href="Relation.Binary.Bundles.html#4449" class="Record">Poset</a><a id="650" class="Symbol">)</a>
<a id="652" class="Keyword">open</a> <a id="657" class="Keyword">import</a> <a id="664" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a>
  <a id="693" class="Keyword">using</a> <a id="699" class="Symbol">(</a><a id="700" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a><a id="713" class="Symbol">;</a> <a id="715" href="Relation.Binary.Structures.html#1897" class="Record">IsDecEquivalence</a><a id="731" class="Symbol">;</a> <a id="733" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a><a id="743" class="Symbol">;</a> <a id="745" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a><a id="759" class="Symbol">)</a>
<a id="761" class="Keyword">open</a> <a id="766" class="Keyword">import</a> <a id="773" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="801" class="Keyword">using</a> <a id="807" class="Symbol">(</a><a id="808" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a><a id="825" class="Symbol">)</a>
<a id="827" class="Keyword">import</a> <a id="834" href="Relation.Binary.Properties.Setoid.html" class="Module">Relation.Binary.Properties.Setoid</a> <a id="868" class="Symbol">as</a> <a id="871" class="Module">Setoid</a>
  <a id="880" class="Keyword">using</a> <a id="886" class="Symbol">(</a><a id="887" href="Relation.Binary.Properties.Setoid.html#1434" class="Function">≈-isPreorder</a><a id="899" class="Symbol">;</a> <a id="901" href="Relation.Binary.Properties.Setoid.html#1578" class="Function">≈-isPartialOrder</a><a id="917" class="Symbol">;</a> <a id="919" href="Relation.Binary.Properties.Setoid.html#1789" class="Function">≈-preorder</a><a id="929" class="Symbol">;</a> <a id="931" href="Relation.Binary.Properties.Setoid.html#1872" class="Function">≈-poset</a><a id="938" class="Symbol">)</a>
<a id="940" class="Keyword">open</a> <a id="945" class="Keyword">import</a> <a id="952" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a>
  <a id="997" class="Keyword">using</a> <a id="1003" class="Symbol">(</a><a id="1004" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="1007" class="Symbol">;</a> <a id="1009" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a><a id="1013" class="Symbol">;</a> <a id="1015" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="1019" class="Symbol">;</a> <a id="1021" href="Relation.Binary.PropositionalEquality.Core.html#2195" class="Function">subst</a><a id="1026" class="Symbol">;</a> <a id="1028" href="Relation.Binary.PropositionalEquality.Core.html#2144" class="Function">trans</a><a id="1033" class="Symbol">;</a> <a id="1035" href="Relation.Binary.PropositionalEquality.Core.html#2099" class="Function">sym</a><a id="1038" class="Symbol">;</a> <a id="1040" href="Relation.Binary.PropositionalEquality.Core.html#2250" class="Function">subst₂</a><a id="1046" class="Symbol">;</a> <a id="1048" href="Relation.Binary.PropositionalEquality.Core.html#1782" class="Function">cong₂</a><a id="1053" class="Symbol">)</a>
<a id="1055" class="Keyword">open</a> <a id="1060" class="Keyword">import</a> <a id="1067" href="Relation.Binary.Reasoning.Syntax.html" class="Module">Relation.Binary.Reasoning.Syntax</a>
<a id="1100" class="Keyword">open</a> <a id="1105" class="Keyword">import</a> <a id="1112" href="Relation.Unary.html" class="Module">Relation.Unary</a> <a id="1127" class="Keyword">using</a> <a id="1133" class="Symbol">(</a><a id="1134" href="Relation.Unary.html#1178" class="Function">Pred</a><a id="1138" class="Symbol">)</a>



<a id="1143" class="Keyword">private</a>
  <a id="1153" class="Keyword">variable</a>
    <a id="1166" href="Relation.Binary.PropositionalEquality.Properties.html#1166" class="Generalizable">a</a> <a id="1168" href="Relation.Binary.PropositionalEquality.Properties.html#1168" class="Generalizable">b</a> <a id="1170" href="Relation.Binary.PropositionalEquality.Properties.html#1170" class="Generalizable">c</a> <a id="1172" href="Relation.Binary.PropositionalEquality.Properties.html#1172" class="Generalizable">p</a> <a id="1174" class="Symbol">:</a> <a id="1176" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="1186" href="Relation.Binary.PropositionalEquality.Properties.html#1186" class="Generalizable">A</a> <a id="1188" href="Relation.Binary.PropositionalEquality.Properties.html#1188" class="Generalizable">B</a> <a id="1190" href="Relation.Binary.PropositionalEquality.Properties.html#1190" class="Generalizable">C</a> <a id="1192" class="Symbol">:</a> <a id="1194" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1198" href="Relation.Binary.PropositionalEquality.Properties.html#1166" class="Generalizable">a</a>

<a id="1201" class="Comment">------------------------------------------------------------------------</a>
<a id="1274" class="Comment">-- Standard eliminator for the propositional equality type</a>

<a id="J"></a><a id="1334" href="Relation.Binary.PropositionalEquality.Properties.html#1334" class="Function">J</a> <a id="1336" class="Symbol">:</a> <a id="1338" class="Symbol">{</a><a id="1339" href="Relation.Binary.PropositionalEquality.Properties.html#1339" class="Bound">A</a> <a id="1341" class="Symbol">:</a> <a id="1343" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1347" href="Relation.Binary.PropositionalEquality.Properties.html#1166" class="Generalizable">a</a><a id="1348" class="Symbol">}</a> <a id="1350" class="Symbol">{</a><a id="1351" href="Relation.Binary.PropositionalEquality.Properties.html#1351" class="Bound">x</a> <a id="1353" class="Symbol">:</a> <a id="1355" href="Relation.Binary.PropositionalEquality.Properties.html#1339" class="Bound">A</a><a id="1356" class="Symbol">}</a> <a id="1358" class="Symbol">(</a><a id="1359" href="Relation.Binary.PropositionalEquality.Properties.html#1359" class="Bound">B</a> <a id="1361" class="Symbol">:</a> <a id="1363" class="Symbol">(</a><a id="1364" href="Relation.Binary.PropositionalEquality.Properties.html#1364" class="Bound">y</a> <a id="1366" class="Symbol">:</a> <a id="1368" href="Relation.Binary.PropositionalEquality.Properties.html#1339" class="Bound">A</a><a id="1369" class="Symbol">)</a> <a id="1371" class="Symbol">→</a> <a id="1373" href="Relation.Binary.PropositionalEquality.Properties.html#1351" class="Bound">x</a> <a id="1375" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1377" href="Relation.Binary.PropositionalEquality.Properties.html#1364" class="Bound">y</a> <a id="1379" class="Symbol">→</a> <a id="1381" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1385" href="Relation.Binary.PropositionalEquality.Properties.html#1168" class="Generalizable">b</a><a id="1386" class="Symbol">)</a>
    <a id="1392" class="Symbol">{</a><a id="1393" href="Relation.Binary.PropositionalEquality.Properties.html#1393" class="Bound">y</a> <a id="1395" class="Symbol">:</a> <a id="1397" href="Relation.Binary.PropositionalEquality.Properties.html#1339" class="Bound">A</a><a id="1398" class="Symbol">}</a> <a id="1400" class="Symbol">(</a><a id="1401" href="Relation.Binary.PropositionalEquality.Properties.html#1401" class="Bound">p</a> <a id="1403" class="Symbol">:</a> <a id="1405" href="Relation.Binary.PropositionalEquality.Properties.html#1351" class="Bound">x</a> <a id="1407" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1409" href="Relation.Binary.PropositionalEquality.Properties.html#1393" class="Bound">y</a><a id="1410" class="Symbol">)</a> <a id="1412" class="Symbol">→</a> <a id="1414" href="Relation.Binary.PropositionalEquality.Properties.html#1359" class="Bound">B</a> <a id="1416" href="Relation.Binary.PropositionalEquality.Properties.html#1351" class="Bound">x</a> <a id="1418" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1423" class="Symbol">→</a> <a id="1425" href="Relation.Binary.PropositionalEquality.Properties.html#1359" class="Bound">B</a> <a id="1427" href="Relation.Binary.PropositionalEquality.Properties.html#1393" class="Bound">y</a> <a id="1429" href="Relation.Binary.PropositionalEquality.Properties.html#1401" class="Bound">p</a>
<a id="1431" href="Relation.Binary.PropositionalEquality.Properties.html#1334" class="Function">J</a> <a id="1433" href="Relation.Binary.PropositionalEquality.Properties.html#1433" class="Bound">B</a> <a id="1435" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1440" href="Relation.Binary.PropositionalEquality.Properties.html#1440" class="Bound">b</a> <a id="1442" class="Symbol">=</a> <a id="1444" href="Relation.Binary.PropositionalEquality.Properties.html#1440" class="Bound">b</a>

<a id="1447" class="Comment">------------------------------------------------------------------------</a>
<a id="1520" class="Comment">-- Binary and/or dependent versions of standard operations on equality</a>

<a id="dcong"></a><a id="1592" href="Relation.Binary.PropositionalEquality.Properties.html#1592" class="Function">dcong</a> <a id="1598" class="Symbol">:</a> <a id="1600" class="Symbol">∀</a> <a id="1602" class="Symbol">{</a><a id="1603" href="Relation.Binary.PropositionalEquality.Properties.html#1603" class="Bound">A</a> <a id="1605" class="Symbol">:</a> <a id="1607" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1611" href="Relation.Binary.PropositionalEquality.Properties.html#1166" class="Generalizable">a</a><a id="1612" class="Symbol">}</a> <a id="1614" class="Symbol">{</a><a id="1615" href="Relation.Binary.PropositionalEquality.Properties.html#1615" class="Bound">B</a> <a id="1617" class="Symbol">:</a> <a id="1619" href="Relation.Binary.PropositionalEquality.Properties.html#1603" class="Bound">A</a> <a id="1621" class="Symbol">→</a> <a id="1623" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1627" href="Relation.Binary.PropositionalEquality.Properties.html#1168" class="Generalizable">b</a><a id="1628" class="Symbol">}</a> <a id="1630" class="Symbol">(</a><a id="1631" href="Relation.Binary.PropositionalEquality.Properties.html#1631" class="Bound">f</a> <a id="1633" class="Symbol">:</a> <a id="1635" class="Symbol">(</a><a id="1636" href="Relation.Binary.PropositionalEquality.Properties.html#1636" class="Bound">x</a> <a id="1638" class="Symbol">:</a> <a id="1640" href="Relation.Binary.PropositionalEquality.Properties.html#1603" class="Bound">A</a><a id="1641" class="Symbol">)</a> <a id="1643" class="Symbol">→</a> <a id="1645" href="Relation.Binary.PropositionalEquality.Properties.html#1615" class="Bound">B</a> <a id="1647" href="Relation.Binary.PropositionalEquality.Properties.html#1636" class="Bound">x</a><a id="1648" class="Symbol">)</a> <a id="1650" class="Symbol">{</a><a id="1651" href="Relation.Binary.PropositionalEquality.Properties.html#1651" class="Bound">x</a> <a id="1653" href="Relation.Binary.PropositionalEquality.Properties.html#1653" class="Bound">y</a><a id="1654" class="Symbol">}</a>
      <a id="1662" class="Symbol">→</a> <a id="1664" class="Symbol">(</a><a id="1665" href="Relation.Binary.PropositionalEquality.Properties.html#1665" class="Bound">p</a> <a id="1667" class="Symbol">:</a> <a id="1669" href="Relation.Binary.PropositionalEquality.Properties.html#1651" class="Bound">x</a> <a id="1671" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1673" href="Relation.Binary.PropositionalEquality.Properties.html#1653" class="Bound">y</a><a id="1674" class="Symbol">)</a> <a id="1676" class="Symbol">→</a> <a id="1678" href="Relation.Binary.PropositionalEquality.Core.html#2195" class="Function">subst</a> <a id="1684" href="Relation.Binary.PropositionalEquality.Properties.html#1615" class="Bound">B</a> <a id="1686" href="Relation.Binary.PropositionalEquality.Properties.html#1665" class="Bound">p</a> <a id="1688" class="Symbol">(</a><a id="1689" href="Relation.Binary.PropositionalEquality.Properties.html#1631" class="Bound">f</a> <a id="1691" href="Relation.Binary.PropositionalEquality.Properties.html#1651" class="Bound">x</a><a id="1692" class="Symbol">)</a> <a id="1694" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1696" href="Relation.Binary.PropositionalEquality.Properties.html#1631" class="Bound">f</a> <a id="1698" href="Relation.Binary.PropositionalEquality.Properties.html#1653" class="Bound">y</a>
<a id="1700" href="Relation.Binary.PropositionalEquality.Properties.html#1592" class="Function">dcong</a> <a id="1706" href="Relation.Binary.PropositionalEquality.Properties.html#1706" class="Bound">f</a> <a id="1708" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1713" class="Symbol">=</a> <a id="1715" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="dcong₂"></a><a id="1721" href="Relation.Binary.PropositionalEquality.Properties.html#1721" class="Function">dcong₂</a> <a id="1728" class="Symbol">:</a> <a id="1730" class="Symbol">∀</a> <a id="1732" class="Symbol">{</a><a id="1733" href="Relation.Binary.PropositionalEquality.Properties.html#1733" class="Bound">A</a> <a id="1735" class="Symbol">:</a> <a id="1737" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1741" href="Relation.Binary.PropositionalEquality.Properties.html#1166" class="Generalizable">a</a><a id="1742" class="Symbol">}</a> <a id="1744" class="Symbol">{</a><a id="1745" href="Relation.Binary.PropositionalEquality.Properties.html#1745" class="Bound">B</a> <a id="1747" class="Symbol">:</a> <a id="1749" href="Relation.Binary.PropositionalEquality.Properties.html#1733" class="Bound">A</a> <a id="1751" class="Symbol">→</a> <a id="1753" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1757" href="Relation.Binary.PropositionalEquality.Properties.html#1168" class="Generalizable">b</a><a id="1758" class="Symbol">}</a> <a id="1760" class="Symbol">{</a><a id="1761" href="Relation.Binary.PropositionalEquality.Properties.html#1761" class="Bound">C</a> <a id="1763" class="Symbol">:</a> <a id="1765" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1769" href="Relation.Binary.PropositionalEquality.Properties.html#1170" class="Generalizable">c</a><a id="1770" class="Symbol">}</a>
         <a id="1781" class="Symbol">(</a><a id="1782" href="Relation.Binary.PropositionalEquality.Properties.html#1782" class="Bound">f</a> <a id="1784" class="Symbol">:</a> <a id="1786" class="Symbol">(</a><a id="1787" href="Relation.Binary.PropositionalEquality.Properties.html#1787" class="Bound">x</a> <a id="1789" class="Symbol">:</a> <a id="1791" href="Relation.Binary.PropositionalEquality.Properties.html#1733" class="Bound">A</a><a id="1792" class="Symbol">)</a> <a id="1794" class="Symbol">→</a> <a id="1796" href="Relation.Binary.PropositionalEquality.Properties.html#1745" class="Bound">B</a> <a id="1798" href="Relation.Binary.PropositionalEquality.Properties.html#1787" class="Bound">x</a> <a id="1800" class="Symbol">→</a> <a id="1802" href="Relation.Binary.PropositionalEquality.Properties.html#1761" class="Bound">C</a><a id="1803" class="Symbol">)</a> <a id="1805" class="Symbol">{</a><a id="1806" href="Relation.Binary.PropositionalEquality.Properties.html#1806" class="Bound">x₁</a> <a id="1809" href="Relation.Binary.PropositionalEquality.Properties.html#1809" class="Bound">x₂</a> <a id="1812" href="Relation.Binary.PropositionalEquality.Properties.html#1812" class="Bound">y₁</a> <a id="1815" href="Relation.Binary.PropositionalEquality.Properties.html#1815" class="Bound">y₂</a><a id="1817" class="Symbol">}</a>
       <a id="1826" class="Symbol">→</a> <a id="1828" class="Symbol">(</a><a id="1829" href="Relation.Binary.PropositionalEquality.Properties.html#1829" class="Bound">p</a> <a id="1831" class="Symbol">:</a> <a id="1833" href="Relation.Binary.PropositionalEquality.Properties.html#1806" class="Bound">x₁</a> <a id="1836" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1838" href="Relation.Binary.PropositionalEquality.Properties.html#1809" class="Bound">x₂</a><a id="1840" class="Symbol">)</a> <a id="1842" class="Symbol">→</a> <a id="1844" href="Relation.Binary.PropositionalEquality.Core.html#2195" class="Function">subst</a> <a id="1850" href="Relation.Binary.PropositionalEquality.Properties.html#1745" class="Bound">B</a> <a id="1852" href="Relation.Binary.PropositionalEquality.Properties.html#1829" class="Bound">p</a> <a id="1854" href="Relation.Binary.PropositionalEquality.Properties.html#1812" class="Bound">y₁</a> <a id="1857" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1859" href="Relation.Binary.PropositionalEquality.Properties.html#1815" class="Bound">y₂</a>
       <a id="1869" class="Symbol">→</a> <a id="1871" href="Relation.Binary.PropositionalEquality.Properties.html#1782" class="Bound">f</a> <a id="1873" href="Relation.Binary.PropositionalEquality.Properties.html#1806" class="Bound">x₁</a> <a id="1876" href="Relation.Binary.PropositionalEquality.Properties.html#1812" class="Bound">y₁</a> <a id="1879" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1881" href="Relation.Binary.PropositionalEquality.Properties.html#1782" class="Bound">f</a> <a id="1883" href="Relation.Binary.PropositionalEquality.Properties.html#1809" class="Bound">x₂</a> <a id="1886" href="Relation.Binary.PropositionalEquality.Properties.html#1815" class="Bound">y₂</a>
<a id="1889" href="Relation.Binary.PropositionalEquality.Properties.html#1721" class="Function">dcong₂</a> <a id="1896" href="Relation.Binary.PropositionalEquality.Properties.html#1896" class="Bound">f</a> <a id="1898" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1903" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1908" class="Symbol">=</a> <a id="1910" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="dsubst₂"></a><a id="1916" href="Relation.Binary.PropositionalEquality.Properties.html#1916" class="Function">dsubst₂</a> <a id="1924" class="Symbol">:</a> <a id="1926" class="Symbol">∀</a> <a id="1928" class="Symbol">{</a><a id="1929" href="Relation.Binary.PropositionalEquality.Properties.html#1929" class="Bound">A</a> <a id="1931" class="Symbol">:</a> <a id="1933" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1937" href="Relation.Binary.PropositionalEquality.Properties.html#1166" class="Generalizable">a</a><a id="1938" class="Symbol">}</a> <a id="1940" class="Symbol">{</a><a id="1941" href="Relation.Binary.PropositionalEquality.Properties.html#1941" class="Bound">B</a> <a id="1943" class="Symbol">:</a> <a id="1945" href="Relation.Binary.PropositionalEquality.Properties.html#1929" class="Bound">A</a> <a id="1947" class="Symbol">→</a> <a id="1949" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1953" href="Relation.Binary.PropositionalEquality.Properties.html#1168" class="Generalizable">b</a><a id="1954" class="Symbol">}</a> <a id="1956" class="Symbol">(</a><a id="1957" href="Relation.Binary.PropositionalEquality.Properties.html#1957" class="Bound">C</a> <a id="1959" class="Symbol">:</a> <a id="1961" class="Symbol">(</a><a id="1962" href="Relation.Binary.PropositionalEquality.Properties.html#1962" class="Bound">x</a> <a id="1964" class="Symbol">:</a> <a id="1966" href="Relation.Binary.PropositionalEquality.Properties.html#1929" class="Bound">A</a><a id="1967" class="Symbol">)</a> <a id="1969" class="Symbol">→</a> <a id="1971" href="Relation.Binary.PropositionalEquality.Properties.html#1941" class="Bound">B</a> <a id="1973" href="Relation.Binary.PropositionalEquality.Properties.html#1962" class="Bound">x</a> <a id="1975" class="Symbol">→</a> <a id="1977" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1981" href="Relation.Binary.PropositionalEquality.Properties.html#1170" class="Generalizable">c</a><a id="1982" class="Symbol">)</a>
          <a id="1994" class="Symbol">{</a><a id="1995" href="Relation.Binary.PropositionalEquality.Properties.html#1995" class="Bound">x₁</a> <a id="1998" href="Relation.Binary.PropositionalEquality.Properties.html#1998" class="Bound">x₂</a> <a id="2001" href="Relation.Binary.PropositionalEquality.Properties.html#2001" class="Bound">y₁</a> <a id="2004" href="Relation.Binary.PropositionalEquality.Properties.html#2004" class="Bound">y₂</a><a id="2006" class="Symbol">}</a> <a id="2008" class="Symbol">(</a><a id="2009" href="Relation.Binary.PropositionalEquality.Properties.html#2009" class="Bound">p</a> <a id="2011" class="Symbol">:</a> <a id="2013" href="Relation.Binary.PropositionalEquality.Properties.html#1995" class="Bound">x₁</a> <a id="2016" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2018" href="Relation.Binary.PropositionalEquality.Properties.html#1998" class="Bound">x₂</a><a id="2020" class="Symbol">)</a> <a id="2022" class="Symbol">→</a> <a id="2024" href="Relation.Binary.PropositionalEquality.Core.html#2195" class="Function">subst</a> <a id="2030" href="Relation.Binary.PropositionalEquality.Properties.html#1941" class="Bound">B</a> <a id="2032" href="Relation.Binary.PropositionalEquality.Properties.html#2009" class="Bound">p</a> <a id="2034" href="Relation.Binary.PropositionalEquality.Properties.html#2001" class="Bound">y₁</a> <a id="2037" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2039" href="Relation.Binary.PropositionalEquality.Properties.html#2004" class="Bound">y₂</a>
        <a id="2050" class="Symbol">→</a> <a id="2052" href="Relation.Binary.PropositionalEquality.Properties.html#1957" class="Bound">C</a> <a id="2054" href="Relation.Binary.PropositionalEquality.Properties.html#1995" class="Bound">x₁</a> <a id="2057" href="Relation.Binary.PropositionalEquality.Properties.html#2001" class="Bound">y₁</a> <a id="2060" class="Symbol">→</a> <a id="2062" href="Relation.Binary.PropositionalEquality.Properties.html#1957" class="Bound">C</a> <a id="2064" href="Relation.Binary.PropositionalEquality.Properties.html#1998" class="Bound">x₂</a> <a id="2067" href="Relation.Binary.PropositionalEquality.Properties.html#2004" class="Bound">y₂</a>
<a id="2070" href="Relation.Binary.PropositionalEquality.Properties.html#1916" class="Function">dsubst₂</a> <a id="2078" href="Relation.Binary.PropositionalEquality.Properties.html#2078" class="Bound">C</a> <a id="2080" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2085" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2090" href="Relation.Binary.PropositionalEquality.Properties.html#2090" class="Bound">c</a> <a id="2092" class="Symbol">=</a> <a id="2094" href="Relation.Binary.PropositionalEquality.Properties.html#2090" class="Bound">c</a>

<a id="ddcong₂"></a><a id="2097" href="Relation.Binary.PropositionalEquality.Properties.html#2097" class="Function">ddcong₂</a> <a id="2105" class="Symbol">:</a> <a id="2107" class="Symbol">∀</a> <a id="2109" class="Symbol">{</a><a id="2110" href="Relation.Binary.PropositionalEquality.Properties.html#2110" class="Bound">A</a> <a id="2112" class="Symbol">:</a> <a id="2114" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2118" href="Relation.Binary.PropositionalEquality.Properties.html#1166" class="Generalizable">a</a><a id="2119" class="Symbol">}</a> <a id="2121" class="Symbol">{</a><a id="2122" href="Relation.Binary.PropositionalEquality.Properties.html#2122" class="Bound">B</a> <a id="2124" class="Symbol">:</a> <a id="2126" href="Relation.Binary.PropositionalEquality.Properties.html#2110" class="Bound">A</a> <a id="2128" class="Symbol">→</a> <a id="2130" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2134" href="Relation.Binary.PropositionalEquality.Properties.html#1168" class="Generalizable">b</a><a id="2135" class="Symbol">}</a> <a id="2137" class="Symbol">{</a><a id="2138" href="Relation.Binary.PropositionalEquality.Properties.html#2138" class="Bound">C</a> <a id="2140" class="Symbol">:</a> <a id="2142" class="Symbol">(</a><a id="2143" href="Relation.Binary.PropositionalEquality.Properties.html#2143" class="Bound">x</a> <a id="2145" class="Symbol">:</a> <a id="2147" href="Relation.Binary.PropositionalEquality.Properties.html#2110" class="Bound">A</a><a id="2148" class="Symbol">)</a> <a id="2150" class="Symbol">→</a> <a id="2152" href="Relation.Binary.PropositionalEquality.Properties.html#2122" class="Bound">B</a> <a id="2154" href="Relation.Binary.PropositionalEquality.Properties.html#2143" class="Bound">x</a> <a id="2156" class="Symbol">→</a> <a id="2158" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2162" href="Relation.Binary.PropositionalEquality.Properties.html#1170" class="Generalizable">c</a><a id="2163" class="Symbol">}</a>
         <a id="2174" class="Symbol">(</a><a id="2175" href="Relation.Binary.PropositionalEquality.Properties.html#2175" class="Bound">f</a> <a id="2177" class="Symbol">:</a> <a id="2179" class="Symbol">(</a><a id="2180" href="Relation.Binary.PropositionalEquality.Properties.html#2180" class="Bound">x</a> <a id="2182" class="Symbol">:</a> <a id="2184" href="Relation.Binary.PropositionalEquality.Properties.html#2110" class="Bound">A</a><a id="2185" class="Symbol">)</a> <a id="2187" class="Symbol">(</a><a id="2188" href="Relation.Binary.PropositionalEquality.Properties.html#2188" class="Bound">y</a> <a id="2190" class="Symbol">:</a> <a id="2192" href="Relation.Binary.PropositionalEquality.Properties.html#2122" class="Bound">B</a> <a id="2194" href="Relation.Binary.PropositionalEquality.Properties.html#2180" class="Bound">x</a><a id="2195" class="Symbol">)</a> <a id="2197" class="Symbol">→</a> <a id="2199" href="Relation.Binary.PropositionalEquality.Properties.html#2138" class="Bound">C</a> <a id="2201" href="Relation.Binary.PropositionalEquality.Properties.html#2180" class="Bound">x</a> <a id="2203" href="Relation.Binary.PropositionalEquality.Properties.html#2188" class="Bound">y</a><a id="2204" class="Symbol">)</a> <a id="2206" class="Symbol">{</a><a id="2207" href="Relation.Binary.PropositionalEquality.Properties.html#2207" class="Bound">x₁</a> <a id="2210" href="Relation.Binary.PropositionalEquality.Properties.html#2210" class="Bound">x₂</a> <a id="2213" href="Relation.Binary.PropositionalEquality.Properties.html#2213" class="Bound">y₁</a> <a id="2216" href="Relation.Binary.PropositionalEquality.Properties.html#2216" class="Bound">y₂</a><a id="2218" class="Symbol">}</a>
         <a id="2229" class="Symbol">(</a><a id="2230" href="Relation.Binary.PropositionalEquality.Properties.html#2230" class="Bound">p</a> <a id="2232" class="Symbol">:</a> <a id="2234" href="Relation.Binary.PropositionalEquality.Properties.html#2207" class="Bound">x₁</a> <a id="2237" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2239" href="Relation.Binary.PropositionalEquality.Properties.html#2210" class="Bound">x₂</a><a id="2241" class="Symbol">)</a> <a id="2243" class="Symbol">(</a><a id="2244" href="Relation.Binary.PropositionalEquality.Properties.html#2244" class="Bound">q</a> <a id="2246" class="Symbol">:</a> <a id="2248" href="Relation.Binary.PropositionalEquality.Core.html#2195" class="Function">subst</a> <a id="2254" href="Relation.Binary.PropositionalEquality.Properties.html#2122" class="Bound">B</a> <a id="2256" href="Relation.Binary.PropositionalEquality.Properties.html#2230" class="Bound">p</a> <a id="2258" href="Relation.Binary.PropositionalEquality.Properties.html#2213" class="Bound">y₁</a> <a id="2261" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2263" href="Relation.Binary.PropositionalEquality.Properties.html#2216" class="Bound">y₂</a><a id="2265" class="Symbol">)</a>
       <a id="2274" class="Symbol">→</a> <a id="2276" href="Relation.Binary.PropositionalEquality.Properties.html#1916" class="Function">dsubst₂</a> <a id="2284" href="Relation.Binary.PropositionalEquality.Properties.html#2138" class="Bound">C</a> <a id="2286" href="Relation.Binary.PropositionalEquality.Properties.html#2230" class="Bound">p</a> <a id="2288" href="Relation.Binary.PropositionalEquality.Properties.html#2244" class="Bound">q</a> <a id="2290" class="Symbol">(</a><a id="2291" href="Relation.Binary.PropositionalEquality.Properties.html#2175" class="Bound">f</a> <a id="2293" href="Relation.Binary.PropositionalEquality.Properties.html#2207" class="Bound">x₁</a> <a id="2296" href="Relation.Binary.PropositionalEquality.Properties.html#2213" class="Bound">y₁</a><a id="2298" class="Symbol">)</a> <a id="2300" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2302" href="Relation.Binary.PropositionalEquality.Properties.html#2175" class="Bound">f</a> <a id="2304" href="Relation.Binary.PropositionalEquality.Properties.html#2210" class="Bound">x₂</a> <a id="2307" href="Relation.Binary.PropositionalEquality.Properties.html#2216" class="Bound">y₂</a>
<a id="2310" href="Relation.Binary.PropositionalEquality.Properties.html#2097" class="Function">ddcong₂</a> <a id="2318" href="Relation.Binary.PropositionalEquality.Properties.html#2318" class="Bound">f</a> <a id="2320" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2325" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2330" class="Symbol">=</a> <a id="2332" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="2338" class="Comment">------------------------------------------------------------------------</a>
<a id="2411" class="Comment">-- Various equality rearrangement lemmas</a>

<a id="trans-reflʳ"></a><a id="2453" href="Relation.Binary.PropositionalEquality.Properties.html#2453" class="Function">trans-reflʳ</a> <a id="2465" class="Symbol">:</a> <a id="2467" class="Symbol">∀</a> <a id="2469" class="Symbol">{</a><a id="2470" href="Relation.Binary.PropositionalEquality.Properties.html#2470" class="Bound">x</a> <a id="2472" href="Relation.Binary.PropositionalEquality.Properties.html#2472" class="Bound">y</a> <a id="2474" class="Symbol">:</a> <a id="2476" href="Relation.Binary.PropositionalEquality.Properties.html#1186" class="Generalizable">A</a><a id="2477" class="Symbol">}</a> <a id="2479" class="Symbol">(</a><a id="2480" href="Relation.Binary.PropositionalEquality.Properties.html#2480" class="Bound">p</a> <a id="2482" class="Symbol">:</a> <a id="2484" href="Relation.Binary.PropositionalEquality.Properties.html#2470" class="Bound">x</a> <a id="2486" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2488" href="Relation.Binary.PropositionalEquality.Properties.html#2472" class="Bound">y</a><a id="2489" class="Symbol">)</a> <a id="2491" class="Symbol">→</a> <a id="2493" href="Relation.Binary.PropositionalEquality.Core.html#2144" class="Function">trans</a> <a id="2499" href="Relation.Binary.PropositionalEquality.Properties.html#2480" class="Bound">p</a> <a id="2501" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2506" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2508" href="Relation.Binary.PropositionalEquality.Properties.html#2480" class="Bound">p</a>
<a id="2510" href="Relation.Binary.PropositionalEquality.Properties.html#2453" class="Function">trans-reflʳ</a> <a id="2522" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2527" class="Symbol">=</a> <a id="2529" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="trans-assoc"></a><a id="2535" href="Relation.Binary.PropositionalEquality.Properties.html#2535" class="Function">trans-assoc</a> <a id="2547" class="Symbol">:</a> <a id="2549" class="Symbol">∀</a> <a id="2551" class="Symbol">{</a><a id="2552" href="Relation.Binary.PropositionalEquality.Properties.html#2552" class="Bound">x</a> <a id="2554" href="Relation.Binary.PropositionalEquality.Properties.html#2554" class="Bound">y</a> <a id="2556" href="Relation.Binary.PropositionalEquality.Properties.html#2556" class="Bound">z</a> <a id="2558" href="Relation.Binary.PropositionalEquality.Properties.html#2558" class="Bound">u</a> <a id="2560" class="Symbol">:</a> <a id="2562" href="Relation.Binary.PropositionalEquality.Properties.html#1186" class="Generalizable">A</a><a id="2563" class="Symbol">}</a> <a id="2565" class="Symbol">(</a><a id="2566" href="Relation.Binary.PropositionalEquality.Properties.html#2566" class="Bound">p</a> <a id="2568" class="Symbol">:</a> <a id="2570" href="Relation.Binary.PropositionalEquality.Properties.html#2552" class="Bound">x</a> <a id="2572" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2574" href="Relation.Binary.PropositionalEquality.Properties.html#2554" class="Bound">y</a><a id="2575" class="Symbol">)</a> <a id="2577" class="Symbol">{</a><a id="2578" href="Relation.Binary.PropositionalEquality.Properties.html#2578" class="Bound">q</a> <a id="2580" class="Symbol">:</a> <a id="2582" href="Relation.Binary.PropositionalEquality.Properties.html#2554" class="Bound">y</a> <a id="2584" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2586" href="Relation.Binary.PropositionalEquality.Properties.html#2556" class="Bound">z</a><a id="2587" class="Symbol">}</a> <a id="2589" class="Symbol">{</a><a id="2590" href="Relation.Binary.PropositionalEquality.Properties.html#2590" class="Bound">r</a> <a id="2592" class="Symbol">:</a> <a id="2594" href="Relation.Binary.PropositionalEquality.Properties.html#2556" class="Bound">z</a> <a id="2596" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2598" href="Relation.Binary.PropositionalEquality.Properties.html#2558" class="Bound">u</a><a id="2599" class="Symbol">}</a> <a id="2601" class="Symbol">→</a>
  <a id="2605" href="Relation.Binary.PropositionalEquality.Core.html#2144" class="Function">trans</a> <a id="2611" class="Symbol">(</a><a id="2612" href="Relation.Binary.PropositionalEquality.Core.html#2144" class="Function">trans</a> <a id="2618" href="Relation.Binary.PropositionalEquality.Properties.html#2566" class="Bound">p</a> <a id="2620" href="Relation.Binary.PropositionalEquality.Properties.html#2578" class="Bound">q</a><a id="2621" class="Symbol">)</a> <a id="2623" href="Relation.Binary.PropositionalEquality.Properties.html#2590" class="Bound">r</a> <a id="2625" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2627" href="Relation.Binary.PropositionalEquality.Core.html#2144" class="Function">trans</a> <a id="2633" href="Relation.Binary.PropositionalEquality.Properties.html#2566" class="Bound">p</a> <a id="2635" class="Symbol">(</a><a id="2636" href="Relation.Binary.PropositionalEquality.Core.html#2144" class="Function">trans</a> <a id="2642" href="Relation.Binary.PropositionalEquality.Properties.html#2578" class="Bound">q</a> <a id="2644" href="Relation.Binary.PropositionalEquality.Properties.html#2590" class="Bound">r</a><a id="2645" class="Symbol">)</a>
<a id="2647" href="Relation.Binary.PropositionalEquality.Properties.html#2535" class="Function">trans-assoc</a> <a id="2659" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2664" class="Symbol">=</a> <a id="2666" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="trans-symˡ"></a><a id="2672" href="Relation.Binary.PropositionalEquality.Properties.html#2672" class="Function">trans-symˡ</a> <a id="2683" class="Symbol">:</a> <a id="2685" class="Symbol">∀</a> <a id="2687" class="Symbol">{</a><a id="2688" href="Relation.Binary.PropositionalEquality.Properties.html#2688" class="Bound">x</a> <a id="2690" href="Relation.Binary.PropositionalEquality.Properties.html#2690" class="Bound">y</a> <a id="2692" class="Symbol">:</a> <a id="2694" href="Relation.Binary.PropositionalEquality.Properties.html#1186" class="Generalizable">A</a><a id="2695" class="Symbol">}</a> <a id="2697" class="Symbol">(</a><a id="2698" href="Relation.Binary.PropositionalEquality.Properties.html#2698" class="Bound">p</a> <a id="2700" class="Symbol">:</a> <a id="2702" href="Relation.Binary.PropositionalEquality.Properties.html#2688" class="Bound">x</a> <a id="2704" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2706" href="Relation.Binary.PropositionalEquality.Properties.html#2690" class="Bound">y</a><a id="2707" class="Symbol">)</a> <a id="2709" class="Symbol">→</a> <a id="2711" href="Relation.Binary.PropositionalEquality.Core.html#2144" class="Function">trans</a> <a id="2717" class="Symbol">(</a><a id="2718" href="Relation.Binary.PropositionalEquality.Core.html#2099" class="Function">sym</a> <a id="2722" href="Relation.Binary.PropositionalEquality.Properties.html#2698" class="Bound">p</a><a id="2723" class="Symbol">)</a> <a id="2725" href="Relation.Binary.PropositionalEquality.Properties.html#2698" class="Bound">p</a> <a id="2727" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2729" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="2734" href="Relation.Binary.PropositionalEquality.Properties.html#2672" class="Function">trans-symˡ</a> <a id="2745" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2750" class="Symbol">=</a> <a id="2752" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="trans-symʳ"></a><a id="2758" href="Relation.Binary.PropositionalEquality.Properties.html#2758" class="Function">trans-symʳ</a> <a id="2769" class="Symbol">:</a> <a id="2771" class="Symbol">∀</a> <a id="2773" class="Symbol">{</a><a id="2774" href="Relation.Binary.PropositionalEquality.Properties.html#2774" class="Bound">x</a> <a id="2776" href="Relation.Binary.PropositionalEquality.Properties.html#2776" class="Bound">y</a> <a id="2778" class="Symbol">:</a> <a id="2780" href="Relation.Binary.PropositionalEquality.Properties.html#1186" class="Generalizable">A</a><a id="2781" class="Symbol">}</a> <a id="2783" class="Symbol">(</a><a id="2784" href="Relation.Binary.PropositionalEquality.Properties.html#2784" class="Bound">p</a> <a id="2786" class="Symbol">:</a> <a id="2788" href="Relation.Binary.PropositionalEquality.Properties.html#2774" class="Bound">x</a> <a id="2790" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2792" href="Relation.Binary.PropositionalEquality.Properties.html#2776" class="Bound">y</a><a id="2793" class="Symbol">)</a> <a id="2795" class="Symbol">→</a> <a id="2797" href="Relation.Binary.PropositionalEquality.Core.html#2144" class="Function">trans</a> <a id="2803" href="Relation.Binary.PropositionalEquality.Properties.html#2784" class="Bound">p</a> <a id="2805" class="Symbol">(</a><a id="2806" href="Relation.Binary.PropositionalEquality.Core.html#2099" class="Function">sym</a> <a id="2810" href="Relation.Binary.PropositionalEquality.Properties.html#2784" class="Bound">p</a><a id="2811" class="Symbol">)</a> <a id="2813" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2815" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="2820" href="Relation.Binary.PropositionalEquality.Properties.html#2758" class="Function">trans-symʳ</a> <a id="2831" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2836" class="Symbol">=</a> <a id="2838" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="trans-injectiveˡ"></a><a id="2844" href="Relation.Binary.PropositionalEquality.Properties.html#2844" class="Function">trans-injectiveˡ</a> <a id="2861" class="Symbol">:</a> <a id="2863" class="Symbol">∀</a> <a id="2865" class="Symbol">{</a><a id="2866" href="Relation.Binary.PropositionalEquality.Properties.html#2866" class="Bound">x</a> <a id="2868" href="Relation.Binary.PropositionalEquality.Properties.html#2868" class="Bound">y</a> <a id="2870" href="Relation.Binary.PropositionalEquality.Properties.html#2870" class="Bound">z</a> <a id="2872" class="Symbol">:</a> <a id="2874" href="Relation.Binary.PropositionalEquality.Properties.html#1186" class="Generalizable">A</a><a id="2875" class="Symbol">}</a> <a id="2877" class="Symbol">{</a><a id="2878" href="Relation.Binary.PropositionalEquality.Properties.html#2878" class="Bound">p₁</a> <a id="2881" href="Relation.Binary.PropositionalEquality.Properties.html#2881" class="Bound">p₂</a> <a id="2884" class="Symbol">:</a> <a id="2886" href="Relation.Binary.PropositionalEquality.Properties.html#2866" class="Bound">x</a> <a id="2888" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2890" href="Relation.Binary.PropositionalEquality.Properties.html#2868" class="Bound">y</a><a id="2891" class="Symbol">}</a> <a id="2893" class="Symbol">(</a><a id="2894" href="Relation.Binary.PropositionalEquality.Properties.html#2894" class="Bound">q</a> <a id="2896" class="Symbol">:</a> <a id="2898" href="Relation.Binary.PropositionalEquality.Properties.html#2868" class="Bound">y</a> <a id="2900" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2902" href="Relation.Binary.PropositionalEquality.Properties.html#2870" class="Bound">z</a><a id="2903" class="Symbol">)</a> <a id="2905" class="Symbol">→</a>
                   <a id="2926" href="Relation.Binary.PropositionalEquality.Core.html#2144" class="Function">trans</a> <a id="2932" href="Relation.Binary.PropositionalEquality.Properties.html#2878" class="Bound">p₁</a> <a id="2935" href="Relation.Binary.PropositionalEquality.Properties.html#2894" class="Bound">q</a> <a id="2937" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2939" href="Relation.Binary.PropositionalEquality.Core.html#2144" class="Function">trans</a> <a id="2945" href="Relation.Binary.PropositionalEquality.Properties.html#2881" class="Bound">p₂</a> <a id="2948" href="Relation.Binary.PropositionalEquality.Properties.html#2894" class="Bound">q</a> <a id="2950" class="Symbol">→</a> <a id="2952" href="Relation.Binary.PropositionalEquality.Properties.html#2878" class="Bound">p₁</a> <a id="2955" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2957" href="Relation.Binary.PropositionalEquality.Properties.html#2881" class="Bound">p₂</a>
<a id="2960" href="Relation.Binary.PropositionalEquality.Properties.html#2844" class="Function">trans-injectiveˡ</a> <a id="2977" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2982" class="Symbol">=</a> <a id="2984" href="Relation.Binary.PropositionalEquality.Core.html#2250" class="Function">subst₂</a> <a id="2991" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="2995" class="Symbol">(</a><a id="2996" href="Relation.Binary.PropositionalEquality.Properties.html#2453" class="Function">trans-reflʳ</a> <a id="3008" class="Symbol">_)</a> <a id="3011" class="Symbol">(</a><a id="3012" href="Relation.Binary.PropositionalEquality.Properties.html#2453" class="Function">trans-reflʳ</a> <a id="3024" class="Symbol">_)</a>

<a id="trans-injectiveʳ"></a><a id="3028" href="Relation.Binary.PropositionalEquality.Properties.html#3028" class="Function">trans-injectiveʳ</a> <a id="3045" class="Symbol">:</a> <a id="3047" class="Symbol">∀</a> <a id="3049" class="Symbol">{</a><a id="3050" href="Relation.Binary.PropositionalEquality.Properties.html#3050" class="Bound">x</a> <a id="3052" href="Relation.Binary.PropositionalEquality.Properties.html#3052" class="Bound">y</a> <a id="3054" href="Relation.Binary.PropositionalEquality.Properties.html#3054" class="Bound">z</a> <a id="3056" class="Symbol">:</a> <a id="3058" href="Relation.Binary.PropositionalEquality.Properties.html#1186" class="Generalizable">A</a><a id="3059" class="Symbol">}</a> <a id="3061" class="Symbol">(</a><a id="3062" href="Relation.Binary.PropositionalEquality.Properties.html#3062" class="Bound">p</a> <a id="3064" class="Symbol">:</a> <a id="3066" href="Relation.Binary.PropositionalEquality.Properties.html#3050" class="Bound">x</a> <a id="3068" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3070" href="Relation.Binary.PropositionalEquality.Properties.html#3052" class="Bound">y</a><a id="3071" class="Symbol">)</a> <a id="3073" class="Symbol">{</a><a id="3074" href="Relation.Binary.PropositionalEquality.Properties.html#3074" class="Bound">q₁</a> <a id="3077" href="Relation.Binary.PropositionalEquality.Properties.html#3077" class="Bound">q₂</a> <a id="3080" class="Symbol">:</a> <a id="3082" href="Relation.Binary.PropositionalEquality.Properties.html#3052" class="Bound">y</a> <a id="3084" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3086" href="Relation.Binary.PropositionalEquality.Properties.html#3054" class="Bound">z</a><a id="3087" class="Symbol">}</a> <a id="3089" class="Symbol">→</a>
                   <a id="3110" href="Relation.Binary.PropositionalEquality.Core.html#2144" class="Function">trans</a> <a id="3116" href="Relation.Binary.PropositionalEquality.Properties.html#3062" class="Bound">p</a> <a id="3118" href="Relation.Binary.PropositionalEquality.Properties.html#3074" class="Bound">q₁</a> <a id="3121" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3123" href="Relation.Binary.PropositionalEquality.Core.html#2144" class="Function">trans</a> <a id="3129" href="Relation.Binary.PropositionalEquality.Properties.html#3062" class="Bound">p</a> <a id="3131" href="Relation.Binary.PropositionalEquality.Properties.html#3077" class="Bound">q₂</a> <a id="3134" class="Symbol">→</a> <a id="3136" href="Relation.Binary.PropositionalEquality.Properties.html#3074" class="Bound">q₁</a> <a id="3139" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3141" href="Relation.Binary.PropositionalEquality.Properties.html#3077" class="Bound">q₂</a>
<a id="3144" href="Relation.Binary.PropositionalEquality.Properties.html#3028" class="Function">trans-injectiveʳ</a> <a id="3161" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3166" href="Relation.Binary.PropositionalEquality.Properties.html#3166" class="Bound">eq</a> <a id="3169" class="Symbol">=</a> <a id="3171" href="Relation.Binary.PropositionalEquality.Properties.html#3166" class="Bound">eq</a>

<a id="cong-id"></a><a id="3175" href="Relation.Binary.PropositionalEquality.Properties.html#3175" class="Function">cong-id</a> <a id="3183" class="Symbol">:</a> <a id="3185" class="Symbol">∀</a> <a id="3187" class="Symbol">{</a><a id="3188" href="Relation.Binary.PropositionalEquality.Properties.html#3188" class="Bound">x</a> <a id="3190" href="Relation.Binary.PropositionalEquality.Properties.html#3190" class="Bound">y</a> <a id="3192" class="Symbol">:</a> <a id="3194" href="Relation.Binary.PropositionalEquality.Properties.html#1186" class="Generalizable">A</a><a id="3195" class="Symbol">}</a> <a id="3197" class="Symbol">(</a><a id="3198" href="Relation.Binary.PropositionalEquality.Properties.html#3198" class="Bound">p</a> <a id="3200" class="Symbol">:</a> <a id="3202" href="Relation.Binary.PropositionalEquality.Properties.html#3188" class="Bound">x</a> <a id="3204" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3206" href="Relation.Binary.PropositionalEquality.Properties.html#3190" class="Bound">y</a><a id="3207" class="Symbol">)</a> <a id="3209" class="Symbol">→</a> <a id="3211" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="3216" href="Function.Base.html#704" class="Function">id</a> <a id="3219" href="Relation.Binary.PropositionalEquality.Properties.html#3198" class="Bound">p</a> <a id="3221" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3223" href="Relation.Binary.PropositionalEquality.Properties.html#3198" class="Bound">p</a>
<a id="3225" href="Relation.Binary.PropositionalEquality.Properties.html#3175" class="Function">cong-id</a> <a id="3233" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3238" class="Symbol">=</a> <a id="3240" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="cong-∘"></a><a id="3246" href="Relation.Binary.PropositionalEquality.Properties.html#3246" class="Function">cong-∘</a> <a id="3253" class="Symbol">:</a> <a id="3255" class="Symbol">∀</a> <a id="3257" class="Symbol">{</a><a id="3258" href="Relation.Binary.PropositionalEquality.Properties.html#3258" class="Bound">x</a> <a id="3260" href="Relation.Binary.PropositionalEquality.Properties.html#3260" class="Bound">y</a> <a id="3262" class="Symbol">:</a> <a id="3264" href="Relation.Binary.PropositionalEquality.Properties.html#1186" class="Generalizable">A</a><a id="3265" class="Symbol">}</a> <a id="3267" class="Symbol">{</a><a id="3268" href="Relation.Binary.PropositionalEquality.Properties.html#3268" class="Bound">f</a> <a id="3270" class="Symbol">:</a> <a id="3272" href="Relation.Binary.PropositionalEquality.Properties.html#1188" class="Generalizable">B</a> <a id="3274" class="Symbol">→</a> <a id="3276" href="Relation.Binary.PropositionalEquality.Properties.html#1190" class="Generalizable">C</a><a id="3277" class="Symbol">}</a> <a id="3279" class="Symbol">{</a><a id="3280" href="Relation.Binary.PropositionalEquality.Properties.html#3280" class="Bound">g</a> <a id="3282" class="Symbol">:</a> <a id="3284" href="Relation.Binary.PropositionalEquality.Properties.html#1186" class="Generalizable">A</a> <a id="3286" class="Symbol">→</a> <a id="3288" href="Relation.Binary.PropositionalEquality.Properties.html#1188" class="Generalizable">B</a><a id="3289" class="Symbol">}</a> <a id="3291" class="Symbol">(</a><a id="3292" href="Relation.Binary.PropositionalEquality.Properties.html#3292" class="Bound">p</a> <a id="3294" class="Symbol">:</a> <a id="3296" href="Relation.Binary.PropositionalEquality.Properties.html#3258" class="Bound">x</a> <a id="3298" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3300" href="Relation.Binary.PropositionalEquality.Properties.html#3260" class="Bound">y</a><a id="3301" class="Symbol">)</a> <a id="3303" class="Symbol">→</a>
         <a id="3314" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="3319" class="Symbol">(</a><a id="3320" href="Relation.Binary.PropositionalEquality.Properties.html#3268" class="Bound">f</a> <a id="3322" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="3324" href="Relation.Binary.PropositionalEquality.Properties.html#3280" class="Bound">g</a><a id="3325" class="Symbol">)</a> <a id="3327" href="Relation.Binary.PropositionalEquality.Properties.html#3292" class="Bound">p</a> <a id="3329" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3331" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="3336" href="Relation.Binary.PropositionalEquality.Properties.html#3268" class="Bound">f</a> <a id="3338" class="Symbol">(</a><a id="3339" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="3344" href="Relation.Binary.PropositionalEquality.Properties.html#3280" class="Bound">g</a> <a id="3346" href="Relation.Binary.PropositionalEquality.Properties.html#3292" class="Bound">p</a><a id="3347" class="Symbol">)</a>
<a id="3349" href="Relation.Binary.PropositionalEquality.Properties.html#3246" class="Function">cong-∘</a> <a id="3356" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3361" class="Symbol">=</a> <a id="3363" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="sym-cong"></a><a id="3369" href="Relation.Binary.PropositionalEquality.Properties.html#3369" class="Function">sym-cong</a> <a id="3378" class="Symbol">:</a> <a id="3380" class="Symbol">∀</a> <a id="3382" class="Symbol">{</a><a id="3383" href="Relation.Binary.PropositionalEquality.Properties.html#3383" class="Bound">x</a> <a id="3385" href="Relation.Binary.PropositionalEquality.Properties.html#3385" class="Bound">y</a> <a id="3387" class="Symbol">:</a> <a id="3389" href="Relation.Binary.PropositionalEquality.Properties.html#1186" class="Generalizable">A</a><a id="3390" class="Symbol">}</a> <a id="3392" class="Symbol">{</a><a id="3393" href="Relation.Binary.PropositionalEquality.Properties.html#3393" class="Bound">f</a> <a id="3395" class="Symbol">:</a> <a id="3397" href="Relation.Binary.PropositionalEquality.Properties.html#1186" class="Generalizable">A</a> <a id="3399" class="Symbol">→</a> <a id="3401" href="Relation.Binary.PropositionalEquality.Properties.html#1188" class="Generalizable">B</a><a id="3402" class="Symbol">}</a> <a id="3404" class="Symbol">(</a><a id="3405" href="Relation.Binary.PropositionalEquality.Properties.html#3405" class="Bound">p</a> <a id="3407" class="Symbol">:</a> <a id="3409" href="Relation.Binary.PropositionalEquality.Properties.html#3383" class="Bound">x</a> <a id="3411" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3413" href="Relation.Binary.PropositionalEquality.Properties.html#3385" class="Bound">y</a><a id="3414" class="Symbol">)</a> <a id="3416" class="Symbol">→</a> <a id="3418" href="Relation.Binary.PropositionalEquality.Core.html#2099" class="Function">sym</a> <a id="3422" class="Symbol">(</a><a id="3423" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="3428" href="Relation.Binary.PropositionalEquality.Properties.html#3393" class="Bound">f</a> <a id="3430" href="Relation.Binary.PropositionalEquality.Properties.html#3405" class="Bound">p</a><a id="3431" class="Symbol">)</a> <a id="3433" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3435" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="3440" href="Relation.Binary.PropositionalEquality.Properties.html#3393" class="Bound">f</a> <a id="3442" class="Symbol">(</a><a id="3443" href="Relation.Binary.PropositionalEquality.Core.html#2099" class="Function">sym</a> <a id="3447" href="Relation.Binary.PropositionalEquality.Properties.html#3405" class="Bound">p</a><a id="3448" class="Symbol">)</a>
<a id="3450" href="Relation.Binary.PropositionalEquality.Properties.html#3369" class="Function">sym-cong</a> <a id="3459" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3464" class="Symbol">=</a> <a id="3466" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="trans-cong"></a><a id="3472" href="Relation.Binary.PropositionalEquality.Properties.html#3472" class="Function">trans-cong</a> <a id="3483" class="Symbol">:</a> <a id="3485" class="Symbol">∀</a> <a id="3487" class="Symbol">{</a><a id="3488" href="Relation.Binary.PropositionalEquality.Properties.html#3488" class="Bound">x</a> <a id="3490" href="Relation.Binary.PropositionalEquality.Properties.html#3490" class="Bound">y</a> <a id="3492" href="Relation.Binary.PropositionalEquality.Properties.html#3492" class="Bound">z</a> <a id="3494" class="Symbol">:</a> <a id="3496" href="Relation.Binary.PropositionalEquality.Properties.html#1186" class="Generalizable">A</a><a id="3497" class="Symbol">}</a> <a id="3499" class="Symbol">{</a><a id="3500" href="Relation.Binary.PropositionalEquality.Properties.html#3500" class="Bound">f</a> <a id="3502" class="Symbol">:</a> <a id="3504" href="Relation.Binary.PropositionalEquality.Properties.html#1186" class="Generalizable">A</a> <a id="3506" class="Symbol">→</a> <a id="3508" href="Relation.Binary.PropositionalEquality.Properties.html#1188" class="Generalizable">B</a><a id="3509" class="Symbol">}</a> <a id="3511" class="Symbol">(</a><a id="3512" href="Relation.Binary.PropositionalEquality.Properties.html#3512" class="Bound">p</a> <a id="3514" class="Symbol">:</a> <a id="3516" href="Relation.Binary.PropositionalEquality.Properties.html#3488" class="Bound">x</a> <a id="3518" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3520" href="Relation.Binary.PropositionalEquality.Properties.html#3490" class="Bound">y</a><a id="3521" class="Symbol">)</a> <a id="3523" class="Symbol">{</a><a id="3524" href="Relation.Binary.PropositionalEquality.Properties.html#3524" class="Bound">q</a> <a id="3526" class="Symbol">:</a> <a id="3528" href="Relation.Binary.PropositionalEquality.Properties.html#3490" class="Bound">y</a> <a id="3530" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3532" href="Relation.Binary.PropositionalEquality.Properties.html#3492" class="Bound">z</a><a id="3533" class="Symbol">}</a> <a id="3535" class="Symbol">→</a>
             <a id="3550" href="Relation.Binary.PropositionalEquality.Core.html#2144" class="Function">trans</a> <a id="3556" class="Symbol">(</a><a id="3557" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="3562" href="Relation.Binary.PropositionalEquality.Properties.html#3500" class="Bound">f</a> <a id="3564" href="Relation.Binary.PropositionalEquality.Properties.html#3512" class="Bound">p</a><a id="3565" class="Symbol">)</a> <a id="3567" class="Symbol">(</a><a id="3568" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="3573" href="Relation.Binary.PropositionalEquality.Properties.html#3500" class="Bound">f</a> <a id="3575" href="Relation.Binary.PropositionalEquality.Properties.html#3524" class="Bound">q</a><a id="3576" class="Symbol">)</a> <a id="3578" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3580" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="3585" href="Relation.Binary.PropositionalEquality.Properties.html#3500" class="Bound">f</a> <a id="3587" class="Symbol">(</a><a id="3588" href="Relation.Binary.PropositionalEquality.Core.html#2144" class="Function">trans</a> <a id="3594" href="Relation.Binary.PropositionalEquality.Properties.html#3512" class="Bound">p</a> <a id="3596" href="Relation.Binary.PropositionalEquality.Properties.html#3524" class="Bound">q</a><a id="3597" class="Symbol">)</a>
<a id="3599" href="Relation.Binary.PropositionalEquality.Properties.html#3472" class="Function">trans-cong</a> <a id="3610" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3615" class="Symbol">=</a> <a id="3617" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="cong₂-reflˡ"></a><a id="3623" href="Relation.Binary.PropositionalEquality.Properties.html#3623" class="Function">cong₂-reflˡ</a> <a id="3635" class="Symbol">:</a> <a id="3637" class="Symbol">∀</a> <a id="3639" class="Symbol">{</a><a id="3640" href="Relation.Binary.PropositionalEquality.Properties.html#3640" class="Bound Operator">_∙_</a> <a id="3644" class="Symbol">:</a> <a id="3646" href="Relation.Binary.PropositionalEquality.Properties.html#1186" class="Generalizable">A</a> <a id="3648" class="Symbol">→</a> <a id="3650" href="Relation.Binary.PropositionalEquality.Properties.html#1188" class="Generalizable">B</a> <a id="3652" class="Symbol">→</a> <a id="3654" href="Relation.Binary.PropositionalEquality.Properties.html#1190" class="Generalizable">C</a><a id="3655" class="Symbol">}</a> <a id="3657" class="Symbol">{</a><a id="3658" href="Relation.Binary.PropositionalEquality.Properties.html#3658" class="Bound">x</a> <a id="3660" href="Relation.Binary.PropositionalEquality.Properties.html#3660" class="Bound">u</a> <a id="3662" href="Relation.Binary.PropositionalEquality.Properties.html#3662" class="Bound">v</a><a id="3663" class="Symbol">}</a> <a id="3665" class="Symbol">→</a> <a id="3667" class="Symbol">(</a><a id="3668" href="Relation.Binary.PropositionalEquality.Properties.html#3668" class="Bound">p</a> <a id="3670" class="Symbol">:</a> <a id="3672" href="Relation.Binary.PropositionalEquality.Properties.html#3660" class="Bound">u</a> <a id="3674" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3676" href="Relation.Binary.PropositionalEquality.Properties.html#3662" class="Bound">v</a><a id="3677" class="Symbol">)</a> <a id="3679" class="Symbol">→</a>
              <a id="3695" href="Relation.Binary.PropositionalEquality.Core.html#1782" class="Function">cong₂</a> <a id="3701" href="Relation.Binary.PropositionalEquality.Properties.html#3640" class="Bound Operator">_∙_</a> <a id="3705" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3710" href="Relation.Binary.PropositionalEquality.Properties.html#3668" class="Bound">p</a> <a id="3712" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3714" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="3719" class="Symbol">(</a><a id="3720" href="Relation.Binary.PropositionalEquality.Properties.html#3658" class="Bound">x</a> <a id="3722" href="Relation.Binary.PropositionalEquality.Properties.html#3640" class="Bound Operator">∙_</a><a id="3724" class="Symbol">)</a> <a id="3726" href="Relation.Binary.PropositionalEquality.Properties.html#3668" class="Bound">p</a>
<a id="3728" href="Relation.Binary.PropositionalEquality.Properties.html#3623" class="Function">cong₂-reflˡ</a> <a id="3740" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3745" class="Symbol">=</a> <a id="3747" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="cong₂-reflʳ"></a><a id="3753" href="Relation.Binary.PropositionalEquality.Properties.html#3753" class="Function">cong₂-reflʳ</a> <a id="3765" class="Symbol">:</a> <a id="3767" class="Symbol">∀</a> <a id="3769" class="Symbol">{</a><a id="3770" href="Relation.Binary.PropositionalEquality.Properties.html#3770" class="Bound Operator">_∙_</a> <a id="3774" class="Symbol">:</a> <a id="3776" href="Relation.Binary.PropositionalEquality.Properties.html#1186" class="Generalizable">A</a> <a id="3778" class="Symbol">→</a> <a id="3780" href="Relation.Binary.PropositionalEquality.Properties.html#1188" class="Generalizable">B</a> <a id="3782" class="Symbol">→</a> <a id="3784" href="Relation.Binary.PropositionalEquality.Properties.html#1190" class="Generalizable">C</a><a id="3785" class="Symbol">}</a> <a id="3787" class="Symbol">{</a><a id="3788" href="Relation.Binary.PropositionalEquality.Properties.html#3788" class="Bound">x</a> <a id="3790" href="Relation.Binary.PropositionalEquality.Properties.html#3790" class="Bound">y</a> <a id="3792" href="Relation.Binary.PropositionalEquality.Properties.html#3792" class="Bound">u</a><a id="3793" class="Symbol">}</a> <a id="3795" class="Symbol">→</a> <a id="3797" class="Symbol">(</a><a id="3798" href="Relation.Binary.PropositionalEquality.Properties.html#3798" class="Bound">p</a> <a id="3800" class="Symbol">:</a> <a id="3802" href="Relation.Binary.PropositionalEquality.Properties.html#3788" class="Bound">x</a> <a id="3804" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3806" href="Relation.Binary.PropositionalEquality.Properties.html#3790" class="Bound">y</a><a id="3807" class="Symbol">)</a> <a id="3809" class="Symbol">→</a>
              <a id="3825" href="Relation.Binary.PropositionalEquality.Core.html#1782" class="Function">cong₂</a> <a id="3831" href="Relation.Binary.PropositionalEquality.Properties.html#3770" class="Bound Operator">_∙_</a> <a id="3835" href="Relation.Binary.PropositionalEquality.Properties.html#3798" class="Bound">p</a> <a id="3837" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3842" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3844" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="3849" class="Symbol">(</a><a id="3850" href="Relation.Binary.PropositionalEquality.Properties.html#3770" class="Bound Operator">_∙</a> <a id="3853" href="Relation.Binary.PropositionalEquality.Properties.html#3792" class="Bound">u</a><a id="3854" class="Symbol">)</a> <a id="3856" href="Relation.Binary.PropositionalEquality.Properties.html#3798" class="Bound">p</a>
<a id="3858" href="Relation.Binary.PropositionalEquality.Properties.html#3753" class="Function">cong₂-reflʳ</a> <a id="3870" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3875" class="Symbol">=</a> <a id="3877" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="3883" class="Keyword">module</a> <a id="3890" href="Relation.Binary.PropositionalEquality.Properties.html#3890" class="Module">_</a> <a id="3892" class="Symbol">{</a><a id="3893" href="Relation.Binary.PropositionalEquality.Properties.html#3893" class="Bound">P</a> <a id="3895" class="Symbol">:</a> <a id="3897" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="3902" href="Relation.Binary.PropositionalEquality.Properties.html#1186" class="Generalizable">A</a> <a id="3904" href="Relation.Binary.PropositionalEquality.Properties.html#1172" class="Generalizable">p</a><a id="3905" class="Symbol">}</a> <a id="3907" class="Symbol">{</a><a id="3908" href="Relation.Binary.PropositionalEquality.Properties.html#3908" class="Bound">x</a> <a id="3910" href="Relation.Binary.PropositionalEquality.Properties.html#3910" class="Bound">y</a> <a id="3912" class="Symbol">:</a> <a id="3914" href="Relation.Binary.PropositionalEquality.Properties.html#1186" class="Generalizable">A</a><a id="3915" class="Symbol">}</a> <a id="3917" class="Keyword">where</a>

  <a id="3926" href="Relation.Binary.PropositionalEquality.Properties.html#3926" class="Function">subst-injective</a> <a id="3942" class="Symbol">:</a> <a id="3944" class="Symbol">∀</a> <a id="3946" class="Symbol">(</a><a id="3947" href="Relation.Binary.PropositionalEquality.Properties.html#3947" class="Bound">x≡y</a> <a id="3951" class="Symbol">:</a> <a id="3953" href="Relation.Binary.PropositionalEquality.Properties.html#3908" class="Bound">x</a> <a id="3955" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3957" href="Relation.Binary.PropositionalEquality.Properties.html#3910" class="Bound">y</a><a id="3958" class="Symbol">)</a> <a id="3960" class="Symbol">{</a><a id="3961" href="Relation.Binary.PropositionalEquality.Properties.html#3961" class="Bound">p</a> <a id="3963" href="Relation.Binary.PropositionalEquality.Properties.html#3963" class="Bound">q</a> <a id="3965" class="Symbol">:</a> <a id="3967" href="Relation.Binary.PropositionalEquality.Properties.html#3893" class="Bound">P</a> <a id="3969" href="Relation.Binary.PropositionalEquality.Properties.html#3908" class="Bound">x</a><a id="3970" class="Symbol">}</a> <a id="3972" class="Symbol">→</a>
                    <a id="3994" href="Relation.Binary.PropositionalEquality.Core.html#2195" class="Function">subst</a> <a id="4000" href="Relation.Binary.PropositionalEquality.Properties.html#3893" class="Bound">P</a> <a id="4002" href="Relation.Binary.PropositionalEquality.Properties.html#3947" class="Bound">x≡y</a> <a id="4006" href="Relation.Binary.PropositionalEquality.Properties.html#3961" class="Bound">p</a> <a id="4008" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4010" href="Relation.Binary.PropositionalEquality.Core.html#2195" class="Function">subst</a> <a id="4016" href="Relation.Binary.PropositionalEquality.Properties.html#3893" class="Bound">P</a> <a id="4018" href="Relation.Binary.PropositionalEquality.Properties.html#3947" class="Bound">x≡y</a> <a id="4022" href="Relation.Binary.PropositionalEquality.Properties.html#3963" class="Bound">q</a> <a id="4024" class="Symbol">→</a> <a id="4026" href="Relation.Binary.PropositionalEquality.Properties.html#3961" class="Bound">p</a> <a id="4028" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4030" href="Relation.Binary.PropositionalEquality.Properties.html#3963" class="Bound">q</a>
  <a id="4034" href="Relation.Binary.PropositionalEquality.Properties.html#3926" class="Function">subst-injective</a> <a id="4050" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="4055" href="Relation.Binary.PropositionalEquality.Properties.html#4055" class="Bound">p≡q</a> <a id="4059" class="Symbol">=</a> <a id="4061" href="Relation.Binary.PropositionalEquality.Properties.html#4055" class="Bound">p≡q</a>

  <a id="4068" href="Relation.Binary.PropositionalEquality.Properties.html#4068" class="Function">subst-subst</a> <a id="4080" class="Symbol">:</a> <a id="4082" class="Symbol">∀</a> <a id="4084" class="Symbol">{</a><a id="4085" href="Relation.Binary.PropositionalEquality.Properties.html#4085" class="Bound">z</a><a id="4086" class="Symbol">}</a> <a id="4088" class="Symbol">(</a><a id="4089" href="Relation.Binary.PropositionalEquality.Properties.html#4089" class="Bound">x≡y</a> <a id="4093" class="Symbol">:</a> <a id="4095" href="Relation.Binary.PropositionalEquality.Properties.html#3908" class="Bound">x</a> <a id="4097" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4099" href="Relation.Binary.PropositionalEquality.Properties.html#3910" class="Bound">y</a><a id="4100" class="Symbol">)</a> <a id="4102" class="Symbol">{</a><a id="4103" href="Relation.Binary.PropositionalEquality.Properties.html#4103" class="Bound">y≡z</a> <a id="4107" class="Symbol">:</a> <a id="4109" href="Relation.Binary.PropositionalEquality.Properties.html#3910" class="Bound">y</a> <a id="4111" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4113" href="Relation.Binary.PropositionalEquality.Properties.html#4085" class="Bound">z</a><a id="4114" class="Symbol">}</a> <a id="4116" class="Symbol">{</a><a id="4117" href="Relation.Binary.PropositionalEquality.Properties.html#4117" class="Bound">p</a> <a id="4119" class="Symbol">:</a> <a id="4121" href="Relation.Binary.PropositionalEquality.Properties.html#3893" class="Bound">P</a> <a id="4123" href="Relation.Binary.PropositionalEquality.Properties.html#3908" class="Bound">x</a><a id="4124" class="Symbol">}</a> <a id="4126" class="Symbol">→</a>
                <a id="4144" href="Relation.Binary.PropositionalEquality.Core.html#2195" class="Function">subst</a> <a id="4150" href="Relation.Binary.PropositionalEquality.Properties.html#3893" class="Bound">P</a> <a id="4152" href="Relation.Binary.PropositionalEquality.Properties.html#4103" class="Bound">y≡z</a> <a id="4156" class="Symbol">(</a><a id="4157" href="Relation.Binary.PropositionalEquality.Core.html#2195" class="Function">subst</a> <a id="4163" href="Relation.Binary.PropositionalEquality.Properties.html#3893" class="Bound">P</a> <a id="4165" href="Relation.Binary.PropositionalEquality.Properties.html#4089" class="Bound">x≡y</a> <a id="4169" href="Relation.Binary.PropositionalEquality.Properties.html#4117" class="Bound">p</a><a id="4170" class="Symbol">)</a> <a id="4172" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4174" href="Relation.Binary.PropositionalEquality.Core.html#2195" class="Function">subst</a> <a id="4180" href="Relation.Binary.PropositionalEquality.Properties.html#3893" class="Bound">P</a> <a id="4182" class="Symbol">(</a><a id="4183" href="Relation.Binary.PropositionalEquality.Core.html#2144" class="Function">trans</a> <a id="4189" href="Relation.Binary.PropositionalEquality.Properties.html#4089" class="Bound">x≡y</a> <a id="4193" href="Relation.Binary.PropositionalEquality.Properties.html#4103" class="Bound">y≡z</a><a id="4196" class="Symbol">)</a> <a id="4198" href="Relation.Binary.PropositionalEquality.Properties.html#4117" class="Bound">p</a>
  <a id="4202" href="Relation.Binary.PropositionalEquality.Properties.html#4068" class="Function">subst-subst</a> <a id="4214" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="4219" class="Symbol">=</a> <a id="4221" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="4229" href="Relation.Binary.PropositionalEquality.Properties.html#4229" class="Function">subst-subst-sym</a> <a id="4245" class="Symbol">:</a> <a id="4247" class="Symbol">(</a><a id="4248" href="Relation.Binary.PropositionalEquality.Properties.html#4248" class="Bound">x≡y</a> <a id="4252" class="Symbol">:</a> <a id="4254" href="Relation.Binary.PropositionalEquality.Properties.html#3908" class="Bound">x</a> <a id="4256" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4258" href="Relation.Binary.PropositionalEquality.Properties.html#3910" class="Bound">y</a><a id="4259" class="Symbol">)</a> <a id="4261" class="Symbol">{</a><a id="4262" href="Relation.Binary.PropositionalEquality.Properties.html#4262" class="Bound">p</a> <a id="4264" class="Symbol">:</a> <a id="4266" href="Relation.Binary.PropositionalEquality.Properties.html#3893" class="Bound">P</a> <a id="4268" href="Relation.Binary.PropositionalEquality.Properties.html#3910" class="Bound">y</a><a id="4269" class="Symbol">}</a> <a id="4271" class="Symbol">→</a>
                    <a id="4293" href="Relation.Binary.PropositionalEquality.Core.html#2195" class="Function">subst</a> <a id="4299" href="Relation.Binary.PropositionalEquality.Properties.html#3893" class="Bound">P</a> <a id="4301" href="Relation.Binary.PropositionalEquality.Properties.html#4248" class="Bound">x≡y</a> <a id="4305" class="Symbol">(</a><a id="4306" href="Relation.Binary.PropositionalEquality.Core.html#2195" class="Function">subst</a> <a id="4312" href="Relation.Binary.PropositionalEquality.Properties.html#3893" class="Bound">P</a> <a id="4314" class="Symbol">(</a><a id="4315" href="Relation.Binary.PropositionalEquality.Core.html#2099" class="Function">sym</a> <a id="4319" href="Relation.Binary.PropositionalEquality.Properties.html#4248" class="Bound">x≡y</a><a id="4322" class="Symbol">)</a> <a id="4324" href="Relation.Binary.PropositionalEquality.Properties.html#4262" class="Bound">p</a><a id="4325" class="Symbol">)</a> <a id="4327" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4329" href="Relation.Binary.PropositionalEquality.Properties.html#4262" class="Bound">p</a>
  <a id="4333" href="Relation.Binary.PropositionalEquality.Properties.html#4229" class="Function">subst-subst-sym</a> <a id="4349" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="4354" class="Symbol">=</a> <a id="4356" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="4364" href="Relation.Binary.PropositionalEquality.Properties.html#4364" class="Function">subst-sym-subst</a> <a id="4380" class="Symbol">:</a> <a id="4382" class="Symbol">(</a><a id="4383" href="Relation.Binary.PropositionalEquality.Properties.html#4383" class="Bound">x≡y</a> <a id="4387" class="Symbol">:</a> <a id="4389" href="Relation.Binary.PropositionalEquality.Properties.html#3908" class="Bound">x</a> <a id="4391" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4393" href="Relation.Binary.PropositionalEquality.Properties.html#3910" class="Bound">y</a><a id="4394" class="Symbol">)</a> <a id="4396" class="Symbol">{</a><a id="4397" href="Relation.Binary.PropositionalEquality.Properties.html#4397" class="Bound">p</a> <a id="4399" class="Symbol">:</a> <a id="4401" href="Relation.Binary.PropositionalEquality.Properties.html#3893" class="Bound">P</a> <a id="4403" href="Relation.Binary.PropositionalEquality.Properties.html#3908" class="Bound">x</a><a id="4404" class="Symbol">}</a> <a id="4406" class="Symbol">→</a>
                    <a id="4428" href="Relation.Binary.PropositionalEquality.Core.html#2195" class="Function">subst</a> <a id="4434" href="Relation.Binary.PropositionalEquality.Properties.html#3893" class="Bound">P</a> <a id="4436" class="Symbol">(</a><a id="4437" href="Relation.Binary.PropositionalEquality.Core.html#2099" class="Function">sym</a> <a id="4441" href="Relation.Binary.PropositionalEquality.Properties.html#4383" class="Bound">x≡y</a><a id="4444" class="Symbol">)</a> <a id="4446" class="Symbol">(</a><a id="4447" href="Relation.Binary.PropositionalEquality.Core.html#2195" class="Function">subst</a> <a id="4453" href="Relation.Binary.PropositionalEquality.Properties.html#3893" class="Bound">P</a> <a id="4455" href="Relation.Binary.PropositionalEquality.Properties.html#4383" class="Bound">x≡y</a> <a id="4459" href="Relation.Binary.PropositionalEquality.Properties.html#4397" class="Bound">p</a><a id="4460" class="Symbol">)</a> <a id="4462" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4464" href="Relation.Binary.PropositionalEquality.Properties.html#4397" class="Bound">p</a>
  <a id="4468" href="Relation.Binary.PropositionalEquality.Properties.html#4364" class="Function">subst-sym-subst</a> <a id="4484" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="4489" class="Symbol">=</a> <a id="4491" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="subst-∘"></a><a id="4497" href="Relation.Binary.PropositionalEquality.Properties.html#4497" class="Function">subst-∘</a> <a id="4505" class="Symbol">:</a> <a id="4507" class="Symbol">∀</a> <a id="4509" class="Symbol">{</a><a id="4510" href="Relation.Binary.PropositionalEquality.Properties.html#4510" class="Bound">x</a> <a id="4512" href="Relation.Binary.PropositionalEquality.Properties.html#4512" class="Bound">y</a> <a id="4514" class="Symbol">:</a> <a id="4516" href="Relation.Binary.PropositionalEquality.Properties.html#1186" class="Generalizable">A</a><a id="4517" class="Symbol">}</a> <a id="4519" class="Symbol">{</a><a id="4520" href="Relation.Binary.PropositionalEquality.Properties.html#4520" class="Bound">P</a> <a id="4522" class="Symbol">:</a> <a id="4524" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="4529" href="Relation.Binary.PropositionalEquality.Properties.html#1188" class="Generalizable">B</a> <a id="4531" href="Relation.Binary.PropositionalEquality.Properties.html#1172" class="Generalizable">p</a><a id="4532" class="Symbol">}</a> <a id="4534" class="Symbol">{</a><a id="4535" href="Relation.Binary.PropositionalEquality.Properties.html#4535" class="Bound">f</a> <a id="4537" class="Symbol">:</a> <a id="4539" href="Relation.Binary.PropositionalEquality.Properties.html#1186" class="Generalizable">A</a> <a id="4541" class="Symbol">→</a> <a id="4543" href="Relation.Binary.PropositionalEquality.Properties.html#1188" class="Generalizable">B</a><a id="4544" class="Symbol">}</a>
          <a id="4556" class="Symbol">(</a><a id="4557" href="Relation.Binary.PropositionalEquality.Properties.html#4557" class="Bound">x≡y</a> <a id="4561" class="Symbol">:</a> <a id="4563" href="Relation.Binary.PropositionalEquality.Properties.html#4510" class="Bound">x</a> <a id="4565" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4567" href="Relation.Binary.PropositionalEquality.Properties.html#4512" class="Bound">y</a><a id="4568" class="Symbol">)</a> <a id="4570" class="Symbol">{</a><a id="4571" href="Relation.Binary.PropositionalEquality.Properties.html#4571" class="Bound">p</a> <a id="4573" class="Symbol">:</a> <a id="4575" href="Relation.Binary.PropositionalEquality.Properties.html#4520" class="Bound">P</a> <a id="4577" class="Symbol">(</a><a id="4578" href="Relation.Binary.PropositionalEquality.Properties.html#4535" class="Bound">f</a> <a id="4580" href="Relation.Binary.PropositionalEquality.Properties.html#4510" class="Bound">x</a><a id="4581" class="Symbol">)}</a> <a id="4584" class="Symbol">→</a>
          <a id="4596" href="Relation.Binary.PropositionalEquality.Core.html#2195" class="Function">subst</a> <a id="4602" class="Symbol">(</a><a id="4603" href="Relation.Binary.PropositionalEquality.Properties.html#4520" class="Bound">P</a> <a id="4605" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="4607" href="Relation.Binary.PropositionalEquality.Properties.html#4535" class="Bound">f</a><a id="4608" class="Symbol">)</a> <a id="4610" href="Relation.Binary.PropositionalEquality.Properties.html#4557" class="Bound">x≡y</a> <a id="4614" href="Relation.Binary.PropositionalEquality.Properties.html#4571" class="Bound">p</a> <a id="4616" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4618" href="Relation.Binary.PropositionalEquality.Core.html#2195" class="Function">subst</a> <a id="4624" href="Relation.Binary.PropositionalEquality.Properties.html#4520" class="Bound">P</a> <a id="4626" class="Symbol">(</a><a id="4627" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="4632" href="Relation.Binary.PropositionalEquality.Properties.html#4535" class="Bound">f</a> <a id="4634" href="Relation.Binary.PropositionalEquality.Properties.html#4557" class="Bound">x≡y</a><a id="4637" class="Symbol">)</a> <a id="4639" href="Relation.Binary.PropositionalEquality.Properties.html#4571" class="Bound">p</a>
<a id="4641" href="Relation.Binary.PropositionalEquality.Properties.html#4497" class="Function">subst-∘</a> <a id="4649" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="4654" class="Symbol">=</a> <a id="4656" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="4662" class="Comment">-- Lemma 2.3.11 in the HoTT book, and `transport_map` in the UniMath</a>
<a id="4731" class="Comment">-- library</a>
<a id="subst-application′"></a><a id="4742" href="Relation.Binary.PropositionalEquality.Properties.html#4742" class="Function">subst-application′</a> <a id="4761" class="Symbol">:</a> <a id="4763" class="Symbol">∀</a> <a id="4765" class="Symbol">{</a><a id="4766" href="Relation.Binary.PropositionalEquality.Properties.html#4766" class="Bound">a</a> <a id="4768" href="Relation.Binary.PropositionalEquality.Properties.html#4768" class="Bound">b₁</a> <a id="4771" href="Relation.Binary.PropositionalEquality.Properties.html#4771" class="Bound">b₂</a><a id="4773" class="Symbol">}</a> <a id="4775" class="Symbol">{</a><a id="4776" href="Relation.Binary.PropositionalEquality.Properties.html#4776" class="Bound">A</a> <a id="4778" class="Symbol">:</a> <a id="4780" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4784" href="Relation.Binary.PropositionalEquality.Properties.html#4766" class="Bound">a</a><a id="4785" class="Symbol">}</a>
                     <a id="4808" class="Symbol">(</a><a id="4809" href="Relation.Binary.PropositionalEquality.Properties.html#4809" class="Bound">B₁</a> <a id="4812" class="Symbol">:</a> <a id="4814" href="Relation.Binary.PropositionalEquality.Properties.html#4776" class="Bound">A</a> <a id="4816" class="Symbol">→</a> <a id="4818" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4822" href="Relation.Binary.PropositionalEquality.Properties.html#4768" class="Bound">b₁</a><a id="4824" class="Symbol">)</a> <a id="4826" class="Symbol">{</a><a id="4827" href="Relation.Binary.PropositionalEquality.Properties.html#4827" class="Bound">B₂</a> <a id="4830" class="Symbol">:</a> <a id="4832" href="Relation.Binary.PropositionalEquality.Properties.html#4776" class="Bound">A</a> <a id="4834" class="Symbol">→</a> <a id="4836" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4840" href="Relation.Binary.PropositionalEquality.Properties.html#4771" class="Bound">b₂</a><a id="4842" class="Symbol">}</a>
                     <a id="4865" class="Symbol">{</a><a id="4866" href="Relation.Binary.PropositionalEquality.Properties.html#4866" class="Bound">x₁</a> <a id="4869" href="Relation.Binary.PropositionalEquality.Properties.html#4869" class="Bound">x₂</a> <a id="4872" class="Symbol">:</a> <a id="4874" href="Relation.Binary.PropositionalEquality.Properties.html#4776" class="Bound">A</a><a id="4875" class="Symbol">}</a> <a id="4877" class="Symbol">{</a><a id="4878" href="Relation.Binary.PropositionalEquality.Properties.html#4878" class="Bound">y</a> <a id="4880" class="Symbol">:</a> <a id="4882" href="Relation.Binary.PropositionalEquality.Properties.html#4809" class="Bound">B₁</a> <a id="4885" href="Relation.Binary.PropositionalEquality.Properties.html#4866" class="Bound">x₁</a><a id="4887" class="Symbol">}</a>
                     <a id="4910" class="Symbol">(</a><a id="4911" href="Relation.Binary.PropositionalEquality.Properties.html#4911" class="Bound">g</a> <a id="4913" class="Symbol">:</a> <a id="4915" class="Symbol">∀</a> <a id="4917" href="Relation.Binary.PropositionalEquality.Properties.html#4917" class="Bound">x</a> <a id="4919" class="Symbol">→</a> <a id="4921" href="Relation.Binary.PropositionalEquality.Properties.html#4809" class="Bound">B₁</a> <a id="4924" href="Relation.Binary.PropositionalEquality.Properties.html#4917" class="Bound">x</a> <a id="4926" class="Symbol">→</a> <a id="4928" href="Relation.Binary.PropositionalEquality.Properties.html#4827" class="Bound">B₂</a> <a id="4931" href="Relation.Binary.PropositionalEquality.Properties.html#4917" class="Bound">x</a><a id="4932" class="Symbol">)</a> <a id="4934" class="Symbol">(</a><a id="4935" href="Relation.Binary.PropositionalEquality.Properties.html#4935" class="Bound">eq</a> <a id="4938" class="Symbol">:</a> <a id="4940" href="Relation.Binary.PropositionalEquality.Properties.html#4866" class="Bound">x₁</a> <a id="4943" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4945" href="Relation.Binary.PropositionalEquality.Properties.html#4869" class="Bound">x₂</a><a id="4947" class="Symbol">)</a> <a id="4949" class="Symbol">→</a>
                     <a id="4972" href="Relation.Binary.PropositionalEquality.Core.html#2195" class="Function">subst</a> <a id="4978" href="Relation.Binary.PropositionalEquality.Properties.html#4827" class="Bound">B₂</a> <a id="4981" href="Relation.Binary.PropositionalEquality.Properties.html#4935" class="Bound">eq</a> <a id="4984" class="Symbol">(</a><a id="4985" href="Relation.Binary.PropositionalEquality.Properties.html#4911" class="Bound">g</a> <a id="4987" href="Relation.Binary.PropositionalEquality.Properties.html#4866" class="Bound">x₁</a> <a id="4990" href="Relation.Binary.PropositionalEquality.Properties.html#4878" class="Bound">y</a><a id="4991" class="Symbol">)</a> <a id="4993" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4995" href="Relation.Binary.PropositionalEquality.Properties.html#4911" class="Bound">g</a> <a id="4997" href="Relation.Binary.PropositionalEquality.Properties.html#4869" class="Bound">x₂</a> <a id="5000" class="Symbol">(</a><a id="5001" href="Relation.Binary.PropositionalEquality.Core.html#2195" class="Function">subst</a> <a id="5007" href="Relation.Binary.PropositionalEquality.Properties.html#4809" class="Bound">B₁</a> <a id="5010" href="Relation.Binary.PropositionalEquality.Properties.html#4935" class="Bound">eq</a> <a id="5013" href="Relation.Binary.PropositionalEquality.Properties.html#4878" class="Bound">y</a><a id="5014" class="Symbol">)</a>
<a id="5016" href="Relation.Binary.PropositionalEquality.Properties.html#4742" class="Function">subst-application′</a> <a id="5035" class="Symbol">_</a> <a id="5037" class="Symbol">_</a> <a id="5039" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="5044" class="Symbol">=</a> <a id="5046" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="subst-application"></a><a id="5052" href="Relation.Binary.PropositionalEquality.Properties.html#5052" class="Function">subst-application</a> <a id="5070" class="Symbol">:</a> <a id="5072" class="Symbol">∀</a> <a id="5074" class="Symbol">{</a><a id="5075" href="Relation.Binary.PropositionalEquality.Properties.html#5075" class="Bound">a₁</a> <a id="5078" href="Relation.Binary.PropositionalEquality.Properties.html#5078" class="Bound">a₂</a> <a id="5081" href="Relation.Binary.PropositionalEquality.Properties.html#5081" class="Bound">b₁</a> <a id="5084" href="Relation.Binary.PropositionalEquality.Properties.html#5084" class="Bound">b₂</a><a id="5086" class="Symbol">}</a> <a id="5088" class="Symbol">{</a><a id="5089" href="Relation.Binary.PropositionalEquality.Properties.html#5089" class="Bound">A₁</a> <a id="5092" class="Symbol">:</a> <a id="5094" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5098" href="Relation.Binary.PropositionalEquality.Properties.html#5075" class="Bound">a₁</a><a id="5100" class="Symbol">}</a> <a id="5102" class="Symbol">{</a><a id="5103" href="Relation.Binary.PropositionalEquality.Properties.html#5103" class="Bound">A₂</a> <a id="5106" class="Symbol">:</a> <a id="5108" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5112" href="Relation.Binary.PropositionalEquality.Properties.html#5078" class="Bound">a₂</a><a id="5114" class="Symbol">}</a>
                    <a id="5136" class="Symbol">(</a><a id="5137" href="Relation.Binary.PropositionalEquality.Properties.html#5137" class="Bound">B₁</a> <a id="5140" class="Symbol">:</a> <a id="5142" href="Relation.Binary.PropositionalEquality.Properties.html#5089" class="Bound">A₁</a> <a id="5145" class="Symbol">→</a> <a id="5147" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5151" href="Relation.Binary.PropositionalEquality.Properties.html#5081" class="Bound">b₁</a><a id="5153" class="Symbol">)</a> <a id="5155" class="Symbol">{</a><a id="5156" href="Relation.Binary.PropositionalEquality.Properties.html#5156" class="Bound">B₂</a> <a id="5159" class="Symbol">:</a> <a id="5161" href="Relation.Binary.PropositionalEquality.Properties.html#5103" class="Bound">A₂</a> <a id="5164" class="Symbol">→</a> <a id="5166" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5170" href="Relation.Binary.PropositionalEquality.Properties.html#5084" class="Bound">b₂</a><a id="5172" class="Symbol">}</a>
                    <a id="5194" class="Symbol">{</a><a id="5195" href="Relation.Binary.PropositionalEquality.Properties.html#5195" class="Bound">f</a> <a id="5197" class="Symbol">:</a> <a id="5199" href="Relation.Binary.PropositionalEquality.Properties.html#5103" class="Bound">A₂</a> <a id="5202" class="Symbol">→</a> <a id="5204" href="Relation.Binary.PropositionalEquality.Properties.html#5089" class="Bound">A₁</a><a id="5206" class="Symbol">}</a> <a id="5208" class="Symbol">{</a><a id="5209" href="Relation.Binary.PropositionalEquality.Properties.html#5209" class="Bound">x₁</a> <a id="5212" href="Relation.Binary.PropositionalEquality.Properties.html#5212" class="Bound">x₂</a> <a id="5215" class="Symbol">:</a> <a id="5217" href="Relation.Binary.PropositionalEquality.Properties.html#5103" class="Bound">A₂</a><a id="5219" class="Symbol">}</a> <a id="5221" class="Symbol">{</a><a id="5222" href="Relation.Binary.PropositionalEquality.Properties.html#5222" class="Bound">y</a> <a id="5224" class="Symbol">:</a> <a id="5226" href="Relation.Binary.PropositionalEquality.Properties.html#5137" class="Bound">B₁</a> <a id="5229" class="Symbol">(</a><a id="5230" href="Relation.Binary.PropositionalEquality.Properties.html#5195" class="Bound">f</a> <a id="5232" href="Relation.Binary.PropositionalEquality.Properties.html#5209" class="Bound">x₁</a><a id="5234" class="Symbol">)}</a>
                    <a id="5257" class="Symbol">(</a><a id="5258" href="Relation.Binary.PropositionalEquality.Properties.html#5258" class="Bound">g</a> <a id="5260" class="Symbol">:</a> <a id="5262" class="Symbol">∀</a> <a id="5264" href="Relation.Binary.PropositionalEquality.Properties.html#5264" class="Bound">x</a> <a id="5266" class="Symbol">→</a> <a id="5268" href="Relation.Binary.PropositionalEquality.Properties.html#5137" class="Bound">B₁</a> <a id="5271" class="Symbol">(</a><a id="5272" href="Relation.Binary.PropositionalEquality.Properties.html#5195" class="Bound">f</a> <a id="5274" href="Relation.Binary.PropositionalEquality.Properties.html#5264" class="Bound">x</a><a id="5275" class="Symbol">)</a> <a id="5277" class="Symbol">→</a> <a id="5279" href="Relation.Binary.PropositionalEquality.Properties.html#5156" class="Bound">B₂</a> <a id="5282" href="Relation.Binary.PropositionalEquality.Properties.html#5264" class="Bound">x</a><a id="5283" class="Symbol">)</a> <a id="5285" class="Symbol">(</a><a id="5286" href="Relation.Binary.PropositionalEquality.Properties.html#5286" class="Bound">eq</a> <a id="5289" class="Symbol">:</a> <a id="5291" href="Relation.Binary.PropositionalEquality.Properties.html#5209" class="Bound">x₁</a> <a id="5294" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5296" href="Relation.Binary.PropositionalEquality.Properties.html#5212" class="Bound">x₂</a><a id="5298" class="Symbol">)</a> <a id="5300" class="Symbol">→</a>
                    <a id="5322" href="Relation.Binary.PropositionalEquality.Core.html#2195" class="Function">subst</a> <a id="5328" href="Relation.Binary.PropositionalEquality.Properties.html#5156" class="Bound">B₂</a> <a id="5331" href="Relation.Binary.PropositionalEquality.Properties.html#5286" class="Bound">eq</a> <a id="5334" class="Symbol">(</a><a id="5335" href="Relation.Binary.PropositionalEquality.Properties.html#5258" class="Bound">g</a> <a id="5337" href="Relation.Binary.PropositionalEquality.Properties.html#5209" class="Bound">x₁</a> <a id="5340" href="Relation.Binary.PropositionalEquality.Properties.html#5222" class="Bound">y</a><a id="5341" class="Symbol">)</a> <a id="5343" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5345" href="Relation.Binary.PropositionalEquality.Properties.html#5258" class="Bound">g</a> <a id="5347" href="Relation.Binary.PropositionalEquality.Properties.html#5212" class="Bound">x₂</a> <a id="5350" class="Symbol">(</a><a id="5351" href="Relation.Binary.PropositionalEquality.Core.html#2195" class="Function">subst</a> <a id="5357" href="Relation.Binary.PropositionalEquality.Properties.html#5137" class="Bound">B₁</a> <a id="5360" class="Symbol">(</a><a id="5361" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="5366" href="Relation.Binary.PropositionalEquality.Properties.html#5195" class="Bound">f</a> <a id="5368" href="Relation.Binary.PropositionalEquality.Properties.html#5286" class="Bound">eq</a><a id="5370" class="Symbol">)</a> <a id="5372" href="Relation.Binary.PropositionalEquality.Properties.html#5222" class="Bound">y</a><a id="5373" class="Symbol">)</a>
<a id="5375" href="Relation.Binary.PropositionalEquality.Properties.html#5052" class="Function">subst-application</a> <a id="5393" class="Symbol">_</a> <a id="5395" class="Symbol">_</a> <a id="5397" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="5402" class="Symbol">=</a> <a id="5404" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="5410" class="Comment">------------------------------------------------------------------------</a>
<a id="5483" class="Comment">-- Structure of equality as a binary relation</a>

<a id="isEquivalence"></a><a id="5530" href="Relation.Binary.PropositionalEquality.Properties.html#5530" class="Function">isEquivalence</a> <a id="5544" class="Symbol">:</a> <a id="5546" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a> <a id="5560" class="Symbol">{</a><a id="5561" class="Argument">A</a> <a id="5563" class="Symbol">=</a> <a id="5565" href="Relation.Binary.PropositionalEquality.Properties.html#1186" class="Generalizable">A</a><a id="5566" class="Symbol">}</a> <a id="5568" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="5572" href="Relation.Binary.PropositionalEquality.Properties.html#5530" class="Function">isEquivalence</a> <a id="5586" class="Symbol">=</a> <a id="5588" class="Keyword">record</a>
  <a id="5597" class="Symbol">{</a> <a id="5599" href="Relation.Binary.Structures.html#1641" class="Field">refl</a>  <a id="5605" class="Symbol">=</a> <a id="5607" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="5614" class="Symbol">;</a> <a id="5616" href="Relation.Binary.Structures.html#1667" class="Field">sym</a>   <a id="5622" class="Symbol">=</a> <a id="5624" href="Relation.Binary.PropositionalEquality.Core.html#2099" class="Function">sym</a>
  <a id="5630" class="Symbol">;</a> <a id="5632" href="Relation.Binary.Structures.html#1693" class="Field">trans</a> <a id="5638" class="Symbol">=</a> <a id="5640" href="Relation.Binary.PropositionalEquality.Core.html#2144" class="Function">trans</a>
  <a id="5648" class="Symbol">}</a>

<a id="isDecEquivalence"></a><a id="5651" href="Relation.Binary.PropositionalEquality.Properties.html#5651" class="Function">isDecEquivalence</a> <a id="5668" class="Symbol">:</a> <a id="5670" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="5688" href="Relation.Binary.PropositionalEquality.Properties.html#1186" class="Generalizable">A</a> <a id="5690" class="Symbol">→</a> <a id="5692" href="Relation.Binary.Structures.html#1897" class="Record">IsDecEquivalence</a> <a id="5709" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="5713" href="Relation.Binary.PropositionalEquality.Properties.html#5651" class="Function">isDecEquivalence</a> <a id="5730" href="Relation.Binary.PropositionalEquality.Properties.html#5730" class="Bound Operator">_≟_</a> <a id="5734" class="Symbol">=</a> <a id="5736" class="Keyword">record</a>
  <a id="5745" class="Symbol">{</a> <a id="5747" href="Relation.Binary.Structures.html#1960" class="Field">isEquivalence</a> <a id="5761" class="Symbol">=</a> <a id="5763" href="Relation.Binary.PropositionalEquality.Properties.html#5530" class="Function">isEquivalence</a>
  <a id="5779" class="Symbol">;</a> <a id="5781" href="Relation.Binary.Structures.html#1994" class="Field Operator">_≟_</a>           <a id="5795" class="Symbol">=</a> <a id="5797" href="Relation.Binary.PropositionalEquality.Properties.html#5730" class="Bound Operator">_≟_</a>
  <a id="5803" class="Symbol">}</a>

<a id="setoid"></a><a id="5806" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="5813" class="Symbol">:</a> <a id="5815" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5819" href="Relation.Binary.PropositionalEquality.Properties.html#1166" class="Generalizable">a</a> <a id="5821" class="Symbol">→</a> <a id="5823" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="5830" class="Symbol">_</a> <a id="5832" class="Symbol">_</a>
<a id="5834" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="5841" href="Relation.Binary.PropositionalEquality.Properties.html#5841" class="Bound">A</a> <a id="5843" class="Symbol">=</a> <a id="5845" class="Keyword">record</a>
  <a id="5854" class="Symbol">{</a> <a id="5856" href="Relation.Binary.Bundles.html#1298" class="Field">Carrier</a>       <a id="5870" class="Symbol">=</a> <a id="5872" href="Relation.Binary.PropositionalEquality.Properties.html#5841" class="Bound">A</a>
  <a id="5876" class="Symbol">;</a> <a id="5878" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a>           <a id="5892" class="Symbol">=</a> <a id="5894" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
  <a id="5900" class="Symbol">;</a> <a id="5902" href="Relation.Binary.Bundles.html#1358" class="Field">isEquivalence</a> <a id="5916" class="Symbol">=</a> <a id="5918" href="Relation.Binary.PropositionalEquality.Properties.html#5530" class="Function">isEquivalence</a>
  <a id="5934" class="Symbol">}</a>

<a id="decSetoid"></a><a id="5937" href="Relation.Binary.PropositionalEquality.Properties.html#5937" class="Function">decSetoid</a> <a id="5947" class="Symbol">:</a> <a id="5949" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="5967" href="Relation.Binary.PropositionalEquality.Properties.html#1186" class="Generalizable">A</a> <a id="5969" class="Symbol">→</a> <a id="5971" href="Relation.Binary.Bundles.html#1703" class="Record">DecSetoid</a> <a id="5981" class="Symbol">_</a> <a id="5983" class="Symbol">_</a>
<a id="5985" href="Relation.Binary.PropositionalEquality.Properties.html#5937" class="Function">decSetoid</a> <a id="5995" href="Relation.Binary.PropositionalEquality.Properties.html#5995" class="Bound Operator">_≟_</a> <a id="5999" class="Symbol">=</a> <a id="6001" class="Keyword">record</a>
  <a id="6010" class="Symbol">{</a> <a id="6012" href="Relation.Binary.Bundles.html#1798" class="Field Operator">_≈_</a>              <a id="6029" class="Symbol">=</a> <a id="6031" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
  <a id="6037" class="Symbol">;</a> <a id="6039" href="Relation.Binary.Bundles.html#1835" class="Field">isDecEquivalence</a> <a id="6056" class="Symbol">=</a> <a id="6058" href="Relation.Binary.PropositionalEquality.Properties.html#5651" class="Function">isDecEquivalence</a> <a id="6075" href="Relation.Binary.PropositionalEquality.Properties.html#5995" class="Bound Operator">_≟_</a>
  <a id="6081" class="Symbol">}</a>

<a id="6084" class="Comment">------------------------------------------------------------------------</a>
<a id="6157" class="Comment">-- Bundles for equality as a binary relation</a>

<a id="isPreorder"></a><a id="6203" href="Relation.Binary.PropositionalEquality.Properties.html#6203" class="Function">isPreorder</a> <a id="6214" class="Symbol">:</a> <a id="6216" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a> <a id="6227" class="Symbol">{</a><a id="6228" class="Argument">A</a> <a id="6230" class="Symbol">=</a> <a id="6232" href="Relation.Binary.PropositionalEquality.Properties.html#1186" class="Generalizable">A</a><a id="6233" class="Symbol">}</a> <a id="6235" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="6239" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="6243" href="Relation.Binary.PropositionalEquality.Properties.html#6203" class="Function">isPreorder</a> <a id="6254" class="Symbol">=</a> <a id="6256" href="Relation.Binary.Properties.Setoid.html#1434" class="Function">Setoid.≈-isPreorder</a> <a id="6276" class="Symbol">(</a><a id="6277" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="6284" class="Symbol">_)</a>

<a id="isPartialOrder"></a><a id="6288" href="Relation.Binary.PropositionalEquality.Properties.html#6288" class="Function">isPartialOrder</a> <a id="6303" class="Symbol">:</a> <a id="6305" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a> <a id="6320" class="Symbol">{</a><a id="6321" class="Argument">A</a> <a id="6323" class="Symbol">=</a> <a id="6325" href="Relation.Binary.PropositionalEquality.Properties.html#1186" class="Generalizable">A</a><a id="6326" class="Symbol">}</a> <a id="6328" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="6332" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="6336" href="Relation.Binary.PropositionalEquality.Properties.html#6288" class="Function">isPartialOrder</a> <a id="6351" class="Symbol">=</a> <a id="6353" href="Relation.Binary.Properties.Setoid.html#1578" class="Function">Setoid.≈-isPartialOrder</a> <a id="6377" class="Symbol">(</a><a id="6378" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="6385" class="Symbol">_)</a>

<a id="preorder"></a><a id="6389" href="Relation.Binary.PropositionalEquality.Properties.html#6389" class="Function">preorder</a> <a id="6398" class="Symbol">:</a> <a id="6400" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6404" href="Relation.Binary.PropositionalEquality.Properties.html#1166" class="Generalizable">a</a> <a id="6406" class="Symbol">→</a> <a id="6408" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a> <a id="6417" class="Symbol">_</a> <a id="6419" class="Symbol">_</a> <a id="6421" class="Symbol">_</a>
<a id="6423" href="Relation.Binary.PropositionalEquality.Properties.html#6389" class="Function">preorder</a> <a id="6432" href="Relation.Binary.PropositionalEquality.Properties.html#6432" class="Bound">A</a> <a id="6434" class="Symbol">=</a> <a id="6436" href="Relation.Binary.Properties.Setoid.html#1789" class="Function">Setoid.≈-preorder</a> <a id="6454" class="Symbol">(</a><a id="6455" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="6462" href="Relation.Binary.PropositionalEquality.Properties.html#6432" class="Bound">A</a><a id="6463" class="Symbol">)</a>

<a id="poset"></a><a id="6466" href="Relation.Binary.PropositionalEquality.Properties.html#6466" class="Function">poset</a> <a id="6472" class="Symbol">:</a> <a id="6474" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6478" href="Relation.Binary.PropositionalEquality.Properties.html#1166" class="Generalizable">a</a> <a id="6480" class="Symbol">→</a> <a id="6482" href="Relation.Binary.Bundles.html#4449" class="Record">Poset</a> <a id="6488" class="Symbol">_</a> <a id="6490" class="Symbol">_</a> <a id="6492" class="Symbol">_</a>
<a id="6494" href="Relation.Binary.PropositionalEquality.Properties.html#6466" class="Function">poset</a> <a id="6500" href="Relation.Binary.PropositionalEquality.Properties.html#6500" class="Bound">A</a> <a id="6502" class="Symbol">=</a> <a id="6504" href="Relation.Binary.Properties.Setoid.html#1872" class="Function">Setoid.≈-poset</a> <a id="6519" class="Symbol">(</a><a id="6520" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="6527" href="Relation.Binary.PropositionalEquality.Properties.html#6500" class="Bound">A</a><a id="6528" class="Symbol">)</a>

<a id="6531" class="Comment">------------------------------------------------------------------------</a>
<a id="6604" class="Comment">-- Reasoning</a>

<a id="6618" class="Comment">-- This is a special instance of `Relation.Binary.Reasoning.Setoid`.</a>
<a id="6687" class="Comment">-- Rather than instantiating the latter with (setoid A), we reimplement</a>
<a id="6759" class="Comment">-- equation chains from scratch since then goals are printed much more</a>
<a id="6830" class="Comment">-- readably.</a>
<a id="6843" class="Keyword">module</a> <a id="≡-Reasoning"></a><a id="6850" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a> <a id="6862" class="Symbol">{</a><a id="6863" href="Relation.Binary.PropositionalEquality.Properties.html#6863" class="Bound">a</a><a id="6864" class="Symbol">}</a> <a id="6866" class="Symbol">{</a><a id="6867" href="Relation.Binary.PropositionalEquality.Properties.html#6867" class="Bound">A</a> <a id="6869" class="Symbol">:</a> <a id="6871" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6875" href="Relation.Binary.PropositionalEquality.Properties.html#6863" class="Bound">a</a><a id="6876" class="Symbol">}</a> <a id="6878" class="Keyword">where</a>

  <a id="6887" class="Keyword">open</a> <a id="6892" href="Relation.Binary.Reasoning.Syntax.html#1470" class="Module">begin-syntax</a> <a id="6905" class="Symbol">{</a><a id="6906" class="Argument">A</a> <a id="6908" class="Symbol">=</a> <a id="6910" href="Relation.Binary.PropositionalEquality.Properties.html#6867" class="Bound">A</a><a id="6911" class="Symbol">}</a> <a id="6913" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="6917" href="Function.Base.html#704" class="Function">id</a> <a id="6920" class="Keyword">public</a>
  <a id="6929" class="Keyword">open</a> <a id="6934" href="Relation.Binary.Reasoning.Syntax.html#10945" class="Module">≡-syntax</a> <a id="6943" class="Symbol">{</a><a id="6944" class="Argument">A</a> <a id="6946" class="Symbol">=</a> <a id="6948" href="Relation.Binary.PropositionalEquality.Properties.html#6867" class="Bound">A</a><a id="6949" class="Symbol">}</a> <a id="6951" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="6955" href="Relation.Binary.PropositionalEquality.Core.html#2144" class="Function">trans</a> <a id="6961" class="Keyword">public</a>
  <a id="6970" class="Keyword">open</a> <a id="6975" href="Relation.Binary.Reasoning.Syntax.html#12264" class="Module">end-syntax</a> <a id="6986" class="Symbol">{</a><a id="6987" class="Argument">A</a> <a id="6989" class="Symbol">=</a> <a id="6991" href="Relation.Binary.PropositionalEquality.Properties.html#6867" class="Bound">A</a><a id="6992" class="Symbol">}</a> <a id="6994" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="6998" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="7003" class="Keyword">public</a>
</pre></body></html>

==> anc/html/Relation.Binary.PropositionalEquality.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Binary.PropositionalEquality</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Propositional (intensional) equality</a>
<a id="146" class="Comment">------------------------------------------------------------------------</a>

<a id="220" class="Symbol">{-#</a> <a id="224" class="Keyword">OPTIONS</a> <a id="232" class="Pragma">--cubical-compatible</a> <a id="253" class="Pragma">--safe</a> <a id="260" class="Symbol">#-}</a>

<a id="265" class="Keyword">module</a> <a id="272" href="Relation.Binary.PropositionalEquality.html" class="Module">Relation.Binary.PropositionalEquality</a> <a id="310" class="Keyword">where</a>

<a id="317" class="Keyword">open</a> <a id="322" class="Keyword">import</a> <a id="329" href="Axiom.UniquenessOfIdentityProofs.html" class="Module">Axiom.UniquenessOfIdentityProofs</a>
<a id="362" class="Keyword">open</a> <a id="367" class="Keyword">import</a> <a id="374" href="Function.Base.html" class="Module">Function.Base</a> <a id="388" class="Keyword">using</a> <a id="394" class="Symbol">(</a><a id="395" href="Function.Base.html#704" class="Function">id</a><a id="397" class="Symbol">;</a> <a id="399" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="402" class="Symbol">)</a>
<a id="404" class="Keyword">import</a> <a id="411" href="Function.Dependent.Bundles.html" class="Module">Function.Dependent.Bundles</a> <a id="438" class="Symbol">as</a> <a id="441" class="Module">Dependent</a> <a id="451" class="Keyword">using</a> <a id="457" class="Symbol">(</a><a id="458" href="Function.Dependent.Bundles.html#1676" class="Record">Func</a><a id="462" class="Symbol">)</a>
<a id="464" class="Keyword">open</a> <a id="469" class="Keyword">import</a> <a id="476" href="Function.Indexed.Relation.Binary.Equality.html" class="Module">Function.Indexed.Relation.Binary.Equality</a> <a id="518" class="Keyword">using</a> <a id="524" class="Symbol">(</a><a id="525" href="Function.Indexed.Relation.Binary.Equality.html#580" class="Function">≡-setoid</a><a id="533" class="Symbol">)</a>
<a id="535" class="Keyword">open</a> <a id="540" class="Keyword">import</a> <a id="547" href="Level.html" class="Module">Level</a> <a id="553" class="Keyword">using</a> <a id="559" class="Symbol">(</a><a id="560" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="565" class="Symbol">;</a> <a id="567" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="570" class="Symbol">)</a>
<a id="572" class="Keyword">open</a> <a id="577" class="Keyword">import</a> <a id="584" href="Relation.Nullary.Irrelevant.html" class="Module">Relation.Nullary.Irrelevant</a> <a id="612" class="Keyword">using</a> <a id="618" class="Symbol">(</a><a id="619" href="Relation.Nullary.Irrelevant.html#497" class="Function">Irrelevant</a><a id="629" class="Symbol">)</a>
<a id="631" class="Keyword">open</a> <a id="636" class="Keyword">import</a> <a id="643" href="Relation.Nullary.Decidable.html" class="Module">Relation.Nullary.Decidable</a> <a id="670" class="Keyword">using</a> <a id="676" class="Symbol">(</a><a id="677" href="Relation.Nullary.Decidable.Core.html#2105" class="InductiveConstructor">yes</a><a id="680" class="Symbol">;</a> <a id="682" href="Relation.Nullary.Decidable.Core.html#2142" class="InductiveConstructor">no</a><a id="684" class="Symbol">;</a> <a id="686" href="Relation.Nullary.Decidable.html#2832" class="Function">dec-yes-irr</a><a id="697" class="Symbol">;</a> <a id="699" href="Relation.Nullary.Decidable.html#3093" class="Function">dec-no</a><a id="705" class="Symbol">)</a>
<a id="707" class="Keyword">open</a> <a id="712" class="Keyword">import</a> <a id="719" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="743" class="Keyword">using</a> <a id="749" class="Symbol">(</a><a id="750" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="756" class="Symbol">)</a>
<a id="758" class="Keyword">open</a> <a id="763" class="Keyword">import</a> <a id="770" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="798" class="Keyword">using</a> <a id="804" class="Symbol">(</a><a id="805" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a><a id="822" class="Symbol">)</a>
<a id="824" class="Keyword">open</a> <a id="829" class="Keyword">import</a> <a id="836" href="Relation.Binary.Indexed.Heterogeneous.html" class="Module">Relation.Binary.Indexed.Heterogeneous</a>
  <a id="876" class="Keyword">using</a> <a id="882" class="Symbol">(</a><a id="883" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#723" class="Record">IndexedSetoid</a><a id="896" class="Symbol">)</a>
<a id="898" class="Keyword">import</a> <a id="905" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html" class="Module">Relation.Binary.Indexed.Heterogeneous.Construct.Trivial</a>
  <a id="963" class="Symbol">as</a> <a id="966" class="Module">Trivial</a> <a id="974" class="Keyword">using</a> <a id="980" class="Symbol">(</a><a id="981" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1575" class="Function">indexedSetoid</a><a id="994" class="Symbol">)</a>

<a id="997" class="Keyword">private</a>
  <a id="1007" class="Keyword">variable</a>
    <a id="1020" href="Relation.Binary.PropositionalEquality.html#1020" class="Generalizable">a</a> <a id="1022" href="Relation.Binary.PropositionalEquality.html#1022" class="Generalizable">b</a> <a id="1024" href="Relation.Binary.PropositionalEquality.html#1024" class="Generalizable">c</a> <a id="1026" href="Relation.Binary.PropositionalEquality.html#1026" class="Generalizable">ℓ</a> <a id="1028" href="Relation.Binary.PropositionalEquality.html#1028" class="Generalizable">p</a> <a id="1030" class="Symbol">:</a> <a id="1032" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="1042" href="Relation.Binary.PropositionalEquality.html#1042" class="Generalizable">A</a> <a id="1044" href="Relation.Binary.PropositionalEquality.html#1044" class="Generalizable">B</a> <a id="1046" href="Relation.Binary.PropositionalEquality.html#1046" class="Generalizable">C</a> <a id="1048" class="Symbol">:</a> <a id="1050" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1054" href="Relation.Binary.PropositionalEquality.html#1020" class="Generalizable">a</a>

<a id="1057" class="Comment">------------------------------------------------------------------------</a>
<a id="1130" class="Comment">-- Re-export contents modules that make up the parts</a>

<a id="1184" class="Keyword">open</a> <a id="1189" class="Keyword">import</a> <a id="1196" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="1239" class="Keyword">public</a>
<a id="1246" class="Keyword">open</a> <a id="1251" class="Keyword">import</a> <a id="1258" href="Relation.Binary.PropositionalEquality.Properties.html" class="Module">Relation.Binary.PropositionalEquality.Properties</a> <a id="1307" class="Keyword">public</a>
<a id="1314" class="Keyword">open</a> <a id="1319" class="Keyword">import</a> <a id="1326" href="Relation.Binary.PropositionalEquality.Algebra.html" class="Module">Relation.Binary.PropositionalEquality.Algebra</a> <a id="1372" class="Keyword">public</a>

<a id="1380" class="Comment">------------------------------------------------------------------------</a>
<a id="1453" class="Comment">-- Pointwise equality</a>

<a id="_→-setoid_"></a><a id="1476" href="Relation.Binary.PropositionalEquality.html#1476" class="Function Operator">_→-setoid_</a> <a id="1487" class="Symbol">:</a> <a id="1489" class="Symbol">∀</a> <a id="1491" class="Symbol">(</a><a id="1492" href="Relation.Binary.PropositionalEquality.html#1492" class="Bound">A</a> <a id="1494" class="Symbol">:</a> <a id="1496" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1500" href="Relation.Binary.PropositionalEquality.html#1020" class="Generalizable">a</a><a id="1501" class="Symbol">)</a> <a id="1503" class="Symbol">(</a><a id="1504" href="Relation.Binary.PropositionalEquality.html#1504" class="Bound">B</a> <a id="1506" class="Symbol">:</a> <a id="1508" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1512" href="Relation.Binary.PropositionalEquality.html#1022" class="Generalizable">b</a><a id="1513" class="Symbol">)</a> <a id="1515" class="Symbol">→</a> <a id="1517" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="1524" class="Symbol">_</a> <a id="1526" class="Symbol">_</a>
<a id="1528" href="Relation.Binary.PropositionalEquality.html#1528" class="Bound">A</a> <a id="1530" href="Relation.Binary.PropositionalEquality.html#1476" class="Function Operator">→-setoid</a> <a id="1539" href="Relation.Binary.PropositionalEquality.html#1539" class="Bound">B</a> <a id="1541" class="Symbol">=</a> <a id="1543" href="Function.Indexed.Relation.Binary.Equality.html#580" class="Function">≡-setoid</a> <a id="1552" href="Relation.Binary.PropositionalEquality.html#1528" class="Bound">A</a> <a id="1554" class="Symbol">(</a><a id="1555" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1575" class="Function">Trivial.indexedSetoid</a> <a id="1577" class="Symbol">(</a><a id="1578" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="1585" href="Relation.Binary.PropositionalEquality.html#1539" class="Bound">B</a><a id="1586" class="Symbol">))</a>

<a id=":→-to-Π"></a><a id="1590" href="Relation.Binary.PropositionalEquality.html#1590" class="Function">:→-to-Π</a> <a id="1598" class="Symbol">:</a> <a id="1600" class="Symbol">∀</a> <a id="1602" class="Symbol">{</a><a id="1603" href="Relation.Binary.PropositionalEquality.html#1603" class="Bound">A</a> <a id="1605" class="Symbol">:</a> <a id="1607" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1611" href="Relation.Binary.PropositionalEquality.html#1020" class="Generalizable">a</a><a id="1612" class="Symbol">}</a> <a id="1614" class="Symbol">{</a><a id="1615" href="Relation.Binary.PropositionalEquality.html#1615" class="Bound">B</a> <a id="1617" class="Symbol">:</a> <a id="1619" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#723" class="Record">IndexedSetoid</a> <a id="1633" href="Relation.Binary.PropositionalEquality.html#1603" class="Bound">A</a> <a id="1635" href="Relation.Binary.PropositionalEquality.html#1022" class="Generalizable">b</a> <a id="1637" href="Relation.Binary.PropositionalEquality.html#1026" class="Generalizable">ℓ</a><a id="1638" class="Symbol">}</a> <a id="1640" class="Symbol">→</a>
          <a id="1652" class="Symbol">((</a><a id="1654" href="Relation.Binary.PropositionalEquality.html#1654" class="Bound">x</a> <a id="1656" class="Symbol">:</a> <a id="1658" href="Relation.Binary.PropositionalEquality.html#1603" class="Bound">A</a><a id="1659" class="Symbol">)</a> <a id="1661" class="Symbol">→</a> <a id="1663" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#813" class="Field">IndexedSetoid.Carrier</a> <a id="1685" href="Relation.Binary.PropositionalEquality.html#1615" class="Bound">B</a> <a id="1687" href="Relation.Binary.PropositionalEquality.html#1654" class="Bound">x</a><a id="1688" class="Symbol">)</a> <a id="1690" class="Symbol">→</a>
          <a id="1702" href="Function.Dependent.Bundles.html#1676" class="Record">Dependent.Func</a> <a id="1717" class="Symbol">(</a><a id="1718" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="1725" href="Relation.Binary.PropositionalEquality.html#1603" class="Bound">A</a><a id="1726" class="Symbol">)</a> <a id="1728" href="Relation.Binary.PropositionalEquality.html#1615" class="Bound">B</a>
<a id="1730" href="Relation.Binary.PropositionalEquality.html#1590" class="Function">:→-to-Π</a> <a id="1738" class="Symbol">{</a><a id="1739" class="Argument">B</a> <a id="1741" class="Symbol">=</a> <a id="1743" href="Relation.Binary.PropositionalEquality.html#1743" class="Bound">B</a><a id="1744" class="Symbol">}</a> <a id="1746" href="Relation.Binary.PropositionalEquality.html#1746" class="Bound">f</a> <a id="1748" class="Symbol">=</a> <a id="1750" class="Keyword">record</a>
  <a id="1759" class="Symbol">{</a> <a id="1761" href="Function.Dependent.Bundles.html#1727" class="Field">to</a> <a id="1764" class="Symbol">=</a> <a id="1766" href="Relation.Binary.PropositionalEquality.html#1746" class="Bound">f</a>
  <a id="1770" class="Symbol">;</a> <a id="1772" href="Function.Dependent.Bundles.html#1754" class="Field">cong</a> <a id="1777" class="Symbol">=</a> <a id="1779" class="Symbol">λ</a> <a id="1781" class="Symbol">{</a> <a id="1783" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1788" class="Symbol">→</a> <a id="1790" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#984" class="Function">IndexedSetoid.refl</a> <a id="1809" href="Relation.Binary.PropositionalEquality.html#1743" class="Bound">B</a> <a id="1811" class="Symbol">}</a>
  <a id="1815" class="Symbol">}</a>

<a id="→-to-⟶"></a><a id="1818" href="Relation.Binary.PropositionalEquality.html#1818" class="Function">→-to-⟶</a> <a id="1825" class="Symbol">:</a> <a id="1827" class="Symbol">∀</a> <a id="1829" class="Symbol">{</a><a id="1830" href="Relation.Binary.PropositionalEquality.html#1830" class="Bound">A</a> <a id="1832" class="Symbol">:</a> <a id="1834" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1838" href="Relation.Binary.PropositionalEquality.html#1020" class="Generalizable">a</a><a id="1839" class="Symbol">}</a> <a id="1841" class="Symbol">{</a><a id="1842" href="Relation.Binary.PropositionalEquality.html#1842" class="Bound">B</a> <a id="1844" class="Symbol">:</a> <a id="1846" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="1853" href="Relation.Binary.PropositionalEquality.html#1022" class="Generalizable">b</a> <a id="1855" href="Relation.Binary.PropositionalEquality.html#1026" class="Generalizable">ℓ</a><a id="1856" class="Symbol">}</a> <a id="1858" class="Symbol">→</a>
         <a id="1869" class="Symbol">(</a><a id="1870" href="Relation.Binary.PropositionalEquality.html#1830" class="Bound">A</a> <a id="1872" class="Symbol">→</a> <a id="1874" href="Relation.Binary.Bundles.html#1298" class="Field">Setoid.Carrier</a> <a id="1889" href="Relation.Binary.PropositionalEquality.html#1842" class="Bound">B</a><a id="1890" class="Symbol">)</a> <a id="1892" class="Symbol">→</a>
         <a id="1903" href="Function.Dependent.Bundles.html#1676" class="Record">Dependent.Func</a> <a id="1918" class="Symbol">(</a><a id="1919" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="1926" href="Relation.Binary.PropositionalEquality.html#1830" class="Bound">A</a><a id="1927" class="Symbol">)</a> <a id="1929" class="Symbol">(</a><a id="1930" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1575" class="Function">Trivial.indexedSetoid</a> <a id="1952" href="Relation.Binary.PropositionalEquality.html#1842" class="Bound">B</a><a id="1953" class="Symbol">)</a>
<a id="1955" href="Relation.Binary.PropositionalEquality.html#1818" class="Function">→-to-⟶</a> <a id="1962" class="Symbol">=</a> <a id="1964" href="Relation.Binary.PropositionalEquality.html#1590" class="Function">:→-to-Π</a>

<a id="1973" class="Comment">------------------------------------------------------------------------</a>
<a id="2046" class="Comment">-- More complex rearrangement lemmas</a>

<a id="2084" class="Comment">-- A lemma that is very similar to Lemma 2.4.3 from the HoTT book.</a>

<a id="naturality"></a><a id="2152" href="Relation.Binary.PropositionalEquality.html#2152" class="Function">naturality</a> <a id="2163" class="Symbol">:</a> <a id="2165" class="Symbol">∀</a> <a id="2167" class="Symbol">{</a><a id="2168" href="Relation.Binary.PropositionalEquality.html#2168" class="Bound">x</a> <a id="2170" href="Relation.Binary.PropositionalEquality.html#2170" class="Bound">y</a><a id="2171" class="Symbol">}</a> <a id="2173" class="Symbol">{</a><a id="2174" href="Relation.Binary.PropositionalEquality.html#2174" class="Bound">x≡y</a> <a id="2178" class="Symbol">:</a> <a id="2180" href="Relation.Binary.PropositionalEquality.html#2168" class="Bound">x</a> <a id="2182" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2184" href="Relation.Binary.PropositionalEquality.html#2170" class="Bound">y</a><a id="2185" class="Symbol">}</a> <a id="2187" class="Symbol">{</a><a id="2188" href="Relation.Binary.PropositionalEquality.html#2188" class="Bound">f</a> <a id="2190" href="Relation.Binary.PropositionalEquality.html#2190" class="Bound">g</a> <a id="2192" class="Symbol">:</a> <a id="2194" href="Relation.Binary.PropositionalEquality.html#1042" class="Generalizable">A</a> <a id="2196" class="Symbol">→</a> <a id="2198" href="Relation.Binary.PropositionalEquality.html#1044" class="Generalizable">B</a><a id="2199" class="Symbol">}</a>
             <a id="2214" class="Symbol">(</a><a id="2215" href="Relation.Binary.PropositionalEquality.html#2215" class="Bound">f≡g</a> <a id="2219" class="Symbol">:</a> <a id="2221" class="Symbol">∀</a> <a id="2223" href="Relation.Binary.PropositionalEquality.html#2223" class="Bound">x</a> <a id="2225" class="Symbol">→</a> <a id="2227" href="Relation.Binary.PropositionalEquality.html#2188" class="Bound">f</a> <a id="2229" href="Relation.Binary.PropositionalEquality.html#2223" class="Bound">x</a> <a id="2231" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2233" href="Relation.Binary.PropositionalEquality.html#2190" class="Bound">g</a> <a id="2235" href="Relation.Binary.PropositionalEquality.html#2223" class="Bound">x</a><a id="2236" class="Symbol">)</a> <a id="2238" class="Symbol">→</a>
             <a id="2253" href="Relation.Binary.PropositionalEquality.Core.html#2144" class="Function">trans</a> <a id="2259" class="Symbol">(</a><a id="2260" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="2265" href="Relation.Binary.PropositionalEquality.html#2188" class="Bound">f</a> <a id="2267" href="Relation.Binary.PropositionalEquality.html#2174" class="Bound">x≡y</a><a id="2270" class="Symbol">)</a> <a id="2272" class="Symbol">(</a><a id="2273" href="Relation.Binary.PropositionalEquality.html#2215" class="Bound">f≡g</a> <a id="2277" href="Relation.Binary.PropositionalEquality.html#2170" class="Bound">y</a><a id="2278" class="Symbol">)</a> <a id="2280" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2282" href="Relation.Binary.PropositionalEquality.Core.html#2144" class="Function">trans</a> <a id="2288" class="Symbol">(</a><a id="2289" href="Relation.Binary.PropositionalEquality.html#2215" class="Bound">f≡g</a> <a id="2293" href="Relation.Binary.PropositionalEquality.html#2168" class="Bound">x</a><a id="2294" class="Symbol">)</a> <a id="2296" class="Symbol">(</a><a id="2297" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="2302" href="Relation.Binary.PropositionalEquality.html#2190" class="Bound">g</a> <a id="2304" href="Relation.Binary.PropositionalEquality.html#2174" class="Bound">x≡y</a><a id="2307" class="Symbol">)</a>
<a id="2309" href="Relation.Binary.PropositionalEquality.html#2152" class="Function">naturality</a> <a id="2320" class="Symbol">{</a><a id="2321" class="Argument">x</a> <a id="2323" class="Symbol">=</a> <a id="2325" href="Relation.Binary.PropositionalEquality.html#2325" class="Bound">x</a><a id="2326" class="Symbol">}</a> <a id="2328" class="Symbol">{</a><a id="2329" class="Argument">x≡y</a> <a id="2333" class="Symbol">=</a> <a id="2335" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="2339" class="Symbol">}</a> <a id="2341" href="Relation.Binary.PropositionalEquality.html#2341" class="Bound">f≡g</a> <a id="2345" class="Symbol">=</a>
  <a id="2349" href="Relation.Binary.PropositionalEquality.html#2341" class="Bound">f≡g</a> <a id="2353" href="Relation.Binary.PropositionalEquality.html#2325" class="Bound">x</a>               <a id="2369" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="2372" href="Relation.Binary.PropositionalEquality.Core.html#2099" class="Function">sym</a> <a id="2376" class="Symbol">(</a><a id="2377" href="Relation.Binary.PropositionalEquality.Properties.html#2453" class="Function">trans-reflʳ</a> <a id="2389" class="Symbol">_)</a> <a id="2392" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="2396" href="Relation.Binary.PropositionalEquality.Core.html#2144" class="Function">trans</a> <a id="2402" class="Symbol">(</a><a id="2403" href="Relation.Binary.PropositionalEquality.html#2341" class="Bound">f≡g</a> <a id="2407" href="Relation.Binary.PropositionalEquality.html#2325" class="Bound">x</a><a id="2408" class="Symbol">)</a> <a id="2410" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>  <a id="2416" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="2420" class="Keyword">where</a> <a id="2426" class="Keyword">open</a> <a id="2431" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a>

<a id="2444" class="Comment">-- A lemma that is very similar to Corollary 2.4.4 from the HoTT book.</a>

<a id="cong-≡id"></a><a id="2516" href="Relation.Binary.PropositionalEquality.html#2516" class="Function">cong-≡id</a> <a id="2525" class="Symbol">:</a> <a id="2527" class="Symbol">∀</a> <a id="2529" class="Symbol">{</a><a id="2530" href="Relation.Binary.PropositionalEquality.html#2530" class="Bound">f</a> <a id="2532" class="Symbol">:</a> <a id="2534" href="Relation.Binary.PropositionalEquality.html#1042" class="Generalizable">A</a> <a id="2536" class="Symbol">→</a> <a id="2538" href="Relation.Binary.PropositionalEquality.html#1042" class="Generalizable">A</a><a id="2539" class="Symbol">}</a> <a id="2541" class="Symbol">{</a><a id="2542" href="Relation.Binary.PropositionalEquality.html#2542" class="Bound">x</a> <a id="2544" class="Symbol">:</a> <a id="2546" href="Relation.Binary.PropositionalEquality.html#1042" class="Generalizable">A</a><a id="2547" class="Symbol">}</a> <a id="2549" class="Symbol">(</a><a id="2550" href="Relation.Binary.PropositionalEquality.html#2550" class="Bound">f≡id</a> <a id="2555" class="Symbol">:</a> <a id="2557" class="Symbol">∀</a> <a id="2559" href="Relation.Binary.PropositionalEquality.html#2559" class="Bound">x</a> <a id="2561" class="Symbol">→</a> <a id="2563" href="Relation.Binary.PropositionalEquality.html#2530" class="Bound">f</a> <a id="2565" href="Relation.Binary.PropositionalEquality.html#2559" class="Bound">x</a> <a id="2567" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2569" href="Relation.Binary.PropositionalEquality.html#2559" class="Bound">x</a><a id="2570" class="Symbol">)</a> <a id="2572" class="Symbol">→</a>
           <a id="2585" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="2590" href="Relation.Binary.PropositionalEquality.html#2530" class="Bound">f</a> <a id="2592" class="Symbol">(</a><a id="2593" href="Relation.Binary.PropositionalEquality.html#2550" class="Bound">f≡id</a> <a id="2598" href="Relation.Binary.PropositionalEquality.html#2542" class="Bound">x</a><a id="2599" class="Symbol">)</a> <a id="2601" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2603" href="Relation.Binary.PropositionalEquality.html#2550" class="Bound">f≡id</a> <a id="2608" class="Symbol">(</a><a id="2609" href="Relation.Binary.PropositionalEquality.html#2530" class="Bound">f</a> <a id="2611" href="Relation.Binary.PropositionalEquality.html#2542" class="Bound">x</a><a id="2612" class="Symbol">)</a>
<a id="2614" href="Relation.Binary.PropositionalEquality.html#2516" class="Function">cong-≡id</a> <a id="2623" class="Symbol">{</a><a id="2624" class="Argument">f</a> <a id="2626" class="Symbol">=</a> <a id="2628" href="Relation.Binary.PropositionalEquality.html#2628" class="Bound">f</a><a id="2629" class="Symbol">}</a> <a id="2631" class="Symbol">{</a><a id="2632" href="Relation.Binary.PropositionalEquality.html#2632" class="Bound">x</a><a id="2633" class="Symbol">}</a> <a id="2635" href="Relation.Binary.PropositionalEquality.html#2635" class="Bound">f≡id</a> <a id="2640" class="Symbol">=</a> <a id="2642" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="2650" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="2655" href="Relation.Binary.PropositionalEquality.html#2628" class="Bound">f</a> <a id="2657" href="Relation.Binary.PropositionalEquality.html#3418" class="Function">fx≡x</a>                                    <a id="2697" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="2700" href="Relation.Binary.PropositionalEquality.Core.html#2099" class="Function">sym</a> <a id="2704" class="Symbol">(</a><a id="2705" href="Relation.Binary.PropositionalEquality.Properties.html#2453" class="Function">trans-reflʳ</a> <a id="2717" class="Symbol">_)</a> <a id="2720" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="2724" href="Relation.Binary.PropositionalEquality.Core.html#2144" class="Function">trans</a> <a id="2730" class="Symbol">(</a><a id="2731" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="2736" href="Relation.Binary.PropositionalEquality.html#2628" class="Bound">f</a> <a id="2738" href="Relation.Binary.PropositionalEquality.html#3418" class="Function">fx≡x</a><a id="2742" class="Symbol">)</a> <a id="2744" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>                       <a id="2771" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="2774" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="2779" class="Symbol">(</a><a id="2780" href="Relation.Binary.PropositionalEquality.Core.html#2144" class="Function">trans</a> <a id="2786" class="Symbol">_)</a> <a id="2789" class="Symbol">(</a><a id="2790" href="Relation.Binary.PropositionalEquality.Core.html#2099" class="Function">sym</a> <a id="2794" class="Symbol">(</a><a id="2795" href="Relation.Binary.PropositionalEquality.Properties.html#2758" class="Function">trans-symʳ</a> <a id="2806" href="Relation.Binary.PropositionalEquality.html#3418" class="Function">fx≡x</a><a id="2810" class="Symbol">))</a> <a id="2813" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="2817" href="Relation.Binary.PropositionalEquality.Core.html#2144" class="Function">trans</a> <a id="2823" class="Symbol">(</a><a id="2824" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="2829" href="Relation.Binary.PropositionalEquality.html#2628" class="Bound">f</a> <a id="2831" href="Relation.Binary.PropositionalEquality.html#3418" class="Function">fx≡x</a><a id="2835" class="Symbol">)</a> <a id="2837" class="Symbol">(</a><a id="2838" href="Relation.Binary.PropositionalEquality.Core.html#2144" class="Function">trans</a> <a id="2844" href="Relation.Binary.PropositionalEquality.html#3418" class="Function">fx≡x</a> <a id="2849" class="Symbol">(</a><a id="2850" href="Relation.Binary.PropositionalEquality.Core.html#2099" class="Function">sym</a> <a id="2854" href="Relation.Binary.PropositionalEquality.html#3418" class="Function">fx≡x</a><a id="2858" class="Symbol">))</a>    <a id="2864" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="2867" href="Relation.Binary.PropositionalEquality.Core.html#2099" class="Function">sym</a> <a id="2871" class="Symbol">(</a><a id="2872" href="Relation.Binary.PropositionalEquality.Properties.html#2535" class="Function">trans-assoc</a> <a id="2884" class="Symbol">(</a><a id="2885" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="2890" href="Relation.Binary.PropositionalEquality.html#2628" class="Bound">f</a> <a id="2892" href="Relation.Binary.PropositionalEquality.html#3418" class="Function">fx≡x</a><a id="2896" class="Symbol">))</a> <a id="2899" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="2903" href="Relation.Binary.PropositionalEquality.Core.html#2144" class="Function">trans</a> <a id="2909" class="Symbol">(</a><a id="2910" href="Relation.Binary.PropositionalEquality.Core.html#2144" class="Function">trans</a> <a id="2916" class="Symbol">(</a><a id="2917" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="2922" href="Relation.Binary.PropositionalEquality.html#2628" class="Bound">f</a> <a id="2924" href="Relation.Binary.PropositionalEquality.html#3418" class="Function">fx≡x</a><a id="2928" class="Symbol">)</a> <a id="2930" href="Relation.Binary.PropositionalEquality.html#3418" class="Function">fx≡x</a><a id="2934" class="Symbol">)</a> <a id="2936" class="Symbol">(</a><a id="2937" href="Relation.Binary.PropositionalEquality.Core.html#2099" class="Function">sym</a> <a id="2941" href="Relation.Binary.PropositionalEquality.html#3418" class="Function">fx≡x</a><a id="2945" class="Symbol">)</a>    <a id="2950" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="2953" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="2958" class="Symbol">(λ</a> <a id="2961" href="Relation.Binary.PropositionalEquality.html#2961" class="Bound">p</a> <a id="2963" class="Symbol">→</a> <a id="2965" href="Relation.Binary.PropositionalEquality.Core.html#2144" class="Function">trans</a> <a id="2971" href="Relation.Binary.PropositionalEquality.html#2961" class="Bound">p</a> <a id="2973" class="Symbol">(</a><a id="2974" href="Relation.Binary.PropositionalEquality.Core.html#2099" class="Function">sym</a> <a id="2978" class="Symbol">_))</a> <a id="2982" class="Symbol">(</a><a id="2983" href="Relation.Binary.PropositionalEquality.html#2152" class="Function">naturality</a> <a id="2994" href="Relation.Binary.PropositionalEquality.html#2635" class="Bound">f≡id</a><a id="2998" class="Symbol">)</a> <a id="3000" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="3004" href="Relation.Binary.PropositionalEquality.Core.html#2144" class="Function">trans</a> <a id="3010" class="Symbol">(</a><a id="3011" href="Relation.Binary.PropositionalEquality.Core.html#2144" class="Function">trans</a> <a id="3017" href="Relation.Binary.PropositionalEquality.html#3433" class="Function">f²x≡x</a> <a id="3023" class="Symbol">(</a><a id="3024" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="3029" href="Function.Base.html#704" class="Function">id</a> <a id="3032" href="Relation.Binary.PropositionalEquality.html#3418" class="Function">fx≡x</a><a id="3036" class="Symbol">))</a> <a id="3039" class="Symbol">(</a><a id="3040" href="Relation.Binary.PropositionalEquality.Core.html#2099" class="Function">sym</a> <a id="3044" href="Relation.Binary.PropositionalEquality.html#3418" class="Function">fx≡x</a><a id="3048" class="Symbol">)</a>  <a id="3051" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="3054" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="3059" class="Symbol">(λ</a> <a id="3062" href="Relation.Binary.PropositionalEquality.html#3062" class="Bound">p</a> <a id="3064" class="Symbol">→</a> <a id="3066" href="Relation.Binary.PropositionalEquality.Core.html#2144" class="Function">trans</a> <a id="3072" class="Symbol">(</a><a id="3073" href="Relation.Binary.PropositionalEquality.Core.html#2144" class="Function">trans</a> <a id="3079" href="Relation.Binary.PropositionalEquality.html#3433" class="Function">f²x≡x</a> <a id="3085" href="Relation.Binary.PropositionalEquality.html#3062" class="Bound">p</a><a id="3086" class="Symbol">)</a> <a id="3088" class="Symbol">(</a><a id="3089" href="Relation.Binary.PropositionalEquality.Core.html#2099" class="Function">sym</a> <a id="3093" href="Relation.Binary.PropositionalEquality.html#3418" class="Function">fx≡x</a><a id="3097" class="Symbol">))</a> <a id="3100" class="Symbol">(</a><a id="3101" href="Relation.Binary.PropositionalEquality.Properties.html#3175" class="Function">cong-id</a> <a id="3109" class="Symbol">_)</a> <a id="3112" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="3116" href="Relation.Binary.PropositionalEquality.Core.html#2144" class="Function">trans</a> <a id="3122" class="Symbol">(</a><a id="3123" href="Relation.Binary.PropositionalEquality.Core.html#2144" class="Function">trans</a> <a id="3129" href="Relation.Binary.PropositionalEquality.html#3433" class="Function">f²x≡x</a> <a id="3135" href="Relation.Binary.PropositionalEquality.html#3418" class="Function">fx≡x</a><a id="3139" class="Symbol">)</a> <a id="3141" class="Symbol">(</a><a id="3142" href="Relation.Binary.PropositionalEquality.Core.html#2099" class="Function">sym</a> <a id="3146" href="Relation.Binary.PropositionalEquality.html#3418" class="Function">fx≡x</a><a id="3150" class="Symbol">)</a>            <a id="3163" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="3166" href="Relation.Binary.PropositionalEquality.Properties.html#2535" class="Function">trans-assoc</a> <a id="3178" href="Relation.Binary.PropositionalEquality.html#3433" class="Function">f²x≡x</a> <a id="3184" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="3188" href="Relation.Binary.PropositionalEquality.Core.html#2144" class="Function">trans</a> <a id="3194" href="Relation.Binary.PropositionalEquality.html#3433" class="Function">f²x≡x</a> <a id="3200" class="Symbol">(</a><a id="3201" href="Relation.Binary.PropositionalEquality.Core.html#2144" class="Function">trans</a> <a id="3207" href="Relation.Binary.PropositionalEquality.html#3418" class="Function">fx≡x</a> <a id="3212" class="Symbol">(</a><a id="3213" href="Relation.Binary.PropositionalEquality.Core.html#2099" class="Function">sym</a> <a id="3217" href="Relation.Binary.PropositionalEquality.html#3418" class="Function">fx≡x</a><a id="3221" class="Symbol">))</a>            <a id="3235" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="3238" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">cong</a> <a id="3243" class="Symbol">(</a><a id="3244" href="Relation.Binary.PropositionalEquality.Core.html#2144" class="Function">trans</a> <a id="3250" class="Symbol">_)</a> <a id="3253" class="Symbol">(</a><a id="3254" href="Relation.Binary.PropositionalEquality.Properties.html#2758" class="Function">trans-symʳ</a> <a id="3265" href="Relation.Binary.PropositionalEquality.html#3418" class="Function">fx≡x</a><a id="3269" class="Symbol">)</a> <a id="3271" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="3275" href="Relation.Binary.PropositionalEquality.Core.html#2144" class="Function">trans</a> <a id="3281" href="Relation.Binary.PropositionalEquality.html#3433" class="Function">f²x≡x</a> <a id="3287" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>                               <a id="3322" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="3325" href="Relation.Binary.PropositionalEquality.Properties.html#2453" class="Function">trans-reflʳ</a> <a id="3337" class="Symbol">_</a> <a id="3339" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="3343" href="Relation.Binary.PropositionalEquality.html#2635" class="Bound">f≡id</a> <a id="3348" class="Symbol">(</a><a id="3349" href="Relation.Binary.PropositionalEquality.html#2628" class="Bound">f</a> <a id="3351" href="Relation.Binary.PropositionalEquality.html#2632" class="Bound">x</a><a id="3352" class="Symbol">)</a>                                     <a id="3390" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="3394" class="Keyword">where</a> <a id="3400" class="Keyword">open</a> <a id="3405" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a><a id="3416" class="Symbol">;</a> <a id="3418" href="Relation.Binary.PropositionalEquality.html#3418" class="Function">fx≡x</a> <a id="3423" class="Symbol">=</a> <a id="3425" href="Relation.Binary.PropositionalEquality.html#2635" class="Bound">f≡id</a> <a id="3430" href="Relation.Binary.PropositionalEquality.html#2632" class="Bound">x</a><a id="3431" class="Symbol">;</a> <a id="3433" href="Relation.Binary.PropositionalEquality.html#3433" class="Function">f²x≡x</a> <a id="3439" class="Symbol">=</a> <a id="3441" href="Relation.Binary.PropositionalEquality.html#2635" class="Bound">f≡id</a> <a id="3446" class="Symbol">(</a><a id="3447" href="Relation.Binary.PropositionalEquality.html#2628" class="Bound">f</a> <a id="3449" href="Relation.Binary.PropositionalEquality.html#2632" class="Bound">x</a><a id="3450" class="Symbol">)</a>

<a id="3453" class="Keyword">module</a> <a id="3460" href="Relation.Binary.PropositionalEquality.html#3460" class="Module">_</a> <a id="3462" class="Symbol">(</a><a id="3463" href="Relation.Binary.PropositionalEquality.html#3463" class="Bound Operator">_≟_</a> <a id="3467" class="Symbol">:</a> <a id="3469" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="3487" href="Relation.Binary.PropositionalEquality.html#1042" class="Generalizable">A</a><a id="3488" class="Symbol">)</a> <a id="3490" class="Symbol">{</a><a id="3491" href="Relation.Binary.PropositionalEquality.html#3491" class="Bound">x</a> <a id="3493" href="Relation.Binary.PropositionalEquality.html#3493" class="Bound">y</a> <a id="3495" class="Symbol">:</a> <a id="3497" href="Relation.Binary.PropositionalEquality.html#1042" class="Generalizable">A</a><a id="3498" class="Symbol">}</a> <a id="3500" class="Keyword">where</a>

  <a id="3509" href="Relation.Binary.PropositionalEquality.html#3509" class="Function">≡-≟-identity</a> <a id="3522" class="Symbol">:</a> <a id="3524" class="Symbol">(</a><a id="3525" href="Relation.Binary.PropositionalEquality.html#3525" class="Bound">eq</a> <a id="3528" class="Symbol">:</a> <a id="3530" href="Relation.Binary.PropositionalEquality.html#3491" class="Bound">x</a> <a id="3532" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3534" href="Relation.Binary.PropositionalEquality.html#3493" class="Bound">y</a><a id="3535" class="Symbol">)</a> <a id="3537" class="Symbol">→</a> <a id="3539" href="Relation.Binary.PropositionalEquality.html#3491" class="Bound">x</a> <a id="3541" href="Relation.Binary.PropositionalEquality.html#3463" class="Bound Operator">≟</a> <a id="3543" href="Relation.Binary.PropositionalEquality.html#3493" class="Bound">y</a> <a id="3545" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3547" href="Relation.Nullary.Decidable.Core.html#2105" class="InductiveConstructor">yes</a> <a id="3551" href="Relation.Binary.PropositionalEquality.html#3525" class="Bound">eq</a>
  <a id="3556" href="Relation.Binary.PropositionalEquality.html#3509" class="Function">≡-≟-identity</a> <a id="3569" href="Relation.Binary.PropositionalEquality.html#3569" class="Bound">eq</a> <a id="3572" class="Symbol">=</a> <a id="3574" href="Relation.Nullary.Decidable.html#2832" class="Function">dec-yes-irr</a> <a id="3586" class="Symbol">(</a><a id="3587" href="Relation.Binary.PropositionalEquality.html#3491" class="Bound">x</a> <a id="3589" href="Relation.Binary.PropositionalEquality.html#3463" class="Bound Operator">≟</a> <a id="3591" href="Relation.Binary.PropositionalEquality.html#3493" class="Bound">y</a><a id="3592" class="Symbol">)</a> <a id="3594" class="Symbol">(</a><a id="3595" href="Axiom.UniquenessOfIdentityProofs.html#2598" class="Function">Decidable⇒UIP.≡-irrelevant</a> <a id="3622" href="Relation.Binary.PropositionalEquality.html#3463" class="Bound Operator">_≟_</a><a id="3625" class="Symbol">)</a> <a id="3627" href="Relation.Binary.PropositionalEquality.html#3569" class="Bound">eq</a>

  <a id="3633" href="Relation.Binary.PropositionalEquality.html#3633" class="Function">≢-≟-identity</a> <a id="3646" class="Symbol">:</a> <a id="3648" class="Symbol">(</a><a id="3649" href="Relation.Binary.PropositionalEquality.html#3649" class="Bound">x≢y</a> <a id="3653" class="Symbol">:</a> <a id="3655" href="Relation.Binary.PropositionalEquality.html#3491" class="Bound">x</a> <a id="3657" href="Relation.Binary.PropositionalEquality.Core.html#1064" class="Function Operator">≢</a> <a id="3659" href="Relation.Binary.PropositionalEquality.html#3493" class="Bound">y</a><a id="3660" class="Symbol">)</a> <a id="3662" class="Symbol">→</a> <a id="3664" href="Relation.Binary.PropositionalEquality.html#3491" class="Bound">x</a> <a id="3666" href="Relation.Binary.PropositionalEquality.html#3463" class="Bound Operator">≟</a> <a id="3668" href="Relation.Binary.PropositionalEquality.html#3493" class="Bound">y</a> <a id="3670" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3672" href="Relation.Nullary.Decidable.Core.html#2142" class="InductiveConstructor">no</a> <a id="3675" href="Relation.Binary.PropositionalEquality.html#3649" class="Bound">x≢y</a>
  <a id="3681" href="Relation.Binary.PropositionalEquality.html#3633" class="Function">≢-≟-identity</a> <a id="3694" class="Symbol">=</a> <a id="3696" href="Relation.Nullary.Decidable.html#3093" class="Function">dec-no</a> <a id="3703" class="Symbol">(</a><a id="3704" href="Relation.Binary.PropositionalEquality.html#3491" class="Bound">x</a> <a id="3706" href="Relation.Binary.PropositionalEquality.html#3463" class="Bound Operator">≟</a> <a id="3708" href="Relation.Binary.PropositionalEquality.html#3493" class="Bound">y</a><a id="3709" class="Symbol">)</a>


<a id="3713" class="Comment">------------------------------------------------------------------------</a>
<a id="3786" class="Comment">-- Inspect</a>

<a id="3798" class="Comment">-- Inspect can be used when you want to pattern match on the result r</a>
<a id="3868" class="Comment">-- of some expression e, and you also need to &quot;remember&quot; that r ≡ e.</a>

<a id="3938" class="Comment">-- See README.Inspect for an explanation of how/why to use this.</a>

<a id="4004" class="Comment">-- Normally (but not always) the new `with ... in` syntax described at</a>
<a id="4075" class="Comment">-- https://agda.readthedocs.io/en/v2.6.4/language/with-abstraction.html#with-abstraction-equality</a>
<a id="4173" class="Comment">-- can be used instead.&quot;</a>

<a id="4199" class="Keyword">record</a> <a id="Reveal_·_is_"></a><a id="4206" href="Relation.Binary.PropositionalEquality.html#4206" class="Record Operator">Reveal_·_is_</a> <a id="4219" class="Symbol">{</a><a id="4220" href="Relation.Binary.PropositionalEquality.html#4220" class="Bound">A</a> <a id="4222" class="Symbol">:</a> <a id="4224" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4228" href="Relation.Binary.PropositionalEquality.html#1020" class="Generalizable">a</a><a id="4229" class="Symbol">}</a> <a id="4231" class="Symbol">{</a><a id="4232" href="Relation.Binary.PropositionalEquality.html#4232" class="Bound">B</a> <a id="4234" class="Symbol">:</a> <a id="4236" href="Relation.Binary.PropositionalEquality.html#4220" class="Bound">A</a> <a id="4238" class="Symbol">→</a> <a id="4240" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4244" href="Relation.Binary.PropositionalEquality.html#1022" class="Generalizable">b</a><a id="4245" class="Symbol">}</a>
                    <a id="4267" class="Symbol">(</a><a id="4268" href="Relation.Binary.PropositionalEquality.html#4268" class="Bound">f</a> <a id="4270" class="Symbol">:</a> <a id="4272" class="Symbol">(</a><a id="4273" href="Relation.Binary.PropositionalEquality.html#4273" class="Bound">x</a> <a id="4275" class="Symbol">:</a> <a id="4277" href="Relation.Binary.PropositionalEquality.html#4220" class="Bound">A</a><a id="4278" class="Symbol">)</a> <a id="4280" class="Symbol">→</a> <a id="4282" href="Relation.Binary.PropositionalEquality.html#4232" class="Bound">B</a> <a id="4284" href="Relation.Binary.PropositionalEquality.html#4273" class="Bound">x</a><a id="4285" class="Symbol">)</a> <a id="4287" class="Symbol">(</a><a id="4288" href="Relation.Binary.PropositionalEquality.html#4288" class="Bound">x</a> <a id="4290" class="Symbol">:</a> <a id="4292" href="Relation.Binary.PropositionalEquality.html#4220" class="Bound">A</a><a id="4293" class="Symbol">)</a> <a id="4295" class="Symbol">(</a><a id="4296" href="Relation.Binary.PropositionalEquality.html#4296" class="Bound">y</a> <a id="4298" class="Symbol">:</a> <a id="4300" href="Relation.Binary.PropositionalEquality.html#4232" class="Bound">B</a> <a id="4302" href="Relation.Binary.PropositionalEquality.html#4288" class="Bound">x</a><a id="4303" class="Symbol">)</a> <a id="4305" class="Symbol">:</a>
                    <a id="4327" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4331" class="Symbol">(</a><a id="4332" href="Relation.Binary.PropositionalEquality.html#4228" class="Bound">a</a> <a id="4334" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4336" href="Relation.Binary.PropositionalEquality.html#4244" class="Bound">b</a><a id="4337" class="Symbol">)</a> <a id="4339" class="Keyword">where</a>
  <a id="4347" class="Keyword">constructor</a> <a id="[_]"></a><a id="4359" href="Relation.Binary.PropositionalEquality.html#4359" class="InductiveConstructor Operator">[_]</a>
  <a id="4365" class="Keyword">field</a> <a id="Reveal_·_is_.eq"></a><a id="4371" href="Relation.Binary.PropositionalEquality.html#4371" class="Field">eq</a> <a id="4374" class="Symbol">:</a> <a id="4376" href="Relation.Binary.PropositionalEquality.html#4268" class="Bound">f</a> <a id="4378" href="Relation.Binary.PropositionalEquality.html#4288" class="Bound">x</a> <a id="4380" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4382" href="Relation.Binary.PropositionalEquality.html#4296" class="Bound">y</a>

<a id="inspect"></a><a id="4385" href="Relation.Binary.PropositionalEquality.html#4385" class="Function">inspect</a> <a id="4393" class="Symbol">:</a> <a id="4395" class="Symbol">∀</a> <a id="4397" class="Symbol">{</a><a id="4398" href="Relation.Binary.PropositionalEquality.html#4398" class="Bound">A</a> <a id="4400" class="Symbol">:</a> <a id="4402" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4406" href="Relation.Binary.PropositionalEquality.html#1020" class="Generalizable">a</a><a id="4407" class="Symbol">}</a> <a id="4409" class="Symbol">{</a><a id="4410" href="Relation.Binary.PropositionalEquality.html#4410" class="Bound">B</a> <a id="4412" class="Symbol">:</a> <a id="4414" href="Relation.Binary.PropositionalEquality.html#4398" class="Bound">A</a> <a id="4416" class="Symbol">→</a> <a id="4418" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4422" href="Relation.Binary.PropositionalEquality.html#1022" class="Generalizable">b</a><a id="4423" class="Symbol">}</a>
          <a id="4435" class="Symbol">(</a><a id="4436" href="Relation.Binary.PropositionalEquality.html#4436" class="Bound">f</a> <a id="4438" class="Symbol">:</a> <a id="4440" class="Symbol">(</a><a id="4441" href="Relation.Binary.PropositionalEquality.html#4441" class="Bound">x</a> <a id="4443" class="Symbol">:</a> <a id="4445" href="Relation.Binary.PropositionalEquality.html#4398" class="Bound">A</a><a id="4446" class="Symbol">)</a> <a id="4448" class="Symbol">→</a> <a id="4450" href="Relation.Binary.PropositionalEquality.html#4410" class="Bound">B</a> <a id="4452" href="Relation.Binary.PropositionalEquality.html#4441" class="Bound">x</a><a id="4453" class="Symbol">)</a> <a id="4455" class="Symbol">(</a><a id="4456" href="Relation.Binary.PropositionalEquality.html#4456" class="Bound">x</a> <a id="4458" class="Symbol">:</a> <a id="4460" href="Relation.Binary.PropositionalEquality.html#4398" class="Bound">A</a><a id="4461" class="Symbol">)</a> <a id="4463" class="Symbol">→</a> <a id="4465" href="Relation.Binary.PropositionalEquality.html#4206" class="Record Operator">Reveal</a> <a id="4472" href="Relation.Binary.PropositionalEquality.html#4436" class="Bound">f</a> <a id="4474" href="Relation.Binary.PropositionalEquality.html#4206" class="Record Operator">·</a> <a id="4476" href="Relation.Binary.PropositionalEquality.html#4456" class="Bound">x</a> <a id="4478" href="Relation.Binary.PropositionalEquality.html#4206" class="Record Operator">is</a> <a id="4481" href="Relation.Binary.PropositionalEquality.html#4436" class="Bound">f</a> <a id="4483" href="Relation.Binary.PropositionalEquality.html#4456" class="Bound">x</a>
<a id="4485" href="Relation.Binary.PropositionalEquality.html#4385" class="Function">inspect</a> <a id="4493" href="Relation.Binary.PropositionalEquality.html#4493" class="Bound">f</a> <a id="4495" href="Relation.Binary.PropositionalEquality.html#4495" class="Bound">x</a> <a id="4497" class="Symbol">=</a> <a id="4499" href="Relation.Binary.PropositionalEquality.html#4359" class="InductiveConstructor Operator">[</a> <a id="4501" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="4506" href="Relation.Binary.PropositionalEquality.html#4359" class="InductiveConstructor Operator">]</a>


<a id="4510" class="Comment">------------------------------------------------------------------------</a>
<a id="4583" class="Comment">-- DEPRECATED NAMES</a>
<a id="4603" class="Comment">------------------------------------------------------------------------</a>
<a id="4676" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="4747" class="Comment">-- not guaranteed.</a>

<a id="4767" class="Comment">-- Version 2.0</a>

<a id="isPropositional"></a><a id="4783" href="Relation.Binary.PropositionalEquality.html#4783" class="Function">isPropositional</a> <a id="4799" class="Symbol">:</a> <a id="4801" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4805" href="Relation.Binary.PropositionalEquality.html#1020" class="Generalizable">a</a> <a id="4807" class="Symbol">→</a> <a id="4809" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4813" href="Relation.Binary.PropositionalEquality.html#1020" class="Generalizable">a</a>
<a id="4815" href="Relation.Binary.PropositionalEquality.html#4783" class="Function">isPropositional</a> <a id="4831" class="Symbol">=</a> <a id="4833" href="Relation.Nullary.Irrelevant.html#497" class="Function">Irrelevant</a>

<a id="4845" class="Symbol">{-#</a> <a id="4849" class="Keyword">WARNING_ON_USAGE</a> <a id="4866" class="Pragma">isPropositional</a>
<a id="4882" class="String">&quot;Warning: isPropositional was deprecated in v2.0.
Please use Relation.Nullary.Irrelevant instead. &quot;</a>
<a id="4982" class="Symbol">#-}</a>

</pre></body></html>

==> anc/html/Relation.Binary.Reasoning.Base.Double.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Binary.Reasoning.Base.Double</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- The basic code for equational reasoning with two relations:</a>
<a id="169" class="Comment">-- equality and some other ordering.</a>
<a id="206" class="Comment">------------------------------------------------------------------------</a>
<a id="279" class="Comment">--</a>
<a id="282" class="Comment">-- See `Data.Nat.Properties` or `Relation.Binary.Reasoning.PartialOrder`</a>
<a id="355" class="Comment">-- for examples of how to instantiate this module.</a>

<a id="407" class="Symbol">{-#</a> <a id="411" class="Keyword">OPTIONS</a> <a id="419" class="Pragma">--cubical-compatible</a> <a id="440" class="Pragma">--safe</a> <a id="447" class="Symbol">#-}</a>

<a id="452" class="Keyword">open</a> <a id="457" class="Keyword">import</a> <a id="464" href="Level.html" class="Module">Level</a> <a id="470" class="Keyword">using</a> <a id="476" class="Symbol">(</a><a id="477" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="480" class="Symbol">)</a>
<a id="482" class="Keyword">open</a> <a id="487" class="Keyword">import</a> <a id="494" href="Function.Base.html" class="Module">Function.Base</a> <a id="508" class="Keyword">using</a> <a id="514" class="Symbol">(</a><a id="515" href="Function.Base.html#4170" class="Function Operator">case_of_</a><a id="523" class="Symbol">)</a>
<a id="525" class="Keyword">open</a> <a id="530" class="Keyword">import</a> <a id="537" href="Relation.Nullary.Decidable.Core.html" class="Module">Relation.Nullary.Decidable.Core</a> <a id="569" class="Keyword">using</a> <a id="575" class="Symbol">(</a><a id="576" href="Relation.Nullary.Decidable.Core.html#1972" class="Record">Dec</a><a id="579" class="Symbol">;</a> <a id="581" href="Relation.Nullary.Decidable.Core.html#2105" class="InductiveConstructor">yes</a><a id="584" class="Symbol">;</a> <a id="586" href="Relation.Nullary.Decidable.Core.html#2142" class="InductiveConstructor">no</a><a id="588" class="Symbol">)</a>
<a id="590" class="Keyword">open</a> <a id="595" class="Keyword">import</a> <a id="602" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="623" class="Keyword">using</a> <a id="629" class="Symbol">(</a><a id="630" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="633" class="Symbol">;</a> <a id="635" href="Relation.Binary.Core.html#1268" class="Function Operator">_⇒_</a><a id="638" class="Symbol">)</a>
<a id="640" class="Keyword">open</a> <a id="645" class="Keyword">import</a> <a id="652" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="680" class="Keyword">using</a> <a id="686" class="Symbol">(</a><a id="687" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a><a id="696" class="Symbol">;</a> <a id="698" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a><a id="703" class="Symbol">)</a>
<a id="705" class="Keyword">open</a> <a id="710" class="Keyword">import</a> <a id="717" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a> <a id="744" class="Keyword">using</a> <a id="750" class="Symbol">(</a><a id="751" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a><a id="761" class="Symbol">)</a>
<a id="763" class="Keyword">open</a> <a id="768" class="Keyword">import</a> <a id="775" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="818" class="Symbol">as</a> <a id="821" class="Module">≡</a> <a id="823" class="Keyword">using</a> <a id="829" class="Symbol">(</a><a id="830" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="833" class="Symbol">)</a>
<a id="835" class="Keyword">open</a> <a id="840" class="Keyword">import</a> <a id="847" href="Relation.Binary.Reasoning.Syntax.html" class="Module">Relation.Binary.Reasoning.Syntax</a>


<a id="882" class="Keyword">module</a> <a id="889" href="Relation.Binary.Reasoning.Base.Double.html" class="Module">Relation.Binary.Reasoning.Base.Double</a> <a id="927" class="Symbol">{</a><a id="928" href="Relation.Binary.Reasoning.Base.Double.html#928" class="Bound">a</a> <a id="930" href="Relation.Binary.Reasoning.Base.Double.html#930" class="Bound">ℓ₁</a> <a id="933" href="Relation.Binary.Reasoning.Base.Double.html#933" class="Bound">ℓ₂</a><a id="935" class="Symbol">}</a> <a id="937" class="Symbol">{</a><a id="938" href="Relation.Binary.Reasoning.Base.Double.html#938" class="Bound">A</a> <a id="940" class="Symbol">:</a> <a id="942" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="946" href="Relation.Binary.Reasoning.Base.Double.html#928" class="Bound">a</a><a id="947" class="Symbol">}</a>
  <a id="951" class="Symbol">{</a><a id="952" href="Relation.Binary.Reasoning.Base.Double.html#952" class="Bound Operator">_≈_</a> <a id="956" class="Symbol">:</a> <a id="958" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="962" href="Relation.Binary.Reasoning.Base.Double.html#938" class="Bound">A</a> <a id="964" href="Relation.Binary.Reasoning.Base.Double.html#930" class="Bound">ℓ₁</a><a id="966" class="Symbol">}</a> <a id="968" class="Symbol">{</a><a id="969" href="Relation.Binary.Reasoning.Base.Double.html#969" class="Bound Operator">_≲_</a> <a id="973" class="Symbol">:</a> <a id="975" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="979" href="Relation.Binary.Reasoning.Base.Double.html#938" class="Bound">A</a> <a id="981" href="Relation.Binary.Reasoning.Base.Double.html#933" class="Bound">ℓ₂</a><a id="983" class="Symbol">}</a> <a id="985" class="Symbol">(</a><a id="986" href="Relation.Binary.Reasoning.Base.Double.html#986" class="Bound">isPreorder</a> <a id="997" class="Symbol">:</a> <a id="999" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a> <a id="1010" href="Relation.Binary.Reasoning.Base.Double.html#952" class="Bound Operator">_≈_</a> <a id="1014" href="Relation.Binary.Reasoning.Base.Double.html#969" class="Bound Operator">_≲_</a><a id="1017" class="Symbol">)</a>
  <a id="1021" class="Keyword">where</a>

<a id="1028" class="Keyword">open</a> <a id="1033" href="Relation.Binary.Structures.html#2236" class="Module">IsPreorder</a> <a id="1044" href="Relation.Binary.Reasoning.Base.Double.html#986" class="Bound">isPreorder</a>

<a id="1056" class="Comment">------------------------------------------------------------------------</a>
<a id="1129" class="Comment">-- A datatype to hide the current relation type</a>

<a id="1178" class="Keyword">infix</a> <a id="1184" class="Number">4</a> <a id="1186" href="Relation.Binary.Reasoning.Base.Double.html#1206" class="Datatype Operator">_IsRelatedTo_</a>

<a id="1201" class="Keyword">data</a> <a id="_IsRelatedTo_"></a><a id="1206" href="Relation.Binary.Reasoning.Base.Double.html#1206" class="Datatype Operator">_IsRelatedTo_</a> <a id="1220" class="Symbol">(</a><a id="1221" href="Relation.Binary.Reasoning.Base.Double.html#1221" class="Bound">x</a> <a id="1223" href="Relation.Binary.Reasoning.Base.Double.html#1223" class="Bound">y</a> <a id="1225" class="Symbol">:</a> <a id="1227" href="Relation.Binary.Reasoning.Base.Double.html#938" class="Bound">A</a><a id="1228" class="Symbol">)</a> <a id="1230" class="Symbol">:</a> <a id="1232" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1236" class="Symbol">(</a><a id="1237" href="Relation.Binary.Reasoning.Base.Double.html#928" class="Bound">a</a> <a id="1239" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1241" href="Relation.Binary.Reasoning.Base.Double.html#930" class="Bound">ℓ₁</a> <a id="1244" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1246" href="Relation.Binary.Reasoning.Base.Double.html#933" class="Bound">ℓ₂</a><a id="1248" class="Symbol">)</a> <a id="1250" class="Keyword">where</a>
  <a id="_IsRelatedTo_.nonstrict"></a><a id="1258" href="Relation.Binary.Reasoning.Base.Double.html#1258" class="InductiveConstructor">nonstrict</a> <a id="1268" class="Symbol">:</a> <a id="1270" class="Symbol">(</a><a id="1271" href="Relation.Binary.Reasoning.Base.Double.html#1271" class="Bound">x≲y</a> <a id="1275" class="Symbol">:</a> <a id="1277" href="Relation.Binary.Reasoning.Base.Double.html#1221" class="Bound">x</a> <a id="1279" href="Relation.Binary.Reasoning.Base.Double.html#969" class="Bound Operator">≲</a> <a id="1281" href="Relation.Binary.Reasoning.Base.Double.html#1223" class="Bound">y</a><a id="1282" class="Symbol">)</a> <a id="1284" class="Symbol">→</a> <a id="1286" href="Relation.Binary.Reasoning.Base.Double.html#1221" class="Bound">x</a> <a id="1288" href="Relation.Binary.Reasoning.Base.Double.html#1206" class="Datatype Operator">IsRelatedTo</a> <a id="1300" href="Relation.Binary.Reasoning.Base.Double.html#1223" class="Bound">y</a>
  <a id="_IsRelatedTo_.equals"></a><a id="1304" href="Relation.Binary.Reasoning.Base.Double.html#1304" class="InductiveConstructor">equals</a>    <a id="1314" class="Symbol">:</a> <a id="1316" class="Symbol">(</a><a id="1317" href="Relation.Binary.Reasoning.Base.Double.html#1317" class="Bound">x≈y</a> <a id="1321" class="Symbol">:</a> <a id="1323" href="Relation.Binary.Reasoning.Base.Double.html#1221" class="Bound">x</a> <a id="1325" href="Relation.Binary.Reasoning.Base.Double.html#952" class="Bound Operator">≈</a> <a id="1327" href="Relation.Binary.Reasoning.Base.Double.html#1223" class="Bound">y</a><a id="1328" class="Symbol">)</a> <a id="1330" class="Symbol">→</a> <a id="1332" href="Relation.Binary.Reasoning.Base.Double.html#1221" class="Bound">x</a> <a id="1334" href="Relation.Binary.Reasoning.Base.Double.html#1206" class="Datatype Operator">IsRelatedTo</a> <a id="1346" href="Relation.Binary.Reasoning.Base.Double.html#1223" class="Bound">y</a>

<a id="start"></a><a id="1349" href="Relation.Binary.Reasoning.Base.Double.html#1349" class="Function">start</a> <a id="1355" class="Symbol">:</a> <a id="1357" href="Relation.Binary.Reasoning.Base.Double.html#1206" class="Datatype Operator">_IsRelatedTo_</a> <a id="1371" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="1373" href="Relation.Binary.Reasoning.Base.Double.html#969" class="Bound Operator">_≲_</a>
<a id="1377" href="Relation.Binary.Reasoning.Base.Double.html#1349" class="Function">start</a> <a id="1383" class="Symbol">(</a><a id="1384" href="Relation.Binary.Reasoning.Base.Double.html#1304" class="InductiveConstructor">equals</a> <a id="1391" href="Relation.Binary.Reasoning.Base.Double.html#1391" class="Bound">x≈y</a><a id="1394" class="Symbol">)</a> <a id="1396" class="Symbol">=</a> <a id="1398" href="Relation.Binary.Structures.html#2404" class="Field">reflexive</a> <a id="1408" href="Relation.Binary.Reasoning.Base.Double.html#1391" class="Bound">x≈y</a>
<a id="1412" href="Relation.Binary.Reasoning.Base.Double.html#1349" class="Function">start</a> <a id="1418" class="Symbol">(</a><a id="1419" href="Relation.Binary.Reasoning.Base.Double.html#1258" class="InductiveConstructor">nonstrict</a> <a id="1429" href="Relation.Binary.Reasoning.Base.Double.html#1429" class="Bound">x≲y</a><a id="1432" class="Symbol">)</a> <a id="1434" class="Symbol">=</a> <a id="1436" href="Relation.Binary.Reasoning.Base.Double.html#1429" class="Bound">x≲y</a>

<a id="≡-go"></a><a id="1441" href="Relation.Binary.Reasoning.Base.Double.html#1441" class="Function">≡-go</a> <a id="1446" class="Symbol">:</a> <a id="1448" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a> <a id="1454" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1458" href="Relation.Binary.Reasoning.Base.Double.html#1206" class="Datatype Operator">_IsRelatedTo_</a> <a id="1472" href="Relation.Binary.Reasoning.Base.Double.html#1206" class="Datatype Operator">_IsRelatedTo_</a>
<a id="1486" href="Relation.Binary.Reasoning.Base.Double.html#1441" class="Function">≡-go</a> <a id="1491" href="Relation.Binary.Reasoning.Base.Double.html#1491" class="Bound">x≡y</a> <a id="1495" class="Symbol">(</a><a id="1496" href="Relation.Binary.Reasoning.Base.Double.html#1304" class="InductiveConstructor">equals</a> <a id="1503" href="Relation.Binary.Reasoning.Base.Double.html#1503" class="Bound">y≈z</a><a id="1506" class="Symbol">)</a> <a id="1508" class="Symbol">=</a> <a id="1510" href="Relation.Binary.Reasoning.Base.Double.html#1304" class="InductiveConstructor">equals</a> <a id="1517" class="Symbol">(</a><a id="1518" href="Function.Base.html#4170" class="Function Operator">case</a> <a id="1523" href="Relation.Binary.Reasoning.Base.Double.html#1491" class="Bound">x≡y</a> <a id="1527" href="Function.Base.html#4170" class="Function Operator">of</a> <a id="1530" class="Symbol">λ</a> <a id="1532" class="Keyword">where</a> <a id="1538" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a> <a id="1545" class="Symbol">→</a> <a id="1547" href="Relation.Binary.Reasoning.Base.Double.html#1503" class="Bound">y≈z</a><a id="1550" class="Symbol">)</a>
<a id="1552" href="Relation.Binary.Reasoning.Base.Double.html#1441" class="Function">≡-go</a> <a id="1557" href="Relation.Binary.Reasoning.Base.Double.html#1557" class="Bound">x≡y</a> <a id="1561" class="Symbol">(</a><a id="1562" href="Relation.Binary.Reasoning.Base.Double.html#1258" class="InductiveConstructor">nonstrict</a> <a id="1572" href="Relation.Binary.Reasoning.Base.Double.html#1572" class="Bound">y≤z</a><a id="1575" class="Symbol">)</a> <a id="1577" class="Symbol">=</a> <a id="1579" href="Relation.Binary.Reasoning.Base.Double.html#1258" class="InductiveConstructor">nonstrict</a> <a id="1589" class="Symbol">(</a><a id="1590" href="Function.Base.html#4170" class="Function Operator">case</a> <a id="1595" href="Relation.Binary.Reasoning.Base.Double.html#1557" class="Bound">x≡y</a> <a id="1599" href="Function.Base.html#4170" class="Function Operator">of</a> <a id="1602" class="Symbol">λ</a> <a id="1604" class="Keyword">where</a> <a id="1610" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a> <a id="1617" class="Symbol">→</a> <a id="1619" href="Relation.Binary.Reasoning.Base.Double.html#1572" class="Bound">y≤z</a><a id="1622" class="Symbol">)</a>

<a id="≲-go"></a><a id="1625" href="Relation.Binary.Reasoning.Base.Double.html#1625" class="Function">≲-go</a> <a id="1630" class="Symbol">:</a> <a id="1632" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a> <a id="1638" href="Relation.Binary.Reasoning.Base.Double.html#969" class="Bound Operator">_≲_</a> <a id="1642" href="Relation.Binary.Reasoning.Base.Double.html#1206" class="Datatype Operator">_IsRelatedTo_</a> <a id="1656" href="Relation.Binary.Reasoning.Base.Double.html#1206" class="Datatype Operator">_IsRelatedTo_</a>
<a id="1670" href="Relation.Binary.Reasoning.Base.Double.html#1625" class="Function">≲-go</a> <a id="1675" href="Relation.Binary.Reasoning.Base.Double.html#1675" class="Bound">x≲y</a> <a id="1679" class="Symbol">(</a><a id="1680" href="Relation.Binary.Reasoning.Base.Double.html#1304" class="InductiveConstructor">equals</a> <a id="1687" href="Relation.Binary.Reasoning.Base.Double.html#1687" class="Bound">y≈z</a><a id="1690" class="Symbol">)</a> <a id="1692" class="Symbol">=</a> <a id="1694" href="Relation.Binary.Reasoning.Base.Double.html#1258" class="InductiveConstructor">nonstrict</a> <a id="1704" class="Symbol">(</a><a id="1705" href="Relation.Binary.Structures.html#2943" class="Function">∼-respʳ-≈</a> <a id="1715" href="Relation.Binary.Reasoning.Base.Double.html#1687" class="Bound">y≈z</a> <a id="1719" href="Relation.Binary.Reasoning.Base.Double.html#1675" class="Bound">x≲y</a><a id="1722" class="Symbol">)</a>
<a id="1724" href="Relation.Binary.Reasoning.Base.Double.html#1625" class="Function">≲-go</a> <a id="1729" href="Relation.Binary.Reasoning.Base.Double.html#1729" class="Bound">x≲y</a> <a id="1733" class="Symbol">(</a><a id="1734" href="Relation.Binary.Reasoning.Base.Double.html#1258" class="InductiveConstructor">nonstrict</a> <a id="1744" href="Relation.Binary.Reasoning.Base.Double.html#1744" class="Bound">y≲z</a><a id="1747" class="Symbol">)</a> <a id="1749" class="Symbol">=</a> <a id="1751" href="Relation.Binary.Reasoning.Base.Double.html#1258" class="InductiveConstructor">nonstrict</a> <a id="1761" class="Symbol">(</a><a id="1762" href="Relation.Binary.Structures.html#2434" class="Field">trans</a> <a id="1768" href="Relation.Binary.Reasoning.Base.Double.html#1729" class="Bound">x≲y</a> <a id="1772" href="Relation.Binary.Reasoning.Base.Double.html#1744" class="Bound">y≲z</a><a id="1775" class="Symbol">)</a>

<a id="≈-go"></a><a id="1778" href="Relation.Binary.Reasoning.Base.Double.html#1778" class="Function">≈-go</a> <a id="1783" class="Symbol">:</a> <a id="1785" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a> <a id="1791" href="Relation.Binary.Reasoning.Base.Double.html#952" class="Bound Operator">_≈_</a> <a id="1795" href="Relation.Binary.Reasoning.Base.Double.html#1206" class="Datatype Operator">_IsRelatedTo_</a> <a id="1809" href="Relation.Binary.Reasoning.Base.Double.html#1206" class="Datatype Operator">_IsRelatedTo_</a>
<a id="1823" href="Relation.Binary.Reasoning.Base.Double.html#1778" class="Function">≈-go</a> <a id="1828" href="Relation.Binary.Reasoning.Base.Double.html#1828" class="Bound">x≈y</a> <a id="1832" class="Symbol">(</a><a id="1833" href="Relation.Binary.Reasoning.Base.Double.html#1304" class="InductiveConstructor">equals</a> <a id="1840" href="Relation.Binary.Reasoning.Base.Double.html#1840" class="Bound">y≈z</a><a id="1843" class="Symbol">)</a> <a id="1845" class="Symbol">=</a> <a id="1847" href="Relation.Binary.Reasoning.Base.Double.html#1304" class="InductiveConstructor">equals</a> <a id="1854" class="Symbol">(</a><a id="1855" href="Relation.Binary.Structures.html#1693" class="Function">Eq.trans</a> <a id="1864" href="Relation.Binary.Reasoning.Base.Double.html#1828" class="Bound">x≈y</a> <a id="1868" href="Relation.Binary.Reasoning.Base.Double.html#1840" class="Bound">y≈z</a><a id="1871" class="Symbol">)</a>
<a id="1873" href="Relation.Binary.Reasoning.Base.Double.html#1778" class="Function">≈-go</a> <a id="1878" href="Relation.Binary.Reasoning.Base.Double.html#1878" class="Bound">x≈y</a> <a id="1882" class="Symbol">(</a><a id="1883" href="Relation.Binary.Reasoning.Base.Double.html#1258" class="InductiveConstructor">nonstrict</a> <a id="1893" href="Relation.Binary.Reasoning.Base.Double.html#1893" class="Bound">y≲z</a><a id="1896" class="Symbol">)</a> <a id="1898" class="Symbol">=</a> <a id="1900" href="Relation.Binary.Reasoning.Base.Double.html#1258" class="InductiveConstructor">nonstrict</a> <a id="1910" class="Symbol">(</a><a id="1911" href="Relation.Binary.Structures.html#2800" class="Function">∼-respˡ-≈</a> <a id="1921" class="Symbol">(</a><a id="1922" href="Relation.Binary.Structures.html#1667" class="Function">Eq.sym</a> <a id="1929" href="Relation.Binary.Reasoning.Base.Double.html#1878" class="Bound">x≈y</a><a id="1932" class="Symbol">)</a> <a id="1934" href="Relation.Binary.Reasoning.Base.Double.html#1893" class="Bound">y≲z</a><a id="1937" class="Symbol">)</a>

<a id="stop"></a><a id="1940" href="Relation.Binary.Reasoning.Base.Double.html#1940" class="Function">stop</a> <a id="1945" class="Symbol">:</a> <a id="1947" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="1957" href="Relation.Binary.Reasoning.Base.Double.html#1206" class="Datatype Operator">_IsRelatedTo_</a>
<a id="1971" href="Relation.Binary.Reasoning.Base.Double.html#1940" class="Function">stop</a> <a id="1976" class="Symbol">=</a> <a id="1978" href="Relation.Binary.Reasoning.Base.Double.html#1304" class="InductiveConstructor">equals</a> <a id="1985" href="Relation.Binary.Structures.html#1641" class="Function">Eq.refl</a>

<a id="1994" class="Comment">------------------------------------------------------------------------</a>
<a id="2067" class="Comment">-- A record that is used to ensure that the final relation proved by the</a>
<a id="2140" class="Comment">-- chain of reasoning can be converted into the required relation.</a>

<a id="2208" class="Keyword">data</a> <a id="IsEquality"></a><a id="2213" href="Relation.Binary.Reasoning.Base.Double.html#2213" class="Datatype">IsEquality</a> <a id="2224" class="Symbol">{</a><a id="2225" href="Relation.Binary.Reasoning.Base.Double.html#2225" class="Bound">x</a> <a id="2227" href="Relation.Binary.Reasoning.Base.Double.html#2227" class="Bound">y</a><a id="2228" class="Symbol">}</a> <a id="2230" class="Symbol">:</a> <a id="2232" href="Relation.Binary.Reasoning.Base.Double.html#2225" class="Bound">x</a> <a id="2234" href="Relation.Binary.Reasoning.Base.Double.html#1206" class="Datatype Operator">IsRelatedTo</a> <a id="2246" href="Relation.Binary.Reasoning.Base.Double.html#2227" class="Bound">y</a> <a id="2248" class="Symbol">→</a> <a id="2250" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2254" class="Symbol">(</a><a id="2255" href="Relation.Binary.Reasoning.Base.Double.html#928" class="Bound">a</a> <a id="2257" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2259" href="Relation.Binary.Reasoning.Base.Double.html#930" class="Bound">ℓ₁</a> <a id="2262" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2264" href="Relation.Binary.Reasoning.Base.Double.html#933" class="Bound">ℓ₂</a><a id="2266" class="Symbol">)</a> <a id="2268" class="Keyword">where</a>
  <a id="IsEquality.isEquality"></a><a id="2276" href="Relation.Binary.Reasoning.Base.Double.html#2276" class="InductiveConstructor">isEquality</a> <a id="2287" class="Symbol">:</a> <a id="2289" class="Symbol">∀</a> <a id="2291" href="Relation.Binary.Reasoning.Base.Double.html#2291" class="Bound">x≈y</a> <a id="2295" class="Symbol">→</a> <a id="2297" href="Relation.Binary.Reasoning.Base.Double.html#2213" class="Datatype">IsEquality</a> <a id="2308" class="Symbol">(</a><a id="2309" href="Relation.Binary.Reasoning.Base.Double.html#1304" class="InductiveConstructor">equals</a> <a id="2316" href="Relation.Binary.Reasoning.Base.Double.html#2291" class="Bound">x≈y</a><a id="2319" class="Symbol">)</a>

<a id="IsEquality?"></a><a id="2322" href="Relation.Binary.Reasoning.Base.Double.html#2322" class="Function">IsEquality?</a> <a id="2334" class="Symbol">:</a> <a id="2336" class="Symbol">∀</a> <a id="2338" class="Symbol">{</a><a id="2339" href="Relation.Binary.Reasoning.Base.Double.html#2339" class="Bound">x</a> <a id="2341" href="Relation.Binary.Reasoning.Base.Double.html#2341" class="Bound">y</a><a id="2342" class="Symbol">}</a> <a id="2344" class="Symbol">(</a><a id="2345" href="Relation.Binary.Reasoning.Base.Double.html#2345" class="Bound">x≲y</a> <a id="2349" class="Symbol">:</a> <a id="2351" href="Relation.Binary.Reasoning.Base.Double.html#2339" class="Bound">x</a> <a id="2353" href="Relation.Binary.Reasoning.Base.Double.html#1206" class="Datatype Operator">IsRelatedTo</a> <a id="2365" href="Relation.Binary.Reasoning.Base.Double.html#2341" class="Bound">y</a><a id="2366" class="Symbol">)</a> <a id="2368" class="Symbol">→</a> <a id="2370" href="Relation.Nullary.Decidable.Core.html#1972" class="Record">Dec</a> <a id="2374" class="Symbol">(</a><a id="2375" href="Relation.Binary.Reasoning.Base.Double.html#2213" class="Datatype">IsEquality</a> <a id="2386" href="Relation.Binary.Reasoning.Base.Double.html#2345" class="Bound">x≲y</a><a id="2389" class="Symbol">)</a>
<a id="2391" href="Relation.Binary.Reasoning.Base.Double.html#2322" class="Function">IsEquality?</a> <a id="2403" class="Symbol">(</a><a id="2404" href="Relation.Binary.Reasoning.Base.Double.html#1258" class="InductiveConstructor">nonstrict</a> <a id="2414" class="Symbol">_)</a> <a id="2417" class="Symbol">=</a> <a id="2419" href="Relation.Nullary.Decidable.Core.html#2142" class="InductiveConstructor">no</a> <a id="2422" class="Symbol">λ()</a>
<a id="2426" href="Relation.Binary.Reasoning.Base.Double.html#2322" class="Function">IsEquality?</a> <a id="2438" class="Symbol">(</a><a id="2439" href="Relation.Binary.Reasoning.Base.Double.html#1304" class="InductiveConstructor">equals</a> <a id="2446" href="Relation.Binary.Reasoning.Base.Double.html#2446" class="Bound">x≈y</a><a id="2449" class="Symbol">)</a>  <a id="2452" class="Symbol">=</a> <a id="2454" href="Relation.Nullary.Decidable.Core.html#2105" class="InductiveConstructor">yes</a> <a id="2458" class="Symbol">(</a><a id="2459" href="Relation.Binary.Reasoning.Base.Double.html#2276" class="InductiveConstructor">isEquality</a> <a id="2470" href="Relation.Binary.Reasoning.Base.Double.html#2446" class="Bound">x≈y</a><a id="2473" class="Symbol">)</a>

<a id="extractEquality"></a><a id="2476" href="Relation.Binary.Reasoning.Base.Double.html#2476" class="Function">extractEquality</a> <a id="2492" class="Symbol">:</a> <a id="2494" class="Symbol">∀</a> <a id="2496" class="Symbol">{</a><a id="2497" href="Relation.Binary.Reasoning.Base.Double.html#2497" class="Bound">x</a> <a id="2499" href="Relation.Binary.Reasoning.Base.Double.html#2499" class="Bound">y</a><a id="2500" class="Symbol">}</a> <a id="2502" class="Symbol">{</a><a id="2503" href="Relation.Binary.Reasoning.Base.Double.html#2503" class="Bound">x≲y</a> <a id="2507" class="Symbol">:</a> <a id="2509" href="Relation.Binary.Reasoning.Base.Double.html#2497" class="Bound">x</a> <a id="2511" href="Relation.Binary.Reasoning.Base.Double.html#1206" class="Datatype Operator">IsRelatedTo</a> <a id="2523" href="Relation.Binary.Reasoning.Base.Double.html#2499" class="Bound">y</a><a id="2524" class="Symbol">}</a> <a id="2526" class="Symbol">→</a> <a id="2528" href="Relation.Binary.Reasoning.Base.Double.html#2213" class="Datatype">IsEquality</a> <a id="2539" href="Relation.Binary.Reasoning.Base.Double.html#2503" class="Bound">x≲y</a> <a id="2543" class="Symbol">→</a> <a id="2545" href="Relation.Binary.Reasoning.Base.Double.html#2497" class="Bound">x</a> <a id="2547" href="Relation.Binary.Reasoning.Base.Double.html#952" class="Bound Operator">≈</a> <a id="2549" href="Relation.Binary.Reasoning.Base.Double.html#2499" class="Bound">y</a>
<a id="2551" href="Relation.Binary.Reasoning.Base.Double.html#2476" class="Function">extractEquality</a> <a id="2567" class="Symbol">(</a><a id="2568" href="Relation.Binary.Reasoning.Base.Double.html#2276" class="InductiveConstructor">isEquality</a> <a id="2579" href="Relation.Binary.Reasoning.Base.Double.html#2579" class="Bound">x≈y</a><a id="2582" class="Symbol">)</a> <a id="2584" class="Symbol">=</a> <a id="2586" href="Relation.Binary.Reasoning.Base.Double.html#2579" class="Bound">x≈y</a>

<a id="equalitySubRelation"></a><a id="2591" href="Relation.Binary.Reasoning.Base.Double.html#2591" class="Function">equalitySubRelation</a> <a id="2611" class="Symbol">:</a> <a id="2613" href="Relation.Binary.Reasoning.Syntax.html#1982" class="Record">SubRelation</a>  <a id="2626" href="Relation.Binary.Reasoning.Base.Double.html#1206" class="Datatype Operator">_IsRelatedTo_</a> <a id="2640" class="Symbol">_</a> <a id="2642" class="Symbol">_</a>
<a id="2644" href="Relation.Binary.Reasoning.Base.Double.html#2591" class="Function">equalitySubRelation</a> <a id="2664" class="Symbol">=</a> <a id="2666" class="Keyword">record</a>
  <a id="2675" class="Symbol">{</a> <a id="2677" href="Relation.Binary.Reasoning.Syntax.html#2095" class="Field">IsS</a> <a id="2681" class="Symbol">=</a> <a id="2683" href="Relation.Binary.Reasoning.Base.Double.html#2213" class="Datatype">IsEquality</a>
  <a id="2696" class="Symbol">;</a> <a id="2698" href="Relation.Binary.Reasoning.Syntax.html#2120" class="Field">IsS?</a> <a id="2703" class="Symbol">=</a> <a id="2705" href="Relation.Binary.Reasoning.Base.Double.html#2322" class="Function">IsEquality?</a>
  <a id="2719" class="Symbol">;</a> <a id="2721" href="Relation.Binary.Reasoning.Syntax.html#2163" class="Field">extract</a> <a id="2729" class="Symbol">=</a> <a id="2731" href="Relation.Binary.Reasoning.Base.Double.html#2476" class="Function">extractEquality</a>
  <a id="2749" class="Symbol">}</a>

<a id="2752" class="Comment">------------------------------------------------------------------------</a>
<a id="2825" class="Comment">-- Reasoning combinators</a>

<a id="2851" class="Keyword">open</a> <a id="2856" href="Relation.Binary.Reasoning.Syntax.html#1470" class="Module">begin-syntax</a>  <a id="2870" href="Relation.Binary.Reasoning.Base.Double.html#1206" class="Datatype Operator">_IsRelatedTo_</a> <a id="2884" href="Relation.Binary.Reasoning.Base.Double.html#1349" class="Function">start</a> <a id="2890" class="Keyword">public</a>
<a id="2897" class="Keyword">open</a> <a id="2902" href="Relation.Binary.Reasoning.Syntax.html#2474" class="Module">begin-equality-syntax</a>  <a id="2925" href="Relation.Binary.Reasoning.Base.Double.html#1206" class="Datatype Operator">_IsRelatedTo_</a> <a id="2939" href="Relation.Binary.Reasoning.Base.Double.html#2591" class="Function">equalitySubRelation</a> <a id="2959" class="Keyword">public</a>
<a id="2966" class="Keyword">open</a> <a id="2971" href="Relation.Binary.Reasoning.Syntax.html#10945" class="Module">≡-syntax</a> <a id="2980" href="Relation.Binary.Reasoning.Base.Double.html#1206" class="Datatype Operator">_IsRelatedTo_</a> <a id="2994" href="Relation.Binary.Reasoning.Base.Double.html#1441" class="Function">≡-go</a> <a id="2999" class="Keyword">public</a>
<a id="3006" class="Keyword">open</a> <a id="3011" href="Relation.Binary.Reasoning.Syntax.html#7057" class="Module">≈-syntax</a> <a id="3020" href="Relation.Binary.Reasoning.Base.Double.html#1206" class="Datatype Operator">_IsRelatedTo_</a> <a id="3034" href="Relation.Binary.Reasoning.Base.Double.html#1206" class="Datatype Operator">_IsRelatedTo_</a> <a id="3048" href="Relation.Binary.Reasoning.Base.Double.html#1778" class="Function">≈-go</a> <a id="3053" href="Relation.Binary.Structures.html#1667" class="Function">Eq.sym</a> <a id="3060" class="Keyword">public</a>
<a id="3067" class="Keyword">open</a> <a id="3072" href="Relation.Binary.Reasoning.Syntax.html#5367" class="Module">≲-syntax</a> <a id="3081" href="Relation.Binary.Reasoning.Base.Double.html#1206" class="Datatype Operator">_IsRelatedTo_</a> <a id="3095" href="Relation.Binary.Reasoning.Base.Double.html#1206" class="Datatype Operator">_IsRelatedTo_</a> <a id="3109" href="Relation.Binary.Reasoning.Base.Double.html#1625" class="Function">≲-go</a> <a id="3114" class="Keyword">public</a>
<a id="3121" class="Keyword">open</a> <a id="3126" href="Relation.Binary.Reasoning.Syntax.html#12264" class="Module">end-syntax</a> <a id="3137" href="Relation.Binary.Reasoning.Base.Double.html#1206" class="Datatype Operator">_IsRelatedTo_</a> <a id="3151" href="Relation.Binary.Reasoning.Base.Double.html#1940" class="Function">stop</a> <a id="3156" class="Keyword">public</a>


<a id="3165" class="Comment">------------------------------------------------------------------------</a>
<a id="3238" class="Comment">-- DEPRECATED NAMES</a>
<a id="3258" class="Comment">------------------------------------------------------------------------</a>
<a id="3331" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="3402" class="Comment">-- not guaranteed.</a>

<a id="3422" class="Comment">-- Version 2.0</a>

<a id="3438" class="Keyword">open</a> <a id="3443" href="Relation.Binary.Reasoning.Syntax.html#5234" class="Module">∼-syntax</a> <a id="3452" href="Relation.Binary.Reasoning.Base.Double.html#1206" class="Datatype Operator">_IsRelatedTo_</a> <a id="3466" href="Relation.Binary.Reasoning.Base.Double.html#1206" class="Datatype Operator">_IsRelatedTo_</a> <a id="3480" href="Relation.Binary.Reasoning.Base.Double.html#1625" class="Function">≲-go</a> <a id="3485" class="Keyword">public</a>
<a id="3492" class="Symbol">{-#</a> <a id="3496" class="Keyword">WARNING_ON_USAGE</a> <a id="3513" class="Pragma">step-∼</a>
<a id="3520" class="String">&quot;Warning: step-∼ and _∼⟨_⟩_ syntax was deprecated in v2.0.
Please use step-≲ and _≲⟨_⟩_ instead. &quot;</a>
<a id="3619" class="Symbol">#-}</a>
</pre></body></html>

==> anc/html/Relation.Binary.Reasoning.Base.Single.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Binary.Reasoning.Base.Single</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- The basic code for equational reasoning with a single relation</a>
<a id="172" class="Comment">------------------------------------------------------------------------</a>

<a id="246" class="Symbol">{-#</a> <a id="250" class="Keyword">OPTIONS</a> <a id="258" class="Pragma">--cubical-compatible</a> <a id="279" class="Pragma">--safe</a> <a id="286" class="Symbol">#-}</a>

<a id="291" class="Keyword">open</a> <a id="296" class="Keyword">import</a> <a id="303" href="Level.html" class="Module">Level</a> <a id="309" class="Keyword">using</a> <a id="315" class="Symbol">(</a><a id="316" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="319" class="Symbol">)</a>
<a id="321" class="Keyword">open</a> <a id="326" class="Keyword">import</a> <a id="333" href="Function.Base.html" class="Module">Function.Base</a> <a id="347" class="Keyword">using</a> <a id="353" class="Symbol">(</a><a id="354" href="Function.Base.html#4170" class="Function Operator">case_of_</a><a id="362" class="Symbol">)</a>
<a id="364" class="Keyword">open</a> <a id="369" class="Keyword">import</a> <a id="376" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="397" class="Keyword">using</a> <a id="403" class="Symbol">(</a><a id="404" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="407" class="Symbol">;</a> <a id="409" href="Relation.Binary.Core.html#1268" class="Function Operator">_⇒_</a><a id="412" class="Symbol">)</a>
<a id="414" class="Keyword">open</a> <a id="419" class="Keyword">import</a> <a id="426" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="454" class="Keyword">using</a> <a id="460" class="Symbol">(</a><a id="461" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a><a id="470" class="Symbol">;</a> <a id="472" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a><a id="482" class="Symbol">;</a> <a id="484" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a><a id="489" class="Symbol">)</a>
<a id="491" class="Keyword">open</a> <a id="496" class="Keyword">import</a> <a id="503" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="546" class="Symbol">as</a> <a id="549" class="Module">≡</a> <a id="551" class="Keyword">using</a> <a id="557" class="Symbol">(</a><a id="558" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="561" class="Symbol">)</a>
<a id="563" class="Keyword">open</a> <a id="568" class="Keyword">import</a> <a id="575" href="Relation.Binary.Reasoning.Syntax.html" class="Module">Relation.Binary.Reasoning.Syntax</a>

<a id="609" class="Keyword">module</a> <a id="616" href="Relation.Binary.Reasoning.Base.Single.html" class="Module">Relation.Binary.Reasoning.Base.Single</a>
  <a id="656" class="Symbol">{</a><a id="657" href="Relation.Binary.Reasoning.Base.Single.html#657" class="Bound">a</a> <a id="659" href="Relation.Binary.Reasoning.Base.Single.html#659" class="Bound">ℓ</a><a id="660" class="Symbol">}</a> <a id="662" class="Symbol">{</a><a id="663" href="Relation.Binary.Reasoning.Base.Single.html#663" class="Bound">A</a> <a id="665" class="Symbol">:</a> <a id="667" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="671" href="Relation.Binary.Reasoning.Base.Single.html#657" class="Bound">a</a><a id="672" class="Symbol">}</a> <a id="674" class="Symbol">(</a><a id="675" href="Relation.Binary.Reasoning.Base.Single.html#675" class="Bound Operator">_∼_</a> <a id="679" class="Symbol">:</a> <a id="681" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="685" href="Relation.Binary.Reasoning.Base.Single.html#663" class="Bound">A</a> <a id="687" href="Relation.Binary.Reasoning.Base.Single.html#659" class="Bound">ℓ</a><a id="688" class="Symbol">)</a>
  <a id="692" class="Symbol">(</a><a id="693" href="Relation.Binary.Reasoning.Base.Single.html#693" class="Bound">refl</a> <a id="698" class="Symbol">:</a> <a id="700" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="710" href="Relation.Binary.Reasoning.Base.Single.html#675" class="Bound Operator">_∼_</a><a id="713" class="Symbol">)</a> <a id="715" class="Symbol">(</a><a id="716" href="Relation.Binary.Reasoning.Base.Single.html#716" class="Bound">trans</a> <a id="722" class="Symbol">:</a> <a id="724" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="735" href="Relation.Binary.Reasoning.Base.Single.html#675" class="Bound Operator">_∼_</a><a id="738" class="Symbol">)</a>
  <a id="742" class="Keyword">where</a>

<a id="749" class="Comment">------------------------------------------------------------------------</a>
<a id="822" class="Comment">-- Definition of &quot;related to&quot;</a>

<a id="853" class="Comment">-- This seemingly unnecessary type is used to make it possible to</a>
<a id="919" class="Comment">-- infer arguments even if the underlying equality evaluates.</a>

<a id="982" class="Keyword">infix</a> <a id="988" class="Number">4</a> <a id="990" href="Relation.Binary.Reasoning.Base.Single.html#1010" class="Datatype Operator">_IsRelatedTo_</a>

<a id="1005" class="Keyword">data</a> <a id="_IsRelatedTo_"></a><a id="1010" href="Relation.Binary.Reasoning.Base.Single.html#1010" class="Datatype Operator">_IsRelatedTo_</a> <a id="1024" class="Symbol">(</a><a id="1025" href="Relation.Binary.Reasoning.Base.Single.html#1025" class="Bound">x</a> <a id="1027" href="Relation.Binary.Reasoning.Base.Single.html#1027" class="Bound">y</a> <a id="1029" class="Symbol">:</a> <a id="1031" href="Relation.Binary.Reasoning.Base.Single.html#663" class="Bound">A</a><a id="1032" class="Symbol">)</a> <a id="1034" class="Symbol">:</a> <a id="1036" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1040" href="Relation.Binary.Reasoning.Base.Single.html#659" class="Bound">ℓ</a> <a id="1042" class="Keyword">where</a>
  <a id="_IsRelatedTo_.relTo"></a><a id="1050" href="Relation.Binary.Reasoning.Base.Single.html#1050" class="InductiveConstructor">relTo</a> <a id="1056" class="Symbol">:</a> <a id="1058" class="Symbol">(</a><a id="1059" href="Relation.Binary.Reasoning.Base.Single.html#1059" class="Bound">x∼y</a> <a id="1063" class="Symbol">:</a> <a id="1065" href="Relation.Binary.Reasoning.Base.Single.html#1025" class="Bound">x</a> <a id="1067" href="Relation.Binary.Reasoning.Base.Single.html#675" class="Bound Operator">∼</a> <a id="1069" href="Relation.Binary.Reasoning.Base.Single.html#1027" class="Bound">y</a><a id="1070" class="Symbol">)</a> <a id="1072" class="Symbol">→</a> <a id="1074" href="Relation.Binary.Reasoning.Base.Single.html#1025" class="Bound">x</a> <a id="1076" href="Relation.Binary.Reasoning.Base.Single.html#1010" class="Datatype Operator">IsRelatedTo</a> <a id="1088" href="Relation.Binary.Reasoning.Base.Single.html#1027" class="Bound">y</a>

<a id="start"></a><a id="1091" href="Relation.Binary.Reasoning.Base.Single.html#1091" class="Function">start</a> <a id="1097" class="Symbol">:</a> <a id="1099" href="Relation.Binary.Reasoning.Base.Single.html#1010" class="Datatype Operator">_IsRelatedTo_</a> <a id="1113" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="1115" href="Relation.Binary.Reasoning.Base.Single.html#675" class="Bound Operator">_∼_</a>
<a id="1119" href="Relation.Binary.Reasoning.Base.Single.html#1091" class="Function">start</a> <a id="1125" class="Symbol">(</a><a id="1126" href="Relation.Binary.Reasoning.Base.Single.html#1050" class="InductiveConstructor">relTo</a> <a id="1132" href="Relation.Binary.Reasoning.Base.Single.html#1132" class="Bound">x∼y</a><a id="1135" class="Symbol">)</a> <a id="1137" class="Symbol">=</a> <a id="1139" href="Relation.Binary.Reasoning.Base.Single.html#1132" class="Bound">x∼y</a>

<a id="∼-go"></a><a id="1144" href="Relation.Binary.Reasoning.Base.Single.html#1144" class="Function">∼-go</a> <a id="1149" class="Symbol">:</a> <a id="1151" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a> <a id="1157" href="Relation.Binary.Reasoning.Base.Single.html#675" class="Bound Operator">_∼_</a> <a id="1161" href="Relation.Binary.Reasoning.Base.Single.html#1010" class="Datatype Operator">_IsRelatedTo_</a> <a id="1175" href="Relation.Binary.Reasoning.Base.Single.html#1010" class="Datatype Operator">_IsRelatedTo_</a>
<a id="1189" href="Relation.Binary.Reasoning.Base.Single.html#1144" class="Function">∼-go</a> <a id="1194" href="Relation.Binary.Reasoning.Base.Single.html#1194" class="Bound">x∼y</a> <a id="1198" class="Symbol">(</a><a id="1199" href="Relation.Binary.Reasoning.Base.Single.html#1050" class="InductiveConstructor">relTo</a> <a id="1205" href="Relation.Binary.Reasoning.Base.Single.html#1205" class="Bound">y∼z</a><a id="1208" class="Symbol">)</a> <a id="1210" class="Symbol">=</a> <a id="1212" href="Relation.Binary.Reasoning.Base.Single.html#1050" class="InductiveConstructor">relTo</a> <a id="1218" class="Symbol">(</a><a id="1219" href="Relation.Binary.Reasoning.Base.Single.html#716" class="Bound">trans</a> <a id="1225" href="Relation.Binary.Reasoning.Base.Single.html#1194" class="Bound">x∼y</a> <a id="1229" href="Relation.Binary.Reasoning.Base.Single.html#1205" class="Bound">y∼z</a><a id="1232" class="Symbol">)</a>

<a id="≡-go"></a><a id="1235" href="Relation.Binary.Reasoning.Base.Single.html#1235" class="Function">≡-go</a> <a id="1240" class="Symbol">:</a> <a id="1242" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a> <a id="1248" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1252" href="Relation.Binary.Reasoning.Base.Single.html#1010" class="Datatype Operator">_IsRelatedTo_</a> <a id="1266" href="Relation.Binary.Reasoning.Base.Single.html#1010" class="Datatype Operator">_IsRelatedTo_</a>
<a id="1280" href="Relation.Binary.Reasoning.Base.Single.html#1235" class="Function">≡-go</a> <a id="1285" href="Relation.Binary.Reasoning.Base.Single.html#1285" class="Bound">x≡y</a> <a id="1289" class="Symbol">(</a><a id="1290" href="Relation.Binary.Reasoning.Base.Single.html#1050" class="InductiveConstructor">relTo</a> <a id="1296" href="Relation.Binary.Reasoning.Base.Single.html#1296" class="Bound">y∼z</a><a id="1299" class="Symbol">)</a> <a id="1301" class="Symbol">=</a> <a id="1303" href="Relation.Binary.Reasoning.Base.Single.html#1050" class="InductiveConstructor">relTo</a> <a id="1309" class="Symbol">(</a><a id="1310" href="Function.Base.html#4170" class="Function Operator">case</a> <a id="1315" href="Relation.Binary.Reasoning.Base.Single.html#1285" class="Bound">x≡y</a> <a id="1319" href="Function.Base.html#4170" class="Function Operator">of</a> <a id="1322" class="Symbol">λ</a> <a id="1324" class="Keyword">where</a> <a id="1330" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a> <a id="1337" class="Symbol">→</a> <a id="1339" href="Relation.Binary.Reasoning.Base.Single.html#1296" class="Bound">y∼z</a><a id="1342" class="Symbol">)</a>

<a id="stop"></a><a id="1345" href="Relation.Binary.Reasoning.Base.Single.html#1345" class="Function">stop</a> <a id="1350" class="Symbol">:</a> <a id="1352" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="1362" href="Relation.Binary.Reasoning.Base.Single.html#1010" class="Datatype Operator">_IsRelatedTo_</a>
<a id="1376" href="Relation.Binary.Reasoning.Base.Single.html#1345" class="Function">stop</a> <a id="1381" class="Symbol">=</a> <a id="1383" href="Relation.Binary.Reasoning.Base.Single.html#1050" class="InductiveConstructor">relTo</a> <a id="1389" href="Relation.Binary.Reasoning.Base.Single.html#693" class="Bound">refl</a>

<a id="1395" class="Comment">------------------------------------------------------------------------</a>
<a id="1468" class="Comment">-- Reasoning combinators</a>

<a id="1494" class="Keyword">open</a> <a id="1499" href="Relation.Binary.Reasoning.Syntax.html#1470" class="Module">begin-syntax</a> <a id="1512" href="Relation.Binary.Reasoning.Base.Single.html#1010" class="Datatype Operator">_IsRelatedTo_</a> <a id="1526" href="Relation.Binary.Reasoning.Base.Single.html#1091" class="Function">start</a> <a id="1532" class="Keyword">public</a>
<a id="1539" class="Keyword">open</a> <a id="1544" href="Relation.Binary.Reasoning.Syntax.html#10945" class="Module">≡-syntax</a> <a id="1553" href="Relation.Binary.Reasoning.Base.Single.html#1010" class="Datatype Operator">_IsRelatedTo_</a> <a id="1567" href="Relation.Binary.Reasoning.Base.Single.html#1235" class="Function">≡-go</a> <a id="1572" class="Keyword">public</a>
<a id="1579" class="Keyword">open</a> <a id="1584" href="Relation.Binary.Reasoning.Syntax.html#5234" class="Module">∼-syntax</a> <a id="1593" href="Relation.Binary.Reasoning.Base.Single.html#1010" class="Datatype Operator">_IsRelatedTo_</a> <a id="1607" href="Relation.Binary.Reasoning.Base.Single.html#1010" class="Datatype Operator">_IsRelatedTo_</a> <a id="1621" href="Relation.Binary.Reasoning.Base.Single.html#1144" class="Function">∼-go</a> <a id="1626" class="Keyword">public</a>
<a id="1633" class="Keyword">open</a> <a id="1638" href="Relation.Binary.Reasoning.Syntax.html#12264" class="Module">end-syntax</a> <a id="1649" href="Relation.Binary.Reasoning.Base.Single.html#1010" class="Datatype Operator">_IsRelatedTo_</a> <a id="1663" href="Relation.Binary.Reasoning.Base.Single.html#1345" class="Function">stop</a> <a id="1668" class="Keyword">public</a>
</pre></body></html>

==> anc/html/Relation.Binary.Reasoning.Base.Triple.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Binary.Reasoning.Base.Triple</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- The basic code for equational reasoning with three relations:</a>
<a id="171" class="Comment">-- equality, strict ordering and non-strict ordering.</a>
<a id="225" class="Comment">------------------------------------------------------------------------</a>
<a id="298" class="Comment">--</a>
<a id="301" class="Comment">-- See `Data.Nat.Properties` or `Relation.Binary.Reasoning.PartialOrder`</a>
<a id="374" class="Comment">-- for examples of how to instantiate this module.</a>

<a id="426" class="Symbol">{-#</a> <a id="430" class="Keyword">OPTIONS</a> <a id="438" class="Pragma">--cubical-compatible</a> <a id="459" class="Pragma">--safe</a> <a id="466" class="Symbol">#-}</a>


<a id="472" class="Keyword">open</a> <a id="477" class="Keyword">import</a> <a id="484" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="505" class="Keyword">using</a> <a id="511" class="Symbol">(</a><a id="512" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="515" class="Symbol">;</a> <a id="517" href="Relation.Binary.Core.html#1268" class="Function Operator">_⇒_</a><a id="520" class="Symbol">)</a>
<a id="522" class="Keyword">open</a> <a id="527" class="Keyword">import</a> <a id="534" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a> <a id="561" class="Keyword">using</a> <a id="567" class="Symbol">(</a><a id="568" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a><a id="578" class="Symbol">)</a>
<a id="580" class="Keyword">open</a> <a id="585" class="Keyword">import</a> <a id="592" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a>
  <a id="622" class="Keyword">using</a> <a id="628" class="Symbol">(</a><a id="629" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a><a id="639" class="Symbol">;</a> <a id="641" href="Relation.Binary.Definitions.html#5761" class="Function Operator">_Respects₂_</a><a id="652" class="Symbol">;</a> <a id="654" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a><a id="663" class="Symbol">;</a> <a id="665" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a><a id="670" class="Symbol">;</a> <a id="672" href="Relation.Binary.Definitions.html#2405" class="Function">Irreflexive</a><a id="683" class="Symbol">;</a> <a id="685" href="Relation.Binary.Definitions.html#2517" class="Function">Asymmetric</a><a id="695" class="Symbol">)</a>

<a id="698" class="Keyword">module</a> <a id="705" href="Relation.Binary.Reasoning.Base.Triple.html" class="Module">Relation.Binary.Reasoning.Base.Triple</a> <a id="743" class="Symbol">{</a><a id="744" href="Relation.Binary.Reasoning.Base.Triple.html#744" class="Bound">a</a> <a id="746" href="Relation.Binary.Reasoning.Base.Triple.html#746" class="Bound">ℓ₁</a> <a id="749" href="Relation.Binary.Reasoning.Base.Triple.html#749" class="Bound">ℓ₂</a> <a id="752" href="Relation.Binary.Reasoning.Base.Triple.html#752" class="Bound">ℓ₃</a><a id="754" class="Symbol">}</a> <a id="756" class="Symbol">{</a><a id="757" href="Relation.Binary.Reasoning.Base.Triple.html#757" class="Bound">A</a> <a id="759" class="Symbol">:</a> <a id="761" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="765" href="Relation.Binary.Reasoning.Base.Triple.html#744" class="Bound">a</a><a id="766" class="Symbol">}</a>
  <a id="770" class="Symbol">{</a><a id="771" href="Relation.Binary.Reasoning.Base.Triple.html#771" class="Bound Operator">_≈_</a> <a id="775" class="Symbol">:</a> <a id="777" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="781" href="Relation.Binary.Reasoning.Base.Triple.html#757" class="Bound">A</a> <a id="783" href="Relation.Binary.Reasoning.Base.Triple.html#746" class="Bound">ℓ₁</a><a id="785" class="Symbol">}</a> <a id="787" class="Symbol">{</a><a id="788" href="Relation.Binary.Reasoning.Base.Triple.html#788" class="Bound Operator">_≤_</a> <a id="792" class="Symbol">:</a> <a id="794" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="798" href="Relation.Binary.Reasoning.Base.Triple.html#757" class="Bound">A</a> <a id="800" href="Relation.Binary.Reasoning.Base.Triple.html#749" class="Bound">ℓ₂</a><a id="802" class="Symbol">}</a> <a id="804" class="Symbol">{</a><a id="805" href="Relation.Binary.Reasoning.Base.Triple.html#805" class="Bound Operator">_&lt;_</a> <a id="809" class="Symbol">:</a> <a id="811" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="815" href="Relation.Binary.Reasoning.Base.Triple.html#757" class="Bound">A</a> <a id="817" href="Relation.Binary.Reasoning.Base.Triple.html#752" class="Bound">ℓ₃</a><a id="819" class="Symbol">}</a>
  <a id="823" class="Symbol">(</a><a id="824" href="Relation.Binary.Reasoning.Base.Triple.html#824" class="Bound">isPreorder</a> <a id="835" class="Symbol">:</a> <a id="837" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a> <a id="848" href="Relation.Binary.Reasoning.Base.Triple.html#771" class="Bound Operator">_≈_</a> <a id="852" href="Relation.Binary.Reasoning.Base.Triple.html#788" class="Bound Operator">_≤_</a><a id="855" class="Symbol">)</a>
  <a id="859" class="Symbol">(</a><a id="860" href="Relation.Binary.Reasoning.Base.Triple.html#860" class="Bound">&lt;-asym</a> <a id="867" class="Symbol">:</a> <a id="869" href="Relation.Binary.Definitions.html#2517" class="Function">Asymmetric</a> <a id="880" href="Relation.Binary.Reasoning.Base.Triple.html#805" class="Bound Operator">_&lt;_</a><a id="883" class="Symbol">)</a> <a id="885" class="Symbol">(</a><a id="886" href="Relation.Binary.Reasoning.Base.Triple.html#886" class="Bound">&lt;-trans</a> <a id="894" class="Symbol">:</a> <a id="896" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="907" href="Relation.Binary.Reasoning.Base.Triple.html#805" class="Bound Operator">_&lt;_</a><a id="910" class="Symbol">)</a> <a id="912" class="Symbol">(</a><a id="913" href="Relation.Binary.Reasoning.Base.Triple.html#913" class="Bound">&lt;-resp-≈</a> <a id="922" class="Symbol">:</a> <a id="924" href="Relation.Binary.Reasoning.Base.Triple.html#805" class="Bound Operator">_&lt;_</a> <a id="928" href="Relation.Binary.Definitions.html#5761" class="Function Operator">Respects₂</a> <a id="938" href="Relation.Binary.Reasoning.Base.Triple.html#771" class="Bound Operator">_≈_</a><a id="941" class="Symbol">)</a>
  <a id="945" class="Symbol">(</a><a id="946" href="Relation.Binary.Reasoning.Base.Triple.html#946" class="Bound">&lt;⇒≤</a> <a id="950" class="Symbol">:</a> <a id="952" href="Relation.Binary.Reasoning.Base.Triple.html#805" class="Bound Operator">_&lt;_</a> <a id="956" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="958" href="Relation.Binary.Reasoning.Base.Triple.html#788" class="Bound Operator">_≤_</a><a id="961" class="Symbol">)</a>
  <a id="965" class="Symbol">(</a><a id="966" href="Relation.Binary.Reasoning.Base.Triple.html#966" class="Bound">&lt;-≤-trans</a> <a id="976" class="Symbol">:</a> <a id="978" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a> <a id="984" href="Relation.Binary.Reasoning.Base.Triple.html#805" class="Bound Operator">_&lt;_</a> <a id="988" href="Relation.Binary.Reasoning.Base.Triple.html#788" class="Bound Operator">_≤_</a> <a id="992" href="Relation.Binary.Reasoning.Base.Triple.html#805" class="Bound Operator">_&lt;_</a><a id="995" class="Symbol">)</a> <a id="997" class="Symbol">(</a><a id="998" href="Relation.Binary.Reasoning.Base.Triple.html#998" class="Bound">≤-&lt;-trans</a> <a id="1008" class="Symbol">:</a> <a id="1010" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a> <a id="1016" href="Relation.Binary.Reasoning.Base.Triple.html#788" class="Bound Operator">_≤_</a> <a id="1020" href="Relation.Binary.Reasoning.Base.Triple.html#805" class="Bound Operator">_&lt;_</a> <a id="1024" href="Relation.Binary.Reasoning.Base.Triple.html#805" class="Bound Operator">_&lt;_</a><a id="1027" class="Symbol">)</a>
  <a id="1031" class="Keyword">where</a>

<a id="1038" class="Keyword">open</a> <a id="1043" class="Keyword">import</a> <a id="1050" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="1068" class="Keyword">using</a> <a id="1074" class="Symbol">(</a><a id="1075" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="1080" class="Symbol">;</a> <a id="1082" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="1087" class="Symbol">)</a>
<a id="1089" class="Keyword">open</a> <a id="1094" class="Keyword">import</a> <a id="1101" href="Level.html" class="Module">Level</a> <a id="1107" class="Keyword">using</a> <a id="1113" class="Symbol">(</a><a id="1114" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="1117" class="Symbol">)</a>
<a id="1119" class="Keyword">open</a> <a id="1124" class="Keyword">import</a> <a id="1131" href="Function.Base.html" class="Module">Function.Base</a> <a id="1145" class="Keyword">using</a> <a id="1151" class="Symbol">(</a><a id="1152" href="Function.Base.html#4170" class="Function Operator">case_of_</a><a id="1160" class="Symbol">)</a>
<a id="1162" class="Keyword">open</a> <a id="1167" class="Keyword">import</a> <a id="1174" href="Relation.Nullary.Decidable.Core.html" class="Module">Relation.Nullary.Decidable.Core</a>
  <a id="1208" class="Keyword">using</a> <a id="1214" class="Symbol">(</a><a id="1215" href="Relation.Nullary.Decidable.Core.html#1972" class="Record">Dec</a><a id="1218" class="Symbol">;</a> <a id="1220" href="Relation.Nullary.Decidable.Core.html#2105" class="InductiveConstructor">yes</a><a id="1223" class="Symbol">;</a> <a id="1225" href="Relation.Nullary.Decidable.Core.html#2142" class="InductiveConstructor">no</a><a id="1227" class="Symbol">)</a>
<a id="1229" class="Keyword">open</a> <a id="1234" class="Keyword">import</a> <a id="1241" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="1284" class="Symbol">as</a> <a id="1287" class="Module">≡</a> <a id="1289" class="Keyword">using</a> <a id="1295" class="Symbol">(</a><a id="1296" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="1299" class="Symbol">)</a>
<a id="1301" class="Keyword">open</a> <a id="1306" class="Keyword">import</a> <a id="1313" href="Relation.Binary.Reasoning.Syntax.html" class="Module">Relation.Binary.Reasoning.Syntax</a>

<a id="1347" class="Keyword">open</a> <a id="1352" href="Relation.Binary.Structures.html#2236" class="Module">IsPreorder</a> <a id="1363" href="Relation.Binary.Reasoning.Base.Triple.html#824" class="Bound">isPreorder</a>

<a id="1375" class="Comment">------------------------------------------------------------------------</a>
<a id="1448" class="Comment">-- A datatype to abstract over the current relation</a>

<a id="1501" class="Keyword">infix</a> <a id="1507" class="Number">4</a> <a id="1509" href="Relation.Binary.Reasoning.Base.Triple.html#1529" class="Datatype Operator">_IsRelatedTo_</a>

<a id="1524" class="Keyword">data</a> <a id="_IsRelatedTo_"></a><a id="1529" href="Relation.Binary.Reasoning.Base.Triple.html#1529" class="Datatype Operator">_IsRelatedTo_</a> <a id="1543" class="Symbol">(</a><a id="1544" href="Relation.Binary.Reasoning.Base.Triple.html#1544" class="Bound">x</a> <a id="1546" href="Relation.Binary.Reasoning.Base.Triple.html#1546" class="Bound">y</a> <a id="1548" class="Symbol">:</a> <a id="1550" href="Relation.Binary.Reasoning.Base.Triple.html#757" class="Bound">A</a><a id="1551" class="Symbol">)</a> <a id="1553" class="Symbol">:</a> <a id="1555" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1559" class="Symbol">(</a><a id="1560" href="Relation.Binary.Reasoning.Base.Triple.html#744" class="Bound">a</a> <a id="1562" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1564" href="Relation.Binary.Reasoning.Base.Triple.html#746" class="Bound">ℓ₁</a> <a id="1567" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1569" href="Relation.Binary.Reasoning.Base.Triple.html#749" class="Bound">ℓ₂</a> <a id="1572" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1574" href="Relation.Binary.Reasoning.Base.Triple.html#752" class="Bound">ℓ₃</a><a id="1576" class="Symbol">)</a> <a id="1578" class="Keyword">where</a>
  <a id="_IsRelatedTo_.strict"></a><a id="1586" href="Relation.Binary.Reasoning.Base.Triple.html#1586" class="InductiveConstructor">strict</a>    <a id="1596" class="Symbol">:</a> <a id="1598" class="Symbol">(</a><a id="1599" href="Relation.Binary.Reasoning.Base.Triple.html#1599" class="Bound">x&lt;y</a> <a id="1603" class="Symbol">:</a> <a id="1605" href="Relation.Binary.Reasoning.Base.Triple.html#1544" class="Bound">x</a> <a id="1607" href="Relation.Binary.Reasoning.Base.Triple.html#805" class="Bound Operator">&lt;</a> <a id="1609" href="Relation.Binary.Reasoning.Base.Triple.html#1546" class="Bound">y</a><a id="1610" class="Symbol">)</a> <a id="1612" class="Symbol">→</a> <a id="1614" href="Relation.Binary.Reasoning.Base.Triple.html#1544" class="Bound">x</a> <a id="1616" href="Relation.Binary.Reasoning.Base.Triple.html#1529" class="Datatype Operator">IsRelatedTo</a> <a id="1628" href="Relation.Binary.Reasoning.Base.Triple.html#1546" class="Bound">y</a>
  <a id="_IsRelatedTo_.nonstrict"></a><a id="1632" href="Relation.Binary.Reasoning.Base.Triple.html#1632" class="InductiveConstructor">nonstrict</a> <a id="1642" class="Symbol">:</a> <a id="1644" class="Symbol">(</a><a id="1645" href="Relation.Binary.Reasoning.Base.Triple.html#1645" class="Bound">x≤y</a> <a id="1649" class="Symbol">:</a> <a id="1651" href="Relation.Binary.Reasoning.Base.Triple.html#1544" class="Bound">x</a> <a id="1653" href="Relation.Binary.Reasoning.Base.Triple.html#788" class="Bound Operator">≤</a> <a id="1655" href="Relation.Binary.Reasoning.Base.Triple.html#1546" class="Bound">y</a><a id="1656" class="Symbol">)</a> <a id="1658" class="Symbol">→</a> <a id="1660" href="Relation.Binary.Reasoning.Base.Triple.html#1544" class="Bound">x</a> <a id="1662" href="Relation.Binary.Reasoning.Base.Triple.html#1529" class="Datatype Operator">IsRelatedTo</a> <a id="1674" href="Relation.Binary.Reasoning.Base.Triple.html#1546" class="Bound">y</a>
  <a id="_IsRelatedTo_.equals"></a><a id="1678" href="Relation.Binary.Reasoning.Base.Triple.html#1678" class="InductiveConstructor">equals</a>    <a id="1688" class="Symbol">:</a> <a id="1690" class="Symbol">(</a><a id="1691" href="Relation.Binary.Reasoning.Base.Triple.html#1691" class="Bound">x≈y</a> <a id="1695" class="Symbol">:</a> <a id="1697" href="Relation.Binary.Reasoning.Base.Triple.html#1544" class="Bound">x</a> <a id="1699" href="Relation.Binary.Reasoning.Base.Triple.html#771" class="Bound Operator">≈</a> <a id="1701" href="Relation.Binary.Reasoning.Base.Triple.html#1546" class="Bound">y</a><a id="1702" class="Symbol">)</a> <a id="1704" class="Symbol">→</a> <a id="1706" href="Relation.Binary.Reasoning.Base.Triple.html#1544" class="Bound">x</a> <a id="1708" href="Relation.Binary.Reasoning.Base.Triple.html#1529" class="Datatype Operator">IsRelatedTo</a> <a id="1720" href="Relation.Binary.Reasoning.Base.Triple.html#1546" class="Bound">y</a>

<a id="start"></a><a id="1723" href="Relation.Binary.Reasoning.Base.Triple.html#1723" class="Function">start</a> <a id="1729" class="Symbol">:</a> <a id="1731" href="Relation.Binary.Reasoning.Base.Triple.html#1529" class="Datatype Operator">_IsRelatedTo_</a> <a id="1745" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="1747" href="Relation.Binary.Reasoning.Base.Triple.html#788" class="Bound Operator">_≤_</a>
<a id="1751" href="Relation.Binary.Reasoning.Base.Triple.html#1723" class="Function">start</a> <a id="1757" class="Symbol">(</a><a id="1758" href="Relation.Binary.Reasoning.Base.Triple.html#1678" class="InductiveConstructor">equals</a> <a id="1765" href="Relation.Binary.Reasoning.Base.Triple.html#1765" class="Bound">x≈y</a><a id="1768" class="Symbol">)</a> <a id="1770" class="Symbol">=</a> <a id="1772" href="Relation.Binary.Structures.html#2404" class="Function">reflexive</a> <a id="1782" href="Relation.Binary.Reasoning.Base.Triple.html#1765" class="Bound">x≈y</a>
<a id="1786" href="Relation.Binary.Reasoning.Base.Triple.html#1723" class="Function">start</a> <a id="1792" class="Symbol">(</a><a id="1793" href="Relation.Binary.Reasoning.Base.Triple.html#1632" class="InductiveConstructor">nonstrict</a> <a id="1803" href="Relation.Binary.Reasoning.Base.Triple.html#1803" class="Bound">x≤y</a><a id="1806" class="Symbol">)</a> <a id="1808" class="Symbol">=</a> <a id="1810" href="Relation.Binary.Reasoning.Base.Triple.html#1803" class="Bound">x≤y</a>
<a id="1814" href="Relation.Binary.Reasoning.Base.Triple.html#1723" class="Function">start</a> <a id="1820" class="Symbol">(</a><a id="1821" href="Relation.Binary.Reasoning.Base.Triple.html#1586" class="InductiveConstructor">strict</a> <a id="1828" href="Relation.Binary.Reasoning.Base.Triple.html#1828" class="Bound">x&lt;y</a><a id="1831" class="Symbol">)</a> <a id="1833" class="Symbol">=</a> <a id="1835" href="Relation.Binary.Reasoning.Base.Triple.html#946" class="Bound">&lt;⇒≤</a> <a id="1839" href="Relation.Binary.Reasoning.Base.Triple.html#1828" class="Bound">x&lt;y</a>

<a id="≡-go"></a><a id="1844" href="Relation.Binary.Reasoning.Base.Triple.html#1844" class="Function">≡-go</a> <a id="1849" class="Symbol">:</a> <a id="1851" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a> <a id="1857" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1861" href="Relation.Binary.Reasoning.Base.Triple.html#1529" class="Datatype Operator">_IsRelatedTo_</a> <a id="1875" href="Relation.Binary.Reasoning.Base.Triple.html#1529" class="Datatype Operator">_IsRelatedTo_</a>
<a id="1889" href="Relation.Binary.Reasoning.Base.Triple.html#1844" class="Function">≡-go</a> <a id="1894" href="Relation.Binary.Reasoning.Base.Triple.html#1894" class="Bound">x≡y</a> <a id="1898" class="Symbol">(</a><a id="1899" href="Relation.Binary.Reasoning.Base.Triple.html#1678" class="InductiveConstructor">equals</a> <a id="1906" href="Relation.Binary.Reasoning.Base.Triple.html#1906" class="Bound">y≈z</a><a id="1909" class="Symbol">)</a> <a id="1911" class="Symbol">=</a> <a id="1913" href="Relation.Binary.Reasoning.Base.Triple.html#1678" class="InductiveConstructor">equals</a> <a id="1920" class="Symbol">(</a><a id="1921" href="Function.Base.html#4170" class="Function Operator">case</a> <a id="1926" href="Relation.Binary.Reasoning.Base.Triple.html#1894" class="Bound">x≡y</a> <a id="1930" href="Function.Base.html#4170" class="Function Operator">of</a> <a id="1933" class="Symbol">λ</a> <a id="1935" class="Keyword">where</a> <a id="1941" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a> <a id="1948" class="Symbol">→</a> <a id="1950" href="Relation.Binary.Reasoning.Base.Triple.html#1906" class="Bound">y≈z</a><a id="1953" class="Symbol">)</a>
<a id="1955" href="Relation.Binary.Reasoning.Base.Triple.html#1844" class="Function">≡-go</a> <a id="1960" href="Relation.Binary.Reasoning.Base.Triple.html#1960" class="Bound">x≡y</a> <a id="1964" class="Symbol">(</a><a id="1965" href="Relation.Binary.Reasoning.Base.Triple.html#1632" class="InductiveConstructor">nonstrict</a> <a id="1975" href="Relation.Binary.Reasoning.Base.Triple.html#1975" class="Bound">y≤z</a><a id="1978" class="Symbol">)</a> <a id="1980" class="Symbol">=</a> <a id="1982" href="Relation.Binary.Reasoning.Base.Triple.html#1632" class="InductiveConstructor">nonstrict</a> <a id="1992" class="Symbol">(</a><a id="1993" href="Function.Base.html#4170" class="Function Operator">case</a> <a id="1998" href="Relation.Binary.Reasoning.Base.Triple.html#1960" class="Bound">x≡y</a> <a id="2002" href="Function.Base.html#4170" class="Function Operator">of</a> <a id="2005" class="Symbol">λ</a> <a id="2007" class="Keyword">where</a> <a id="2013" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a> <a id="2020" class="Symbol">→</a> <a id="2022" href="Relation.Binary.Reasoning.Base.Triple.html#1975" class="Bound">y≤z</a><a id="2025" class="Symbol">)</a>
<a id="2027" href="Relation.Binary.Reasoning.Base.Triple.html#1844" class="Function">≡-go</a> <a id="2032" href="Relation.Binary.Reasoning.Base.Triple.html#2032" class="Bound">x≡y</a> <a id="2036" class="Symbol">(</a><a id="2037" href="Relation.Binary.Reasoning.Base.Triple.html#1586" class="InductiveConstructor">strict</a> <a id="2044" href="Relation.Binary.Reasoning.Base.Triple.html#2044" class="Bound">y&lt;z</a><a id="2047" class="Symbol">)</a> <a id="2049" class="Symbol">=</a> <a id="2051" href="Relation.Binary.Reasoning.Base.Triple.html#1586" class="InductiveConstructor">strict</a> <a id="2058" class="Symbol">(</a><a id="2059" href="Function.Base.html#4170" class="Function Operator">case</a> <a id="2064" href="Relation.Binary.Reasoning.Base.Triple.html#2032" class="Bound">x≡y</a> <a id="2068" href="Function.Base.html#4170" class="Function Operator">of</a> <a id="2071" class="Symbol">λ</a> <a id="2073" class="Keyword">where</a> <a id="2079" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a> <a id="2086" class="Symbol">→</a> <a id="2088" href="Relation.Binary.Reasoning.Base.Triple.html#2044" class="Bound">y&lt;z</a><a id="2091" class="Symbol">)</a>

<a id="≈-go"></a><a id="2094" href="Relation.Binary.Reasoning.Base.Triple.html#2094" class="Function">≈-go</a> <a id="2099" class="Symbol">:</a> <a id="2101" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a> <a id="2107" href="Relation.Binary.Reasoning.Base.Triple.html#771" class="Bound Operator">_≈_</a> <a id="2111" href="Relation.Binary.Reasoning.Base.Triple.html#1529" class="Datatype Operator">_IsRelatedTo_</a> <a id="2125" href="Relation.Binary.Reasoning.Base.Triple.html#1529" class="Datatype Operator">_IsRelatedTo_</a>
<a id="2139" href="Relation.Binary.Reasoning.Base.Triple.html#2094" class="Function">≈-go</a> <a id="2144" href="Relation.Binary.Reasoning.Base.Triple.html#2144" class="Bound">x≈y</a> <a id="2148" class="Symbol">(</a><a id="2149" href="Relation.Binary.Reasoning.Base.Triple.html#1678" class="InductiveConstructor">equals</a> <a id="2156" href="Relation.Binary.Reasoning.Base.Triple.html#2156" class="Bound">y≈z</a><a id="2159" class="Symbol">)</a> <a id="2161" class="Symbol">=</a> <a id="2163" href="Relation.Binary.Reasoning.Base.Triple.html#1678" class="InductiveConstructor">equals</a> <a id="2170" class="Symbol">(</a><a id="2171" href="Relation.Binary.Structures.html#1693" class="Function">Eq.trans</a> <a id="2180" href="Relation.Binary.Reasoning.Base.Triple.html#2144" class="Bound">x≈y</a> <a id="2184" href="Relation.Binary.Reasoning.Base.Triple.html#2156" class="Bound">y≈z</a><a id="2187" class="Symbol">)</a>
<a id="2189" href="Relation.Binary.Reasoning.Base.Triple.html#2094" class="Function">≈-go</a> <a id="2194" href="Relation.Binary.Reasoning.Base.Triple.html#2194" class="Bound">x≈y</a> <a id="2198" class="Symbol">(</a><a id="2199" href="Relation.Binary.Reasoning.Base.Triple.html#1632" class="InductiveConstructor">nonstrict</a> <a id="2209" href="Relation.Binary.Reasoning.Base.Triple.html#2209" class="Bound">y≤z</a><a id="2212" class="Symbol">)</a> <a id="2214" class="Symbol">=</a> <a id="2216" href="Relation.Binary.Reasoning.Base.Triple.html#1632" class="InductiveConstructor">nonstrict</a> <a id="2226" class="Symbol">(</a><a id="2227" href="Relation.Binary.Structures.html#2800" class="Function">∼-respˡ-≈</a> <a id="2237" class="Symbol">(</a><a id="2238" href="Relation.Binary.Structures.html#1667" class="Function">Eq.sym</a> <a id="2245" href="Relation.Binary.Reasoning.Base.Triple.html#2194" class="Bound">x≈y</a><a id="2248" class="Symbol">)</a> <a id="2250" href="Relation.Binary.Reasoning.Base.Triple.html#2209" class="Bound">y≤z</a><a id="2253" class="Symbol">)</a>
<a id="2255" href="Relation.Binary.Reasoning.Base.Triple.html#2094" class="Function">≈-go</a> <a id="2260" href="Relation.Binary.Reasoning.Base.Triple.html#2260" class="Bound">x≈y</a> <a id="2264" class="Symbol">(</a><a id="2265" href="Relation.Binary.Reasoning.Base.Triple.html#1586" class="InductiveConstructor">strict</a> <a id="2272" href="Relation.Binary.Reasoning.Base.Triple.html#2272" class="Bound">y&lt;z</a><a id="2275" class="Symbol">)</a> <a id="2277" class="Symbol">=</a> <a id="2279" href="Relation.Binary.Reasoning.Base.Triple.html#1586" class="InductiveConstructor">strict</a> <a id="2286" class="Symbol">(</a><a id="2287" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="2293" href="Relation.Binary.Reasoning.Base.Triple.html#913" class="Bound">&lt;-resp-≈</a> <a id="2302" class="Symbol">(</a><a id="2303" href="Relation.Binary.Structures.html#1667" class="Function">Eq.sym</a> <a id="2310" href="Relation.Binary.Reasoning.Base.Triple.html#2260" class="Bound">x≈y</a><a id="2313" class="Symbol">)</a> <a id="2315" href="Relation.Binary.Reasoning.Base.Triple.html#2272" class="Bound">y&lt;z</a><a id="2318" class="Symbol">)</a>

<a id="≤-go"></a><a id="2321" href="Relation.Binary.Reasoning.Base.Triple.html#2321" class="Function">≤-go</a> <a id="2326" class="Symbol">:</a> <a id="2328" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a> <a id="2334" href="Relation.Binary.Reasoning.Base.Triple.html#788" class="Bound Operator">_≤_</a> <a id="2338" href="Relation.Binary.Reasoning.Base.Triple.html#1529" class="Datatype Operator">_IsRelatedTo_</a> <a id="2352" href="Relation.Binary.Reasoning.Base.Triple.html#1529" class="Datatype Operator">_IsRelatedTo_</a>
<a id="2366" href="Relation.Binary.Reasoning.Base.Triple.html#2321" class="Function">≤-go</a> <a id="2371" href="Relation.Binary.Reasoning.Base.Triple.html#2371" class="Bound">x≤y</a> <a id="2375" class="Symbol">(</a><a id="2376" href="Relation.Binary.Reasoning.Base.Triple.html#1678" class="InductiveConstructor">equals</a> <a id="2383" href="Relation.Binary.Reasoning.Base.Triple.html#2383" class="Bound">y≈z</a><a id="2386" class="Symbol">)</a> <a id="2388" class="Symbol">=</a> <a id="2390" href="Relation.Binary.Reasoning.Base.Triple.html#1632" class="InductiveConstructor">nonstrict</a> <a id="2400" class="Symbol">(</a><a id="2401" href="Relation.Binary.Structures.html#2943" class="Function">∼-respʳ-≈</a> <a id="2411" href="Relation.Binary.Reasoning.Base.Triple.html#2383" class="Bound">y≈z</a> <a id="2415" href="Relation.Binary.Reasoning.Base.Triple.html#2371" class="Bound">x≤y</a><a id="2418" class="Symbol">)</a>
<a id="2420" href="Relation.Binary.Reasoning.Base.Triple.html#2321" class="Function">≤-go</a> <a id="2425" href="Relation.Binary.Reasoning.Base.Triple.html#2425" class="Bound">x≤y</a> <a id="2429" class="Symbol">(</a><a id="2430" href="Relation.Binary.Reasoning.Base.Triple.html#1632" class="InductiveConstructor">nonstrict</a> <a id="2440" href="Relation.Binary.Reasoning.Base.Triple.html#2440" class="Bound">y≤z</a><a id="2443" class="Symbol">)</a> <a id="2445" class="Symbol">=</a> <a id="2447" href="Relation.Binary.Reasoning.Base.Triple.html#1632" class="InductiveConstructor">nonstrict</a> <a id="2457" class="Symbol">(</a><a id="2458" href="Relation.Binary.Structures.html#2434" class="Function">trans</a> <a id="2464" href="Relation.Binary.Reasoning.Base.Triple.html#2425" class="Bound">x≤y</a> <a id="2468" href="Relation.Binary.Reasoning.Base.Triple.html#2440" class="Bound">y≤z</a><a id="2471" class="Symbol">)</a>
<a id="2473" href="Relation.Binary.Reasoning.Base.Triple.html#2321" class="Function">≤-go</a> <a id="2478" href="Relation.Binary.Reasoning.Base.Triple.html#2478" class="Bound">x≤y</a> <a id="2482" class="Symbol">(</a><a id="2483" href="Relation.Binary.Reasoning.Base.Triple.html#1586" class="InductiveConstructor">strict</a> <a id="2490" href="Relation.Binary.Reasoning.Base.Triple.html#2490" class="Bound">y&lt;z</a><a id="2493" class="Symbol">)</a> <a id="2495" class="Symbol">=</a> <a id="2497" href="Relation.Binary.Reasoning.Base.Triple.html#1586" class="InductiveConstructor">strict</a> <a id="2504" class="Symbol">(</a><a id="2505" href="Relation.Binary.Reasoning.Base.Triple.html#998" class="Bound">≤-&lt;-trans</a> <a id="2515" href="Relation.Binary.Reasoning.Base.Triple.html#2478" class="Bound">x≤y</a> <a id="2519" href="Relation.Binary.Reasoning.Base.Triple.html#2490" class="Bound">y&lt;z</a><a id="2522" class="Symbol">)</a>

<a id="&lt;-go"></a><a id="2525" href="Relation.Binary.Reasoning.Base.Triple.html#2525" class="Function">&lt;-go</a> <a id="2530" class="Symbol">:</a> <a id="2532" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a> <a id="2538" href="Relation.Binary.Reasoning.Base.Triple.html#805" class="Bound Operator">_&lt;_</a> <a id="2542" href="Relation.Binary.Reasoning.Base.Triple.html#1529" class="Datatype Operator">_IsRelatedTo_</a> <a id="2556" href="Relation.Binary.Reasoning.Base.Triple.html#1529" class="Datatype Operator">_IsRelatedTo_</a>
<a id="2570" href="Relation.Binary.Reasoning.Base.Triple.html#2525" class="Function">&lt;-go</a> <a id="2575" href="Relation.Binary.Reasoning.Base.Triple.html#2575" class="Bound">x&lt;y</a> <a id="2579" class="Symbol">(</a><a id="2580" href="Relation.Binary.Reasoning.Base.Triple.html#1678" class="InductiveConstructor">equals</a> <a id="2587" href="Relation.Binary.Reasoning.Base.Triple.html#2587" class="Bound">y≈z</a><a id="2590" class="Symbol">)</a> <a id="2592" class="Symbol">=</a> <a id="2594" href="Relation.Binary.Reasoning.Base.Triple.html#1586" class="InductiveConstructor">strict</a> <a id="2601" class="Symbol">(</a><a id="2602" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="2608" href="Relation.Binary.Reasoning.Base.Triple.html#913" class="Bound">&lt;-resp-≈</a> <a id="2617" href="Relation.Binary.Reasoning.Base.Triple.html#2587" class="Bound">y≈z</a> <a id="2621" href="Relation.Binary.Reasoning.Base.Triple.html#2575" class="Bound">x&lt;y</a><a id="2624" class="Symbol">)</a>
<a id="2626" href="Relation.Binary.Reasoning.Base.Triple.html#2525" class="Function">&lt;-go</a> <a id="2631" href="Relation.Binary.Reasoning.Base.Triple.html#2631" class="Bound">x&lt;y</a> <a id="2635" class="Symbol">(</a><a id="2636" href="Relation.Binary.Reasoning.Base.Triple.html#1632" class="InductiveConstructor">nonstrict</a> <a id="2646" href="Relation.Binary.Reasoning.Base.Triple.html#2646" class="Bound">y≤z</a><a id="2649" class="Symbol">)</a> <a id="2651" class="Symbol">=</a> <a id="2653" href="Relation.Binary.Reasoning.Base.Triple.html#1586" class="InductiveConstructor">strict</a> <a id="2660" class="Symbol">(</a><a id="2661" href="Relation.Binary.Reasoning.Base.Triple.html#966" class="Bound">&lt;-≤-trans</a> <a id="2671" href="Relation.Binary.Reasoning.Base.Triple.html#2631" class="Bound">x&lt;y</a> <a id="2675" href="Relation.Binary.Reasoning.Base.Triple.html#2646" class="Bound">y≤z</a><a id="2678" class="Symbol">)</a>
<a id="2680" href="Relation.Binary.Reasoning.Base.Triple.html#2525" class="Function">&lt;-go</a> <a id="2685" href="Relation.Binary.Reasoning.Base.Triple.html#2685" class="Bound">x&lt;y</a> <a id="2689" class="Symbol">(</a><a id="2690" href="Relation.Binary.Reasoning.Base.Triple.html#1586" class="InductiveConstructor">strict</a> <a id="2697" href="Relation.Binary.Reasoning.Base.Triple.html#2697" class="Bound">y&lt;z</a><a id="2700" class="Symbol">)</a> <a id="2702" class="Symbol">=</a> <a id="2704" href="Relation.Binary.Reasoning.Base.Triple.html#1586" class="InductiveConstructor">strict</a> <a id="2711" class="Symbol">(</a><a id="2712" href="Relation.Binary.Reasoning.Base.Triple.html#886" class="Bound">&lt;-trans</a> <a id="2720" href="Relation.Binary.Reasoning.Base.Triple.html#2685" class="Bound">x&lt;y</a> <a id="2724" href="Relation.Binary.Reasoning.Base.Triple.html#2697" class="Bound">y&lt;z</a><a id="2727" class="Symbol">)</a>

<a id="stop"></a><a id="2730" href="Relation.Binary.Reasoning.Base.Triple.html#2730" class="Function">stop</a> <a id="2735" class="Symbol">:</a> <a id="2737" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="2747" href="Relation.Binary.Reasoning.Base.Triple.html#1529" class="Datatype Operator">_IsRelatedTo_</a>
<a id="2761" href="Relation.Binary.Reasoning.Base.Triple.html#2730" class="Function">stop</a> <a id="2766" class="Symbol">=</a> <a id="2768" href="Relation.Binary.Reasoning.Base.Triple.html#1678" class="InductiveConstructor">equals</a> <a id="2775" href="Relation.Binary.Structures.html#1641" class="Function">Eq.refl</a>


<a id="2785" class="Comment">------------------------------------------------------------------------</a>
<a id="2858" class="Comment">-- Types that are used to ensure that the final relation proved by the</a>
<a id="2929" class="Comment">-- chain of reasoning can be converted into the required relation.</a>

<a id="2997" class="Keyword">data</a> <a id="IsStrict"></a><a id="3002" href="Relation.Binary.Reasoning.Base.Triple.html#3002" class="Datatype">IsStrict</a> <a id="3011" class="Symbol">{</a><a id="3012" href="Relation.Binary.Reasoning.Base.Triple.html#3012" class="Bound">x</a> <a id="3014" href="Relation.Binary.Reasoning.Base.Triple.html#3014" class="Bound">y</a><a id="3015" class="Symbol">}</a> <a id="3017" class="Symbol">:</a> <a id="3019" href="Relation.Binary.Reasoning.Base.Triple.html#3012" class="Bound">x</a> <a id="3021" href="Relation.Binary.Reasoning.Base.Triple.html#1529" class="Datatype Operator">IsRelatedTo</a> <a id="3033" href="Relation.Binary.Reasoning.Base.Triple.html#3014" class="Bound">y</a> <a id="3035" class="Symbol">→</a> <a id="3037" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3041" class="Symbol">(</a><a id="3042" href="Relation.Binary.Reasoning.Base.Triple.html#744" class="Bound">a</a> <a id="3044" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3046" href="Relation.Binary.Reasoning.Base.Triple.html#746" class="Bound">ℓ₁</a> <a id="3049" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3051" href="Relation.Binary.Reasoning.Base.Triple.html#749" class="Bound">ℓ₂</a> <a id="3054" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3056" href="Relation.Binary.Reasoning.Base.Triple.html#752" class="Bound">ℓ₃</a><a id="3058" class="Symbol">)</a> <a id="3060" class="Keyword">where</a>
  <a id="IsStrict.isStrict"></a><a id="3068" href="Relation.Binary.Reasoning.Base.Triple.html#3068" class="InductiveConstructor">isStrict</a> <a id="3077" class="Symbol">:</a> <a id="3079" class="Symbol">∀</a> <a id="3081" href="Relation.Binary.Reasoning.Base.Triple.html#3081" class="Bound">x&lt;y</a> <a id="3085" class="Symbol">→</a> <a id="3087" href="Relation.Binary.Reasoning.Base.Triple.html#3002" class="Datatype">IsStrict</a> <a id="3096" class="Symbol">(</a><a id="3097" href="Relation.Binary.Reasoning.Base.Triple.html#1586" class="InductiveConstructor">strict</a> <a id="3104" href="Relation.Binary.Reasoning.Base.Triple.html#3081" class="Bound">x&lt;y</a><a id="3107" class="Symbol">)</a>

<a id="IsStrict?"></a><a id="3110" href="Relation.Binary.Reasoning.Base.Triple.html#3110" class="Function">IsStrict?</a> <a id="3120" class="Symbol">:</a> <a id="3122" class="Symbol">∀</a> <a id="3124" class="Symbol">{</a><a id="3125" href="Relation.Binary.Reasoning.Base.Triple.html#3125" class="Bound">x</a> <a id="3127" href="Relation.Binary.Reasoning.Base.Triple.html#3127" class="Bound">y</a><a id="3128" class="Symbol">}</a> <a id="3130" class="Symbol">(</a><a id="3131" href="Relation.Binary.Reasoning.Base.Triple.html#3131" class="Bound">x≲y</a> <a id="3135" class="Symbol">:</a> <a id="3137" href="Relation.Binary.Reasoning.Base.Triple.html#3125" class="Bound">x</a> <a id="3139" href="Relation.Binary.Reasoning.Base.Triple.html#1529" class="Datatype Operator">IsRelatedTo</a> <a id="3151" href="Relation.Binary.Reasoning.Base.Triple.html#3127" class="Bound">y</a><a id="3152" class="Symbol">)</a> <a id="3154" class="Symbol">→</a> <a id="3156" href="Relation.Nullary.Decidable.Core.html#1972" class="Record">Dec</a> <a id="3160" class="Symbol">(</a><a id="3161" href="Relation.Binary.Reasoning.Base.Triple.html#3002" class="Datatype">IsStrict</a> <a id="3170" href="Relation.Binary.Reasoning.Base.Triple.html#3131" class="Bound">x≲y</a><a id="3173" class="Symbol">)</a>
<a id="3175" href="Relation.Binary.Reasoning.Base.Triple.html#3110" class="Function">IsStrict?</a> <a id="3185" class="Symbol">(</a><a id="3186" href="Relation.Binary.Reasoning.Base.Triple.html#1586" class="InductiveConstructor">strict</a>    <a id="3196" href="Relation.Binary.Reasoning.Base.Triple.html#3196" class="Bound">x&lt;y</a><a id="3199" class="Symbol">)</a> <a id="3201" class="Symbol">=</a> <a id="3203" href="Relation.Nullary.Decidable.Core.html#2105" class="InductiveConstructor">yes</a> <a id="3207" class="Symbol">(</a><a id="3208" href="Relation.Binary.Reasoning.Base.Triple.html#3068" class="InductiveConstructor">isStrict</a> <a id="3217" href="Relation.Binary.Reasoning.Base.Triple.html#3196" class="Bound">x&lt;y</a><a id="3220" class="Symbol">)</a>
<a id="3222" href="Relation.Binary.Reasoning.Base.Triple.html#3110" class="Function">IsStrict?</a> <a id="3232" class="Symbol">(</a><a id="3233" href="Relation.Binary.Reasoning.Base.Triple.html#1632" class="InductiveConstructor">nonstrict</a> <a id="3243" class="Symbol">_)</a>   <a id="3248" class="Symbol">=</a> <a id="3250" href="Relation.Nullary.Decidable.Core.html#2142" class="InductiveConstructor">no</a> <a id="3253" class="Symbol">λ()</a>
<a id="3257" href="Relation.Binary.Reasoning.Base.Triple.html#3110" class="Function">IsStrict?</a> <a id="3267" class="Symbol">(</a><a id="3268" href="Relation.Binary.Reasoning.Base.Triple.html#1678" class="InductiveConstructor">equals</a>    <a id="3278" class="Symbol">_)</a>   <a id="3283" class="Symbol">=</a> <a id="3285" href="Relation.Nullary.Decidable.Core.html#2142" class="InductiveConstructor">no</a> <a id="3288" class="Symbol">λ()</a>

<a id="extractStrict"></a><a id="3293" href="Relation.Binary.Reasoning.Base.Triple.html#3293" class="Function">extractStrict</a> <a id="3307" class="Symbol">:</a> <a id="3309" class="Symbol">∀</a> <a id="3311" class="Symbol">{</a><a id="3312" href="Relation.Binary.Reasoning.Base.Triple.html#3312" class="Bound">x</a> <a id="3314" href="Relation.Binary.Reasoning.Base.Triple.html#3314" class="Bound">y</a><a id="3315" class="Symbol">}</a> <a id="3317" class="Symbol">{</a><a id="3318" href="Relation.Binary.Reasoning.Base.Triple.html#3318" class="Bound">x≲y</a> <a id="3322" class="Symbol">:</a> <a id="3324" href="Relation.Binary.Reasoning.Base.Triple.html#3312" class="Bound">x</a> <a id="3326" href="Relation.Binary.Reasoning.Base.Triple.html#1529" class="Datatype Operator">IsRelatedTo</a> <a id="3338" href="Relation.Binary.Reasoning.Base.Triple.html#3314" class="Bound">y</a><a id="3339" class="Symbol">}</a> <a id="3341" class="Symbol">→</a> <a id="3343" href="Relation.Binary.Reasoning.Base.Triple.html#3002" class="Datatype">IsStrict</a> <a id="3352" href="Relation.Binary.Reasoning.Base.Triple.html#3318" class="Bound">x≲y</a> <a id="3356" class="Symbol">→</a> <a id="3358" href="Relation.Binary.Reasoning.Base.Triple.html#3312" class="Bound">x</a> <a id="3360" href="Relation.Binary.Reasoning.Base.Triple.html#805" class="Bound Operator">&lt;</a> <a id="3362" href="Relation.Binary.Reasoning.Base.Triple.html#3314" class="Bound">y</a>
<a id="3364" href="Relation.Binary.Reasoning.Base.Triple.html#3293" class="Function">extractStrict</a> <a id="3378" class="Symbol">(</a><a id="3379" href="Relation.Binary.Reasoning.Base.Triple.html#3068" class="InductiveConstructor">isStrict</a> <a id="3388" href="Relation.Binary.Reasoning.Base.Triple.html#3388" class="Bound">x&lt;y</a><a id="3391" class="Symbol">)</a> <a id="3393" class="Symbol">=</a> <a id="3395" href="Relation.Binary.Reasoning.Base.Triple.html#3388" class="Bound">x&lt;y</a>

<a id="strictRelation"></a><a id="3400" href="Relation.Binary.Reasoning.Base.Triple.html#3400" class="Function">strictRelation</a> <a id="3415" class="Symbol">:</a> <a id="3417" href="Relation.Binary.Reasoning.Syntax.html#1982" class="Record">SubRelation</a> <a id="3429" href="Relation.Binary.Reasoning.Base.Triple.html#1529" class="Datatype Operator">_IsRelatedTo_</a> <a id="3443" class="Symbol">_</a> <a id="3445" class="Symbol">_</a>
<a id="3447" href="Relation.Binary.Reasoning.Base.Triple.html#3400" class="Function">strictRelation</a> <a id="3462" class="Symbol">=</a> <a id="3464" class="Keyword">record</a>
  <a id="3473" class="Symbol">{</a> <a id="3475" href="Relation.Binary.Reasoning.Syntax.html#2095" class="Field">IsS</a> <a id="3479" class="Symbol">=</a> <a id="3481" href="Relation.Binary.Reasoning.Base.Triple.html#3002" class="Datatype">IsStrict</a>
  <a id="3492" class="Symbol">;</a> <a id="3494" href="Relation.Binary.Reasoning.Syntax.html#2120" class="Field">IsS?</a> <a id="3499" class="Symbol">=</a> <a id="3501" href="Relation.Binary.Reasoning.Base.Triple.html#3110" class="Function">IsStrict?</a>
  <a id="3513" class="Symbol">;</a> <a id="3515" href="Relation.Binary.Reasoning.Syntax.html#2163" class="Field">extract</a> <a id="3523" class="Symbol">=</a> <a id="3525" href="Relation.Binary.Reasoning.Base.Triple.html#3293" class="Function">extractStrict</a>
  <a id="3541" class="Symbol">}</a>

<a id="3544" class="Comment">------------------------------------------------------------------------</a>
<a id="3617" class="Comment">-- Equality sub-relation</a>

<a id="3643" class="Keyword">data</a> <a id="IsEquality"></a><a id="3648" href="Relation.Binary.Reasoning.Base.Triple.html#3648" class="Datatype">IsEquality</a> <a id="3659" class="Symbol">{</a><a id="3660" href="Relation.Binary.Reasoning.Base.Triple.html#3660" class="Bound">x</a> <a id="3662" href="Relation.Binary.Reasoning.Base.Triple.html#3662" class="Bound">y</a><a id="3663" class="Symbol">}</a> <a id="3665" class="Symbol">:</a> <a id="3667" href="Relation.Binary.Reasoning.Base.Triple.html#3660" class="Bound">x</a> <a id="3669" href="Relation.Binary.Reasoning.Base.Triple.html#1529" class="Datatype Operator">IsRelatedTo</a> <a id="3681" href="Relation.Binary.Reasoning.Base.Triple.html#3662" class="Bound">y</a> <a id="3683" class="Symbol">→</a> <a id="3685" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3689" class="Symbol">(</a><a id="3690" href="Relation.Binary.Reasoning.Base.Triple.html#744" class="Bound">a</a> <a id="3692" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3694" href="Relation.Binary.Reasoning.Base.Triple.html#746" class="Bound">ℓ₁</a> <a id="3697" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3699" href="Relation.Binary.Reasoning.Base.Triple.html#749" class="Bound">ℓ₂</a> <a id="3702" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3704" href="Relation.Binary.Reasoning.Base.Triple.html#752" class="Bound">ℓ₃</a><a id="3706" class="Symbol">)</a> <a id="3708" class="Keyword">where</a>
  <a id="IsEquality.isEquality"></a><a id="3716" href="Relation.Binary.Reasoning.Base.Triple.html#3716" class="InductiveConstructor">isEquality</a> <a id="3727" class="Symbol">:</a> <a id="3729" class="Symbol">∀</a> <a id="3731" href="Relation.Binary.Reasoning.Base.Triple.html#3731" class="Bound">x≈y</a> <a id="3735" class="Symbol">→</a> <a id="3737" href="Relation.Binary.Reasoning.Base.Triple.html#3648" class="Datatype">IsEquality</a> <a id="3748" class="Symbol">(</a><a id="3749" href="Relation.Binary.Reasoning.Base.Triple.html#1678" class="InductiveConstructor">equals</a> <a id="3756" href="Relation.Binary.Reasoning.Base.Triple.html#3731" class="Bound">x≈y</a><a id="3759" class="Symbol">)</a>

<a id="IsEquality?"></a><a id="3762" href="Relation.Binary.Reasoning.Base.Triple.html#3762" class="Function">IsEquality?</a> <a id="3774" class="Symbol">:</a> <a id="3776" class="Symbol">∀</a> <a id="3778" class="Symbol">{</a><a id="3779" href="Relation.Binary.Reasoning.Base.Triple.html#3779" class="Bound">x</a> <a id="3781" href="Relation.Binary.Reasoning.Base.Triple.html#3781" class="Bound">y</a><a id="3782" class="Symbol">}</a> <a id="3784" class="Symbol">(</a><a id="3785" href="Relation.Binary.Reasoning.Base.Triple.html#3785" class="Bound">x≲y</a> <a id="3789" class="Symbol">:</a> <a id="3791" href="Relation.Binary.Reasoning.Base.Triple.html#3779" class="Bound">x</a> <a id="3793" href="Relation.Binary.Reasoning.Base.Triple.html#1529" class="Datatype Operator">IsRelatedTo</a> <a id="3805" href="Relation.Binary.Reasoning.Base.Triple.html#3781" class="Bound">y</a><a id="3806" class="Symbol">)</a> <a id="3808" class="Symbol">→</a> <a id="3810" href="Relation.Nullary.Decidable.Core.html#1972" class="Record">Dec</a> <a id="3814" class="Symbol">(</a><a id="3815" href="Relation.Binary.Reasoning.Base.Triple.html#3648" class="Datatype">IsEquality</a> <a id="3826" href="Relation.Binary.Reasoning.Base.Triple.html#3785" class="Bound">x≲y</a><a id="3829" class="Symbol">)</a>
<a id="3831" href="Relation.Binary.Reasoning.Base.Triple.html#3762" class="Function">IsEquality?</a> <a id="3843" class="Symbol">(</a><a id="3844" href="Relation.Binary.Reasoning.Base.Triple.html#1586" class="InductiveConstructor">strict</a>    <a id="3854" class="Symbol">_)</a> <a id="3857" class="Symbol">=</a> <a id="3859" href="Relation.Nullary.Decidable.Core.html#2142" class="InductiveConstructor">no</a> <a id="3862" class="Symbol">λ()</a>
<a id="3866" href="Relation.Binary.Reasoning.Base.Triple.html#3762" class="Function">IsEquality?</a> <a id="3878" class="Symbol">(</a><a id="3879" href="Relation.Binary.Reasoning.Base.Triple.html#1632" class="InductiveConstructor">nonstrict</a> <a id="3889" class="Symbol">_)</a> <a id="3892" class="Symbol">=</a> <a id="3894" href="Relation.Nullary.Decidable.Core.html#2142" class="InductiveConstructor">no</a> <a id="3897" class="Symbol">λ()</a>
<a id="3901" href="Relation.Binary.Reasoning.Base.Triple.html#3762" class="Function">IsEquality?</a> <a id="3913" class="Symbol">(</a><a id="3914" href="Relation.Binary.Reasoning.Base.Triple.html#1678" class="InductiveConstructor">equals</a> <a id="3921" href="Relation.Binary.Reasoning.Base.Triple.html#3921" class="Bound">x≈y</a><a id="3924" class="Symbol">)</a>  <a id="3927" class="Symbol">=</a> <a id="3929" href="Relation.Nullary.Decidable.Core.html#2105" class="InductiveConstructor">yes</a> <a id="3933" class="Symbol">(</a><a id="3934" href="Relation.Binary.Reasoning.Base.Triple.html#3716" class="InductiveConstructor">isEquality</a> <a id="3945" href="Relation.Binary.Reasoning.Base.Triple.html#3921" class="Bound">x≈y</a><a id="3948" class="Symbol">)</a>

<a id="extractEquality"></a><a id="3951" href="Relation.Binary.Reasoning.Base.Triple.html#3951" class="Function">extractEquality</a> <a id="3967" class="Symbol">:</a> <a id="3969" class="Symbol">∀</a> <a id="3971" class="Symbol">{</a><a id="3972" href="Relation.Binary.Reasoning.Base.Triple.html#3972" class="Bound">x</a> <a id="3974" href="Relation.Binary.Reasoning.Base.Triple.html#3974" class="Bound">y</a><a id="3975" class="Symbol">}</a> <a id="3977" class="Symbol">{</a><a id="3978" href="Relation.Binary.Reasoning.Base.Triple.html#3978" class="Bound">x≲y</a> <a id="3982" class="Symbol">:</a> <a id="3984" href="Relation.Binary.Reasoning.Base.Triple.html#3972" class="Bound">x</a> <a id="3986" href="Relation.Binary.Reasoning.Base.Triple.html#1529" class="Datatype Operator">IsRelatedTo</a> <a id="3998" href="Relation.Binary.Reasoning.Base.Triple.html#3974" class="Bound">y</a><a id="3999" class="Symbol">}</a> <a id="4001" class="Symbol">→</a> <a id="4003" href="Relation.Binary.Reasoning.Base.Triple.html#3648" class="Datatype">IsEquality</a> <a id="4014" href="Relation.Binary.Reasoning.Base.Triple.html#3978" class="Bound">x≲y</a> <a id="4018" class="Symbol">→</a> <a id="4020" href="Relation.Binary.Reasoning.Base.Triple.html#3972" class="Bound">x</a> <a id="4022" href="Relation.Binary.Reasoning.Base.Triple.html#771" class="Bound Operator">≈</a> <a id="4024" href="Relation.Binary.Reasoning.Base.Triple.html#3974" class="Bound">y</a>
<a id="4026" href="Relation.Binary.Reasoning.Base.Triple.html#3951" class="Function">extractEquality</a> <a id="4042" class="Symbol">(</a><a id="4043" href="Relation.Binary.Reasoning.Base.Triple.html#3716" class="InductiveConstructor">isEquality</a> <a id="4054" href="Relation.Binary.Reasoning.Base.Triple.html#4054" class="Bound">x≈y</a><a id="4057" class="Symbol">)</a> <a id="4059" class="Symbol">=</a> <a id="4061" href="Relation.Binary.Reasoning.Base.Triple.html#4054" class="Bound">x≈y</a>

<a id="eqRelation"></a><a id="4066" href="Relation.Binary.Reasoning.Base.Triple.html#4066" class="Function">eqRelation</a> <a id="4077" class="Symbol">:</a> <a id="4079" href="Relation.Binary.Reasoning.Syntax.html#1982" class="Record">SubRelation</a> <a id="4091" href="Relation.Binary.Reasoning.Base.Triple.html#1529" class="Datatype Operator">_IsRelatedTo_</a> <a id="4105" class="Symbol">_</a> <a id="4107" class="Symbol">_</a>
<a id="4109" href="Relation.Binary.Reasoning.Base.Triple.html#4066" class="Function">eqRelation</a> <a id="4120" class="Symbol">=</a> <a id="4122" class="Keyword">record</a>
  <a id="4131" class="Symbol">{</a> <a id="4133" href="Relation.Binary.Reasoning.Syntax.html#2095" class="Field">IsS</a> <a id="4137" class="Symbol">=</a> <a id="4139" href="Relation.Binary.Reasoning.Base.Triple.html#3648" class="Datatype">IsEquality</a>
  <a id="4152" class="Symbol">;</a> <a id="4154" href="Relation.Binary.Reasoning.Syntax.html#2120" class="Field">IsS?</a> <a id="4159" class="Symbol">=</a> <a id="4161" href="Relation.Binary.Reasoning.Base.Triple.html#3762" class="Function">IsEquality?</a>
  <a id="4175" class="Symbol">;</a> <a id="4177" href="Relation.Binary.Reasoning.Syntax.html#2163" class="Field">extract</a> <a id="4185" class="Symbol">=</a> <a id="4187" href="Relation.Binary.Reasoning.Base.Triple.html#3951" class="Function">extractEquality</a>
  <a id="4205" class="Symbol">}</a>

<a id="4208" class="Comment">------------------------------------------------------------------------</a>
<a id="4281" class="Comment">-- Reasoning combinators</a>

<a id="4307" class="Keyword">open</a> <a id="4312" href="Relation.Binary.Reasoning.Syntax.html#1470" class="Module">begin-syntax</a> <a id="4325" href="Relation.Binary.Reasoning.Base.Triple.html#1529" class="Datatype Operator">_IsRelatedTo_</a> <a id="4339" href="Relation.Binary.Reasoning.Base.Triple.html#1723" class="Function">start</a> <a id="4345" class="Keyword">public</a>
<a id="4352" class="Keyword">open</a> <a id="4357" href="Relation.Binary.Reasoning.Syntax.html#2474" class="Module">begin-equality-syntax</a> <a id="4379" href="Relation.Binary.Reasoning.Base.Triple.html#1529" class="Datatype Operator">_IsRelatedTo_</a> <a id="4393" href="Relation.Binary.Reasoning.Base.Triple.html#4066" class="Function">eqRelation</a> <a id="4404" class="Keyword">public</a>
<a id="4411" class="Keyword">open</a> <a id="4416" href="Relation.Binary.Reasoning.Syntax.html#2865" class="Module">begin-strict-syntax</a> <a id="4436" href="Relation.Binary.Reasoning.Base.Triple.html#1529" class="Datatype Operator">_IsRelatedTo_</a> <a id="4450" href="Relation.Binary.Reasoning.Base.Triple.html#3400" class="Function">strictRelation</a> <a id="4465" class="Keyword">public</a>
<a id="4472" class="Keyword">open</a> <a id="4477" href="Relation.Binary.Reasoning.Syntax.html#3603" class="Module">begin-contradiction-syntax</a> <a id="4504" href="Relation.Binary.Reasoning.Base.Triple.html#1529" class="Datatype Operator">_IsRelatedTo_</a> <a id="4518" href="Relation.Binary.Reasoning.Base.Triple.html#3400" class="Function">strictRelation</a> <a id="4533" href="Relation.Binary.Reasoning.Base.Triple.html#860" class="Bound">&lt;-asym</a> <a id="4540" class="Keyword">public</a>
<a id="4547" class="Keyword">open</a> <a id="4552" href="Relation.Binary.Reasoning.Syntax.html#10945" class="Module">≡-syntax</a> <a id="4561" href="Relation.Binary.Reasoning.Base.Triple.html#1529" class="Datatype Operator">_IsRelatedTo_</a> <a id="4575" href="Relation.Binary.Reasoning.Base.Triple.html#1844" class="Function">≡-go</a> <a id="4580" class="Keyword">public</a>
<a id="4587" class="Keyword">open</a> <a id="4592" href="Relation.Binary.Reasoning.Syntax.html#7057" class="Module">≈-syntax</a> <a id="4601" href="Relation.Binary.Reasoning.Base.Triple.html#1529" class="Datatype Operator">_IsRelatedTo_</a> <a id="4615" href="Relation.Binary.Reasoning.Base.Triple.html#1529" class="Datatype Operator">_IsRelatedTo_</a> <a id="4629" href="Relation.Binary.Reasoning.Base.Triple.html#2094" class="Function">≈-go</a> <a id="4634" href="Relation.Binary.Structures.html#1667" class="Function">Eq.sym</a> <a id="4641" class="Keyword">public</a>
<a id="4648" class="Keyword">open</a> <a id="4653" href="Relation.Binary.Reasoning.Syntax.html#5505" class="Module">≤-syntax</a> <a id="4662" href="Relation.Binary.Reasoning.Base.Triple.html#1529" class="Datatype Operator">_IsRelatedTo_</a> <a id="4676" href="Relation.Binary.Reasoning.Base.Triple.html#1529" class="Datatype Operator">_IsRelatedTo_</a> <a id="4690" href="Relation.Binary.Reasoning.Base.Triple.html#2321" class="Function">≤-go</a> <a id="4695" class="Keyword">public</a>
<a id="4702" class="Keyword">open</a> <a id="4707" href="Relation.Binary.Reasoning.Syntax.html#5650" class="Module">&lt;-syntax</a> <a id="4716" href="Relation.Binary.Reasoning.Base.Triple.html#1529" class="Datatype Operator">_IsRelatedTo_</a> <a id="4730" href="Relation.Binary.Reasoning.Base.Triple.html#1529" class="Datatype Operator">_IsRelatedTo_</a> <a id="4744" href="Relation.Binary.Reasoning.Base.Triple.html#2525" class="Function">&lt;-go</a> <a id="4749" class="Keyword">public</a>
<a id="4756" class="Keyword">open</a> <a id="4761" href="Relation.Binary.Reasoning.Syntax.html#12264" class="Module">end-syntax</a> <a id="4772" href="Relation.Binary.Reasoning.Base.Triple.html#1529" class="Datatype Operator">_IsRelatedTo_</a> <a id="4786" href="Relation.Binary.Reasoning.Base.Triple.html#2730" class="Function">stop</a> <a id="4791" class="Keyword">public</a>
</pre></body></html>

==> anc/html/Relation.Binary.Reasoning.Preorder.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Binary.Reasoning.Preorder</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Convenient syntax for &quot;equational reasoning&quot; using a preorder</a>
<a id="171" class="Comment">------------------------------------------------------------------------</a>

<a id="245" class="Comment">-- Example uses:</a>
<a id="262" class="Comment">--</a>
<a id="265" class="Comment">--    u∼y : u ∼ y</a>
<a id="283" class="Comment">--    u∼y = begin</a>
<a id="301" class="Comment">--      u  ≈⟨ u≈v ⟩</a>
<a id="321" class="Comment">--      v  ≡⟨ v≡w ⟩</a>
<a id="341" class="Comment">--      w  ∼⟨ w∼y ⟩</a>
<a id="361" class="Comment">--      y  ≈⟨ z≈y ⟩</a>
<a id="381" class="Comment">--      z  ∎</a>
<a id="394" class="Comment">--</a>
<a id="397" class="Comment">--    u≈w : u ≈ w</a>
<a id="415" class="Comment">--    u≈w = begin-equality</a>
<a id="442" class="Comment">--      u  ≈⟨ u≈v ⟩</a>
<a id="462" class="Comment">--      v  ≡⟨ v≡w ⟩</a>
<a id="482" class="Comment">--      w  ≡⟨ x≡w ⟨</a>
<a id="502" class="Comment">--      x  ∎</a>

<a id="516" class="Symbol">{-#</a> <a id="520" class="Keyword">OPTIONS</a> <a id="528" class="Pragma">--cubical-compatible</a> <a id="549" class="Pragma">--safe</a> <a id="556" class="Symbol">#-}</a>

<a id="561" class="Keyword">open</a> <a id="566" class="Keyword">import</a> <a id="573" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="597" class="Keyword">using</a> <a id="603" class="Symbol">(</a><a id="604" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a><a id="612" class="Symbol">)</a>

<a id="615" class="Keyword">module</a> <a id="622" href="Relation.Binary.Reasoning.Preorder.html" class="Module">Relation.Binary.Reasoning.Preorder</a>
  <a id="659" class="Symbol">{</a><a id="660" href="Relation.Binary.Reasoning.Preorder.html#660" class="Bound">p₁</a> <a id="663" href="Relation.Binary.Reasoning.Preorder.html#663" class="Bound">p₂</a> <a id="666" href="Relation.Binary.Reasoning.Preorder.html#666" class="Bound">p₃</a><a id="668" class="Symbol">}</a> <a id="670" class="Symbol">(</a><a id="671" href="Relation.Binary.Reasoning.Preorder.html#671" class="Bound">P</a> <a id="673" class="Symbol">:</a> <a id="675" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a> <a id="684" href="Relation.Binary.Reasoning.Preorder.html#660" class="Bound">p₁</a> <a id="687" href="Relation.Binary.Reasoning.Preorder.html#663" class="Bound">p₂</a> <a id="690" href="Relation.Binary.Reasoning.Preorder.html#666" class="Bound">p₃</a><a id="692" class="Symbol">)</a> <a id="694" class="Keyword">where</a>

<a id="701" class="Keyword">open</a> <a id="706" href="Relation.Binary.Bundles.html#2276" class="Module">Preorder</a> <a id="715" href="Relation.Binary.Reasoning.Preorder.html#671" class="Bound">P</a>

<a id="718" class="Comment">------------------------------------------------------------------------</a>
<a id="791" class="Comment">-- Publicly re-export the contents of the base module</a>

<a id="846" class="Keyword">open</a> <a id="851" class="Keyword">import</a> <a id="858" href="Relation.Binary.Reasoning.Base.Double.html" class="Module">Relation.Binary.Reasoning.Base.Double</a> <a id="896" href="Relation.Binary.Bundles.html#2489" class="Field">isPreorder</a> <a id="907" class="Keyword">public</a>
</pre></body></html>

==> anc/html/Relation.Binary.Reasoning.Setoid.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Binary.Reasoning.Setoid</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Convenient syntax for reasoning with a setoid</a>
<a id="155" class="Comment">------------------------------------------------------------------------</a>

<a id="229" class="Comment">-- Example use:</a>

<a id="246" class="Comment">-- n*0≡0 : ∀ n → n * 0 ≡ 0</a>
<a id="273" class="Comment">-- n*0≡0 zero    = refl</a>
<a id="297" class="Comment">-- n*0≡0 (suc n) = begin</a>
<a id="322" class="Comment">--   suc n * 0 ≈⟨ refl ⟩</a>
<a id="347" class="Comment">--   n * 0 + 0 ≈⟨ ... ⟩</a>
<a id="371" class="Comment">--   n * 0     ≈⟨ n*0≡0 n ⟩</a>
<a id="399" class="Comment">--   0         ∎</a>

<a id="417" class="Comment">-- Module `≡-Reasoning` in `Relation.Binary.PropositionalEquality`</a>
<a id="484" class="Comment">-- is recommended for equational reasoning when the underlying equality</a>
<a id="556" class="Comment">-- is `_≡_`.</a>

<a id="570" class="Symbol">{-#</a> <a id="574" class="Keyword">OPTIONS</a> <a id="582" class="Pragma">--cubical-compatible</a> <a id="603" class="Pragma">--safe</a> <a id="610" class="Symbol">#-}</a>

<a id="615" class="Keyword">open</a> <a id="620" class="Keyword">import</a> <a id="627" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="651" class="Keyword">using</a> <a id="657" class="Symbol">(</a><a id="658" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="664" class="Symbol">)</a>
<a id="666" class="Keyword">open</a> <a id="671" class="Keyword">import</a> <a id="678" href="Relation.Binary.Reasoning.Syntax.html" class="Module">Relation.Binary.Reasoning.Syntax</a> <a id="711" class="Keyword">using</a> <a id="717" class="Symbol">(</a><a id="718" class="Keyword">module</a> <a id="725" href="Relation.Binary.Reasoning.Syntax.html#7057" class="Module">≈-syntax</a><a id="733" class="Symbol">)</a>

<a id="736" class="Keyword">module</a> <a id="743" href="Relation.Binary.Reasoning.Setoid.html" class="Module">Relation.Binary.Reasoning.Setoid</a> <a id="776" class="Symbol">{</a><a id="777" href="Relation.Binary.Reasoning.Setoid.html#777" class="Bound">s₁</a> <a id="780" href="Relation.Binary.Reasoning.Setoid.html#780" class="Bound">s₂</a><a id="782" class="Symbol">}</a> <a id="784" class="Symbol">(</a><a id="785" href="Relation.Binary.Reasoning.Setoid.html#785" class="Bound">S</a> <a id="787" class="Symbol">:</a> <a id="789" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="796" href="Relation.Binary.Reasoning.Setoid.html#777" class="Bound">s₁</a> <a id="799" href="Relation.Binary.Reasoning.Setoid.html#780" class="Bound">s₂</a><a id="801" class="Symbol">)</a> <a id="803" class="Keyword">where</a>

<a id="810" class="Keyword">open</a> <a id="815" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="822" href="Relation.Binary.Reasoning.Setoid.html#785" class="Bound">S</a>

<a id="825" class="Keyword">import</a> <a id="832" href="Relation.Binary.Reasoning.Base.Single.html" class="Module">Relation.Binary.Reasoning.Base.Single</a> <a id="870" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="874" href="Relation.Binary.Structures.html#1641" class="Function">refl</a> <a id="879" href="Relation.Binary.Structures.html#1271" class="Function">trans</a>
  <a id="887" class="Symbol">as</a> <a id="SingleRelReasoning"></a><a id="890" href="Relation.Binary.Reasoning.Setoid.html#890" class="Module">SingleRelReasoning</a>

<a id="910" class="Comment">------------------------------------------------------------------------</a>
<a id="983" class="Comment">-- Reasoning combinators</a>

<a id="1009" class="Comment">-- Export the combinators for single relation reasoning, hiding the</a>
<a id="1077" class="Comment">-- single misnamed combinator.</a>
<a id="1108" class="Keyword">open</a> <a id="1113" href="Relation.Binary.Reasoning.Setoid.html#890" class="Module">SingleRelReasoning</a> <a id="1132" class="Keyword">public</a>
  <a id="1141" class="Keyword">hiding</a> <a id="1148" class="Symbol">(</a><a id="1149" href="Relation.Binary.Reasoning.Syntax.html#5273" class="Function">step-∼</a><a id="1155" class="Symbol">)</a>
  <a id="1159" class="Keyword">renaming</a> <a id="1168" class="Symbol">(</a><a id="1169" href="Relation.Binary.Reasoning.Base.Single.html#1144" class="Function">∼-go</a> <a id="1174" class="Symbol">to</a> <a id="1177" class="Function">≈-go</a><a id="1181" class="Symbol">)</a>

<a id="1184" class="Comment">-- Re-export the equality-based combinators instead</a>
<a id="1236" class="Keyword">open</a> <a id="1241" href="Relation.Binary.Reasoning.Syntax.html#7057" class="Module">≈-syntax</a> <a id="1250" href="Relation.Binary.Reasoning.Base.Single.html#1010" class="Datatype Operator">_IsRelatedTo_</a> <a id="1264" href="Relation.Binary.Reasoning.Base.Single.html#1010" class="Datatype Operator">_IsRelatedTo_</a> <a id="1278" href="Relation.Binary.Reasoning.Setoid.html#1177" class="Function">≈-go</a> <a id="1283" href="Relation.Binary.Structures.html#1245" class="Function">sym</a> <a id="1287" class="Keyword">public</a>
</pre></body></html>

==> anc/html/Relation.Binary.Reasoning.Syntax.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Binary.Reasoning.Syntax</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Syntax for the building blocks of equational reasoning modules</a>
<a id="172" class="Comment">------------------------------------------------------------------------</a>

<a id="246" class="Symbol">{-#</a> <a id="250" class="Keyword">OPTIONS</a> <a id="258" class="Pragma">--cubical-compatible</a> <a id="279" class="Pragma">--safe</a> <a id="286" class="Symbol">#-}</a>

<a id="291" class="Comment">-- List of `Reasoning` modules that do not use this framework and so</a>
<a id="360" class="Comment">-- need to be updated manually if the syntax changes.</a>
<a id="414" class="Comment">--</a>
<a id="417" class="Comment">--   Data/Vec/Relation/Binary/Equality/Cast</a>
<a id="461" class="Comment">--   Relation/Binary/HeterogeneousEquality</a>
<a id="504" class="Comment">--   Effect/Monad/Partiality</a>
<a id="533" class="Comment">--   Effect/Monad/Partiality/All</a>
<a id="566" class="Comment">--   Codata/Guarded/Stream/Relation/Binary/Pointwise</a>
<a id="619" class="Comment">--   Function/Reasoning</a>

<a id="644" class="Keyword">module</a> <a id="651" href="Relation.Binary.Reasoning.Syntax.html" class="Module">Relation.Binary.Reasoning.Syntax</a> <a id="684" class="Keyword">where</a>

<a id="691" class="Keyword">open</a> <a id="696" class="Keyword">import</a> <a id="703" href="Level.html" class="Module">Level</a> <a id="709" class="Keyword">using</a> <a id="715" class="Symbol">(</a><a id="716" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="721" class="Symbol">;</a> <a id="723" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="726" class="Symbol">;</a> <a id="728" href="Agda.Primitive.html#931" class="Primitive">suc</a><a id="731" class="Symbol">)</a>
<a id="733" class="Keyword">open</a> <a id="738" class="Keyword">import</a> <a id="745" href="Relation.Nullary.Decidable.Core.html" class="Module">Relation.Nullary.Decidable.Core</a>
  <a id="779" class="Keyword">using</a> <a id="785" class="Symbol">(</a><a id="786" href="Relation.Nullary.Decidable.Core.html#1972" class="Record">Dec</a><a id="789" class="Symbol">;</a> <a id="791" href="Relation.Nullary.Decidable.Core.html#4828" class="Function">True</a><a id="795" class="Symbol">;</a> <a id="797" href="Relation.Nullary.Decidable.Core.html#5118" class="Function">toWitness</a><a id="806" class="Symbol">)</a>
<a id="808" class="Keyword">open</a> <a id="813" class="Keyword">import</a> <a id="820" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a> <a id="851" class="Keyword">using</a> <a id="857" class="Symbol">(</a><a id="858" href="Relation.Nullary.Negation.Core.html#1860" class="Function">contradiction</a><a id="871" class="Symbol">)</a>
<a id="873" class="Keyword">open</a> <a id="878" class="Keyword">import</a> <a id="885" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="906" class="Keyword">using</a> <a id="912" class="Symbol">(</a><a id="913" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="916" class="Symbol">;</a> <a id="918" href="Relation.Binary.Core.html#780" class="Function">REL</a><a id="921" class="Symbol">;</a> <a id="923" href="Relation.Binary.Core.html#1268" class="Function Operator">_⇒_</a><a id="926" class="Symbol">)</a>
<a id="928" class="Keyword">open</a> <a id="933" class="Keyword">import</a> <a id="940" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a>
  <a id="970" class="Keyword">using</a> <a id="976" class="Symbol">(</a><a id="977" href="Relation.Binary.Definitions.html#5433" class="Function Operator">_Respectsʳ_</a><a id="988" class="Symbol">;</a> <a id="990" href="Relation.Binary.Definitions.html#2517" class="Function">Asymmetric</a><a id="1000" class="Symbol">;</a> <a id="1002" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a><a id="1007" class="Symbol">;</a> <a id="1009" href="Relation.Binary.Definitions.html#1440" class="Function">Sym</a><a id="1012" class="Symbol">;</a> <a id="1014" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a><a id="1023" class="Symbol">)</a>
<a id="1025" class="Keyword">open</a> <a id="1030" class="Keyword">import</a> <a id="1037" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="1080" class="Symbol">as</a> <a id="1083" class="Module">≡</a>
  <a id="1087" class="Keyword">using</a> <a id="1093" class="Symbol">(</a><a id="1094" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="1097" class="Symbol">)</a>

<a id="1100" class="Keyword">private</a>
  <a id="1110" class="Keyword">variable</a>
    <a id="1123" href="Relation.Binary.Reasoning.Syntax.html#1123" class="Generalizable">a</a> <a id="1125" href="Relation.Binary.Reasoning.Syntax.html#1125" class="Generalizable">ℓ₁</a> <a id="1128" href="Relation.Binary.Reasoning.Syntax.html#1128" class="Generalizable">ℓ₂</a> <a id="1131" href="Relation.Binary.Reasoning.Syntax.html#1131" class="Generalizable">ℓ₃</a> <a id="1134" href="Relation.Binary.Reasoning.Syntax.html#1134" class="Generalizable">ℓ₄</a> <a id="1137" class="Symbol">:</a> <a id="1139" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="1149" href="Relation.Binary.Reasoning.Syntax.html#1149" class="Generalizable">A</a> <a id="1151" href="Relation.Binary.Reasoning.Syntax.html#1151" class="Generalizable">B</a> <a id="1153" href="Relation.Binary.Reasoning.Syntax.html#1153" class="Generalizable">C</a> <a id="1155" class="Symbol">:</a> <a id="1157" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1161" href="Relation.Binary.Reasoning.Syntax.html#1123" class="Generalizable">a</a>
    <a id="1167" href="Relation.Binary.Reasoning.Syntax.html#1167" class="Generalizable">x</a> <a id="1169" href="Relation.Binary.Reasoning.Syntax.html#1169" class="Generalizable">y</a> <a id="1171" href="Relation.Binary.Reasoning.Syntax.html#1171" class="Generalizable">z</a> <a id="1173" class="Symbol">:</a> <a id="1175" href="Relation.Binary.Reasoning.Syntax.html#1149" class="Generalizable">A</a>

<a id="1178" class="Comment">------------------------------------------------------------------------</a>
<a id="1251" class="Comment">-- Syntax for beginning a reasoning chain</a>
<a id="1293" class="Comment">------------------------------------------------------------------------</a>

<a id="1367" class="Comment">------------------------------------------------------------------------</a>
<a id="1440" class="Comment">-- Basic begin syntax</a>

<a id="1463" class="Keyword">module</a> <a id="begin-syntax"></a><a id="1470" href="Relation.Binary.Reasoning.Syntax.html#1470" class="Module">begin-syntax</a>
  <a id="1485" class="Symbol">(</a><a id="1486" href="Relation.Binary.Reasoning.Syntax.html#1486" class="Bound">R</a> <a id="1488" class="Symbol">:</a> <a id="1490" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1494" href="Relation.Binary.Reasoning.Syntax.html#1149" class="Generalizable">A</a> <a id="1496" href="Relation.Binary.Reasoning.Syntax.html#1151" class="Generalizable">B</a> <a id="1498" href="Relation.Binary.Reasoning.Syntax.html#1125" class="Generalizable">ℓ₁</a><a id="1500" class="Symbol">)</a>
  <a id="1504" class="Symbol">{</a><a id="1505" href="Relation.Binary.Reasoning.Syntax.html#1505" class="Bound">S</a> <a id="1507" class="Symbol">:</a> <a id="1509" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1513" href="Relation.Binary.Reasoning.Syntax.html#1149" class="Generalizable">A</a> <a id="1515" href="Relation.Binary.Reasoning.Syntax.html#1151" class="Generalizable">B</a> <a id="1517" href="Relation.Binary.Reasoning.Syntax.html#1128" class="Generalizable">ℓ₂</a><a id="1519" class="Symbol">}</a>
  <a id="1523" class="Symbol">(</a><a id="1524" href="Relation.Binary.Reasoning.Syntax.html#1524" class="Bound">reflexive</a> <a id="1534" class="Symbol">:</a> <a id="1536" href="Relation.Binary.Reasoning.Syntax.html#1486" class="Bound">R</a> <a id="1538" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="1540" href="Relation.Binary.Reasoning.Syntax.html#1505" class="Bound">S</a><a id="1541" class="Symbol">)</a>
  <a id="1545" class="Keyword">where</a>

  <a id="1554" class="Keyword">infix</a> <a id="1560" class="Number">1</a> <a id="1562" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin_</a>

  <a id="begin-syntax.begin_"></a><a id="1572" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin_</a> <a id="1579" class="Symbol">:</a> <a id="1581" href="Relation.Binary.Reasoning.Syntax.html#1486" class="Bound">R</a> <a id="1583" href="Relation.Binary.Reasoning.Syntax.html#1167" class="Generalizable">x</a> <a id="1585" href="Relation.Binary.Reasoning.Syntax.html#1169" class="Generalizable">y</a> <a id="1587" class="Symbol">→</a> <a id="1589" href="Relation.Binary.Reasoning.Syntax.html#1505" class="Bound">S</a> <a id="1591" href="Relation.Binary.Reasoning.Syntax.html#1167" class="Generalizable">x</a> <a id="1593" href="Relation.Binary.Reasoning.Syntax.html#1169" class="Generalizable">y</a>
  <a id="1597" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin_</a> <a id="1604" class="Symbol">=</a> <a id="1606" href="Relation.Binary.Reasoning.Syntax.html#1524" class="Bound">reflexive</a>

<a id="1617" class="Comment">------------------------------------------------------------------------</a>
<a id="1690" class="Comment">-- Begin subrelation syntax</a>

<a id="1719" class="Comment">-- Sometimes we want to support sub-relations with the</a>
<a id="1774" class="Comment">-- same reasoning operators as the main relations (e.g. perform equality</a>
<a id="1847" class="Comment">-- proofs with non-strict reasoning operators). This record bundles all</a>
<a id="1919" class="Comment">-- the parts needed to extract the sub-relation proofs.</a>
<a id="1975" class="Keyword">record</a> <a id="SubRelation"></a><a id="1982" href="Relation.Binary.Reasoning.Syntax.html#1982" class="Record">SubRelation</a> <a id="1994" class="Symbol">{</a><a id="1995" href="Relation.Binary.Reasoning.Syntax.html#1995" class="Bound">A</a> <a id="1997" class="Symbol">:</a> <a id="1999" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2003" href="Relation.Binary.Reasoning.Syntax.html#1123" class="Generalizable">a</a><a id="2004" class="Symbol">}</a> <a id="2006" class="Symbol">(</a><a id="2007" href="Relation.Binary.Reasoning.Syntax.html#2007" class="Bound">R</a> <a id="2009" class="Symbol">:</a> <a id="2011" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2015" href="Relation.Binary.Reasoning.Syntax.html#1995" class="Bound">A</a> <a id="2017" href="Relation.Binary.Reasoning.Syntax.html#1125" class="Generalizable">ℓ₁</a><a id="2019" class="Symbol">)</a> <a id="2021" href="Relation.Binary.Reasoning.Syntax.html#2021" class="Bound">ℓ₂</a> <a id="2024" href="Relation.Binary.Reasoning.Syntax.html#2024" class="Bound">ℓ₃</a> <a id="2027" class="Symbol">:</a> <a id="2029" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2033" class="Symbol">(</a><a id="2034" href="Relation.Binary.Reasoning.Syntax.html#2003" class="Bound">a</a> <a id="2036" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2038" href="Relation.Binary.Reasoning.Syntax.html#2017" class="Bound">ℓ₁</a> <a id="2041" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2043" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="2047" href="Relation.Binary.Reasoning.Syntax.html#2021" class="Bound">ℓ₂</a> <a id="2050" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2052" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="2056" href="Relation.Binary.Reasoning.Syntax.html#2024" class="Bound">ℓ₃</a><a id="2058" class="Symbol">)</a> <a id="2060" class="Keyword">where</a>
  <a id="2068" class="Keyword">field</a>
    <a id="SubRelation.S"></a><a id="2078" href="Relation.Binary.Reasoning.Syntax.html#2078" class="Field">S</a> <a id="2080" class="Symbol">:</a> <a id="2082" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2086" href="Relation.Binary.Reasoning.Syntax.html#1995" class="Bound">A</a> <a id="2088" href="Relation.Binary.Reasoning.Syntax.html#2021" class="Bound">ℓ₂</a>
    <a id="SubRelation.IsS"></a><a id="2095" href="Relation.Binary.Reasoning.Syntax.html#2095" class="Field">IsS</a> <a id="2099" class="Symbol">:</a> <a id="2101" href="Relation.Binary.Reasoning.Syntax.html#2007" class="Bound">R</a> <a id="2103" href="Relation.Binary.Reasoning.Syntax.html#1167" class="Generalizable">x</a> <a id="2105" href="Relation.Binary.Reasoning.Syntax.html#1169" class="Generalizable">y</a> <a id="2107" class="Symbol">→</a> <a id="2109" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2113" href="Relation.Binary.Reasoning.Syntax.html#2024" class="Bound">ℓ₃</a>
    <a id="SubRelation.IsS?"></a><a id="2120" href="Relation.Binary.Reasoning.Syntax.html#2120" class="Field">IsS?</a> <a id="2125" class="Symbol">:</a> <a id="2127" class="Symbol">∀</a> <a id="2129" class="Symbol">(</a><a id="2130" href="Relation.Binary.Reasoning.Syntax.html#2130" class="Bound">xRy</a> <a id="2134" class="Symbol">:</a> <a id="2136" href="Relation.Binary.Reasoning.Syntax.html#2007" class="Bound">R</a> <a id="2138" href="Relation.Binary.Reasoning.Syntax.html#1167" class="Generalizable">x</a> <a id="2140" href="Relation.Binary.Reasoning.Syntax.html#1169" class="Generalizable">y</a><a id="2141" class="Symbol">)</a> <a id="2143" class="Symbol">→</a> <a id="2145" href="Relation.Nullary.Decidable.Core.html#1972" class="Record">Dec</a> <a id="2149" class="Symbol">(</a><a id="2150" href="Relation.Binary.Reasoning.Syntax.html#2095" class="Field">IsS</a> <a id="2154" href="Relation.Binary.Reasoning.Syntax.html#2130" class="Bound">xRy</a><a id="2157" class="Symbol">)</a>
    <a id="SubRelation.extract"></a><a id="2163" href="Relation.Binary.Reasoning.Syntax.html#2163" class="Field">extract</a> <a id="2171" class="Symbol">:</a> <a id="2173" class="Symbol">∀</a> <a id="2175" class="Symbol">{</a><a id="2176" href="Relation.Binary.Reasoning.Syntax.html#2176" class="Bound">xRy</a> <a id="2180" class="Symbol">:</a> <a id="2182" href="Relation.Binary.Reasoning.Syntax.html#2007" class="Bound">R</a> <a id="2184" href="Relation.Binary.Reasoning.Syntax.html#1167" class="Generalizable">x</a> <a id="2186" href="Relation.Binary.Reasoning.Syntax.html#1169" class="Generalizable">y</a><a id="2187" class="Symbol">}</a> <a id="2189" class="Symbol">→</a> <a id="2191" href="Relation.Binary.Reasoning.Syntax.html#2095" class="Field">IsS</a> <a id="2195" href="Relation.Binary.Reasoning.Syntax.html#2176" class="Bound">xRy</a> <a id="2199" class="Symbol">→</a> <a id="2201" href="Relation.Binary.Reasoning.Syntax.html#2078" class="Field">S</a> <a id="2203" href="Relation.Binary.Reasoning.Syntax.html#1167" class="Generalizable">x</a> <a id="2205" href="Relation.Binary.Reasoning.Syntax.html#1169" class="Generalizable">y</a>

<a id="2208" class="Keyword">module</a> <a id="begin-subrelation-syntax"></a><a id="2215" href="Relation.Binary.Reasoning.Syntax.html#2215" class="Module">begin-subrelation-syntax</a>
  <a id="2242" class="Symbol">(</a><a id="2243" href="Relation.Binary.Reasoning.Syntax.html#2243" class="Bound">R</a> <a id="2245" class="Symbol">:</a> <a id="2247" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2251" href="Relation.Binary.Reasoning.Syntax.html#1149" class="Generalizable">A</a> <a id="2253" href="Relation.Binary.Reasoning.Syntax.html#1125" class="Generalizable">ℓ₁</a><a id="2255" class="Symbol">)</a>
  <a id="2259" class="Symbol">(</a><a id="2260" href="Relation.Binary.Reasoning.Syntax.html#2260" class="Bound">sub</a> <a id="2264" class="Symbol">:</a> <a id="2266" href="Relation.Binary.Reasoning.Syntax.html#1982" class="Record">SubRelation</a> <a id="2278" href="Relation.Binary.Reasoning.Syntax.html#2243" class="Bound">R</a> <a id="2280" href="Relation.Binary.Reasoning.Syntax.html#1128" class="Generalizable">ℓ₂</a> <a id="2283" href="Relation.Binary.Reasoning.Syntax.html#1131" class="Generalizable">ℓ₃</a><a id="2285" class="Symbol">)</a>
  <a id="2289" class="Keyword">where</a>
  <a id="2297" class="Keyword">open</a> <a id="2302" href="Relation.Binary.Reasoning.Syntax.html#1982" class="Module">SubRelation</a> <a id="2314" href="Relation.Binary.Reasoning.Syntax.html#2260" class="Bound">sub</a>

  <a id="2321" class="Keyword">infix</a> <a id="2327" class="Number">1</a> <a id="2329" href="Relation.Binary.Reasoning.Syntax.html#2339" class="Function Operator">begin_</a>

  <a id="begin-subrelation-syntax.begin_"></a><a id="2339" href="Relation.Binary.Reasoning.Syntax.html#2339" class="Function Operator">begin_</a> <a id="2346" class="Symbol">:</a> <a id="2348" class="Symbol">∀</a> <a id="2350" class="Symbol">{</a><a id="2351" href="Relation.Binary.Reasoning.Syntax.html#2351" class="Bound">x</a> <a id="2353" href="Relation.Binary.Reasoning.Syntax.html#2353" class="Bound">y</a><a id="2354" class="Symbol">}</a> <a id="2356" class="Symbol">(</a><a id="2357" href="Relation.Binary.Reasoning.Syntax.html#2357" class="Bound">xRy</a> <a id="2361" class="Symbol">:</a> <a id="2363" href="Relation.Binary.Reasoning.Syntax.html#2243" class="Bound">R</a> <a id="2365" href="Relation.Binary.Reasoning.Syntax.html#2351" class="Bound">x</a> <a id="2367" href="Relation.Binary.Reasoning.Syntax.html#2353" class="Bound">y</a><a id="2368" class="Symbol">)</a> <a id="2370" class="Symbol">→</a> <a id="2372" class="Symbol">{</a><a id="2373" href="Relation.Binary.Reasoning.Syntax.html#2373" class="Bound">s</a> <a id="2375" class="Symbol">:</a> <a id="2377" href="Relation.Nullary.Decidable.Core.html#4828" class="Function">True</a> <a id="2382" class="Symbol">(</a><a id="2383" href="Relation.Binary.Reasoning.Syntax.html#2120" class="Field">IsS?</a> <a id="2388" href="Relation.Binary.Reasoning.Syntax.html#2357" class="Bound">xRy</a><a id="2391" class="Symbol">)}</a> <a id="2394" class="Symbol">→</a> <a id="2396" href="Relation.Binary.Reasoning.Syntax.html#2078" class="Field">S</a> <a id="2398" href="Relation.Binary.Reasoning.Syntax.html#2351" class="Bound">x</a> <a id="2400" href="Relation.Binary.Reasoning.Syntax.html#2353" class="Bound">y</a>
  <a id="2404" href="Relation.Binary.Reasoning.Syntax.html#2339" class="Function Operator">begin_</a> <a id="2411" href="Relation.Binary.Reasoning.Syntax.html#2411" class="Bound">r</a> <a id="2413" class="Symbol">{</a><a id="2414" href="Relation.Binary.Reasoning.Syntax.html#2414" class="Bound">s</a><a id="2415" class="Symbol">}</a> <a id="2417" class="Symbol">=</a> <a id="2419" href="Relation.Binary.Reasoning.Syntax.html#2163" class="Field">extract</a> <a id="2427" class="Symbol">(</a><a id="2428" href="Relation.Nullary.Decidable.Core.html#5118" class="Function">toWitness</a> <a id="2438" href="Relation.Binary.Reasoning.Syntax.html#2414" class="Bound">s</a><a id="2439" class="Symbol">)</a>

<a id="2442" class="Comment">-- Begin equality syntax</a>
<a id="2467" class="Keyword">module</a> <a id="begin-equality-syntax"></a><a id="2474" href="Relation.Binary.Reasoning.Syntax.html#2474" class="Module">begin-equality-syntax</a>
  <a id="2498" class="Symbol">(</a><a id="2499" href="Relation.Binary.Reasoning.Syntax.html#2499" class="Bound">R</a> <a id="2501" class="Symbol">:</a> <a id="2503" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2507" href="Relation.Binary.Reasoning.Syntax.html#1149" class="Generalizable">A</a> <a id="2509" href="Relation.Binary.Reasoning.Syntax.html#1125" class="Generalizable">ℓ₁</a><a id="2511" class="Symbol">)</a>
  <a id="2515" class="Symbol">(</a><a id="2516" href="Relation.Binary.Reasoning.Syntax.html#2516" class="Bound">sub</a> <a id="2520" class="Symbol">:</a> <a id="2522" href="Relation.Binary.Reasoning.Syntax.html#1982" class="Record">SubRelation</a> <a id="2534" href="Relation.Binary.Reasoning.Syntax.html#2499" class="Bound">R</a> <a id="2536" href="Relation.Binary.Reasoning.Syntax.html#1128" class="Generalizable">ℓ₂</a> <a id="2539" href="Relation.Binary.Reasoning.Syntax.html#1131" class="Generalizable">ℓ₃</a><a id="2541" class="Symbol">)</a> <a id="2543" class="Keyword">where</a>

  <a id="2552" class="Keyword">open</a> <a id="2557" href="Relation.Binary.Reasoning.Syntax.html#2215" class="Module">begin-subrelation-syntax</a> <a id="2582" href="Relation.Binary.Reasoning.Syntax.html#2499" class="Bound">R</a> <a id="2584" href="Relation.Binary.Reasoning.Syntax.html#2516" class="Bound">sub</a> <a id="2588" class="Keyword">public</a>
    <a id="2599" class="Keyword">renaming</a> <a id="2608" class="Symbol">(</a><a id="2609" href="Relation.Binary.Reasoning.Syntax.html#2339" class="Function Operator">begin_</a> <a id="2616" class="Symbol">to</a> <a id="2619" class="Function Operator">begin-equality_</a><a id="2634" class="Symbol">)</a>

<a id="2637" class="Comment">-- Begin apartness syntax</a>
<a id="2663" class="Keyword">module</a> <a id="begin-apartness-syntax"></a><a id="2670" href="Relation.Binary.Reasoning.Syntax.html#2670" class="Module">begin-apartness-syntax</a>
  <a id="2695" class="Symbol">(</a><a id="2696" href="Relation.Binary.Reasoning.Syntax.html#2696" class="Bound">R</a> <a id="2698" class="Symbol">:</a> <a id="2700" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2704" href="Relation.Binary.Reasoning.Syntax.html#1149" class="Generalizable">A</a> <a id="2706" href="Relation.Binary.Reasoning.Syntax.html#1125" class="Generalizable">ℓ₁</a><a id="2708" class="Symbol">)</a>
  <a id="2712" class="Symbol">(</a><a id="2713" href="Relation.Binary.Reasoning.Syntax.html#2713" class="Bound">sub</a> <a id="2717" class="Symbol">:</a> <a id="2719" href="Relation.Binary.Reasoning.Syntax.html#1982" class="Record">SubRelation</a> <a id="2731" href="Relation.Binary.Reasoning.Syntax.html#2696" class="Bound">R</a> <a id="2733" href="Relation.Binary.Reasoning.Syntax.html#1128" class="Generalizable">ℓ₂</a> <a id="2736" href="Relation.Binary.Reasoning.Syntax.html#1131" class="Generalizable">ℓ₃</a><a id="2738" class="Symbol">)</a> <a id="2740" class="Keyword">where</a>

  <a id="2749" class="Keyword">open</a> <a id="2754" href="Relation.Binary.Reasoning.Syntax.html#2215" class="Module">begin-subrelation-syntax</a> <a id="2779" href="Relation.Binary.Reasoning.Syntax.html#2696" class="Bound">R</a> <a id="2781" href="Relation.Binary.Reasoning.Syntax.html#2713" class="Bound">sub</a> <a id="2785" class="Keyword">public</a>
    <a id="2796" class="Keyword">renaming</a> <a id="2805" class="Symbol">(</a><a id="2806" href="Relation.Binary.Reasoning.Syntax.html#2339" class="Function Operator">begin_</a> <a id="2813" class="Symbol">to</a> <a id="2816" class="Function Operator">begin-apartness_</a><a id="2832" class="Symbol">)</a>

<a id="2835" class="Comment">-- Begin strict syntax</a>
<a id="2858" class="Keyword">module</a> <a id="begin-strict-syntax"></a><a id="2865" href="Relation.Binary.Reasoning.Syntax.html#2865" class="Module">begin-strict-syntax</a>
  <a id="2887" class="Symbol">(</a><a id="2888" href="Relation.Binary.Reasoning.Syntax.html#2888" class="Bound">R</a> <a id="2890" class="Symbol">:</a> <a id="2892" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2896" href="Relation.Binary.Reasoning.Syntax.html#1149" class="Generalizable">A</a> <a id="2898" href="Relation.Binary.Reasoning.Syntax.html#1125" class="Generalizable">ℓ₁</a><a id="2900" class="Symbol">)</a>
  <a id="2904" class="Symbol">(</a><a id="2905" href="Relation.Binary.Reasoning.Syntax.html#2905" class="Bound">sub</a> <a id="2909" class="Symbol">:</a> <a id="2911" href="Relation.Binary.Reasoning.Syntax.html#1982" class="Record">SubRelation</a> <a id="2923" href="Relation.Binary.Reasoning.Syntax.html#2888" class="Bound">R</a> <a id="2925" href="Relation.Binary.Reasoning.Syntax.html#1128" class="Generalizable">ℓ₂</a> <a id="2928" href="Relation.Binary.Reasoning.Syntax.html#1131" class="Generalizable">ℓ₃</a><a id="2930" class="Symbol">)</a> <a id="2932" class="Keyword">where</a>

  <a id="2941" class="Keyword">open</a> <a id="2946" href="Relation.Binary.Reasoning.Syntax.html#2215" class="Module">begin-subrelation-syntax</a> <a id="2971" href="Relation.Binary.Reasoning.Syntax.html#2888" class="Bound">R</a> <a id="2973" href="Relation.Binary.Reasoning.Syntax.html#2905" class="Bound">sub</a> <a id="2977" class="Keyword">public</a>
    <a id="2988" class="Keyword">renaming</a> <a id="2997" class="Symbol">(</a><a id="2998" href="Relation.Binary.Reasoning.Syntax.html#2339" class="Function Operator">begin_</a> <a id="3005" class="Symbol">to</a> <a id="3008" class="Function Operator">begin-strict_</a><a id="3021" class="Symbol">)</a>

<a id="3024" class="Comment">------------------------------------------------------------------------</a>
<a id="3097" class="Comment">-- Begin membership syntax</a>

<a id="3125" class="Keyword">module</a> <a id="begin-membership-syntax"></a><a id="3132" href="Relation.Binary.Reasoning.Syntax.html#3132" class="Module">begin-membership-syntax</a>
  <a id="3158" class="Symbol">(</a><a id="3159" href="Relation.Binary.Reasoning.Syntax.html#3159" class="Bound">R</a> <a id="3161" class="Symbol">:</a> <a id="3163" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3167" href="Relation.Binary.Reasoning.Syntax.html#1149" class="Generalizable">A</a> <a id="3169" href="Relation.Binary.Reasoning.Syntax.html#1125" class="Generalizable">ℓ₁</a><a id="3171" class="Symbol">)</a>
  <a id="3175" class="Symbol">(</a><a id="3176" href="Relation.Binary.Reasoning.Syntax.html#3176" class="Bound Operator">_∈_</a> <a id="3180" class="Symbol">:</a> <a id="3182" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="3186" href="Relation.Binary.Reasoning.Syntax.html#1151" class="Generalizable">B</a> <a id="3188" href="Relation.Binary.Reasoning.Syntax.html#1149" class="Generalizable">A</a> <a id="3190" href="Relation.Binary.Reasoning.Syntax.html#1128" class="Generalizable">ℓ₂</a><a id="3192" class="Symbol">)</a>
  <a id="3196" class="Symbol">(</a><a id="3197" href="Relation.Binary.Reasoning.Syntax.html#3197" class="Bound">resp</a> <a id="3202" class="Symbol">:</a> <a id="3204" href="Relation.Binary.Reasoning.Syntax.html#3176" class="Bound Operator">_∈_</a> <a id="3208" href="Relation.Binary.Definitions.html#5433" class="Function Operator">Respectsʳ</a> <a id="3218" href="Relation.Binary.Reasoning.Syntax.html#3159" class="Bound">R</a><a id="3219" class="Symbol">)</a> <a id="3221" class="Keyword">where</a>

  <a id="3230" class="Keyword">infix</a>  <a id="3237" class="Number">1</a> <a id="3239" href="Relation.Binary.Reasoning.Syntax.html#3249" class="Function">step-∈</a>

  <a id="begin-membership-syntax.step-∈"></a><a id="3249" href="Relation.Binary.Reasoning.Syntax.html#3249" class="Function">step-∈</a> <a id="3256" class="Symbol">:</a> <a id="3258" class="Symbol">∀</a> <a id="3260" class="Symbol">(</a><a id="3261" href="Relation.Binary.Reasoning.Syntax.html#3261" class="Bound">x</a> <a id="3263" class="Symbol">:</a> <a id="3265" href="Relation.Binary.Reasoning.Syntax.html#3186" class="Bound">B</a><a id="3266" class="Symbol">)</a> <a id="3268" class="Symbol">{</a><a id="3269" href="Relation.Binary.Reasoning.Syntax.html#3269" class="Bound">xs</a> <a id="3272" href="Relation.Binary.Reasoning.Syntax.html#3272" class="Bound">ys</a><a id="3274" class="Symbol">}</a> <a id="3276" class="Symbol">→</a> <a id="3278" href="Relation.Binary.Reasoning.Syntax.html#3159" class="Bound">R</a> <a id="3280" href="Relation.Binary.Reasoning.Syntax.html#3269" class="Bound">xs</a> <a id="3283" href="Relation.Binary.Reasoning.Syntax.html#3272" class="Bound">ys</a> <a id="3286" class="Symbol">→</a> <a id="3288" href="Relation.Binary.Reasoning.Syntax.html#3261" class="Bound">x</a> <a id="3290" href="Relation.Binary.Reasoning.Syntax.html#3176" class="Bound Operator">∈</a> <a id="3292" href="Relation.Binary.Reasoning.Syntax.html#3269" class="Bound">xs</a> <a id="3295" class="Symbol">→</a> <a id="3297" href="Relation.Binary.Reasoning.Syntax.html#3261" class="Bound">x</a> <a id="3299" href="Relation.Binary.Reasoning.Syntax.html#3176" class="Bound Operator">∈</a> <a id="3301" href="Relation.Binary.Reasoning.Syntax.html#3272" class="Bound">ys</a>
  <a id="3306" href="Relation.Binary.Reasoning.Syntax.html#3249" class="Function">step-∈</a> <a id="3313" href="Relation.Binary.Reasoning.Syntax.html#3313" class="Bound">x</a> <a id="3315" class="Symbol">=</a> <a id="3317" href="Relation.Binary.Reasoning.Syntax.html#3197" class="Bound">resp</a>

  <a id="3325" class="Keyword">syntax</a> <a id="3332" href="Relation.Binary.Reasoning.Syntax.html#3249" class="Function">step-∈</a> <a id="3339" class="Bound">x</a>  <a id="3342" class="Bound">xs⊆ys</a> <a id="3348" class="Bound">x∈xs</a>  <a id="3354" class="Symbol">=</a> <a id="3356" class="Bound">x</a> <a id="3358" class="Function">∈⟨</a> <a id="3361" class="Bound">x∈xs</a> <a id="3366" class="Function">⟩</a> <a id="3368" class="Bound">xs⊆ys</a>

<a id="3375" class="Comment">------------------------------------------------------------------------</a>
<a id="3448" class="Comment">-- Begin contradiction syntax</a>

<a id="3479" class="Comment">-- Used with asymmetric subrelations to derive a contradiction from a</a>
<a id="3549" class="Comment">-- proof that an element is related to itself.</a>
<a id="3596" class="Keyword">module</a> <a id="begin-contradiction-syntax"></a><a id="3603" href="Relation.Binary.Reasoning.Syntax.html#3603" class="Module">begin-contradiction-syntax</a>
  <a id="3632" class="Symbol">(</a><a id="3633" href="Relation.Binary.Reasoning.Syntax.html#3633" class="Bound">R</a> <a id="3635" class="Symbol">:</a> <a id="3637" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3641" href="Relation.Binary.Reasoning.Syntax.html#1149" class="Generalizable">A</a> <a id="3643" href="Relation.Binary.Reasoning.Syntax.html#1125" class="Generalizable">ℓ₁</a><a id="3645" class="Symbol">)</a>
  <a id="3649" class="Symbol">(</a><a id="3650" href="Relation.Binary.Reasoning.Syntax.html#3650" class="Bound">sub</a> <a id="3654" class="Symbol">:</a> <a id="3656" href="Relation.Binary.Reasoning.Syntax.html#1982" class="Record">SubRelation</a> <a id="3668" href="Relation.Binary.Reasoning.Syntax.html#3633" class="Bound">R</a> <a id="3670" href="Relation.Binary.Reasoning.Syntax.html#1128" class="Generalizable">ℓ₂</a> <a id="3673" href="Relation.Binary.Reasoning.Syntax.html#1131" class="Generalizable">ℓ₃</a><a id="3675" class="Symbol">)</a>
  <a id="3679" class="Symbol">(</a><a id="3680" href="Relation.Binary.Reasoning.Syntax.html#3680" class="Bound">asym</a> <a id="3685" class="Symbol">:</a> <a id="3687" href="Relation.Binary.Definitions.html#2517" class="Function">Asymmetric</a> <a id="3698" class="Symbol">(</a><a id="3699" href="Relation.Binary.Reasoning.Syntax.html#2078" class="Field">SubRelation.S</a> <a id="3713" href="Relation.Binary.Reasoning.Syntax.html#3650" class="Bound">sub</a><a id="3716" class="Symbol">))</a>
  <a id="3721" class="Keyword">where</a>

  <a id="3730" class="Keyword">open</a> <a id="3735" href="Relation.Binary.Reasoning.Syntax.html#1982" class="Module">SubRelation</a> <a id="3747" href="Relation.Binary.Reasoning.Syntax.html#3650" class="Bound">sub</a>

  <a id="3754" class="Keyword">infix</a> <a id="3760" class="Number">1</a> <a id="3762" href="Relation.Binary.Reasoning.Syntax.html#3786" class="Function Operator">begin-contradiction_</a>

  <a id="begin-contradiction-syntax.begin-contradiction_"></a><a id="3786" href="Relation.Binary.Reasoning.Syntax.html#3786" class="Function Operator">begin-contradiction_</a> <a id="3807" class="Symbol">:</a> <a id="3809" class="Symbol">∀</a> <a id="3811" class="Symbol">(</a><a id="3812" href="Relation.Binary.Reasoning.Syntax.html#3812" class="Bound">xRx</a> <a id="3816" class="Symbol">:</a> <a id="3818" href="Relation.Binary.Reasoning.Syntax.html#3633" class="Bound">R</a> <a id="3820" href="Relation.Binary.Reasoning.Syntax.html#1167" class="Generalizable">x</a> <a id="3822" href="Relation.Binary.Reasoning.Syntax.html#1167" class="Generalizable">x</a><a id="3823" class="Symbol">)</a> <a id="3825" class="Symbol">{</a><a id="3826" href="Relation.Binary.Reasoning.Syntax.html#3826" class="Bound">s</a> <a id="3828" class="Symbol">:</a> <a id="3830" href="Relation.Nullary.Decidable.Core.html#4828" class="Function">True</a> <a id="3835" class="Symbol">(</a><a id="3836" href="Relation.Binary.Reasoning.Syntax.html#2120" class="Function">IsS?</a> <a id="3841" href="Relation.Binary.Reasoning.Syntax.html#3812" class="Bound">xRx</a><a id="3844" class="Symbol">)}</a> <a id="3847" class="Symbol">→</a>
                         <a id="3874" class="Symbol">∀</a> <a id="3876" class="Symbol">{</a><a id="3877" href="Relation.Binary.Reasoning.Syntax.html#3877" class="Bound">b</a><a id="3878" class="Symbol">}</a> <a id="3880" class="Symbol">{</a><a id="3881" href="Relation.Binary.Reasoning.Syntax.html#3881" class="Bound">B</a> <a id="3883" class="Symbol">:</a> <a id="3885" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3889" href="Relation.Binary.Reasoning.Syntax.html#3877" class="Bound">b</a><a id="3890" class="Symbol">}</a> <a id="3892" class="Symbol">→</a> <a id="3894" href="Relation.Binary.Reasoning.Syntax.html#3881" class="Bound">B</a>
  <a id="3898" href="Relation.Binary.Reasoning.Syntax.html#3786" class="Function Operator">begin-contradiction_</a> <a id="3919" class="Symbol">{</a><a id="3920" href="Relation.Binary.Reasoning.Syntax.html#3920" class="Bound">x</a><a id="3921" class="Symbol">}</a> <a id="3923" href="Relation.Binary.Reasoning.Syntax.html#3923" class="Bound">r</a> <a id="3925" class="Symbol">{</a><a id="3926" href="Relation.Binary.Reasoning.Syntax.html#3926" class="Bound">s</a><a id="3927" class="Symbol">}</a> <a id="3929" class="Symbol">=</a> <a id="3931" href="Relation.Nullary.Negation.Core.html#1860" class="Function">contradiction</a> <a id="3945" href="Relation.Binary.Reasoning.Syntax.html#3974" class="Function">x&lt;x</a> <a id="3949" class="Symbol">(</a><a id="3950" href="Relation.Binary.Reasoning.Syntax.html#3680" class="Bound">asym</a> <a id="3955" href="Relation.Binary.Reasoning.Syntax.html#3974" class="Function">x&lt;x</a><a id="3958" class="Symbol">)</a>
    <a id="3964" class="Keyword">where</a>
    <a id="3974" href="Relation.Binary.Reasoning.Syntax.html#3974" class="Function">x&lt;x</a> <a id="3978" class="Symbol">:</a> <a id="3980" href="Relation.Binary.Reasoning.Syntax.html#2078" class="Function">S</a> <a id="3982" href="Relation.Binary.Reasoning.Syntax.html#3920" class="Bound">x</a> <a id="3984" href="Relation.Binary.Reasoning.Syntax.html#3920" class="Bound">x</a>
    <a id="3990" href="Relation.Binary.Reasoning.Syntax.html#3974" class="Function">x&lt;x</a> <a id="3994" class="Symbol">=</a> <a id="3996" href="Relation.Binary.Reasoning.Syntax.html#2163" class="Function">extract</a> <a id="4004" class="Symbol">(</a><a id="4005" href="Relation.Nullary.Decidable.Core.html#5118" class="Function">toWitness</a> <a id="4015" href="Relation.Binary.Reasoning.Syntax.html#3926" class="Bound">s</a><a id="4016" class="Symbol">)</a>

<a id="4019" class="Comment">------------------------------------------------------------------------</a>
<a id="4092" class="Comment">-- Syntax for continuing a chain of reasoning steps</a>
<a id="4144" class="Comment">------------------------------------------------------------------------</a>

<a id="4218" class="Comment">-- Note that the arguments to the `step`s are not provided in their</a>
<a id="4286" class="Comment">-- &quot;natural&quot; order and syntax declarations are later used to re-order</a>
<a id="4356" class="Comment">-- them. This is because the `step` ordering allows the type-checker to</a>
<a id="4428" class="Comment">-- better infer the middle argument `y` from the `_IsRelatedTo_`</a>
<a id="4493" class="Comment">-- argument (see issue 622).</a>
<a id="4522" class="Comment">--</a>
<a id="4525" class="Comment">-- This has two practical benefits. First it speeds up type-checking by</a>
<a id="4597" class="Comment">-- approximately a factor of 5. Secondly it allows the combinators to be</a>
<a id="4670" class="Comment">-- used with macros that use reflection, e.g. `Tactic.RingSolver`, where</a>
<a id="4743" class="Comment">-- they need to be able to extract `y` using reflection.</a>

<a id="4801" class="Comment">------------------------------------------------------------------------</a>
<a id="4874" class="Comment">-- Syntax for unidirectional relations</a>

<a id="4914" class="Comment">-- See https://github.com/agda/agda-stdlib/issues/2150 for a possible</a>
<a id="4984" class="Comment">-- simplification.</a>

<a id="5004" class="Keyword">module</a> <a id="5011" href="Relation.Binary.Reasoning.Syntax.html#5011" class="Module">_</a>
  <a id="5015" class="Symbol">{</a><a id="5016" href="Relation.Binary.Reasoning.Syntax.html#5016" class="Bound">R</a> <a id="5018" class="Symbol">:</a> <a id="5020" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="5024" href="Relation.Binary.Reasoning.Syntax.html#1149" class="Generalizable">A</a> <a id="5026" href="Relation.Binary.Reasoning.Syntax.html#1151" class="Generalizable">B</a> <a id="5028" href="Relation.Binary.Reasoning.Syntax.html#1128" class="Generalizable">ℓ₂</a><a id="5030" class="Symbol">}</a>
  <a id="5034" class="Symbol">(</a><a id="5035" href="Relation.Binary.Reasoning.Syntax.html#5035" class="Bound">S</a> <a id="5037" class="Symbol">:</a> <a id="5039" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="5043" href="Relation.Binary.Reasoning.Syntax.html#1151" class="Generalizable">B</a> <a id="5045" href="Relation.Binary.Reasoning.Syntax.html#1153" class="Generalizable">C</a> <a id="5047" href="Relation.Binary.Reasoning.Syntax.html#1125" class="Generalizable">ℓ₁</a><a id="5049" class="Symbol">)</a>
  <a id="5053" class="Symbol">(</a><a id="5054" href="Relation.Binary.Reasoning.Syntax.html#5054" class="Bound">T</a> <a id="5056" class="Symbol">:</a> <a id="5058" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="5062" href="Relation.Binary.Reasoning.Syntax.html#1149" class="Generalizable">A</a> <a id="5064" href="Relation.Binary.Reasoning.Syntax.html#1153" class="Generalizable">C</a> <a id="5066" href="Relation.Binary.Reasoning.Syntax.html#1131" class="Generalizable">ℓ₃</a><a id="5068" class="Symbol">)</a>
  <a id="5072" class="Symbol">(</a><a id="5073" href="Relation.Binary.Reasoning.Syntax.html#5073" class="Bound">step</a> <a id="5078" class="Symbol">:</a> <a id="5080" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a> <a id="5086" href="Relation.Binary.Reasoning.Syntax.html#5016" class="Bound">R</a> <a id="5088" href="Relation.Binary.Reasoning.Syntax.html#5035" class="Bound">S</a> <a id="5090" href="Relation.Binary.Reasoning.Syntax.html#5054" class="Bound">T</a><a id="5091" class="Symbol">)</a>
  <a id="5095" class="Keyword">where</a>

  <a id="5104" href="Relation.Binary.Reasoning.Syntax.html#5104" class="Function">forward</a> <a id="5112" class="Symbol">:</a> <a id="5114" class="Symbol">∀</a> <a id="5116" class="Symbol">(</a><a id="5117" href="Relation.Binary.Reasoning.Syntax.html#5117" class="Bound">x</a> <a id="5119" class="Symbol">:</a> <a id="5121" href="Relation.Binary.Reasoning.Syntax.html#5024" class="Bound">A</a><a id="5122" class="Symbol">)</a> <a id="5124" class="Symbol">{</a><a id="5125" href="Relation.Binary.Reasoning.Syntax.html#5125" class="Bound">y</a> <a id="5127" href="Relation.Binary.Reasoning.Syntax.html#5127" class="Bound">z</a><a id="5128" class="Symbol">}</a> <a id="5130" class="Symbol">→</a> <a id="5132" href="Relation.Binary.Reasoning.Syntax.html#5035" class="Bound">S</a> <a id="5134" href="Relation.Binary.Reasoning.Syntax.html#5125" class="Bound">y</a> <a id="5136" href="Relation.Binary.Reasoning.Syntax.html#5127" class="Bound">z</a> <a id="5138" class="Symbol">→</a> <a id="5140" href="Relation.Binary.Reasoning.Syntax.html#5016" class="Bound">R</a> <a id="5142" href="Relation.Binary.Reasoning.Syntax.html#5117" class="Bound">x</a> <a id="5144" href="Relation.Binary.Reasoning.Syntax.html#5125" class="Bound">y</a> <a id="5146" class="Symbol">→</a> <a id="5148" href="Relation.Binary.Reasoning.Syntax.html#5054" class="Bound">T</a> <a id="5150" href="Relation.Binary.Reasoning.Syntax.html#5117" class="Bound">x</a> <a id="5152" href="Relation.Binary.Reasoning.Syntax.html#5127" class="Bound">z</a>
  <a id="5156" href="Relation.Binary.Reasoning.Syntax.html#5104" class="Function">forward</a> <a id="5164" href="Relation.Binary.Reasoning.Syntax.html#5164" class="Bound">x</a> <a id="5166" href="Relation.Binary.Reasoning.Syntax.html#5166" class="Bound">yRz</a> <a id="5170" href="Relation.Binary.Reasoning.Syntax.html#5170" class="Bound">x∼y</a> <a id="5174" class="Symbol">=</a> <a id="5176" href="Relation.Binary.Reasoning.Syntax.html#5073" class="Bound">step</a> <a id="5181" class="Symbol">{</a><a id="5182" href="Relation.Binary.Reasoning.Syntax.html#5164" class="Bound">x</a><a id="5183" class="Symbol">}</a> <a id="5185" href="Relation.Binary.Reasoning.Syntax.html#5170" class="Bound">x∼y</a> <a id="5189" href="Relation.Binary.Reasoning.Syntax.html#5166" class="Bound">yRz</a>

  <a id="5196" class="Comment">-- Arbitrary relation syntax</a>
  <a id="5227" class="Keyword">module</a> <a id="5234" href="Relation.Binary.Reasoning.Syntax.html#5234" class="Module">∼-syntax</a> <a id="5243" class="Keyword">where</a>
    <a id="5253" class="Keyword">infixr</a> <a id="5260" class="Number">2</a> <a id="5262" href="Relation.Binary.Reasoning.Syntax.html#5273" class="Function">step-∼</a>
    <a id="5273" href="Relation.Binary.Reasoning.Syntax.html#5273" class="Function">step-∼</a> <a id="5280" class="Symbol">=</a> <a id="5282" href="Relation.Binary.Reasoning.Syntax.html#5104" class="Function">forward</a>
    <a id="5294" class="Keyword">syntax</a> <a id="5301" href="Relation.Binary.Reasoning.Syntax.html#5273" class="Function">step-∼</a> <a id="5308" class="Bound">x</a> <a id="5310" class="Bound">yRz</a> <a id="5314" class="Bound">x∼y</a> <a id="5318" class="Symbol">=</a> <a id="5320" class="Bound">x</a> <a id="5322" class="Function">∼⟨</a> <a id="5325" class="Bound">x∼y</a> <a id="5329" class="Function">⟩</a> <a id="5331" class="Bound">yRz</a>


  <a id="5339" class="Comment">-- Preorder syntax</a>
  <a id="5360" class="Keyword">module</a> <a id="5367" href="Relation.Binary.Reasoning.Syntax.html#5367" class="Module">≲-syntax</a> <a id="5376" class="Keyword">where</a>
    <a id="5386" class="Keyword">infixr</a> <a id="5393" class="Number">2</a> <a id="5395" href="Relation.Binary.Reasoning.Syntax.html#5406" class="Function">step-≲</a>
    <a id="5406" href="Relation.Binary.Reasoning.Syntax.html#5406" class="Function">step-≲</a> <a id="5413" class="Symbol">=</a> <a id="5415" href="Relation.Binary.Reasoning.Syntax.html#5104" class="Function">forward</a>
    <a id="5427" class="Keyword">syntax</a> <a id="5434" href="Relation.Binary.Reasoning.Syntax.html#5406" class="Function">step-≲</a> <a id="5441" class="Bound">x</a> <a id="5443" class="Bound">yRz</a> <a id="5447" class="Bound">x≲y</a> <a id="5451" class="Symbol">=</a> <a id="5453" class="Bound">x</a> <a id="5455" class="Function">≲⟨</a> <a id="5458" class="Bound">x≲y</a> <a id="5462" class="Function">⟩</a> <a id="5464" class="Bound">yRz</a>


  <a id="5472" class="Comment">-- Partial order syntax</a>
  <a id="5498" class="Keyword">module</a> <a id="5505" href="Relation.Binary.Reasoning.Syntax.html#5505" class="Module">≤-syntax</a> <a id="5514" class="Keyword">where</a>
    <a id="5524" class="Keyword">infixr</a> <a id="5531" class="Number">2</a> <a id="5533" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">step-≤</a>
    <a id="5544" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">step-≤</a> <a id="5551" class="Symbol">=</a> <a id="5553" href="Relation.Binary.Reasoning.Syntax.html#5104" class="Function">forward</a>
    <a id="5565" class="Keyword">syntax</a> <a id="5572" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">step-≤</a> <a id="5579" class="Bound">x</a> <a id="5581" class="Bound">yRz</a> <a id="5585" class="Bound">x≤y</a> <a id="5589" class="Symbol">=</a> <a id="5591" class="Bound">x</a> <a id="5593" class="Function">≤⟨</a> <a id="5596" class="Bound">x≤y</a> <a id="5600" class="Function">⟩</a> <a id="5602" class="Bound">yRz</a>


  <a id="5610" class="Comment">-- Strict partial order syntax</a>
  <a id="5643" class="Keyword">module</a> <a id="5650" href="Relation.Binary.Reasoning.Syntax.html#5650" class="Module">&lt;-syntax</a> <a id="5659" class="Keyword">where</a>
    <a id="5669" class="Keyword">infixr</a> <a id="5676" class="Number">2</a> <a id="5678" href="Relation.Binary.Reasoning.Syntax.html#5689" class="Function">step-&lt;</a>
    <a id="5689" href="Relation.Binary.Reasoning.Syntax.html#5689" class="Function">step-&lt;</a> <a id="5696" class="Symbol">=</a> <a id="5698" href="Relation.Binary.Reasoning.Syntax.html#5104" class="Function">forward</a>
    <a id="5710" class="Keyword">syntax</a> <a id="5717" href="Relation.Binary.Reasoning.Syntax.html#5689" class="Function">step-&lt;</a> <a id="5724" class="Bound">x</a> <a id="5726" class="Bound">yRz</a> <a id="5730" class="Bound">x&lt;y</a> <a id="5734" class="Symbol">=</a> <a id="5736" class="Bound">x</a> <a id="5738" class="Function">&lt;⟨</a> <a id="5741" class="Bound">x&lt;y</a> <a id="5745" class="Function">⟩</a> <a id="5747" class="Bound">yRz</a>


  <a id="5755" class="Comment">-- Subset order syntax</a>
  <a id="5780" class="Keyword">module</a> <a id="5787" href="Relation.Binary.Reasoning.Syntax.html#5787" class="Module">⊆-syntax</a> <a id="5796" class="Keyword">where</a>
    <a id="5806" class="Keyword">infixr</a> <a id="5813" class="Number">2</a> <a id="5815" href="Relation.Binary.Reasoning.Syntax.html#5826" class="Function">step-⊆</a>
    <a id="5826" href="Relation.Binary.Reasoning.Syntax.html#5826" class="Function">step-⊆</a> <a id="5833" class="Symbol">=</a> <a id="5835" href="Relation.Binary.Reasoning.Syntax.html#5104" class="Function">forward</a>
    <a id="5847" class="Keyword">syntax</a> <a id="5854" href="Relation.Binary.Reasoning.Syntax.html#5826" class="Function">step-⊆</a> <a id="5861" class="Bound">x</a> <a id="5863" class="Bound">yRz</a> <a id="5867" class="Bound">x⊆y</a> <a id="5871" class="Symbol">=</a> <a id="5873" class="Bound">x</a> <a id="5875" class="Function">⊆⟨</a> <a id="5878" class="Bound">x⊆y</a> <a id="5882" class="Function">⟩</a> <a id="5884" class="Bound">yRz</a>


  <a id="5892" class="Comment">-- Strict subset order syntax</a>
  <a id="5924" class="Keyword">module</a> <a id="5931" href="Relation.Binary.Reasoning.Syntax.html#5931" class="Module">⊂-syntax</a> <a id="5940" class="Keyword">where</a>
    <a id="5950" class="Keyword">infixr</a> <a id="5957" class="Number">2</a> <a id="5959" href="Relation.Binary.Reasoning.Syntax.html#5970" class="Function">step-⊂</a>
    <a id="5970" href="Relation.Binary.Reasoning.Syntax.html#5970" class="Function">step-⊂</a> <a id="5977" class="Symbol">=</a> <a id="5979" href="Relation.Binary.Reasoning.Syntax.html#5104" class="Function">forward</a>
    <a id="5991" class="Keyword">syntax</a> <a id="5998" href="Relation.Binary.Reasoning.Syntax.html#5970" class="Function">step-⊂</a> <a id="6005" class="Bound">x</a> <a id="6007" class="Bound">yRz</a> <a id="6011" class="Bound">x⊂y</a> <a id="6015" class="Symbol">=</a> <a id="6017" class="Bound">x</a> <a id="6019" class="Function">⊂⟨</a> <a id="6022" class="Bound">x⊂y</a> <a id="6026" class="Function">⟩</a> <a id="6028" class="Bound">yRz</a>


  <a id="6036" class="Comment">-- Square subset order syntax</a>
  <a id="6068" class="Keyword">module</a> <a id="6075" href="Relation.Binary.Reasoning.Syntax.html#6075" class="Module">⊑-syntax</a> <a id="6084" class="Keyword">where</a>
    <a id="6094" class="Keyword">infixr</a> <a id="6101" class="Number">2</a> <a id="6103" href="Relation.Binary.Reasoning.Syntax.html#6114" class="Function">step-⊑</a>
    <a id="6114" href="Relation.Binary.Reasoning.Syntax.html#6114" class="Function">step-⊑</a> <a id="6121" class="Symbol">=</a> <a id="6123" href="Relation.Binary.Reasoning.Syntax.html#5104" class="Function">forward</a>
    <a id="6135" class="Keyword">syntax</a> <a id="6142" href="Relation.Binary.Reasoning.Syntax.html#6114" class="Function">step-⊑</a> <a id="6149" class="Bound">x</a> <a id="6151" class="Bound">yRz</a> <a id="6155" class="Bound">x⊑y</a> <a id="6159" class="Symbol">=</a> <a id="6161" class="Bound">x</a> <a id="6163" class="Function">⊑⟨</a> <a id="6166" class="Bound">x⊑y</a> <a id="6170" class="Function">⟩</a> <a id="6172" class="Bound">yRz</a>


  <a id="6180" class="Comment">-- Strict square subset order syntax</a>
  <a id="6219" class="Keyword">module</a> <a id="6226" href="Relation.Binary.Reasoning.Syntax.html#6226" class="Module">⊏-syntax</a> <a id="6235" class="Keyword">where</a>
    <a id="6245" class="Keyword">infixr</a> <a id="6252" class="Number">2</a> <a id="6254" href="Relation.Binary.Reasoning.Syntax.html#6265" class="Function">step-⊏</a>
    <a id="6265" href="Relation.Binary.Reasoning.Syntax.html#6265" class="Function">step-⊏</a> <a id="6272" class="Symbol">=</a> <a id="6274" href="Relation.Binary.Reasoning.Syntax.html#5104" class="Function">forward</a>
    <a id="6286" class="Keyword">syntax</a> <a id="6293" href="Relation.Binary.Reasoning.Syntax.html#6265" class="Function">step-⊏</a> <a id="6300" class="Bound">x</a> <a id="6302" class="Bound">yRz</a> <a id="6306" class="Bound">x⊏y</a> <a id="6310" class="Symbol">=</a> <a id="6312" class="Bound">x</a> <a id="6314" class="Function">⊏⟨</a> <a id="6317" class="Bound">x⊏y</a> <a id="6321" class="Function">⟩</a> <a id="6323" class="Bound">yRz</a>


  <a id="6331" class="Comment">-- Divisibility syntax</a>
  <a id="6356" class="Keyword">module</a> <a id="6363" href="Relation.Binary.Reasoning.Syntax.html#6363" class="Module">∣-syntax</a> <a id="6372" class="Keyword">where</a>
    <a id="6382" class="Keyword">infixr</a> <a id="6389" class="Number">2</a> <a id="6391" href="Relation.Binary.Reasoning.Syntax.html#6402" class="Function">step-∣</a>
    <a id="6402" href="Relation.Binary.Reasoning.Syntax.html#6402" class="Function">step-∣</a> <a id="6409" class="Symbol">=</a> <a id="6411" href="Relation.Binary.Reasoning.Syntax.html#5104" class="Function">forward</a>
    <a id="6423" class="Keyword">syntax</a> <a id="6430" href="Relation.Binary.Reasoning.Syntax.html#6402" class="Function">step-∣</a> <a id="6437" class="Bound">x</a> <a id="6439" class="Bound">yRz</a> <a id="6443" class="Bound">x∣y</a> <a id="6447" class="Symbol">=</a> <a id="6449" class="Bound">x</a> <a id="6451" class="Function">∣⟨</a> <a id="6454" class="Bound">x∣y</a> <a id="6458" class="Function">⟩</a> <a id="6460" class="Bound">yRz</a>


  <a id="6468" class="Comment">-- Single-step syntax</a>
  <a id="6492" class="Keyword">module</a> <a id="6499" href="Relation.Binary.Reasoning.Syntax.html#6499" class="Module">⟶-syntax</a> <a id="6508" class="Keyword">where</a>
    <a id="6518" class="Keyword">infixr</a> <a id="6525" class="Number">2</a> <a id="6527" href="Relation.Binary.Reasoning.Syntax.html#6538" class="Function">step-⟶</a>
    <a id="6538" href="Relation.Binary.Reasoning.Syntax.html#6538" class="Function">step-⟶</a> <a id="6545" class="Symbol">=</a> <a id="6547" href="Relation.Binary.Reasoning.Syntax.html#5104" class="Function">forward</a>
    <a id="6559" class="Keyword">syntax</a> <a id="6566" href="Relation.Binary.Reasoning.Syntax.html#6538" class="Function">step-⟶</a> <a id="6573" class="Bound">x</a> <a id="6575" class="Bound">yRz</a> <a id="6579" class="Bound">x∣y</a> <a id="6583" class="Symbol">=</a> <a id="6585" class="Bound">x</a> <a id="6587" class="Function">⟶⟨</a> <a id="6590" class="Bound">x∣y</a> <a id="6594" class="Function">⟩</a> <a id="6596" class="Bound">yRz</a>


  <a id="6604" class="Comment">-- Multi-step syntax</a>
  <a id="6627" class="Keyword">module</a> <a id="6634" href="Relation.Binary.Reasoning.Syntax.html#6634" class="Module">⟶*-syntax</a> <a id="6644" class="Keyword">where</a>
    <a id="6654" class="Keyword">infixr</a> <a id="6661" class="Number">2</a> <a id="6663" href="Relation.Binary.Reasoning.Syntax.html#6675" class="Function">step-⟶*</a>
    <a id="6675" href="Relation.Binary.Reasoning.Syntax.html#6675" class="Function">step-⟶*</a> <a id="6683" class="Symbol">=</a> <a id="6685" href="Relation.Binary.Reasoning.Syntax.html#5104" class="Function">forward</a>
    <a id="6697" class="Keyword">syntax</a> <a id="6704" href="Relation.Binary.Reasoning.Syntax.html#6675" class="Function">step-⟶*</a> <a id="6712" class="Bound">x</a> <a id="6714" class="Bound">yRz</a> <a id="6718" class="Bound">x∣y</a> <a id="6722" class="Symbol">=</a> <a id="6724" class="Bound">x</a> <a id="6726" class="Function">⟶*⟨</a> <a id="6730" class="Bound">x∣y</a> <a id="6734" class="Function">⟩</a> <a id="6736" class="Bound">yRz</a>


<a id="6742" class="Comment">------------------------------------------------------------------------</a>
<a id="6815" class="Comment">-- Syntax for bidirectional relations</a>

  <a id="6856" class="Keyword">module</a> <a id="6863" href="Relation.Binary.Reasoning.Syntax.html#6863" class="Module">_</a>
    <a id="6869" class="Symbol">{</a><a id="6870" href="Relation.Binary.Reasoning.Syntax.html#6870" class="Bound">U</a> <a id="6872" class="Symbol">:</a> <a id="6874" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="6878" href="Relation.Binary.Reasoning.Syntax.html#5026" class="Bound">B</a> <a id="6880" href="Relation.Binary.Reasoning.Syntax.html#5024" class="Bound">A</a> <a id="6882" href="Relation.Binary.Reasoning.Syntax.html#1134" class="Generalizable">ℓ₄</a><a id="6884" class="Symbol">}</a>
    <a id="6890" class="Symbol">(</a><a id="6891" href="Relation.Binary.Reasoning.Syntax.html#6891" class="Bound">sym</a> <a id="6895" class="Symbol">:</a> <a id="6897" href="Relation.Binary.Definitions.html#1440" class="Function">Sym</a> <a id="6901" href="Relation.Binary.Reasoning.Syntax.html#6870" class="Bound">U</a> <a id="6903" href="Relation.Binary.Reasoning.Syntax.html#5016" class="Bound">R</a><a id="6904" class="Symbol">)</a>
    <a id="6910" class="Keyword">where</a>

    <a id="6921" href="Relation.Binary.Reasoning.Syntax.html#6921" class="Function">backward</a> <a id="6930" class="Symbol">:</a> <a id="6932" class="Symbol">∀</a> <a id="6934" href="Relation.Binary.Reasoning.Syntax.html#6934" class="Bound">x</a> <a id="6936" class="Symbol">{</a><a id="6937" href="Relation.Binary.Reasoning.Syntax.html#6937" class="Bound">y</a> <a id="6939" href="Relation.Binary.Reasoning.Syntax.html#6939" class="Bound">z</a><a id="6940" class="Symbol">}</a> <a id="6942" class="Symbol">→</a> <a id="6944" href="Relation.Binary.Reasoning.Syntax.html#5035" class="Bound">S</a> <a id="6946" href="Relation.Binary.Reasoning.Syntax.html#6937" class="Bound">y</a> <a id="6948" href="Relation.Binary.Reasoning.Syntax.html#6939" class="Bound">z</a> <a id="6950" class="Symbol">→</a> <a id="6952" href="Relation.Binary.Reasoning.Syntax.html#6870" class="Bound">U</a> <a id="6954" href="Relation.Binary.Reasoning.Syntax.html#6937" class="Bound">y</a> <a id="6956" href="Relation.Binary.Reasoning.Syntax.html#6934" class="Bound">x</a> <a id="6958" class="Symbol">→</a> <a id="6960" href="Relation.Binary.Reasoning.Syntax.html#5054" class="Bound">T</a> <a id="6962" href="Relation.Binary.Reasoning.Syntax.html#6934" class="Bound">x</a> <a id="6964" href="Relation.Binary.Reasoning.Syntax.html#6939" class="Bound">z</a>
    <a id="6970" href="Relation.Binary.Reasoning.Syntax.html#6921" class="Function">backward</a> <a id="6979" href="Relation.Binary.Reasoning.Syntax.html#6979" class="Bound">x</a> <a id="6981" href="Relation.Binary.Reasoning.Syntax.html#6981" class="Bound">yRz</a> <a id="6985" href="Relation.Binary.Reasoning.Syntax.html#6985" class="Bound">x≈y</a> <a id="6989" class="Symbol">=</a> <a id="6991" href="Relation.Binary.Reasoning.Syntax.html#5104" class="Function">forward</a> <a id="6999" href="Relation.Binary.Reasoning.Syntax.html#6979" class="Bound">x</a> <a id="7001" href="Relation.Binary.Reasoning.Syntax.html#6981" class="Bound">yRz</a> <a id="7005" class="Symbol">(</a><a id="7006" href="Relation.Binary.Reasoning.Syntax.html#6891" class="Bound">sym</a> <a id="7010" href="Relation.Binary.Reasoning.Syntax.html#6985" class="Bound">x≈y</a><a id="7013" class="Symbol">)</a>

    <a id="7020" class="Comment">-- Setoid equality syntax</a>
    <a id="7050" class="Keyword">module</a> <a id="7057" href="Relation.Binary.Reasoning.Syntax.html#7057" class="Module">≈-syntax</a> <a id="7066" class="Keyword">where</a>
      <a id="7078" class="Keyword">infixr</a> <a id="7085" class="Number">2</a> <a id="7087" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">step-≈-⟩</a> <a id="7096" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">step-≈-⟨</a>
      <a id="7111" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">step-≈-⟩</a> <a id="7120" class="Symbol">=</a> <a id="7122" href="Relation.Binary.Reasoning.Syntax.html#5104" class="Function">forward</a>
      <a id="7136" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">step-≈-⟨</a> <a id="7145" class="Symbol">=</a> <a id="7147" href="Relation.Binary.Reasoning.Syntax.html#6921" class="Function">backward</a>
      <a id="7162" class="Keyword">syntax</a> <a id="7169" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">step-≈-⟩</a> <a id="7178" class="Bound">x</a> <a id="7180" class="Bound">yRz</a> <a id="7184" class="Bound">x≈y</a> <a id="7188" class="Symbol">=</a> <a id="7190" class="Bound">x</a> <a id="7192" class="Function">≈⟨</a> <a id="7195" class="Bound">x≈y</a> <a id="7199" class="Function">⟩</a> <a id="7201" class="Bound">yRz</a>
      <a id="7211" class="Keyword">syntax</a> <a id="7218" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">step-≈-⟨</a> <a id="7227" class="Bound">x</a> <a id="7229" class="Bound">yRz</a> <a id="7233" class="Bound">y≈x</a> <a id="7237" class="Symbol">=</a> <a id="7239" class="Bound">x</a> <a id="7241" class="Function">≈⟨</a> <a id="7244" class="Bound">y≈x</a> <a id="7248" class="Function">⟨</a> <a id="7250" class="Bound">yRz</a>

      <a id="7261" class="Comment">-- Deprecated</a>
      <a id="7281" class="Keyword">infixr</a> <a id="7288" class="Number">2</a> <a id="7290" href="Relation.Binary.Reasoning.Syntax.html#7311" class="Function">step-≈</a> <a id="7297" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">step-≈˘</a>
      <a id="7311" href="Relation.Binary.Reasoning.Syntax.html#7311" class="Function">step-≈</a> <a id="7318" class="Symbol">=</a> <a id="7320" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">step-≈-⟩</a>
      <a id="7335" class="Symbol">{-#</a> <a id="7339" class="Keyword">WARNING_ON_USAGE</a> <a id="7356" class="Pragma">step-≈</a>
      <a id="7369" class="String">&quot;Warning: step-≈ was deprecated in v2.0.
      Please use step-≈-⟩ instead.&quot;</a>
      <a id="7452" class="Symbol">#-}</a>
      <a id="7462" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">step-≈˘</a> <a id="7470" class="Symbol">=</a> <a id="7472" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">step-≈-⟨</a>
      <a id="7487" class="Symbol">{-#</a> <a id="7491" class="Keyword">WARNING_ON_USAGE</a> <a id="7508" class="Pragma">step-≈˘</a>
      <a id="7522" class="String">&quot;Warning: step-≈˘ and _≈˘⟨_⟩_ was deprecated in v2.0.
      Please use step-≈-⟨ and _≈⟨_⟨_ instead.&quot;</a>
      <a id="7629" class="Symbol">#-}</a>
      <a id="7639" class="Keyword">syntax</a> <a id="7646" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">step-≈˘</a> <a id="7654" class="Bound">x</a> <a id="7656" class="Bound">yRz</a> <a id="7660" class="Bound">y≈x</a> <a id="7664" class="Symbol">=</a> <a id="7666" class="Bound">x</a> <a id="7668" class="Function">≈˘⟨</a> <a id="7672" class="Bound">y≈x</a> <a id="7676" class="Function">⟩</a> <a id="7678" class="Bound">yRz</a>


    <a id="7688" class="Comment">-- Container equality syntax</a>
    <a id="7721" class="Keyword">module</a> <a id="7728" href="Relation.Binary.Reasoning.Syntax.html#7728" class="Module">≋-syntax</a> <a id="7737" class="Keyword">where</a>
      <a id="7749" class="Keyword">infixr</a> <a id="7756" class="Number">2</a> <a id="7758" href="Relation.Binary.Reasoning.Syntax.html#7782" class="Function">step-≋-⟩</a> <a id="7767" href="Relation.Binary.Reasoning.Syntax.html#7807" class="Function">step-≋-⟨</a>
      <a id="7782" href="Relation.Binary.Reasoning.Syntax.html#7782" class="Function">step-≋-⟩</a> <a id="7791" class="Symbol">=</a> <a id="7793" href="Relation.Binary.Reasoning.Syntax.html#5104" class="Function">forward</a>
      <a id="7807" href="Relation.Binary.Reasoning.Syntax.html#7807" class="Function">step-≋-⟨</a> <a id="7816" class="Symbol">=</a> <a id="7818" href="Relation.Binary.Reasoning.Syntax.html#6921" class="Function">backward</a>
      <a id="7833" class="Keyword">syntax</a> <a id="7840" href="Relation.Binary.Reasoning.Syntax.html#7782" class="Function">step-≋-⟩</a> <a id="7849" class="Bound">x</a> <a id="7851" class="Bound">yRz</a> <a id="7855" class="Bound">x≋y</a> <a id="7859" class="Symbol">=</a> <a id="7861" class="Bound">x</a> <a id="7863" class="Function">≋⟨</a> <a id="7866" class="Bound">x≋y</a> <a id="7870" class="Function">⟩</a> <a id="7872" class="Bound">yRz</a>
      <a id="7882" class="Keyword">syntax</a> <a id="7889" href="Relation.Binary.Reasoning.Syntax.html#7807" class="Function">step-≋-⟨</a> <a id="7898" class="Bound">x</a> <a id="7900" class="Bound">yRz</a> <a id="7904" class="Bound">y≋x</a> <a id="7908" class="Symbol">=</a> <a id="7910" class="Bound">x</a> <a id="7912" class="Function">≋⟨</a> <a id="7915" class="Bound">y≋x</a> <a id="7919" class="Function">⟨</a> <a id="7921" class="Bound">yRz</a>


      <a id="7933" class="Comment">-- Don&#39;t remove until https://github.com/agda/agda/issues/5617 fixed.</a>
      <a id="8009" class="Keyword">infixr</a> <a id="8016" class="Number">2</a> <a id="8018" href="Relation.Binary.Reasoning.Syntax.html#8039" class="Function">step-≋</a> <a id="8025" href="Relation.Binary.Reasoning.Syntax.html#8190" class="Function">step-≋˘</a>
      <a id="8039" href="Relation.Binary.Reasoning.Syntax.html#8039" class="Function">step-≋</a> <a id="8046" class="Symbol">=</a> <a id="8048" href="Relation.Binary.Reasoning.Syntax.html#7782" class="Function">step-≋-⟩</a>
      <a id="8063" class="Symbol">{-#</a> <a id="8067" class="Keyword">WARNING_ON_USAGE</a> <a id="8084" class="Pragma">step-≋</a>
      <a id="8097" class="String">&quot;Warning: step-≋ was deprecated in v2.0.
      Please use step-≋-⟩ instead.&quot;</a>
      <a id="8180" class="Symbol">#-}</a>
      <a id="8190" href="Relation.Binary.Reasoning.Syntax.html#8190" class="Function">step-≋˘</a> <a id="8198" class="Symbol">=</a> <a id="8200" href="Relation.Binary.Reasoning.Syntax.html#7807" class="Function">step-≋-⟨</a>
      <a id="8215" class="Symbol">{-#</a> <a id="8219" class="Keyword">WARNING_ON_USAGE</a> <a id="8236" class="Pragma">step-≋˘</a>
      <a id="8250" class="String">&quot;Warning: step-≋˘ and _≋˘⟨_⟩_ was deprecated in v2.0.
      Please use step-≋-⟨ and _≋⟨_⟨_ instead.&quot;</a>
      <a id="8357" class="Symbol">#-}</a>
      <a id="8367" class="Keyword">syntax</a> <a id="8374" href="Relation.Binary.Reasoning.Syntax.html#8190" class="Function">step-≋˘</a> <a id="8382" class="Bound">x</a> <a id="8384" class="Bound">yRz</a> <a id="8388" class="Bound">y≋x</a> <a id="8392" class="Symbol">=</a> <a id="8394" class="Bound">x</a> <a id="8396" class="Function">≋˘⟨</a> <a id="8400" class="Bound">y≋x</a> <a id="8404" class="Function">⟩</a> <a id="8406" class="Bound">yRz</a>


    <a id="8416" class="Comment">-- Other equality syntax</a>
    <a id="8445" class="Keyword">module</a> <a id="8452" href="Relation.Binary.Reasoning.Syntax.html#8452" class="Module">≃-syntax</a> <a id="8461" class="Keyword">where</a>
      <a id="8473" class="Keyword">infixr</a> <a id="8480" class="Number">2</a> <a id="8482" href="Relation.Binary.Reasoning.Syntax.html#8506" class="Function">step-≃-⟩</a> <a id="8491" href="Relation.Binary.Reasoning.Syntax.html#8531" class="Function">step-≃-⟨</a>
      <a id="8506" href="Relation.Binary.Reasoning.Syntax.html#8506" class="Function">step-≃-⟩</a> <a id="8515" class="Symbol">=</a> <a id="8517" href="Relation.Binary.Reasoning.Syntax.html#5104" class="Function">forward</a>
      <a id="8531" href="Relation.Binary.Reasoning.Syntax.html#8531" class="Function">step-≃-⟨</a> <a id="8540" class="Symbol">=</a> <a id="8542" href="Relation.Binary.Reasoning.Syntax.html#6921" class="Function">backward</a>
      <a id="8557" class="Keyword">syntax</a> <a id="8564" href="Relation.Binary.Reasoning.Syntax.html#8506" class="Function">step-≃-⟩</a> <a id="8573" class="Bound">x</a> <a id="8575" class="Bound">yRz</a> <a id="8579" class="Bound">x≃y</a> <a id="8583" class="Symbol">=</a> <a id="8585" class="Bound">x</a> <a id="8587" class="Function">≃⟨</a> <a id="8590" class="Bound">x≃y</a> <a id="8594" class="Function">⟩</a> <a id="8596" class="Bound">yRz</a>
      <a id="8606" class="Keyword">syntax</a> <a id="8613" href="Relation.Binary.Reasoning.Syntax.html#8531" class="Function">step-≃-⟨</a> <a id="8622" class="Bound">x</a> <a id="8624" class="Bound">yRz</a> <a id="8628" class="Bound">y≃x</a> <a id="8632" class="Symbol">=</a> <a id="8634" class="Bound">x</a> <a id="8636" class="Function">≃⟨</a> <a id="8639" class="Bound">y≃x</a> <a id="8643" class="Function">⟨</a> <a id="8645" class="Bound">yRz</a>


    <a id="8655" class="Comment">-- Apartness relation syntax</a>
    <a id="8688" class="Keyword">module</a> <a id="8695" href="Relation.Binary.Reasoning.Syntax.html#8695" class="Module">#-syntax</a> <a id="8704" class="Keyword">where</a>
      <a id="8716" class="Keyword">infixr</a> <a id="8723" class="Number">2</a> <a id="8725" href="Relation.Binary.Reasoning.Syntax.html#8749" class="Function">step-#-⟩</a> <a id="8734" href="Relation.Binary.Reasoning.Syntax.html#8774" class="Function">step-#-⟨</a>
      <a id="8749" href="Relation.Binary.Reasoning.Syntax.html#8749" class="Function">step-#-⟩</a> <a id="8758" class="Symbol">=</a> <a id="8760" href="Relation.Binary.Reasoning.Syntax.html#5104" class="Function">forward</a>
      <a id="8774" href="Relation.Binary.Reasoning.Syntax.html#8774" class="Function">step-#-⟨</a> <a id="8783" class="Symbol">=</a> <a id="8785" href="Relation.Binary.Reasoning.Syntax.html#6921" class="Function">backward</a>
      <a id="8800" class="Keyword">syntax</a> <a id="8807" href="Relation.Binary.Reasoning.Syntax.html#8749" class="Function">step-#-⟩</a> <a id="8816" class="Bound">x</a> <a id="8818" class="Bound">yRz</a> <a id="8822" class="Bound">x#y</a> <a id="8826" class="Symbol">=</a> <a id="8828" class="Bound">x</a> <a id="8830" class="Function">#⟨</a> <a id="8833" class="Bound">x#y</a> <a id="8837" class="Function">⟩</a> <a id="8839" class="Bound">yRz</a>
      <a id="8849" class="Keyword">syntax</a> <a id="8856" href="Relation.Binary.Reasoning.Syntax.html#8774" class="Function">step-#-⟨</a> <a id="8865" class="Bound">x</a> <a id="8867" class="Bound">yRz</a> <a id="8871" class="Bound">y#x</a> <a id="8875" class="Symbol">=</a> <a id="8877" class="Bound">x</a> <a id="8879" class="Function">#⟨</a> <a id="8882" class="Bound">y#x</a> <a id="8886" class="Function">⟨</a> <a id="8888" class="Bound">yRz</a>

      <a id="8899" class="Comment">-- Don&#39;t remove until https://github.com/agda/agda/issues/5617 fixed.</a>
      <a id="8975" class="Keyword">infixr</a> <a id="8982" class="Number">2</a> <a id="8984" href="Relation.Binary.Reasoning.Syntax.html#9005" class="Function">step-#</a> <a id="8991" href="Relation.Binary.Reasoning.Syntax.html#9156" class="Function">step-#˘</a>
      <a id="9005" href="Relation.Binary.Reasoning.Syntax.html#9005" class="Function">step-#</a> <a id="9012" class="Symbol">=</a> <a id="9014" href="Relation.Binary.Reasoning.Syntax.html#8749" class="Function">step-#-⟩</a>
      <a id="9029" class="Symbol">{-#</a> <a id="9033" class="Keyword">WARNING_ON_USAGE</a> <a id="9050" class="Pragma">step-#</a>
      <a id="9063" class="String">&quot;Warning: step-# was deprecated in v2.0.
      Please use step-#-⟩ instead.&quot;</a>
      <a id="9146" class="Symbol">#-}</a>
      <a id="9156" href="Relation.Binary.Reasoning.Syntax.html#9156" class="Function">step-#˘</a> <a id="9164" class="Symbol">=</a> <a id="9166" href="Relation.Binary.Reasoning.Syntax.html#8774" class="Function">step-#-⟨</a>
      <a id="9181" class="Symbol">{-#</a> <a id="9185" class="Keyword">WARNING_ON_USAGE</a> <a id="9202" class="Pragma">step-#˘</a>
      <a id="9216" class="String">&quot;Warning: step-#˘ and _#˘⟨_⟩_ was deprecated in v2.0.
      Please use step-#-⟨ and _#⟨_⟨_ instead.&quot;</a>
      <a id="9323" class="Symbol">#-}</a>
      <a id="9333" class="Keyword">syntax</a> <a id="9340" href="Relation.Binary.Reasoning.Syntax.html#9156" class="Function">step-#˘</a> <a id="9348" class="Bound">x</a> <a id="9350" class="Bound">yRz</a> <a id="9354" class="Bound">y#x</a> <a id="9358" class="Symbol">=</a> <a id="9360" class="Bound">x</a> <a id="9362" class="Function">#˘⟨</a> <a id="9366" class="Bound">y#x</a> <a id="9370" class="Function">⟩</a> <a id="9372" class="Bound">yRz</a>


    <a id="9382" class="Comment">-- Bijection syntax</a>
    <a id="9406" class="Keyword">module</a> <a id="9413" href="Relation.Binary.Reasoning.Syntax.html#9413" class="Module">⤖-syntax</a> <a id="9422" class="Keyword">where</a>
      <a id="9434" class="Keyword">infixr</a> <a id="9441" class="Number">2</a> <a id="9443" href="Relation.Binary.Reasoning.Syntax.html#9463" class="Function">step-⤖</a> <a id="9450" href="Relation.Binary.Reasoning.Syntax.html#9486" class="Function">step-⬻</a>
      <a id="9463" href="Relation.Binary.Reasoning.Syntax.html#9463" class="Function">step-⤖</a> <a id="9470" class="Symbol">=</a> <a id="9472" href="Relation.Binary.Reasoning.Syntax.html#5104" class="Function">forward</a>
      <a id="9486" href="Relation.Binary.Reasoning.Syntax.html#9486" class="Function">step-⬻</a> <a id="9493" class="Symbol">=</a> <a id="9495" href="Relation.Binary.Reasoning.Syntax.html#6921" class="Function">backward</a>
      <a id="9510" class="Keyword">syntax</a> <a id="9517" href="Relation.Binary.Reasoning.Syntax.html#9463" class="Function">step-⤖</a> <a id="9524" class="Bound">x</a> <a id="9526" class="Bound">yRz</a> <a id="9530" class="Bound">x⤖y</a> <a id="9534" class="Symbol">=</a> <a id="9536" class="Bound">x</a> <a id="9538" class="Function">⤖⟨</a> <a id="9541" class="Bound">x⤖y</a> <a id="9545" class="Function">⟩</a> <a id="9547" class="Bound">yRz</a>
      <a id="9557" class="Keyword">syntax</a> <a id="9564" href="Relation.Binary.Reasoning.Syntax.html#9486" class="Function">step-⬻</a> <a id="9571" class="Bound">x</a> <a id="9573" class="Bound">yRz</a> <a id="9577" class="Bound">y⤖x</a> <a id="9581" class="Symbol">=</a> <a id="9583" class="Bound">x</a> <a id="9585" class="Function">⬻⟨</a> <a id="9588" class="Bound">y⤖x</a> <a id="9592" class="Function">⟩</a> <a id="9594" class="Bound">yRz</a>


    <a id="9604" class="Comment">-- Inverse syntax</a>
    <a id="9626" class="Keyword">module</a> <a id="9633" href="Relation.Binary.Reasoning.Syntax.html#9633" class="Module">↔-syntax</a> <a id="9642" class="Keyword">where</a>
      <a id="9654" class="Keyword">infixr</a> <a id="9661" class="Number">2</a> <a id="9663" href="Relation.Binary.Reasoning.Syntax.html#9687" class="Function">step-↔-⟩</a> <a id="9672" href="Relation.Binary.Reasoning.Syntax.html#9712" class="Function">step-↔-⟨</a>
      <a id="9687" href="Relation.Binary.Reasoning.Syntax.html#9687" class="Function">step-↔-⟩</a> <a id="9696" class="Symbol">=</a> <a id="9698" href="Relation.Binary.Reasoning.Syntax.html#5104" class="Function">forward</a>
      <a id="9712" href="Relation.Binary.Reasoning.Syntax.html#9712" class="Function">step-↔-⟨</a> <a id="9721" class="Symbol">=</a> <a id="9723" href="Relation.Binary.Reasoning.Syntax.html#6921" class="Function">backward</a>
      <a id="9738" class="Keyword">syntax</a> <a id="9745" href="Relation.Binary.Reasoning.Syntax.html#9687" class="Function">step-↔-⟩</a> <a id="9754" class="Bound">x</a> <a id="9756" class="Bound">yRz</a> <a id="9760" class="Bound">x↔y</a> <a id="9764" class="Symbol">=</a> <a id="9766" class="Bound">x</a> <a id="9768" class="Function">↔⟨</a> <a id="9771" class="Bound">x↔y</a> <a id="9775" class="Function">⟩</a> <a id="9777" class="Bound">yRz</a>
      <a id="9787" class="Keyword">syntax</a> <a id="9794" href="Relation.Binary.Reasoning.Syntax.html#9712" class="Function">step-↔-⟨</a> <a id="9803" class="Bound">x</a> <a id="9805" class="Bound">yRz</a> <a id="9809" class="Bound">y↔x</a> <a id="9813" class="Symbol">=</a> <a id="9815" class="Bound">x</a> <a id="9817" class="Function">↔⟨</a> <a id="9820" class="Bound">y↔x</a> <a id="9824" class="Function">⟨</a> <a id="9826" class="Bound">yRz</a>


    <a id="9836" class="Comment">-- Inverse syntax</a>
    <a id="9858" class="Keyword">module</a> <a id="9865" href="Relation.Binary.Reasoning.Syntax.html#9865" class="Module">↭-syntax</a> <a id="9874" class="Keyword">where</a>
      <a id="9886" class="Keyword">infixr</a> <a id="9893" class="Number">2</a> <a id="9895" href="Relation.Binary.Reasoning.Syntax.html#9919" class="Function">step-↭-⟩</a> <a id="9904" href="Relation.Binary.Reasoning.Syntax.html#9944" class="Function">step-↭-⟨</a>
      <a id="9919" href="Relation.Binary.Reasoning.Syntax.html#9919" class="Function">step-↭-⟩</a> <a id="9928" class="Symbol">=</a> <a id="9930" href="Relation.Binary.Reasoning.Syntax.html#5104" class="Function">forward</a>
      <a id="9944" href="Relation.Binary.Reasoning.Syntax.html#9944" class="Function">step-↭-⟨</a> <a id="9953" class="Symbol">=</a> <a id="9955" href="Relation.Binary.Reasoning.Syntax.html#6921" class="Function">backward</a>
      <a id="9970" class="Keyword">syntax</a> <a id="9977" href="Relation.Binary.Reasoning.Syntax.html#9919" class="Function">step-↭-⟩</a> <a id="9986" class="Bound">x</a> <a id="9988" class="Bound">yRz</a> <a id="9992" class="Bound">x↭y</a> <a id="9996" class="Symbol">=</a> <a id="9998" class="Bound">x</a> <a id="10000" class="Function">↭⟨</a> <a id="10003" class="Bound">x↭y</a> <a id="10007" class="Function">⟩</a> <a id="10009" class="Bound">yRz</a>
      <a id="10019" class="Keyword">syntax</a> <a id="10026" href="Relation.Binary.Reasoning.Syntax.html#9944" class="Function">step-↭-⟨</a> <a id="10035" class="Bound">x</a> <a id="10037" class="Bound">yRz</a> <a id="10041" class="Bound">y↭x</a> <a id="10045" class="Symbol">=</a> <a id="10047" class="Bound">x</a> <a id="10049" class="Function">↭⟨</a> <a id="10052" class="Bound">y↭x</a> <a id="10056" class="Function">⟨</a> <a id="10058" class="Bound">yRz</a>


      <a id="10070" class="Comment">-- Don&#39;t remove until https://github.com/agda/agda/issues/5617 fixed.</a>
      <a id="10146" class="Keyword">infixr</a> <a id="10153" class="Number">2</a> <a id="10155" href="Relation.Binary.Reasoning.Syntax.html#10176" class="Function">step-↭</a> <a id="10162" href="Relation.Binary.Reasoning.Syntax.html#10326" class="Function">step-↭˘</a>
      <a id="10176" href="Relation.Binary.Reasoning.Syntax.html#10176" class="Function">step-↭</a> <a id="10183" class="Symbol">=</a> <a id="10185" href="Relation.Binary.Reasoning.Syntax.html#5104" class="Function">forward</a>
      <a id="10199" class="Symbol">{-#</a> <a id="10203" class="Keyword">WARNING_ON_USAGE</a> <a id="10220" class="Pragma">step-↭</a>
      <a id="10233" class="String">&quot;Warning: step-↭ was deprecated in v2.0.
      Please use step-↭-⟩ instead.&quot;</a>
      <a id="10316" class="Symbol">#-}</a>
      <a id="10326" href="Relation.Binary.Reasoning.Syntax.html#10326" class="Function">step-↭˘</a> <a id="10334" class="Symbol">=</a> <a id="10336" href="Relation.Binary.Reasoning.Syntax.html#6921" class="Function">backward</a>
      <a id="10351" class="Symbol">{-#</a> <a id="10355" class="Keyword">WARNING_ON_USAGE</a> <a id="10372" class="Pragma">step-↭˘</a>
      <a id="10386" class="String">&quot;Warning: step-↭˘ and _↭˘⟨_⟩_ was deprecated in v2.0.
      Please use step-↭-⟨ and _↭⟨_⟨_ instead.&quot;</a>
      <a id="10493" class="Symbol">#-}</a>
      <a id="10503" class="Keyword">syntax</a> <a id="10510" href="Relation.Binary.Reasoning.Syntax.html#10326" class="Function">step-↭˘</a> <a id="10518" class="Bound">x</a> <a id="10520" class="Bound">yRz</a> <a id="10524" class="Bound">y↭x</a> <a id="10528" class="Symbol">=</a> <a id="10530" class="Bound">x</a> <a id="10532" class="Function">↭˘⟨</a> <a id="10536" class="Bound">y↭x</a> <a id="10540" class="Function">⟩</a> <a id="10542" class="Bound">yRz</a>

<a id="10547" class="Comment">------------------------------------------------------------------------</a>
<a id="10620" class="Comment">-- Propositional equality</a>

<a id="10647" class="Comment">-- Crucially often the step function cannot just be `subst` or pattern</a>
<a id="10718" class="Comment">-- match on `refl` as we often want to compute which constructor the</a>
<a id="10787" class="Comment">-- relation begins with, in order for the implicit subrelation</a>
<a id="10850" class="Comment">-- arguments to resolve. See `≡-noncomputable-syntax` below if this</a>
<a id="10918" class="Comment">-- is not required.</a>
<a id="10938" class="Keyword">module</a> <a id="≡-syntax"></a><a id="10945" href="Relation.Binary.Reasoning.Syntax.html#10945" class="Module">≡-syntax</a>
  <a id="10956" class="Symbol">(</a><a id="10957" href="Relation.Binary.Reasoning.Syntax.html#10957" class="Bound">R</a> <a id="10959" class="Symbol">:</a> <a id="10961" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="10965" href="Relation.Binary.Reasoning.Syntax.html#1149" class="Generalizable">A</a> <a id="10967" href="Relation.Binary.Reasoning.Syntax.html#1151" class="Generalizable">B</a> <a id="10969" href="Relation.Binary.Reasoning.Syntax.html#1125" class="Generalizable">ℓ₁</a><a id="10971" class="Symbol">)</a>
  <a id="10975" class="Symbol">(</a><a id="10976" href="Relation.Binary.Reasoning.Syntax.html#10976" class="Bound">step</a> <a id="10981" class="Symbol">:</a> <a id="10983" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a> <a id="10989" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="10993" href="Relation.Binary.Reasoning.Syntax.html#10957" class="Bound">R</a> <a id="10995" href="Relation.Binary.Reasoning.Syntax.html#10957" class="Bound">R</a><a id="10996" class="Symbol">)</a>
  <a id="11000" class="Keyword">where</a>

  <a id="11009" class="Keyword">infixr</a> <a id="11016" class="Number">2</a> <a id="11018" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">step-≡-⟩</a>  <a id="11028" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">step-≡-∣</a> <a id="11037" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">step-≡-⟨</a>
  <a id="≡-syntax.step-≡-⟩"></a><a id="11048" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">step-≡-⟩</a> <a id="11057" class="Symbol">=</a> <a id="11059" href="Relation.Binary.Reasoning.Syntax.html#5104" class="Function">forward</a> <a id="11067" href="Relation.Binary.Reasoning.Syntax.html#10957" class="Bound">R</a> <a id="11069" href="Relation.Binary.Reasoning.Syntax.html#10957" class="Bound">R</a> <a id="11071" href="Relation.Binary.Reasoning.Syntax.html#10976" class="Bound">step</a>

  <a id="≡-syntax.step-≡-∣"></a><a id="11079" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">step-≡-∣</a> <a id="11088" class="Symbol">:</a> <a id="11090" class="Symbol">∀</a> <a id="11092" href="Relation.Binary.Reasoning.Syntax.html#11092" class="Bound">x</a> <a id="11094" class="Symbol">{</a><a id="11095" href="Relation.Binary.Reasoning.Syntax.html#11095" class="Bound">y</a><a id="11096" class="Symbol">}</a> <a id="11098" class="Symbol">→</a> <a id="11100" href="Relation.Binary.Reasoning.Syntax.html#10957" class="Bound">R</a> <a id="11102" href="Relation.Binary.Reasoning.Syntax.html#11092" class="Bound">x</a> <a id="11104" href="Relation.Binary.Reasoning.Syntax.html#11095" class="Bound">y</a> <a id="11106" class="Symbol">→</a> <a id="11108" href="Relation.Binary.Reasoning.Syntax.html#10957" class="Bound">R</a> <a id="11110" href="Relation.Binary.Reasoning.Syntax.html#11092" class="Bound">x</a> <a id="11112" href="Relation.Binary.Reasoning.Syntax.html#11095" class="Bound">y</a>
  <a id="11116" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">step-≡-∣</a> <a id="11125" href="Relation.Binary.Reasoning.Syntax.html#11125" class="Bound">x</a> <a id="11127" href="Relation.Binary.Reasoning.Syntax.html#11127" class="Bound">xRy</a> <a id="11131" class="Symbol">=</a> <a id="11133" href="Relation.Binary.Reasoning.Syntax.html#11127" class="Bound">xRy</a>

  <a id="≡-syntax.step-≡-⟨"></a><a id="11140" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">step-≡-⟨</a> <a id="11149" class="Symbol">=</a> <a id="11151" href="Relation.Binary.Reasoning.Syntax.html#6921" class="Function">backward</a> <a id="11160" href="Relation.Binary.Reasoning.Syntax.html#10957" class="Bound">R</a> <a id="11162" href="Relation.Binary.Reasoning.Syntax.html#10957" class="Bound">R</a> <a id="11164" href="Relation.Binary.Reasoning.Syntax.html#10976" class="Bound">step</a> <a id="11169" href="Relation.Binary.PropositionalEquality.Core.html#2099" class="Function">≡.sym</a>

  <a id="11178" class="Keyword">syntax</a> <a id="11185" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">step-≡-⟩</a> <a id="11194" class="Bound">x</a> <a id="11196" class="Bound">yRz</a> <a id="11200" class="Bound">x≡y</a> <a id="11204" class="Symbol">=</a> <a id="11206" class="Bound">x</a> <a id="11208" class="Function">≡⟨</a> <a id="11211" class="Bound">x≡y</a> <a id="11215" class="Function">⟩</a> <a id="11217" class="Bound">yRz</a>
  <a id="11223" class="Keyword">syntax</a> <a id="11230" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">step-≡-∣</a> <a id="11239" class="Bound">x</a> <a id="11241" class="Bound">xRy</a>     <a id="11249" class="Symbol">=</a> <a id="11251" class="Bound">x</a> <a id="11253" class="Function">≡⟨⟩</a> <a id="11257" class="Bound">xRy</a>
  <a id="11263" class="Keyword">syntax</a> <a id="11270" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">step-≡-⟨</a> <a id="11279" class="Bound">x</a> <a id="11281" class="Bound">yRz</a> <a id="11285" class="Bound">y≡x</a> <a id="11289" class="Symbol">=</a> <a id="11291" class="Bound">x</a> <a id="11293" class="Function">≡⟨</a> <a id="11296" class="Bound">y≡x</a> <a id="11300" class="Function">⟨</a> <a id="11302" class="Bound">yRz</a>


  <a id="11310" class="Comment">-- Don&#39;t remove until https://github.com/agda/agda/issues/5617 fixed.</a>
  <a id="11382" class="Keyword">infixr</a> <a id="11389" class="Number">2</a> <a id="11391" href="Relation.Binary.Reasoning.Syntax.html#11408" class="Function">step-≡</a> <a id="11398" href="Relation.Binary.Reasoning.Syntax.html#11539" class="Function">step-≡˘</a>
  <a id="≡-syntax.step-≡"></a><a id="11408" href="Relation.Binary.Reasoning.Syntax.html#11408" class="Function">step-≡</a> <a id="11415" class="Symbol">=</a> <a id="11417" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">step-≡-⟩</a>
  <a id="11428" class="Symbol">{-#</a> <a id="11432" class="Keyword">WARNING_ON_USAGE</a> <a id="11449" class="Pragma">step-≡</a>
  <a id="11458" class="String">&quot;Warning: step-≡ was deprecated in v2.0.
  Please use step-≡-⟩ instead.&quot;</a>
  <a id="11533" class="Symbol">#-}</a>
  <a id="≡-syntax.step-≡˘"></a><a id="11539" href="Relation.Binary.Reasoning.Syntax.html#11539" class="Function">step-≡˘</a> <a id="11547" class="Symbol">=</a> <a id="11549" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">step-≡-⟨</a>
  <a id="11560" class="Symbol">{-#</a> <a id="11564" class="Keyword">WARNING_ON_USAGE</a> <a id="11581" class="Pragma">step-≡˘</a>
  <a id="11591" class="String">&quot;Warning: step-≡˘ and _≡˘⟨_⟩_ was deprecated in v2.0.
  Please use step-≡-⟨ and _≡⟨_⟨_ instead.&quot;</a>
  <a id="11690" class="Symbol">#-}</a>
  <a id="11696" class="Keyword">syntax</a> <a id="11703" href="Relation.Binary.Reasoning.Syntax.html#11539" class="Function">step-≡˘</a> <a id="11711" class="Bound">x</a> <a id="11713" class="Bound">yRz</a> <a id="11717" class="Bound">y≡x</a> <a id="11721" class="Symbol">=</a> <a id="11723" class="Bound">x</a> <a id="11725" class="Function">≡˘⟨</a> <a id="11729" class="Bound">y≡x</a> <a id="11733" class="Function">⟩</a> <a id="11735" class="Bound">yRz</a>


<a id="11741" class="Comment">-- Unlike ≡-syntax above, chains of reasoning using this syntax will not</a>
<a id="11814" class="Comment">-- reduce when proofs of propositional equality which are not definitionally</a>
<a id="11891" class="Comment">-- equal to `refl` are passed.</a>
<a id="11922" class="Keyword">module</a> <a id="≡-noncomputing-syntax"></a><a id="11929" href="Relation.Binary.Reasoning.Syntax.html#11929" class="Module">≡-noncomputing-syntax</a> <a id="11951" class="Symbol">(</a><a id="11952" href="Relation.Binary.Reasoning.Syntax.html#11952" class="Bound">R</a> <a id="11954" class="Symbol">:</a> <a id="11956" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="11960" href="Relation.Binary.Reasoning.Syntax.html#1149" class="Generalizable">A</a> <a id="11962" href="Relation.Binary.Reasoning.Syntax.html#1151" class="Generalizable">B</a> <a id="11964" href="Relation.Binary.Reasoning.Syntax.html#1125" class="Generalizable">ℓ₁</a><a id="11966" class="Symbol">)</a> <a id="11968" class="Keyword">where</a>

  <a id="11977" class="Keyword">private</a>
    <a id="≡-noncomputing-syntax.step"></a><a id="11989" href="Relation.Binary.Reasoning.Syntax.html#11989" class="Function">step</a> <a id="11994" class="Symbol">:</a> <a id="11996" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a> <a id="12002" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="12006" href="Relation.Binary.Reasoning.Syntax.html#11952" class="Bound">R</a> <a id="12008" href="Relation.Binary.Reasoning.Syntax.html#11952" class="Bound">R</a>
    <a id="12014" href="Relation.Binary.Reasoning.Syntax.html#11989" class="Function">step</a> <a id="12019" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a> <a id="12026" href="Relation.Binary.Reasoning.Syntax.html#12026" class="Bound">xRy</a> <a id="12030" class="Symbol">=</a> <a id="12032" href="Relation.Binary.Reasoning.Syntax.html#12026" class="Bound">xRy</a>

  <a id="12039" class="Keyword">open</a> <a id="12044" href="Relation.Binary.Reasoning.Syntax.html#10945" class="Module">≡-syntax</a> <a id="12053" href="Relation.Binary.Reasoning.Syntax.html#11952" class="Bound">R</a> <a id="12055" href="Relation.Binary.Reasoning.Syntax.html#11989" class="Function">step</a> <a id="12060" class="Keyword">public</a>

<a id="12068" class="Comment">------------------------------------------------------------------------</a>
<a id="12141" class="Comment">-- Syntax for ending a chain of reasoning</a>
<a id="12183" class="Comment">------------------------------------------------------------------------</a>

<a id="12257" class="Keyword">module</a> <a id="end-syntax"></a><a id="12264" href="Relation.Binary.Reasoning.Syntax.html#12264" class="Module">end-syntax</a>
  <a id="12277" class="Symbol">(</a><a id="12278" href="Relation.Binary.Reasoning.Syntax.html#12278" class="Bound">R</a> <a id="12280" class="Symbol">:</a> <a id="12282" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="12286" href="Relation.Binary.Reasoning.Syntax.html#1149" class="Generalizable">A</a> <a id="12288" href="Relation.Binary.Reasoning.Syntax.html#1125" class="Generalizable">ℓ₁</a><a id="12290" class="Symbol">)</a>
  <a id="12294" class="Symbol">(</a><a id="12295" href="Relation.Binary.Reasoning.Syntax.html#12295" class="Bound">reflexive</a> <a id="12305" class="Symbol">:</a> <a id="12307" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="12317" href="Relation.Binary.Reasoning.Syntax.html#12278" class="Bound">R</a><a id="12318" class="Symbol">)</a>
  <a id="12322" class="Keyword">where</a>

  <a id="12331" class="Keyword">infix</a> <a id="12337" class="Number">3</a> <a id="12339" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">_∎</a>

  <a id="end-syntax._∎"></a><a id="12345" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">_∎</a> <a id="12348" class="Symbol">:</a> <a id="12350" class="Symbol">∀</a> <a id="12352" href="Relation.Binary.Reasoning.Syntax.html#12352" class="Bound">x</a> <a id="12354" class="Symbol">→</a> <a id="12356" href="Relation.Binary.Reasoning.Syntax.html#12278" class="Bound">R</a> <a id="12358" href="Relation.Binary.Reasoning.Syntax.html#12352" class="Bound">x</a> <a id="12360" href="Relation.Binary.Reasoning.Syntax.html#12352" class="Bound">x</a>
  <a id="12364" href="Relation.Binary.Reasoning.Syntax.html#12364" class="Bound">x</a> <a id="12366" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a> <a id="12368" class="Symbol">=</a> <a id="12370" href="Relation.Binary.Reasoning.Syntax.html#12295" class="Bound">reflexive</a>

</pre></body></html>

==> anc/html/Relation.Binary.Structures.Biased.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Binary.Structures.Biased</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Ways to give instances of certain structures where some fields can</a>
<a id="176" class="Comment">-- be given in terms of others</a>
<a id="207" class="Comment">------------------------------------------------------------------------</a>

<a id="281" class="Comment">-- The contents of this module should be accessed via `Relation.Binary`.</a>

<a id="355" class="Symbol">{-#</a> <a id="359" class="Keyword">OPTIONS</a> <a id="367" class="Pragma">--cubical-compatible</a> <a id="388" class="Pragma">--safe</a> <a id="395" class="Symbol">#-}</a>

<a id="400" class="Keyword">open</a> <a id="405" class="Keyword">import</a> <a id="412" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="433" class="Keyword">using</a> <a id="439" class="Symbol">(</a><a id="440" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="443" class="Symbol">)</a>

<a id="446" class="Keyword">module</a> <a id="453" href="Relation.Binary.Structures.Biased.html" class="Module">Relation.Binary.Structures.Biased</a>
  <a id="489" class="Symbol">{</a><a id="490" href="Relation.Binary.Structures.Biased.html#490" class="Bound">a</a> <a id="492" href="Relation.Binary.Structures.Biased.html#492" class="Bound">ℓ</a><a id="493" class="Symbol">}</a> <a id="495" class="Symbol">{</a><a id="496" href="Relation.Binary.Structures.Biased.html#496" class="Bound">A</a> <a id="498" class="Symbol">:</a> <a id="500" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="504" href="Relation.Binary.Structures.Biased.html#490" class="Bound">a</a><a id="505" class="Symbol">}</a> <a id="507" class="Comment">-- The underlying set</a>
  <a id="531" class="Symbol">(</a><a id="532" href="Relation.Binary.Structures.Biased.html#532" class="Bound Operator">_≈_</a> <a id="536" class="Symbol">:</a> <a id="538" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="542" href="Relation.Binary.Structures.Biased.html#496" class="Bound">A</a> <a id="544" href="Relation.Binary.Structures.Biased.html#492" class="Bound">ℓ</a><a id="545" class="Symbol">)</a>   <a id="549" class="Comment">-- The underlying equality relation</a>
  <a id="587" class="Keyword">where</a>

<a id="594" class="Keyword">open</a> <a id="599" class="Keyword">import</a> <a id="606" href="Level.html" class="Module">Level</a> <a id="612" class="Keyword">using</a> <a id="618" class="Symbol">(</a><a id="619" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="624" class="Symbol">;</a> <a id="626" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="629" class="Symbol">)</a>
<a id="631" class="Keyword">open</a> <a id="636" class="Keyword">import</a> <a id="643" href="Relation.Binary.Consequences.html" class="Module">Relation.Binary.Consequences</a> <a id="672" class="Keyword">using</a> <a id="678" class="Symbol">(</a><a id="679" href="Relation.Binary.Consequences.html#5425" class="Function">tri⇒irr</a><a id="686" class="Symbol">;</a> <a id="688" href="Relation.Binary.Consequences.html#5230" class="Function">tri⇒asym</a><a id="696" class="Symbol">;</a> <a id="698" href="Relation.Binary.Consequences.html#6773" class="Function">trans∧tri⇒resp</a><a id="712" class="Symbol">)</a>
<a id="714" class="Keyword">open</a> <a id="719" class="Keyword">import</a> <a id="726" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="754" class="Keyword">using</a> <a id="760" class="Symbol">(</a><a id="761" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a><a id="771" class="Symbol">;</a> <a id="773" href="Relation.Binary.Definitions.html#3208" class="Function">Trichotomous</a><a id="785" class="Symbol">)</a>

<a id="788" class="Keyword">open</a> <a id="793" class="Keyword">import</a> <a id="800" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a> <a id="827" href="Relation.Binary.Structures.Biased.html#532" class="Bound Operator">_≈_</a>

<a id="832" class="Keyword">private</a>
  <a id="842" class="Keyword">variable</a>
    <a id="855" href="Relation.Binary.Structures.Biased.html#855" class="Generalizable">ℓ₂</a> <a id="858" class="Symbol">:</a> <a id="860" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="867" class="Comment">-- To construct a StrictTotalOrder you only need to prove transitivity and</a>
<a id="942" class="Comment">-- trichotomy as the current implementation of `Trichotomous` subsumes</a>
<a id="1013" class="Comment">-- irreflexivity and asymmetry.</a>
<a id="1045" class="Keyword">record</a> <a id="IsStrictTotalOrderᶜ"></a><a id="1052" href="Relation.Binary.Structures.Biased.html#1052" class="Record">IsStrictTotalOrderᶜ</a> <a id="1072" class="Symbol">(</a><a id="1073" href="Relation.Binary.Structures.Biased.html#1073" class="Bound Operator">_&lt;_</a> <a id="1077" class="Symbol">:</a> <a id="1079" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1083" href="Relation.Binary.Structures.Biased.html#496" class="Bound">A</a> <a id="1085" href="Relation.Binary.Structures.Biased.html#855" class="Generalizable">ℓ₂</a><a id="1087" class="Symbol">)</a> <a id="1089" class="Symbol">:</a> <a id="1091" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1095" class="Symbol">(</a><a id="1096" href="Relation.Binary.Structures.Biased.html#490" class="Bound">a</a> <a id="1098" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1100" href="Relation.Binary.Structures.Biased.html#492" class="Bound">ℓ</a> <a id="1102" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1104" href="Relation.Binary.Structures.Biased.html#1085" class="Bound">ℓ₂</a><a id="1106" class="Symbol">)</a> <a id="1108" class="Keyword">where</a>
  <a id="1116" class="Keyword">field</a>
    <a id="IsStrictTotalOrderᶜ.isEquivalence"></a><a id="1126" href="Relation.Binary.Structures.Biased.html#1126" class="Field">isEquivalence</a> <a id="1140" class="Symbol">:</a> <a id="1142" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a>
    <a id="IsStrictTotalOrderᶜ.trans"></a><a id="1160" href="Relation.Binary.Structures.Biased.html#1160" class="Field">trans</a>         <a id="1174" class="Symbol">:</a> <a id="1176" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="1187" href="Relation.Binary.Structures.Biased.html#1073" class="Bound Operator">_&lt;_</a>
    <a id="IsStrictTotalOrderᶜ.compare"></a><a id="1195" href="Relation.Binary.Structures.Biased.html#1195" class="Field">compare</a>       <a id="1209" class="Symbol">:</a> <a id="1211" href="Relation.Binary.Definitions.html#3208" class="Function">Trichotomous</a> <a id="1224" href="Relation.Binary.Structures.Biased.html#532" class="Bound Operator">_≈_</a> <a id="1228" href="Relation.Binary.Structures.Biased.html#1073" class="Bound Operator">_&lt;_</a>

  <a id="IsStrictTotalOrderᶜ.isStrictTotalOrderᶜ"></a><a id="1235" href="Relation.Binary.Structures.Biased.html#1235" class="Function">isStrictTotalOrderᶜ</a> <a id="1255" class="Symbol">:</a> <a id="1257" href="Relation.Binary.Structures.html#7073" class="Record">IsStrictTotalOrder</a> <a id="1276" href="Relation.Binary.Structures.Biased.html#1073" class="Bound Operator">_&lt;_</a>
  <a id="1282" href="Relation.Binary.Structures.Biased.html#1235" class="Function">isStrictTotalOrderᶜ</a> <a id="1302" class="Symbol">=</a> <a id="1304" class="Keyword">record</a>
    <a id="1315" class="Symbol">{</a> <a id="1317" href="Relation.Binary.Structures.html#7146" class="Field">isStrictPartialOrder</a> <a id="1338" class="Symbol">=</a> <a id="1340" class="Keyword">record</a>
      <a id="1353" class="Symbol">{</a> <a id="1355" href="Relation.Binary.Structures.html#4842" class="Field">isEquivalence</a> <a id="1369" class="Symbol">=</a> <a id="1371" href="Relation.Binary.Structures.Biased.html#1126" class="Field">isEquivalence</a>
      <a id="1391" class="Symbol">;</a> <a id="1393" href="Relation.Binary.Structures.html#4876" class="Field">irrefl</a> <a id="1400" class="Symbol">=</a> <a id="1402" href="Relation.Binary.Consequences.html#5425" class="Function">tri⇒irr</a> <a id="1410" href="Relation.Binary.Structures.Biased.html#1195" class="Field">compare</a>
      <a id="1424" class="Symbol">;</a> <a id="1426" href="Relation.Binary.Structures.html#4916" class="Field">trans</a> <a id="1432" class="Symbol">=</a> <a id="1434" href="Relation.Binary.Structures.Biased.html#1160" class="Field">trans</a>
      <a id="1446" class="Symbol">;</a> <a id="1448" href="Relation.Binary.Structures.html#4951" class="Field">&lt;-resp-≈</a> <a id="1457" class="Symbol">=</a> <a id="1459" href="Relation.Binary.Consequences.html#6773" class="Function">trans∧tri⇒resp</a> <a id="1474" href="Relation.Binary.Structures.html#1667" class="Function">Eq.sym</a> <a id="1481" href="Relation.Binary.Structures.html#1693" class="Function">Eq.trans</a> <a id="1490" href="Relation.Binary.Structures.Biased.html#1160" class="Field">trans</a> <a id="1496" href="Relation.Binary.Structures.Biased.html#1195" class="Field">compare</a>
      <a id="1510" class="Symbol">}</a>
    <a id="1516" class="Symbol">;</a> <a id="1518" href="Relation.Binary.Structures.html#7198" class="Field">compare</a> <a id="1526" class="Symbol">=</a> <a id="1528" href="Relation.Binary.Structures.Biased.html#1195" class="Field">compare</a>
    <a id="1540" class="Symbol">}</a> <a id="1542" class="Keyword">where</a> <a id="1548" class="Keyword">module</a> <a id="1555" href="Relation.Binary.Structures.Biased.html#1555" class="Module">Eq</a> <a id="1558" class="Symbol">=</a> <a id="1560" href="Relation.Binary.Structures.html#1595" class="Module">IsEquivalence</a> <a id="1574" href="Relation.Binary.Structures.Biased.html#1126" class="Field">isEquivalence</a>

<a id="1589" class="Keyword">open</a> <a id="1594" href="Relation.Binary.Structures.Biased.html#1052" class="Module">IsStrictTotalOrderᶜ</a> <a id="1614" class="Keyword">public</a>
  <a id="1623" class="Keyword">using</a> <a id="1629" class="Symbol">(</a><a id="1630" href="Relation.Binary.Structures.Biased.html#1235" class="Function">isStrictTotalOrderᶜ</a><a id="1649" class="Symbol">)</a>
</pre></body></html>

==> anc/html/Relation.Binary.Structures.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Binary.Structures</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Structures for homogeneous binary relations</a>
<a id="153" class="Comment">------------------------------------------------------------------------</a>

<a id="227" class="Comment">-- The contents of this module should be accessed via `Relation.Binary`.</a>

<a id="301" class="Symbol">{-#</a> <a id="305" class="Keyword">OPTIONS</a> <a id="313" class="Pragma">--cubical-compatible</a> <a id="334" class="Pragma">--safe</a> <a id="341" class="Symbol">#-}</a>

<a id="346" class="Keyword">open</a> <a id="351" class="Keyword">import</a> <a id="358" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a>

<a id="380" class="Keyword">module</a> <a id="387" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a>
  <a id="416" class="Symbol">{</a><a id="417" href="Relation.Binary.Structures.html#417" class="Bound">a</a> <a id="419" href="Relation.Binary.Structures.html#419" class="Bound">ℓ</a><a id="420" class="Symbol">}</a> <a id="422" class="Symbol">{</a><a id="423" href="Relation.Binary.Structures.html#423" class="Bound">A</a> <a id="425" class="Symbol">:</a> <a id="427" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="431" href="Relation.Binary.Structures.html#417" class="Bound">a</a><a id="432" class="Symbol">}</a> <a id="434" class="Comment">-- The underlying set</a>
  <a id="458" class="Symbol">(</a><a id="459" href="Relation.Binary.Structures.html#459" class="Bound Operator">_≈_</a> <a id="463" class="Symbol">:</a> <a id="465" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="469" href="Relation.Binary.Structures.html#423" class="Bound">A</a> <a id="471" href="Relation.Binary.Structures.html#419" class="Bound">ℓ</a><a id="472" class="Symbol">)</a>   <a id="476" class="Comment">-- The underlying equality relation</a>
  <a id="514" class="Keyword">where</a>

<a id="521" class="Keyword">open</a> <a id="526" class="Keyword">import</a> <a id="533" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="551" class="Keyword">using</a> <a id="557" class="Symbol">(</a><a id="558" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="563" class="Symbol">;</a> <a id="565" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="570" class="Symbol">;</a> <a id="572" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="575" class="Symbol">)</a>
<a id="577" class="Keyword">open</a> <a id="582" class="Keyword">import</a> <a id="589" href="Level.html" class="Module">Level</a> <a id="595" class="Keyword">using</a> <a id="601" class="Symbol">(</a><a id="602" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="607" class="Symbol">;</a> <a id="609" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="612" class="Symbol">)</a>
<a id="614" class="Keyword">open</a> <a id="619" class="Keyword">import</a> <a id="626" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a> <a id="657" class="Keyword">using</a> <a id="663" class="Symbol">(</a><a id="664" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬_</a><a id="666" class="Symbol">)</a>
<a id="668" class="Keyword">open</a> <a id="673" class="Keyword">import</a> <a id="680" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="723" class="Symbol">as</a> <a id="726" class="Module">≡</a> <a id="728" class="Keyword">using</a> <a id="734" class="Symbol">(</a><a id="735" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="738" class="Symbol">)</a>
<a id="740" class="Keyword">open</a> <a id="745" class="Keyword">import</a> <a id="752" href="Relation.Binary.Consequences.html" class="Module">Relation.Binary.Consequences</a>
  <a id="783" class="Keyword">using</a> <a id="789" class="Symbol">(</a><a id="790" href="Relation.Binary.Consequences.html#5637" class="Function">tri⇒dec≈</a><a id="798" class="Symbol">;</a> <a id="800" href="Relation.Binary.Consequences.html#5821" class="Function">tri⇒dec&lt;</a><a id="808" class="Symbol">;</a> <a id="810" href="Relation.Binary.Consequences.html#4546" class="Function">trans∧irr⇒asym</a><a id="824" class="Symbol">)</a>
<a id="826" class="Keyword">open</a> <a id="831" class="Keyword">import</a> <a id="838" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a>

<a id="867" class="Keyword">private</a>
  <a id="877" class="Keyword">variable</a>
    <a id="890" href="Relation.Binary.Structures.html#890" class="Generalizable">ℓ₂</a> <a id="893" class="Symbol">:</a> <a id="895" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="902" class="Comment">------------------------------------------------------------------------</a>
<a id="975" class="Comment">-- Equivalences</a>
<a id="991" class="Comment">------------------------------------------------------------------------</a>
<a id="1064" class="Comment">-- Note all the following equivalences refer to the equality provided</a>
<a id="1134" class="Comment">-- as a module parameter at the top of this file.</a>

<a id="1185" class="Keyword">record</a> <a id="IsPartialEquivalence"></a><a id="1192" href="Relation.Binary.Structures.html#1192" class="Record">IsPartialEquivalence</a> <a id="1213" class="Symbol">:</a> <a id="1215" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1219" class="Symbol">(</a><a id="1220" href="Relation.Binary.Structures.html#417" class="Bound">a</a> <a id="1222" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1224" href="Relation.Binary.Structures.html#419" class="Bound">ℓ</a><a id="1225" class="Symbol">)</a> <a id="1227" class="Keyword">where</a>
  <a id="1235" class="Keyword">field</a>
    <a id="IsPartialEquivalence.sym"></a><a id="1245" href="Relation.Binary.Structures.html#1245" class="Field">sym</a>   <a id="1251" class="Symbol">:</a> <a id="1253" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="1263" href="Relation.Binary.Structures.html#459" class="Bound Operator">_≈_</a>
    <a id="IsPartialEquivalence.trans"></a><a id="1271" href="Relation.Binary.Structures.html#1271" class="Field">trans</a> <a id="1277" class="Symbol">:</a> <a id="1279" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="1290" href="Relation.Binary.Structures.html#459" class="Bound Operator">_≈_</a>

<a id="1295" class="Comment">-- The preorders of this library are defined in terms of an underlying</a>
<a id="1366" class="Comment">-- equivalence relation, and hence equivalence relations are not</a>
<a id="1431" class="Comment">-- defined in terms of preorders.</a>

<a id="1466" class="Comment">-- To preserve backwards compatability, equivalence relations are</a>
<a id="1532" class="Comment">-- not defined in terms of their partial counterparts.</a>

<a id="1588" class="Keyword">record</a> <a id="IsEquivalence"></a><a id="1595" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a> <a id="1609" class="Symbol">:</a> <a id="1611" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1615" class="Symbol">(</a><a id="1616" href="Relation.Binary.Structures.html#417" class="Bound">a</a> <a id="1618" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1620" href="Relation.Binary.Structures.html#419" class="Bound">ℓ</a><a id="1621" class="Symbol">)</a> <a id="1623" class="Keyword">where</a>
  <a id="1631" class="Keyword">field</a>
    <a id="IsEquivalence.refl"></a><a id="1641" href="Relation.Binary.Structures.html#1641" class="Field">refl</a>  <a id="1647" class="Symbol">:</a> <a id="1649" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="1659" href="Relation.Binary.Structures.html#459" class="Bound Operator">_≈_</a>
    <a id="IsEquivalence.sym"></a><a id="1667" href="Relation.Binary.Structures.html#1667" class="Field">sym</a>   <a id="1673" class="Symbol">:</a> <a id="1675" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="1685" href="Relation.Binary.Structures.html#459" class="Bound Operator">_≈_</a>
    <a id="IsEquivalence.trans"></a><a id="1693" href="Relation.Binary.Structures.html#1693" class="Field">trans</a> <a id="1699" class="Symbol">:</a> <a id="1701" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="1712" href="Relation.Binary.Structures.html#459" class="Bound Operator">_≈_</a>

  <a id="IsEquivalence.reflexive"></a><a id="1719" href="Relation.Binary.Structures.html#1719" class="Function">reflexive</a> <a id="1729" class="Symbol">:</a> <a id="1731" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1735" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="1737" href="Relation.Binary.Structures.html#459" class="Bound Operator">_≈_</a>
  <a id="1743" href="Relation.Binary.Structures.html#1719" class="Function">reflexive</a> <a id="1753" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a> <a id="1760" class="Symbol">=</a> <a id="1762" href="Relation.Binary.Structures.html#1641" class="Field">refl</a>

  <a id="IsEquivalence.isPartialEquivalence"></a><a id="1770" href="Relation.Binary.Structures.html#1770" class="Function">isPartialEquivalence</a> <a id="1791" class="Symbol">:</a> <a id="1793" href="Relation.Binary.Structures.html#1192" class="Record">IsPartialEquivalence</a>
  <a id="1816" href="Relation.Binary.Structures.html#1770" class="Function">isPartialEquivalence</a> <a id="1837" class="Symbol">=</a> <a id="1839" class="Keyword">record</a>
    <a id="1850" class="Symbol">{</a> <a id="1852" href="Relation.Binary.Structures.html#1245" class="Field">sym</a> <a id="1856" class="Symbol">=</a> <a id="1858" href="Relation.Binary.Structures.html#1667" class="Field">sym</a>
    <a id="1866" class="Symbol">;</a> <a id="1868" href="Relation.Binary.Structures.html#1271" class="Field">trans</a> <a id="1874" class="Symbol">=</a> <a id="1876" href="Relation.Binary.Structures.html#1693" class="Field">trans</a>
    <a id="1886" class="Symbol">}</a>


<a id="1890" class="Keyword">record</a> <a id="IsDecEquivalence"></a><a id="1897" href="Relation.Binary.Structures.html#1897" class="Record">IsDecEquivalence</a> <a id="1914" class="Symbol">:</a> <a id="1916" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1920" class="Symbol">(</a><a id="1921" href="Relation.Binary.Structures.html#417" class="Bound">a</a> <a id="1923" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1925" href="Relation.Binary.Structures.html#419" class="Bound">ℓ</a><a id="1926" class="Symbol">)</a> <a id="1928" class="Keyword">where</a>
  <a id="1936" class="Keyword">infix</a> <a id="1942" class="Number">4</a> <a id="1944" href="Relation.Binary.Structures.html#1994" class="Field Operator">_≟_</a>
  <a id="1950" class="Keyword">field</a>
    <a id="IsDecEquivalence.isEquivalence"></a><a id="1960" href="Relation.Binary.Structures.html#1960" class="Field">isEquivalence</a> <a id="1974" class="Symbol">:</a> <a id="1976" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a>
    <a id="IsDecEquivalence._≟_"></a><a id="1994" href="Relation.Binary.Structures.html#1994" class="Field Operator">_≟_</a>           <a id="2008" class="Symbol">:</a> <a id="2010" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="2020" href="Relation.Binary.Structures.html#459" class="Bound Operator">_≈_</a>

  <a id="2027" class="Keyword">open</a> <a id="2032" href="Relation.Binary.Structures.html#1595" class="Module">IsEquivalence</a> <a id="2046" href="Relation.Binary.Structures.html#1960" class="Field">isEquivalence</a> <a id="2060" class="Keyword">public</a>


<a id="2069" class="Comment">------------------------------------------------------------------------</a>
<a id="2142" class="Comment">-- Preorders</a>
<a id="2155" class="Comment">------------------------------------------------------------------------</a>

<a id="2229" class="Keyword">record</a> <a id="IsPreorder"></a><a id="2236" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a> <a id="2247" class="Symbol">(</a><a id="2248" href="Relation.Binary.Structures.html#2248" class="Bound Operator">_≲_</a> <a id="2252" class="Symbol">:</a> <a id="2254" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2258" href="Relation.Binary.Structures.html#423" class="Bound">A</a> <a id="2260" href="Relation.Binary.Structures.html#890" class="Generalizable">ℓ₂</a><a id="2262" class="Symbol">)</a> <a id="2264" class="Symbol">:</a> <a id="2266" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2270" class="Symbol">(</a><a id="2271" href="Relation.Binary.Structures.html#417" class="Bound">a</a> <a id="2273" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2275" href="Relation.Binary.Structures.html#419" class="Bound">ℓ</a> <a id="2277" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2279" href="Relation.Binary.Structures.html#2260" class="Bound">ℓ₂</a><a id="2281" class="Symbol">)</a> <a id="2283" class="Keyword">where</a>
  <a id="2291" class="Keyword">field</a>
    <a id="IsPreorder.isEquivalence"></a><a id="2301" href="Relation.Binary.Structures.html#2301" class="Field">isEquivalence</a> <a id="2315" class="Symbol">:</a> <a id="2317" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a>
    <a id="2335" class="Comment">-- Reflexivity is expressed in terms of the underlying equality:</a>
    <a id="IsPreorder.reflexive"></a><a id="2404" href="Relation.Binary.Structures.html#2404" class="Field">reflexive</a>     <a id="2418" class="Symbol">:</a> <a id="2420" href="Relation.Binary.Structures.html#459" class="Bound Operator">_≈_</a> <a id="2424" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="2426" href="Relation.Binary.Structures.html#2248" class="Bound Operator">_≲_</a>
    <a id="IsPreorder.trans"></a><a id="2434" href="Relation.Binary.Structures.html#2434" class="Field">trans</a>         <a id="2448" class="Symbol">:</a> <a id="2450" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="2461" href="Relation.Binary.Structures.html#2248" class="Bound Operator">_≲_</a>

  <a id="2468" class="Keyword">module</a> <a id="IsPreorder.Eq"></a><a id="2475" href="Relation.Binary.Structures.html#2475" class="Module">Eq</a> <a id="2478" class="Symbol">=</a> <a id="2480" href="Relation.Binary.Structures.html#1595" class="Module">IsEquivalence</a> <a id="2494" href="Relation.Binary.Structures.html#2301" class="Field">isEquivalence</a>

  <a id="IsPreorder.refl"></a><a id="2511" href="Relation.Binary.Structures.html#2511" class="Function">refl</a> <a id="2516" class="Symbol">:</a> <a id="2518" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="2528" href="Relation.Binary.Structures.html#2248" class="Bound Operator">_≲_</a>
  <a id="2534" href="Relation.Binary.Structures.html#2511" class="Function">refl</a> <a id="2539" class="Symbol">=</a> <a id="2541" href="Relation.Binary.Structures.html#2404" class="Field">reflexive</a> <a id="2551" href="Relation.Binary.Structures.html#1641" class="Function">Eq.refl</a>

  <a id="IsPreorder.≲-respˡ-≈"></a><a id="2562" href="Relation.Binary.Structures.html#2562" class="Function">≲-respˡ-≈</a> <a id="2572" class="Symbol">:</a> <a id="2574" href="Relation.Binary.Structures.html#2248" class="Bound Operator">_≲_</a> <a id="2578" href="Relation.Binary.Definitions.html#5598" class="Function Operator">Respectsˡ</a> <a id="2588" href="Relation.Binary.Structures.html#459" class="Bound Operator">_≈_</a>
  <a id="2594" href="Relation.Binary.Structures.html#2562" class="Function">≲-respˡ-≈</a> <a id="2604" href="Relation.Binary.Structures.html#2604" class="Bound">x≈y</a> <a id="2608" href="Relation.Binary.Structures.html#2608" class="Bound">x∼z</a> <a id="2612" class="Symbol">=</a> <a id="2614" href="Relation.Binary.Structures.html#2434" class="Field">trans</a> <a id="2620" class="Symbol">(</a><a id="2621" href="Relation.Binary.Structures.html#2404" class="Field">reflexive</a> <a id="2631" class="Symbol">(</a><a id="2632" href="Relation.Binary.Structures.html#1667" class="Function">Eq.sym</a> <a id="2639" href="Relation.Binary.Structures.html#2604" class="Bound">x≈y</a><a id="2642" class="Symbol">))</a> <a id="2645" href="Relation.Binary.Structures.html#2608" class="Bound">x∼z</a>

  <a id="IsPreorder.≲-respʳ-≈"></a><a id="2652" href="Relation.Binary.Structures.html#2652" class="Function">≲-respʳ-≈</a> <a id="2662" class="Symbol">:</a> <a id="2664" href="Relation.Binary.Structures.html#2248" class="Bound Operator">_≲_</a> <a id="2668" href="Relation.Binary.Definitions.html#5433" class="Function Operator">Respectsʳ</a> <a id="2678" href="Relation.Binary.Structures.html#459" class="Bound Operator">_≈_</a>
  <a id="2684" href="Relation.Binary.Structures.html#2652" class="Function">≲-respʳ-≈</a> <a id="2694" href="Relation.Binary.Structures.html#2694" class="Bound">x≈y</a> <a id="2698" href="Relation.Binary.Structures.html#2698" class="Bound">z∼x</a> <a id="2702" class="Symbol">=</a> <a id="2704" href="Relation.Binary.Structures.html#2434" class="Field">trans</a> <a id="2710" href="Relation.Binary.Structures.html#2698" class="Bound">z∼x</a> <a id="2714" class="Symbol">(</a><a id="2715" href="Relation.Binary.Structures.html#2404" class="Field">reflexive</a> <a id="2725" href="Relation.Binary.Structures.html#2694" class="Bound">x≈y</a><a id="2728" class="Symbol">)</a>

  <a id="IsPreorder.≲-resp-≈"></a><a id="2733" href="Relation.Binary.Structures.html#2733" class="Function">≲-resp-≈</a> <a id="2742" class="Symbol">:</a> <a id="2744" href="Relation.Binary.Structures.html#2248" class="Bound Operator">_≲_</a> <a id="2748" href="Relation.Binary.Definitions.html#5761" class="Function Operator">Respects₂</a> <a id="2758" href="Relation.Binary.Structures.html#459" class="Bound Operator">_≈_</a>
  <a id="2764" href="Relation.Binary.Structures.html#2733" class="Function">≲-resp-≈</a> <a id="2773" class="Symbol">=</a> <a id="2775" href="Relation.Binary.Structures.html#2652" class="Function">≲-respʳ-≈</a> <a id="2785" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2787" href="Relation.Binary.Structures.html#2562" class="Function">≲-respˡ-≈</a>

  <a id="IsPreorder.∼-respˡ-≈"></a><a id="2800" href="Relation.Binary.Structures.html#2800" class="Function">∼-respˡ-≈</a> <a id="2810" class="Symbol">=</a> <a id="2812" href="Relation.Binary.Structures.html#2562" class="Function">≲-respˡ-≈</a>
  <a id="2824" class="Symbol">{-#</a> <a id="2828" class="Keyword">WARNING_ON_USAGE</a> <a id="2845" class="Pragma">∼-respˡ-≈</a>
  <a id="2857" class="String">&quot;Warning: ∼-respˡ-≈ was deprecated in v2.0.
  Please use ≲-respˡ-≈ instead. &quot;</a>
  <a id="2937" class="Symbol">#-}</a>
  <a id="IsPreorder.∼-respʳ-≈"></a><a id="2943" href="Relation.Binary.Structures.html#2943" class="Function">∼-respʳ-≈</a> <a id="2953" class="Symbol">=</a> <a id="2955" href="Relation.Binary.Structures.html#2652" class="Function">≲-respʳ-≈</a>
  <a id="2967" class="Symbol">{-#</a> <a id="2971" class="Keyword">WARNING_ON_USAGE</a> <a id="2988" class="Pragma">∼-respʳ-≈</a>
  <a id="3000" class="String">&quot;Warning: ∼-respʳ-≈ was deprecated in v2.0.
  Please use ≲-respʳ-≈ instead. &quot;</a>
  <a id="3080" class="Symbol">#-}</a>
  <a id="IsPreorder.∼-resp-≈"></a><a id="3086" href="Relation.Binary.Structures.html#3086" class="Function">∼-resp-≈</a> <a id="3095" class="Symbol">=</a> <a id="3097" href="Relation.Binary.Structures.html#2733" class="Function">≲-resp-≈</a>
  <a id="3108" class="Symbol">{-#</a> <a id="3112" class="Keyword">WARNING_ON_USAGE</a> <a id="3129" class="Pragma">∼-resp-≈</a>
  <a id="3140" class="String">&quot;Warning: ∼-resp-≈ was deprecated in v2.0.
  Please use ≲-resp-≈ instead. &quot;</a>
  <a id="3218" class="Symbol">#-}</a>


<a id="3224" class="Keyword">record</a> <a id="IsTotalPreorder"></a><a id="3231" href="Relation.Binary.Structures.html#3231" class="Record">IsTotalPreorder</a> <a id="3247" class="Symbol">(</a><a id="3248" href="Relation.Binary.Structures.html#3248" class="Bound Operator">_≲_</a> <a id="3252" class="Symbol">:</a> <a id="3254" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3258" href="Relation.Binary.Structures.html#423" class="Bound">A</a> <a id="3260" href="Relation.Binary.Structures.html#890" class="Generalizable">ℓ₂</a><a id="3262" class="Symbol">)</a> <a id="3264" class="Symbol">:</a> <a id="3266" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3270" class="Symbol">(</a><a id="3271" href="Relation.Binary.Structures.html#417" class="Bound">a</a> <a id="3273" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3275" href="Relation.Binary.Structures.html#419" class="Bound">ℓ</a> <a id="3277" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3279" href="Relation.Binary.Structures.html#3260" class="Bound">ℓ₂</a><a id="3281" class="Symbol">)</a> <a id="3283" class="Keyword">where</a>
  <a id="3291" class="Keyword">field</a>
    <a id="IsTotalPreorder.isPreorder"></a><a id="3301" href="Relation.Binary.Structures.html#3301" class="Field">isPreorder</a> <a id="3312" class="Symbol">:</a> <a id="3314" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a> <a id="3325" href="Relation.Binary.Structures.html#3248" class="Bound Operator">_≲_</a>
    <a id="IsTotalPreorder.total"></a><a id="3333" href="Relation.Binary.Structures.html#3333" class="Field">total</a>      <a id="3344" class="Symbol">:</a> <a id="3346" href="Relation.Binary.Definitions.html#2837" class="Function">Total</a> <a id="3352" href="Relation.Binary.Structures.html#3248" class="Bound Operator">_≲_</a>

  <a id="3359" class="Keyword">open</a> <a id="3364" href="Relation.Binary.Structures.html#2236" class="Module">IsPreorder</a> <a id="3375" href="Relation.Binary.Structures.html#3301" class="Field">isPreorder</a> <a id="3386" class="Keyword">public</a>


<a id="3395" class="Keyword">record</a> <a id="IsDecPreorder"></a><a id="3402" href="Relation.Binary.Structures.html#3402" class="Record">IsDecPreorder</a> <a id="3416" class="Symbol">(</a><a id="3417" href="Relation.Binary.Structures.html#3417" class="Bound Operator">_≲_</a> <a id="3421" class="Symbol">:</a> <a id="3423" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3427" href="Relation.Binary.Structures.html#423" class="Bound">A</a> <a id="3429" href="Relation.Binary.Structures.html#890" class="Generalizable">ℓ₂</a><a id="3431" class="Symbol">)</a> <a id="3433" class="Symbol">:</a> <a id="3435" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3439" class="Symbol">(</a><a id="3440" href="Relation.Binary.Structures.html#417" class="Bound">a</a> <a id="3442" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3444" href="Relation.Binary.Structures.html#419" class="Bound">ℓ</a> <a id="3446" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3448" href="Relation.Binary.Structures.html#3429" class="Bound">ℓ₂</a><a id="3450" class="Symbol">)</a> <a id="3452" class="Keyword">where</a>
  <a id="3460" class="Keyword">field</a>
    <a id="IsDecPreorder.isPreorder"></a><a id="3470" href="Relation.Binary.Structures.html#3470" class="Field">isPreorder</a> <a id="3481" class="Symbol">:</a> <a id="3483" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a> <a id="3494" href="Relation.Binary.Structures.html#3417" class="Bound Operator">_≲_</a>
    <a id="IsDecPreorder._≟_"></a><a id="3502" href="Relation.Binary.Structures.html#3502" class="Field Operator">_≟_</a>        <a id="3513" class="Symbol">:</a> <a id="3515" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="3525" href="Relation.Binary.Structures.html#459" class="Bound Operator">_≈_</a>
    <a id="IsDecPreorder._≲?_"></a><a id="3533" href="Relation.Binary.Structures.html#3533" class="Field Operator">_≲?_</a>       <a id="3544" class="Symbol">:</a> <a id="3546" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="3556" href="Relation.Binary.Structures.html#3417" class="Bound Operator">_≲_</a>

  <a id="3563" class="Keyword">open</a> <a id="3568" href="Relation.Binary.Structures.html#2236" class="Module">IsPreorder</a> <a id="3579" href="Relation.Binary.Structures.html#3470" class="Field">isPreorder</a> <a id="3590" class="Keyword">public</a>
    <a id="3601" class="Keyword">hiding</a> <a id="3608" class="Symbol">(</a><a id="3609" class="Keyword">module</a> <a id="3616" href="Relation.Binary.Structures.html#2475" class="Module">Eq</a><a id="3618" class="Symbol">)</a>

  <a id="3623" class="Keyword">module</a> <a id="IsDecPreorder.Eq"></a><a id="3630" href="Relation.Binary.Structures.html#3630" class="Module">Eq</a> <a id="3633" class="Keyword">where</a>

    <a id="IsDecPreorder.Eq.isDecEquivalence"></a><a id="3644" href="Relation.Binary.Structures.html#3644" class="Function">isDecEquivalence</a> <a id="3661" class="Symbol">:</a> <a id="3663" href="Relation.Binary.Structures.html#1897" class="Record">IsDecEquivalence</a>
    <a id="3684" href="Relation.Binary.Structures.html#3644" class="Function">isDecEquivalence</a> <a id="3701" class="Symbol">=</a> <a id="3703" class="Keyword">record</a>
      <a id="3716" class="Symbol">{</a> <a id="3718" href="Relation.Binary.Structures.html#1960" class="Field">isEquivalence</a> <a id="3732" class="Symbol">=</a> <a id="3734" href="Relation.Binary.Structures.html#2301" class="Function">isEquivalence</a>
      <a id="3754" class="Symbol">;</a> <a id="3756" href="Relation.Binary.Structures.html#1994" class="Field Operator">_≟_</a>           <a id="3770" class="Symbol">=</a> <a id="3772" href="Relation.Binary.Structures.html#3502" class="Field Operator">_≟_</a>
      <a id="3782" class="Symbol">}</a>

    <a id="3789" class="Keyword">open</a> <a id="3794" href="Relation.Binary.Structures.html#1897" class="Module">IsDecEquivalence</a> <a id="3811" href="Relation.Binary.Structures.html#3644" class="Function">isDecEquivalence</a> <a id="3828" class="Keyword">public</a>


<a id="3837" class="Comment">------------------------------------------------------------------------</a>
<a id="3910" class="Comment">-- Partial orders</a>
<a id="3928" class="Comment">------------------------------------------------------------------------</a>

<a id="4002" class="Keyword">record</a> <a id="IsPartialOrder"></a><a id="4009" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a> <a id="4024" class="Symbol">(</a><a id="4025" href="Relation.Binary.Structures.html#4025" class="Bound Operator">_≤_</a> <a id="4029" class="Symbol">:</a> <a id="4031" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4035" href="Relation.Binary.Structures.html#423" class="Bound">A</a> <a id="4037" href="Relation.Binary.Structures.html#890" class="Generalizable">ℓ₂</a><a id="4039" class="Symbol">)</a> <a id="4041" class="Symbol">:</a> <a id="4043" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4047" class="Symbol">(</a><a id="4048" href="Relation.Binary.Structures.html#417" class="Bound">a</a> <a id="4050" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4052" href="Relation.Binary.Structures.html#419" class="Bound">ℓ</a> <a id="4054" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4056" href="Relation.Binary.Structures.html#4037" class="Bound">ℓ₂</a><a id="4058" class="Symbol">)</a> <a id="4060" class="Keyword">where</a>
  <a id="4068" class="Keyword">field</a>
    <a id="IsPartialOrder.isPreorder"></a><a id="4078" href="Relation.Binary.Structures.html#4078" class="Field">isPreorder</a> <a id="4089" class="Symbol">:</a> <a id="4091" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a> <a id="4102" href="Relation.Binary.Structures.html#4025" class="Bound Operator">_≤_</a>
    <a id="IsPartialOrder.antisym"></a><a id="4110" href="Relation.Binary.Structures.html#4110" class="Field">antisym</a>    <a id="4121" class="Symbol">:</a> <a id="4123" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a> <a id="4137" href="Relation.Binary.Structures.html#459" class="Bound Operator">_≈_</a> <a id="4141" href="Relation.Binary.Structures.html#4025" class="Bound Operator">_≤_</a>

  <a id="4148" class="Keyword">open</a> <a id="4153" href="Relation.Binary.Structures.html#2236" class="Module">IsPreorder</a> <a id="4164" href="Relation.Binary.Structures.html#4078" class="Field">isPreorder</a> <a id="4175" class="Keyword">public</a>
    <a id="4186" class="Keyword">renaming</a>
    <a id="4199" class="Symbol">(</a> <a id="4201" href="Relation.Binary.Structures.html#2800" class="Function">∼-respˡ-≈</a> <a id="4211" class="Symbol">to</a> <a id="4214" class="Function">≤-respˡ-≈</a>
    <a id="4228" class="Symbol">;</a> <a id="4230" href="Relation.Binary.Structures.html#2943" class="Function">∼-respʳ-≈</a> <a id="4240" class="Symbol">to</a> <a id="4243" class="Function">≤-respʳ-≈</a>
    <a id="4257" class="Symbol">;</a> <a id="4259" href="Relation.Binary.Structures.html#3086" class="Function">∼-resp-≈</a>  <a id="4269" class="Symbol">to</a> <a id="4272" class="Function">≤-resp-≈</a>
    <a id="4285" class="Symbol">)</a>


<a id="4289" class="Keyword">record</a> <a id="IsDecPartialOrder"></a><a id="4296" href="Relation.Binary.Structures.html#4296" class="Record">IsDecPartialOrder</a> <a id="4314" class="Symbol">(</a><a id="4315" href="Relation.Binary.Structures.html#4315" class="Bound Operator">_≤_</a> <a id="4319" class="Symbol">:</a> <a id="4321" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4325" href="Relation.Binary.Structures.html#423" class="Bound">A</a> <a id="4327" href="Relation.Binary.Structures.html#890" class="Generalizable">ℓ₂</a><a id="4329" class="Symbol">)</a> <a id="4331" class="Symbol">:</a> <a id="4333" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4337" class="Symbol">(</a><a id="4338" href="Relation.Binary.Structures.html#417" class="Bound">a</a> <a id="4340" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4342" href="Relation.Binary.Structures.html#419" class="Bound">ℓ</a> <a id="4344" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4346" href="Relation.Binary.Structures.html#4327" class="Bound">ℓ₂</a><a id="4348" class="Symbol">)</a> <a id="4350" class="Keyword">where</a>
  <a id="4358" class="Keyword">infix</a> <a id="4364" class="Number">4</a> <a id="4366" href="Relation.Binary.Structures.html#4427" class="Field Operator">_≟_</a> <a id="4370" href="Relation.Binary.Structures.html#4462" class="Field Operator">_≤?_</a>
  <a id="4377" class="Keyword">field</a>
    <a id="IsDecPartialOrder.isPartialOrder"></a><a id="4387" href="Relation.Binary.Structures.html#4387" class="Field">isPartialOrder</a> <a id="4402" class="Symbol">:</a> <a id="4404" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a> <a id="4419" href="Relation.Binary.Structures.html#4315" class="Bound Operator">_≤_</a>
    <a id="IsDecPartialOrder._≟_"></a><a id="4427" href="Relation.Binary.Structures.html#4427" class="Field Operator">_≟_</a>            <a id="4442" class="Symbol">:</a> <a id="4444" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="4454" href="Relation.Binary.Structures.html#459" class="Bound Operator">_≈_</a>
    <a id="IsDecPartialOrder._≤?_"></a><a id="4462" href="Relation.Binary.Structures.html#4462" class="Field Operator">_≤?_</a>           <a id="4477" class="Symbol">:</a> <a id="4479" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="4489" href="Relation.Binary.Structures.html#4315" class="Bound Operator">_≤_</a>

  <a id="4496" class="Keyword">open</a> <a id="4501" href="Relation.Binary.Structures.html#4009" class="Module">IsPartialOrder</a> <a id="4516" href="Relation.Binary.Structures.html#4387" class="Field">isPartialOrder</a> <a id="4531" class="Keyword">public</a>
    <a id="4542" class="Keyword">hiding</a> <a id="4549" class="Symbol">(</a><a id="4550" class="Keyword">module</a> <a id="4557" href="Relation.Binary.Structures.html#2475" class="Module">Eq</a><a id="4559" class="Symbol">)</a>

  <a id="IsDecPartialOrder.isDecPreorder"></a><a id="4564" href="Relation.Binary.Structures.html#4564" class="Function">isDecPreorder</a> <a id="4578" class="Symbol">:</a> <a id="4580" href="Relation.Binary.Structures.html#3402" class="Record">IsDecPreorder</a> <a id="4594" href="Relation.Binary.Structures.html#4315" class="Bound Operator">_≤_</a>
  <a id="4600" href="Relation.Binary.Structures.html#4564" class="Function">isDecPreorder</a> <a id="4614" class="Symbol">=</a> <a id="4616" class="Keyword">record</a>
    <a id="4627" class="Symbol">{</a> <a id="4629" href="Relation.Binary.Structures.html#3470" class="Field">isPreorder</a> <a id="4640" class="Symbol">=</a> <a id="4642" href="Relation.Binary.Structures.html#4078" class="Function">isPreorder</a>
    <a id="4657" class="Symbol">;</a> <a id="4659" href="Relation.Binary.Structures.html#3502" class="Field Operator">_≟_</a> <a id="4663" class="Symbol">=</a> <a id="4665" href="Relation.Binary.Structures.html#4427" class="Field Operator">_≟_</a>
    <a id="4673" class="Symbol">;</a> <a id="4675" href="Relation.Binary.Structures.html#3533" class="Field Operator">_≲?_</a> <a id="4680" class="Symbol">=</a> <a id="4682" href="Relation.Binary.Structures.html#4462" class="Field Operator">_≤?_</a>
    <a id="4691" class="Symbol">}</a>

  <a id="4696" class="Keyword">open</a> <a id="4701" href="Relation.Binary.Structures.html#3402" class="Module">IsDecPreorder</a> <a id="4715" href="Relation.Binary.Structures.html#4564" class="Function">isDecPreorder</a> <a id="4729" class="Keyword">public</a>
    <a id="4740" class="Keyword">using</a> <a id="4746" class="Symbol">(</a><a id="4747" class="Keyword">module</a> <a id="4754" href="Relation.Binary.Structures.html#3630" class="Module">Eq</a><a id="4756" class="Symbol">)</a>


<a id="4760" class="Keyword">record</a> <a id="IsStrictPartialOrder"></a><a id="4767" href="Relation.Binary.Structures.html#4767" class="Record">IsStrictPartialOrder</a> <a id="4788" class="Symbol">(</a><a id="4789" href="Relation.Binary.Structures.html#4789" class="Bound Operator">_&lt;_</a> <a id="4793" class="Symbol">:</a> <a id="4795" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4799" href="Relation.Binary.Structures.html#423" class="Bound">A</a> <a id="4801" href="Relation.Binary.Structures.html#890" class="Generalizable">ℓ₂</a><a id="4803" class="Symbol">)</a> <a id="4805" class="Symbol">:</a> <a id="4807" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4811" class="Symbol">(</a><a id="4812" href="Relation.Binary.Structures.html#417" class="Bound">a</a> <a id="4814" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4816" href="Relation.Binary.Structures.html#419" class="Bound">ℓ</a> <a id="4818" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4820" href="Relation.Binary.Structures.html#4801" class="Bound">ℓ₂</a><a id="4822" class="Symbol">)</a> <a id="4824" class="Keyword">where</a>
  <a id="4832" class="Keyword">field</a>
    <a id="IsStrictPartialOrder.isEquivalence"></a><a id="4842" href="Relation.Binary.Structures.html#4842" class="Field">isEquivalence</a> <a id="4856" class="Symbol">:</a> <a id="4858" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a>
    <a id="IsStrictPartialOrder.irrefl"></a><a id="4876" href="Relation.Binary.Structures.html#4876" class="Field">irrefl</a>        <a id="4890" class="Symbol">:</a> <a id="4892" href="Relation.Binary.Definitions.html#2405" class="Function">Irreflexive</a> <a id="4904" href="Relation.Binary.Structures.html#459" class="Bound Operator">_≈_</a> <a id="4908" href="Relation.Binary.Structures.html#4789" class="Bound Operator">_&lt;_</a>
    <a id="IsStrictPartialOrder.trans"></a><a id="4916" href="Relation.Binary.Structures.html#4916" class="Field">trans</a>         <a id="4930" class="Symbol">:</a> <a id="4932" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="4943" href="Relation.Binary.Structures.html#4789" class="Bound Operator">_&lt;_</a>
    <a id="IsStrictPartialOrder.&lt;-resp-≈"></a><a id="4951" href="Relation.Binary.Structures.html#4951" class="Field">&lt;-resp-≈</a>      <a id="4965" class="Symbol">:</a> <a id="4967" href="Relation.Binary.Structures.html#4789" class="Bound Operator">_&lt;_</a> <a id="4971" href="Relation.Binary.Definitions.html#5761" class="Function Operator">Respects₂</a> <a id="4981" href="Relation.Binary.Structures.html#459" class="Bound Operator">_≈_</a>

  <a id="4988" class="Keyword">module</a> <a id="IsStrictPartialOrder.Eq"></a><a id="4995" href="Relation.Binary.Structures.html#4995" class="Module">Eq</a> <a id="4998" class="Symbol">=</a> <a id="5000" href="Relation.Binary.Structures.html#1595" class="Module">IsEquivalence</a> <a id="5014" href="Relation.Binary.Structures.html#4842" class="Field">isEquivalence</a>

  <a id="IsStrictPartialOrder.asym"></a><a id="5031" href="Relation.Binary.Structures.html#5031" class="Function">asym</a> <a id="5036" class="Symbol">:</a> <a id="5038" href="Relation.Binary.Definitions.html#2517" class="Function">Asymmetric</a> <a id="5049" href="Relation.Binary.Structures.html#4789" class="Bound Operator">_&lt;_</a>
  <a id="5055" href="Relation.Binary.Structures.html#5031" class="Function">asym</a> <a id="5060" class="Symbol">{</a><a id="5061" href="Relation.Binary.Structures.html#5061" class="Bound">x</a><a id="5062" class="Symbol">}</a> <a id="5064" class="Symbol">{</a><a id="5065" href="Relation.Binary.Structures.html#5065" class="Bound">y</a><a id="5066" class="Symbol">}</a> <a id="5068" class="Symbol">=</a> <a id="5070" href="Relation.Binary.Consequences.html#4546" class="Function">trans∧irr⇒asym</a> <a id="5085" href="Relation.Binary.Structures.html#1641" class="Function">Eq.refl</a> <a id="5093" href="Relation.Binary.Structures.html#4916" class="Field">trans</a> <a id="5099" href="Relation.Binary.Structures.html#4876" class="Field">irrefl</a> <a id="5106" class="Symbol">{</a><a id="5107" class="Argument">x</a> <a id="5109" class="Symbol">=</a> <a id="5111" href="Relation.Binary.Structures.html#5061" class="Bound">x</a><a id="5112" class="Symbol">}</a> <a id="5114" class="Symbol">{</a><a id="5115" href="Relation.Binary.Structures.html#5065" class="Bound">y</a><a id="5116" class="Symbol">}</a>

  <a id="IsStrictPartialOrder.&lt;-respʳ-≈"></a><a id="5121" href="Relation.Binary.Structures.html#5121" class="Function">&lt;-respʳ-≈</a> <a id="5131" class="Symbol">:</a> <a id="5133" href="Relation.Binary.Structures.html#4789" class="Bound Operator">_&lt;_</a> <a id="5137" href="Relation.Binary.Definitions.html#5433" class="Function Operator">Respectsʳ</a> <a id="5147" href="Relation.Binary.Structures.html#459" class="Bound Operator">_≈_</a>
  <a id="5153" href="Relation.Binary.Structures.html#5121" class="Function">&lt;-respʳ-≈</a> <a id="5163" class="Symbol">=</a> <a id="5165" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="5171" href="Relation.Binary.Structures.html#4951" class="Field">&lt;-resp-≈</a>

  <a id="IsStrictPartialOrder.&lt;-respˡ-≈"></a><a id="5183" href="Relation.Binary.Structures.html#5183" class="Function">&lt;-respˡ-≈</a> <a id="5193" class="Symbol">:</a> <a id="5195" href="Relation.Binary.Structures.html#4789" class="Bound Operator">_&lt;_</a> <a id="5199" href="Relation.Binary.Definitions.html#5598" class="Function Operator">Respectsˡ</a> <a id="5209" href="Relation.Binary.Structures.html#459" class="Bound Operator">_≈_</a>
  <a id="5215" href="Relation.Binary.Structures.html#5183" class="Function">&lt;-respˡ-≈</a> <a id="5225" class="Symbol">=</a> <a id="5227" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="5233" href="Relation.Binary.Structures.html#4951" class="Field">&lt;-resp-≈</a>


<a id="5244" class="Keyword">record</a> <a id="IsDecStrictPartialOrder"></a><a id="5251" href="Relation.Binary.Structures.html#5251" class="Record">IsDecStrictPartialOrder</a> <a id="5275" class="Symbol">(</a><a id="5276" href="Relation.Binary.Structures.html#5276" class="Bound Operator">_&lt;_</a> <a id="5280" class="Symbol">:</a> <a id="5282" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="5286" href="Relation.Binary.Structures.html#423" class="Bound">A</a> <a id="5288" href="Relation.Binary.Structures.html#890" class="Generalizable">ℓ₂</a><a id="5290" class="Symbol">)</a> <a id="5292" class="Symbol">:</a> <a id="5294" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5298" class="Symbol">(</a><a id="5299" href="Relation.Binary.Structures.html#417" class="Bound">a</a> <a id="5301" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5303" href="Relation.Binary.Structures.html#419" class="Bound">ℓ</a> <a id="5305" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5307" href="Relation.Binary.Structures.html#5288" class="Bound">ℓ₂</a><a id="5309" class="Symbol">)</a> <a id="5311" class="Keyword">where</a>
  <a id="5319" class="Keyword">infix</a> <a id="5325" class="Number">4</a> <a id="5327" href="Relation.Binary.Structures.html#5400" class="Field Operator">_≟_</a> <a id="5331" href="Relation.Binary.Structures.html#5441" class="Field Operator">_&lt;?_</a>
  <a id="5338" class="Keyword">field</a>
    <a id="IsDecStrictPartialOrder.isStrictPartialOrder"></a><a id="5348" href="Relation.Binary.Structures.html#5348" class="Field">isStrictPartialOrder</a> <a id="5369" class="Symbol">:</a> <a id="5371" href="Relation.Binary.Structures.html#4767" class="Record">IsStrictPartialOrder</a> <a id="5392" href="Relation.Binary.Structures.html#5276" class="Bound Operator">_&lt;_</a>
    <a id="IsDecStrictPartialOrder._≟_"></a><a id="5400" href="Relation.Binary.Structures.html#5400" class="Field Operator">_≟_</a>                  <a id="5421" class="Symbol">:</a> <a id="5423" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="5433" href="Relation.Binary.Structures.html#459" class="Bound Operator">_≈_</a>
    <a id="IsDecStrictPartialOrder._&lt;?_"></a><a id="5441" href="Relation.Binary.Structures.html#5441" class="Field Operator">_&lt;?_</a>                 <a id="5462" class="Symbol">:</a> <a id="5464" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="5474" href="Relation.Binary.Structures.html#5276" class="Bound Operator">_&lt;_</a>

  <a id="5481" class="Keyword">private</a>
    <a id="5493" class="Keyword">module</a> <a id="IsDecStrictPartialOrder.SPO"></a><a id="5500" href="Relation.Binary.Structures.html#5500" class="Module">SPO</a> <a id="5504" class="Symbol">=</a> <a id="5506" href="Relation.Binary.Structures.html#4767" class="Module">IsStrictPartialOrder</a> <a id="5527" href="Relation.Binary.Structures.html#5348" class="Field">isStrictPartialOrder</a>

  <a id="5551" class="Keyword">open</a> <a id="5556" href="Relation.Binary.Structures.html#5500" class="Module">SPO</a> <a id="5560" class="Keyword">public</a> <a id="5567" class="Keyword">hiding</a> <a id="5574" class="Symbol">(</a><a id="5575" class="Keyword">module</a> <a id="5582" href="Relation.Binary.Structures.html#4995" class="Module">Eq</a><a id="5584" class="Symbol">)</a>

  <a id="5589" class="Keyword">module</a> <a id="IsDecStrictPartialOrder.Eq"></a><a id="5596" href="Relation.Binary.Structures.html#5596" class="Module">Eq</a> <a id="5599" class="Keyword">where</a>

    <a id="IsDecStrictPartialOrder.Eq.isDecEquivalence"></a><a id="5610" href="Relation.Binary.Structures.html#5610" class="Function">isDecEquivalence</a> <a id="5627" class="Symbol">:</a> <a id="5629" href="Relation.Binary.Structures.html#1897" class="Record">IsDecEquivalence</a>
    <a id="5650" href="Relation.Binary.Structures.html#5610" class="Function">isDecEquivalence</a> <a id="5667" class="Symbol">=</a> <a id="5669" class="Keyword">record</a>
      <a id="5682" class="Symbol">{</a> <a id="5684" href="Relation.Binary.Structures.html#1960" class="Field">isEquivalence</a> <a id="5698" class="Symbol">=</a> <a id="5700" href="Relation.Binary.Structures.html#4842" class="Function">SPO.isEquivalence</a>
      <a id="5724" class="Symbol">;</a> <a id="5726" href="Relation.Binary.Structures.html#1994" class="Field Operator">_≟_</a>           <a id="5740" class="Symbol">=</a> <a id="5742" href="Relation.Binary.Structures.html#5400" class="Field Operator">_≟_</a>
      <a id="5752" class="Symbol">}</a>

    <a id="5759" class="Keyword">open</a> <a id="5764" href="Relation.Binary.Structures.html#1897" class="Module">IsDecEquivalence</a> <a id="5781" href="Relation.Binary.Structures.html#5610" class="Function">isDecEquivalence</a> <a id="5798" class="Keyword">public</a>


<a id="5807" class="Comment">------------------------------------------------------------------------</a>
<a id="5880" class="Comment">-- Total orders</a>
<a id="5896" class="Comment">------------------------------------------------------------------------</a>

<a id="5970" class="Keyword">record</a> <a id="IsTotalOrder"></a><a id="5977" href="Relation.Binary.Structures.html#5977" class="Record">IsTotalOrder</a> <a id="5990" class="Symbol">(</a><a id="5991" href="Relation.Binary.Structures.html#5991" class="Bound Operator">_≤_</a> <a id="5995" class="Symbol">:</a> <a id="5997" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="6001" href="Relation.Binary.Structures.html#423" class="Bound">A</a> <a id="6003" href="Relation.Binary.Structures.html#890" class="Generalizable">ℓ₂</a><a id="6005" class="Symbol">)</a> <a id="6007" class="Symbol">:</a> <a id="6009" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6013" class="Symbol">(</a><a id="6014" href="Relation.Binary.Structures.html#417" class="Bound">a</a> <a id="6016" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="6018" href="Relation.Binary.Structures.html#419" class="Bound">ℓ</a> <a id="6020" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="6022" href="Relation.Binary.Structures.html#6003" class="Bound">ℓ₂</a><a id="6024" class="Symbol">)</a> <a id="6026" class="Keyword">where</a>
  <a id="6034" class="Keyword">field</a>
    <a id="IsTotalOrder.isPartialOrder"></a><a id="6044" href="Relation.Binary.Structures.html#6044" class="Field">isPartialOrder</a> <a id="6059" class="Symbol">:</a> <a id="6061" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a> <a id="6076" href="Relation.Binary.Structures.html#5991" class="Bound Operator">_≤_</a>
    <a id="IsTotalOrder.total"></a><a id="6084" href="Relation.Binary.Structures.html#6084" class="Field">total</a>          <a id="6099" class="Symbol">:</a> <a id="6101" href="Relation.Binary.Definitions.html#2837" class="Function">Total</a> <a id="6107" href="Relation.Binary.Structures.html#5991" class="Bound Operator">_≤_</a>

  <a id="6114" class="Keyword">open</a> <a id="6119" href="Relation.Binary.Structures.html#4009" class="Module">IsPartialOrder</a> <a id="6134" href="Relation.Binary.Structures.html#6044" class="Field">isPartialOrder</a> <a id="6149" class="Keyword">public</a>

  <a id="IsTotalOrder.isTotalPreorder"></a><a id="6159" href="Relation.Binary.Structures.html#6159" class="Function">isTotalPreorder</a> <a id="6175" class="Symbol">:</a> <a id="6177" href="Relation.Binary.Structures.html#3231" class="Record">IsTotalPreorder</a> <a id="6193" href="Relation.Binary.Structures.html#5991" class="Bound Operator">_≤_</a>
  <a id="6199" href="Relation.Binary.Structures.html#6159" class="Function">isTotalPreorder</a> <a id="6215" class="Symbol">=</a> <a id="6217" class="Keyword">record</a>
    <a id="6228" class="Symbol">{</a> <a id="6230" href="Relation.Binary.Structures.html#3301" class="Field">isPreorder</a> <a id="6241" class="Symbol">=</a> <a id="6243" href="Relation.Binary.Structures.html#4078" class="Function">isPreorder</a>
    <a id="6258" class="Symbol">;</a> <a id="6260" href="Relation.Binary.Structures.html#3333" class="Field">total</a>      <a id="6271" class="Symbol">=</a> <a id="6273" href="Relation.Binary.Structures.html#6084" class="Field">total</a>
    <a id="6283" class="Symbol">}</a>


<a id="6287" class="Keyword">record</a> <a id="IsDecTotalOrder"></a><a id="6294" href="Relation.Binary.Structures.html#6294" class="Record">IsDecTotalOrder</a> <a id="6310" class="Symbol">(</a><a id="6311" href="Relation.Binary.Structures.html#6311" class="Bound Operator">_≤_</a> <a id="6315" class="Symbol">:</a> <a id="6317" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="6321" href="Relation.Binary.Structures.html#423" class="Bound">A</a> <a id="6323" href="Relation.Binary.Structures.html#890" class="Generalizable">ℓ₂</a><a id="6325" class="Symbol">)</a> <a id="6327" class="Symbol">:</a> <a id="6329" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6333" class="Symbol">(</a><a id="6334" href="Relation.Binary.Structures.html#417" class="Bound">a</a> <a id="6336" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="6338" href="Relation.Binary.Structures.html#419" class="Bound">ℓ</a> <a id="6340" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="6342" href="Relation.Binary.Structures.html#6323" class="Bound">ℓ₂</a><a id="6344" class="Symbol">)</a> <a id="6346" class="Keyword">where</a>
  <a id="6354" class="Keyword">infix</a> <a id="6360" class="Number">4</a> <a id="6362" href="Relation.Binary.Structures.html#6419" class="Field Operator">_≟_</a> <a id="6366" href="Relation.Binary.Structures.html#6452" class="Field Operator">_≤?_</a>
  <a id="6373" class="Keyword">field</a>
    <a id="IsDecTotalOrder.isTotalOrder"></a><a id="6383" href="Relation.Binary.Structures.html#6383" class="Field">isTotalOrder</a> <a id="6396" class="Symbol">:</a> <a id="6398" href="Relation.Binary.Structures.html#5977" class="Record">IsTotalOrder</a> <a id="6411" href="Relation.Binary.Structures.html#6311" class="Bound Operator">_≤_</a>
    <a id="IsDecTotalOrder._≟_"></a><a id="6419" href="Relation.Binary.Structures.html#6419" class="Field Operator">_≟_</a>          <a id="6432" class="Symbol">:</a> <a id="6434" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="6444" href="Relation.Binary.Structures.html#459" class="Bound Operator">_≈_</a>
    <a id="IsDecTotalOrder._≤?_"></a><a id="6452" href="Relation.Binary.Structures.html#6452" class="Field Operator">_≤?_</a>         <a id="6465" class="Symbol">:</a> <a id="6467" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="6477" href="Relation.Binary.Structures.html#6311" class="Bound Operator">_≤_</a>

  <a id="6484" class="Keyword">open</a> <a id="6489" href="Relation.Binary.Structures.html#5977" class="Module">IsTotalOrder</a> <a id="6502" href="Relation.Binary.Structures.html#6383" class="Field">isTotalOrder</a> <a id="6515" class="Keyword">public</a>
    <a id="6526" class="Keyword">hiding</a> <a id="6533" class="Symbol">(</a><a id="6534" class="Keyword">module</a> <a id="6541" href="Relation.Binary.Structures.html#2475" class="Module">Eq</a><a id="6543" class="Symbol">)</a>

  <a id="IsDecTotalOrder.isDecPartialOrder"></a><a id="6548" href="Relation.Binary.Structures.html#6548" class="Function">isDecPartialOrder</a> <a id="6566" class="Symbol">:</a> <a id="6568" href="Relation.Binary.Structures.html#4296" class="Record">IsDecPartialOrder</a> <a id="6586" href="Relation.Binary.Structures.html#6311" class="Bound Operator">_≤_</a>
  <a id="6592" href="Relation.Binary.Structures.html#6548" class="Function">isDecPartialOrder</a> <a id="6610" class="Symbol">=</a> <a id="6612" class="Keyword">record</a>
    <a id="6623" class="Symbol">{</a> <a id="6625" href="Relation.Binary.Structures.html#4387" class="Field">isPartialOrder</a> <a id="6640" class="Symbol">=</a> <a id="6642" href="Relation.Binary.Structures.html#6044" class="Function">isPartialOrder</a>
    <a id="6661" class="Symbol">;</a> <a id="6663" href="Relation.Binary.Structures.html#4427" class="Field Operator">_≟_</a>            <a id="6678" class="Symbol">=</a> <a id="6680" href="Relation.Binary.Structures.html#6419" class="Field Operator">_≟_</a>
    <a id="6688" class="Symbol">;</a> <a id="6690" href="Relation.Binary.Structures.html#4462" class="Field Operator">_≤?_</a>           <a id="6705" class="Symbol">=</a> <a id="6707" href="Relation.Binary.Structures.html#6452" class="Field Operator">_≤?_</a>
    <a id="6716" class="Symbol">}</a>

  <a id="6721" class="Keyword">open</a> <a id="6726" href="Relation.Binary.Structures.html#4296" class="Module">IsDecPartialOrder</a> <a id="6744" href="Relation.Binary.Structures.html#6548" class="Function">isDecPartialOrder</a> <a id="6762" class="Keyword">public</a>
    <a id="6773" class="Keyword">using</a> <a id="6779" class="Symbol">(</a><a id="6780" href="Relation.Binary.Structures.html#4564" class="Function">isDecPreorder</a><a id="6793" class="Symbol">;</a> <a id="6795" class="Keyword">module</a> <a id="6802" href="Relation.Binary.Structures.html#3630" class="Module">Eq</a><a id="6804" class="Symbol">)</a>

<a id="6807" class="Comment">-- Note that these orders are decidable. The current implementation</a>
<a id="6875" class="Comment">-- of `Trichotomous` subsumes irreflexivity and asymmetry. See</a>
<a id="6938" class="Comment">-- `Relation.Binary.Structures.Biased` for ways of constructing this</a>
<a id="7007" class="Comment">-- record without having to prove `isStrictPartialOrder`.</a>

<a id="7066" class="Keyword">record</a> <a id="IsStrictTotalOrder"></a><a id="7073" href="Relation.Binary.Structures.html#7073" class="Record">IsStrictTotalOrder</a> <a id="7092" class="Symbol">(</a><a id="7093" href="Relation.Binary.Structures.html#7093" class="Bound Operator">_&lt;_</a> <a id="7097" class="Symbol">:</a> <a id="7099" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="7103" href="Relation.Binary.Structures.html#423" class="Bound">A</a> <a id="7105" href="Relation.Binary.Structures.html#890" class="Generalizable">ℓ₂</a><a id="7107" class="Symbol">)</a> <a id="7109" class="Symbol">:</a> <a id="7111" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7115" class="Symbol">(</a><a id="7116" href="Relation.Binary.Structures.html#417" class="Bound">a</a> <a id="7118" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="7120" href="Relation.Binary.Structures.html#419" class="Bound">ℓ</a> <a id="7122" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="7124" href="Relation.Binary.Structures.html#7105" class="Bound">ℓ₂</a><a id="7126" class="Symbol">)</a> <a id="7128" class="Keyword">where</a>
  <a id="7136" class="Keyword">field</a>
    <a id="IsStrictTotalOrder.isStrictPartialOrder"></a><a id="7146" href="Relation.Binary.Structures.html#7146" class="Field">isStrictPartialOrder</a> <a id="7167" class="Symbol">:</a> <a id="7169" href="Relation.Binary.Structures.html#4767" class="Record">IsStrictPartialOrder</a> <a id="7190" href="Relation.Binary.Structures.html#7093" class="Bound Operator">_&lt;_</a>
    <a id="IsStrictTotalOrder.compare"></a><a id="7198" href="Relation.Binary.Structures.html#7198" class="Field">compare</a>              <a id="7219" class="Symbol">:</a> <a id="7221" href="Relation.Binary.Definitions.html#3208" class="Function">Trichotomous</a> <a id="7234" href="Relation.Binary.Structures.html#459" class="Bound Operator">_≈_</a> <a id="7238" href="Relation.Binary.Structures.html#7093" class="Bound Operator">_&lt;_</a>

  <a id="7245" class="Keyword">open</a> <a id="7250" href="Relation.Binary.Structures.html#4767" class="Module">IsStrictPartialOrder</a> <a id="7271" href="Relation.Binary.Structures.html#7146" class="Field">isStrictPartialOrder</a> <a id="7292" class="Keyword">public</a>
    <a id="7303" class="Keyword">hiding</a> <a id="7310" class="Symbol">(</a><a id="7311" class="Keyword">module</a> <a id="7318" href="Relation.Binary.Structures.html#4995" class="Module">Eq</a><a id="7320" class="Symbol">)</a>

  <a id="7325" class="Comment">-- `Trichotomous` necessarily separates out the equality case so</a>
  <a id="7392" class="Comment">--  it implies decidability.</a>
  <a id="7423" class="Keyword">infix</a> <a id="7429" class="Number">4</a> <a id="7431" href="Relation.Binary.Structures.html#7443" class="Function Operator">_≟_</a> <a id="7435" href="Relation.Binary.Structures.html#7491" class="Function Operator">_&lt;?_</a>

  <a id="IsStrictTotalOrder._≟_"></a><a id="7443" href="Relation.Binary.Structures.html#7443" class="Function Operator">_≟_</a> <a id="7447" class="Symbol">:</a> <a id="7449" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="7459" href="Relation.Binary.Structures.html#459" class="Bound Operator">_≈_</a>
  <a id="7465" href="Relation.Binary.Structures.html#7443" class="Function Operator">_≟_</a> <a id="7469" class="Symbol">=</a> <a id="7471" href="Relation.Binary.Consequences.html#5637" class="Function">tri⇒dec≈</a> <a id="7480" href="Relation.Binary.Structures.html#7198" class="Field">compare</a>

  <a id="IsStrictTotalOrder._&lt;?_"></a><a id="7491" href="Relation.Binary.Structures.html#7491" class="Function Operator">_&lt;?_</a> <a id="7496" class="Symbol">:</a> <a id="7498" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="7508" href="Relation.Binary.Structures.html#7093" class="Bound Operator">_&lt;_</a>
  <a id="7514" href="Relation.Binary.Structures.html#7491" class="Function Operator">_&lt;?_</a> <a id="7519" class="Symbol">=</a> <a id="7521" href="Relation.Binary.Consequences.html#5821" class="Function">tri⇒dec&lt;</a> <a id="7530" href="Relation.Binary.Structures.html#7198" class="Field">compare</a>

  <a id="IsStrictTotalOrder.isDecStrictPartialOrder"></a><a id="7541" href="Relation.Binary.Structures.html#7541" class="Function">isDecStrictPartialOrder</a> <a id="7565" class="Symbol">:</a> <a id="7567" href="Relation.Binary.Structures.html#5251" class="Record">IsDecStrictPartialOrder</a> <a id="7591" href="Relation.Binary.Structures.html#7093" class="Bound Operator">_&lt;_</a>
  <a id="7597" href="Relation.Binary.Structures.html#7541" class="Function">isDecStrictPartialOrder</a> <a id="7621" class="Symbol">=</a> <a id="7623" class="Keyword">record</a>
    <a id="7634" class="Symbol">{</a> <a id="7636" href="Relation.Binary.Structures.html#5348" class="Field">isStrictPartialOrder</a> <a id="7657" class="Symbol">=</a> <a id="7659" href="Relation.Binary.Structures.html#7146" class="Field">isStrictPartialOrder</a>
    <a id="7684" class="Symbol">;</a> <a id="7686" href="Relation.Binary.Structures.html#5400" class="Field Operator">_≟_</a>                  <a id="7707" class="Symbol">=</a> <a id="7709" href="Relation.Binary.Structures.html#7443" class="Function Operator">_≟_</a>
    <a id="7717" class="Symbol">;</a> <a id="7719" href="Relation.Binary.Structures.html#5441" class="Field Operator">_&lt;?_</a>                 <a id="7740" class="Symbol">=</a> <a id="7742" href="Relation.Binary.Structures.html#7491" class="Function Operator">_&lt;?_</a>
    <a id="7751" class="Symbol">}</a>

  <a id="7756" class="Comment">-- Redefine the `Eq` module to include decidability proofs</a>
  <a id="7817" class="Keyword">module</a> <a id="IsStrictTotalOrder.Eq"></a><a id="7824" href="Relation.Binary.Structures.html#7824" class="Module">Eq</a> <a id="7827" class="Keyword">where</a>

    <a id="IsStrictTotalOrder.Eq.isDecEquivalence"></a><a id="7838" href="Relation.Binary.Structures.html#7838" class="Function">isDecEquivalence</a> <a id="7855" class="Symbol">:</a> <a id="7857" href="Relation.Binary.Structures.html#1897" class="Record">IsDecEquivalence</a>
    <a id="7878" href="Relation.Binary.Structures.html#7838" class="Function">isDecEquivalence</a> <a id="7895" class="Symbol">=</a> <a id="7897" class="Keyword">record</a>
      <a id="7910" class="Symbol">{</a> <a id="7912" href="Relation.Binary.Structures.html#1960" class="Field">isEquivalence</a> <a id="7926" class="Symbol">=</a> <a id="7928" href="Relation.Binary.Structures.html#4842" class="Function">isEquivalence</a>
      <a id="7948" class="Symbol">;</a> <a id="7950" href="Relation.Binary.Structures.html#1994" class="Field Operator">_≟_</a>           <a id="7964" class="Symbol">=</a> <a id="7966" href="Relation.Binary.Structures.html#7443" class="Function Operator">_≟_</a>
      <a id="7976" class="Symbol">}</a>

    <a id="7983" class="Keyword">open</a> <a id="7988" href="Relation.Binary.Structures.html#1897" class="Module">IsDecEquivalence</a> <a id="8005" href="Relation.Binary.Structures.html#7838" class="Function">isDecEquivalence</a> <a id="8022" class="Keyword">public</a>

  <a id="IsStrictTotalOrder.isDecEquivalence"></a><a id="8032" href="Relation.Binary.Structures.html#8032" class="Function">isDecEquivalence</a> <a id="8049" class="Symbol">:</a> <a id="8051" href="Relation.Binary.Structures.html#1897" class="Record">IsDecEquivalence</a>
  <a id="8070" href="Relation.Binary.Structures.html#8032" class="Function">isDecEquivalence</a> <a id="8087" class="Symbol">=</a> <a id="8089" class="Keyword">record</a>
    <a id="8100" class="Symbol">{</a> <a id="8102" href="Relation.Binary.Structures.html#1960" class="Field">isEquivalence</a> <a id="8116" class="Symbol">=</a> <a id="8118" href="Relation.Binary.Structures.html#4842" class="Function">isEquivalence</a>
    <a id="8136" class="Symbol">;</a> <a id="8138" href="Relation.Binary.Structures.html#1994" class="Field Operator">_≟_</a>           <a id="8152" class="Symbol">=</a> <a id="8154" href="Relation.Binary.Structures.html#7443" class="Function Operator">_≟_</a>
    <a id="8162" class="Symbol">}</a>
  <a id="8166" class="Symbol">{-#</a> <a id="8170" class="Keyword">WARNING_ON_USAGE</a> <a id="8187" class="Pragma">isDecEquivalence</a>
  <a id="8206" class="String">&quot;Warning: isDecEquivalence was deprecated in v2.0.
  Please use Eq.isDecEquivalence instead. &quot;</a>
  <a id="8303" class="Symbol">#-}</a>

<a id="8308" class="Keyword">record</a> <a id="IsDenseLinearOrder"></a><a id="8315" href="Relation.Binary.Structures.html#8315" class="Record">IsDenseLinearOrder</a> <a id="8334" class="Symbol">(</a><a id="8335" href="Relation.Binary.Structures.html#8335" class="Bound Operator">_&lt;_</a> <a id="8339" class="Symbol">:</a> <a id="8341" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="8345" href="Relation.Binary.Structures.html#423" class="Bound">A</a> <a id="8347" href="Relation.Binary.Structures.html#890" class="Generalizable">ℓ₂</a><a id="8349" class="Symbol">)</a> <a id="8351" class="Symbol">:</a> <a id="8353" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="8357" class="Symbol">(</a><a id="8358" href="Relation.Binary.Structures.html#417" class="Bound">a</a> <a id="8360" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="8362" href="Relation.Binary.Structures.html#419" class="Bound">ℓ</a> <a id="8364" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="8366" href="Relation.Binary.Structures.html#8347" class="Bound">ℓ₂</a><a id="8368" class="Symbol">)</a> <a id="8370" class="Keyword">where</a>
  <a id="8378" class="Keyword">field</a>
    <a id="IsDenseLinearOrder.isStrictTotalOrder"></a><a id="8388" href="Relation.Binary.Structures.html#8388" class="Field">isStrictTotalOrder</a> <a id="8407" class="Symbol">:</a> <a id="8409" href="Relation.Binary.Structures.html#7073" class="Record">IsStrictTotalOrder</a> <a id="8428" href="Relation.Binary.Structures.html#8335" class="Bound Operator">_&lt;_</a>
    <a id="IsDenseLinearOrder.dense"></a><a id="8436" href="Relation.Binary.Structures.html#8436" class="Field">dense</a>              <a id="8455" class="Symbol">:</a> <a id="8457" href="Relation.Binary.Definitions.html#2604" class="Function">Dense</a> <a id="8463" href="Relation.Binary.Structures.html#8335" class="Bound Operator">_&lt;_</a>

  <a id="8470" class="Keyword">open</a> <a id="8475" href="Relation.Binary.Structures.html#7073" class="Module">IsStrictTotalOrder</a> <a id="8494" href="Relation.Binary.Structures.html#8388" class="Field">isStrictTotalOrder</a> <a id="8513" class="Keyword">public</a>


<a id="8522" class="Comment">------------------------------------------------------------------------</a>
<a id="8595" class="Comment">-- Apartness relations</a>
<a id="8618" class="Comment">------------------------------------------------------------------------</a>

<a id="8692" class="Keyword">record</a> <a id="IsApartnessRelation"></a><a id="8699" href="Relation.Binary.Structures.html#8699" class="Record">IsApartnessRelation</a> <a id="8719" class="Symbol">(</a><a id="8720" href="Relation.Binary.Structures.html#8720" class="Bound Operator">_#_</a> <a id="8724" class="Symbol">:</a> <a id="8726" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="8730" href="Relation.Binary.Structures.html#423" class="Bound">A</a> <a id="8732" href="Relation.Binary.Structures.html#890" class="Generalizable">ℓ₂</a><a id="8734" class="Symbol">)</a> <a id="8736" class="Symbol">:</a> <a id="8738" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="8742" class="Symbol">(</a><a id="8743" href="Relation.Binary.Structures.html#417" class="Bound">a</a> <a id="8745" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="8747" href="Relation.Binary.Structures.html#419" class="Bound">ℓ</a> <a id="8749" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="8751" href="Relation.Binary.Structures.html#8732" class="Bound">ℓ₂</a><a id="8753" class="Symbol">)</a> <a id="8755" class="Keyword">where</a>
  <a id="8763" class="Keyword">field</a>
    <a id="IsApartnessRelation.irrefl"></a><a id="8773" href="Relation.Binary.Structures.html#8773" class="Field">irrefl</a>  <a id="8781" class="Symbol">:</a> <a id="8783" href="Relation.Binary.Definitions.html#2405" class="Function">Irreflexive</a> <a id="8795" href="Relation.Binary.Structures.html#459" class="Bound Operator">_≈_</a> <a id="8799" href="Relation.Binary.Structures.html#8720" class="Bound Operator">_#_</a>
    <a id="IsApartnessRelation.sym"></a><a id="8807" href="Relation.Binary.Structures.html#8807" class="Field">sym</a>     <a id="8815" class="Symbol">:</a> <a id="8817" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="8827" href="Relation.Binary.Structures.html#8720" class="Bound Operator">_#_</a>
    <a id="IsApartnessRelation.cotrans"></a><a id="8835" href="Relation.Binary.Structures.html#8835" class="Field">cotrans</a> <a id="8843" class="Symbol">:</a> <a id="8845" href="Relation.Binary.Definitions.html#3756" class="Function">Cotransitive</a> <a id="8858" href="Relation.Binary.Structures.html#8720" class="Bound Operator">_#_</a>

  <a id="IsApartnessRelation._¬#_"></a><a id="8865" href="Relation.Binary.Structures.html#8865" class="Function Operator">_¬#_</a> <a id="8870" class="Symbol">:</a> <a id="8872" href="Relation.Binary.Structures.html#423" class="Bound">A</a> <a id="8874" class="Symbol">→</a> <a id="8876" href="Relation.Binary.Structures.html#423" class="Bound">A</a> <a id="8878" class="Symbol">→</a> <a id="8880" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="8884" class="Symbol">_</a>
  <a id="8888" href="Relation.Binary.Structures.html#8888" class="Bound">x</a> <a id="8890" href="Relation.Binary.Structures.html#8865" class="Function Operator">¬#</a> <a id="8893" href="Relation.Binary.Structures.html#8893" class="Bound">y</a> <a id="8895" class="Symbol">=</a> <a id="8897" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬</a> <a id="8899" class="Symbol">(</a><a id="8900" href="Relation.Binary.Structures.html#8888" class="Bound">x</a> <a id="8902" href="Relation.Binary.Structures.html#8720" class="Bound Operator">#</a> <a id="8904" href="Relation.Binary.Structures.html#8893" class="Bound">y</a><a id="8905" class="Symbol">)</a>
</pre></body></html>

==> anc/html/Relation.Binary.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Binary</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Properties of homogeneous binary relations</a>
<a id="152" class="Comment">------------------------------------------------------------------------</a>

<a id="226" class="Symbol">{-#</a> <a id="230" class="Keyword">OPTIONS</a> <a id="238" class="Pragma">--cubical-compatible</a> <a id="259" class="Pragma">--safe</a> <a id="266" class="Symbol">#-}</a>

<a id="271" class="Keyword">module</a> <a id="278" href="Relation.Binary.html" class="Module">Relation.Binary</a> <a id="294" class="Keyword">where</a>

<a id="301" class="Comment">------------------------------------------------------------------------</a>
<a id="374" class="Comment">-- Re-export various components of the binary relation hierarchy</a>

<a id="440" class="Keyword">open</a> <a id="445" class="Keyword">import</a> <a id="452" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="473" class="Keyword">public</a>
<a id="480" class="Keyword">open</a> <a id="485" class="Keyword">import</a> <a id="492" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="520" class="Keyword">public</a>
<a id="527" class="Keyword">open</a> <a id="532" class="Keyword">import</a> <a id="539" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a> <a id="566" class="Keyword">public</a>
<a id="573" class="Keyword">open</a> <a id="578" class="Keyword">import</a> <a id="585" href="Relation.Binary.Structures.Biased.html" class="Module">Relation.Binary.Structures.Biased</a> <a id="619" class="Keyword">public</a>
<a id="626" class="Keyword">open</a> <a id="631" class="Keyword">import</a> <a id="638" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="662" class="Keyword">public</a>
</pre></body></html>

==> anc/html/Relation.Nullary.Decidable.Core.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Nullary.Decidable.Core</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Operations on and properties of decidable relations</a>
<a id="161" class="Comment">--</a>
<a id="164" class="Comment">-- This file contains some core definitions which are re-exported by</a>
<a id="233" class="Comment">-- Relation.Nullary.Decidable</a>
<a id="263" class="Comment">------------------------------------------------------------------------</a>

<a id="337" class="Symbol">{-#</a> <a id="341" class="Keyword">OPTIONS</a> <a id="349" class="Pragma">--cubical-compatible</a> <a id="370" class="Pragma">--safe</a> <a id="377" class="Symbol">#-}</a>

<a id="382" class="Keyword">module</a> <a id="389" href="Relation.Nullary.Decidable.Core.html" class="Module">Relation.Nullary.Decidable.Core</a> <a id="421" class="Keyword">where</a>

<a id="428" class="Comment">-- decToMaybe was deprecated in v2.1 #2330/#2336</a>
<a id="477" class="Comment">-- this can go through `Data.Maybe.Base` once that deprecation is fully done.</a>
<a id="555" class="Keyword">open</a> <a id="560" class="Keyword">import</a> <a id="567" href="Agda.Builtin.Equality.html" class="Module">Agda.Builtin.Equality</a> <a id="589" class="Keyword">using</a> <a id="595" class="Symbol">(</a><a id="596" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="599" class="Symbol">)</a>
<a id="601" class="Keyword">open</a> <a id="606" class="Keyword">import</a> <a id="613" href="Agda.Builtin.Maybe.html" class="Module">Agda.Builtin.Maybe</a> <a id="632" class="Keyword">using</a> <a id="638" class="Symbol">(</a><a id="639" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a><a id="644" class="Symbol">;</a> <a id="646" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a><a id="650" class="Symbol">;</a> <a id="652" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a><a id="659" class="Symbol">)</a>
<a id="661" class="Keyword">open</a> <a id="666" class="Keyword">import</a> <a id="673" href="Level.html" class="Module">Level</a> <a id="679" class="Keyword">using</a> <a id="685" class="Symbol">(</a><a id="686" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="691" class="Symbol">)</a>
<a id="693" class="Keyword">open</a> <a id="698" class="Keyword">import</a> <a id="705" href="Data.Bool.Base.html" class="Module">Data.Bool.Base</a> <a id="720" class="Keyword">using</a> <a id="726" class="Symbol">(</a><a id="727" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="731" class="Symbol">;</a> <a id="733" href="Data.Bool.Base.html#1358" class="Function">T</a><a id="734" class="Symbol">;</a> <a id="736" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="741" class="Symbol">;</a> <a id="743" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="747" class="Symbol">;</a> <a id="749" href="Data.Bool.Base.html#951" class="Function">not</a><a id="752" class="Symbol">;</a> <a id="754" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a><a id="757" class="Symbol">;</a> <a id="759" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a><a id="762" class="Symbol">)</a>
<a id="764" class="Keyword">open</a> <a id="769" class="Keyword">import</a> <a id="776" href="Data.Unit.Polymorphic.Base.html" class="Module">Data.Unit.Polymorphic.Base</a> <a id="803" class="Keyword">using</a> <a id="809" class="Symbol">(</a><a id="810" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a><a id="811" class="Symbol">)</a>
<a id="813" class="Keyword">open</a> <a id="818" class="Keyword">import</a> <a id="825" href="Data.Empty.Polymorphic.html" class="Module">Data.Empty.Polymorphic</a> <a id="848" class="Keyword">using</a> <a id="854" class="Symbol">(</a><a id="855" href="Data.Empty.Polymorphic.html#383" class="Function">⊥</a><a id="856" class="Symbol">)</a>
<a id="858" class="Keyword">open</a> <a id="863" class="Keyword">import</a> <a id="870" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="888" class="Keyword">using</a> <a id="894" class="Symbol">(</a><a id="895" href="Data.Product.Base.html#1752" class="Function Operator">_×_</a><a id="898" class="Symbol">)</a>
<a id="900" class="Keyword">open</a> <a id="905" class="Keyword">import</a> <a id="912" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="926" class="Keyword">using</a> <a id="932" class="Symbol">(</a><a id="933" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a><a id="936" class="Symbol">;</a> <a id="938" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="942" class="Symbol">;</a> <a id="944" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="948" class="Symbol">)</a>
<a id="950" class="Keyword">open</a> <a id="955" class="Keyword">import</a> <a id="962" href="Function.Base.html" class="Module">Function.Base</a> <a id="976" class="Keyword">using</a> <a id="982" class="Symbol">(</a><a id="983" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="986" class="Symbol">;</a> <a id="988" href="Function.Base.html#725" class="Function">const</a><a id="993" class="Symbol">;</a> <a id="995" href="Function.Base.html#1993" class="Function Operator">_$_</a><a id="998" class="Symbol">;</a> <a id="1000" href="Function.Base.html#1657" class="Function">flip</a><a id="1004" class="Symbol">)</a>
<a id="1006" class="Keyword">open</a> <a id="1011" class="Keyword">import</a> <a id="1018" href="Relation.Nullary.Irrelevant.html" class="Module">Relation.Nullary.Irrelevant</a> <a id="1046" class="Keyword">using</a> <a id="1052" class="Symbol">(</a><a id="1053" href="Relation.Nullary.Irrelevant.html#497" class="Function">Irrelevant</a><a id="1063" class="Symbol">)</a>
<a id="1065" class="Keyword">open</a> <a id="1070" class="Keyword">import</a> <a id="1077" href="Relation.Nullary.Recomputable.Core.html" class="Module">Relation.Nullary.Recomputable.Core</a> <a id="1112" class="Symbol">as</a> <a id="1115" class="Module">Recomputable</a>
  <a id="1130" class="Keyword">using</a> <a id="1136" class="Symbol">(</a><a id="1137" href="Relation.Nullary.Recomputable.Core.html#985" class="Function">Recomputable</a><a id="1149" class="Symbol">)</a>
<a id="1151" class="Keyword">open</a> <a id="1156" class="Keyword">import</a> <a id="1163" href="Relation.Nullary.Reflects.html" class="Module">Relation.Nullary.Reflects</a> <a id="1189" class="Symbol">as</a> <a id="1192" class="Module">Reflects</a>
  <a id="1203" class="Keyword">hiding</a> <a id="1210" class="Symbol">(</a><a id="1211" href="Relation.Nullary.Reflects.html#2054" class="Function">recompute</a><a id="1220" class="Symbol">;</a> <a id="1222" href="Relation.Nullary.Reflects.html#2176" class="Function">recompute-constant</a><a id="1240" class="Symbol">)</a>
<a id="1242" class="Keyword">open</a> <a id="1247" class="Keyword">import</a> <a id="1254" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a>
  <a id="1287" class="Keyword">using</a> <a id="1293" class="Symbol">(</a><a id="1294" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬_</a><a id="1296" class="Symbol">;</a> <a id="1298" href="Relation.Nullary.Negation.Core.html#1243" class="Function">¬¬-η</a><a id="1302" class="Symbol">;</a> <a id="1304" href="Relation.Nullary.Negation.Core.html#1499" class="Function">Stable</a><a id="1310" class="Symbol">;</a> <a id="1312" href="Relation.Nullary.Negation.Core.html#1578" class="Function">negated-stable</a><a id="1326" class="Symbol">;</a> <a id="1328" href="Relation.Nullary.Negation.Core.html#1860" class="Function">contradiction</a><a id="1341" class="Symbol">;</a> <a id="1343" href="Relation.Nullary.Negation.Core.html#1155" class="Function">DoubleNegation</a><a id="1357" class="Symbol">)</a>


<a id="1361" class="Keyword">private</a>
  <a id="1371" class="Keyword">variable</a>
    <a id="1384" href="Relation.Nullary.Decidable.Core.html#1384" class="Generalizable">a</a> <a id="1386" href="Relation.Nullary.Decidable.Core.html#1386" class="Generalizable">b</a> <a id="1388" class="Symbol">:</a> <a id="1390" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="1400" href="Relation.Nullary.Decidable.Core.html#1400" class="Generalizable">A</a> <a id="1402" href="Relation.Nullary.Decidable.Core.html#1402" class="Generalizable">B</a> <a id="1404" class="Symbol">:</a> <a id="1406" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1410" href="Relation.Nullary.Decidable.Core.html#1384" class="Generalizable">a</a>

<a id="1413" class="Comment">------------------------------------------------------------------------</a>
<a id="1486" class="Comment">-- Definition.</a>

<a id="1502" class="Comment">-- Decidability proofs have two parts: the `does` term which contains</a>
<a id="1572" class="Comment">-- the boolean result and the `proof` term which contains a proof that</a>
<a id="1643" class="Comment">-- reflects the boolean result. This definition allows the boolean</a>
<a id="1710" class="Comment">-- part of the decision procedure to compute independently from the</a>
<a id="1778" class="Comment">-- proof. This leads to better computational behaviour when we only care</a>
<a id="1851" class="Comment">-- about the result and not the proof. See README.Design.Decidability</a>
<a id="1921" class="Comment">-- for further details.</a>

<a id="1946" class="Keyword">infix</a> <a id="1952" class="Number">2</a> <a id="1954" href="Relation.Nullary.Decidable.Core.html#2016" class="InductiveConstructor Operator">_because_</a>

<a id="1965" class="Keyword">record</a> <a id="Dec"></a><a id="1972" href="Relation.Nullary.Decidable.Core.html#1972" class="Record">Dec</a> <a id="1976" class="Symbol">(</a><a id="1977" href="Relation.Nullary.Decidable.Core.html#1977" class="Bound">A</a> <a id="1979" class="Symbol">:</a> <a id="1981" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1985" href="Relation.Nullary.Decidable.Core.html#1384" class="Generalizable">a</a><a id="1986" class="Symbol">)</a> <a id="1988" class="Symbol">:</a> <a id="1990" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1994" href="Relation.Nullary.Decidable.Core.html#1985" class="Bound">a</a> <a id="1996" class="Keyword">where</a>
  <a id="2004" class="Keyword">constructor</a> <a id="_because_"></a><a id="2016" href="Relation.Nullary.Decidable.Core.html#2016" class="InductiveConstructor Operator">_because_</a>
  <a id="2028" class="Keyword">field</a>
    <a id="Dec.does"></a><a id="2038" href="Relation.Nullary.Decidable.Core.html#2038" class="Field">does</a>  <a id="2044" class="Symbol">:</a> <a id="2046" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
    <a id="Dec.proof"></a><a id="2055" href="Relation.Nullary.Decidable.Core.html#2055" class="Field">proof</a> <a id="2061" class="Symbol">:</a> <a id="2063" href="Relation.Nullary.Reflects.html#1104" class="Datatype">Reflects</a> <a id="2072" href="Relation.Nullary.Decidable.Core.html#1977" class="Bound">A</a> <a id="2074" href="Relation.Nullary.Decidable.Core.html#2038" class="Field">does</a>

<a id="2080" class="Keyword">open</a> <a id="2085" href="Relation.Nullary.Decidable.Core.html#1972" class="Module">Dec</a> <a id="2089" class="Keyword">public</a>

<a id="2097" class="Keyword">pattern</a> <a id="yes"></a><a id="2105" href="Relation.Nullary.Decidable.Core.html#2105" class="InductiveConstructor">yes</a> <a id="2109" href="Relation.Nullary.Decidable.Core.html#2132" class="Bound">a</a> <a id="2111" class="Symbol">=</a>  <a id="2114" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="2119" href="Relation.Nullary.Decidable.Core.html#2016" class="InductiveConstructor Operator">because</a> <a id="2127" href="Relation.Nullary.Reflects.html#1148" class="InductiveConstructor">ofʸ</a>  <a id="2132" href="Relation.Nullary.Decidable.Core.html#2132" class="Bound">a</a>
<a id="2134" class="Keyword">pattern</a> <a id="no"></a><a id="2142" href="Relation.Nullary.Decidable.Core.html#2142" class="InductiveConstructor">no</a> <a id="2145" href="Relation.Nullary.Decidable.Core.html#2168" class="Bound">¬a</a> <a id="2148" class="Symbol">=</a> <a id="2150" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="2156" href="Relation.Nullary.Decidable.Core.html#2016" class="InductiveConstructor Operator">because</a> <a id="2164" href="Relation.Nullary.Reflects.html#1185" class="InductiveConstructor">ofⁿ</a> <a id="2168" href="Relation.Nullary.Decidable.Core.html#2168" class="Bound">¬a</a>

<a id="2172" class="Comment">------------------------------------------------------------------------</a>
<a id="2245" class="Comment">-- Flattening</a>

<a id="2260" class="Keyword">module</a> <a id="2267" href="Relation.Nullary.Decidable.Core.html#2267" class="Module">_</a> <a id="2269" class="Symbol">{</a><a id="2270" href="Relation.Nullary.Decidable.Core.html#2270" class="Bound">A</a> <a id="2272" class="Symbol">:</a> <a id="2274" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2278" href="Relation.Nullary.Decidable.Core.html#1384" class="Generalizable">a</a><a id="2279" class="Symbol">}</a> <a id="2281" class="Keyword">where</a>

  <a id="2290" href="Relation.Nullary.Decidable.Core.html#2290" class="Function">From-yes</a> <a id="2299" class="Symbol">:</a> <a id="2301" href="Relation.Nullary.Decidable.Core.html#1972" class="Record">Dec</a> <a id="2305" href="Relation.Nullary.Decidable.Core.html#2270" class="Bound">A</a> <a id="2307" class="Symbol">→</a> <a id="2309" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2313" href="Relation.Nullary.Decidable.Core.html#2278" class="Bound">a</a>
  <a id="2317" href="Relation.Nullary.Decidable.Core.html#2290" class="Function">From-yes</a> <a id="2326" class="Symbol">(</a><a id="2327" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="2333" href="Relation.Nullary.Decidable.Core.html#2016" class="InductiveConstructor Operator">because</a> <a id="2341" class="Symbol">_)</a> <a id="2344" class="Symbol">=</a> <a id="2346" href="Relation.Nullary.Decidable.Core.html#2270" class="Bound">A</a>
  <a id="2350" href="Relation.Nullary.Decidable.Core.html#2290" class="Function">From-yes</a> <a id="2359" class="Symbol">(</a><a id="2360" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="2366" href="Relation.Nullary.Decidable.Core.html#2016" class="InductiveConstructor Operator">because</a> <a id="2374" class="Symbol">_)</a> <a id="2377" class="Symbol">=</a> <a id="2379" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a>

  <a id="2384" href="Relation.Nullary.Decidable.Core.html#2384" class="Function">From-no</a> <a id="2392" class="Symbol">:</a> <a id="2394" href="Relation.Nullary.Decidable.Core.html#1972" class="Record">Dec</a> <a id="2398" href="Relation.Nullary.Decidable.Core.html#2270" class="Bound">A</a> <a id="2400" class="Symbol">→</a> <a id="2402" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2406" href="Relation.Nullary.Decidable.Core.html#2278" class="Bound">a</a>
  <a id="2410" href="Relation.Nullary.Decidable.Core.html#2384" class="Function">From-no</a> <a id="2418" class="Symbol">(</a><a id="2419" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="2425" href="Relation.Nullary.Decidable.Core.html#2016" class="InductiveConstructor Operator">because</a> <a id="2433" class="Symbol">_)</a> <a id="2436" class="Symbol">=</a> <a id="2438" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬</a> <a id="2440" href="Relation.Nullary.Decidable.Core.html#2270" class="Bound">A</a>
  <a id="2444" href="Relation.Nullary.Decidable.Core.html#2384" class="Function">From-no</a> <a id="2452" class="Symbol">(</a><a id="2453" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="2459" href="Relation.Nullary.Decidable.Core.html#2016" class="InductiveConstructor Operator">because</a> <a id="2467" class="Symbol">_)</a> <a id="2470" class="Symbol">=</a> <a id="2472" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a>

<a id="2475" class="Comment">------------------------------------------------------------------------</a>
<a id="2548" class="Comment">-- Recompute</a>

<a id="2562" class="Comment">-- Given an irrelevant proof of a decidable type, a proof can</a>
<a id="2624" class="Comment">-- be recomputed and subsequently used in relevant contexts.</a>

<a id="recompute"></a><a id="2686" href="Relation.Nullary.Decidable.Core.html#2686" class="Function">recompute</a> <a id="2696" class="Symbol">:</a> <a id="2698" href="Relation.Nullary.Decidable.Core.html#1972" class="Record">Dec</a> <a id="2702" href="Relation.Nullary.Decidable.Core.html#1400" class="Generalizable">A</a> <a id="2704" class="Symbol">→</a> <a id="2706" href="Relation.Nullary.Recomputable.Core.html#985" class="Function">Recomputable</a> <a id="2719" href="Relation.Nullary.Decidable.Core.html#1400" class="Generalizable">A</a>
<a id="2721" href="Relation.Nullary.Decidable.Core.html#2686" class="Function">recompute</a> <a id="2731" class="Symbol">=</a> <a id="2733" href="Relation.Nullary.Reflects.html#2054" class="Function">Reflects.recompute</a> <a id="2752" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2754" href="Relation.Nullary.Decidable.Core.html#2055" class="Field">proof</a>

<a id="recompute-constant"></a><a id="2761" href="Relation.Nullary.Decidable.Core.html#2761" class="Function">recompute-constant</a> <a id="2780" class="Symbol">:</a> <a id="2782" class="Symbol">(</a><a id="2783" href="Relation.Nullary.Decidable.Core.html#2783" class="Bound">a?</a> <a id="2786" class="Symbol">:</a> <a id="2788" href="Relation.Nullary.Decidable.Core.html#1972" class="Record">Dec</a> <a id="2792" href="Relation.Nullary.Decidable.Core.html#1400" class="Generalizable">A</a><a id="2793" class="Symbol">)</a> <a id="2795" class="Symbol">(</a><a id="2796" href="Relation.Nullary.Decidable.Core.html#2796" class="Bound">p</a> <a id="2798" href="Relation.Nullary.Decidable.Core.html#2798" class="Bound">q</a> <a id="2800" class="Symbol">:</a> <a id="2802" href="Relation.Nullary.Decidable.Core.html#1400" class="Generalizable">A</a><a id="2803" class="Symbol">)</a> <a id="2805" class="Symbol">→</a> <a id="2807" href="Relation.Nullary.Decidable.Core.html#2686" class="Function">recompute</a> <a id="2817" href="Relation.Nullary.Decidable.Core.html#2783" class="Bound">a?</a> <a id="2820" href="Relation.Nullary.Decidable.Core.html#2796" class="Bound">p</a> <a id="2822" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2824" href="Relation.Nullary.Decidable.Core.html#2686" class="Function">recompute</a> <a id="2834" href="Relation.Nullary.Decidable.Core.html#2783" class="Bound">a?</a> <a id="2837" href="Relation.Nullary.Decidable.Core.html#2798" class="Bound">q</a>
<a id="2839" href="Relation.Nullary.Decidable.Core.html#2761" class="Function">recompute-constant</a> <a id="2858" class="Symbol">=</a> <a id="2860" href="Relation.Nullary.Recomputable.Core.html#1321" class="Function">Recomputable.recompute-constant</a> <a id="2892" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2894" href="Relation.Nullary.Decidable.Core.html#2686" class="Function">recompute</a>

<a id="recompute-irrelevant-id"></a><a id="2905" href="Relation.Nullary.Decidable.Core.html#2905" class="Function">recompute-irrelevant-id</a> <a id="2929" class="Symbol">:</a> <a id="2931" class="Symbol">(</a><a id="2932" href="Relation.Nullary.Decidable.Core.html#2932" class="Bound">a?</a> <a id="2935" class="Symbol">:</a> <a id="2937" href="Relation.Nullary.Decidable.Core.html#1972" class="Record">Dec</a> <a id="2941" href="Relation.Nullary.Decidable.Core.html#1400" class="Generalizable">A</a><a id="2942" class="Symbol">)</a> <a id="2944" class="Symbol">→</a> <a id="2946" href="Relation.Nullary.Irrelevant.html#497" class="Function">Irrelevant</a> <a id="2957" href="Relation.Nullary.Decidable.Core.html#1400" class="Generalizable">A</a> <a id="2959" class="Symbol">→</a> <a id="2961" class="Symbol">(</a><a id="2962" href="Relation.Nullary.Decidable.Core.html#2962" class="Bound">a</a> <a id="2964" class="Symbol">:</a> <a id="2966" href="Relation.Nullary.Decidable.Core.html#1400" class="Generalizable">A</a><a id="2967" class="Symbol">)</a> <a id="2969" class="Symbol">→</a> <a id="2971" href="Relation.Nullary.Decidable.Core.html#2686" class="Function">recompute</a> <a id="2981" href="Relation.Nullary.Decidable.Core.html#2932" class="Bound">a?</a> <a id="2984" href="Relation.Nullary.Decidable.Core.html#2962" class="Bound">a</a> <a id="2986" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2988" href="Relation.Nullary.Decidable.Core.html#2962" class="Bound">a</a>
<a id="2990" href="Relation.Nullary.Decidable.Core.html#2905" class="Function">recompute-irrelevant-id</a> <a id="3014" class="Symbol">=</a> <a id="3016" href="Relation.Nullary.Recomputable.Core.html#1415" class="Function">Recomputable.recompute-irrelevant-id</a> <a id="3053" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="3055" href="Relation.Nullary.Decidable.Core.html#2686" class="Function">recompute</a>

<a id="3066" class="Comment">------------------------------------------------------------------------</a>
<a id="3139" class="Comment">-- Interaction with negation, sum, product etc.</a>

<a id="3188" class="Keyword">infixr</a> <a id="3195" class="Number">1</a> <a id="3197" href="Relation.Nullary.Decidable.Core.html#3598" class="Function Operator">_⊎?_</a>
<a id="3202" class="Keyword">infixr</a> <a id="3209" class="Number">2</a> <a id="3211" href="Relation.Nullary.Decidable.Core.html#3420" class="Function Operator">_×?_</a> <a id="3216" href="Relation.Nullary.Decidable.Core.html#3719" class="Function Operator">_→?_</a>

<a id="T?"></a><a id="3222" href="Relation.Nullary.Decidable.Core.html#3222" class="Function">T?</a> <a id="3225" class="Symbol">:</a> <a id="3227" class="Symbol">∀</a> <a id="3229" href="Relation.Nullary.Decidable.Core.html#3229" class="Bound">x</a> <a id="3231" class="Symbol">→</a> <a id="3233" href="Relation.Nullary.Decidable.Core.html#1972" class="Record">Dec</a> <a id="3237" class="Symbol">(</a><a id="3238" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="3240" href="Relation.Nullary.Decidable.Core.html#3229" class="Bound">x</a><a id="3241" class="Symbol">)</a>
<a id="3243" href="Relation.Nullary.Decidable.Core.html#3222" class="Function">T?</a> <a id="3246" href="Relation.Nullary.Decidable.Core.html#3246" class="Bound">x</a> <a id="3248" class="Symbol">=</a> <a id="3250" href="Relation.Nullary.Decidable.Core.html#3246" class="Bound">x</a> <a id="3252" href="Relation.Nullary.Decidable.Core.html#2016" class="InductiveConstructor Operator">because</a> <a id="3260" href="Relation.Nullary.Reflects.html#2656" class="Function">T-reflects</a> <a id="3271" href="Relation.Nullary.Decidable.Core.html#3246" class="Bound">x</a>

<a id="¬?"></a><a id="3274" href="Relation.Nullary.Decidable.Core.html#3274" class="Function">¬?</a> <a id="3277" class="Symbol">:</a> <a id="3279" href="Relation.Nullary.Decidable.Core.html#1972" class="Record">Dec</a> <a id="3283" href="Relation.Nullary.Decidable.Core.html#1400" class="Generalizable">A</a> <a id="3285" class="Symbol">→</a> <a id="3287" href="Relation.Nullary.Decidable.Core.html#1972" class="Record">Dec</a> <a id="3291" class="Symbol">(</a><a id="3292" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬</a> <a id="3294" href="Relation.Nullary.Decidable.Core.html#1400" class="Generalizable">A</a><a id="3295" class="Symbol">)</a>
<a id="3297" href="Relation.Nullary.Decidable.Core.html#2038" class="Field">does</a>  <a id="3303" class="Symbol">(</a><a id="3304" href="Relation.Nullary.Decidable.Core.html#3274" class="Function">¬?</a> <a id="3307" href="Relation.Nullary.Decidable.Core.html#3307" class="Bound">a?</a><a id="3309" class="Symbol">)</a> <a id="3311" class="Symbol">=</a> <a id="3313" href="Data.Bool.Base.html#951" class="Function">not</a> <a id="3317" class="Symbol">(</a><a id="3318" href="Relation.Nullary.Decidable.Core.html#2038" class="Field">does</a> <a id="3323" href="Relation.Nullary.Decidable.Core.html#3307" class="Bound">a?</a><a id="3325" class="Symbol">)</a>
<a id="3327" href="Relation.Nullary.Decidable.Core.html#2055" class="Field">proof</a> <a id="3333" class="Symbol">(</a><a id="3334" href="Relation.Nullary.Decidable.Core.html#3274" class="Function">¬?</a> <a id="3337" href="Relation.Nullary.Decidable.Core.html#3337" class="Bound">a?</a><a id="3339" class="Symbol">)</a> <a id="3341" class="Symbol">=</a> <a id="3343" href="Relation.Nullary.Reflects.html#2742" class="Function">¬-reflects</a> <a id="3354" class="Symbol">(</a><a id="3355" href="Relation.Nullary.Decidable.Core.html#2055" class="Field">proof</a> <a id="3361" href="Relation.Nullary.Decidable.Core.html#3337" class="Bound">a?</a><a id="3363" class="Symbol">)</a>

<a id="⊤?"></a><a id="3366" href="Relation.Nullary.Decidable.Core.html#3366" class="Function">⊤?</a> <a id="3369" class="Symbol">:</a> <a id="3371" href="Relation.Nullary.Decidable.Core.html#1972" class="Record">Dec</a> <a id="3375" class="Symbol">{</a><a id="3376" href="Relation.Nullary.Decidable.Core.html#1384" class="Generalizable">a</a><a id="3377" class="Symbol">}</a> <a id="3379" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a>
<a id="3381" href="Relation.Nullary.Decidable.Core.html#2038" class="Field">does</a>  <a id="3387" href="Relation.Nullary.Decidable.Core.html#3366" class="Function">⊤?</a> <a id="3390" class="Symbol">=</a> <a id="3392" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
<a id="3397" href="Relation.Nullary.Decidable.Core.html#2055" class="Field">proof</a> <a id="3403" href="Relation.Nullary.Decidable.Core.html#3366" class="Function">⊤?</a> <a id="3406" class="Symbol">=</a> <a id="3408" href="Relation.Nullary.Reflects.html#2602" class="Function">⊤-reflects</a>

<a id="_×?_"></a><a id="3420" href="Relation.Nullary.Decidable.Core.html#3420" class="Function Operator">_×?_</a> <a id="3425" class="Symbol">:</a> <a id="3427" href="Relation.Nullary.Decidable.Core.html#1972" class="Record">Dec</a> <a id="3431" href="Relation.Nullary.Decidable.Core.html#1400" class="Generalizable">A</a> <a id="3433" class="Symbol">→</a> <a id="3435" href="Relation.Nullary.Decidable.Core.html#1972" class="Record">Dec</a> <a id="3439" href="Relation.Nullary.Decidable.Core.html#1402" class="Generalizable">B</a> <a id="3441" class="Symbol">→</a> <a id="3443" href="Relation.Nullary.Decidable.Core.html#1972" class="Record">Dec</a> <a id="3447" class="Symbol">(</a><a id="3448" href="Relation.Nullary.Decidable.Core.html#1400" class="Generalizable">A</a> <a id="3450" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="3452" href="Relation.Nullary.Decidable.Core.html#1402" class="Generalizable">B</a><a id="3453" class="Symbol">)</a>
<a id="3455" href="Relation.Nullary.Decidable.Core.html#2038" class="Field">does</a>  <a id="3461" class="Symbol">(</a><a id="3462" href="Relation.Nullary.Decidable.Core.html#3462" class="Bound">a?</a> <a id="3465" href="Relation.Nullary.Decidable.Core.html#3420" class="Function Operator">×?</a> <a id="3468" href="Relation.Nullary.Decidable.Core.html#3468" class="Bound">b?</a><a id="3470" class="Symbol">)</a> <a id="3472" class="Symbol">=</a> <a id="3474" href="Relation.Nullary.Decidable.Core.html#2038" class="Field">does</a> <a id="3479" href="Relation.Nullary.Decidable.Core.html#3462" class="Bound">a?</a> <a id="3482" href="Data.Bool.Base.html#1005" class="Function Operator">∧</a> <a id="3484" href="Relation.Nullary.Decidable.Core.html#2038" class="Field">does</a> <a id="3489" href="Relation.Nullary.Decidable.Core.html#3468" class="Bound">b?</a>
<a id="3492" href="Relation.Nullary.Decidable.Core.html#2055" class="Field">proof</a> <a id="3498" class="Symbol">(</a><a id="3499" href="Relation.Nullary.Decidable.Core.html#3499" class="Bound">a?</a> <a id="3502" href="Relation.Nullary.Decidable.Core.html#3420" class="Function Operator">×?</a> <a id="3505" href="Relation.Nullary.Decidable.Core.html#3505" class="Bound">b?</a><a id="3507" class="Symbol">)</a> <a id="3509" class="Symbol">=</a> <a id="3511" href="Relation.Nullary.Decidable.Core.html#2055" class="Field">proof</a> <a id="3517" href="Relation.Nullary.Decidable.Core.html#3499" class="Bound">a?</a> <a id="3520" href="Relation.Nullary.Reflects.html#2862" class="Function Operator">×-reflects</a> <a id="3531" href="Relation.Nullary.Decidable.Core.html#2055" class="Field">proof</a> <a id="3537" href="Relation.Nullary.Decidable.Core.html#3505" class="Bound">b?</a>

<a id="⊥?"></a><a id="3541" href="Relation.Nullary.Decidable.Core.html#3541" class="Function">⊥?</a> <a id="3544" class="Symbol">:</a> <a id="3546" href="Relation.Nullary.Decidable.Core.html#1972" class="Record">Dec</a> <a id="3550" class="Symbol">{</a><a id="3551" href="Relation.Nullary.Decidable.Core.html#1384" class="Generalizable">a</a><a id="3552" class="Symbol">}</a> <a id="3554" href="Data.Empty.Polymorphic.html#383" class="Function">⊥</a>
<a id="3556" href="Relation.Nullary.Decidable.Core.html#2038" class="Field">does</a>  <a id="3562" href="Relation.Nullary.Decidable.Core.html#3541" class="Function">⊥?</a>  <a id="3566" class="Symbol">=</a> <a id="3568" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
<a id="3574" href="Relation.Nullary.Decidable.Core.html#2055" class="Field">proof</a> <a id="3580" href="Relation.Nullary.Decidable.Core.html#3541" class="Function">⊥?</a>  <a id="3584" class="Symbol">=</a> <a id="3586" href="Relation.Nullary.Reflects.html#2545" class="Function">⊥-reflects</a>

<a id="_⊎?_"></a><a id="3598" href="Relation.Nullary.Decidable.Core.html#3598" class="Function Operator">_⊎?_</a> <a id="3603" class="Symbol">:</a> <a id="3605" href="Relation.Nullary.Decidable.Core.html#1972" class="Record">Dec</a> <a id="3609" href="Relation.Nullary.Decidable.Core.html#1400" class="Generalizable">A</a> <a id="3611" class="Symbol">→</a> <a id="3613" href="Relation.Nullary.Decidable.Core.html#1972" class="Record">Dec</a> <a id="3617" href="Relation.Nullary.Decidable.Core.html#1402" class="Generalizable">B</a> <a id="3619" class="Symbol">→</a> <a id="3621" href="Relation.Nullary.Decidable.Core.html#1972" class="Record">Dec</a> <a id="3625" class="Symbol">(</a><a id="3626" href="Relation.Nullary.Decidable.Core.html#1400" class="Generalizable">A</a> <a id="3628" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="3630" href="Relation.Nullary.Decidable.Core.html#1402" class="Generalizable">B</a><a id="3631" class="Symbol">)</a>
<a id="3633" href="Relation.Nullary.Decidable.Core.html#2038" class="Field">does</a>  <a id="3639" class="Symbol">(</a><a id="3640" href="Relation.Nullary.Decidable.Core.html#3640" class="Bound">a?</a> <a id="3643" href="Relation.Nullary.Decidable.Core.html#3598" class="Function Operator">⊎?</a> <a id="3646" href="Relation.Nullary.Decidable.Core.html#3646" class="Bound">b?</a><a id="3648" class="Symbol">)</a> <a id="3650" class="Symbol">=</a> <a id="3652" href="Relation.Nullary.Decidable.Core.html#2038" class="Field">does</a> <a id="3657" href="Relation.Nullary.Decidable.Core.html#3640" class="Bound">a?</a> <a id="3660" href="Data.Bool.Base.html#1063" class="Function Operator">∨</a> <a id="3662" href="Relation.Nullary.Decidable.Core.html#2038" class="Field">does</a> <a id="3667" href="Relation.Nullary.Decidable.Core.html#3646" class="Bound">b?</a>
<a id="3670" href="Relation.Nullary.Decidable.Core.html#2055" class="Field">proof</a> <a id="3676" class="Symbol">(</a><a id="3677" href="Relation.Nullary.Decidable.Core.html#3677" class="Bound">a?</a> <a id="3680" href="Relation.Nullary.Decidable.Core.html#3598" class="Function Operator">⊎?</a> <a id="3683" href="Relation.Nullary.Decidable.Core.html#3683" class="Bound">b?</a><a id="3685" class="Symbol">)</a> <a id="3687" class="Symbol">=</a> <a id="3689" href="Relation.Nullary.Decidable.Core.html#2055" class="Field">proof</a> <a id="3695" href="Relation.Nullary.Decidable.Core.html#3677" class="Bound">a?</a> <a id="3698" href="Relation.Nullary.Reflects.html#3082" class="Function Operator">⊎-reflects</a> <a id="3709" href="Relation.Nullary.Decidable.Core.html#2055" class="Field">proof</a> <a id="3715" href="Relation.Nullary.Decidable.Core.html#3683" class="Bound">b?</a>

<a id="_→?_"></a><a id="3719" href="Relation.Nullary.Decidable.Core.html#3719" class="Function Operator">_→?_</a> <a id="3724" class="Symbol">:</a> <a id="3726" href="Relation.Nullary.Decidable.Core.html#1972" class="Record">Dec</a> <a id="3730" href="Relation.Nullary.Decidable.Core.html#1400" class="Generalizable">A</a> <a id="3732" class="Symbol">→</a> <a id="3734" href="Relation.Nullary.Decidable.Core.html#1972" class="Record">Dec</a> <a id="3738" href="Relation.Nullary.Decidable.Core.html#1402" class="Generalizable">B</a> <a id="3740" class="Symbol">→</a> <a id="3742" href="Relation.Nullary.Decidable.Core.html#1972" class="Record">Dec</a> <a id="3746" class="Symbol">(</a><a id="3747" href="Relation.Nullary.Decidable.Core.html#1400" class="Generalizable">A</a> <a id="3749" class="Symbol">→</a> <a id="3751" href="Relation.Nullary.Decidable.Core.html#1402" class="Generalizable">B</a><a id="3752" class="Symbol">)</a>
<a id="3754" href="Relation.Nullary.Decidable.Core.html#2038" class="Field">does</a>  <a id="3760" class="Symbol">(</a><a id="3761" href="Relation.Nullary.Decidable.Core.html#3761" class="Bound">a?</a> <a id="3764" href="Relation.Nullary.Decidable.Core.html#3719" class="Function Operator">→?</a> <a id="3767" href="Relation.Nullary.Decidable.Core.html#3767" class="Bound">b?</a><a id="3769" class="Symbol">)</a> <a id="3771" class="Symbol">=</a> <a id="3773" href="Data.Bool.Base.html#951" class="Function">not</a> <a id="3777" class="Symbol">(</a><a id="3778" href="Relation.Nullary.Decidable.Core.html#2038" class="Field">does</a> <a id="3783" href="Relation.Nullary.Decidable.Core.html#3761" class="Bound">a?</a><a id="3785" class="Symbol">)</a> <a id="3787" href="Data.Bool.Base.html#1063" class="Function Operator">∨</a> <a id="3789" href="Relation.Nullary.Decidable.Core.html#2038" class="Field">does</a> <a id="3794" href="Relation.Nullary.Decidable.Core.html#3767" class="Bound">b?</a>
<a id="3797" href="Relation.Nullary.Decidable.Core.html#2055" class="Field">proof</a> <a id="3803" class="Symbol">(</a><a id="3804" href="Relation.Nullary.Decidable.Core.html#3804" class="Bound">a?</a> <a id="3807" href="Relation.Nullary.Decidable.Core.html#3719" class="Function Operator">→?</a> <a id="3810" href="Relation.Nullary.Decidable.Core.html#3810" class="Bound">b?</a><a id="3812" class="Symbol">)</a> <a id="3814" class="Symbol">=</a> <a id="3816" href="Relation.Nullary.Decidable.Core.html#2055" class="Field">proof</a> <a id="3822" href="Relation.Nullary.Decidable.Core.html#3804" class="Bound">a?</a> <a id="3825" href="Relation.Nullary.Reflects.html#3298" class="Function Operator">→-reflects</a> <a id="3836" href="Relation.Nullary.Decidable.Core.html#2055" class="Field">proof</a> <a id="3842" href="Relation.Nullary.Decidable.Core.html#3810" class="Bound">b?</a>

<a id="3846" class="Comment">------------------------------------------------------------------------</a>
<a id="3919" class="Comment">-- Relationship with Maybe</a>

<a id="dec⇒maybe"></a><a id="3947" href="Relation.Nullary.Decidable.Core.html#3947" class="Function">dec⇒maybe</a> <a id="3957" class="Symbol">:</a> <a id="3959" href="Relation.Nullary.Decidable.Core.html#1972" class="Record">Dec</a> <a id="3963" href="Relation.Nullary.Decidable.Core.html#1400" class="Generalizable">A</a> <a id="3965" class="Symbol">→</a> <a id="3967" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="3973" href="Relation.Nullary.Decidable.Core.html#1400" class="Generalizable">A</a>
<a id="3975" href="Relation.Nullary.Decidable.Core.html#3947" class="Function">dec⇒maybe</a> <a id="3985" class="Symbol">(</a> <a id="3987" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="3992" href="Relation.Nullary.Decidable.Core.html#2016" class="InductiveConstructor Operator">because</a> <a id="4000" href="Relation.Nullary.Decidable.Core.html#4000" class="Bound">[a]</a><a id="4003" class="Symbol">)</a> <a id="4005" class="Symbol">=</a> <a id="4007" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="4012" class="Symbol">(</a><a id="4013" href="Relation.Nullary.Reflects.html#1748" class="Function">invert</a> <a id="4020" href="Relation.Nullary.Decidable.Core.html#4000" class="Bound">[a]</a><a id="4023" class="Symbol">)</a>
<a id="4025" href="Relation.Nullary.Decidable.Core.html#3947" class="Function">dec⇒maybe</a> <a id="4035" class="Symbol">(</a><a id="4036" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="4042" href="Relation.Nullary.Decidable.Core.html#2016" class="InductiveConstructor Operator">because</a>  <a id="4051" class="Symbol">_</a> <a id="4053" class="Symbol">)</a> <a id="4055" class="Symbol">=</a> <a id="4057" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>

<a id="4066" class="Comment">------------------------------------------------------------------------</a>
<a id="4139" class="Comment">-- Relationship with Sum</a>

<a id="toSum"></a><a id="4165" href="Relation.Nullary.Decidable.Core.html#4165" class="Function">toSum</a> <a id="4171" class="Symbol">:</a> <a id="4173" href="Relation.Nullary.Decidable.Core.html#1972" class="Record">Dec</a> <a id="4177" href="Relation.Nullary.Decidable.Core.html#1400" class="Generalizable">A</a> <a id="4179" class="Symbol">→</a> <a id="4181" href="Relation.Nullary.Decidable.Core.html#1400" class="Generalizable">A</a> <a id="4183" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="4185" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬</a> <a id="4187" href="Relation.Nullary.Decidable.Core.html#1400" class="Generalizable">A</a>
<a id="4189" href="Relation.Nullary.Decidable.Core.html#4165" class="Function">toSum</a> <a id="4195" class="Symbol">(</a> <a id="4197" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="4202" href="Relation.Nullary.Decidable.Core.html#2016" class="InductiveConstructor Operator">because</a>  <a id="4211" href="Relation.Nullary.Decidable.Core.html#4211" class="Bound">[p]</a><a id="4214" class="Symbol">)</a> <a id="4216" class="Symbol">=</a> <a id="4218" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="4223" class="Symbol">(</a><a id="4224" href="Relation.Nullary.Reflects.html#1748" class="Function">invert</a>  <a id="4232" href="Relation.Nullary.Decidable.Core.html#4211" class="Bound">[p]</a><a id="4235" class="Symbol">)</a>
<a id="4237" href="Relation.Nullary.Decidable.Core.html#4165" class="Function">toSum</a> <a id="4243" class="Symbol">(</a><a id="4244" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="4250" href="Relation.Nullary.Decidable.Core.html#2016" class="InductiveConstructor Operator">because</a> <a id="4258" href="Relation.Nullary.Decidable.Core.html#4258" class="Bound">[¬p]</a><a id="4262" class="Symbol">)</a> <a id="4264" class="Symbol">=</a> <a id="4266" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="4271" class="Symbol">(</a><a id="4272" href="Relation.Nullary.Reflects.html#1748" class="Function">invert</a> <a id="4279" href="Relation.Nullary.Decidable.Core.html#4258" class="Bound">[¬p]</a><a id="4283" class="Symbol">)</a>

<a id="fromSum"></a><a id="4286" href="Relation.Nullary.Decidable.Core.html#4286" class="Function">fromSum</a> <a id="4294" class="Symbol">:</a> <a id="4296" href="Relation.Nullary.Decidable.Core.html#1400" class="Generalizable">A</a> <a id="4298" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="4300" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬</a> <a id="4302" href="Relation.Nullary.Decidable.Core.html#1400" class="Generalizable">A</a> <a id="4304" class="Symbol">→</a> <a id="4306" href="Relation.Nullary.Decidable.Core.html#1972" class="Record">Dec</a> <a id="4310" href="Relation.Nullary.Decidable.Core.html#1400" class="Generalizable">A</a>
<a id="4312" href="Relation.Nullary.Decidable.Core.html#4286" class="Function">fromSum</a> <a id="4320" class="Symbol">(</a><a id="4321" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="4326" href="Relation.Nullary.Decidable.Core.html#4326" class="Bound">p</a><a id="4327" class="Symbol">)</a>  <a id="4330" class="Symbol">=</a> <a id="4332" href="Relation.Nullary.Decidable.Core.html#2105" class="InductiveConstructor">yes</a> <a id="4336" href="Relation.Nullary.Decidable.Core.html#4326" class="Bound">p</a>
<a id="4338" href="Relation.Nullary.Decidable.Core.html#4286" class="Function">fromSum</a> <a id="4346" class="Symbol">(</a><a id="4347" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="4352" href="Relation.Nullary.Decidable.Core.html#4352" class="Bound">¬p</a><a id="4354" class="Symbol">)</a> <a id="4356" class="Symbol">=</a> <a id="4358" href="Relation.Nullary.Decidable.Core.html#2142" class="InductiveConstructor">no</a> <a id="4361" href="Relation.Nullary.Decidable.Core.html#4352" class="Bound">¬p</a>

<a id="4365" class="Comment">------------------------------------------------------------------------</a>
<a id="4438" class="Comment">-- Relationship with booleans</a>

<a id="4469" class="Comment">-- `isYes` is a stricter version of `does`. The lack of computation</a>
<a id="4537" class="Comment">-- means that we can recover the proposition `P` from `isYes a?` by</a>
<a id="4605" class="Comment">-- unification. This is useful when we are using the decision procedure</a>
<a id="4677" class="Comment">-- for proof automation.</a>

<a id="isYes"></a><a id="4703" href="Relation.Nullary.Decidable.Core.html#4703" class="Function">isYes</a> <a id="4709" class="Symbol">:</a> <a id="4711" href="Relation.Nullary.Decidable.Core.html#1972" class="Record">Dec</a> <a id="4715" href="Relation.Nullary.Decidable.Core.html#1400" class="Generalizable">A</a> <a id="4717" class="Symbol">→</a> <a id="4719" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="4724" href="Relation.Nullary.Decidable.Core.html#4703" class="Function">isYes</a> <a id="4730" class="Symbol">(</a><a id="4731" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="4737" href="Relation.Nullary.Decidable.Core.html#2016" class="InductiveConstructor Operator">because</a> <a id="4745" class="Symbol">_)</a> <a id="4748" class="Symbol">=</a> <a id="4750" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
<a id="4755" href="Relation.Nullary.Decidable.Core.html#4703" class="Function">isYes</a> <a id="4761" class="Symbol">(</a><a id="4762" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="4768" href="Relation.Nullary.Decidable.Core.html#2016" class="InductiveConstructor Operator">because</a> <a id="4776" class="Symbol">_)</a> <a id="4779" class="Symbol">=</a> <a id="4781" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>

<a id="isNo"></a><a id="4788" href="Relation.Nullary.Decidable.Core.html#4788" class="Function">isNo</a> <a id="4793" class="Symbol">:</a> <a id="4795" href="Relation.Nullary.Decidable.Core.html#1972" class="Record">Dec</a> <a id="4799" href="Relation.Nullary.Decidable.Core.html#1400" class="Generalizable">A</a> <a id="4801" class="Symbol">→</a> <a id="4803" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="4808" href="Relation.Nullary.Decidable.Core.html#4788" class="Function">isNo</a> <a id="4813" class="Symbol">=</a> <a id="4815" href="Data.Bool.Base.html#951" class="Function">not</a> <a id="4819" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="4821" href="Relation.Nullary.Decidable.Core.html#4703" class="Function">isYes</a>

<a id="True"></a><a id="4828" href="Relation.Nullary.Decidable.Core.html#4828" class="Function">True</a> <a id="4833" class="Symbol">:</a> <a id="4835" href="Relation.Nullary.Decidable.Core.html#1972" class="Record">Dec</a> <a id="4839" href="Relation.Nullary.Decidable.Core.html#1400" class="Generalizable">A</a> <a id="4841" class="Symbol">→</a> <a id="4843" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="4847" href="Relation.Nullary.Decidable.Core.html#4828" class="Function">True</a> <a id="4852" class="Symbol">=</a> <a id="4854" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="4856" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="4858" href="Relation.Nullary.Decidable.Core.html#4703" class="Function">isYes</a>

<a id="False"></a><a id="4865" href="Relation.Nullary.Decidable.Core.html#4865" class="Function">False</a> <a id="4871" class="Symbol">:</a> <a id="4873" href="Relation.Nullary.Decidable.Core.html#1972" class="Record">Dec</a> <a id="4877" href="Relation.Nullary.Decidable.Core.html#1400" class="Generalizable">A</a> <a id="4879" class="Symbol">→</a> <a id="4881" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="4885" href="Relation.Nullary.Decidable.Core.html#4865" class="Function">False</a> <a id="4891" class="Symbol">=</a> <a id="4893" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="4895" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="4897" href="Relation.Nullary.Decidable.Core.html#4788" class="Function">isNo</a>

<a id="4903" class="Comment">-- The traditional name for isYes is ⌊_⌋, indicating the stripping of evidence.</a>
<a id="⌊_⌋"></a><a id="4983" href="Relation.Nullary.Decidable.Core.html#4983" class="Function Operator">⌊_⌋</a> <a id="4987" class="Symbol">=</a> <a id="4989" href="Relation.Nullary.Decidable.Core.html#4703" class="Function">isYes</a>

<a id="4996" class="Comment">------------------------------------------------------------------------</a>
<a id="5069" class="Comment">-- Witnesses</a>

<a id="5083" class="Comment">-- Gives a witness to the &quot;truth&quot;.</a>
<a id="toWitness"></a><a id="5118" href="Relation.Nullary.Decidable.Core.html#5118" class="Function">toWitness</a> <a id="5128" class="Symbol">:</a> <a id="5130" class="Symbol">{</a><a id="5131" href="Relation.Nullary.Decidable.Core.html#5131" class="Bound">a?</a> <a id="5134" class="Symbol">:</a> <a id="5136" href="Relation.Nullary.Decidable.Core.html#1972" class="Record">Dec</a> <a id="5140" href="Relation.Nullary.Decidable.Core.html#1400" class="Generalizable">A</a><a id="5141" class="Symbol">}</a> <a id="5143" class="Symbol">→</a> <a id="5145" href="Relation.Nullary.Decidable.Core.html#4828" class="Function">True</a> <a id="5150" href="Relation.Nullary.Decidable.Core.html#5131" class="Bound">a?</a> <a id="5153" class="Symbol">→</a> <a id="5155" href="Relation.Nullary.Decidable.Core.html#1400" class="Generalizable">A</a>
<a id="5157" href="Relation.Nullary.Decidable.Core.html#5118" class="Function">toWitness</a> <a id="5167" class="Symbol">{</a><a id="5168" class="Argument">a?</a> <a id="5171" class="Symbol">=</a> <a id="5173" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="5179" href="Relation.Nullary.Decidable.Core.html#2016" class="InductiveConstructor Operator">because</a> <a id="5187" href="Relation.Nullary.Decidable.Core.html#5187" class="Bound">[a]</a><a id="5190" class="Symbol">}</a> <a id="5192" class="Symbol">_</a>  <a id="5195" class="Symbol">=</a> <a id="5197" href="Relation.Nullary.Reflects.html#1748" class="Function">invert</a> <a id="5204" href="Relation.Nullary.Decidable.Core.html#5187" class="Bound">[a]</a>
<a id="5208" href="Relation.Nullary.Decidable.Core.html#5118" class="Function">toWitness</a> <a id="5218" class="Symbol">{</a><a id="5219" class="Argument">a?</a> <a id="5222" class="Symbol">=</a> <a id="5224" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="5230" href="Relation.Nullary.Decidable.Core.html#2016" class="InductiveConstructor Operator">because</a>  <a id="5239" class="Symbol">_</a> <a id="5241" class="Symbol">}</a> <a id="5243" class="Symbol">()</a>

<a id="5247" class="Comment">-- Establishes a &quot;truth&quot;, given a witness.</a>
<a id="fromWitness"></a><a id="5290" href="Relation.Nullary.Decidable.Core.html#5290" class="Function">fromWitness</a> <a id="5302" class="Symbol">:</a> <a id="5304" class="Symbol">{</a><a id="5305" href="Relation.Nullary.Decidable.Core.html#5305" class="Bound">a?</a> <a id="5308" class="Symbol">:</a> <a id="5310" href="Relation.Nullary.Decidable.Core.html#1972" class="Record">Dec</a> <a id="5314" href="Relation.Nullary.Decidable.Core.html#1400" class="Generalizable">A</a><a id="5315" class="Symbol">}</a> <a id="5317" class="Symbol">→</a> <a id="5319" href="Relation.Nullary.Decidable.Core.html#1400" class="Generalizable">A</a> <a id="5321" class="Symbol">→</a> <a id="5323" href="Relation.Nullary.Decidable.Core.html#4828" class="Function">True</a> <a id="5328" href="Relation.Nullary.Decidable.Core.html#5305" class="Bound">a?</a>
<a id="5331" href="Relation.Nullary.Decidable.Core.html#5290" class="Function">fromWitness</a> <a id="5343" class="Symbol">{</a><a id="5344" class="Argument">a?</a> <a id="5347" class="Symbol">=</a> <a id="5349" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="5355" href="Relation.Nullary.Decidable.Core.html#2016" class="InductiveConstructor Operator">because</a>   <a id="5365" class="Symbol">_</a> <a id="5367" class="Symbol">}</a> <a id="5369" class="Symbol">=</a> <a id="5371" href="Function.Base.html#725" class="Function">const</a> <a id="5377" class="Symbol">_</a>
<a id="5379" href="Relation.Nullary.Decidable.Core.html#5290" class="Function">fromWitness</a> <a id="5391" class="Symbol">{</a><a id="5392" class="Argument">a?</a> <a id="5395" class="Symbol">=</a> <a id="5397" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="5403" href="Relation.Nullary.Decidable.Core.html#2016" class="InductiveConstructor Operator">because</a> <a id="5411" href="Relation.Nullary.Decidable.Core.html#5411" class="Bound">[¬a]</a><a id="5415" class="Symbol">}</a> <a id="5417" class="Symbol">=</a> <a id="5419" href="Relation.Nullary.Reflects.html#1748" class="Function">invert</a> <a id="5426" href="Relation.Nullary.Decidable.Core.html#5411" class="Bound">[¬a]</a>

<a id="5432" class="Comment">-- Variants for False.</a>
<a id="toWitnessFalse"></a><a id="5455" href="Relation.Nullary.Decidable.Core.html#5455" class="Function">toWitnessFalse</a> <a id="5470" class="Symbol">:</a> <a id="5472" class="Symbol">{</a><a id="5473" href="Relation.Nullary.Decidable.Core.html#5473" class="Bound">a?</a> <a id="5476" class="Symbol">:</a> <a id="5478" href="Relation.Nullary.Decidable.Core.html#1972" class="Record">Dec</a> <a id="5482" href="Relation.Nullary.Decidable.Core.html#1400" class="Generalizable">A</a><a id="5483" class="Symbol">}</a> <a id="5485" class="Symbol">→</a> <a id="5487" href="Relation.Nullary.Decidable.Core.html#4865" class="Function">False</a> <a id="5493" href="Relation.Nullary.Decidable.Core.html#5473" class="Bound">a?</a> <a id="5496" class="Symbol">→</a> <a id="5498" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬</a> <a id="5500" href="Relation.Nullary.Decidable.Core.html#1400" class="Generalizable">A</a>
<a id="5502" href="Relation.Nullary.Decidable.Core.html#5455" class="Function">toWitnessFalse</a> <a id="5517" class="Symbol">{</a><a id="5518" class="Argument">a?</a> <a id="5521" class="Symbol">=</a> <a id="5523" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="5529" href="Relation.Nullary.Decidable.Core.html#2016" class="InductiveConstructor Operator">because</a>   <a id="5539" class="Symbol">_</a> <a id="5541" class="Symbol">}</a> <a id="5543" class="Symbol">()</a>
<a id="5546" href="Relation.Nullary.Decidable.Core.html#5455" class="Function">toWitnessFalse</a> <a id="5561" class="Symbol">{</a><a id="5562" class="Argument">a?</a> <a id="5565" class="Symbol">=</a> <a id="5567" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="5573" href="Relation.Nullary.Decidable.Core.html#2016" class="InductiveConstructor Operator">because</a> <a id="5581" href="Relation.Nullary.Decidable.Core.html#5581" class="Bound">[¬a]</a><a id="5585" class="Symbol">}</a> <a id="5587" class="Symbol">_</a>  <a id="5590" class="Symbol">=</a> <a id="5592" href="Relation.Nullary.Reflects.html#1748" class="Function">invert</a> <a id="5599" href="Relation.Nullary.Decidable.Core.html#5581" class="Bound">[¬a]</a>

<a id="fromWitnessFalse"></a><a id="5605" href="Relation.Nullary.Decidable.Core.html#5605" class="Function">fromWitnessFalse</a> <a id="5622" class="Symbol">:</a> <a id="5624" class="Symbol">{</a><a id="5625" href="Relation.Nullary.Decidable.Core.html#5625" class="Bound">a?</a> <a id="5628" class="Symbol">:</a> <a id="5630" href="Relation.Nullary.Decidable.Core.html#1972" class="Record">Dec</a> <a id="5634" href="Relation.Nullary.Decidable.Core.html#1400" class="Generalizable">A</a><a id="5635" class="Symbol">}</a> <a id="5637" class="Symbol">→</a> <a id="5639" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬</a> <a id="5641" href="Relation.Nullary.Decidable.Core.html#1400" class="Generalizable">A</a> <a id="5643" class="Symbol">→</a> <a id="5645" href="Relation.Nullary.Decidable.Core.html#4865" class="Function">False</a> <a id="5651" href="Relation.Nullary.Decidable.Core.html#5625" class="Bound">a?</a>
<a id="5654" href="Relation.Nullary.Decidable.Core.html#5605" class="Function">fromWitnessFalse</a> <a id="5671" class="Symbol">{</a><a id="5672" class="Argument">a?</a> <a id="5675" class="Symbol">=</a> <a id="5677" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="5683" href="Relation.Nullary.Decidable.Core.html#2016" class="InductiveConstructor Operator">because</a> <a id="5691" href="Relation.Nullary.Decidable.Core.html#5691" class="Bound">[a]</a><a id="5694" class="Symbol">}</a> <a id="5696" class="Symbol">=</a> <a id="5698" href="Function.Base.html#1657" class="Function">flip</a> <a id="5703" href="Function.Base.html#1993" class="Function Operator">_$_</a> <a id="5707" class="Symbol">(</a><a id="5708" href="Relation.Nullary.Reflects.html#1748" class="Function">invert</a> <a id="5715" href="Relation.Nullary.Decidable.Core.html#5691" class="Bound">[a]</a><a id="5718" class="Symbol">)</a>
<a id="5720" href="Relation.Nullary.Decidable.Core.html#5605" class="Function">fromWitnessFalse</a> <a id="5737" class="Symbol">{</a><a id="5738" class="Argument">a?</a> <a id="5741" class="Symbol">=</a> <a id="5743" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="5749" href="Relation.Nullary.Decidable.Core.html#2016" class="InductiveConstructor Operator">because</a>  <a id="5758" class="Symbol">_</a> <a id="5760" class="Symbol">}</a> <a id="5762" class="Symbol">=</a> <a id="5764" href="Function.Base.html#725" class="Function">const</a> <a id="5770" class="Symbol">_</a>

<a id="5773" class="Comment">-- If a decision procedure returns &quot;yes&quot;, then we can extract the</a>
<a id="5839" class="Comment">-- proof using from-yes.</a>
<a id="from-yes"></a><a id="5864" href="Relation.Nullary.Decidable.Core.html#5864" class="Function">from-yes</a> <a id="5873" class="Symbol">:</a> <a id="5875" class="Symbol">(</a><a id="5876" href="Relation.Nullary.Decidable.Core.html#5876" class="Bound">a?</a> <a id="5879" class="Symbol">:</a> <a id="5881" href="Relation.Nullary.Decidable.Core.html#1972" class="Record">Dec</a> <a id="5885" href="Relation.Nullary.Decidable.Core.html#1400" class="Generalizable">A</a><a id="5886" class="Symbol">)</a> <a id="5888" class="Symbol">→</a> <a id="5890" href="Relation.Nullary.Decidable.Core.html#2290" class="Function">From-yes</a> <a id="5899" href="Relation.Nullary.Decidable.Core.html#5876" class="Bound">a?</a>
<a id="5902" href="Relation.Nullary.Decidable.Core.html#5864" class="Function">from-yes</a> <a id="5911" class="Symbol">(</a><a id="5912" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="5918" href="Relation.Nullary.Decidable.Core.html#2016" class="InductiveConstructor Operator">because</a> <a id="5926" href="Relation.Nullary.Decidable.Core.html#5926" class="Bound">[a]</a><a id="5929" class="Symbol">)</a> <a id="5931" class="Symbol">=</a> <a id="5933" href="Relation.Nullary.Reflects.html#1748" class="Function">invert</a> <a id="5940" href="Relation.Nullary.Decidable.Core.html#5926" class="Bound">[a]</a>
<a id="5944" href="Relation.Nullary.Decidable.Core.html#5864" class="Function">from-yes</a> <a id="5953" class="Symbol">(</a><a id="5954" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="5960" href="Relation.Nullary.Decidable.Core.html#2016" class="InductiveConstructor Operator">because</a> <a id="5968" class="Symbol">_</a> <a id="5970" class="Symbol">)</a> <a id="5972" class="Symbol">=</a> <a id="5974" class="Symbol">_</a>

<a id="5977" class="Comment">-- If a decision procedure returns &quot;no&quot;, then we can extract the proof</a>
<a id="6048" class="Comment">-- using from-no.</a>
<a id="from-no"></a><a id="6066" href="Relation.Nullary.Decidable.Core.html#6066" class="Function">from-no</a> <a id="6074" class="Symbol">:</a> <a id="6076" class="Symbol">(</a><a id="6077" href="Relation.Nullary.Decidable.Core.html#6077" class="Bound">a?</a> <a id="6080" class="Symbol">:</a> <a id="6082" href="Relation.Nullary.Decidable.Core.html#1972" class="Record">Dec</a> <a id="6086" href="Relation.Nullary.Decidable.Core.html#1400" class="Generalizable">A</a><a id="6087" class="Symbol">)</a> <a id="6089" class="Symbol">→</a> <a id="6091" href="Relation.Nullary.Decidable.Core.html#2384" class="Function">From-no</a> <a id="6099" href="Relation.Nullary.Decidable.Core.html#6077" class="Bound">a?</a>
<a id="6102" href="Relation.Nullary.Decidable.Core.html#6066" class="Function">from-no</a> <a id="6110" class="Symbol">(</a><a id="6111" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="6117" href="Relation.Nullary.Decidable.Core.html#2016" class="InductiveConstructor Operator">because</a> <a id="6125" href="Relation.Nullary.Decidable.Core.html#6125" class="Bound">[¬a]</a><a id="6129" class="Symbol">)</a> <a id="6131" class="Symbol">=</a> <a id="6133" href="Relation.Nullary.Reflects.html#1748" class="Function">invert</a> <a id="6140" href="Relation.Nullary.Decidable.Core.html#6125" class="Bound">[¬a]</a>
<a id="6145" href="Relation.Nullary.Decidable.Core.html#6066" class="Function">from-no</a> <a id="6153" class="Symbol">(</a><a id="6154" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="6160" href="Relation.Nullary.Decidable.Core.html#2016" class="InductiveConstructor Operator">because</a>   <a id="6170" class="Symbol">_</a> <a id="6172" class="Symbol">)</a> <a id="6174" class="Symbol">=</a> <a id="6176" class="Symbol">_</a>

<a id="6179" class="Comment">------------------------------------------------------------------------</a>
<a id="6252" class="Comment">-- Maps</a>

<a id="map′"></a><a id="6261" href="Relation.Nullary.Decidable.Core.html#6261" class="Function">map′</a> <a id="6266" class="Symbol">:</a> <a id="6268" class="Symbol">(</a><a id="6269" href="Relation.Nullary.Decidable.Core.html#1400" class="Generalizable">A</a> <a id="6271" class="Symbol">→</a> <a id="6273" href="Relation.Nullary.Decidable.Core.html#1402" class="Generalizable">B</a><a id="6274" class="Symbol">)</a> <a id="6276" class="Symbol">→</a> <a id="6278" class="Symbol">(</a><a id="6279" href="Relation.Nullary.Decidable.Core.html#1402" class="Generalizable">B</a> <a id="6281" class="Symbol">→</a> <a id="6283" href="Relation.Nullary.Decidable.Core.html#1400" class="Generalizable">A</a><a id="6284" class="Symbol">)</a> <a id="6286" class="Symbol">→</a> <a id="6288" href="Relation.Nullary.Decidable.Core.html#1972" class="Record">Dec</a> <a id="6292" href="Relation.Nullary.Decidable.Core.html#1400" class="Generalizable">A</a> <a id="6294" class="Symbol">→</a> <a id="6296" href="Relation.Nullary.Decidable.Core.html#1972" class="Record">Dec</a> <a id="6300" href="Relation.Nullary.Decidable.Core.html#1402" class="Generalizable">B</a>
<a id="6302" href="Relation.Nullary.Decidable.Core.html#2038" class="Field">does</a>  <a id="6308" class="Symbol">(</a><a id="6309" href="Relation.Nullary.Decidable.Core.html#6261" class="Function">map′</a> <a id="6314" href="Relation.Nullary.Decidable.Core.html#6314" class="Bound">A→B</a> <a id="6318" href="Relation.Nullary.Decidable.Core.html#6318" class="Bound">B→A</a> <a id="6322" href="Relation.Nullary.Decidable.Core.html#6322" class="Bound">a?</a><a id="6324" class="Symbol">)</a>                   <a id="6344" class="Symbol">=</a> <a id="6346" href="Relation.Nullary.Decidable.Core.html#2038" class="Field">does</a> <a id="6351" href="Relation.Nullary.Decidable.Core.html#6322" class="Bound">a?</a>
<a id="6354" href="Relation.Nullary.Decidable.Core.html#2055" class="Field">proof</a> <a id="6360" class="Symbol">(</a><a id="6361" href="Relation.Nullary.Decidable.Core.html#6261" class="Function">map′</a> <a id="6366" href="Relation.Nullary.Decidable.Core.html#6366" class="Bound">A→B</a> <a id="6370" href="Relation.Nullary.Decidable.Core.html#6370" class="Bound">B→A</a> <a id="6374" class="Symbol">(</a><a id="6375" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="6381" href="Relation.Nullary.Decidable.Core.html#2016" class="InductiveConstructor Operator">because</a>  <a id="6390" href="Relation.Nullary.Decidable.Core.html#6390" class="Bound">[a]</a><a id="6393" class="Symbol">))</a> <a id="6396" class="Symbol">=</a> <a id="6398" href="Relation.Nullary.Reflects.html#1645" class="Function">of</a> <a id="6401" class="Symbol">(</a><a id="6402" href="Relation.Nullary.Decidable.Core.html#6366" class="Bound">A→B</a> <a id="6406" class="Symbol">(</a><a id="6407" href="Relation.Nullary.Reflects.html#1748" class="Function">invert</a> <a id="6414" href="Relation.Nullary.Decidable.Core.html#6390" class="Bound">[a]</a><a id="6417" class="Symbol">))</a>
<a id="6420" href="Relation.Nullary.Decidable.Core.html#2055" class="Field">proof</a> <a id="6426" class="Symbol">(</a><a id="6427" href="Relation.Nullary.Decidable.Core.html#6261" class="Function">map′</a> <a id="6432" href="Relation.Nullary.Decidable.Core.html#6432" class="Bound">A→B</a> <a id="6436" href="Relation.Nullary.Decidable.Core.html#6436" class="Bound">B→A</a> <a id="6440" class="Symbol">(</a><a id="6441" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="6447" href="Relation.Nullary.Decidable.Core.html#2016" class="InductiveConstructor Operator">because</a> <a id="6455" href="Relation.Nullary.Decidable.Core.html#6455" class="Bound">[¬a]</a><a id="6459" class="Symbol">))</a> <a id="6462" class="Symbol">=</a> <a id="6464" href="Relation.Nullary.Reflects.html#1645" class="Function">of</a> <a id="6467" class="Symbol">(</a><a id="6468" href="Relation.Nullary.Reflects.html#1748" class="Function">invert</a> <a id="6475" href="Relation.Nullary.Decidable.Core.html#6455" class="Bound">[¬a]</a> <a id="6480" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="6482" href="Relation.Nullary.Decidable.Core.html#6436" class="Bound">B→A</a><a id="6485" class="Symbol">)</a>

<a id="6488" class="Comment">------------------------------------------------------------------------</a>
<a id="6561" class="Comment">-- Relationship with double-negation</a>

<a id="6599" class="Comment">-- Decidable predicates are stable.</a>

<a id="decidable-stable"></a><a id="6636" href="Relation.Nullary.Decidable.Core.html#6636" class="Function">decidable-stable</a> <a id="6653" class="Symbol">:</a> <a id="6655" href="Relation.Nullary.Decidable.Core.html#1972" class="Record">Dec</a> <a id="6659" href="Relation.Nullary.Decidable.Core.html#1400" class="Generalizable">A</a> <a id="6661" class="Symbol">→</a> <a id="6663" href="Relation.Nullary.Negation.Core.html#1499" class="Function">Stable</a> <a id="6670" href="Relation.Nullary.Decidable.Core.html#1400" class="Generalizable">A</a>
<a id="6672" href="Relation.Nullary.Decidable.Core.html#6636" class="Function">decidable-stable</a> <a id="6689" class="Symbol">(</a><a id="6690" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="6696" href="Relation.Nullary.Decidable.Core.html#2016" class="InductiveConstructor Operator">because</a>  <a id="6705" href="Relation.Nullary.Decidable.Core.html#6705" class="Bound">[a]</a><a id="6708" class="Symbol">)</a> <a id="6710" href="Relation.Nullary.Decidable.Core.html#6710" class="Bound">¬¬a</a> <a id="6714" class="Symbol">=</a> <a id="6716" href="Relation.Nullary.Reflects.html#1748" class="Function">invert</a> <a id="6723" href="Relation.Nullary.Decidable.Core.html#6705" class="Bound">[a]</a>
<a id="6727" href="Relation.Nullary.Decidable.Core.html#6636" class="Function">decidable-stable</a> <a id="6744" class="Symbol">(</a><a id="6745" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="6751" href="Relation.Nullary.Decidable.Core.html#2016" class="InductiveConstructor Operator">because</a> <a id="6759" href="Relation.Nullary.Decidable.Core.html#6759" class="Bound">[¬a]</a><a id="6763" class="Symbol">)</a> <a id="6765" href="Relation.Nullary.Decidable.Core.html#6765" class="Bound">¬¬a</a> <a id="6769" class="Symbol">=</a> <a id="6771" href="Relation.Nullary.Negation.Core.html#1860" class="Function">contradiction</a> <a id="6785" class="Symbol">(</a><a id="6786" href="Relation.Nullary.Reflects.html#1748" class="Function">invert</a> <a id="6793" href="Relation.Nullary.Decidable.Core.html#6759" class="Bound">[¬a]</a><a id="6797" class="Symbol">)</a> <a id="6799" href="Relation.Nullary.Decidable.Core.html#6765" class="Bound">¬¬a</a>

<a id="¬-drop-Dec"></a><a id="6804" href="Relation.Nullary.Decidable.Core.html#6804" class="Function">¬-drop-Dec</a> <a id="6815" class="Symbol">:</a> <a id="6817" href="Relation.Nullary.Decidable.Core.html#1972" class="Record">Dec</a> <a id="6821" class="Symbol">(</a><a id="6822" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬</a> <a id="6824" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬</a> <a id="6826" href="Relation.Nullary.Decidable.Core.html#1400" class="Generalizable">A</a><a id="6827" class="Symbol">)</a> <a id="6829" class="Symbol">→</a> <a id="6831" href="Relation.Nullary.Decidable.Core.html#1972" class="Record">Dec</a> <a id="6835" class="Symbol">(</a><a id="6836" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬</a> <a id="6838" href="Relation.Nullary.Decidable.Core.html#1400" class="Generalizable">A</a><a id="6839" class="Symbol">)</a>
<a id="6841" href="Relation.Nullary.Decidable.Core.html#6804" class="Function">¬-drop-Dec</a> <a id="6852" href="Relation.Nullary.Decidable.Core.html#6852" class="Bound">¬¬a?</a> <a id="6857" class="Symbol">=</a> <a id="6859" href="Relation.Nullary.Decidable.Core.html#6261" class="Function">map′</a> <a id="6864" href="Relation.Nullary.Negation.Core.html#1578" class="Function">negated-stable</a> <a id="6879" href="Relation.Nullary.Negation.Core.html#1243" class="Function">¬¬-η</a> <a id="6884" class="Symbol">(</a><a id="6885" href="Relation.Nullary.Decidable.Core.html#3274" class="Function">¬?</a> <a id="6888" href="Relation.Nullary.Decidable.Core.html#6852" class="Bound">¬¬a?</a><a id="6892" class="Symbol">)</a>

<a id="6895" class="Comment">-- A double-negation-translated variant of excluded middle (or: every</a>
<a id="6965" class="Comment">-- nullary relation is decidable in the double-negation monad).</a>

<a id="¬¬-excluded-middle"></a><a id="7030" href="Relation.Nullary.Decidable.Core.html#7030" class="Function">¬¬-excluded-middle</a> <a id="7049" class="Symbol">:</a> <a id="7051" href="Relation.Nullary.Negation.Core.html#1155" class="Function">DoubleNegation</a> <a id="7066" class="Symbol">(</a><a id="7067" href="Relation.Nullary.Decidable.Core.html#1972" class="Record">Dec</a> <a id="7071" href="Relation.Nullary.Decidable.Core.html#1400" class="Generalizable">A</a><a id="7072" class="Symbol">)</a>
<a id="7074" href="Relation.Nullary.Decidable.Core.html#7030" class="Function">¬¬-excluded-middle</a> <a id="7093" href="Relation.Nullary.Decidable.Core.html#7093" class="Bound">¬?a</a> <a id="7097" class="Symbol">=</a> <a id="7099" href="Relation.Nullary.Decidable.Core.html#7093" class="Bound">¬?a</a> <a id="7103" class="Symbol">(</a><a id="7104" href="Relation.Nullary.Decidable.Core.html#2142" class="InductiveConstructor">no</a> <a id="7107" class="Symbol">(λ</a> <a id="7110" href="Relation.Nullary.Decidable.Core.html#7110" class="Bound">a</a> <a id="7112" class="Symbol">→</a> <a id="7114" href="Relation.Nullary.Decidable.Core.html#7093" class="Bound">¬?a</a> <a id="7118" class="Symbol">(</a><a id="7119" href="Relation.Nullary.Decidable.Core.html#2105" class="InductiveConstructor">yes</a> <a id="7123" href="Relation.Nullary.Decidable.Core.html#7110" class="Bound">a</a><a id="7124" class="Symbol">)))</a>


<a id="7130" class="Comment">------------------------------------------------------------------------</a>
<a id="7203" class="Comment">-- DEPRECATED NAMES</a>
<a id="7223" class="Comment">------------------------------------------------------------------------</a>
<a id="7296" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="7367" class="Comment">-- not guaranteed.</a>

<a id="7387" class="Comment">-- Version 2.0</a>

<a id="excluded-middle"></a><a id="7403" href="Relation.Nullary.Decidable.Core.html#7403" class="Function">excluded-middle</a> <a id="7419" class="Symbol">=</a> <a id="7421" href="Relation.Nullary.Decidable.Core.html#7030" class="Function">¬¬-excluded-middle</a>
<a id="7440" class="Symbol">{-#</a> <a id="7444" class="Keyword">WARNING_ON_USAGE</a> <a id="7461" class="Pragma">excluded-middle</a>
<a id="7477" class="String">&quot;Warning: excluded-middle was deprecated in v2.0.
Please use ¬¬-excluded-middle instead.&quot;</a>
<a id="7567" class="Symbol">#-}</a>

<a id="7572" class="Comment">-- Version 2.1</a>

<a id="decToMaybe"></a><a id="7588" href="Relation.Nullary.Decidable.Core.html#7588" class="Function">decToMaybe</a> <a id="7599" class="Symbol">=</a> <a id="7601" href="Relation.Nullary.Decidable.Core.html#3947" class="Function">dec⇒maybe</a>
<a id="7611" class="Symbol">{-#</a> <a id="7615" class="Keyword">WARNING_ON_USAGE</a> <a id="7632" class="Pragma">decToMaybe</a>
<a id="7643" class="String">&quot;Warning: decToMaybe was deprecated in v2.1.
Please use Relation.Nullary.Decidable.Core.dec⇒maybe instead.&quot;</a>
<a id="7751" class="Symbol">#-}</a>

<a id="fromDec"></a><a id="7756" href="Relation.Nullary.Decidable.Core.html#7756" class="Function">fromDec</a> <a id="7764" class="Symbol">=</a> <a id="7766" href="Relation.Nullary.Decidable.Core.html#4165" class="Function">toSum</a>
<a id="7772" class="Symbol">{-#</a> <a id="7776" class="Keyword">WARNING_ON_USAGE</a> <a id="7793" class="Pragma">fromDec</a>
<a id="7801" class="String">&quot;Warning: fromDec was deprecated in v2.1.
Please use Relation.Nullary.Decidable.Core.toSum instead.&quot;</a>
<a id="7902" class="Symbol">#-}</a>

<a id="toDec"></a><a id="7907" href="Relation.Nullary.Decidable.Core.html#7907" class="Function">toDec</a> <a id="7913" class="Symbol">=</a> <a id="7915" href="Relation.Nullary.Decidable.Core.html#4286" class="Function">fromSum</a>
<a id="7923" class="Symbol">{-#</a> <a id="7927" class="Keyword">WARNING_ON_USAGE</a> <a id="7944" class="Pragma">toDec</a>
<a id="7950" class="String">&quot;Warning: toDec was deprecated in v2.1.
Please use Relation.Nullary.Decidable.Core.fromSum instead.&quot;</a>
<a id="8051" class="Symbol">#-}</a>

<a id="8056" class="Comment">-- Version 2.4</a>

<a id="8072" class="Keyword">infixr</a> <a id="8079" class="Number">1</a> <a id="8081" href="Relation.Nullary.Decidable.Core.html#8539" class="Function Operator">_⊎-dec_</a>
<a id="8089" class="Keyword">infixr</a> <a id="8096" class="Number">2</a> <a id="8098" href="Relation.Nullary.Decidable.Core.html#8391" class="Function Operator">_×-dec_</a> <a id="8106" href="Relation.Nullary.Decidable.Core.html#8687" class="Function Operator">_→-dec_</a>

<a id="⊤-dec"></a><a id="8115" href="Relation.Nullary.Decidable.Core.html#8115" class="Function">⊤-dec</a> <a id="8121" class="Symbol">=</a> <a id="8123" href="Relation.Nullary.Decidable.Core.html#3366" class="Function">⊤?</a>
<a id="8126" class="Symbol">{-#</a> <a id="8130" class="Keyword">WARNING_ON_USAGE</a> <a id="8147" class="Pragma">⊤-dec</a>
<a id="8153" class="String">&quot;Warning: ⊤-dec was deprecated in v2.4.
Please use Relation.Nullary.Decidable.Core.⊤? instead.&quot;</a>
<a id="8249" class="Symbol">#-}</a>
<a id="⊥-dec"></a><a id="8253" href="Relation.Nullary.Decidable.Core.html#8253" class="Function">⊥-dec</a> <a id="8259" class="Symbol">=</a> <a id="8261" href="Relation.Nullary.Decidable.Core.html#3541" class="Function">⊥?</a>
<a id="8264" class="Symbol">{-#</a> <a id="8268" class="Keyword">WARNING_ON_USAGE</a> <a id="8285" class="Pragma">⊥-dec</a>
<a id="8291" class="String">&quot;Warning: ⊥-dec was deprecated in v2.4.
Please use Relation.Nullary.Decidable.Core.⊥? instead.&quot;</a>
<a id="8387" class="Symbol">#-}</a>
<a id="_×-dec_"></a><a id="8391" href="Relation.Nullary.Decidable.Core.html#8391" class="Function Operator">_×-dec_</a> <a id="8399" class="Symbol">=</a> <a id="8401" href="Relation.Nullary.Decidable.Core.html#3420" class="Function Operator">_×?_</a>
<a id="8406" class="Symbol">{-#</a> <a id="8410" class="Keyword">WARNING_ON_USAGE</a> <a id="8427" class="Pragma">_×-dec_</a>
<a id="8435" class="String">&quot;Warning: _×-dec_ was deprecated in v2.4.
Please use Relation.Nullary.Decidable.Core._×?_ instead.&quot;</a>
<a id="8535" class="Symbol">#-}</a>
<a id="_⊎-dec_"></a><a id="8539" href="Relation.Nullary.Decidable.Core.html#8539" class="Function Operator">_⊎-dec_</a> <a id="8547" class="Symbol">=</a> <a id="8549" href="Relation.Nullary.Decidable.Core.html#3598" class="Function Operator">_⊎?_</a>
<a id="8554" class="Symbol">{-#</a> <a id="8558" class="Keyword">WARNING_ON_USAGE</a> <a id="8575" class="Pragma">_⊎-dec_</a>
<a id="8583" class="String">&quot;Warning: _⊎-dec_ was deprecated in v2.4.
Please use Relation.Nullary.Decidable.Core._⊎?_ instead.&quot;</a>
<a id="8683" class="Symbol">#-}</a>
<a id="_→-dec_"></a><a id="8687" href="Relation.Nullary.Decidable.Core.html#8687" class="Function Operator">_→-dec_</a> <a id="8695" class="Symbol">=</a> <a id="8697" href="Relation.Nullary.Decidable.Core.html#3719" class="Function Operator">_→?_</a>
<a id="8702" class="Symbol">{-#</a> <a id="8706" class="Keyword">WARNING_ON_USAGE</a> <a id="8723" class="Pragma">_→-dec_</a>
<a id="8731" class="String">&quot;Warning: _→-dec_ was deprecated in v2.4.
Please use Relation.Nullary.Decidable.Core._→?_ instead.&quot;</a>
<a id="8831" class="Symbol">#-}</a>

</pre></body></html>

==> anc/html/Relation.Nullary.Decidable.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Nullary.Decidable</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Operations on and properties of decidable relations</a>
<a id="161" class="Comment">------------------------------------------------------------------------</a>

<a id="235" class="Symbol">{-#</a> <a id="239" class="Keyword">OPTIONS</a> <a id="247" class="Pragma">--cubical-compatible</a> <a id="268" class="Pragma">--safe</a> <a id="275" class="Symbol">#-}</a>

<a id="280" class="Keyword">module</a> <a id="287" href="Relation.Nullary.Decidable.html" class="Module">Relation.Nullary.Decidable</a> <a id="314" class="Keyword">where</a>

<a id="321" class="Keyword">open</a> <a id="326" class="Keyword">import</a> <a id="333" href="Level.html" class="Module">Level</a> <a id="339" class="Keyword">using</a> <a id="345" class="Symbol">(</a><a id="346" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="351" class="Symbol">)</a>
<a id="353" class="Keyword">open</a> <a id="358" class="Keyword">import</a> <a id="365" href="Data.Bool.Base.html" class="Module">Data.Bool.Base</a> <a id="380" class="Keyword">using</a> <a id="386" class="Symbol">(</a><a id="387" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="391" class="Symbol">;</a> <a id="393" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="398" class="Symbol">)</a>
<a id="400" class="Keyword">open</a> <a id="405" class="Keyword">import</a> <a id="412" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="430" class="Keyword">using</a> <a id="436" class="Symbol">(</a><a id="437" href="Data.Product.Base.html#852" class="Function">∃</a><a id="438" class="Symbol">;</a> <a id="440" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="443" class="Symbol">)</a>
<a id="445" class="Keyword">open</a> <a id="450" class="Keyword">import</a> <a id="457" href="Function.Bundles.html" class="Module">Function.Bundles</a>
  <a id="476" class="Keyword">using</a> <a id="482" class="Symbol">(</a><a id="483" href="Function.Bundles.html#2413" class="Record">Injection</a><a id="492" class="Symbol">;</a> <a id="494" class="Keyword">module</a> <a id="501" href="Function.Bundles.html#2413" class="Module">Injection</a><a id="510" class="Symbol">;</a> <a id="512" class="Keyword">module</a> <a id="519" href="Function.Bundles.html#4750" class="Module">Equivalence</a><a id="530" class="Symbol">;</a> <a id="532" href="Function.Bundles.html#12398" class="Function Operator">_⇔_</a><a id="535" class="Symbol">;</a> <a id="537" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a><a id="540" class="Symbol">;</a> <a id="542" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a><a id="547" class="Symbol">)</a>
<a id="549" class="Keyword">open</a> <a id="554" class="Keyword">import</a> <a id="561" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="585" class="Keyword">using</a> <a id="591" class="Symbol">(</a><a id="592" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="598" class="Symbol">;</a> <a id="600" class="Keyword">module</a> <a id="607" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a><a id="613" class="Symbol">)</a>
<a id="615" class="Keyword">open</a> <a id="620" class="Keyword">import</a> <a id="627" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="655" class="Keyword">using</a> <a id="661" class="Symbol">(</a><a id="662" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a><a id="671" class="Symbol">)</a>
<a id="673" class="Keyword">open</a> <a id="678" class="Keyword">import</a> <a id="685" href="Relation.Nullary.Irrelevant.html" class="Module">Relation.Nullary.Irrelevant</a> <a id="713" class="Keyword">using</a> <a id="719" class="Symbol">(</a><a id="720" href="Relation.Nullary.Irrelevant.html#497" class="Function">Irrelevant</a><a id="730" class="Symbol">)</a>
<a id="732" class="Keyword">open</a> <a id="737" class="Keyword">import</a> <a id="744" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a> <a id="775" class="Keyword">using</a> <a id="781" class="Symbol">(</a><a id="782" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬_</a><a id="784" class="Symbol">;</a> <a id="786" href="Relation.Nullary.Negation.Core.html#1860" class="Function">contradiction</a><a id="799" class="Symbol">)</a>
<a id="801" class="Keyword">open</a> <a id="806" class="Keyword">import</a> <a id="813" href="Relation.Nullary.Reflects.html" class="Module">Relation.Nullary.Reflects</a> <a id="839" class="Keyword">using</a> <a id="845" class="Symbol">(</a><a id="846" href="Relation.Nullary.Reflects.html#1748" class="Function">invert</a><a id="852" class="Symbol">)</a>
<a id="854" class="Keyword">open</a> <a id="859" class="Keyword">import</a> <a id="866" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="909" class="Symbol">as</a> <a id="912" class="Module">≡</a>
  <a id="916" class="Keyword">using</a> <a id="922" class="Symbol">(</a><a id="923" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="926" class="Symbol">;</a> <a id="928" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="932" class="Symbol">;</a> <a id="934" href="Relation.Binary.PropositionalEquality.Core.html#2099" class="Function">sym</a><a id="937" class="Symbol">;</a> <a id="939" href="Relation.Binary.PropositionalEquality.Core.html#2144" class="Function">trans</a><a id="944" class="Symbol">)</a>

<a id="947" class="Keyword">private</a>
  <a id="957" class="Keyword">variable</a>
    <a id="970" href="Relation.Nullary.Decidable.html#970" class="Generalizable">a</a> <a id="972" href="Relation.Nullary.Decidable.html#972" class="Generalizable">b</a> <a id="974" href="Relation.Nullary.Decidable.html#974" class="Generalizable">ℓ₁</a> <a id="977" href="Relation.Nullary.Decidable.html#977" class="Generalizable">ℓ₂</a> <a id="980" class="Symbol">:</a> <a id="982" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="992" href="Relation.Nullary.Decidable.html#992" class="Generalizable">A</a> <a id="994" href="Relation.Nullary.Decidable.html#994" class="Generalizable">B</a> <a id="996" class="Symbol">:</a> <a id="998" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1002" href="Relation.Nullary.Decidable.html#970" class="Generalizable">a</a>

<a id="1005" class="Comment">------------------------------------------------------------------------</a>
<a id="1078" class="Comment">-- Re-exporting the core definitions</a>

<a id="1116" class="Keyword">open</a> <a id="1121" class="Keyword">import</a> <a id="1128" href="Relation.Nullary.Decidable.Core.html" class="Module">Relation.Nullary.Decidable.Core</a> <a id="1160" class="Keyword">public</a>

<a id="1168" class="Comment">------------------------------------------------------------------------</a>
<a id="1241" class="Comment">-- Maps</a>

<a id="map"></a><a id="1250" href="Relation.Nullary.Decidable.html#1250" class="Function">map</a> <a id="1254" class="Symbol">:</a> <a id="1256" href="Relation.Nullary.Decidable.html#992" class="Generalizable">A</a> <a id="1258" href="Function.Bundles.html#12398" class="Function Operator">⇔</a> <a id="1260" href="Relation.Nullary.Decidable.html#994" class="Generalizable">B</a> <a id="1262" class="Symbol">→</a> <a id="1264" href="Relation.Nullary.Decidable.Core.html#1972" class="Record">Dec</a> <a id="1268" href="Relation.Nullary.Decidable.html#992" class="Generalizable">A</a> <a id="1270" class="Symbol">→</a> <a id="1272" href="Relation.Nullary.Decidable.Core.html#1972" class="Record">Dec</a> <a id="1276" href="Relation.Nullary.Decidable.html#994" class="Generalizable">B</a>
<a id="1278" href="Relation.Nullary.Decidable.html#1250" class="Function">map</a> <a id="1282" href="Relation.Nullary.Decidable.html#1282" class="Bound">A⇔B</a> <a id="1286" class="Symbol">=</a> <a id="1288" href="Relation.Nullary.Decidable.Core.html#6261" class="Function">map′</a> <a id="1293" href="Function.Bundles.html#4808" class="Field">to</a> <a id="1296" href="Function.Bundles.html#4832" class="Field">from</a>
  <a id="1303" class="Keyword">where</a> <a id="1309" class="Keyword">open</a> <a id="1314" href="Function.Bundles.html#4750" class="Module">Equivalence</a> <a id="1326" href="Relation.Nullary.Decidable.html#1282" class="Bound">A⇔B</a>

<a id="1331" class="Comment">-- If there is an injection from one setoid to another, and the</a>
<a id="1395" class="Comment">-- latter&#39;s equivalence relation is decidable, then the former&#39;s</a>
<a id="1460" class="Comment">-- equivalence relation is also decidable.</a>

<a id="1504" class="Keyword">module</a> <a id="1511" href="Relation.Nullary.Decidable.html#1511" class="Module">_</a> <a id="1513" class="Symbol">{</a><a id="1514" href="Relation.Nullary.Decidable.html#1514" class="Bound">S</a> <a id="1516" class="Symbol">:</a> <a id="1518" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="1525" href="Relation.Nullary.Decidable.html#970" class="Generalizable">a</a> <a id="1527" href="Relation.Nullary.Decidable.html#974" class="Generalizable">ℓ₁</a><a id="1529" class="Symbol">}</a> <a id="1531" class="Symbol">{</a><a id="1532" href="Relation.Nullary.Decidable.html#1532" class="Bound">T</a> <a id="1534" class="Symbol">:</a> <a id="1536" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="1543" href="Relation.Nullary.Decidable.html#972" class="Generalizable">b</a> <a id="1545" href="Relation.Nullary.Decidable.html#977" class="Generalizable">ℓ₂</a><a id="1547" class="Symbol">}</a> <a id="1549" class="Symbol">(</a><a id="1550" href="Relation.Nullary.Decidable.html#1550" class="Bound">injection</a> <a id="1560" class="Symbol">:</a> <a id="1562" href="Function.Bundles.html#2413" class="Record">Injection</a> <a id="1572" href="Relation.Nullary.Decidable.html#1514" class="Bound">S</a> <a id="1574" href="Relation.Nullary.Decidable.html#1532" class="Bound">T</a><a id="1575" class="Symbol">)</a> <a id="1577" class="Keyword">where</a>

  <a id="1586" class="Keyword">open</a> <a id="1591" href="Function.Bundles.html#2413" class="Module">Injection</a> <a id="1601" href="Relation.Nullary.Decidable.html#1550" class="Bound">injection</a>

  <a id="1614" href="Relation.Nullary.Decidable.html#1614" class="Function">via-injection</a> <a id="1628" class="Symbol">:</a> <a id="1630" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="1640" href="Relation.Binary.Bundles.html#1324" class="Function Operator">Eq₂._≈_</a> <a id="1648" class="Symbol">→</a> <a id="1650" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="1660" href="Relation.Binary.Bundles.html#1324" class="Function Operator">Eq₁._≈_</a>
  <a id="1670" href="Relation.Nullary.Decidable.html#1614" class="Function">via-injection</a> <a id="1684" href="Relation.Nullary.Decidable.html#1684" class="Bound Operator">_≟_</a> <a id="1688" href="Relation.Nullary.Decidable.html#1688" class="Bound">x</a> <a id="1690" href="Relation.Nullary.Decidable.html#1690" class="Bound">y</a> <a id="1692" class="Symbol">=</a> <a id="1694" href="Relation.Nullary.Decidable.Core.html#6261" class="Function">map′</a> <a id="1699" href="Function.Bundles.html#2538" class="Field">injective</a> <a id="1709" href="Function.Bundles.html#2495" class="Field">cong</a> <a id="1714" class="Symbol">(</a><a id="1715" href="Function.Bundles.html#2469" class="Field">to</a> <a id="1718" href="Relation.Nullary.Decidable.html#1688" class="Bound">x</a> <a id="1720" href="Relation.Nullary.Decidable.html#1684" class="Bound Operator">≟</a> <a id="1722" href="Function.Bundles.html#2469" class="Field">to</a> <a id="1725" href="Relation.Nullary.Decidable.html#1690" class="Bound">y</a><a id="1726" class="Symbol">)</a>

<a id="1729" class="Comment">------------------------------------------------------------------------</a>
<a id="1802" class="Comment">-- A lemma relating True and Dec</a>

<a id="True-↔"></a><a id="1836" href="Relation.Nullary.Decidable.html#1836" class="Function">True-↔</a> <a id="1843" class="Symbol">:</a> <a id="1845" class="Symbol">(</a><a id="1846" href="Relation.Nullary.Decidable.html#1846" class="Bound">a?</a> <a id="1849" class="Symbol">:</a> <a id="1851" href="Relation.Nullary.Decidable.Core.html#1972" class="Record">Dec</a> <a id="1855" href="Relation.Nullary.Decidable.html#992" class="Generalizable">A</a><a id="1856" class="Symbol">)</a> <a id="1858" class="Symbol">→</a> <a id="1860" href="Relation.Nullary.Irrelevant.html#497" class="Function">Irrelevant</a> <a id="1871" href="Relation.Nullary.Decidable.html#992" class="Generalizable">A</a> <a id="1873" class="Symbol">→</a> <a id="1875" href="Relation.Nullary.Decidable.Core.html#4828" class="Function">True</a> <a id="1880" href="Relation.Nullary.Decidable.html#1846" class="Bound">a?</a> <a id="1883" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="1885" href="Relation.Nullary.Decidable.html#992" class="Generalizable">A</a>
<a id="1887" href="Relation.Nullary.Decidable.html#1836" class="Function">True-↔</a> <a id="1894" href="Relation.Nullary.Decidable.html#1894" class="Bound">a?</a> <a id="1897" href="Relation.Nullary.Decidable.html#1897" class="Bound">irr</a> <a id="1901" class="Symbol">=</a> <a id="1903" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="1909" href="Relation.Nullary.Decidable.html#1948" class="Function">to</a> <a id="1912" href="Relation.Nullary.Decidable.html#1975" class="Function">from</a> <a id="1917" href="Relation.Nullary.Decidable.html#2006" class="Function">to-from</a> <a id="1925" class="Symbol">(</a><a id="1926" href="Relation.Nullary.Decidable.html#2062" class="Function">from-to</a> <a id="1934" href="Relation.Nullary.Decidable.html#1894" class="Bound">a?</a><a id="1936" class="Symbol">)</a>
  <a id="1940" class="Keyword">where</a>
  <a id="1948" href="Relation.Nullary.Decidable.html#1948" class="Function">to</a> <a id="1951" class="Symbol">=</a> <a id="1953" href="Relation.Nullary.Decidable.Core.html#5118" class="Function">toWitness</a> <a id="1963" class="Symbol">{</a><a id="1964" class="Argument">a?</a> <a id="1967" class="Symbol">=</a> <a id="1969" href="Relation.Nullary.Decidable.html#1894" class="Bound">a?</a><a id="1971" class="Symbol">}</a>
  <a id="1975" href="Relation.Nullary.Decidable.html#1975" class="Function">from</a> <a id="1980" class="Symbol">=</a> <a id="1982" href="Relation.Nullary.Decidable.Core.html#5290" class="Function">fromWitness</a> <a id="1994" class="Symbol">{</a><a id="1995" class="Argument">a?</a> <a id="1998" class="Symbol">=</a> <a id="2000" href="Relation.Nullary.Decidable.html#1894" class="Bound">a?</a><a id="2002" class="Symbol">}</a>
  <a id="2006" href="Relation.Nullary.Decidable.html#2006" class="Function">to-from</a> <a id="2014" class="Symbol">:</a> <a id="2016" class="Symbol">∀</a> <a id="2018" href="Relation.Nullary.Decidable.html#2018" class="Bound">a</a> <a id="2020" class="Symbol">→</a> <a id="2022" href="Relation.Nullary.Decidable.html#1948" class="Function">to</a> <a id="2025" class="Symbol">(</a><a id="2026" href="Relation.Nullary.Decidable.html#1975" class="Function">from</a> <a id="2031" href="Relation.Nullary.Decidable.html#2018" class="Bound">a</a><a id="2032" class="Symbol">)</a> <a id="2034" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2036" href="Relation.Nullary.Decidable.html#2018" class="Bound">a</a>
  <a id="2040" href="Relation.Nullary.Decidable.html#2006" class="Function">to-from</a> <a id="2048" href="Relation.Nullary.Decidable.html#2048" class="Bound">a</a> <a id="2050" class="Symbol">=</a> <a id="2052" href="Relation.Nullary.Decidable.html#1897" class="Bound">irr</a> <a id="2056" class="Symbol">_</a> <a id="2058" href="Relation.Nullary.Decidable.html#2048" class="Bound">a</a>
  <a id="2062" href="Relation.Nullary.Decidable.html#2062" class="Function">from-to</a> <a id="2070" class="Symbol">:</a> <a id="2072" class="Symbol">∀</a> <a id="2074" href="Relation.Nullary.Decidable.html#2074" class="Bound">a?</a> <a id="2077" class="Symbol">(</a><a id="2078" href="Relation.Nullary.Decidable.html#2078" class="Bound">x</a> <a id="2080" class="Symbol">:</a> <a id="2082" href="Relation.Nullary.Decidable.Core.html#4828" class="Function">True</a> <a id="2087" href="Relation.Nullary.Decidable.html#2074" class="Bound">a?</a><a id="2089" class="Symbol">)</a> <a id="2091" class="Symbol">→</a> <a id="2093" href="Relation.Nullary.Decidable.Core.html#5290" class="Function">fromWitness</a> <a id="2105" class="Symbol">(</a><a id="2106" href="Relation.Nullary.Decidable.Core.html#5118" class="Function">toWitness</a> <a id="2116" href="Relation.Nullary.Decidable.html#2078" class="Bound">x</a><a id="2117" class="Symbol">)</a> <a id="2119" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2121" href="Relation.Nullary.Decidable.html#2078" class="Bound">x</a>
  <a id="2125" href="Relation.Nullary.Decidable.html#2062" class="Function">from-to</a> <a id="2133" class="Symbol">(</a><a id="2134" href="Relation.Nullary.Decidable.Core.html#2105" class="InductiveConstructor">yes</a> <a id="2138" class="Symbol">_)</a> <a id="2141" class="Symbol">_</a> <a id="2143" class="Symbol">=</a> <a id="2145" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="2151" class="Comment">------------------------------------------------------------------------</a>
<a id="2224" class="Comment">-- Result of decidability</a>

<a id="isYes≗does"></a><a id="2251" href="Relation.Nullary.Decidable.html#2251" class="Function">isYes≗does</a> <a id="2262" class="Symbol">:</a> <a id="2264" class="Symbol">(</a><a id="2265" href="Relation.Nullary.Decidable.html#2265" class="Bound">a?</a> <a id="2268" class="Symbol">:</a> <a id="2270" href="Relation.Nullary.Decidable.Core.html#1972" class="Record">Dec</a> <a id="2274" href="Relation.Nullary.Decidable.html#992" class="Generalizable">A</a><a id="2275" class="Symbol">)</a> <a id="2277" class="Symbol">→</a> <a id="2279" href="Relation.Nullary.Decidable.Core.html#4703" class="Function">isYes</a> <a id="2285" href="Relation.Nullary.Decidable.html#2265" class="Bound">a?</a> <a id="2288" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2290" href="Relation.Nullary.Decidable.Core.html#2038" class="Field">does</a> <a id="2295" href="Relation.Nullary.Decidable.html#2265" class="Bound">a?</a>
<a id="2298" href="Relation.Nullary.Decidable.html#2251" class="Function">isYes≗does</a> <a id="2309" class="Symbol">(</a><a id="2310" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="2316" href="Relation.Nullary.Decidable.Core.html#2016" class="InductiveConstructor Operator">because</a> <a id="2324" class="Symbol">_)</a> <a id="2327" class="Symbol">=</a> <a id="2329" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="2334" href="Relation.Nullary.Decidable.html#2251" class="Function">isYes≗does</a> <a id="2345" class="Symbol">(</a><a id="2346" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="2352" href="Relation.Nullary.Decidable.Core.html#2016" class="InductiveConstructor Operator">because</a> <a id="2360" class="Symbol">_)</a> <a id="2363" class="Symbol">=</a> <a id="2365" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="dec-true"></a><a id="2371" href="Relation.Nullary.Decidable.html#2371" class="Function">dec-true</a> <a id="2380" class="Symbol">:</a> <a id="2382" class="Symbol">(</a><a id="2383" href="Relation.Nullary.Decidable.html#2383" class="Bound">a?</a> <a id="2386" class="Symbol">:</a> <a id="2388" href="Relation.Nullary.Decidable.Core.html#1972" class="Record">Dec</a> <a id="2392" href="Relation.Nullary.Decidable.html#992" class="Generalizable">A</a><a id="2393" class="Symbol">)</a> <a id="2395" class="Symbol">→</a> <a id="2397" href="Relation.Nullary.Decidable.html#992" class="Generalizable">A</a> <a id="2399" class="Symbol">→</a> <a id="2401" href="Relation.Nullary.Decidable.Core.html#2038" class="Field">does</a> <a id="2406" href="Relation.Nullary.Decidable.html#2383" class="Bound">a?</a> <a id="2409" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2411" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
<a id="2416" href="Relation.Nullary.Decidable.html#2371" class="Function">dec-true</a> <a id="2425" class="Symbol">(</a><a id="2426" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="2432" href="Relation.Nullary.Decidable.Core.html#2016" class="InductiveConstructor Operator">because</a>   <a id="2442" class="Symbol">_</a> <a id="2444" class="Symbol">)</a> <a id="2446" href="Relation.Nullary.Decidable.html#2446" class="Bound">a</a> <a id="2448" class="Symbol">=</a> <a id="2450" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="2455" href="Relation.Nullary.Decidable.html#2371" class="Function">dec-true</a> <a id="2464" class="Symbol">(</a><a id="2465" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="2471" href="Relation.Nullary.Decidable.Core.html#2016" class="InductiveConstructor Operator">because</a> <a id="2479" href="Relation.Nullary.Decidable.html#2479" class="Bound">[¬a]</a><a id="2483" class="Symbol">)</a> <a id="2485" href="Relation.Nullary.Decidable.html#2485" class="Bound">a</a> <a id="2487" class="Symbol">=</a> <a id="2489" href="Relation.Nullary.Negation.Core.html#1860" class="Function">contradiction</a> <a id="2503" href="Relation.Nullary.Decidable.html#2485" class="Bound">a</a> <a id="2505" class="Symbol">(</a><a id="2506" href="Relation.Nullary.Reflects.html#1748" class="Function">invert</a> <a id="2513" href="Relation.Nullary.Decidable.html#2479" class="Bound">[¬a]</a><a id="2517" class="Symbol">)</a>

<a id="dec-false"></a><a id="2520" href="Relation.Nullary.Decidable.html#2520" class="Function">dec-false</a> <a id="2530" class="Symbol">:</a> <a id="2532" class="Symbol">(</a><a id="2533" href="Relation.Nullary.Decidable.html#2533" class="Bound">a?</a> <a id="2536" class="Symbol">:</a> <a id="2538" href="Relation.Nullary.Decidable.Core.html#1972" class="Record">Dec</a> <a id="2542" href="Relation.Nullary.Decidable.html#992" class="Generalizable">A</a><a id="2543" class="Symbol">)</a> <a id="2545" class="Symbol">→</a> <a id="2547" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬</a> <a id="2549" href="Relation.Nullary.Decidable.html#992" class="Generalizable">A</a> <a id="2551" class="Symbol">→</a> <a id="2553" href="Relation.Nullary.Decidable.Core.html#2038" class="Field">does</a> <a id="2558" href="Relation.Nullary.Decidable.html#2533" class="Bound">a?</a> <a id="2561" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2563" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
<a id="2569" href="Relation.Nullary.Decidable.html#2520" class="Function">dec-false</a> <a id="2579" class="Symbol">(</a><a id="2580" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="2586" href="Relation.Nullary.Decidable.Core.html#2016" class="InductiveConstructor Operator">because</a>  <a id="2595" class="Symbol">_</a> <a id="2597" class="Symbol">)</a> <a id="2599" href="Relation.Nullary.Decidable.html#2599" class="Bound">¬a</a> <a id="2602" class="Symbol">=</a> <a id="2604" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="2609" href="Relation.Nullary.Decidable.html#2520" class="Function">dec-false</a> <a id="2619" class="Symbol">(</a><a id="2620" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="2626" href="Relation.Nullary.Decidable.Core.html#2016" class="InductiveConstructor Operator">because</a> <a id="2634" href="Relation.Nullary.Decidable.html#2634" class="Bound">[a]</a><a id="2637" class="Symbol">)</a> <a id="2639" href="Relation.Nullary.Decidable.html#2639" class="Bound">¬a</a> <a id="2642" class="Symbol">=</a> <a id="2644" href="Relation.Nullary.Negation.Core.html#1860" class="Function">contradiction</a> <a id="2658" class="Symbol">(</a><a id="2659" href="Relation.Nullary.Reflects.html#1748" class="Function">invert</a> <a id="2666" href="Relation.Nullary.Decidable.html#2634" class="Bound">[a]</a><a id="2669" class="Symbol">)</a> <a id="2671" href="Relation.Nullary.Decidable.html#2639" class="Bound">¬a</a>

<a id="dec-yes-recompute"></a><a id="2675" href="Relation.Nullary.Decidable.html#2675" class="Function">dec-yes-recompute</a> <a id="2693" class="Symbol">:</a> <a id="2695" class="Symbol">(</a><a id="2696" href="Relation.Nullary.Decidable.html#2696" class="Bound">a?</a> <a id="2699" class="Symbol">:</a> <a id="2701" href="Relation.Nullary.Decidable.Core.html#1972" class="Record">Dec</a> <a id="2705" href="Relation.Nullary.Decidable.html#992" class="Generalizable">A</a><a id="2706" class="Symbol">)</a> <a id="2708" class="Symbol">→</a> <a id="2710" class="Symbol">.(</a><a id="2712" href="Relation.Nullary.Decidable.html#2712" class="Bound">a</a> <a id="2714" class="Symbol">:</a> <a id="2716" href="Relation.Nullary.Decidable.html#992" class="Generalizable">A</a><a id="2717" class="Symbol">)</a> <a id="2719" class="Symbol">→</a> <a id="2721" href="Relation.Nullary.Decidable.html#2696" class="Bound">a?</a> <a id="2724" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2726" href="Relation.Nullary.Decidable.Core.html#2105" class="InductiveConstructor">yes</a> <a id="2730" class="Symbol">(</a><a id="2731" href="Relation.Nullary.Decidable.Core.html#2686" class="Function">recompute</a> <a id="2741" href="Relation.Nullary.Decidable.html#2696" class="Bound">a?</a> <a id="2744" href="Relation.Nullary.Decidable.html#2712" class="Bound">a</a><a id="2745" class="Symbol">)</a>
<a id="2747" href="Relation.Nullary.Decidable.html#2675" class="Function">dec-yes-recompute</a> <a id="2765" href="Relation.Nullary.Decidable.html#2765" class="Bound">a?</a> <a id="2768" href="Relation.Nullary.Decidable.html#2768" class="Bound">a</a> <a id="2770" class="Keyword">with</a> <a id="2775" href="Relation.Nullary.Decidable.Core.html#2105" class="InductiveConstructor">yes</a> <a id="2779" class="Symbol">_</a> ← <a id="2783" href="Relation.Nullary.Decidable.html#2765" class="Bound">a?</a> <a id="2786" class="Symbol">|</a> <a id="2788" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> ← <a id="2795" href="Relation.Nullary.Decidable.html#2371" class="Function">dec-true</a> <a id="2804" href="Relation.Nullary.Decidable.html#2765" class="Bound">a?</a> <a id="2807" class="Symbol">(</a><a id="2808" href="Relation.Nullary.Decidable.Core.html#2686" class="Function">recompute</a> <a id="2818" href="Relation.Nullary.Decidable.html#2765" class="Bound">a?</a> <a id="2821" href="Relation.Nullary.Decidable.html#2768" class="Bound">a</a><a id="2822" class="Symbol">)</a> <a id="2824" class="Symbol">=</a> <a id="2826" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="dec-yes-irr"></a><a id="2832" href="Relation.Nullary.Decidable.html#2832" class="Function">dec-yes-irr</a> <a id="2844" class="Symbol">:</a> <a id="2846" class="Symbol">(</a><a id="2847" href="Relation.Nullary.Decidable.html#2847" class="Bound">a?</a> <a id="2850" class="Symbol">:</a> <a id="2852" href="Relation.Nullary.Decidable.Core.html#1972" class="Record">Dec</a> <a id="2856" href="Relation.Nullary.Decidable.html#992" class="Generalizable">A</a><a id="2857" class="Symbol">)</a> <a id="2859" class="Symbol">→</a> <a id="2861" href="Relation.Nullary.Irrelevant.html#497" class="Function">Irrelevant</a> <a id="2872" href="Relation.Nullary.Decidable.html#992" class="Generalizable">A</a> <a id="2874" class="Symbol">→</a> <a id="2876" class="Symbol">(</a><a id="2877" href="Relation.Nullary.Decidable.html#2877" class="Bound">a</a> <a id="2879" class="Symbol">:</a> <a id="2881" href="Relation.Nullary.Decidable.html#992" class="Generalizable">A</a><a id="2882" class="Symbol">)</a> <a id="2884" class="Symbol">→</a> <a id="2886" href="Relation.Nullary.Decidable.html#2847" class="Bound">a?</a> <a id="2889" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2891" href="Relation.Nullary.Decidable.Core.html#2105" class="InductiveConstructor">yes</a> <a id="2895" href="Relation.Nullary.Decidable.html#2877" class="Bound">a</a>
<a id="2897" href="Relation.Nullary.Decidable.html#2832" class="Function">dec-yes-irr</a> <a id="2909" href="Relation.Nullary.Decidable.html#2909" class="Bound">a?</a> <a id="2912" href="Relation.Nullary.Decidable.html#2912" class="Bound">irr</a> <a id="2916" href="Relation.Nullary.Decidable.html#2916" class="Bound">a</a> <a id="2918" class="Symbol">=</a>
  <a id="2922" href="Relation.Binary.PropositionalEquality.Core.html#2144" class="Function">trans</a> <a id="2928" class="Symbol">(</a><a id="2929" href="Relation.Nullary.Decidable.html#2675" class="Function">dec-yes-recompute</a> <a id="2947" href="Relation.Nullary.Decidable.html#2909" class="Bound">a?</a> <a id="2950" href="Relation.Nullary.Decidable.html#2916" class="Bound">a</a><a id="2951" class="Symbol">)</a> <a id="2953" class="Symbol">(</a><a id="2954" href="Relation.Binary.PropositionalEquality.Core.html#1545" class="Function">≡.cong</a> <a id="2961" href="Relation.Nullary.Decidable.Core.html#2105" class="InductiveConstructor">yes</a> <a id="2965" class="Symbol">(</a><a id="2966" href="Relation.Nullary.Decidable.Core.html#2905" class="Function">recompute-irrelevant-id</a> <a id="2990" href="Relation.Nullary.Decidable.html#2909" class="Bound">a?</a> <a id="2993" href="Relation.Nullary.Decidable.html#2912" class="Bound">irr</a> <a id="2997" href="Relation.Nullary.Decidable.html#2916" class="Bound">a</a><a id="2998" class="Symbol">))</a>

<a id="dec-yes"></a><a id="3002" href="Relation.Nullary.Decidable.html#3002" class="Function">dec-yes</a> <a id="3010" class="Symbol">:</a> <a id="3012" class="Symbol">(</a><a id="3013" href="Relation.Nullary.Decidable.html#3013" class="Bound">a?</a> <a id="3016" class="Symbol">:</a> <a id="3018" href="Relation.Nullary.Decidable.Core.html#1972" class="Record">Dec</a> <a id="3022" href="Relation.Nullary.Decidable.html#992" class="Generalizable">A</a><a id="3023" class="Symbol">)</a> <a id="3025" class="Symbol">→</a> <a id="3027" href="Relation.Nullary.Decidable.html#992" class="Generalizable">A</a> <a id="3029" class="Symbol">→</a> <a id="3031" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="3033" class="Symbol">λ</a> <a id="3035" href="Relation.Nullary.Decidable.html#3035" class="Bound">a</a> <a id="3037" class="Symbol">→</a> <a id="3039" href="Relation.Nullary.Decidable.html#3013" class="Bound">a?</a> <a id="3042" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3044" href="Relation.Nullary.Decidable.Core.html#2105" class="InductiveConstructor">yes</a> <a id="3048" href="Relation.Nullary.Decidable.html#3035" class="Bound">a</a>
<a id="3050" href="Relation.Nullary.Decidable.html#3002" class="Function">dec-yes</a> <a id="3058" href="Relation.Nullary.Decidable.html#3058" class="Bound">a?</a> <a id="3061" href="Relation.Nullary.Decidable.html#3061" class="Bound">a</a> <a id="3063" class="Symbol">=</a> <a id="3065" class="Symbol">_</a> <a id="3067" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3069" href="Relation.Nullary.Decidable.html#2675" class="Function">dec-yes-recompute</a> <a id="3087" href="Relation.Nullary.Decidable.html#3058" class="Bound">a?</a> <a id="3090" href="Relation.Nullary.Decidable.html#3061" class="Bound">a</a>

<a id="dec-no"></a><a id="3093" href="Relation.Nullary.Decidable.html#3093" class="Function">dec-no</a> <a id="3100" class="Symbol">:</a> <a id="3102" class="Symbol">(</a><a id="3103" href="Relation.Nullary.Decidable.html#3103" class="Bound">a?</a> <a id="3106" class="Symbol">:</a> <a id="3108" href="Relation.Nullary.Decidable.Core.html#1972" class="Record">Dec</a> <a id="3112" href="Relation.Nullary.Decidable.html#992" class="Generalizable">A</a><a id="3113" class="Symbol">)</a> <a id="3115" class="Symbol">(</a><a id="3116" href="Relation.Nullary.Decidable.html#3116" class="Bound">¬a</a> <a id="3119" class="Symbol">:</a> <a id="3121" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬</a> <a id="3123" href="Relation.Nullary.Decidable.html#992" class="Generalizable">A</a><a id="3124" class="Symbol">)</a> <a id="3126" class="Symbol">→</a> <a id="3128" href="Relation.Nullary.Decidable.html#3103" class="Bound">a?</a> <a id="3131" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3133" href="Relation.Nullary.Decidable.Core.html#2142" class="InductiveConstructor">no</a> <a id="3136" href="Relation.Nullary.Decidable.html#3116" class="Bound">¬a</a>
<a id="3139" href="Relation.Nullary.Decidable.html#3093" class="Function">dec-no</a> <a id="3146" href="Relation.Nullary.Decidable.html#3146" class="Bound">a?</a> <a id="3149" href="Relation.Nullary.Decidable.html#3149" class="Bound">¬a</a> <a id="3152" class="Keyword">with</a> <a id="3157" href="Relation.Nullary.Decidable.Core.html#2142" class="InductiveConstructor">no</a> <a id="3160" class="Symbol">_</a> ← <a id="3164" href="Relation.Nullary.Decidable.html#3146" class="Bound">a?</a> <a id="3167" class="Symbol">|</a> <a id="3169" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> ← <a id="3176" href="Relation.Nullary.Decidable.html#2520" class="Function">dec-false</a> <a id="3186" href="Relation.Nullary.Decidable.html#3146" class="Bound">a?</a> <a id="3189" href="Relation.Nullary.Decidable.html#3149" class="Bound">¬a</a> <a id="3192" class="Symbol">=</a> <a id="3194" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="⌊⌋-map′"></a><a id="3200" href="Relation.Nullary.Decidable.html#3200" class="Function">⌊⌋-map′</a> <a id="3208" class="Symbol">:</a> <a id="3210" class="Symbol">∀</a> <a id="3212" href="Relation.Nullary.Decidable.html#3212" class="Bound">t</a> <a id="3214" href="Relation.Nullary.Decidable.html#3214" class="Bound">f</a> <a id="3216" class="Symbol">(</a><a id="3217" href="Relation.Nullary.Decidable.html#3217" class="Bound">a?</a> <a id="3220" class="Symbol">:</a> <a id="3222" href="Relation.Nullary.Decidable.Core.html#1972" class="Record">Dec</a> <a id="3226" href="Relation.Nullary.Decidable.html#992" class="Generalizable">A</a><a id="3227" class="Symbol">)</a> <a id="3229" class="Symbol">→</a> <a id="3231" href="Relation.Nullary.Decidable.Core.html#4983" class="Function Operator">⌊</a> <a id="3233" href="Relation.Nullary.Decidable.Core.html#6261" class="Function">map′</a> <a id="3238" class="Symbol">{</a><a id="3239" class="Argument">B</a> <a id="3241" class="Symbol">=</a> <a id="3243" href="Relation.Nullary.Decidable.html#994" class="Generalizable">B</a><a id="3244" class="Symbol">}</a> <a id="3246" href="Relation.Nullary.Decidable.html#3212" class="Bound">t</a> <a id="3248" href="Relation.Nullary.Decidable.html#3214" class="Bound">f</a> <a id="3250" href="Relation.Nullary.Decidable.html#3217" class="Bound">a?</a> <a id="3253" href="Relation.Nullary.Decidable.Core.html#4983" class="Function Operator">⌋</a> <a id="3255" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3257" href="Relation.Nullary.Decidable.Core.html#4983" class="Function Operator">⌊</a> <a id="3259" href="Relation.Nullary.Decidable.html#3217" class="Bound">a?</a> <a id="3262" href="Relation.Nullary.Decidable.Core.html#4983" class="Function Operator">⌋</a>
<a id="3264" href="Relation.Nullary.Decidable.html#3200" class="Function">⌊⌋-map′</a> <a id="3272" href="Relation.Nullary.Decidable.html#3272" class="Bound">t</a> <a id="3274" href="Relation.Nullary.Decidable.html#3274" class="Bound">f</a> <a id="3276" href="Relation.Nullary.Decidable.html#3276" class="Bound">a?</a> <a id="3279" class="Symbol">=</a> <a id="3281" href="Relation.Binary.PropositionalEquality.Core.html#2144" class="Function">trans</a> <a id="3287" class="Symbol">(</a><a id="3288" href="Relation.Nullary.Decidable.html#2251" class="Function">isYes≗does</a> <a id="3299" class="Symbol">(</a><a id="3300" href="Relation.Nullary.Decidable.Core.html#6261" class="Function">map′</a> <a id="3305" href="Relation.Nullary.Decidable.html#3272" class="Bound">t</a> <a id="3307" href="Relation.Nullary.Decidable.html#3274" class="Bound">f</a> <a id="3309" href="Relation.Nullary.Decidable.html#3276" class="Bound">a?</a><a id="3311" class="Symbol">))</a> <a id="3314" class="Symbol">(</a><a id="3315" href="Relation.Binary.PropositionalEquality.Core.html#2099" class="Function">sym</a> <a id="3319" class="Symbol">(</a><a id="3320" href="Relation.Nullary.Decidable.html#2251" class="Function">isYes≗does</a> <a id="3331" href="Relation.Nullary.Decidable.html#3276" class="Bound">a?</a><a id="3333" class="Symbol">))</a>

<a id="does-≡"></a><a id="3337" href="Relation.Nullary.Decidable.html#3337" class="Function">does-≡</a> <a id="3344" class="Symbol">:</a> <a id="3346" class="Symbol">(</a><a id="3347" href="Relation.Nullary.Decidable.html#3347" class="Bound">a?</a> <a id="3350" href="Relation.Nullary.Decidable.html#3350" class="Bound">b?</a> <a id="3353" class="Symbol">:</a> <a id="3355" href="Relation.Nullary.Decidable.Core.html#1972" class="Record">Dec</a> <a id="3359" href="Relation.Nullary.Decidable.html#992" class="Generalizable">A</a><a id="3360" class="Symbol">)</a> <a id="3362" class="Symbol">→</a> <a id="3364" href="Relation.Nullary.Decidable.Core.html#2038" class="Field">does</a> <a id="3369" href="Relation.Nullary.Decidable.html#3347" class="Bound">a?</a> <a id="3372" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3374" href="Relation.Nullary.Decidable.Core.html#2038" class="Field">does</a> <a id="3379" href="Relation.Nullary.Decidable.html#3350" class="Bound">b?</a>
<a id="3382" href="Relation.Nullary.Decidable.html#3337" class="Function">does-≡</a> <a id="3389" href="Relation.Nullary.Decidable.html#3389" class="Bound">a?</a> <a id="3392" class="Symbol">(</a><a id="3393" href="Relation.Nullary.Decidable.Core.html#2105" class="InductiveConstructor">yes</a> <a id="3397" href="Relation.Nullary.Decidable.html#3397" class="Bound">a</a><a id="3398" class="Symbol">)</a> <a id="3400" class="Symbol">=</a> <a id="3402" href="Relation.Nullary.Decidable.html#2371" class="Function">dec-true</a> <a id="3411" href="Relation.Nullary.Decidable.html#3389" class="Bound">a?</a> <a id="3414" href="Relation.Nullary.Decidable.html#3397" class="Bound">a</a>
<a id="3416" href="Relation.Nullary.Decidable.html#3337" class="Function">does-≡</a> <a id="3423" href="Relation.Nullary.Decidable.html#3423" class="Bound">a?</a> <a id="3426" class="Symbol">(</a><a id="3427" href="Relation.Nullary.Decidable.Core.html#2142" class="InductiveConstructor">no</a> <a id="3430" href="Relation.Nullary.Decidable.html#3430" class="Bound">¬a</a><a id="3432" class="Symbol">)</a> <a id="3434" class="Symbol">=</a> <a id="3436" href="Relation.Nullary.Decidable.html#2520" class="Function">dec-false</a> <a id="3446" href="Relation.Nullary.Decidable.html#3423" class="Bound">a?</a> <a id="3449" href="Relation.Nullary.Decidable.html#3430" class="Bound">¬a</a>

<a id="does-⇔"></a><a id="3453" href="Relation.Nullary.Decidable.html#3453" class="Function">does-⇔</a> <a id="3460" class="Symbol">:</a> <a id="3462" href="Relation.Nullary.Decidable.html#992" class="Generalizable">A</a> <a id="3464" href="Function.Bundles.html#12398" class="Function Operator">⇔</a> <a id="3466" href="Relation.Nullary.Decidable.html#994" class="Generalizable">B</a> <a id="3468" class="Symbol">→</a> <a id="3470" class="Symbol">(</a><a id="3471" href="Relation.Nullary.Decidable.html#3471" class="Bound">a?</a> <a id="3474" class="Symbol">:</a> <a id="3476" href="Relation.Nullary.Decidable.Core.html#1972" class="Record">Dec</a> <a id="3480" href="Relation.Nullary.Decidable.html#992" class="Generalizable">A</a><a id="3481" class="Symbol">)</a> <a id="3483" class="Symbol">→</a> <a id="3485" class="Symbol">(</a><a id="3486" href="Relation.Nullary.Decidable.html#3486" class="Bound">b?</a> <a id="3489" class="Symbol">:</a> <a id="3491" href="Relation.Nullary.Decidable.Core.html#1972" class="Record">Dec</a> <a id="3495" href="Relation.Nullary.Decidable.html#994" class="Generalizable">B</a><a id="3496" class="Symbol">)</a> <a id="3498" class="Symbol">→</a> <a id="3500" href="Relation.Nullary.Decidable.Core.html#2038" class="Field">does</a> <a id="3505" href="Relation.Nullary.Decidable.html#3471" class="Bound">a?</a> <a id="3508" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3510" href="Relation.Nullary.Decidable.Core.html#2038" class="Field">does</a> <a id="3515" href="Relation.Nullary.Decidable.html#3486" class="Bound">b?</a>
<a id="3518" href="Relation.Nullary.Decidable.html#3453" class="Function">does-⇔</a> <a id="3525" href="Relation.Nullary.Decidable.html#3525" class="Bound">A⇔B</a> <a id="3529" href="Relation.Nullary.Decidable.html#3529" class="Bound">a?</a> <a id="3532" class="Symbol">=</a> <a id="3534" href="Relation.Nullary.Decidable.html#3337" class="Function">does-≡</a> <a id="3541" class="Symbol">(</a><a id="3542" href="Relation.Nullary.Decidable.html#1250" class="Function">map</a> <a id="3546" href="Relation.Nullary.Decidable.html#3525" class="Bound">A⇔B</a> <a id="3550" href="Relation.Nullary.Decidable.html#3529" class="Bound">a?</a><a id="3552" class="Symbol">)</a>
</pre></body></html>

==> anc/html/Relation.Nullary.Irrelevant.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Nullary.Irrelevant</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- A type `A` is irrelevant if all of its elements are equal.</a>
<a id="168" class="Comment">-- This is also refered to as &quot;A is an h-proposition&quot;.</a>
<a id="223" class="Comment">------------------------------------------------------------------------</a>

<a id="297" class="Symbol">{-#</a> <a id="301" class="Keyword">OPTIONS</a> <a id="309" class="Pragma">--cubical-compatible</a> <a id="330" class="Pragma">--safe</a> <a id="337" class="Symbol">#-}</a>

<a id="342" class="Keyword">module</a> <a id="349" href="Relation.Nullary.Irrelevant.html" class="Module">Relation.Nullary.Irrelevant</a> <a id="377" class="Keyword">where</a>

<a id="384" class="Keyword">open</a> <a id="389" class="Keyword">import</a> <a id="396" href="Agda.Builtin.Equality.html" class="Module">Agda.Builtin.Equality</a> <a id="418" class="Keyword">using</a> <a id="424" class="Symbol">(</a><a id="425" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="428" class="Symbol">)</a>
<a id="430" class="Keyword">open</a> <a id="435" class="Keyword">import</a> <a id="442" href="Level.html" class="Module">Level</a> <a id="448" class="Keyword">using</a> <a id="454" class="Symbol">(</a><a id="455" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="460" class="Symbol">)</a>

<a id="463" class="Keyword">private</a>
  <a id="473" class="Keyword">variable</a>
    <a id="486" href="Relation.Nullary.Irrelevant.html#486" class="Generalizable">p</a> <a id="488" class="Symbol">:</a> <a id="490" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="Irrelevant"></a><a id="497" href="Relation.Nullary.Irrelevant.html#497" class="Function">Irrelevant</a> <a id="508" class="Symbol">:</a> <a id="510" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="514" href="Relation.Nullary.Irrelevant.html#486" class="Generalizable">p</a> <a id="516" class="Symbol">→</a> <a id="518" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="522" href="Relation.Nullary.Irrelevant.html#486" class="Generalizable">p</a>
<a id="524" href="Relation.Nullary.Irrelevant.html#497" class="Function">Irrelevant</a> <a id="535" href="Relation.Nullary.Irrelevant.html#535" class="Bound">P</a> <a id="537" class="Symbol">=</a> <a id="539" class="Symbol">∀</a> <a id="541" class="Symbol">(</a><a id="542" href="Relation.Nullary.Irrelevant.html#542" class="Bound">p₁</a> <a id="545" href="Relation.Nullary.Irrelevant.html#545" class="Bound">p₂</a> <a id="548" class="Symbol">:</a> <a id="550" href="Relation.Nullary.Irrelevant.html#535" class="Bound">P</a><a id="551" class="Symbol">)</a> <a id="553" class="Symbol">→</a> <a id="555" href="Relation.Nullary.Irrelevant.html#542" class="Bound">p₁</a> <a id="558" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="560" href="Relation.Nullary.Irrelevant.html#545" class="Bound">p₂</a>
</pre></body></html>

==> anc/html/Relation.Nullary.Negation.Core.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Nullary.Negation.Core</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Core properties related to negation</a>
<a id="145" class="Comment">------------------------------------------------------------------------</a>

<a id="219" class="Symbol">{-#</a> <a id="223" class="Keyword">OPTIONS</a> <a id="231" class="Pragma">--cubical-compatible</a> <a id="252" class="Pragma">--safe</a> <a id="259" class="Symbol">#-}</a>

<a id="264" class="Keyword">module</a> <a id="271" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a> <a id="302" class="Keyword">where</a>

<a id="309" class="Keyword">open</a> <a id="314" class="Keyword">import</a> <a id="321" href="Data.Empty.html" class="Module">Data.Empty</a> <a id="332" class="Keyword">using</a> <a id="338" class="Symbol">(</a><a id="339" href="Data.Empty.html#914" class="Function">⊥</a><a id="340" class="Symbol">;</a> <a id="342" href="Data.Empty.html#1129" class="Function">⊥-elim-irr</a><a id="352" class="Symbol">)</a>
<a id="354" class="Keyword">open</a> <a id="359" class="Keyword">import</a> <a id="366" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="380" class="Keyword">using</a> <a id="386" class="Symbol">(</a><a id="387" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a><a id="390" class="Symbol">;</a> <a id="392" href="Data.Sum.Base.html#811" class="Function Operator">[_,_]</a><a id="397" class="Symbol">;</a> <a id="399" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="403" class="Symbol">;</a> <a id="405" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="409" class="Symbol">)</a>
<a id="411" class="Keyword">open</a> <a id="416" class="Keyword">import</a> <a id="423" href="Function.Base.html" class="Module">Function.Base</a> <a id="437" class="Keyword">using</a> <a id="443" class="Symbol">(</a><a id="444" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="447" class="Symbol">;</a> <a id="449" href="Function.Base.html#725" class="Function">const</a><a id="454" class="Symbol">)</a>
<a id="456" class="Keyword">open</a> <a id="461" class="Keyword">import</a> <a id="468" href="Level.html" class="Module">Level</a> <a id="474" class="Keyword">using</a> <a id="480" class="Symbol">(</a><a id="481" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="486" class="Symbol">;</a> <a id="488" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="491" class="Symbol">)</a>

<a id="494" class="Keyword">private</a>
  <a id="504" class="Keyword">variable</a>
    <a id="517" href="Relation.Nullary.Negation.Core.html#517" class="Generalizable">a</a> <a id="519" href="Relation.Nullary.Negation.Core.html#519" class="Generalizable">w</a> <a id="521" class="Symbol">:</a> <a id="523" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="533" href="Relation.Nullary.Negation.Core.html#533" class="Generalizable">A</a> <a id="535" href="Relation.Nullary.Negation.Core.html#535" class="Generalizable">B</a> <a id="537" href="Relation.Nullary.Negation.Core.html#537" class="Generalizable">C</a> <a id="539" class="Symbol">:</a> <a id="541" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="545" href="Relation.Nullary.Negation.Core.html#517" class="Generalizable">a</a>
    <a id="551" href="Relation.Nullary.Negation.Core.html#551" class="Generalizable">Whatever</a> <a id="560" class="Symbol">:</a> <a id="562" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="566" href="Relation.Nullary.Negation.Core.html#519" class="Generalizable">w</a>

<a id="569" class="Comment">------------------------------------------------------------------------</a>
<a id="642" class="Comment">-- Definition.</a>

<a id="658" class="Keyword">infix</a> <a id="664" class="Number">3</a> <a id="666" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬_</a>
<a id="¬_"></a><a id="669" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬_</a> <a id="672" class="Symbol">:</a> <a id="674" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="678" href="Relation.Nullary.Negation.Core.html#517" class="Generalizable">a</a> <a id="680" class="Symbol">→</a> <a id="682" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="686" href="Relation.Nullary.Negation.Core.html#517" class="Generalizable">a</a>
<a id="688" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬</a> <a id="690" href="Relation.Nullary.Negation.Core.html#690" class="Bound">A</a> <a id="692" class="Symbol">=</a> <a id="694" href="Relation.Nullary.Negation.Core.html#690" class="Bound">A</a> <a id="696" class="Symbol">→</a> <a id="698" href="Data.Empty.html#914" class="Function">⊥</a>

<a id="701" class="Comment">------------------------------------------------------------------------</a>
<a id="774" class="Comment">-- Properties, I: as a definition in *minimal logic*</a>

<a id="828" class="Comment">-- Contraposition</a>
<a id="contraposition"></a><a id="846" href="Relation.Nullary.Negation.Core.html#846" class="Function">contraposition</a> <a id="861" class="Symbol">:</a> <a id="863" class="Symbol">(</a><a id="864" href="Relation.Nullary.Negation.Core.html#533" class="Generalizable">A</a> <a id="866" class="Symbol">→</a> <a id="868" href="Relation.Nullary.Negation.Core.html#535" class="Generalizable">B</a><a id="869" class="Symbol">)</a> <a id="871" class="Symbol">→</a> <a id="873" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬</a> <a id="875" href="Relation.Nullary.Negation.Core.html#535" class="Generalizable">B</a> <a id="877" class="Symbol">→</a> <a id="879" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬</a> <a id="881" href="Relation.Nullary.Negation.Core.html#533" class="Generalizable">A</a>
<a id="883" href="Relation.Nullary.Negation.Core.html#846" class="Function">contraposition</a> <a id="898" href="Relation.Nullary.Negation.Core.html#898" class="Bound">f</a> <a id="900" href="Relation.Nullary.Negation.Core.html#900" class="Bound">¬b</a> <a id="903" href="Relation.Nullary.Negation.Core.html#903" class="Bound">a</a> <a id="905" class="Symbol">=</a>  <a id="908" href="Relation.Nullary.Negation.Core.html#900" class="Bound">¬b</a> <a id="911" class="Symbol">(</a><a id="912" href="Relation.Nullary.Negation.Core.html#898" class="Bound">f</a> <a id="914" href="Relation.Nullary.Negation.Core.html#903" class="Bound">a</a><a id="915" class="Symbol">)</a>

<a id="918" class="Comment">-- Relationship to sum</a>
<a id="941" class="Keyword">infixr</a> <a id="948" class="Number">1</a> <a id="950" href="Relation.Nullary.Negation.Core.html#956" class="Function Operator">_¬-⊎_</a>
<a id="_¬-⊎_"></a><a id="956" href="Relation.Nullary.Negation.Core.html#956" class="Function Operator">_¬-⊎_</a> <a id="962" class="Symbol">:</a> <a id="964" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬</a> <a id="966" href="Relation.Nullary.Negation.Core.html#533" class="Generalizable">A</a> <a id="968" class="Symbol">→</a> <a id="970" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬</a> <a id="972" href="Relation.Nullary.Negation.Core.html#535" class="Generalizable">B</a> <a id="974" class="Symbol">→</a> <a id="976" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬</a> <a id="978" class="Symbol">(</a><a id="979" href="Relation.Nullary.Negation.Core.html#533" class="Generalizable">A</a> <a id="981" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="983" href="Relation.Nullary.Negation.Core.html#535" class="Generalizable">B</a><a id="984" class="Symbol">)</a>
<a id="986" href="Relation.Nullary.Negation.Core.html#956" class="Function Operator">_¬-⊎_</a> <a id="992" class="Symbol">=</a> <a id="994" href="Data.Sum.Base.html#811" class="Function Operator">[_,_]</a>

<a id="1001" class="Comment">-- Self-contradictory propositions are false by &#39;diagonalisation&#39;</a>
<a id="contra-diagonal"></a><a id="1067" href="Relation.Nullary.Negation.Core.html#1067" class="Function">contra-diagonal</a> <a id="1083" class="Symbol">:</a> <a id="1085" class="Symbol">(</a><a id="1086" href="Relation.Nullary.Negation.Core.html#533" class="Generalizable">A</a> <a id="1088" class="Symbol">→</a> <a id="1090" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬</a> <a id="1092" href="Relation.Nullary.Negation.Core.html#533" class="Generalizable">A</a><a id="1093" class="Symbol">)</a> <a id="1095" class="Symbol">→</a> <a id="1097" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬</a> <a id="1099" href="Relation.Nullary.Negation.Core.html#533" class="Generalizable">A</a>
<a id="1101" href="Relation.Nullary.Negation.Core.html#1067" class="Function">contra-diagonal</a> <a id="1117" href="Relation.Nullary.Negation.Core.html#1117" class="Bound">self</a> <a id="1122" href="Relation.Nullary.Negation.Core.html#1122" class="Bound">a</a> <a id="1124" class="Symbol">=</a> <a id="1126" href="Relation.Nullary.Negation.Core.html#1117" class="Bound">self</a> <a id="1131" href="Relation.Nullary.Negation.Core.html#1122" class="Bound">a</a> <a id="1133" href="Relation.Nullary.Negation.Core.html#1122" class="Bound">a</a>

<a id="1136" class="Comment">-- Double-negation</a>
<a id="DoubleNegation"></a><a id="1155" href="Relation.Nullary.Negation.Core.html#1155" class="Function">DoubleNegation</a> <a id="1170" class="Symbol">:</a> <a id="1172" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1176" href="Relation.Nullary.Negation.Core.html#517" class="Generalizable">a</a> <a id="1178" class="Symbol">→</a> <a id="1180" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1184" href="Relation.Nullary.Negation.Core.html#517" class="Generalizable">a</a>
<a id="1186" href="Relation.Nullary.Negation.Core.html#1155" class="Function">DoubleNegation</a> <a id="1201" href="Relation.Nullary.Negation.Core.html#1201" class="Bound">A</a> <a id="1203" class="Symbol">=</a> <a id="1205" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬</a> <a id="1207" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬</a> <a id="1209" href="Relation.Nullary.Negation.Core.html#1201" class="Bound">A</a>

<a id="1212" class="Comment">-- Eta law for double-negation</a>
<a id="¬¬-η"></a><a id="1243" href="Relation.Nullary.Negation.Core.html#1243" class="Function">¬¬-η</a> <a id="1248" class="Symbol">:</a> <a id="1250" href="Relation.Nullary.Negation.Core.html#533" class="Generalizable">A</a> <a id="1252" class="Symbol">→</a> <a id="1254" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬</a> <a id="1256" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬</a> <a id="1258" href="Relation.Nullary.Negation.Core.html#533" class="Generalizable">A</a>
<a id="1260" href="Relation.Nullary.Negation.Core.html#1243" class="Function">¬¬-η</a> <a id="1265" href="Relation.Nullary.Negation.Core.html#1265" class="Bound">a</a> <a id="1267" href="Relation.Nullary.Negation.Core.html#1267" class="Bound">¬a</a> <a id="1270" class="Symbol">=</a> <a id="1272" href="Relation.Nullary.Negation.Core.html#1267" class="Bound">¬a</a> <a id="1275" href="Relation.Nullary.Negation.Core.html#1265" class="Bound">a</a>

<a id="1278" class="Comment">-- Functoriality for double-negation</a>
<a id="¬¬-map"></a><a id="1315" href="Relation.Nullary.Negation.Core.html#1315" class="Function">¬¬-map</a> <a id="1322" class="Symbol">:</a> <a id="1324" class="Symbol">(</a><a id="1325" href="Relation.Nullary.Negation.Core.html#533" class="Generalizable">A</a> <a id="1327" class="Symbol">→</a> <a id="1329" href="Relation.Nullary.Negation.Core.html#535" class="Generalizable">B</a><a id="1330" class="Symbol">)</a> <a id="1332" class="Symbol">→</a> <a id="1334" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬</a> <a id="1336" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬</a> <a id="1338" href="Relation.Nullary.Negation.Core.html#533" class="Generalizable">A</a> <a id="1340" class="Symbol">→</a> <a id="1342" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬</a> <a id="1344" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬</a> <a id="1346" href="Relation.Nullary.Negation.Core.html#535" class="Generalizable">B</a>
<a id="1348" href="Relation.Nullary.Negation.Core.html#1315" class="Function">¬¬-map</a> <a id="1355" class="Symbol">=</a> <a id="1357" href="Relation.Nullary.Negation.Core.html#846" class="Function">contraposition</a> <a id="1372" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1374" href="Relation.Nullary.Negation.Core.html#846" class="Function">contraposition</a>

<a id="1390" class="Comment">------------------------------------------------------------------------</a>
<a id="1463" class="Comment">-- Stability under double-negation.</a>
<a id="Stable"></a><a id="1499" href="Relation.Nullary.Negation.Core.html#1499" class="Function">Stable</a> <a id="1506" class="Symbol">:</a> <a id="1508" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1512" href="Relation.Nullary.Negation.Core.html#517" class="Generalizable">a</a> <a id="1514" class="Symbol">→</a> <a id="1516" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1520" href="Relation.Nullary.Negation.Core.html#517" class="Generalizable">a</a>
<a id="1522" href="Relation.Nullary.Negation.Core.html#1499" class="Function">Stable</a> <a id="1529" href="Relation.Nullary.Negation.Core.html#1529" class="Bound">A</a> <a id="1531" class="Symbol">=</a> <a id="1533" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬</a> <a id="1535" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬</a> <a id="1537" href="Relation.Nullary.Negation.Core.html#1529" class="Bound">A</a> <a id="1539" class="Symbol">→</a> <a id="1541" href="Relation.Nullary.Negation.Core.html#1529" class="Bound">A</a>

<a id="1544" class="Comment">-- Negated predicates are stable.</a>
<a id="negated-stable"></a><a id="1578" href="Relation.Nullary.Negation.Core.html#1578" class="Function">negated-stable</a> <a id="1593" class="Symbol">:</a> <a id="1595" href="Relation.Nullary.Negation.Core.html#1499" class="Function">Stable</a> <a id="1602" class="Symbol">(</a><a id="1603" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬</a> <a id="1605" href="Relation.Nullary.Negation.Core.html#533" class="Generalizable">A</a><a id="1606" class="Symbol">)</a>
<a id="1608" href="Relation.Nullary.Negation.Core.html#1578" class="Function">negated-stable</a> <a id="1623" href="Relation.Nullary.Negation.Core.html#1623" class="Bound">¬¬¬a</a> <a id="1628" href="Relation.Nullary.Negation.Core.html#1628" class="Bound">a</a> <a id="1630" class="Symbol">=</a> <a id="1632" href="Relation.Nullary.Negation.Core.html#1623" class="Bound">¬¬¬a</a> <a id="1637" class="Symbol">(</a><a id="1638" href="Relation.Nullary.Negation.Core.html#1243" class="Function">¬¬-η</a> <a id="1643" href="Relation.Nullary.Negation.Core.html#1628" class="Bound">a</a><a id="1644" class="Symbol">)</a>

<a id="1647" class="Comment">------------------------------------------------------------------------</a>
<a id="1720" class="Comment">-- Properties, II: using the *ex falso* rule ⊥-elim</a>

<a id="contradiction-irr"></a><a id="1773" href="Relation.Nullary.Negation.Core.html#1773" class="Function">contradiction-irr</a> <a id="1791" class="Symbol">:</a> <a id="1793" class="Symbol">.</a><a id="1794" href="Relation.Nullary.Negation.Core.html#533" class="Generalizable">A</a> <a id="1796" class="Symbol">→</a> <a id="1798" class="Symbol">.(</a><a id="1800" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬</a> <a id="1802" href="Relation.Nullary.Negation.Core.html#533" class="Generalizable">A</a><a id="1803" class="Symbol">)</a> <a id="1805" class="Symbol">→</a> <a id="1807" href="Relation.Nullary.Negation.Core.html#551" class="Generalizable">Whatever</a>
<a id="1816" href="Relation.Nullary.Negation.Core.html#1773" class="Function">contradiction-irr</a> <a id="1834" href="Relation.Nullary.Negation.Core.html#1834" class="Bound">a</a> <a id="1836" href="Relation.Nullary.Negation.Core.html#1836" class="Bound">¬a</a> <a id="1839" class="Symbol">=</a> <a id="1841" href="Data.Empty.html#1129" class="Function">⊥-elim-irr</a> <a id="1852" class="Symbol">(</a><a id="1853" href="Relation.Nullary.Negation.Core.html#1836" class="Bound">¬a</a> <a id="1856" href="Relation.Nullary.Negation.Core.html#1834" class="Bound">a</a><a id="1857" class="Symbol">)</a>

<a id="contradiction"></a><a id="1860" href="Relation.Nullary.Negation.Core.html#1860" class="Function">contradiction</a> <a id="1874" class="Symbol">:</a> <a id="1876" href="Relation.Nullary.Negation.Core.html#533" class="Generalizable">A</a> <a id="1878" class="Symbol">→</a> <a id="1880" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬</a> <a id="1882" href="Relation.Nullary.Negation.Core.html#533" class="Generalizable">A</a> <a id="1884" class="Symbol">→</a> <a id="1886" href="Relation.Nullary.Negation.Core.html#551" class="Generalizable">Whatever</a>
<a id="1895" href="Relation.Nullary.Negation.Core.html#1860" class="Function">contradiction</a> <a id="1909" href="Relation.Nullary.Negation.Core.html#1909" class="Bound">a</a> <a id="1911" href="Relation.Nullary.Negation.Core.html#1911" class="Bound">¬a</a> <a id="1914" class="Symbol">=</a> <a id="1916" href="Relation.Nullary.Negation.Core.html#1773" class="Function">contradiction-irr</a> <a id="1934" href="Relation.Nullary.Negation.Core.html#1909" class="Bound">a</a> <a id="1936" href="Relation.Nullary.Negation.Core.html#1911" class="Bound">¬a</a>

<a id="contradiction′"></a><a id="1940" href="Relation.Nullary.Negation.Core.html#1940" class="Function">contradiction′</a> <a id="1955" class="Symbol">:</a> <a id="1957" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬</a> <a id="1959" href="Relation.Nullary.Negation.Core.html#533" class="Generalizable">A</a> <a id="1961" class="Symbol">→</a> <a id="1963" href="Relation.Nullary.Negation.Core.html#533" class="Generalizable">A</a> <a id="1965" class="Symbol">→</a> <a id="1967" href="Relation.Nullary.Negation.Core.html#551" class="Generalizable">Whatever</a>
<a id="1976" href="Relation.Nullary.Negation.Core.html#1940" class="Function">contradiction′</a> <a id="1991" href="Relation.Nullary.Negation.Core.html#1991" class="Bound">¬a</a> <a id="1994" href="Relation.Nullary.Negation.Core.html#1994" class="Bound">a</a> <a id="1996" class="Symbol">=</a> <a id="1998" href="Relation.Nullary.Negation.Core.html#1773" class="Function">contradiction-irr</a> <a id="2016" href="Relation.Nullary.Negation.Core.html#1994" class="Bound">a</a> <a id="2018" href="Relation.Nullary.Negation.Core.html#1991" class="Bound">¬a</a>

<a id="contradiction₂"></a><a id="2022" href="Relation.Nullary.Negation.Core.html#2022" class="Function">contradiction₂</a> <a id="2037" class="Symbol">:</a> <a id="2039" href="Relation.Nullary.Negation.Core.html#533" class="Generalizable">A</a> <a id="2041" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="2043" href="Relation.Nullary.Negation.Core.html#535" class="Generalizable">B</a> <a id="2045" class="Symbol">→</a> <a id="2047" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬</a> <a id="2049" href="Relation.Nullary.Negation.Core.html#533" class="Generalizable">A</a> <a id="2051" class="Symbol">→</a> <a id="2053" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬</a> <a id="2055" href="Relation.Nullary.Negation.Core.html#535" class="Generalizable">B</a> <a id="2057" class="Symbol">→</a> <a id="2059" href="Relation.Nullary.Negation.Core.html#551" class="Generalizable">Whatever</a>
<a id="2068" href="Relation.Nullary.Negation.Core.html#2022" class="Function">contradiction₂</a> <a id="2083" class="Symbol">(</a><a id="2084" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="2089" href="Relation.Nullary.Negation.Core.html#2089" class="Bound">a</a><a id="2090" class="Symbol">)</a> <a id="2092" href="Relation.Nullary.Negation.Core.html#2092" class="Bound">¬a</a> <a id="2095" href="Relation.Nullary.Negation.Core.html#2095" class="Bound">¬b</a> <a id="2098" class="Symbol">=</a> <a id="2100" href="Relation.Nullary.Negation.Core.html#1860" class="Function">contradiction</a> <a id="2114" href="Relation.Nullary.Negation.Core.html#2089" class="Bound">a</a> <a id="2116" href="Relation.Nullary.Negation.Core.html#2092" class="Bound">¬a</a>
<a id="2119" href="Relation.Nullary.Negation.Core.html#2022" class="Function">contradiction₂</a> <a id="2134" class="Symbol">(</a><a id="2135" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="2140" href="Relation.Nullary.Negation.Core.html#2140" class="Bound">b</a><a id="2141" class="Symbol">)</a> <a id="2143" href="Relation.Nullary.Negation.Core.html#2143" class="Bound">¬a</a> <a id="2146" href="Relation.Nullary.Negation.Core.html#2146" class="Bound">¬b</a> <a id="2149" class="Symbol">=</a> <a id="2151" href="Relation.Nullary.Negation.Core.html#1860" class="Function">contradiction</a> <a id="2165" href="Relation.Nullary.Negation.Core.html#2140" class="Bound">b</a> <a id="2167" href="Relation.Nullary.Negation.Core.html#2146" class="Bound">¬b</a>

<a id="2171" class="Comment">-- Everything is stable in the double-negation monad.</a>
<a id="stable"></a><a id="2225" href="Relation.Nullary.Negation.Core.html#2225" class="Function">stable</a> <a id="2232" class="Symbol">:</a> <a id="2234" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬</a> <a id="2236" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬</a> <a id="2238" href="Relation.Nullary.Negation.Core.html#1499" class="Function">Stable</a> <a id="2245" href="Relation.Nullary.Negation.Core.html#533" class="Generalizable">A</a>
<a id="2247" href="Relation.Nullary.Negation.Core.html#2225" class="Function">stable</a> <a id="2254" href="Relation.Nullary.Negation.Core.html#2254" class="Bound">¬[¬¬a→a]</a> <a id="2263" class="Symbol">=</a> <a id="2265" href="Relation.Nullary.Negation.Core.html#2254" class="Bound">¬[¬¬a→a]</a> <a id="2274" class="Symbol">(</a><a id="2275" href="Relation.Nullary.Negation.Core.html#1860" class="Function">contradiction</a> <a id="2289" class="Symbol">(</a><a id="2290" href="Relation.Nullary.Negation.Core.html#2254" class="Bound">¬[¬¬a→a]</a> <a id="2299" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2301" href="Function.Base.html#725" class="Function">const</a><a id="2306" class="Symbol">))</a>

</pre></body></html>

==> anc/html/Relation.Nullary.Negation.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Nullary.Negation</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Properties related to negation</a>
<a id="140" class="Comment">------------------------------------------------------------------------</a>

<a id="214" class="Symbol">{-#</a> <a id="218" class="Keyword">OPTIONS</a> <a id="226" class="Pragma">--cubical-compatible</a> <a id="247" class="Pragma">--safe</a> <a id="254" class="Symbol">#-}</a>

<a id="259" class="Keyword">module</a> <a id="266" href="Relation.Nullary.Negation.html" class="Module">Relation.Nullary.Negation</a> <a id="292" class="Keyword">where</a>

<a id="299" class="Keyword">open</a> <a id="304" class="Keyword">import</a> <a id="311" href="Data.Bool.Base.html" class="Module">Data.Bool.Base</a> <a id="326" class="Keyword">using</a> <a id="332" class="Symbol">(</a><a id="333" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="337" class="Symbol">;</a> <a id="339" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="344" class="Symbol">;</a> <a id="346" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="350" class="Symbol">;</a> <a id="352" href="Data.Bool.Base.html#1515" class="Function Operator">if_then_else_</a><a id="365" class="Symbol">)</a>
<a id="367" class="Keyword">open</a> <a id="372" class="Keyword">import</a> <a id="379" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="397" class="Symbol">as</a> <a id="400" class="Module">Product</a> <a id="408" class="Keyword">using</a> <a id="414" class="Symbol">(</a><a id="415" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="418" class="Symbol">;</a> <a id="420" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a><a id="421" class="Symbol">;</a> <a id="423" href="Data.Product.Base.html#1378" class="Function">Σ-syntax</a><a id="431" class="Symbol">;</a> <a id="433" href="Data.Product.Base.html#852" class="Function">∃</a><a id="434" class="Symbol">;</a> <a id="436" href="Data.Product.Base.html#3086" class="Function">curry</a><a id="441" class="Symbol">;</a> <a id="443" href="Data.Product.Base.html#3243" class="Function">uncurry</a><a id="450" class="Symbol">)</a>
<a id="452" class="Keyword">open</a> <a id="457" class="Keyword">import</a> <a id="464" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="478" class="Symbol">as</a> <a id="481" class="Module">Sum</a> <a id="485" class="Keyword">using</a> <a id="491" class="Symbol">(</a><a id="492" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a><a id="495" class="Symbol">;</a> <a id="497" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="501" class="Symbol">;</a> <a id="503" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="507" class="Symbol">;</a> <a id="509" href="Data.Sum.Base.html#811" class="Function Operator">[_,_]</a><a id="514" class="Symbol">)</a>
<a id="516" class="Keyword">open</a> <a id="521" class="Keyword">import</a> <a id="528" href="Effect.Monad.html" class="Module">Effect.Monad</a> <a id="541" class="Keyword">using</a> <a id="547" class="Symbol">(</a><a id="548" href="Effect.Monad.html#899" class="Record">RawMonad</a><a id="556" class="Symbol">;</a> <a id="558" href="Effect.Monad.html#1803" class="Function">mkRawMonad</a><a id="568" class="Symbol">)</a>
<a id="570" class="Keyword">open</a> <a id="575" class="Keyword">import</a> <a id="582" href="Function.Base.html" class="Module">Function.Base</a> <a id="596" class="Keyword">using</a> <a id="602" class="Symbol">(</a><a id="603" href="Function.Base.html#1657" class="Function">flip</a><a id="607" class="Symbol">;</a> <a id="609" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="612" class="Symbol">;</a> <a id="614" href="Function.Base.html#725" class="Function">const</a><a id="619" class="Symbol">;</a> <a id="621" href="Function.Base.html#3754" class="Function Operator">_∘′_</a><a id="625" class="Symbol">)</a>
<a id="627" class="Keyword">open</a> <a id="632" class="Keyword">import</a> <a id="639" href="Level.html" class="Module">Level</a> <a id="645" class="Keyword">using</a> <a id="651" class="Symbol">(</a><a id="652" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="657" class="Symbol">)</a>
<a id="659" class="Keyword">open</a> <a id="664" class="Keyword">import</a> <a id="671" href="Relation.Nullary.Decidable.Core.html" class="Module">Relation.Nullary.Decidable.Core</a> <a id="703" class="Keyword">using</a> <a id="709" class="Symbol">(</a><a id="710" href="Relation.Nullary.Decidable.Core.html#1972" class="Record">Dec</a><a id="713" class="Symbol">;</a> <a id="715" href="Relation.Nullary.Decidable.Core.html#2105" class="InductiveConstructor">yes</a><a id="718" class="Symbol">;</a> <a id="720" href="Relation.Nullary.Decidable.Core.html#2142" class="InductiveConstructor">no</a><a id="722" class="Symbol">;</a> <a id="724" href="Relation.Nullary.Decidable.Core.html#7030" class="Function">¬¬-excluded-middle</a><a id="742" class="Symbol">)</a>
<a id="744" class="Keyword">open</a> <a id="749" class="Keyword">import</a> <a id="756" href="Relation.Unary.html" class="Module">Relation.Unary</a> <a id="771" class="Keyword">using</a> <a id="777" class="Symbol">(</a><a id="778" href="Relation.Unary.html#3655" class="Function">Universal</a><a id="787" class="Symbol">;</a> <a id="789" href="Relation.Unary.html#1178" class="Function">Pred</a><a id="793" class="Symbol">)</a>

<a id="796" class="Keyword">private</a>
  <a id="806" class="Keyword">variable</a>
    <a id="819" href="Relation.Nullary.Negation.html#819" class="Generalizable">a</a> <a id="821" href="Relation.Nullary.Negation.html#821" class="Generalizable">b</a> <a id="823" href="Relation.Nullary.Negation.html#823" class="Generalizable">c</a> <a id="825" href="Relation.Nullary.Negation.html#825" class="Generalizable">d</a> <a id="827" href="Relation.Nullary.Negation.html#827" class="Generalizable">p</a> <a id="829" href="Relation.Nullary.Negation.html#829" class="Generalizable">w</a> <a id="831" class="Symbol">:</a> <a id="833" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="843" href="Relation.Nullary.Negation.html#843" class="Generalizable">A</a> <a id="845" href="Relation.Nullary.Negation.html#845" class="Generalizable">B</a> <a id="847" href="Relation.Nullary.Negation.html#847" class="Generalizable">C</a> <a id="849" href="Relation.Nullary.Negation.html#849" class="Generalizable">D</a> <a id="851" class="Symbol">:</a> <a id="853" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="857" href="Relation.Nullary.Negation.html#819" class="Generalizable">a</a>
    <a id="863" href="Relation.Nullary.Negation.html#863" class="Generalizable">P</a> <a id="865" class="Symbol">:</a> <a id="867" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="872" href="Relation.Nullary.Negation.html#843" class="Generalizable">A</a> <a id="874" href="Relation.Nullary.Negation.html#827" class="Generalizable">p</a>
    <a id="880" href="Relation.Nullary.Negation.html#880" class="Generalizable">Whatever</a> <a id="889" class="Symbol">:</a> <a id="891" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="895" href="Relation.Nullary.Negation.html#829" class="Generalizable">w</a>

<a id="898" class="Comment">------------------------------------------------------------------------</a>
<a id="971" class="Comment">-- Re-export public definitions</a>

<a id="1004" class="Keyword">open</a> <a id="1009" class="Keyword">import</a> <a id="1016" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a> <a id="1047" class="Keyword">public</a>

<a id="1055" class="Comment">------------------------------------------------------------------------</a>
<a id="1128" class="Comment">-- Quantifier juggling</a>

<a id="∃⇒¬∀¬"></a><a id="1152" href="Relation.Nullary.Negation.html#1152" class="Function">∃⇒¬∀¬</a> <a id="1158" class="Symbol">:</a> <a id="1160" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="1162" href="Relation.Nullary.Negation.html#863" class="Generalizable">P</a> <a id="1164" class="Symbol">→</a> <a id="1166" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬</a> <a id="1168" class="Symbol">(∀</a> <a id="1171" href="Relation.Nullary.Negation.html#1171" class="Bound">x</a> <a id="1173" class="Symbol">→</a> <a id="1175" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬</a> <a id="1177" href="Relation.Nullary.Negation.html#863" class="Generalizable">P</a> <a id="1179" href="Relation.Nullary.Negation.html#1171" class="Bound">x</a><a id="1180" class="Symbol">)</a>
<a id="1182" href="Relation.Nullary.Negation.html#1152" class="Function">∃⇒¬∀¬</a> <a id="1188" class="Symbol">=</a> <a id="1190" href="Function.Base.html#1657" class="Function">flip</a> <a id="1195" href="Data.Product.Base.html#3243" class="Function">uncurry</a>

<a id="∀⇒¬∃¬"></a><a id="1204" href="Relation.Nullary.Negation.html#1204" class="Function">∀⇒¬∃¬</a> <a id="1210" class="Symbol">:</a> <a id="1212" class="Symbol">(∀</a> <a id="1215" href="Relation.Nullary.Negation.html#1215" class="Bound">x</a> <a id="1217" class="Symbol">→</a> <a id="1219" href="Relation.Nullary.Negation.html#863" class="Generalizable">P</a> <a id="1221" href="Relation.Nullary.Negation.html#1215" class="Bound">x</a><a id="1222" class="Symbol">)</a> <a id="1224" class="Symbol">→</a> <a id="1226" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬</a> <a id="1228" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="1230" class="Symbol">λ</a> <a id="1232" href="Relation.Nullary.Negation.html#1232" class="Bound">x</a> <a id="1234" class="Symbol">→</a> <a id="1236" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬</a> <a id="1238" href="Relation.Nullary.Negation.html#863" class="Generalizable">P</a> <a id="1240" href="Relation.Nullary.Negation.html#1232" class="Bound">x</a>
<a id="1242" href="Relation.Nullary.Negation.html#1204" class="Function">∀⇒¬∃¬</a> <a id="1248" href="Relation.Nullary.Negation.html#1248" class="Bound">∀xPx</a> <a id="1253" class="Symbol">(</a><a id="1254" href="Relation.Nullary.Negation.html#1254" class="Bound">x</a> <a id="1256" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1258" href="Relation.Nullary.Negation.html#1258" class="Bound">¬Px</a><a id="1261" class="Symbol">)</a> <a id="1263" class="Symbol">=</a> <a id="1265" href="Relation.Nullary.Negation.html#1258" class="Bound">¬Px</a> <a id="1269" class="Symbol">(</a><a id="1270" href="Relation.Nullary.Negation.html#1248" class="Bound">∀xPx</a> <a id="1275" href="Relation.Nullary.Negation.html#1254" class="Bound">x</a><a id="1276" class="Symbol">)</a>

<a id="¬∃⇒∀¬"></a><a id="1279" href="Relation.Nullary.Negation.html#1279" class="Function">¬∃⇒∀¬</a> <a id="1285" class="Symbol">:</a> <a id="1287" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬</a> <a id="1289" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="1291" class="Symbol">(λ</a> <a id="1294" href="Relation.Nullary.Negation.html#1294" class="Bound">x</a> <a id="1296" class="Symbol">→</a> <a id="1298" href="Relation.Nullary.Negation.html#863" class="Generalizable">P</a> <a id="1300" href="Relation.Nullary.Negation.html#1294" class="Bound">x</a><a id="1301" class="Symbol">)</a> <a id="1303" class="Symbol">→</a> <a id="1305" class="Symbol">∀</a> <a id="1307" href="Relation.Nullary.Negation.html#1307" class="Bound">x</a> <a id="1309" class="Symbol">→</a> <a id="1311" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬</a> <a id="1313" href="Relation.Nullary.Negation.html#863" class="Generalizable">P</a> <a id="1315" href="Relation.Nullary.Negation.html#1307" class="Bound">x</a>
<a id="1317" href="Relation.Nullary.Negation.html#1279" class="Function">¬∃⇒∀¬</a> <a id="1323" class="Symbol">=</a> <a id="1325" href="Data.Product.Base.html#3086" class="Function">curry</a>

<a id="∀¬⇒¬∃"></a><a id="1332" href="Relation.Nullary.Negation.html#1332" class="Function">∀¬⇒¬∃</a> <a id="1338" class="Symbol">:</a> <a id="1340" class="Symbol">(∀</a> <a id="1343" href="Relation.Nullary.Negation.html#1343" class="Bound">x</a> <a id="1345" class="Symbol">→</a> <a id="1347" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬</a> <a id="1349" href="Relation.Nullary.Negation.html#863" class="Generalizable">P</a> <a id="1351" href="Relation.Nullary.Negation.html#1343" class="Bound">x</a><a id="1352" class="Symbol">)</a> <a id="1354" class="Symbol">→</a> <a id="1356" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬</a> <a id="1358" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="1360" class="Symbol">(λ</a> <a id="1363" href="Relation.Nullary.Negation.html#1363" class="Bound">x</a> <a id="1365" class="Symbol">→</a> <a id="1367" href="Relation.Nullary.Negation.html#863" class="Generalizable">P</a> <a id="1369" href="Relation.Nullary.Negation.html#1363" class="Bound">x</a><a id="1370" class="Symbol">)</a>
<a id="1372" href="Relation.Nullary.Negation.html#1332" class="Function">∀¬⇒¬∃</a> <a id="1378" class="Symbol">=</a> <a id="1380" href="Data.Product.Base.html#3243" class="Function">uncurry</a>

<a id="∃¬⇒¬∀"></a><a id="1389" href="Relation.Nullary.Negation.html#1389" class="Function">∃¬⇒¬∀</a> <a id="1395" class="Symbol">:</a> <a id="1397" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="1399" class="Symbol">(λ</a> <a id="1402" href="Relation.Nullary.Negation.html#1402" class="Bound">x</a> <a id="1404" class="Symbol">→</a> <a id="1406" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬</a> <a id="1408" href="Relation.Nullary.Negation.html#863" class="Generalizable">P</a> <a id="1410" href="Relation.Nullary.Negation.html#1402" class="Bound">x</a><a id="1411" class="Symbol">)</a> <a id="1413" class="Symbol">→</a> <a id="1415" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬</a> <a id="1417" class="Symbol">(∀</a> <a id="1420" href="Relation.Nullary.Negation.html#1420" class="Bound">x</a> <a id="1422" class="Symbol">→</a> <a id="1424" href="Relation.Nullary.Negation.html#863" class="Generalizable">P</a> <a id="1426" href="Relation.Nullary.Negation.html#1420" class="Bound">x</a><a id="1427" class="Symbol">)</a>
<a id="1429" href="Relation.Nullary.Negation.html#1389" class="Function">∃¬⇒¬∀</a> <a id="1435" class="Symbol">=</a> <a id="1437" href="Function.Base.html#1657" class="Function">flip</a> <a id="1442" href="Relation.Nullary.Negation.html#1204" class="Function">∀⇒¬∃¬</a>

<a id="1449" class="Comment">------------------------------------------------------------------------</a>
<a id="1522" class="Comment">-- Double Negation</a>

<a id="1542" class="Comment">-- Double-negation is a monad (if we assume that all elements of ¬ ¬ P</a>
<a id="1613" class="Comment">-- are equal).</a>

<a id="¬¬-Monad"></a><a id="1629" href="Relation.Nullary.Negation.html#1629" class="Function">¬¬-Monad</a> <a id="1638" class="Symbol">:</a> <a id="1640" href="Effect.Monad.html#899" class="Record">RawMonad</a> <a id="1649" class="Symbol">{</a><a id="1650" href="Relation.Nullary.Negation.html#819" class="Generalizable">a</a><a id="1651" class="Symbol">}</a> <a id="1653" href="Relation.Nullary.Negation.Core.html#1155" class="Function">DoubleNegation</a>
<a id="1668" href="Relation.Nullary.Negation.html#1629" class="Function">¬¬-Monad</a> <a id="1677" class="Symbol">=</a> <a id="1679" href="Effect.Monad.html#1803" class="Function">mkRawMonad</a>
  <a id="1692" href="Relation.Nullary.Negation.Core.html#1155" class="Function">DoubleNegation</a>
  <a id="1709" href="Relation.Nullary.Negation.Core.html#1243" class="Function">¬¬-η</a>
  <a id="1716" class="Symbol">(λ</a> <a id="1719" href="Relation.Nullary.Negation.html#1719" class="Bound">x</a> <a id="1721" href="Relation.Nullary.Negation.html#1721" class="Bound">f</a> <a id="1723" class="Symbol">→</a> <a id="1725" href="Relation.Nullary.Negation.Core.html#1578" class="Function">negated-stable</a> <a id="1740" class="Symbol">(</a><a id="1741" href="Relation.Nullary.Negation.Core.html#1315" class="Function">¬¬-map</a> <a id="1748" href="Relation.Nullary.Negation.html#1721" class="Bound">f</a> <a id="1750" href="Relation.Nullary.Negation.html#1719" class="Bound">x</a><a id="1751" class="Symbol">))</a>

<a id="¬¬-push"></a><a id="1755" href="Relation.Nullary.Negation.html#1755" class="Function">¬¬-push</a> <a id="1763" class="Symbol">:</a> <a id="1765" href="Relation.Nullary.Negation.Core.html#1155" class="Function">DoubleNegation</a> <a id="1780" href="Relation.Unary.html#3655" class="Function">Π[</a> <a id="1783" href="Relation.Nullary.Negation.html#863" class="Generalizable">P</a> <a id="1785" href="Relation.Unary.html#3655" class="Function">]</a> <a id="1787" class="Symbol">→</a> <a id="1789" href="Relation.Unary.html#3655" class="Function">Π[</a> <a id="1792" href="Relation.Nullary.Negation.Core.html#1155" class="Function">DoubleNegation</a> <a id="1807" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1809" href="Relation.Nullary.Negation.html#863" class="Generalizable">P</a> <a id="1811" href="Relation.Unary.html#3655" class="Function">]</a>
<a id="1813" href="Relation.Nullary.Negation.html#1755" class="Function">¬¬-push</a> <a id="1821" href="Relation.Nullary.Negation.html#1821" class="Bound">¬¬∀P</a> <a id="1826" href="Relation.Nullary.Negation.html#1826" class="Bound">a</a> <a id="1828" href="Relation.Nullary.Negation.html#1828" class="Bound">¬Pa</a> <a id="1832" class="Symbol">=</a> <a id="1834" href="Relation.Nullary.Negation.html#1821" class="Bound">¬¬∀P</a> <a id="1839" class="Symbol">(λ</a> <a id="1842" href="Relation.Nullary.Negation.html#1842" class="Bound">∀P</a> <a id="1845" class="Symbol">→</a> <a id="1847" href="Relation.Nullary.Negation.html#1828" class="Bound">¬Pa</a> <a id="1851" class="Symbol">(</a><a id="1852" href="Relation.Nullary.Negation.html#1842" class="Bound">∀P</a> <a id="1855" href="Relation.Nullary.Negation.html#1826" class="Bound">a</a><a id="1856" class="Symbol">))</a>

<a id="1860" class="Comment">-- If Whatever is instantiated with ¬ ¬ something, then this function</a>
<a id="1930" class="Comment">-- is call with current continuation in the double-negation monad, or,</a>
<a id="2001" class="Comment">-- if you will, a double-negation translation of Peirce&#39;s law.</a>
<a id="2064" class="Comment">--</a>
<a id="2067" class="Comment">-- In order to prove ¬ ¬ P one can assume ¬ P and prove ⊥. However,</a>
<a id="2135" class="Comment">-- sometimes it is nice to avoid leaving the double-negation monad; in</a>
<a id="2206" class="Comment">-- that case this function can be used (with Whatever instantiated to</a>
<a id="2276" class="Comment">-- ⊥).</a>

<a id="call/cc"></a><a id="2284" href="Relation.Nullary.Negation.html#2284" class="Function">call/cc</a> <a id="2292" class="Symbol">:</a> <a id="2294" class="Symbol">((</a><a id="2296" href="Relation.Nullary.Negation.html#843" class="Generalizable">A</a> <a id="2298" class="Symbol">→</a> <a id="2300" href="Relation.Nullary.Negation.html#880" class="Generalizable">Whatever</a><a id="2308" class="Symbol">)</a> <a id="2310" class="Symbol">→</a> <a id="2312" href="Relation.Nullary.Negation.Core.html#1155" class="Function">DoubleNegation</a> <a id="2327" href="Relation.Nullary.Negation.html#843" class="Generalizable">A</a><a id="2328" class="Symbol">)</a> <a id="2330" class="Symbol">→</a> <a id="2332" href="Relation.Nullary.Negation.Core.html#1155" class="Function">DoubleNegation</a> <a id="2347" href="Relation.Nullary.Negation.html#843" class="Generalizable">A</a>
<a id="2349" href="Relation.Nullary.Negation.html#2284" class="Function">call/cc</a> <a id="2357" href="Relation.Nullary.Negation.html#2357" class="Bound">hyp</a> <a id="2361" href="Relation.Nullary.Negation.html#2361" class="Bound">¬a</a> <a id="2364" class="Symbol">=</a> <a id="2366" href="Relation.Nullary.Negation.html#2357" class="Bound">hyp</a> <a id="2370" class="Symbol">(</a><a id="2371" href="Relation.Nullary.Negation.Core.html#1940" class="Function">contradiction′</a> <a id="2386" href="Relation.Nullary.Negation.html#2361" class="Bound">¬a</a><a id="2388" class="Symbol">)</a> <a id="2390" href="Relation.Nullary.Negation.html#2361" class="Bound">¬a</a>

<a id="2394" class="Comment">-- The &quot;independence of premise&quot; rule, in the double-negation monad.</a>
<a id="2463" class="Comment">-- It is assumed that the index set (A) is inhabited.</a>

<a id="independence-of-premise"></a><a id="2518" href="Relation.Nullary.Negation.html#2518" class="Function">independence-of-premise</a> <a id="2542" class="Symbol">:</a> <a id="2544" href="Relation.Nullary.Negation.html#843" class="Generalizable">A</a> <a id="2546" class="Symbol">→</a> <a id="2548" class="Symbol">(</a><a id="2549" href="Relation.Nullary.Negation.html#845" class="Generalizable">B</a> <a id="2551" class="Symbol">→</a> <a id="2553" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2555" href="Relation.Nullary.Negation.html#843" class="Generalizable">A</a> <a id="2557" href="Relation.Nullary.Negation.html#863" class="Generalizable">P</a><a id="2558" class="Symbol">)</a> <a id="2560" class="Symbol">→</a> <a id="2562" href="Relation.Nullary.Negation.Core.html#1155" class="Function">DoubleNegation</a> <a id="2577" class="Symbol">(</a><a id="2578" href="Data.Product.Base.html#1378" class="Function">Σ[</a> <a id="2581" href="Relation.Nullary.Negation.html#2581" class="Bound">x</a> <a id="2583" href="Data.Product.Base.html#1378" class="Function">∈</a> <a id="2585" href="Relation.Nullary.Negation.html#843" class="Generalizable">A</a> <a id="2587" href="Data.Product.Base.html#1378" class="Function">]</a> <a id="2589" class="Symbol">(</a><a id="2590" href="Relation.Nullary.Negation.html#845" class="Generalizable">B</a> <a id="2592" class="Symbol">→</a> <a id="2594" href="Relation.Nullary.Negation.html#863" class="Generalizable">P</a> <a id="2596" href="Relation.Nullary.Negation.html#2581" class="Bound">x</a><a id="2597" class="Symbol">))</a>
<a id="2600" href="Relation.Nullary.Negation.html#2518" class="Function">independence-of-premise</a> <a id="2624" class="Symbol">{</a><a id="2625" class="Argument">A</a> <a id="2627" class="Symbol">=</a> <a id="2629" href="Relation.Nullary.Negation.html#2629" class="Bound">A</a><a id="2630" class="Symbol">}</a> <a id="2632" class="Symbol">{</a><a id="2633" class="Argument">B</a> <a id="2635" class="Symbol">=</a> <a id="2637" href="Relation.Nullary.Negation.html#2637" class="Bound">B</a><a id="2638" class="Symbol">}</a> <a id="2640" class="Symbol">{</a><a id="2641" class="Argument">P</a> <a id="2643" class="Symbol">=</a> <a id="2645" href="Relation.Nullary.Negation.html#2645" class="Bound">P</a><a id="2646" class="Symbol">}</a> <a id="2648" href="Relation.Nullary.Negation.html#2648" class="Bound">q</a> <a id="2650" href="Relation.Nullary.Negation.html#2650" class="Bound">f</a> <a id="2652" class="Symbol">=</a> <a id="2654" href="Relation.Nullary.Negation.Core.html#1315" class="Function">¬¬-map</a> <a id="2661" href="Relation.Nullary.Negation.html#2697" class="Function">helper</a> <a id="2668" href="Relation.Nullary.Decidable.Core.html#7030" class="Function">¬¬-excluded-middle</a>
  <a id="2689" class="Keyword">where</a>
  <a id="2697" href="Relation.Nullary.Negation.html#2697" class="Function">helper</a> <a id="2704" class="Symbol">:</a> <a id="2706" href="Relation.Nullary.Decidable.Core.html#1972" class="Record">Dec</a> <a id="2710" href="Relation.Nullary.Negation.html#2637" class="Bound">B</a> <a id="2712" class="Symbol">→</a> <a id="2714" href="Data.Product.Base.html#1378" class="Function">Σ[</a> <a id="2717" href="Relation.Nullary.Negation.html#2717" class="Bound">x</a> <a id="2719" href="Data.Product.Base.html#1378" class="Function">∈</a> <a id="2721" href="Relation.Nullary.Negation.html#2629" class="Bound">A</a> <a id="2723" href="Data.Product.Base.html#1378" class="Function">]</a> <a id="2725" class="Symbol">(</a><a id="2726" href="Relation.Nullary.Negation.html#2637" class="Bound">B</a> <a id="2728" class="Symbol">→</a> <a id="2730" href="Relation.Nullary.Negation.html#2645" class="Bound">P</a> <a id="2732" href="Relation.Nullary.Negation.html#2717" class="Bound">x</a><a id="2733" class="Symbol">)</a>
  <a id="2737" href="Relation.Nullary.Negation.html#2697" class="Function">helper</a> <a id="2744" class="Symbol">(</a><a id="2745" href="Relation.Nullary.Decidable.Core.html#2105" class="InductiveConstructor">yes</a> <a id="2749" href="Relation.Nullary.Negation.html#2749" class="Bound">p</a><a id="2750" class="Symbol">)</a> <a id="2752" class="Symbol">=</a> <a id="2754" href="Data.Product.Base.html#2496" class="Function">Product.map₂</a> <a id="2767" href="Function.Base.html#725" class="Function">const</a> <a id="2773" class="Symbol">(</a><a id="2774" href="Relation.Nullary.Negation.html#2650" class="Bound">f</a> <a id="2776" href="Relation.Nullary.Negation.html#2749" class="Bound">p</a><a id="2777" class="Symbol">)</a>
  <a id="2781" href="Relation.Nullary.Negation.html#2697" class="Function">helper</a> <a id="2788" class="Symbol">(</a><a id="2789" href="Relation.Nullary.Decidable.Core.html#2142" class="InductiveConstructor">no</a> <a id="2792" href="Relation.Nullary.Negation.html#2792" class="Bound">¬p</a><a id="2794" class="Symbol">)</a> <a id="2796" class="Symbol">=</a> <a id="2798" class="Symbol">(</a><a id="2799" href="Relation.Nullary.Negation.html#2648" class="Bound">q</a> <a id="2801" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2803" href="Relation.Nullary.Negation.Core.html#1940" class="Function">contradiction′</a> <a id="2818" href="Relation.Nullary.Negation.html#2792" class="Bound">¬p</a><a id="2820" class="Symbol">)</a>

<a id="2823" class="Comment">-- The independence of premise rule for binary sums.</a>

<a id="independence-of-premise-⊎"></a><a id="2877" href="Relation.Nullary.Negation.html#2877" class="Function">independence-of-premise-⊎</a> <a id="2903" class="Symbol">:</a> <a id="2905" class="Symbol">(</a><a id="2906" href="Relation.Nullary.Negation.html#843" class="Generalizable">A</a> <a id="2908" class="Symbol">→</a> <a id="2910" href="Relation.Nullary.Negation.html#845" class="Generalizable">B</a> <a id="2912" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="2914" href="Relation.Nullary.Negation.html#847" class="Generalizable">C</a><a id="2915" class="Symbol">)</a> <a id="2917" class="Symbol">→</a> <a id="2919" href="Relation.Nullary.Negation.Core.html#1155" class="Function">DoubleNegation</a> <a id="2934" class="Symbol">((</a><a id="2936" href="Relation.Nullary.Negation.html#843" class="Generalizable">A</a> <a id="2938" class="Symbol">→</a> <a id="2940" href="Relation.Nullary.Negation.html#845" class="Generalizable">B</a><a id="2941" class="Symbol">)</a> <a id="2943" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="2945" class="Symbol">(</a><a id="2946" href="Relation.Nullary.Negation.html#843" class="Generalizable">A</a> <a id="2948" class="Symbol">→</a> <a id="2950" href="Relation.Nullary.Negation.html#847" class="Generalizable">C</a><a id="2951" class="Symbol">))</a>
<a id="2954" href="Relation.Nullary.Negation.html#2877" class="Function">independence-of-premise-⊎</a> <a id="2980" class="Symbol">{</a><a id="2981" class="Argument">A</a> <a id="2983" class="Symbol">=</a> <a id="2985" href="Relation.Nullary.Negation.html#2985" class="Bound">A</a><a id="2986" class="Symbol">}</a> <a id="2988" class="Symbol">{</a><a id="2989" class="Argument">B</a> <a id="2991" class="Symbol">=</a> <a id="2993" href="Relation.Nullary.Negation.html#2993" class="Bound">B</a><a id="2994" class="Symbol">}</a> <a id="2996" class="Symbol">{</a><a id="2997" class="Argument">C</a> <a id="2999" class="Symbol">=</a> <a id="3001" href="Relation.Nullary.Negation.html#3001" class="Bound">C</a><a id="3002" class="Symbol">}</a> <a id="3004" href="Relation.Nullary.Negation.html#3004" class="Bound">f</a> <a id="3006" class="Symbol">=</a> <a id="3008" href="Relation.Nullary.Negation.Core.html#1315" class="Function">¬¬-map</a> <a id="3015" href="Relation.Nullary.Negation.html#3051" class="Function">helper</a> <a id="3022" href="Relation.Nullary.Decidable.Core.html#7030" class="Function">¬¬-excluded-middle</a>
  <a id="3043" class="Keyword">where</a>
  <a id="3051" href="Relation.Nullary.Negation.html#3051" class="Function">helper</a> <a id="3058" class="Symbol">:</a> <a id="3060" href="Relation.Nullary.Decidable.Core.html#1972" class="Record">Dec</a> <a id="3064" href="Relation.Nullary.Negation.html#2985" class="Bound">A</a> <a id="3066" class="Symbol">→</a> <a id="3068" class="Symbol">(</a><a id="3069" href="Relation.Nullary.Negation.html#2985" class="Bound">A</a> <a id="3071" class="Symbol">→</a> <a id="3073" href="Relation.Nullary.Negation.html#2993" class="Bound">B</a><a id="3074" class="Symbol">)</a> <a id="3076" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="3078" class="Symbol">(</a><a id="3079" href="Relation.Nullary.Negation.html#2985" class="Bound">A</a> <a id="3081" class="Symbol">→</a> <a id="3083" href="Relation.Nullary.Negation.html#3001" class="Bound">C</a><a id="3084" class="Symbol">)</a>
  <a id="3088" href="Relation.Nullary.Negation.html#3051" class="Function">helper</a> <a id="3095" class="Symbol">(</a><a id="3096" href="Relation.Nullary.Decidable.Core.html#2105" class="InductiveConstructor">yes</a> <a id="3100" href="Relation.Nullary.Negation.html#3100" class="Bound">p</a><a id="3101" class="Symbol">)</a> <a id="3103" class="Symbol">=</a> <a id="3105" href="Data.Sum.Base.html#1253" class="Function">Sum.map</a> <a id="3113" href="Function.Base.html#725" class="Function">const</a> <a id="3119" href="Function.Base.html#725" class="Function">const</a> <a id="3125" class="Symbol">(</a><a id="3126" href="Relation.Nullary.Negation.html#3004" class="Bound">f</a> <a id="3128" href="Relation.Nullary.Negation.html#3100" class="Bound">p</a><a id="3129" class="Symbol">)</a>
  <a id="3133" href="Relation.Nullary.Negation.html#3051" class="Function">helper</a> <a id="3140" class="Symbol">(</a><a id="3141" href="Relation.Nullary.Decidable.Core.html#2142" class="InductiveConstructor">no</a> <a id="3144" href="Relation.Nullary.Negation.html#3144" class="Bound">¬p</a><a id="3146" class="Symbol">)</a> <a id="3148" class="Symbol">=</a> <a id="3150" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="3155" class="Symbol">(</a><a id="3156" href="Relation.Nullary.Negation.Core.html#1940" class="Function">contradiction′</a> <a id="3171" href="Relation.Nullary.Negation.html#3144" class="Bound">¬p</a><a id="3173" class="Symbol">)</a>

<a id="3176" class="Keyword">private</a>

  <a id="3187" class="Comment">-- Note that independence-of-premise-⊎ is a consequence of</a>
  <a id="3248" class="Comment">-- independence-of-premise (for simplicity it is assumed that Q and</a>
  <a id="3318" class="Comment">-- R have the same type here):</a>

  <a id="corollary"></a><a id="3352" href="Relation.Nullary.Negation.html#3352" class="Function">corollary</a> <a id="3362" class="Symbol">:</a> <a id="3364" class="Symbol">{</a><a id="3365" href="Relation.Nullary.Negation.html#3365" class="Bound">B</a> <a id="3367" href="Relation.Nullary.Negation.html#3367" class="Bound">C</a> <a id="3369" class="Symbol">:</a> <a id="3371" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3375" href="Relation.Nullary.Negation.html#821" class="Generalizable">b</a><a id="3376" class="Symbol">}</a> <a id="3378" class="Symbol">→</a> <a id="3380" class="Symbol">(</a><a id="3381" href="Relation.Nullary.Negation.html#843" class="Generalizable">A</a> <a id="3383" class="Symbol">→</a> <a id="3385" href="Relation.Nullary.Negation.html#3365" class="Bound">B</a> <a id="3387" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="3389" href="Relation.Nullary.Negation.html#3367" class="Bound">C</a><a id="3390" class="Symbol">)</a> <a id="3392" class="Symbol">→</a> <a id="3394" href="Relation.Nullary.Negation.Core.html#1155" class="Function">DoubleNegation</a> <a id="3409" class="Symbol">((</a><a id="3411" href="Relation.Nullary.Negation.html#843" class="Generalizable">A</a> <a id="3413" class="Symbol">→</a> <a id="3415" href="Relation.Nullary.Negation.html#3365" class="Bound">B</a><a id="3416" class="Symbol">)</a> <a id="3418" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="3420" class="Symbol">(</a><a id="3421" href="Relation.Nullary.Negation.html#843" class="Generalizable">A</a> <a id="3423" class="Symbol">→</a> <a id="3425" href="Relation.Nullary.Negation.html#3367" class="Bound">C</a><a id="3426" class="Symbol">))</a>
  <a id="3431" href="Relation.Nullary.Negation.html#3352" class="Function">corollary</a> <a id="3441" class="Symbol">{</a><a id="3442" class="Argument">A</a> <a id="3444" class="Symbol">=</a> <a id="3446" href="Relation.Nullary.Negation.html#3446" class="Bound">A</a><a id="3447" class="Symbol">}</a> <a id="3449" class="Symbol">{</a><a id="3450" class="Argument">B</a> <a id="3452" class="Symbol">=</a> <a id="3454" href="Relation.Nullary.Negation.html#3454" class="Bound">B</a><a id="3455" class="Symbol">}</a> <a id="3457" class="Symbol">{</a><a id="3458" class="Argument">C</a> <a id="3460" class="Symbol">=</a> <a id="3462" href="Relation.Nullary.Negation.html#3462" class="Bound">C</a><a id="3463" class="Symbol">}</a> <a id="3465" href="Relation.Nullary.Negation.html#3465" class="Bound">f</a> <a id="3467" class="Symbol">=</a>
    <a id="3473" href="Relation.Nullary.Negation.Core.html#1315" class="Function">¬¬-map</a> <a id="3480" href="Relation.Nullary.Negation.html#3564" class="Function">helper</a> <a id="3487" class="Symbol">(</a><a id="3488" href="Relation.Nullary.Negation.html#2518" class="Function">independence-of-premise</a> <a id="3512" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="3517" class="Symbol">(</a><a id="3518" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="3520" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a> <a id="3524" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="3529" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="3531" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a> <a id="3535" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="3541" href="Data.Sum.Base.html#811" class="Function Operator">]</a> <a id="3543" href="Function.Base.html#3754" class="Function Operator">∘′</a> <a id="3546" href="Relation.Nullary.Negation.html#3465" class="Bound">f</a><a id="3547" class="Symbol">))</a>
    <a id="3554" class="Keyword">where</a>
    <a id="3564" href="Relation.Nullary.Negation.html#3564" class="Function">helper</a> <a id="3571" class="Symbol">:</a> <a id="3573" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="3575" class="Symbol">(λ</a> <a id="3578" href="Relation.Nullary.Negation.html#3578" class="Bound">b</a> <a id="3580" class="Symbol">→</a> <a id="3582" href="Relation.Nullary.Negation.html#3446" class="Bound">A</a> <a id="3584" class="Symbol">→</a> <a id="3586" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="3589" href="Relation.Nullary.Negation.html#3578" class="Bound">b</a> <a id="3591" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="3596" href="Relation.Nullary.Negation.html#3454" class="Bound">B</a> <a id="3598" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="3603" href="Relation.Nullary.Negation.html#3462" class="Bound">C</a><a id="3604" class="Symbol">)</a> <a id="3606" class="Symbol">→</a> <a id="3608" class="Symbol">(</a><a id="3609" href="Relation.Nullary.Negation.html#3446" class="Bound">A</a> <a id="3611" class="Symbol">→</a> <a id="3613" href="Relation.Nullary.Negation.html#3454" class="Bound">B</a><a id="3614" class="Symbol">)</a> <a id="3616" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="3618" class="Symbol">(</a><a id="3619" href="Relation.Nullary.Negation.html#3446" class="Bound">A</a> <a id="3621" class="Symbol">→</a> <a id="3623" href="Relation.Nullary.Negation.html#3462" class="Bound">C</a><a id="3624" class="Symbol">)</a>
    <a id="3630" href="Relation.Nullary.Negation.html#3564" class="Function">helper</a> <a id="3637" class="Symbol">(</a><a id="3638" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="3644" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3646" href="Relation.Nullary.Negation.html#3646" class="Bound">f</a><a id="3647" class="Symbol">)</a> <a id="3649" class="Symbol">=</a> <a id="3651" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="3656" href="Relation.Nullary.Negation.html#3646" class="Bound">f</a>
    <a id="3662" href="Relation.Nullary.Negation.html#3564" class="Function">helper</a> <a id="3669" class="Symbol">(</a><a id="3670" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="3676" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3678" href="Relation.Nullary.Negation.html#3678" class="Bound">f</a><a id="3679" class="Symbol">)</a> <a id="3681" class="Symbol">=</a> <a id="3683" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="3688" href="Relation.Nullary.Negation.html#3678" class="Bound">f</a>


<a id="3692" class="Comment">------------------------------------------------------------------------</a>
<a id="3765" class="Comment">-- DEPRECATED NAMES</a>
<a id="3785" class="Comment">------------------------------------------------------------------------</a>
<a id="3858" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="3929" class="Comment">-- not guaranteed.</a>

<a id="3949" class="Comment">-- Version 2.4</a>

<a id="∃⟶¬∀¬"></a><a id="3965" href="Relation.Nullary.Negation.html#3965" class="Function">∃⟶¬∀¬</a> <a id="3971" class="Symbol">=</a> <a id="3973" href="Relation.Nullary.Negation.html#1152" class="Function">∃⇒¬∀¬</a>
<a id="3979" class="Symbol">{-#</a> <a id="3983" class="Keyword">WARNING_ON_USAGE</a> <a id="4000" class="Pragma">∃⟶¬∀¬</a>
<a id="4006" class="String">&quot;Warning: ∃⟶¬∀¬ was deprecated in v2.4.
Please use ∃⇒¬∀¬ instead.&quot;</a>
<a id="4073" class="Symbol">#-}</a>

<a id="∀⟶¬∃¬"></a><a id="4078" href="Relation.Nullary.Negation.html#4078" class="Function">∀⟶¬∃¬</a> <a id="4084" class="Symbol">=</a> <a id="4086" href="Relation.Nullary.Negation.html#1204" class="Function">∀⇒¬∃¬</a>
<a id="4092" class="Symbol">{-#</a> <a id="4096" class="Keyword">WARNING_ON_USAGE</a> <a id="4113" class="Pragma">∀⟶¬∃¬</a>
<a id="4119" class="String">&quot;Warning: ∀⟶¬∃¬ was deprecated in v2.4.
Please use ∀⇒¬∃¬ instead.&quot;</a>
<a id="4186" class="Symbol">#-}</a>

<a id="¬∃⟶∀¬"></a><a id="4191" href="Relation.Nullary.Negation.html#4191" class="Function">¬∃⟶∀¬</a> <a id="4197" class="Symbol">=</a> <a id="4199" href="Relation.Nullary.Negation.html#1279" class="Function">¬∃⇒∀¬</a>
<a id="4205" class="Symbol">{-#</a> <a id="4209" class="Keyword">WARNING_ON_USAGE</a> <a id="4226" class="Pragma">¬∃⟶∀¬</a>
<a id="4232" class="String">&quot;Warning: ¬∃⟶∀¬ was deprecated in v2.4.
Please use ¬∃⇒∀¬ instead.&quot;</a>
<a id="4299" class="Symbol">#-}</a>

<a id="∀¬⟶¬∃"></a><a id="4304" href="Relation.Nullary.Negation.html#4304" class="Function">∀¬⟶¬∃</a> <a id="4310" class="Symbol">=</a> <a id="4312" href="Relation.Nullary.Negation.html#1332" class="Function">∀¬⇒¬∃</a>
<a id="4318" class="Symbol">{-#</a> <a id="4322" class="Keyword">WARNING_ON_USAGE</a> <a id="4339" class="Pragma">∀¬⟶¬∃</a>
<a id="4345" class="String">&quot;Warning: ∀¬⟶¬∃ was deprecated in v2.4.
Please use ∀¬⇒¬∃ instead.&quot;</a>
<a id="4412" class="Symbol">#-}</a>

<a id="∃¬⟶¬∀"></a><a id="4417" href="Relation.Nullary.Negation.html#4417" class="Function">∃¬⟶¬∀</a> <a id="4423" class="Symbol">=</a> <a id="4425" href="Relation.Nullary.Negation.html#1389" class="Function">∃¬⇒¬∀</a>
<a id="4431" class="Symbol">{-#</a> <a id="4435" class="Keyword">WARNING_ON_USAGE</a> <a id="4452" class="Pragma">∃¬⟶¬∀</a>
<a id="4458" class="String">&quot;Warning: ∃¬⟶¬∀ was deprecated in v2.4.
Please use ∃¬⇒¬∀ instead.&quot;</a>
<a id="4525" class="Symbol">#-}</a>
</pre></body></html>

==> anc/html/Relation.Nullary.Recomputable.Core.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Nullary.Recomputable.Core</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Recomputable types and their algebra as Harrop formulas</a>
<a id="165" class="Comment">------------------------------------------------------------------------</a>

<a id="239" class="Symbol">{-#</a> <a id="243" class="Keyword">OPTIONS</a> <a id="251" class="Pragma">--cubical-compatible</a> <a id="272" class="Pragma">--safe</a> <a id="279" class="Symbol">#-}</a>

<a id="284" class="Keyword">module</a> <a id="291" href="Relation.Nullary.Recomputable.Core.html" class="Module">Relation.Nullary.Recomputable.Core</a> <a id="326" class="Keyword">where</a>

<a id="333" class="Keyword">open</a> <a id="338" class="Keyword">import</a> <a id="345" href="Agda.Builtin.Equality.html" class="Module">Agda.Builtin.Equality</a> <a id="367" class="Keyword">using</a> <a id="373" class="Symbol">(</a><a id="374" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="377" class="Symbol">;</a> <a id="379" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="383" class="Symbol">)</a>
<a id="385" class="Keyword">open</a> <a id="390" class="Keyword">import</a> <a id="397" href="Level.html" class="Module">Level</a> <a id="403" class="Keyword">using</a> <a id="409" class="Symbol">(</a><a id="410" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="415" class="Symbol">)</a>
<a id="417" class="Keyword">open</a> <a id="422" class="Keyword">import</a> <a id="429" href="Relation.Nullary.Irrelevant.html" class="Module">Relation.Nullary.Irrelevant</a> <a id="457" class="Keyword">using</a> <a id="463" class="Symbol">(</a><a id="464" href="Relation.Nullary.Irrelevant.html#497" class="Function">Irrelevant</a><a id="474" class="Symbol">)</a>

<a id="477" class="Keyword">private</a>
  <a id="487" class="Keyword">variable</a>
    <a id="500" href="Relation.Nullary.Recomputable.Core.html#500" class="Generalizable">a</a> <a id="502" class="Symbol">:</a> <a id="504" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="514" href="Relation.Nullary.Recomputable.Core.html#514" class="Generalizable">A</a> <a id="516" class="Symbol">:</a> <a id="518" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="522" href="Relation.Nullary.Recomputable.Core.html#500" class="Generalizable">a</a>


<a id="526" class="Comment">------------------------------------------------------------------------</a>
<a id="599" class="Comment">-- Definition</a>
<a id="613" class="Comment">--</a>
<a id="616" class="Comment">-- The idea of being &#39;recomputable&#39; is that, given an *irrelevant* proof</a>
<a id="689" class="Comment">-- of a proposition `A` (signalled by being a value of type `.A`, all of</a>
<a id="762" class="Comment">-- whose inhabitants are identified up to definitional equality, and hence</a>
<a id="837" class="Comment">-- do *not* admit pattern-matching), one may &#39;promote&#39; such a value to a</a>
<a id="910" class="Comment">-- &#39;genuine&#39; value of `A`, available for subsequent eg. pattern-matching.</a>

<a id="Recomputable"></a><a id="985" href="Relation.Nullary.Recomputable.Core.html#985" class="Function">Recomputable</a> <a id="998" class="Symbol">:</a> <a id="1000" class="Symbol">(</a><a id="1001" href="Relation.Nullary.Recomputable.Core.html#1001" class="Bound">A</a> <a id="1003" class="Symbol">:</a> <a id="1005" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1009" href="Relation.Nullary.Recomputable.Core.html#500" class="Generalizable">a</a><a id="1010" class="Symbol">)</a> <a id="1012" class="Symbol">→</a> <a id="1014" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1018" href="Relation.Nullary.Recomputable.Core.html#500" class="Generalizable">a</a>
<a id="1020" href="Relation.Nullary.Recomputable.Core.html#985" class="Function">Recomputable</a> <a id="1033" href="Relation.Nullary.Recomputable.Core.html#1033" class="Bound">A</a> <a id="1035" class="Symbol">=</a> <a id="1037" class="Symbol">.</a><a id="1038" href="Relation.Nullary.Recomputable.Core.html#1033" class="Bound">A</a> <a id="1040" class="Symbol">→</a> <a id="1042" href="Relation.Nullary.Recomputable.Core.html#1033" class="Bound">A</a>

<a id="1045" class="Comment">------------------------------------------------------------------------</a>
<a id="1118" class="Comment">-- Fundamental properties:</a>
<a id="1145" class="Comment">-- given `Recomputable A`, `recompute` is a constant function;</a>
<a id="1208" class="Comment">-- moreover, the identity, if `A` is propositionally irrelevant.</a>

<a id="1274" class="Keyword">module</a> <a id="1281" href="Relation.Nullary.Recomputable.Core.html#1281" class="Module">_</a> <a id="1283" class="Symbol">(</a><a id="1284" href="Relation.Nullary.Recomputable.Core.html#1284" class="Bound">recompute</a> <a id="1294" class="Symbol">:</a> <a id="1296" href="Relation.Nullary.Recomputable.Core.html#985" class="Function">Recomputable</a> <a id="1309" href="Relation.Nullary.Recomputable.Core.html#514" class="Generalizable">A</a><a id="1310" class="Symbol">)</a> <a id="1312" class="Keyword">where</a>

  <a id="1321" href="Relation.Nullary.Recomputable.Core.html#1321" class="Function">recompute-constant</a> <a id="1340" class="Symbol">:</a> <a id="1342" class="Symbol">(</a><a id="1343" href="Relation.Nullary.Recomputable.Core.html#1343" class="Bound">p</a> <a id="1345" href="Relation.Nullary.Recomputable.Core.html#1345" class="Bound">q</a> <a id="1347" class="Symbol">:</a> <a id="1349" href="Relation.Nullary.Recomputable.Core.html#1309" class="Bound">A</a><a id="1350" class="Symbol">)</a> <a id="1352" class="Symbol">→</a> <a id="1354" href="Relation.Nullary.Recomputable.Core.html#1284" class="Bound">recompute</a> <a id="1364" href="Relation.Nullary.Recomputable.Core.html#1343" class="Bound">p</a> <a id="1366" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1368" href="Relation.Nullary.Recomputable.Core.html#1284" class="Bound">recompute</a> <a id="1378" href="Relation.Nullary.Recomputable.Core.html#1345" class="Bound">q</a>
  <a id="1382" href="Relation.Nullary.Recomputable.Core.html#1321" class="Function">recompute-constant</a> <a id="1401" class="Symbol">_</a> <a id="1403" class="Symbol">_</a> <a id="1405" class="Symbol">=</a> <a id="1407" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="1415" href="Relation.Nullary.Recomputable.Core.html#1415" class="Function">recompute-irrelevant-id</a> <a id="1439" class="Symbol">:</a> <a id="1441" href="Relation.Nullary.Irrelevant.html#497" class="Function">Irrelevant</a> <a id="1452" href="Relation.Nullary.Recomputable.Core.html#1309" class="Bound">A</a> <a id="1454" class="Symbol">→</a> <a id="1456" class="Symbol">(</a><a id="1457" href="Relation.Nullary.Recomputable.Core.html#1457" class="Bound">a</a> <a id="1459" class="Symbol">:</a> <a id="1461" href="Relation.Nullary.Recomputable.Core.html#1309" class="Bound">A</a><a id="1462" class="Symbol">)</a> <a id="1464" class="Symbol">→</a> <a id="1466" href="Relation.Nullary.Recomputable.Core.html#1284" class="Bound">recompute</a> <a id="1476" href="Relation.Nullary.Recomputable.Core.html#1457" class="Bound">a</a> <a id="1478" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1480" href="Relation.Nullary.Recomputable.Core.html#1457" class="Bound">a</a>
  <a id="1484" href="Relation.Nullary.Recomputable.Core.html#1415" class="Function">recompute-irrelevant-id</a> <a id="1508" href="Relation.Nullary.Recomputable.Core.html#1508" class="Bound">irr</a> <a id="1512" href="Relation.Nullary.Recomputable.Core.html#1512" class="Bound">a</a> <a id="1514" class="Symbol">=</a> <a id="1516" href="Relation.Nullary.Recomputable.Core.html#1508" class="Bound">irr</a> <a id="1520" class="Symbol">(</a><a id="1521" href="Relation.Nullary.Recomputable.Core.html#1284" class="Bound">recompute</a> <a id="1531" href="Relation.Nullary.Recomputable.Core.html#1512" class="Bound">a</a><a id="1532" class="Symbol">)</a> <a id="1534" href="Relation.Nullary.Recomputable.Core.html#1512" class="Bound">a</a>

</pre></body></html>

==> anc/html/Relation.Nullary.Recomputable.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Nullary.Recomputable</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Recomputable types and their algebra as Harrop formulas</a>
<a id="165" class="Comment">------------------------------------------------------------------------</a>

<a id="239" class="Symbol">{-#</a> <a id="243" class="Keyword">OPTIONS</a> <a id="251" class="Pragma">--cubical-compatible</a> <a id="272" class="Pragma">--safe</a> <a id="279" class="Symbol">#-}</a>

<a id="284" class="Keyword">module</a> <a id="291" href="Relation.Nullary.Recomputable.html" class="Module">Relation.Nullary.Recomputable</a> <a id="321" class="Keyword">where</a>

<a id="328" class="Keyword">open</a> <a id="333" class="Keyword">import</a> <a id="340" href="Data.Empty.html" class="Module">Data.Empty</a> <a id="351" class="Keyword">using</a> <a id="357" class="Symbol">(</a><a id="358" href="Data.Empty.html#914" class="Function">⊥</a><a id="359" class="Symbol">)</a>
<a id="361" class="Keyword">open</a> <a id="366" class="Keyword">import</a> <a id="373" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="391" class="Keyword">using</a> <a id="397" class="Symbol">(</a><a id="398" href="Data.Product.Base.html#1752" class="Function Operator">_×_</a><a id="401" class="Symbol">;</a> <a id="403" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="406" class="Symbol">;</a> <a id="408" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="413" class="Symbol">;</a> <a id="415" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="420" class="Symbol">)</a>
<a id="422" class="Keyword">open</a> <a id="427" class="Keyword">import</a> <a id="434" href="Level.html" class="Module">Level</a> <a id="440" class="Keyword">using</a> <a id="446" class="Symbol">(</a><a id="447" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="452" class="Symbol">)</a>
<a id="454" class="Keyword">open</a> <a id="459" class="Keyword">import</a> <a id="466" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a> <a id="497" class="Keyword">using</a> <a id="503" class="Symbol">(</a><a id="504" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬_</a><a id="506" class="Symbol">)</a>

<a id="509" class="Keyword">private</a>
  <a id="519" class="Keyword">variable</a>
    <a id="532" href="Relation.Nullary.Recomputable.html#532" class="Generalizable">a</a> <a id="534" href="Relation.Nullary.Recomputable.html#534" class="Generalizable">b</a> <a id="536" class="Symbol">:</a> <a id="538" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="548" href="Relation.Nullary.Recomputable.html#548" class="Generalizable">A</a> <a id="550" class="Symbol">:</a> <a id="552" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="556" href="Relation.Nullary.Recomputable.html#532" class="Generalizable">a</a>
    <a id="562" href="Relation.Nullary.Recomputable.html#562" class="Generalizable">B</a> <a id="564" class="Symbol">:</a> <a id="566" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="570" href="Relation.Nullary.Recomputable.html#534" class="Generalizable">b</a>

<a id="573" class="Comment">------------------------------------------------------------------------</a>
<a id="646" class="Comment">-- Re-export core definitions</a>

<a id="677" class="Keyword">open</a> <a id="682" class="Keyword">import</a> <a id="689" href="Relation.Nullary.Recomputable.Core.html" class="Module">Relation.Nullary.Recomputable.Core</a> <a id="724" class="Keyword">public</a>

<a id="732" class="Comment">-- Irrelevant types are Recomputable</a>

<a id="770" class="Keyword">open</a> <a id="775" class="Keyword">import</a> <a id="782" href="Data.Irrelevant.html" class="Module">Data.Irrelevant</a> <a id="798" class="Keyword">public</a>
  <a id="807" class="Keyword">using</a> <a id="813" class="Symbol">()</a> <a id="816" class="Keyword">renaming</a> <a id="825" class="Symbol">(</a><a id="826" href="Data.Irrelevant.html#1219" class="Function">recompute</a> <a id="836" class="Symbol">to</a> <a id="839" class="Function">irrelevant-recompute</a><a id="859" class="Symbol">)</a>

<a id="862" class="Comment">------------------------------------------------------------------------</a>
<a id="935" class="Comment">-- Constructions</a>

<a id="⊥-recompute"></a><a id="953" href="Relation.Nullary.Recomputable.html#953" class="Function">⊥-recompute</a> <a id="965" class="Symbol">:</a> <a id="967" href="Relation.Nullary.Recomputable.Core.html#985" class="Function">Recomputable</a> <a id="980" href="Data.Empty.html#914" class="Function">⊥</a>
<a id="982" href="Relation.Nullary.Recomputable.html#953" class="Function">⊥-recompute</a> <a id="994" class="Symbol">=</a> <a id="996" href="Relation.Nullary.Recomputable.html#839" class="Function">irrelevant-recompute</a>

<a id="_×-recompute_"></a><a id="1018" href="Relation.Nullary.Recomputable.html#1018" class="Function Operator">_×-recompute_</a> <a id="1032" class="Symbol">:</a> <a id="1034" href="Relation.Nullary.Recomputable.Core.html#985" class="Function">Recomputable</a> <a id="1047" href="Relation.Nullary.Recomputable.html#548" class="Generalizable">A</a> <a id="1049" class="Symbol">→</a> <a id="1051" href="Relation.Nullary.Recomputable.Core.html#985" class="Function">Recomputable</a> <a id="1064" href="Relation.Nullary.Recomputable.html#562" class="Generalizable">B</a> <a id="1066" class="Symbol">→</a> <a id="1068" href="Relation.Nullary.Recomputable.Core.html#985" class="Function">Recomputable</a> <a id="1081" class="Symbol">(</a><a id="1082" href="Relation.Nullary.Recomputable.html#548" class="Generalizable">A</a> <a id="1084" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="1086" href="Relation.Nullary.Recomputable.html#562" class="Generalizable">B</a><a id="1087" class="Symbol">)</a>
<a id="1089" class="Symbol">(</a><a id="1090" href="Relation.Nullary.Recomputable.html#1090" class="Bound">rA</a> <a id="1093" href="Relation.Nullary.Recomputable.html#1018" class="Function Operator">×-recompute</a> <a id="1105" href="Relation.Nullary.Recomputable.html#1105" class="Bound">rB</a><a id="1107" class="Symbol">)</a> <a id="1109" href="Relation.Nullary.Recomputable.html#1109" class="Bound">p</a> <a id="1111" class="Symbol">=</a> <a id="1113" href="Relation.Nullary.Recomputable.html#1090" class="Bound">rA</a> <a id="1116" class="Symbol">(</a><a id="1117" href="Relation.Nullary.Recomputable.html#1109" class="Bound">p</a> <a id="1119" class="Symbol">.</a><a id="1120" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="1125" class="Symbol">)</a> <a id="1127" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1129" href="Relation.Nullary.Recomputable.html#1105" class="Bound">rB</a> <a id="1132" class="Symbol">(</a><a id="1133" href="Relation.Nullary.Recomputable.html#1109" class="Bound">p</a> <a id="1135" class="Symbol">.</a><a id="1136" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="1141" class="Symbol">)</a>

<a id="_→-recompute_"></a><a id="1144" href="Relation.Nullary.Recomputable.html#1144" class="Function Operator">_→-recompute_</a> <a id="1158" class="Symbol">:</a> <a id="1160" class="Symbol">(</a><a id="1161" href="Relation.Nullary.Recomputable.html#1161" class="Bound">A</a> <a id="1163" class="Symbol">:</a> <a id="1165" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1169" href="Relation.Nullary.Recomputable.html#532" class="Generalizable">a</a><a id="1170" class="Symbol">)</a> <a id="1172" class="Symbol">→</a> <a id="1174" href="Relation.Nullary.Recomputable.Core.html#985" class="Function">Recomputable</a> <a id="1187" href="Relation.Nullary.Recomputable.html#562" class="Generalizable">B</a> <a id="1189" class="Symbol">→</a> <a id="1191" href="Relation.Nullary.Recomputable.Core.html#985" class="Function">Recomputable</a> <a id="1204" class="Symbol">(</a><a id="1205" href="Relation.Nullary.Recomputable.html#1161" class="Bound">A</a> <a id="1207" class="Symbol">→</a> <a id="1209" href="Relation.Nullary.Recomputable.html#562" class="Generalizable">B</a><a id="1210" class="Symbol">)</a>
<a id="1212" class="Symbol">(</a><a id="1213" href="Relation.Nullary.Recomputable.html#1213" class="Bound">A</a> <a id="1215" href="Relation.Nullary.Recomputable.html#1144" class="Function Operator">→-recompute</a> <a id="1227" href="Relation.Nullary.Recomputable.html#1227" class="Bound">rB</a><a id="1229" class="Symbol">)</a> <a id="1231" href="Relation.Nullary.Recomputable.html#1231" class="Bound">f</a> <a id="1233" href="Relation.Nullary.Recomputable.html#1233" class="Bound">a</a> <a id="1235" class="Symbol">=</a> <a id="1237" href="Relation.Nullary.Recomputable.html#1227" class="Bound">rB</a> <a id="1240" class="Symbol">(</a><a id="1241" href="Relation.Nullary.Recomputable.html#1231" class="Bound">f</a> <a id="1243" href="Relation.Nullary.Recomputable.html#1233" class="Bound">a</a><a id="1244" class="Symbol">)</a>

<a id="Π-recompute"></a><a id="1247" href="Relation.Nullary.Recomputable.html#1247" class="Function">Π-recompute</a> <a id="1259" class="Symbol">:</a> <a id="1261" class="Symbol">(</a><a id="1262" href="Relation.Nullary.Recomputable.html#1262" class="Bound">B</a> <a id="1264" class="Symbol">:</a> <a id="1266" href="Relation.Nullary.Recomputable.html#548" class="Generalizable">A</a> <a id="1268" class="Symbol">→</a> <a id="1270" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1274" href="Relation.Nullary.Recomputable.html#534" class="Generalizable">b</a><a id="1275" class="Symbol">)</a> <a id="1277" class="Symbol">→</a> <a id="1279" class="Symbol">(∀</a> <a id="1282" href="Relation.Nullary.Recomputable.html#1282" class="Bound">x</a> <a id="1284" class="Symbol">→</a> <a id="1286" href="Relation.Nullary.Recomputable.Core.html#985" class="Function">Recomputable</a> <a id="1299" class="Symbol">(</a><a id="1300" href="Relation.Nullary.Recomputable.html#1262" class="Bound">B</a> <a id="1302" href="Relation.Nullary.Recomputable.html#1282" class="Bound">x</a><a id="1303" class="Symbol">))</a> <a id="1306" class="Symbol">→</a> <a id="1308" href="Relation.Nullary.Recomputable.Core.html#985" class="Function">Recomputable</a> <a id="1321" class="Symbol">(∀</a> <a id="1324" href="Relation.Nullary.Recomputable.html#1324" class="Bound">x</a> <a id="1326" class="Symbol">→</a> <a id="1328" href="Relation.Nullary.Recomputable.html#1262" class="Bound">B</a> <a id="1330" href="Relation.Nullary.Recomputable.html#1324" class="Bound">x</a><a id="1331" class="Symbol">)</a>
<a id="1333" href="Relation.Nullary.Recomputable.html#1247" class="Function">Π-recompute</a> <a id="1345" href="Relation.Nullary.Recomputable.html#1345" class="Bound">B</a> <a id="1347" href="Relation.Nullary.Recomputable.html#1347" class="Bound">rB</a> <a id="1350" href="Relation.Nullary.Recomputable.html#1350" class="Bound">f</a> <a id="1352" href="Relation.Nullary.Recomputable.html#1352" class="Bound">a</a> <a id="1354" class="Symbol">=</a> <a id="1356" href="Relation.Nullary.Recomputable.html#1347" class="Bound">rB</a> <a id="1359" href="Relation.Nullary.Recomputable.html#1352" class="Bound">a</a> <a id="1361" class="Symbol">(</a><a id="1362" href="Relation.Nullary.Recomputable.html#1350" class="Bound">f</a> <a id="1364" href="Relation.Nullary.Recomputable.html#1352" class="Bound">a</a><a id="1365" class="Symbol">)</a>

<a id="∀-recompute"></a><a id="1368" href="Relation.Nullary.Recomputable.html#1368" class="Function">∀-recompute</a> <a id="1380" class="Symbol">:</a> <a id="1382" class="Symbol">(</a><a id="1383" href="Relation.Nullary.Recomputable.html#1383" class="Bound">B</a> <a id="1385" class="Symbol">:</a> <a id="1387" href="Relation.Nullary.Recomputable.html#548" class="Generalizable">A</a> <a id="1389" class="Symbol">→</a> <a id="1391" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1395" href="Relation.Nullary.Recomputable.html#534" class="Generalizable">b</a><a id="1396" class="Symbol">)</a> <a id="1398" class="Symbol">→</a> <a id="1400" class="Symbol">(∀</a> <a id="1403" class="Symbol">{</a><a id="1404" href="Relation.Nullary.Recomputable.html#1404" class="Bound">x</a><a id="1405" class="Symbol">}</a> <a id="1407" class="Symbol">→</a> <a id="1409" href="Relation.Nullary.Recomputable.Core.html#985" class="Function">Recomputable</a> <a id="1422" class="Symbol">(</a><a id="1423" href="Relation.Nullary.Recomputable.html#1383" class="Bound">B</a> <a id="1425" href="Relation.Nullary.Recomputable.html#1404" class="Bound">x</a><a id="1426" class="Symbol">))</a> <a id="1429" class="Symbol">→</a> <a id="1431" href="Relation.Nullary.Recomputable.Core.html#985" class="Function">Recomputable</a> <a id="1444" class="Symbol">(∀</a> <a id="1447" class="Symbol">{</a><a id="1448" href="Relation.Nullary.Recomputable.html#1448" class="Bound">x</a><a id="1449" class="Symbol">}</a> <a id="1451" class="Symbol">→</a> <a id="1453" href="Relation.Nullary.Recomputable.html#1383" class="Bound">B</a> <a id="1455" href="Relation.Nullary.Recomputable.html#1448" class="Bound">x</a><a id="1456" class="Symbol">)</a>
<a id="1458" href="Relation.Nullary.Recomputable.html#1368" class="Function">∀-recompute</a> <a id="1470" href="Relation.Nullary.Recomputable.html#1470" class="Bound">B</a> <a id="1472" href="Relation.Nullary.Recomputable.html#1472" class="Bound">rB</a> <a id="1475" href="Relation.Nullary.Recomputable.html#1475" class="Bound">f</a> <a id="1477" class="Symbol">=</a> <a id="1479" href="Relation.Nullary.Recomputable.html#1472" class="Bound">rB</a> <a id="1482" href="Relation.Nullary.Recomputable.html#1475" class="Bound">f</a>

<a id="1485" class="Comment">-- Corollary: negations are Recomputable</a>

<a id="¬-recompute"></a><a id="1527" href="Relation.Nullary.Recomputable.html#1527" class="Function">¬-recompute</a> <a id="1539" class="Symbol">:</a> <a id="1541" href="Relation.Nullary.Recomputable.Core.html#985" class="Function">Recomputable</a> <a id="1554" class="Symbol">(</a><a id="1555" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬</a> <a id="1557" href="Relation.Nullary.Recomputable.html#548" class="Generalizable">A</a><a id="1558" class="Symbol">)</a>
<a id="1560" href="Relation.Nullary.Recomputable.html#1527" class="Function">¬-recompute</a> <a id="1572" class="Symbol">{</a><a id="1573" class="Argument">A</a> <a id="1575" class="Symbol">=</a> <a id="1577" href="Relation.Nullary.Recomputable.html#1577" class="Bound">A</a><a id="1578" class="Symbol">}</a> <a id="1580" class="Symbol">=</a> <a id="1582" href="Relation.Nullary.Recomputable.html#1577" class="Bound">A</a> <a id="1584" href="Relation.Nullary.Recomputable.html#1144" class="Function Operator">→-recompute</a> <a id="1596" href="Relation.Nullary.Recomputable.html#953" class="Function">⊥-recompute</a>

</pre></body></html>

==> anc/html/Relation.Nullary.Reflects.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Nullary.Reflects</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Properties of the `Reflects` construct</a>
<a id="148" class="Comment">------------------------------------------------------------------------</a>

<a id="222" class="Symbol">{-#</a> <a id="226" class="Keyword">OPTIONS</a> <a id="234" class="Pragma">--cubical-compatible</a> <a id="255" class="Pragma">--safe</a> <a id="262" class="Symbol">#-}</a>

<a id="267" class="Keyword">module</a> <a id="274" href="Relation.Nullary.Reflects.html" class="Module">Relation.Nullary.Reflects</a> <a id="300" class="Keyword">where</a>

<a id="307" class="Keyword">open</a> <a id="312" class="Keyword">import</a> <a id="319" href="Agda.Builtin.Equality.html" class="Module">Agda.Builtin.Equality</a>

<a id="342" class="Keyword">open</a> <a id="347" class="Keyword">import</a> <a id="354" href="Data.Bool.Base.html" class="Module">Data.Bool.Base</a>
<a id="369" class="Keyword">open</a> <a id="374" class="Keyword">import</a> <a id="381" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="395" class="Keyword">using</a> <a id="401" class="Symbol">(</a><a id="402" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a><a id="405" class="Symbol">;</a> <a id="407" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="411" class="Symbol">;</a> <a id="413" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="417" class="Symbol">)</a>
<a id="419" class="Keyword">open</a> <a id="424" class="Keyword">import</a> <a id="431" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="449" class="Keyword">using</a> <a id="455" class="Symbol">(</a><a id="456" href="Data.Product.Base.html#1752" class="Function Operator">_×_</a><a id="459" class="Symbol">;</a> <a id="461" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="464" class="Symbol">;</a> <a id="466" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="471" class="Symbol">;</a> <a id="473" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="478" class="Symbol">)</a>
<a id="480" class="Keyword">open</a> <a id="485" class="Keyword">import</a> <a id="492" href="Data.Unit.Polymorphic.Base.html" class="Module">Data.Unit.Polymorphic.Base</a> <a id="519" class="Keyword">using</a> <a id="525" class="Symbol">(</a><a id="526" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a><a id="527" class="Symbol">)</a>
<a id="529" class="Keyword">open</a> <a id="534" class="Keyword">import</a> <a id="541" href="Data.Empty.Polymorphic.html" class="Module">Data.Empty.Polymorphic</a> <a id="564" class="Keyword">using</a> <a id="570" class="Symbol">(</a><a id="571" href="Data.Empty.Polymorphic.html#383" class="Function">⊥</a><a id="572" class="Symbol">)</a>
<a id="574" class="Keyword">open</a> <a id="579" class="Keyword">import</a> <a id="586" href="Level.html" class="Module">Level</a> <a id="592" class="Keyword">using</a> <a id="598" class="Symbol">(</a><a id="599" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="604" class="Symbol">)</a>
<a id="606" class="Keyword">open</a> <a id="611" class="Keyword">import</a> <a id="618" href="Function.Base.html" class="Module">Function.Base</a> <a id="632" class="Keyword">using</a> <a id="638" class="Symbol">(</a><a id="639" href="Function.Base.html#1993" class="Function Operator">_$_</a><a id="642" class="Symbol">;</a> <a id="644" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="647" class="Symbol">;</a> <a id="649" href="Function.Base.html#725" class="Function">const</a><a id="654" class="Symbol">;</a> <a id="656" href="Function.Base.html#704" class="Function">id</a><a id="658" class="Symbol">)</a>
<a id="660" class="Keyword">open</a> <a id="665" class="Keyword">import</a> <a id="672" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a>
  <a id="705" class="Keyword">using</a> <a id="711" class="Symbol">(</a><a id="712" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬_</a><a id="714" class="Symbol">;</a> <a id="716" href="Relation.Nullary.Negation.Core.html#1773" class="Function">contradiction-irr</a><a id="733" class="Symbol">;</a> <a id="735" href="Relation.Nullary.Negation.Core.html#1860" class="Function">contradiction</a><a id="748" class="Symbol">;</a> <a id="750" href="Relation.Nullary.Negation.Core.html#956" class="Function Operator">_¬-⊎_</a><a id="755" class="Symbol">)</a>
<a id="757" class="Keyword">open</a> <a id="762" class="Keyword">import</a> <a id="769" href="Relation.Nullary.Recomputable.html" class="Module">Relation.Nullary.Recomputable</a> <a id="799" class="Symbol">as</a> <a id="802" class="Module">Recomputable</a> <a id="815" class="Keyword">using</a> <a id="821" class="Symbol">(</a><a id="822" href="Relation.Nullary.Recomputable.Core.html#985" class="Function">Recomputable</a><a id="834" class="Symbol">)</a>

<a id="837" class="Keyword">private</a>
  <a id="847" class="Keyword">variable</a>
    <a id="860" href="Relation.Nullary.Reflects.html#860" class="Generalizable">a</a> <a id="862" class="Symbol">:</a> <a id="864" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="874" href="Relation.Nullary.Reflects.html#874" class="Generalizable">A</a> <a id="876" href="Relation.Nullary.Reflects.html#876" class="Generalizable">B</a> <a id="878" class="Symbol">:</a> <a id="880" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="884" href="Relation.Nullary.Reflects.html#860" class="Generalizable">a</a>

<a id="887" class="Comment">------------------------------------------------------------------------</a>
<a id="960" class="Comment">-- `Reflects` idiom.</a>

<a id="982" class="Comment">-- The truth value of A is reflected by a boolean value.</a>
<a id="1039" class="Comment">-- `Reflects A b` is equivalent to `if b then A else ¬ A`.</a>

<a id="1099" class="Keyword">data</a> <a id="Reflects"></a><a id="1104" href="Relation.Nullary.Reflects.html#1104" class="Datatype">Reflects</a> <a id="1113" class="Symbol">(</a><a id="1114" href="Relation.Nullary.Reflects.html#1114" class="Bound">A</a> <a id="1116" class="Symbol">:</a> <a id="1118" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1122" href="Relation.Nullary.Reflects.html#860" class="Generalizable">a</a><a id="1123" class="Symbol">)</a> <a id="1125" class="Symbol">:</a> <a id="1127" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="1132" class="Symbol">→</a> <a id="1134" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1138" href="Relation.Nullary.Reflects.html#1122" class="Bound">a</a> <a id="1140" class="Keyword">where</a>
  <a id="Reflects.ofʸ"></a><a id="1148" href="Relation.Nullary.Reflects.html#1148" class="InductiveConstructor">ofʸ</a> <a id="1152" class="Symbol">:</a> <a id="1154" class="Symbol">(</a> <a id="1156" href="Relation.Nullary.Reflects.html#1156" class="Bound">a</a> <a id="1158" class="Symbol">:</a>   <a id="1162" href="Relation.Nullary.Reflects.html#1114" class="Bound">A</a><a id="1163" class="Symbol">)</a> <a id="1165" class="Symbol">→</a> <a id="1167" href="Relation.Nullary.Reflects.html#1104" class="Datatype">Reflects</a> <a id="1176" href="Relation.Nullary.Reflects.html#1114" class="Bound">A</a> <a id="1178" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
  <a id="Reflects.ofⁿ"></a><a id="1185" href="Relation.Nullary.Reflects.html#1185" class="InductiveConstructor">ofⁿ</a> <a id="1189" class="Symbol">:</a> <a id="1191" class="Symbol">(</a><a id="1192" href="Relation.Nullary.Reflects.html#1192" class="Bound">¬a</a> <a id="1195" class="Symbol">:</a> <a id="1197" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬</a> <a id="1199" href="Relation.Nullary.Reflects.html#1114" class="Bound">A</a><a id="1200" class="Symbol">)</a> <a id="1202" class="Symbol">→</a> <a id="1204" href="Relation.Nullary.Reflects.html#1104" class="Datatype">Reflects</a> <a id="1213" href="Relation.Nullary.Reflects.html#1114" class="Bound">A</a> <a id="1215" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>

<a id="1222" class="Comment">------------------------------------------------------------------------</a>
<a id="1295" class="Comment">-- Constructors and destructors</a>

<a id="1328" class="Comment">-- These lemmas are intended to be used mostly when `b` is a value, so</a>
<a id="1399" class="Comment">-- that the `if` expressions have already been evaluated away.</a>
<a id="1462" class="Comment">-- In this case, `of` works like the relevant constructor (`ofⁿ` or</a>
<a id="1530" class="Comment">-- `ofʸ`), and `invert` strips off the constructor to just give either</a>
<a id="1601" class="Comment">-- the proof of `A` or the proof of `¬ A`.</a>

<a id="of"></a><a id="1645" href="Relation.Nullary.Reflects.html#1645" class="Function">of</a> <a id="1648" class="Symbol">:</a> <a id="1650" class="Symbol">∀</a> <a id="1652" class="Symbol">{</a><a id="1653" href="Relation.Nullary.Reflects.html#1653" class="Bound">b</a><a id="1654" class="Symbol">}</a> <a id="1656" class="Symbol">→</a> <a id="1658" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="1661" href="Relation.Nullary.Reflects.html#1653" class="Bound">b</a> <a id="1663" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="1668" href="Relation.Nullary.Reflects.html#874" class="Generalizable">A</a> <a id="1670" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="1675" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬</a> <a id="1677" href="Relation.Nullary.Reflects.html#874" class="Generalizable">A</a> <a id="1679" class="Symbol">→</a> <a id="1681" href="Relation.Nullary.Reflects.html#1104" class="Datatype">Reflects</a> <a id="1690" href="Relation.Nullary.Reflects.html#874" class="Generalizable">A</a> <a id="1692" href="Relation.Nullary.Reflects.html#1653" class="Bound">b</a>
<a id="1694" href="Relation.Nullary.Reflects.html#1645" class="Function">of</a> <a id="1697" class="Symbol">{</a><a id="1698" class="Argument">b</a> <a id="1700" class="Symbol">=</a> <a id="1702" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="1707" class="Symbol">}</a> <a id="1709" href="Relation.Nullary.Reflects.html#1709" class="Bound">¬a</a> <a id="1712" class="Symbol">=</a> <a id="1714" href="Relation.Nullary.Reflects.html#1185" class="InductiveConstructor">ofⁿ</a> <a id="1718" href="Relation.Nullary.Reflects.html#1709" class="Bound">¬a</a>
<a id="1721" href="Relation.Nullary.Reflects.html#1645" class="Function">of</a> <a id="1724" class="Symbol">{</a><a id="1725" class="Argument">b</a> <a id="1727" class="Symbol">=</a> <a id="1729" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="1734" class="Symbol">}</a>  <a id="1737" href="Relation.Nullary.Reflects.html#1737" class="Bound">a</a> <a id="1739" class="Symbol">=</a> <a id="1741" href="Relation.Nullary.Reflects.html#1148" class="InductiveConstructor">ofʸ</a> <a id="1745" href="Relation.Nullary.Reflects.html#1737" class="Bound">a</a>

<a id="invert"></a><a id="1748" href="Relation.Nullary.Reflects.html#1748" class="Function">invert</a> <a id="1755" class="Symbol">:</a> <a id="1757" class="Symbol">∀</a> <a id="1759" class="Symbol">{</a><a id="1760" href="Relation.Nullary.Reflects.html#1760" class="Bound">b</a><a id="1761" class="Symbol">}</a> <a id="1763" class="Symbol">→</a> <a id="1765" href="Relation.Nullary.Reflects.html#1104" class="Datatype">Reflects</a> <a id="1774" href="Relation.Nullary.Reflects.html#874" class="Generalizable">A</a> <a id="1776" href="Relation.Nullary.Reflects.html#1760" class="Bound">b</a> <a id="1778" class="Symbol">→</a> <a id="1780" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="1783" href="Relation.Nullary.Reflects.html#1760" class="Bound">b</a> <a id="1785" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="1790" href="Relation.Nullary.Reflects.html#874" class="Generalizable">A</a> <a id="1792" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="1797" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬</a> <a id="1799" href="Relation.Nullary.Reflects.html#874" class="Generalizable">A</a>
<a id="1801" href="Relation.Nullary.Reflects.html#1748" class="Function">invert</a> <a id="1808" class="Symbol">(</a><a id="1809" href="Relation.Nullary.Reflects.html#1148" class="InductiveConstructor">ofʸ</a>  <a id="1814" href="Relation.Nullary.Reflects.html#1814" class="Bound">a</a><a id="1815" class="Symbol">)</a> <a id="1817" class="Symbol">=</a> <a id="1819" href="Relation.Nullary.Reflects.html#1814" class="Bound">a</a>
<a id="1821" href="Relation.Nullary.Reflects.html#1748" class="Function">invert</a> <a id="1828" class="Symbol">(</a><a id="1829" href="Relation.Nullary.Reflects.html#1185" class="InductiveConstructor">ofⁿ</a> <a id="1833" href="Relation.Nullary.Reflects.html#1833" class="Bound">¬a</a><a id="1835" class="Symbol">)</a> <a id="1837" class="Symbol">=</a> <a id="1839" href="Relation.Nullary.Reflects.html#1833" class="Bound">¬a</a>

<a id="1843" class="Comment">------------------------------------------------------------------------</a>
<a id="1916" class="Comment">-- recompute</a>

<a id="1930" class="Comment">-- Given an irrelevant proof of a reflected type, a proof can</a>
<a id="1992" class="Comment">-- be recomputed and subsequently used in relevant contexts.</a>

<a id="recompute"></a><a id="2054" href="Relation.Nullary.Reflects.html#2054" class="Function">recompute</a> <a id="2064" class="Symbol">:</a> <a id="2066" class="Symbol">∀</a> <a id="2068" class="Symbol">{</a><a id="2069" href="Relation.Nullary.Reflects.html#2069" class="Bound">b</a><a id="2070" class="Symbol">}</a> <a id="2072" class="Symbol">→</a> <a id="2074" href="Relation.Nullary.Reflects.html#1104" class="Datatype">Reflects</a> <a id="2083" href="Relation.Nullary.Reflects.html#874" class="Generalizable">A</a> <a id="2085" href="Relation.Nullary.Reflects.html#2069" class="Bound">b</a> <a id="2087" class="Symbol">→</a> <a id="2089" href="Relation.Nullary.Recomputable.Core.html#985" class="Function">Recomputable</a> <a id="2102" href="Relation.Nullary.Reflects.html#874" class="Generalizable">A</a>
<a id="2104" href="Relation.Nullary.Reflects.html#2054" class="Function">recompute</a> <a id="2114" class="Symbol">(</a><a id="2115" href="Relation.Nullary.Reflects.html#1148" class="InductiveConstructor">ofʸ</a>  <a id="2120" href="Relation.Nullary.Reflects.html#2120" class="Bound">a</a><a id="2121" class="Symbol">)</a> <a id="2123" class="Symbol">_</a> <a id="2125" class="Symbol">=</a> <a id="2127" href="Relation.Nullary.Reflects.html#2120" class="Bound">a</a>
<a id="2129" href="Relation.Nullary.Reflects.html#2054" class="Function">recompute</a> <a id="2139" class="Symbol">(</a><a id="2140" href="Relation.Nullary.Reflects.html#1185" class="InductiveConstructor">ofⁿ</a> <a id="2144" href="Relation.Nullary.Reflects.html#2144" class="Bound">¬a</a><a id="2146" class="Symbol">)</a> <a id="2148" href="Relation.Nullary.Reflects.html#2148" class="Bound">a</a> <a id="2150" class="Symbol">=</a> <a id="2152" href="Relation.Nullary.Negation.Core.html#1773" class="Function">contradiction-irr</a> <a id="2170" href="Relation.Nullary.Reflects.html#2148" class="Bound">a</a> <a id="2172" href="Relation.Nullary.Reflects.html#2144" class="Bound">¬a</a>

<a id="recompute-constant"></a><a id="2176" href="Relation.Nullary.Reflects.html#2176" class="Function">recompute-constant</a> <a id="2195" class="Symbol">:</a> <a id="2197" class="Symbol">∀</a> <a id="2199" class="Symbol">{</a><a id="2200" href="Relation.Nullary.Reflects.html#2200" class="Bound">b</a><a id="2201" class="Symbol">}</a> <a id="2203" class="Symbol">(</a><a id="2204" href="Relation.Nullary.Reflects.html#2204" class="Bound">r</a> <a id="2206" class="Symbol">:</a> <a id="2208" href="Relation.Nullary.Reflects.html#1104" class="Datatype">Reflects</a> <a id="2217" href="Relation.Nullary.Reflects.html#874" class="Generalizable">A</a> <a id="2219" href="Relation.Nullary.Reflects.html#2200" class="Bound">b</a><a id="2220" class="Symbol">)</a> <a id="2222" class="Symbol">(</a><a id="2223" href="Relation.Nullary.Reflects.html#2223" class="Bound">p</a> <a id="2225" href="Relation.Nullary.Reflects.html#2225" class="Bound">q</a> <a id="2227" class="Symbol">:</a> <a id="2229" href="Relation.Nullary.Reflects.html#874" class="Generalizable">A</a><a id="2230" class="Symbol">)</a> <a id="2232" class="Symbol">→</a>
                     <a id="2255" href="Relation.Nullary.Reflects.html#2054" class="Function">recompute</a> <a id="2265" href="Relation.Nullary.Reflects.html#2204" class="Bound">r</a> <a id="2267" href="Relation.Nullary.Reflects.html#2223" class="Bound">p</a> <a id="2269" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2271" href="Relation.Nullary.Reflects.html#2054" class="Function">recompute</a> <a id="2281" href="Relation.Nullary.Reflects.html#2204" class="Bound">r</a> <a id="2283" href="Relation.Nullary.Reflects.html#2225" class="Bound">q</a>
<a id="2285" href="Relation.Nullary.Reflects.html#2176" class="Function">recompute-constant</a> <a id="2304" class="Symbol">=</a> <a id="2306" href="Relation.Nullary.Recomputable.Core.html#1321" class="Function">Recomputable.recompute-constant</a> <a id="2338" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2340" href="Relation.Nullary.Reflects.html#2054" class="Function">recompute</a>

<a id="2351" class="Comment">------------------------------------------------------------------------</a>
<a id="2424" class="Comment">-- Interaction with true, false, negation, product, sums etc.</a>

<a id="2487" class="Keyword">infixr</a> <a id="2494" class="Number">1</a> <a id="2496" href="Relation.Nullary.Reflects.html#3082" class="Function Operator">_⊎-reflects_</a>
<a id="2509" class="Keyword">infixr</a> <a id="2516" class="Number">2</a> <a id="2518" href="Relation.Nullary.Reflects.html#2862" class="Function Operator">_×-reflects_</a> <a id="2531" href="Relation.Nullary.Reflects.html#3298" class="Function Operator">_→-reflects_</a>

<a id="⊥-reflects"></a><a id="2545" href="Relation.Nullary.Reflects.html#2545" class="Function">⊥-reflects</a> <a id="2556" class="Symbol">:</a> <a id="2558" href="Relation.Nullary.Reflects.html#1104" class="Datatype">Reflects</a> <a id="2567" class="Symbol">(</a><a id="2568" href="Data.Empty.Polymorphic.html#383" class="Function">⊥</a> <a id="2570" class="Symbol">{</a><a id="2571" href="Relation.Nullary.Reflects.html#860" class="Generalizable">a</a><a id="2572" class="Symbol">})</a> <a id="2575" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
<a id="2581" href="Relation.Nullary.Reflects.html#2545" class="Function">⊥-reflects</a> <a id="2592" class="Symbol">=</a> <a id="2594" href="Relation.Nullary.Reflects.html#1645" class="Function">of</a> <a id="2597" class="Symbol">λ()</a>

<a id="⊤-reflects"></a><a id="2602" href="Relation.Nullary.Reflects.html#2602" class="Function">⊤-reflects</a> <a id="2613" class="Symbol">:</a> <a id="2615" href="Relation.Nullary.Reflects.html#1104" class="Datatype">Reflects</a> <a id="2624" class="Symbol">(</a><a id="2625" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a> <a id="2627" class="Symbol">{</a><a id="2628" href="Relation.Nullary.Reflects.html#860" class="Generalizable">a</a><a id="2629" class="Symbol">})</a> <a id="2632" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
<a id="2637" href="Relation.Nullary.Reflects.html#2602" class="Function">⊤-reflects</a> <a id="2648" class="Symbol">=</a> <a id="2650" href="Relation.Nullary.Reflects.html#1645" class="Function">of</a> <a id="2653" class="Symbol">_</a>

<a id="T-reflects"></a><a id="2656" href="Relation.Nullary.Reflects.html#2656" class="Function">T-reflects</a> <a id="2667" class="Symbol">:</a> <a id="2669" class="Symbol">∀</a> <a id="2671" href="Relation.Nullary.Reflects.html#2671" class="Bound">b</a> <a id="2673" class="Symbol">→</a> <a id="2675" href="Relation.Nullary.Reflects.html#1104" class="Datatype">Reflects</a> <a id="2684" class="Symbol">(</a><a id="2685" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="2687" href="Relation.Nullary.Reflects.html#2671" class="Bound">b</a><a id="2688" class="Symbol">)</a> <a id="2690" href="Relation.Nullary.Reflects.html#2671" class="Bound">b</a>
<a id="2692" href="Relation.Nullary.Reflects.html#2656" class="Function">T-reflects</a> <a id="2703" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="2709" class="Symbol">=</a> <a id="2711" href="Relation.Nullary.Reflects.html#1645" class="Function">of</a> <a id="2714" class="Symbol">_</a>
<a id="2716" href="Relation.Nullary.Reflects.html#2656" class="Function">T-reflects</a> <a id="2727" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="2733" class="Symbol">=</a> <a id="2735" href="Relation.Nullary.Reflects.html#1645" class="Function">of</a> <a id="2738" href="Function.Base.html#704" class="Function">id</a>

<a id="¬-reflects"></a><a id="2742" href="Relation.Nullary.Reflects.html#2742" class="Function">¬-reflects</a> <a id="2753" class="Symbol">:</a> <a id="2755" class="Symbol">∀</a> <a id="2757" class="Symbol">{</a><a id="2758" href="Relation.Nullary.Reflects.html#2758" class="Bound">b</a><a id="2759" class="Symbol">}</a> <a id="2761" class="Symbol">→</a> <a id="2763" href="Relation.Nullary.Reflects.html#1104" class="Datatype">Reflects</a> <a id="2772" href="Relation.Nullary.Reflects.html#874" class="Generalizable">A</a> <a id="2774" href="Relation.Nullary.Reflects.html#2758" class="Bound">b</a> <a id="2776" class="Symbol">→</a> <a id="2778" href="Relation.Nullary.Reflects.html#1104" class="Datatype">Reflects</a> <a id="2787" class="Symbol">(</a><a id="2788" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬</a> <a id="2790" href="Relation.Nullary.Reflects.html#874" class="Generalizable">A</a><a id="2791" class="Symbol">)</a> <a id="2793" class="Symbol">(</a><a id="2794" href="Data.Bool.Base.html#951" class="Function">not</a> <a id="2798" href="Relation.Nullary.Reflects.html#2758" class="Bound">b</a><a id="2799" class="Symbol">)</a>
<a id="2801" href="Relation.Nullary.Reflects.html#2742" class="Function">¬-reflects</a> <a id="2812" class="Symbol">(</a><a id="2813" href="Relation.Nullary.Reflects.html#1148" class="InductiveConstructor">ofʸ</a>  <a id="2818" href="Relation.Nullary.Reflects.html#2818" class="Bound">a</a><a id="2819" class="Symbol">)</a> <a id="2821" class="Symbol">=</a> <a id="2823" href="Relation.Nullary.Reflects.html#1645" class="Function">of</a> <a id="2826" class="Symbol">(</a><a id="2827" href="Function.Base.html#1993" class="Function Operator">_$</a> <a id="2830" href="Relation.Nullary.Reflects.html#2818" class="Bound">a</a><a id="2831" class="Symbol">)</a>
<a id="2833" href="Relation.Nullary.Reflects.html#2742" class="Function">¬-reflects</a> <a id="2844" class="Symbol">(</a><a id="2845" href="Relation.Nullary.Reflects.html#1185" class="InductiveConstructor">ofⁿ</a> <a id="2849" href="Relation.Nullary.Reflects.html#2849" class="Bound">¬a</a><a id="2851" class="Symbol">)</a> <a id="2853" class="Symbol">=</a> <a id="2855" href="Relation.Nullary.Reflects.html#1645" class="Function">of</a> <a id="2858" href="Relation.Nullary.Reflects.html#2849" class="Bound">¬a</a>

<a id="_×-reflects_"></a><a id="2862" href="Relation.Nullary.Reflects.html#2862" class="Function Operator">_×-reflects_</a> <a id="2875" class="Symbol">:</a> <a id="2877" class="Symbol">∀</a> <a id="2879" class="Symbol">{</a><a id="2880" href="Relation.Nullary.Reflects.html#2880" class="Bound">a</a> <a id="2882" href="Relation.Nullary.Reflects.html#2882" class="Bound">b</a><a id="2883" class="Symbol">}</a> <a id="2885" class="Symbol">→</a> <a id="2887" href="Relation.Nullary.Reflects.html#1104" class="Datatype">Reflects</a> <a id="2896" href="Relation.Nullary.Reflects.html#874" class="Generalizable">A</a> <a id="2898" href="Relation.Nullary.Reflects.html#2880" class="Bound">a</a> <a id="2900" class="Symbol">→</a> <a id="2902" href="Relation.Nullary.Reflects.html#1104" class="Datatype">Reflects</a> <a id="2911" href="Relation.Nullary.Reflects.html#876" class="Generalizable">B</a> <a id="2913" href="Relation.Nullary.Reflects.html#2882" class="Bound">b</a> <a id="2915" class="Symbol">→</a>
               <a id="2932" href="Relation.Nullary.Reflects.html#1104" class="Datatype">Reflects</a> <a id="2941" class="Symbol">(</a><a id="2942" href="Relation.Nullary.Reflects.html#874" class="Generalizable">A</a> <a id="2944" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="2946" href="Relation.Nullary.Reflects.html#876" class="Generalizable">B</a><a id="2947" class="Symbol">)</a> <a id="2949" class="Symbol">(</a><a id="2950" href="Relation.Nullary.Reflects.html#2880" class="Bound">a</a> <a id="2952" href="Data.Bool.Base.html#1005" class="Function Operator">∧</a> <a id="2954" href="Relation.Nullary.Reflects.html#2882" class="Bound">b</a><a id="2955" class="Symbol">)</a>
<a id="2957" href="Relation.Nullary.Reflects.html#1148" class="InductiveConstructor">ofʸ</a>  <a id="2962" href="Relation.Nullary.Reflects.html#2962" class="Bound">a</a> <a id="2964" href="Relation.Nullary.Reflects.html#2862" class="Function Operator">×-reflects</a> <a id="2975" href="Relation.Nullary.Reflects.html#1148" class="InductiveConstructor">ofʸ</a>  <a id="2980" href="Relation.Nullary.Reflects.html#2980" class="Bound">b</a> <a id="2982" class="Symbol">=</a> <a id="2984" href="Relation.Nullary.Reflects.html#1645" class="Function">of</a> <a id="2987" class="Symbol">(</a><a id="2988" href="Relation.Nullary.Reflects.html#2962" class="Bound">a</a> <a id="2990" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2992" href="Relation.Nullary.Reflects.html#2980" class="Bound">b</a><a id="2993" class="Symbol">)</a>
<a id="2995" href="Relation.Nullary.Reflects.html#1148" class="InductiveConstructor">ofʸ</a>  <a id="3000" href="Relation.Nullary.Reflects.html#3000" class="Bound">a</a> <a id="3002" href="Relation.Nullary.Reflects.html#2862" class="Function Operator">×-reflects</a> <a id="3013" href="Relation.Nullary.Reflects.html#1185" class="InductiveConstructor">ofⁿ</a> <a id="3017" href="Relation.Nullary.Reflects.html#3017" class="Bound">¬b</a> <a id="3020" class="Symbol">=</a> <a id="3022" href="Relation.Nullary.Reflects.html#1645" class="Function">of</a> <a id="3025" class="Symbol">(</a><a id="3026" href="Relation.Nullary.Reflects.html#3017" class="Bound">¬b</a> <a id="3029" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="3031" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="3036" class="Symbol">)</a>
<a id="3038" href="Relation.Nullary.Reflects.html#1185" class="InductiveConstructor">ofⁿ</a> <a id="3042" href="Relation.Nullary.Reflects.html#3042" class="Bound">¬a</a> <a id="3045" href="Relation.Nullary.Reflects.html#2862" class="Function Operator">×-reflects</a> <a id="3056" class="Symbol">_</a>      <a id="3063" class="Symbol">=</a> <a id="3065" href="Relation.Nullary.Reflects.html#1645" class="Function">of</a> <a id="3068" class="Symbol">(</a><a id="3069" href="Relation.Nullary.Reflects.html#3042" class="Bound">¬a</a> <a id="3072" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="3074" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="3079" class="Symbol">)</a>

<a id="_⊎-reflects_"></a><a id="3082" href="Relation.Nullary.Reflects.html#3082" class="Function Operator">_⊎-reflects_</a> <a id="3095" class="Symbol">:</a> <a id="3097" class="Symbol">∀</a> <a id="3099" class="Symbol">{</a><a id="3100" href="Relation.Nullary.Reflects.html#3100" class="Bound">a</a> <a id="3102" href="Relation.Nullary.Reflects.html#3102" class="Bound">b</a><a id="3103" class="Symbol">}</a> <a id="3105" class="Symbol">→</a> <a id="3107" href="Relation.Nullary.Reflects.html#1104" class="Datatype">Reflects</a> <a id="3116" href="Relation.Nullary.Reflects.html#874" class="Generalizable">A</a> <a id="3118" href="Relation.Nullary.Reflects.html#3100" class="Bound">a</a> <a id="3120" class="Symbol">→</a> <a id="3122" href="Relation.Nullary.Reflects.html#1104" class="Datatype">Reflects</a> <a id="3131" href="Relation.Nullary.Reflects.html#876" class="Generalizable">B</a> <a id="3133" href="Relation.Nullary.Reflects.html#3102" class="Bound">b</a> <a id="3135" class="Symbol">→</a>
               <a id="3152" href="Relation.Nullary.Reflects.html#1104" class="Datatype">Reflects</a> <a id="3161" class="Symbol">(</a><a id="3162" href="Relation.Nullary.Reflects.html#874" class="Generalizable">A</a> <a id="3164" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="3166" href="Relation.Nullary.Reflects.html#876" class="Generalizable">B</a><a id="3167" class="Symbol">)</a> <a id="3169" class="Symbol">(</a><a id="3170" href="Relation.Nullary.Reflects.html#3100" class="Bound">a</a> <a id="3172" href="Data.Bool.Base.html#1063" class="Function Operator">∨</a> <a id="3174" href="Relation.Nullary.Reflects.html#3102" class="Bound">b</a><a id="3175" class="Symbol">)</a>
<a id="3177" href="Relation.Nullary.Reflects.html#1148" class="InductiveConstructor">ofʸ</a>  <a id="3182" href="Relation.Nullary.Reflects.html#3182" class="Bound">a</a> <a id="3184" href="Relation.Nullary.Reflects.html#3082" class="Function Operator">⊎-reflects</a>      <a id="3200" class="Symbol">_</a> <a id="3202" class="Symbol">=</a> <a id="3204" href="Relation.Nullary.Reflects.html#1645" class="Function">of</a> <a id="3207" class="Symbol">(</a><a id="3208" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="3213" href="Relation.Nullary.Reflects.html#3182" class="Bound">a</a><a id="3214" class="Symbol">)</a>
<a id="3216" href="Relation.Nullary.Reflects.html#1185" class="InductiveConstructor">ofⁿ</a> <a id="3220" href="Relation.Nullary.Reflects.html#3220" class="Bound">¬a</a> <a id="3223" href="Relation.Nullary.Reflects.html#3082" class="Function Operator">⊎-reflects</a> <a id="3234" href="Relation.Nullary.Reflects.html#1148" class="InductiveConstructor">ofʸ</a>  <a id="3239" href="Relation.Nullary.Reflects.html#3239" class="Bound">b</a> <a id="3241" class="Symbol">=</a> <a id="3243" href="Relation.Nullary.Reflects.html#1645" class="Function">of</a> <a id="3246" class="Symbol">(</a><a id="3247" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="3252" href="Relation.Nullary.Reflects.html#3239" class="Bound">b</a><a id="3253" class="Symbol">)</a>
<a id="3255" href="Relation.Nullary.Reflects.html#1185" class="InductiveConstructor">ofⁿ</a> <a id="3259" href="Relation.Nullary.Reflects.html#3259" class="Bound">¬a</a> <a id="3262" href="Relation.Nullary.Reflects.html#3082" class="Function Operator">⊎-reflects</a> <a id="3273" href="Relation.Nullary.Reflects.html#1185" class="InductiveConstructor">ofⁿ</a> <a id="3277" href="Relation.Nullary.Reflects.html#3277" class="Bound">¬b</a> <a id="3280" class="Symbol">=</a> <a id="3282" href="Relation.Nullary.Reflects.html#1645" class="Function">of</a> <a id="3285" class="Symbol">(</a><a id="3286" href="Relation.Nullary.Reflects.html#3259" class="Bound">¬a</a> <a id="3289" href="Relation.Nullary.Negation.Core.html#956" class="Function Operator">¬-⊎</a> <a id="3293" href="Relation.Nullary.Reflects.html#3277" class="Bound">¬b</a><a id="3295" class="Symbol">)</a>

<a id="_→-reflects_"></a><a id="3298" href="Relation.Nullary.Reflects.html#3298" class="Function Operator">_→-reflects_</a> <a id="3311" class="Symbol">:</a> <a id="3313" class="Symbol">∀</a> <a id="3315" class="Symbol">{</a><a id="3316" href="Relation.Nullary.Reflects.html#3316" class="Bound">a</a> <a id="3318" href="Relation.Nullary.Reflects.html#3318" class="Bound">b</a><a id="3319" class="Symbol">}</a> <a id="3321" class="Symbol">→</a> <a id="3323" href="Relation.Nullary.Reflects.html#1104" class="Datatype">Reflects</a> <a id="3332" href="Relation.Nullary.Reflects.html#874" class="Generalizable">A</a> <a id="3334" href="Relation.Nullary.Reflects.html#3316" class="Bound">a</a> <a id="3336" class="Symbol">→</a> <a id="3338" href="Relation.Nullary.Reflects.html#1104" class="Datatype">Reflects</a> <a id="3347" href="Relation.Nullary.Reflects.html#876" class="Generalizable">B</a> <a id="3349" href="Relation.Nullary.Reflects.html#3318" class="Bound">b</a> <a id="3351" class="Symbol">→</a>
                <a id="3369" href="Relation.Nullary.Reflects.html#1104" class="Datatype">Reflects</a> <a id="3378" class="Symbol">(</a><a id="3379" href="Relation.Nullary.Reflects.html#874" class="Generalizable">A</a> <a id="3381" class="Symbol">→</a> <a id="3383" href="Relation.Nullary.Reflects.html#876" class="Generalizable">B</a><a id="3384" class="Symbol">)</a> <a id="3386" class="Symbol">(</a><a id="3387" href="Data.Bool.Base.html#951" class="Function">not</a> <a id="3391" href="Relation.Nullary.Reflects.html#3316" class="Bound">a</a> <a id="3393" href="Data.Bool.Base.html#1063" class="Function Operator">∨</a> <a id="3395" href="Relation.Nullary.Reflects.html#3318" class="Bound">b</a><a id="3396" class="Symbol">)</a>
<a id="3398" href="Relation.Nullary.Reflects.html#1148" class="InductiveConstructor">ofʸ</a>  <a id="3403" href="Relation.Nullary.Reflects.html#3403" class="Bound">a</a> <a id="3405" href="Relation.Nullary.Reflects.html#3298" class="Function Operator">→-reflects</a> <a id="3416" href="Relation.Nullary.Reflects.html#1148" class="InductiveConstructor">ofʸ</a>  <a id="3421" href="Relation.Nullary.Reflects.html#3421" class="Bound">b</a> <a id="3423" class="Symbol">=</a> <a id="3425" href="Relation.Nullary.Reflects.html#1645" class="Function">of</a> <a id="3428" class="Symbol">(</a><a id="3429" href="Function.Base.html#725" class="Function">const</a> <a id="3435" href="Relation.Nullary.Reflects.html#3421" class="Bound">b</a><a id="3436" class="Symbol">)</a>
<a id="3438" href="Relation.Nullary.Reflects.html#1148" class="InductiveConstructor">ofʸ</a>  <a id="3443" href="Relation.Nullary.Reflects.html#3443" class="Bound">a</a> <a id="3445" href="Relation.Nullary.Reflects.html#3298" class="Function Operator">→-reflects</a> <a id="3456" href="Relation.Nullary.Reflects.html#1185" class="InductiveConstructor">ofⁿ</a> <a id="3460" href="Relation.Nullary.Reflects.html#3460" class="Bound">¬b</a> <a id="3463" class="Symbol">=</a> <a id="3465" href="Relation.Nullary.Reflects.html#1645" class="Function">of</a> <a id="3468" class="Symbol">(</a><a id="3469" href="Relation.Nullary.Reflects.html#3460" class="Bound">¬b</a> <a id="3472" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="3474" class="Symbol">(</a><a id="3475" href="Function.Base.html#1993" class="Function Operator">_$</a> <a id="3478" href="Relation.Nullary.Reflects.html#3443" class="Bound">a</a><a id="3479" class="Symbol">))</a>
<a id="3482" href="Relation.Nullary.Reflects.html#1185" class="InductiveConstructor">ofⁿ</a> <a id="3486" href="Relation.Nullary.Reflects.html#3486" class="Bound">¬a</a> <a id="3489" href="Relation.Nullary.Reflects.html#3298" class="Function Operator">→-reflects</a> <a id="3500" class="Symbol">_</a>      <a id="3507" class="Symbol">=</a> <a id="3509" href="Relation.Nullary.Reflects.html#1645" class="Function">of</a> <a id="3512" class="Symbol">(λ</a> <a id="3515" href="Relation.Nullary.Reflects.html#3515" class="Bound">a</a> <a id="3517" class="Symbol">→</a> <a id="3519" href="Relation.Nullary.Negation.Core.html#1860" class="Function">contradiction</a> <a id="3533" href="Relation.Nullary.Reflects.html#3515" class="Bound">a</a> <a id="3535" href="Relation.Nullary.Reflects.html#3486" class="Bound">¬a</a><a id="3537" class="Symbol">)</a>

<a id="3540" class="Comment">------------------------------------------------------------------------</a>
<a id="3613" class="Comment">-- Other lemmas</a>

<a id="fromEquivalence"></a><a id="3630" href="Relation.Nullary.Reflects.html#3630" class="Function">fromEquivalence</a> <a id="3646" class="Symbol">:</a> <a id="3648" class="Symbol">∀</a> <a id="3650" class="Symbol">{</a><a id="3651" href="Relation.Nullary.Reflects.html#3651" class="Bound">b</a><a id="3652" class="Symbol">}</a> <a id="3654" class="Symbol">→</a> <a id="3656" class="Symbol">(</a><a id="3657" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="3659" href="Relation.Nullary.Reflects.html#3651" class="Bound">b</a> <a id="3661" class="Symbol">→</a> <a id="3663" href="Relation.Nullary.Reflects.html#874" class="Generalizable">A</a><a id="3664" class="Symbol">)</a> <a id="3666" class="Symbol">→</a> <a id="3668" class="Symbol">(</a><a id="3669" href="Relation.Nullary.Reflects.html#874" class="Generalizable">A</a> <a id="3671" class="Symbol">→</a> <a id="3673" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="3675" href="Relation.Nullary.Reflects.html#3651" class="Bound">b</a><a id="3676" class="Symbol">)</a> <a id="3678" class="Symbol">→</a> <a id="3680" href="Relation.Nullary.Reflects.html#1104" class="Datatype">Reflects</a> <a id="3689" href="Relation.Nullary.Reflects.html#874" class="Generalizable">A</a> <a id="3691" href="Relation.Nullary.Reflects.html#3651" class="Bound">b</a>
<a id="3693" href="Relation.Nullary.Reflects.html#3630" class="Function">fromEquivalence</a> <a id="3709" class="Symbol">{</a><a id="3710" class="Argument">b</a> <a id="3712" class="Symbol">=</a> <a id="3714" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="3718" class="Symbol">}</a>  <a id="3721" href="Relation.Nullary.Reflects.html#3721" class="Bound">sound</a> <a id="3727" href="Relation.Nullary.Reflects.html#3727" class="Bound">complete</a> <a id="3736" class="Symbol">=</a> <a id="3738" href="Relation.Nullary.Reflects.html#1645" class="Function">of</a> <a id="3741" class="Symbol">(</a><a id="3742" href="Relation.Nullary.Reflects.html#3721" class="Bound">sound</a> <a id="3748" class="Symbol">_)</a>
<a id="3751" href="Relation.Nullary.Reflects.html#3630" class="Function">fromEquivalence</a> <a id="3767" class="Symbol">{</a><a id="3768" class="Argument">b</a> <a id="3770" class="Symbol">=</a> <a id="3772" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="3777" class="Symbol">}</a> <a id="3779" href="Relation.Nullary.Reflects.html#3779" class="Bound">sound</a> <a id="3785" href="Relation.Nullary.Reflects.html#3785" class="Bound">complete</a> <a id="3794" class="Symbol">=</a> <a id="3796" href="Relation.Nullary.Reflects.html#1645" class="Function">of</a> <a id="3799" href="Relation.Nullary.Reflects.html#3785" class="Bound">complete</a>

<a id="3809" class="Comment">-- `Reflects` is deterministic.</a>
<a id="det"></a><a id="3841" href="Relation.Nullary.Reflects.html#3841" class="Function">det</a> <a id="3845" class="Symbol">:</a> <a id="3847" class="Symbol">∀</a> <a id="3849" class="Symbol">{</a><a id="3850" href="Relation.Nullary.Reflects.html#3850" class="Bound">b</a> <a id="3852" href="Relation.Nullary.Reflects.html#3852" class="Bound">b′</a><a id="3854" class="Symbol">}</a> <a id="3856" class="Symbol">→</a> <a id="3858" href="Relation.Nullary.Reflects.html#1104" class="Datatype">Reflects</a> <a id="3867" href="Relation.Nullary.Reflects.html#874" class="Generalizable">A</a> <a id="3869" href="Relation.Nullary.Reflects.html#3850" class="Bound">b</a> <a id="3871" class="Symbol">→</a> <a id="3873" href="Relation.Nullary.Reflects.html#1104" class="Datatype">Reflects</a> <a id="3882" href="Relation.Nullary.Reflects.html#874" class="Generalizable">A</a> <a id="3884" href="Relation.Nullary.Reflects.html#3852" class="Bound">b′</a> <a id="3887" class="Symbol">→</a> <a id="3889" href="Relation.Nullary.Reflects.html#3850" class="Bound">b</a> <a id="3891" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3893" href="Relation.Nullary.Reflects.html#3852" class="Bound">b′</a>
<a id="3896" href="Relation.Nullary.Reflects.html#3841" class="Function">det</a> <a id="3900" class="Symbol">(</a><a id="3901" href="Relation.Nullary.Reflects.html#1148" class="InductiveConstructor">ofʸ</a>  <a id="3906" href="Relation.Nullary.Reflects.html#3906" class="Bound">a</a><a id="3907" class="Symbol">)</a> <a id="3909" class="Symbol">(</a><a id="3910" href="Relation.Nullary.Reflects.html#1148" class="InductiveConstructor">ofʸ</a>  <a id="3915" class="Symbol">_)</a> <a id="3918" class="Symbol">=</a> <a id="3920" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="3925" href="Relation.Nullary.Reflects.html#3841" class="Function">det</a> <a id="3929" class="Symbol">(</a><a id="3930" href="Relation.Nullary.Reflects.html#1148" class="InductiveConstructor">ofʸ</a>  <a id="3935" href="Relation.Nullary.Reflects.html#3935" class="Bound">a</a><a id="3936" class="Symbol">)</a> <a id="3938" class="Symbol">(</a><a id="3939" href="Relation.Nullary.Reflects.html#1185" class="InductiveConstructor">ofⁿ</a> <a id="3943" href="Relation.Nullary.Reflects.html#3943" class="Bound">¬a</a><a id="3945" class="Symbol">)</a> <a id="3947" class="Symbol">=</a> <a id="3949" href="Relation.Nullary.Negation.Core.html#1860" class="Function">contradiction</a> <a id="3963" href="Relation.Nullary.Reflects.html#3935" class="Bound">a</a> <a id="3965" href="Relation.Nullary.Reflects.html#3943" class="Bound">¬a</a>
<a id="3968" href="Relation.Nullary.Reflects.html#3841" class="Function">det</a> <a id="3972" class="Symbol">(</a><a id="3973" href="Relation.Nullary.Reflects.html#1185" class="InductiveConstructor">ofⁿ</a> <a id="3977" href="Relation.Nullary.Reflects.html#3977" class="Bound">¬a</a><a id="3979" class="Symbol">)</a> <a id="3981" class="Symbol">(</a><a id="3982" href="Relation.Nullary.Reflects.html#1148" class="InductiveConstructor">ofʸ</a>  <a id="3987" href="Relation.Nullary.Reflects.html#3987" class="Bound">a</a><a id="3988" class="Symbol">)</a> <a id="3990" class="Symbol">=</a> <a id="3992" href="Relation.Nullary.Negation.Core.html#1860" class="Function">contradiction</a> <a id="4006" href="Relation.Nullary.Reflects.html#3987" class="Bound">a</a> <a id="4008" href="Relation.Nullary.Reflects.html#3977" class="Bound">¬a</a>
<a id="4011" href="Relation.Nullary.Reflects.html#3841" class="Function">det</a> <a id="4015" class="Symbol">(</a><a id="4016" href="Relation.Nullary.Reflects.html#1185" class="InductiveConstructor">ofⁿ</a> <a id="4020" href="Relation.Nullary.Reflects.html#4020" class="Bound">¬a</a><a id="4022" class="Symbol">)</a> <a id="4024" class="Symbol">(</a><a id="4025" href="Relation.Nullary.Reflects.html#1185" class="InductiveConstructor">ofⁿ</a>  <a id="4030" class="Symbol">_)</a> <a id="4033" class="Symbol">=</a> <a id="4035" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="T-reflects-elim"></a><a id="4041" href="Relation.Nullary.Reflects.html#4041" class="Function">T-reflects-elim</a> <a id="4057" class="Symbol">:</a> <a id="4059" class="Symbol">∀</a> <a id="4061" class="Symbol">{</a><a id="4062" href="Relation.Nullary.Reflects.html#4062" class="Bound">a</a> <a id="4064" href="Relation.Nullary.Reflects.html#4064" class="Bound">b</a><a id="4065" class="Symbol">}</a> <a id="4067" class="Symbol">→</a> <a id="4069" href="Relation.Nullary.Reflects.html#1104" class="Datatype">Reflects</a> <a id="4078" class="Symbol">(</a><a id="4079" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="4081" href="Relation.Nullary.Reflects.html#4062" class="Bound">a</a><a id="4082" class="Symbol">)</a> <a id="4084" href="Relation.Nullary.Reflects.html#4064" class="Bound">b</a> <a id="4086" class="Symbol">→</a> <a id="4088" href="Relation.Nullary.Reflects.html#4064" class="Bound">b</a> <a id="4090" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4092" href="Relation.Nullary.Reflects.html#4062" class="Bound">a</a>
<a id="4094" href="Relation.Nullary.Reflects.html#4041" class="Function">T-reflects-elim</a> <a id="4110" class="Symbol">{</a><a id="4111" href="Relation.Nullary.Reflects.html#4111" class="Bound">a</a><a id="4112" class="Symbol">}</a> <a id="4114" href="Relation.Nullary.Reflects.html#4114" class="Bound">r</a> <a id="4116" class="Symbol">=</a> <a id="4118" href="Relation.Nullary.Reflects.html#3841" class="Function">det</a> <a id="4122" href="Relation.Nullary.Reflects.html#4114" class="Bound">r</a> <a id="4124" class="Symbol">(</a><a id="4125" href="Relation.Nullary.Reflects.html#2656" class="Function">T-reflects</a> <a id="4136" href="Relation.Nullary.Reflects.html#4111" class="Bound">a</a><a id="4137" class="Symbol">)</a>
</pre></body></html>

==> anc/html/Relation.Nullary.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Nullary</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Operations on nullary relations (like negation and decidability)</a>
<a id="174" class="Comment">------------------------------------------------------------------------</a>

<a id="248" class="Comment">-- Some operations on/properties of nullary relations, i.e. sets.</a>

<a id="315" class="Symbol">{-#</a> <a id="319" class="Keyword">OPTIONS</a> <a id="327" class="Pragma">--cubical-compatible</a> <a id="348" class="Pragma">--safe</a> <a id="355" class="Symbol">#-}</a>

<a id="360" class="Keyword">module</a> <a id="367" href="Relation.Nullary.html" class="Module">Relation.Nullary</a> <a id="384" class="Keyword">where</a>

<a id="391" class="Keyword">open</a> <a id="396" class="Keyword">import</a> <a id="403" href="Agda.Builtin.Equality.html" class="Module">Agda.Builtin.Equality</a> <a id="425" class="Keyword">using</a> <a id="431" class="Symbol">(</a><a id="432" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="435" class="Symbol">)</a>
<a id="437" class="Keyword">open</a> <a id="442" class="Keyword">import</a> <a id="449" href="Agda.Builtin.Maybe.html" class="Module">Agda.Builtin.Maybe</a> <a id="468" class="Keyword">using</a> <a id="474" class="Symbol">(</a><a id="475" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a><a id="480" class="Symbol">)</a>
<a id="482" class="Keyword">open</a> <a id="487" class="Keyword">import</a> <a id="494" href="Level.html" class="Module">Level</a> <a id="500" class="Keyword">using</a> <a id="506" class="Symbol">(</a><a id="507" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="512" class="Symbol">)</a>

<a id="515" class="Keyword">private</a>
  <a id="525" class="Keyword">variable</a>
    <a id="538" href="Relation.Nullary.html#538" class="Generalizable">p</a> <a id="540" class="Symbol">:</a> <a id="542" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="552" href="Relation.Nullary.html#552" class="Generalizable">P</a> <a id="554" class="Symbol">:</a> <a id="556" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="560" href="Relation.Nullary.html#538" class="Generalizable">p</a>


<a id="564" class="Comment">------------------------------------------------------------------------</a>
<a id="637" class="Comment">-- Re-exports</a>

<a id="652" class="Keyword">open</a> <a id="657" class="Keyword">import</a> <a id="664" href="Relation.Nullary.Recomputable.html" class="Module">Relation.Nullary.Recomputable</a> <a id="694" class="Keyword">public</a> <a id="701" class="Keyword">using</a> <a id="707" class="Symbol">(</a><a id="708" href="Relation.Nullary.Recomputable.Core.html#985" class="Function">Recomputable</a><a id="720" class="Symbol">)</a>
<a id="722" class="Keyword">open</a> <a id="727" class="Keyword">import</a> <a id="734" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a> <a id="765" class="Keyword">public</a>
<a id="772" class="Keyword">open</a> <a id="777" class="Keyword">import</a> <a id="784" href="Relation.Nullary.Reflects.html" class="Module">Relation.Nullary.Reflects</a> <a id="810" class="Keyword">public</a> <a id="817" class="Keyword">hiding</a> <a id="824" class="Symbol">(</a><a id="825" href="Relation.Nullary.Reflects.html#2054" class="Function">recompute</a><a id="834" class="Symbol">;</a> <a id="836" href="Relation.Nullary.Reflects.html#2176" class="Function">recompute-constant</a><a id="854" class="Symbol">)</a>
<a id="856" class="Keyword">open</a> <a id="861" class="Keyword">import</a> <a id="868" href="Relation.Nullary.Decidable.Core.html" class="Module">Relation.Nullary.Decidable.Core</a> <a id="900" class="Keyword">public</a>
<a id="907" class="Keyword">open</a> <a id="912" class="Keyword">import</a> <a id="919" href="Relation.Nullary.Irrelevant.html" class="Module">Relation.Nullary.Irrelevant</a> <a id="947" class="Keyword">public</a>

<a id="955" class="Comment">------------------------------------------------------------------------</a>
<a id="1028" class="Comment">-- Weak decidability</a>
<a id="1049" class="Comment">-- `nothing` is &#39;don&#39;t know&#39;/&#39;give up&#39;; `just` is `yes`/`definitely`</a>

<a id="WeaklyDecidable"></a><a id="1119" href="Relation.Nullary.html#1119" class="Function">WeaklyDecidable</a> <a id="1135" class="Symbol">:</a> <a id="1137" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1141" href="Relation.Nullary.html#538" class="Generalizable">p</a> <a id="1143" class="Symbol">→</a> <a id="1145" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1149" href="Relation.Nullary.html#538" class="Generalizable">p</a>
<a id="1151" href="Relation.Nullary.html#1119" class="Function">WeaklyDecidable</a> <a id="1167" class="Symbol">=</a> <a id="1169" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a>
</pre></body></html>

==> anc/html/Relation.Unary.PredicateTransformer.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Unary.PredicateTransformer</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Predicate transformers</a>
<a id="132" class="Comment">------------------------------------------------------------------------</a>

<a id="206" class="Symbol">{-#</a> <a id="210" class="Keyword">OPTIONS</a> <a id="218" class="Pragma">--cubical-compatible</a> <a id="239" class="Pragma">--safe</a> <a id="246" class="Symbol">#-}</a>

<a id="251" class="Keyword">module</a> <a id="258" href="Relation.Unary.PredicateTransformer.html" class="Module">Relation.Unary.PredicateTransformer</a> <a id="294" class="Keyword">where</a>

<a id="301" class="Keyword">open</a> <a id="306" class="Keyword">import</a> <a id="313" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="331" class="Keyword">using</a> <a id="337" class="Symbol">(</a><a id="338" href="Data.Product.Base.html#852" class="Function">∃</a><a id="339" class="Symbol">)</a>
<a id="341" class="Keyword">open</a> <a id="346" class="Keyword">import</a> <a id="353" href="Function.Base.html" class="Module">Function.Base</a> <a id="367" class="Keyword">using</a> <a id="373" class="Symbol">(</a><a id="374" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="377" class="Symbol">)</a>
<a id="379" class="Keyword">open</a> <a id="384" class="Keyword">import</a> <a id="391" href="Level.html" class="Module">Level</a> <a id="397" class="Keyword">hiding</a> <a id="404" class="Symbol">(</a><a id="405" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="408" class="Symbol">)</a>
<a id="410" class="Keyword">open</a> <a id="415" class="Keyword">import</a> <a id="422" href="Relation.Unary.html" class="Module">Relation.Unary</a>
<a id="437" class="Keyword">open</a> <a id="442" class="Keyword">import</a> <a id="449" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="470" class="Keyword">using</a> <a id="476" class="Symbol">(</a><a id="477" href="Relation.Binary.Core.html#780" class="Function">REL</a><a id="480" class="Symbol">)</a>

<a id="483" class="Keyword">private</a>
  <a id="493" class="Keyword">variable</a>
    <a id="506" href="Relation.Unary.PredicateTransformer.html#506" class="Generalizable">a</a> <a id="508" href="Relation.Unary.PredicateTransformer.html#508" class="Generalizable">b</a> <a id="510" href="Relation.Unary.PredicateTransformer.html#510" class="Generalizable">c</a> <a id="512" href="Relation.Unary.PredicateTransformer.html#512" class="Generalizable">i</a> <a id="514" href="Relation.Unary.PredicateTransformer.html#514" class="Generalizable">ℓ</a> <a id="516" href="Relation.Unary.PredicateTransformer.html#516" class="Generalizable">ℓ₁</a> <a id="519" href="Relation.Unary.PredicateTransformer.html#519" class="Generalizable">ℓ₂</a> <a id="522" href="Relation.Unary.PredicateTransformer.html#522" class="Generalizable">ℓ₃</a> <a id="525" class="Symbol">:</a> <a id="527" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="537" href="Relation.Unary.PredicateTransformer.html#537" class="Generalizable">A</a> <a id="539" class="Symbol">:</a> <a id="541" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="545" href="Relation.Unary.PredicateTransformer.html#506" class="Generalizable">a</a>
    <a id="551" href="Relation.Unary.PredicateTransformer.html#551" class="Generalizable">B</a> <a id="553" class="Symbol">:</a> <a id="555" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="559" href="Relation.Unary.PredicateTransformer.html#508" class="Generalizable">b</a>
    <a id="565" href="Relation.Unary.PredicateTransformer.html#565" class="Generalizable">C</a> <a id="567" class="Symbol">:</a> <a id="569" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="573" href="Relation.Unary.PredicateTransformer.html#510" class="Generalizable">c</a>

<a id="576" class="Comment">------------------------------------------------------------------------</a>
<a id="649" class="Comment">-- Heterogeneous and homogeneous predicate transformers</a>

<a id="PT"></a><a id="706" href="Relation.Unary.PredicateTransformer.html#706" class="Function">PT</a> <a id="709" class="Symbol">:</a> <a id="711" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="715" href="Relation.Unary.PredicateTransformer.html#506" class="Generalizable">a</a> <a id="717" class="Symbol">→</a> <a id="719" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="723" href="Relation.Unary.PredicateTransformer.html#508" class="Generalizable">b</a> <a id="725" class="Symbol">→</a> <a id="727" class="Symbol">(</a><a id="728" href="Relation.Unary.PredicateTransformer.html#728" class="Bound">ℓ₁</a> <a id="731" href="Relation.Unary.PredicateTransformer.html#731" class="Bound">ℓ₂</a> <a id="734" class="Symbol">:</a> <a id="736" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="741" class="Symbol">)</a> <a id="743" class="Symbol">→</a> <a id="745" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="749" class="Symbol">_</a>
<a id="751" href="Relation.Unary.PredicateTransformer.html#706" class="Function">PT</a> <a id="754" href="Relation.Unary.PredicateTransformer.html#754" class="Bound">A</a> <a id="756" href="Relation.Unary.PredicateTransformer.html#756" class="Bound">B</a> <a id="758" href="Relation.Unary.PredicateTransformer.html#758" class="Bound">ℓ₁</a> <a id="761" href="Relation.Unary.PredicateTransformer.html#761" class="Bound">ℓ₂</a> <a id="764" class="Symbol">=</a> <a id="766" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="771" href="Relation.Unary.PredicateTransformer.html#754" class="Bound">A</a> <a id="773" href="Relation.Unary.PredicateTransformer.html#758" class="Bound">ℓ₁</a> <a id="776" class="Symbol">→</a> <a id="778" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="783" href="Relation.Unary.PredicateTransformer.html#756" class="Bound">B</a> <a id="785" href="Relation.Unary.PredicateTransformer.html#761" class="Bound">ℓ₂</a>

<a id="Pt"></a><a id="789" href="Relation.Unary.PredicateTransformer.html#789" class="Function">Pt</a> <a id="792" class="Symbol">:</a> <a id="794" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="798" href="Relation.Unary.PredicateTransformer.html#506" class="Generalizable">a</a> <a id="800" class="Symbol">→</a> <a id="802" class="Symbol">(</a><a id="803" href="Relation.Unary.PredicateTransformer.html#803" class="Bound">ℓ</a> <a id="805" class="Symbol">:</a> <a id="807" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="812" class="Symbol">)</a> <a id="814" class="Symbol">→</a> <a id="816" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="820" class="Symbol">_</a>
<a id="822" href="Relation.Unary.PredicateTransformer.html#789" class="Function">Pt</a> <a id="825" href="Relation.Unary.PredicateTransformer.html#825" class="Bound">A</a> <a id="827" href="Relation.Unary.PredicateTransformer.html#827" class="Bound">ℓ</a> <a id="829" class="Symbol">=</a> <a id="831" href="Relation.Unary.PredicateTransformer.html#706" class="Function">PT</a> <a id="834" href="Relation.Unary.PredicateTransformer.html#825" class="Bound">A</a> <a id="836" href="Relation.Unary.PredicateTransformer.html#825" class="Bound">A</a> <a id="838" href="Relation.Unary.PredicateTransformer.html#827" class="Bound">ℓ</a> <a id="840" href="Relation.Unary.PredicateTransformer.html#827" class="Bound">ℓ</a>

<a id="843" class="Comment">------------------------------------------------------------------------</a>
<a id="916" class="Comment">-- Composition and identity</a>

<a id="945" class="Keyword">infixr</a> <a id="952" class="Number">9</a> <a id="954" href="Relation.Unary.PredicateTransformer.html#959" class="Function Operator">_⍮_</a>

<a id="_⍮_"></a><a id="959" href="Relation.Unary.PredicateTransformer.html#959" class="Function Operator">_⍮_</a> <a id="963" class="Symbol">:</a> <a id="965" href="Relation.Unary.PredicateTransformer.html#706" class="Function">PT</a> <a id="968" href="Relation.Unary.PredicateTransformer.html#551" class="Generalizable">B</a> <a id="970" href="Relation.Unary.PredicateTransformer.html#565" class="Generalizable">C</a> <a id="972" href="Relation.Unary.PredicateTransformer.html#519" class="Generalizable">ℓ₂</a> <a id="975" href="Relation.Unary.PredicateTransformer.html#522" class="Generalizable">ℓ₃</a> <a id="978" class="Symbol">→</a> <a id="980" href="Relation.Unary.PredicateTransformer.html#706" class="Function">PT</a> <a id="983" href="Relation.Unary.PredicateTransformer.html#537" class="Generalizable">A</a> <a id="985" href="Relation.Unary.PredicateTransformer.html#551" class="Generalizable">B</a> <a id="987" href="Relation.Unary.PredicateTransformer.html#516" class="Generalizable">ℓ₁</a> <a id="990" href="Relation.Unary.PredicateTransformer.html#519" class="Generalizable">ℓ₂</a> <a id="993" class="Symbol">→</a> <a id="995" href="Relation.Unary.PredicateTransformer.html#706" class="Function">PT</a> <a id="998" href="Relation.Unary.PredicateTransformer.html#537" class="Generalizable">A</a> <a id="1000" href="Relation.Unary.PredicateTransformer.html#565" class="Generalizable">C</a> <a id="1002" href="Relation.Unary.PredicateTransformer.html#516" class="Generalizable">ℓ₁</a> <a id="1005" class="Symbol">_</a>
<a id="1007" href="Relation.Unary.PredicateTransformer.html#1007" class="Bound">S</a> <a id="1009" href="Relation.Unary.PredicateTransformer.html#959" class="Function Operator">⍮</a> <a id="1011" href="Relation.Unary.PredicateTransformer.html#1011" class="Bound">T</a> <a id="1013" class="Symbol">=</a> <a id="1015" href="Relation.Unary.PredicateTransformer.html#1007" class="Bound">S</a> <a id="1017" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1019" href="Relation.Unary.PredicateTransformer.html#1011" class="Bound">T</a>

<a id="skip"></a><a id="1022" href="Relation.Unary.PredicateTransformer.html#1022" class="Function">skip</a> <a id="1027" class="Symbol">:</a> <a id="1029" href="Relation.Unary.PredicateTransformer.html#706" class="Function">PT</a> <a id="1032" href="Relation.Unary.PredicateTransformer.html#537" class="Generalizable">A</a> <a id="1034" href="Relation.Unary.PredicateTransformer.html#537" class="Generalizable">A</a> <a id="1036" href="Relation.Unary.PredicateTransformer.html#514" class="Generalizable">ℓ</a> <a id="1038" href="Relation.Unary.PredicateTransformer.html#514" class="Generalizable">ℓ</a>
<a id="1040" href="Relation.Unary.PredicateTransformer.html#1022" class="Function">skip</a> <a id="1045" href="Relation.Unary.PredicateTransformer.html#1045" class="Bound">P</a> <a id="1047" class="Symbol">=</a> <a id="1049" href="Relation.Unary.PredicateTransformer.html#1045" class="Bound">P</a>

<a id="1052" class="Comment">------------------------------------------------------------------------</a>
<a id="1125" class="Comment">-- Operations on predicates extend pointwise to predicate transformers</a>

<a id="1197" class="Comment">-- The bottom and the top of the predicate transformer lattice.</a>

<a id="abort"></a><a id="1262" href="Relation.Unary.PredicateTransformer.html#1262" class="Function">abort</a> <a id="1268" class="Symbol">:</a> <a id="1270" href="Relation.Unary.PredicateTransformer.html#706" class="Function">PT</a> <a id="1273" href="Relation.Unary.PredicateTransformer.html#537" class="Generalizable">A</a> <a id="1275" href="Relation.Unary.PredicateTransformer.html#551" class="Generalizable">B</a> <a id="1277" href="Level.html#521" class="Function">0ℓ</a> <a id="1280" href="Level.html#521" class="Function">0ℓ</a>
<a id="1283" href="Relation.Unary.PredicateTransformer.html#1262" class="Function">abort</a> <a id="1289" class="Symbol">=</a> <a id="1291" class="Symbol">λ</a> <a id="1293" href="Relation.Unary.PredicateTransformer.html#1293" class="Bound">_</a> <a id="1295" class="Symbol">→</a> <a id="1297" href="Relation.Unary.html#1504" class="Function">∅</a>

<a id="magic"></a><a id="1300" href="Relation.Unary.PredicateTransformer.html#1300" class="Function">magic</a> <a id="1306" class="Symbol">:</a> <a id="1308" href="Relation.Unary.PredicateTransformer.html#706" class="Function">PT</a> <a id="1311" href="Relation.Unary.PredicateTransformer.html#537" class="Generalizable">A</a> <a id="1313" href="Relation.Unary.PredicateTransformer.html#551" class="Generalizable">B</a> <a id="1315" href="Level.html#521" class="Function">0ℓ</a> <a id="1318" href="Level.html#521" class="Function">0ℓ</a>
<a id="1321" href="Relation.Unary.PredicateTransformer.html#1300" class="Function">magic</a> <a id="1327" class="Symbol">=</a> <a id="1329" class="Symbol">λ</a> <a id="1331" href="Relation.Unary.PredicateTransformer.html#1331" class="Bound">_</a> <a id="1333" class="Symbol">→</a> <a id="1335" href="Relation.Unary.html#1686" class="Function">U</a>

<a id="1338" class="Comment">-- Negation.</a>

<a id="1352" class="Keyword">infix</a> <a id="1358" class="Number">8</a> <a id="1360" href="Relation.Unary.PredicateTransformer.html#1364" class="Function Operator">∼_</a>

<a id="∼_"></a><a id="1364" href="Relation.Unary.PredicateTransformer.html#1364" class="Function Operator">∼_</a> <a id="1367" class="Symbol">:</a> <a id="1369" href="Relation.Unary.PredicateTransformer.html#706" class="Function">PT</a> <a id="1372" href="Relation.Unary.PredicateTransformer.html#537" class="Generalizable">A</a> <a id="1374" href="Relation.Unary.PredicateTransformer.html#551" class="Generalizable">B</a> <a id="1376" href="Relation.Unary.PredicateTransformer.html#516" class="Generalizable">ℓ₁</a> <a id="1379" href="Relation.Unary.PredicateTransformer.html#519" class="Generalizable">ℓ₂</a> <a id="1382" class="Symbol">→</a> <a id="1384" href="Relation.Unary.PredicateTransformer.html#706" class="Function">PT</a> <a id="1387" href="Relation.Unary.PredicateTransformer.html#537" class="Generalizable">A</a> <a id="1389" href="Relation.Unary.PredicateTransformer.html#551" class="Generalizable">B</a> <a id="1391" href="Relation.Unary.PredicateTransformer.html#516" class="Generalizable">ℓ₁</a> <a id="1394" href="Relation.Unary.PredicateTransformer.html#519" class="Generalizable">ℓ₂</a>
<a id="1397" href="Relation.Unary.PredicateTransformer.html#1364" class="Function Operator">∼</a> <a id="1399" href="Relation.Unary.PredicateTransformer.html#1399" class="Bound">T</a> <a id="1401" class="Symbol">=</a> <a id="1403" href="Relation.Unary.html#5000" class="Function">∁</a> <a id="1405" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1407" href="Relation.Unary.PredicateTransformer.html#1399" class="Bound">T</a>

<a id="1410" class="Comment">-- Refinement.</a>

<a id="1426" class="Keyword">infix</a> <a id="1432" class="Number">4</a> <a id="1434" href="Relation.Unary.PredicateTransformer.html#1453" class="Function Operator">_⊑_</a> <a id="1438" href="Relation.Unary.PredicateTransformer.html#1591" class="Function Operator">_⊒_</a> <a id="1442" href="Relation.Unary.PredicateTransformer.html#1522" class="Function Operator">_⊑′_</a> <a id="1447" href="Relation.Unary.PredicateTransformer.html#1648" class="Function Operator">_⊒′_</a>

<a id="_⊑_"></a><a id="1453" href="Relation.Unary.PredicateTransformer.html#1453" class="Function Operator">_⊑_</a> <a id="1457" class="Symbol">:</a> <a id="1459" href="Relation.Unary.PredicateTransformer.html#706" class="Function">PT</a> <a id="1462" href="Relation.Unary.PredicateTransformer.html#537" class="Generalizable">A</a> <a id="1464" href="Relation.Unary.PredicateTransformer.html#551" class="Generalizable">B</a> <a id="1466" href="Relation.Unary.PredicateTransformer.html#516" class="Generalizable">ℓ₁</a> <a id="1469" href="Relation.Unary.PredicateTransformer.html#519" class="Generalizable">ℓ₂</a> <a id="1472" class="Symbol">→</a> <a id="1474" href="Relation.Unary.PredicateTransformer.html#706" class="Function">PT</a> <a id="1477" href="Relation.Unary.PredicateTransformer.html#537" class="Generalizable">A</a> <a id="1479" href="Relation.Unary.PredicateTransformer.html#551" class="Generalizable">B</a> <a id="1481" href="Relation.Unary.PredicateTransformer.html#516" class="Generalizable">ℓ₁</a> <a id="1484" href="Relation.Unary.PredicateTransformer.html#519" class="Generalizable">ℓ₂</a> <a id="1487" class="Symbol">→</a> <a id="1489" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1493" class="Symbol">_</a>
<a id="1495" href="Relation.Unary.PredicateTransformer.html#1495" class="Bound">S</a> <a id="1497" href="Relation.Unary.PredicateTransformer.html#1453" class="Function Operator">⊑</a> <a id="1499" href="Relation.Unary.PredicateTransformer.html#1499" class="Bound">T</a> <a id="1501" class="Symbol">=</a> <a id="1503" class="Symbol">∀</a> <a id="1505" class="Symbol">{</a><a id="1506" href="Relation.Unary.PredicateTransformer.html#1506" class="Bound">X</a><a id="1507" class="Symbol">}</a> <a id="1509" class="Symbol">→</a> <a id="1511" href="Relation.Unary.PredicateTransformer.html#1495" class="Bound">S</a> <a id="1513" href="Relation.Unary.PredicateTransformer.html#1506" class="Bound">X</a> <a id="1515" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="1517" href="Relation.Unary.PredicateTransformer.html#1499" class="Bound">T</a> <a id="1519" href="Relation.Unary.PredicateTransformer.html#1506" class="Bound">X</a>

<a id="_⊑′_"></a><a id="1522" href="Relation.Unary.PredicateTransformer.html#1522" class="Function Operator">_⊑′_</a> <a id="1527" class="Symbol">:</a> <a id="1529" href="Relation.Unary.PredicateTransformer.html#706" class="Function">PT</a> <a id="1532" href="Relation.Unary.PredicateTransformer.html#537" class="Generalizable">A</a> <a id="1534" href="Relation.Unary.PredicateTransformer.html#551" class="Generalizable">B</a> <a id="1536" href="Relation.Unary.PredicateTransformer.html#516" class="Generalizable">ℓ₁</a> <a id="1539" href="Relation.Unary.PredicateTransformer.html#519" class="Generalizable">ℓ₂</a> <a id="1542" class="Symbol">→</a> <a id="1544" href="Relation.Unary.PredicateTransformer.html#706" class="Function">PT</a> <a id="1547" href="Relation.Unary.PredicateTransformer.html#537" class="Generalizable">A</a> <a id="1549" href="Relation.Unary.PredicateTransformer.html#551" class="Generalizable">B</a> <a id="1551" href="Relation.Unary.PredicateTransformer.html#516" class="Generalizable">ℓ₁</a> <a id="1554" href="Relation.Unary.PredicateTransformer.html#519" class="Generalizable">ℓ₂</a> <a id="1557" class="Symbol">→</a> <a id="1559" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1563" class="Symbol">_</a>
<a id="1565" href="Relation.Unary.PredicateTransformer.html#1565" class="Bound">S</a> <a id="1567" href="Relation.Unary.PredicateTransformer.html#1522" class="Function Operator">⊑′</a> <a id="1570" href="Relation.Unary.PredicateTransformer.html#1570" class="Bound">T</a> <a id="1572" class="Symbol">=</a> <a id="1574" class="Symbol">∀</a> <a id="1576" href="Relation.Unary.PredicateTransformer.html#1576" class="Bound">X</a> <a id="1578" class="Symbol">→</a> <a id="1580" href="Relation.Unary.PredicateTransformer.html#1565" class="Bound">S</a> <a id="1582" href="Relation.Unary.PredicateTransformer.html#1576" class="Bound">X</a> <a id="1584" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="1586" href="Relation.Unary.PredicateTransformer.html#1570" class="Bound">T</a> <a id="1588" href="Relation.Unary.PredicateTransformer.html#1576" class="Bound">X</a>

<a id="_⊒_"></a><a id="1591" href="Relation.Unary.PredicateTransformer.html#1591" class="Function Operator">_⊒_</a> <a id="1595" class="Symbol">:</a> <a id="1597" href="Relation.Unary.PredicateTransformer.html#706" class="Function">PT</a> <a id="1600" href="Relation.Unary.PredicateTransformer.html#537" class="Generalizable">A</a> <a id="1602" href="Relation.Unary.PredicateTransformer.html#551" class="Generalizable">B</a> <a id="1604" href="Relation.Unary.PredicateTransformer.html#516" class="Generalizable">ℓ₁</a> <a id="1607" href="Relation.Unary.PredicateTransformer.html#519" class="Generalizable">ℓ₂</a> <a id="1610" class="Symbol">→</a> <a id="1612" href="Relation.Unary.PredicateTransformer.html#706" class="Function">PT</a> <a id="1615" href="Relation.Unary.PredicateTransformer.html#537" class="Generalizable">A</a> <a id="1617" href="Relation.Unary.PredicateTransformer.html#551" class="Generalizable">B</a> <a id="1619" href="Relation.Unary.PredicateTransformer.html#516" class="Generalizable">ℓ₁</a> <a id="1622" href="Relation.Unary.PredicateTransformer.html#519" class="Generalizable">ℓ₂</a> <a id="1625" class="Symbol">→</a> <a id="1627" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1631" class="Symbol">_</a>
<a id="1633" href="Relation.Unary.PredicateTransformer.html#1633" class="Bound">T</a> <a id="1635" href="Relation.Unary.PredicateTransformer.html#1591" class="Function Operator">⊒</a> <a id="1637" href="Relation.Unary.PredicateTransformer.html#1637" class="Bound">S</a> <a id="1639" class="Symbol">=</a> <a id="1641" href="Relation.Unary.PredicateTransformer.html#1633" class="Bound">T</a> <a id="1643" href="Relation.Unary.PredicateTransformer.html#1453" class="Function Operator">⊑</a> <a id="1645" href="Relation.Unary.PredicateTransformer.html#1637" class="Bound">S</a>

<a id="_⊒′_"></a><a id="1648" href="Relation.Unary.PredicateTransformer.html#1648" class="Function Operator">_⊒′_</a> <a id="1653" class="Symbol">:</a> <a id="1655" href="Relation.Unary.PredicateTransformer.html#706" class="Function">PT</a> <a id="1658" href="Relation.Unary.PredicateTransformer.html#537" class="Generalizable">A</a> <a id="1660" href="Relation.Unary.PredicateTransformer.html#551" class="Generalizable">B</a> <a id="1662" href="Relation.Unary.PredicateTransformer.html#516" class="Generalizable">ℓ₁</a> <a id="1665" href="Relation.Unary.PredicateTransformer.html#519" class="Generalizable">ℓ₂</a> <a id="1668" class="Symbol">→</a> <a id="1670" href="Relation.Unary.PredicateTransformer.html#706" class="Function">PT</a> <a id="1673" href="Relation.Unary.PredicateTransformer.html#537" class="Generalizable">A</a> <a id="1675" href="Relation.Unary.PredicateTransformer.html#551" class="Generalizable">B</a> <a id="1677" href="Relation.Unary.PredicateTransformer.html#516" class="Generalizable">ℓ₁</a> <a id="1680" href="Relation.Unary.PredicateTransformer.html#519" class="Generalizable">ℓ₂</a> <a id="1683" class="Symbol">→</a> <a id="1685" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1689" class="Symbol">_</a>
<a id="1691" href="Relation.Unary.PredicateTransformer.html#1691" class="Bound">T</a> <a id="1693" href="Relation.Unary.PredicateTransformer.html#1648" class="Function Operator">⊒′</a> <a id="1696" href="Relation.Unary.PredicateTransformer.html#1696" class="Bound">S</a> <a id="1698" class="Symbol">=</a> <a id="1700" href="Relation.Unary.PredicateTransformer.html#1696" class="Bound">S</a> <a id="1702" href="Relation.Unary.PredicateTransformer.html#1522" class="Function Operator">⊑′</a> <a id="1705" href="Relation.Unary.PredicateTransformer.html#1691" class="Bound">T</a>

<a id="1708" class="Comment">-- The dual of refinement.</a>

<a id="1736" class="Keyword">infix</a> <a id="1742" class="Number">4</a> <a id="1744" href="Relation.Unary.PredicateTransformer.html#1749" class="Function Operator">_⋢_</a>

<a id="_⋢_"></a><a id="1749" href="Relation.Unary.PredicateTransformer.html#1749" class="Function Operator">_⋢_</a> <a id="1753" class="Symbol">:</a> <a id="1755" href="Relation.Unary.PredicateTransformer.html#706" class="Function">PT</a> <a id="1758" href="Relation.Unary.PredicateTransformer.html#537" class="Generalizable">A</a> <a id="1760" href="Relation.Unary.PredicateTransformer.html#551" class="Generalizable">B</a> <a id="1762" href="Relation.Unary.PredicateTransformer.html#516" class="Generalizable">ℓ₁</a> <a id="1765" href="Relation.Unary.PredicateTransformer.html#519" class="Generalizable">ℓ₂</a> <a id="1768" class="Symbol">→</a> <a id="1770" href="Relation.Unary.PredicateTransformer.html#706" class="Function">PT</a> <a id="1773" href="Relation.Unary.PredicateTransformer.html#537" class="Generalizable">A</a> <a id="1775" href="Relation.Unary.PredicateTransformer.html#551" class="Generalizable">B</a> <a id="1777" href="Relation.Unary.PredicateTransformer.html#516" class="Generalizable">ℓ₁</a> <a id="1780" href="Relation.Unary.PredicateTransformer.html#519" class="Generalizable">ℓ₂</a> <a id="1783" class="Symbol">→</a> <a id="1785" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1789" class="Symbol">_</a>
<a id="1791" href="Relation.Unary.PredicateTransformer.html#1791" class="Bound">S</a> <a id="1793" href="Relation.Unary.PredicateTransformer.html#1749" class="Function Operator">⋢</a> <a id="1795" href="Relation.Unary.PredicateTransformer.html#1795" class="Bound">T</a> <a id="1797" class="Symbol">=</a> <a id="1799" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="1801" class="Symbol">λ</a> <a id="1803" href="Relation.Unary.PredicateTransformer.html#1803" class="Bound">X</a> <a id="1805" class="Symbol">→</a> <a id="1807" href="Relation.Unary.PredicateTransformer.html#1791" class="Bound">S</a> <a id="1809" href="Relation.Unary.PredicateTransformer.html#1803" class="Bound">X</a> <a id="1811" href="Relation.Unary.html#5726" class="Function Operator">≬</a> <a id="1813" href="Relation.Unary.PredicateTransformer.html#1795" class="Bound">T</a> <a id="1815" href="Relation.Unary.PredicateTransformer.html#1803" class="Bound">X</a>

<a id="1818" class="Comment">-- Union.</a>

<a id="1829" class="Keyword">infixl</a> <a id="1836" class="Number">6</a> <a id="1838" href="Relation.Unary.PredicateTransformer.html#1843" class="Function Operator">_⊓_</a>

<a id="_⊓_"></a><a id="1843" href="Relation.Unary.PredicateTransformer.html#1843" class="Function Operator">_⊓_</a> <a id="1847" class="Symbol">:</a> <a id="1849" href="Relation.Unary.PredicateTransformer.html#706" class="Function">PT</a> <a id="1852" href="Relation.Unary.PredicateTransformer.html#537" class="Generalizable">A</a> <a id="1854" href="Relation.Unary.PredicateTransformer.html#551" class="Generalizable">B</a> <a id="1856" href="Relation.Unary.PredicateTransformer.html#516" class="Generalizable">ℓ₁</a> <a id="1859" href="Relation.Unary.PredicateTransformer.html#519" class="Generalizable">ℓ₂</a> <a id="1862" class="Symbol">→</a> <a id="1864" href="Relation.Unary.PredicateTransformer.html#706" class="Function">PT</a> <a id="1867" href="Relation.Unary.PredicateTransformer.html#537" class="Generalizable">A</a> <a id="1869" href="Relation.Unary.PredicateTransformer.html#551" class="Generalizable">B</a> <a id="1871" href="Relation.Unary.PredicateTransformer.html#516" class="Generalizable">ℓ₁</a> <a id="1874" href="Relation.Unary.PredicateTransformer.html#519" class="Generalizable">ℓ₂</a> <a id="1877" class="Symbol">→</a> <a id="1879" href="Relation.Unary.PredicateTransformer.html#706" class="Function">PT</a> <a id="1882" href="Relation.Unary.PredicateTransformer.html#537" class="Generalizable">A</a> <a id="1884" href="Relation.Unary.PredicateTransformer.html#551" class="Generalizable">B</a> <a id="1886" href="Relation.Unary.PredicateTransformer.html#516" class="Generalizable">ℓ₁</a> <a id="1889" href="Relation.Unary.PredicateTransformer.html#519" class="Generalizable">ℓ₂</a>
<a id="1892" href="Relation.Unary.PredicateTransformer.html#1892" class="Bound">S</a> <a id="1894" href="Relation.Unary.PredicateTransformer.html#1843" class="Function Operator">⊓</a> <a id="1896" href="Relation.Unary.PredicateTransformer.html#1896" class="Bound">T</a> <a id="1898" class="Symbol">=</a> <a id="1900" class="Symbol">λ</a> <a id="1902" href="Relation.Unary.PredicateTransformer.html#1902" class="Bound">X</a> <a id="1904" class="Symbol">→</a> <a id="1906" href="Relation.Unary.PredicateTransformer.html#1892" class="Bound">S</a> <a id="1908" href="Relation.Unary.PredicateTransformer.html#1902" class="Bound">X</a> <a id="1910" href="Relation.Unary.html#5139" class="Function Operator">∪</a> <a id="1912" href="Relation.Unary.PredicateTransformer.html#1896" class="Bound">T</a> <a id="1914" href="Relation.Unary.PredicateTransformer.html#1902" class="Bound">X</a>

<a id="1917" class="Comment">-- Intersection.</a>

<a id="1935" class="Keyword">infixl</a> <a id="1942" class="Number">7</a> <a id="1944" href="Relation.Unary.PredicateTransformer.html#1949" class="Function Operator">_⊔_</a>

<a id="_⊔_"></a><a id="1949" href="Relation.Unary.PredicateTransformer.html#1949" class="Function Operator">_⊔_</a> <a id="1953" class="Symbol">:</a> <a id="1955" href="Relation.Unary.PredicateTransformer.html#706" class="Function">PT</a> <a id="1958" href="Relation.Unary.PredicateTransformer.html#537" class="Generalizable">A</a> <a id="1960" href="Relation.Unary.PredicateTransformer.html#551" class="Generalizable">B</a> <a id="1962" href="Relation.Unary.PredicateTransformer.html#516" class="Generalizable">ℓ₁</a> <a id="1965" href="Relation.Unary.PredicateTransformer.html#519" class="Generalizable">ℓ₂</a> <a id="1968" class="Symbol">→</a> <a id="1970" href="Relation.Unary.PredicateTransformer.html#706" class="Function">PT</a> <a id="1973" href="Relation.Unary.PredicateTransformer.html#537" class="Generalizable">A</a> <a id="1975" href="Relation.Unary.PredicateTransformer.html#551" class="Generalizable">B</a> <a id="1977" href="Relation.Unary.PredicateTransformer.html#516" class="Generalizable">ℓ₁</a> <a id="1980" href="Relation.Unary.PredicateTransformer.html#519" class="Generalizable">ℓ₂</a> <a id="1983" class="Symbol">→</a> <a id="1985" href="Relation.Unary.PredicateTransformer.html#706" class="Function">PT</a> <a id="1988" href="Relation.Unary.PredicateTransformer.html#537" class="Generalizable">A</a> <a id="1990" href="Relation.Unary.PredicateTransformer.html#551" class="Generalizable">B</a> <a id="1992" href="Relation.Unary.PredicateTransformer.html#516" class="Generalizable">ℓ₁</a> <a id="1995" href="Relation.Unary.PredicateTransformer.html#519" class="Generalizable">ℓ₂</a>
<a id="1998" href="Relation.Unary.PredicateTransformer.html#1998" class="Bound">S</a> <a id="2000" href="Relation.Unary.PredicateTransformer.html#1949" class="Function Operator">⊔</a> <a id="2002" href="Relation.Unary.PredicateTransformer.html#2002" class="Bound">T</a> <a id="2004" class="Symbol">=</a> <a id="2006" class="Symbol">λ</a> <a id="2008" href="Relation.Unary.PredicateTransformer.html#2008" class="Bound">X</a> <a id="2010" class="Symbol">→</a> <a id="2012" href="Relation.Unary.PredicateTransformer.html#1998" class="Bound">S</a> <a id="2014" href="Relation.Unary.PredicateTransformer.html#2008" class="Bound">X</a> <a id="2016" href="Relation.Unary.html#5225" class="Function Operator">∩</a> <a id="2018" href="Relation.Unary.PredicateTransformer.html#2002" class="Bound">T</a> <a id="2020" href="Relation.Unary.PredicateTransformer.html#2008" class="Bound">X</a>

<a id="2023" class="Comment">-- Implication.</a>

<a id="2040" class="Keyword">infixl</a> <a id="2047" class="Number">8</a> <a id="2049" href="Relation.Unary.PredicateTransformer.html#2054" class="Function Operator">_⇛_</a>

<a id="_⇛_"></a><a id="2054" href="Relation.Unary.PredicateTransformer.html#2054" class="Function Operator">_⇛_</a> <a id="2058" class="Symbol">:</a> <a id="2060" href="Relation.Unary.PredicateTransformer.html#706" class="Function">PT</a> <a id="2063" href="Relation.Unary.PredicateTransformer.html#537" class="Generalizable">A</a> <a id="2065" href="Relation.Unary.PredicateTransformer.html#551" class="Generalizable">B</a> <a id="2067" href="Relation.Unary.PredicateTransformer.html#516" class="Generalizable">ℓ₁</a> <a id="2070" href="Relation.Unary.PredicateTransformer.html#519" class="Generalizable">ℓ₂</a> <a id="2073" class="Symbol">→</a> <a id="2075" href="Relation.Unary.PredicateTransformer.html#706" class="Function">PT</a> <a id="2078" href="Relation.Unary.PredicateTransformer.html#537" class="Generalizable">A</a> <a id="2080" href="Relation.Unary.PredicateTransformer.html#551" class="Generalizable">B</a> <a id="2082" href="Relation.Unary.PredicateTransformer.html#516" class="Generalizable">ℓ₁</a> <a id="2085" href="Relation.Unary.PredicateTransformer.html#519" class="Generalizable">ℓ₂</a> <a id="2088" class="Symbol">→</a> <a id="2090" href="Relation.Unary.PredicateTransformer.html#706" class="Function">PT</a> <a id="2093" href="Relation.Unary.PredicateTransformer.html#537" class="Generalizable">A</a> <a id="2095" href="Relation.Unary.PredicateTransformer.html#551" class="Generalizable">B</a> <a id="2097" href="Relation.Unary.PredicateTransformer.html#516" class="Generalizable">ℓ₁</a> <a id="2100" href="Relation.Unary.PredicateTransformer.html#519" class="Generalizable">ℓ₂</a>
<a id="2103" href="Relation.Unary.PredicateTransformer.html#2103" class="Bound">S</a> <a id="2105" href="Relation.Unary.PredicateTransformer.html#2054" class="Function Operator">⇛</a> <a id="2107" href="Relation.Unary.PredicateTransformer.html#2107" class="Bound">T</a> <a id="2109" class="Symbol">=</a> <a id="2111" class="Symbol">λ</a> <a id="2113" href="Relation.Unary.PredicateTransformer.html#2113" class="Bound">X</a> <a id="2115" class="Symbol">→</a> <a id="2117" href="Relation.Unary.PredicateTransformer.html#2103" class="Bound">S</a> <a id="2119" href="Relation.Unary.PredicateTransformer.html#2113" class="Bound">X</a> <a id="2121" href="Relation.Unary.html#5060" class="Function Operator">⇒</a> <a id="2123" href="Relation.Unary.PredicateTransformer.html#2107" class="Bound">T</a> <a id="2125" href="Relation.Unary.PredicateTransformer.html#2113" class="Bound">X</a>

<a id="2128" class="Comment">-- Infinitary union and intersection.</a>

<a id="2167" class="Keyword">infix</a> <a id="2173" class="Number">9</a> <a id="2175" href="Relation.Unary.PredicateTransformer.html#2180" class="Function">⨆</a> <a id="2177" href="Relation.Unary.PredicateTransformer.html#2302" class="Function">⨅</a>

<a id="⨆"></a><a id="2180" href="Relation.Unary.PredicateTransformer.html#2180" class="Function">⨆</a> <a id="2182" class="Symbol">:</a> <a id="2184" class="Symbol">∀</a> <a id="2186" class="Symbol">(</a><a id="2187" href="Relation.Unary.PredicateTransformer.html#2187" class="Bound">I</a> <a id="2189" class="Symbol">:</a> <a id="2191" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2195" href="Relation.Unary.PredicateTransformer.html#512" class="Generalizable">i</a><a id="2196" class="Symbol">)</a> <a id="2198" class="Symbol">→</a> <a id="2200" class="Symbol">(</a><a id="2201" href="Relation.Unary.PredicateTransformer.html#2187" class="Bound">I</a> <a id="2203" class="Symbol">→</a> <a id="2205" href="Relation.Unary.PredicateTransformer.html#706" class="Function">PT</a> <a id="2208" href="Relation.Unary.PredicateTransformer.html#537" class="Generalizable">A</a> <a id="2210" href="Relation.Unary.PredicateTransformer.html#551" class="Generalizable">B</a> <a id="2212" href="Relation.Unary.PredicateTransformer.html#516" class="Generalizable">ℓ₁</a> <a id="2215" href="Relation.Unary.PredicateTransformer.html#519" class="Generalizable">ℓ₂</a><a id="2217" class="Symbol">)</a> <a id="2219" class="Symbol">→</a> <a id="2221" href="Relation.Unary.PredicateTransformer.html#706" class="Function">PT</a> <a id="2224" href="Relation.Unary.PredicateTransformer.html#537" class="Generalizable">A</a> <a id="2226" href="Relation.Unary.PredicateTransformer.html#551" class="Generalizable">B</a> <a id="2228" href="Relation.Unary.PredicateTransformer.html#516" class="Generalizable">ℓ₁</a> <a id="2231" class="Symbol">_</a>
<a id="2233" href="Relation.Unary.PredicateTransformer.html#2180" class="Function">⨆</a> <a id="2235" href="Relation.Unary.PredicateTransformer.html#2235" class="Bound">I</a> <a id="2237" href="Relation.Unary.PredicateTransformer.html#2237" class="Bound">T</a> <a id="2239" class="Symbol">=</a> <a id="2241" class="Symbol">λ</a> <a id="2243" href="Relation.Unary.PredicateTransformer.html#2243" class="Bound">X</a> <a id="2245" class="Symbol">→</a> <a id="2247" href="Relation.Unary.html#5399" class="Function">⋃[</a> <a id="2250" href="Relation.Unary.PredicateTransformer.html#2250" class="Bound">i</a> <a id="2252" href="Relation.Unary.html#5399" class="Function">∶</a> <a id="2254" href="Relation.Unary.PredicateTransformer.html#2235" class="Bound">I</a> <a id="2256" href="Relation.Unary.html#5399" class="Function">]</a> <a id="2258" href="Relation.Unary.PredicateTransformer.html#2237" class="Bound">T</a> <a id="2260" href="Relation.Unary.PredicateTransformer.html#2250" class="Bound">i</a> <a id="2262" href="Relation.Unary.PredicateTransformer.html#2243" class="Bound">X</a>

<a id="2265" class="Keyword">syntax</a> <a id="2272" href="Relation.Unary.PredicateTransformer.html#2180" class="Function">⨆</a> <a id="2274" class="Bound">I</a> <a id="2276" class="Symbol">(λ</a> <a id="2279" class="Bound">i</a> <a id="2281" class="Symbol">→</a> <a id="2283" class="Bound">T</a><a id="2284" class="Symbol">)</a> <a id="2286" class="Symbol">=</a> <a id="2288" class="Function">⨆[</a> <a id="2291" class="Bound">i</a> <a id="2293" class="Function">∶</a> <a id="2295" class="Bound">I</a> <a id="2297" class="Function">]</a> <a id="2299" class="Bound">T</a>

<a id="⨅"></a><a id="2302" href="Relation.Unary.PredicateTransformer.html#2302" class="Function">⨅</a> <a id="2304" class="Symbol">:</a> <a id="2306" class="Symbol">∀</a> <a id="2308" class="Symbol">(</a><a id="2309" href="Relation.Unary.PredicateTransformer.html#2309" class="Bound">I</a> <a id="2311" class="Symbol">:</a> <a id="2313" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2317" href="Relation.Unary.PredicateTransformer.html#512" class="Generalizable">i</a><a id="2318" class="Symbol">)</a> <a id="2320" class="Symbol">→</a> <a id="2322" class="Symbol">(</a><a id="2323" href="Relation.Unary.PredicateTransformer.html#2309" class="Bound">I</a> <a id="2325" class="Symbol">→</a> <a id="2327" href="Relation.Unary.PredicateTransformer.html#706" class="Function">PT</a> <a id="2330" href="Relation.Unary.PredicateTransformer.html#537" class="Generalizable">A</a> <a id="2332" href="Relation.Unary.PredicateTransformer.html#551" class="Generalizable">B</a> <a id="2334" href="Relation.Unary.PredicateTransformer.html#516" class="Generalizable">ℓ₁</a> <a id="2337" href="Relation.Unary.PredicateTransformer.html#519" class="Generalizable">ℓ₂</a><a id="2339" class="Symbol">)</a> <a id="2341" class="Symbol">→</a> <a id="2343" href="Relation.Unary.PredicateTransformer.html#706" class="Function">PT</a> <a id="2346" href="Relation.Unary.PredicateTransformer.html#537" class="Generalizable">A</a> <a id="2348" href="Relation.Unary.PredicateTransformer.html#551" class="Generalizable">B</a> <a id="2350" href="Relation.Unary.PredicateTransformer.html#516" class="Generalizable">ℓ₁</a> <a id="2353" class="Symbol">_</a>
<a id="2355" href="Relation.Unary.PredicateTransformer.html#2302" class="Function">⨅</a> <a id="2357" href="Relation.Unary.PredicateTransformer.html#2357" class="Bound">I</a> <a id="2359" href="Relation.Unary.PredicateTransformer.html#2359" class="Bound">T</a> <a id="2361" class="Symbol">=</a> <a id="2363" class="Symbol">λ</a> <a id="2365" href="Relation.Unary.PredicateTransformer.html#2365" class="Bound">X</a> <a id="2367" class="Symbol">→</a> <a id="2369" href="Relation.Unary.html#5547" class="Function">⋂[</a> <a id="2372" href="Relation.Unary.PredicateTransformer.html#2372" class="Bound">i</a> <a id="2374" href="Relation.Unary.html#5547" class="Function">∶</a> <a id="2376" href="Relation.Unary.PredicateTransformer.html#2357" class="Bound">I</a> <a id="2378" href="Relation.Unary.html#5547" class="Function">]</a> <a id="2380" href="Relation.Unary.PredicateTransformer.html#2359" class="Bound">T</a> <a id="2382" href="Relation.Unary.PredicateTransformer.html#2372" class="Bound">i</a> <a id="2384" href="Relation.Unary.PredicateTransformer.html#2365" class="Bound">X</a>

<a id="2387" class="Keyword">syntax</a> <a id="2394" href="Relation.Unary.PredicateTransformer.html#2302" class="Function">⨅</a> <a id="2396" class="Bound">I</a> <a id="2398" class="Symbol">(λ</a> <a id="2401" class="Bound">i</a> <a id="2403" class="Symbol">→</a> <a id="2405" class="Bound">T</a><a id="2406" class="Symbol">)</a> <a id="2408" class="Symbol">=</a> <a id="2410" class="Function">⨅[</a> <a id="2413" class="Bound">i</a> <a id="2415" class="Function">∶</a> <a id="2417" class="Bound">I</a> <a id="2419" class="Function">]</a> <a id="2421" class="Bound">T</a>

<a id="2424" class="Comment">-- Angelic and demonic update.</a>

<a id="⟨_⟩"></a><a id="2456" href="Relation.Unary.PredicateTransformer.html#2456" class="Function Operator">⟨_⟩</a> <a id="2460" class="Symbol">:</a> <a id="2462" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="2466" href="Relation.Unary.PredicateTransformer.html#537" class="Generalizable">A</a> <a id="2468" href="Relation.Unary.PredicateTransformer.html#551" class="Generalizable">B</a> <a id="2470" href="Relation.Unary.PredicateTransformer.html#514" class="Generalizable">ℓ</a> <a id="2472" class="Symbol">→</a> <a id="2474" href="Relation.Unary.PredicateTransformer.html#706" class="Function">PT</a> <a id="2477" href="Relation.Unary.PredicateTransformer.html#551" class="Generalizable">B</a> <a id="2479" href="Relation.Unary.PredicateTransformer.html#537" class="Generalizable">A</a> <a id="2481" href="Relation.Unary.PredicateTransformer.html#514" class="Generalizable">ℓ</a> <a id="2483" class="Symbol">_</a>
<a id="2485" href="Relation.Unary.PredicateTransformer.html#2456" class="Function Operator">⟨</a> <a id="2487" href="Relation.Unary.PredicateTransformer.html#2487" class="Bound">R</a> <a id="2489" href="Relation.Unary.PredicateTransformer.html#2456" class="Function Operator">⟩</a> <a id="2491" href="Relation.Unary.PredicateTransformer.html#2491" class="Bound">P</a> <a id="2493" class="Symbol">=</a> <a id="2495" class="Symbol">λ</a> <a id="2497" href="Relation.Unary.PredicateTransformer.html#2497" class="Bound">x</a> <a id="2499" class="Symbol">→</a> <a id="2501" href="Relation.Unary.PredicateTransformer.html#2487" class="Bound">R</a> <a id="2503" href="Relation.Unary.PredicateTransformer.html#2497" class="Bound">x</a> <a id="2505" href="Relation.Unary.html#5726" class="Function Operator">≬</a> <a id="2507" href="Relation.Unary.PredicateTransformer.html#2491" class="Bound">P</a>

<a id="[_]"></a><a id="2510" href="Relation.Unary.PredicateTransformer.html#2510" class="Function Operator">[_]</a> <a id="2514" class="Symbol">:</a> <a id="2516" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="2520" href="Relation.Unary.PredicateTransformer.html#537" class="Generalizable">A</a> <a id="2522" href="Relation.Unary.PredicateTransformer.html#551" class="Generalizable">B</a> <a id="2524" href="Relation.Unary.PredicateTransformer.html#514" class="Generalizable">ℓ</a> <a id="2526" class="Symbol">→</a> <a id="2528" href="Relation.Unary.PredicateTransformer.html#706" class="Function">PT</a> <a id="2531" href="Relation.Unary.PredicateTransformer.html#551" class="Generalizable">B</a> <a id="2533" href="Relation.Unary.PredicateTransformer.html#537" class="Generalizable">A</a> <a id="2535" href="Relation.Unary.PredicateTransformer.html#514" class="Generalizable">ℓ</a> <a id="2537" class="Symbol">_</a>
<a id="2539" href="Relation.Unary.PredicateTransformer.html#2510" class="Function Operator">[</a> <a id="2541" href="Relation.Unary.PredicateTransformer.html#2541" class="Bound">R</a> <a id="2543" href="Relation.Unary.PredicateTransformer.html#2510" class="Function Operator">]</a> <a id="2545" href="Relation.Unary.PredicateTransformer.html#2545" class="Bound">P</a> <a id="2547" class="Symbol">=</a> <a id="2549" class="Symbol">λ</a> <a id="2551" href="Relation.Unary.PredicateTransformer.html#2551" class="Bound">x</a> <a id="2553" class="Symbol">→</a> <a id="2555" href="Relation.Unary.PredicateTransformer.html#2541" class="Bound">R</a> <a id="2557" href="Relation.Unary.PredicateTransformer.html#2551" class="Bound">x</a> <a id="2559" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="2561" href="Relation.Unary.PredicateTransformer.html#2545" class="Bound">P</a>
</pre></body></html>

==> anc/html/Relation.Unary.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Unary.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Properties of constructions over unary relations</a>
<a id="158" class="Comment">------------------------------------------------------------------------</a>

<a id="232" class="Symbol">{-#</a> <a id="236" class="Keyword">OPTIONS</a> <a id="244" class="Pragma">--cubical-compatible</a> <a id="265" class="Pragma">--safe</a> <a id="272" class="Symbol">#-}</a>

<a id="277" class="Keyword">module</a> <a id="284" href="Relation.Unary.Properties.html" class="Module">Relation.Unary.Properties</a> <a id="310" class="Keyword">where</a>

<a id="317" class="Keyword">open</a> <a id="322" class="Keyword">import</a> <a id="329" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="347" class="Symbol">as</a> <a id="350" class="Module">Product</a> <a id="358" class="Keyword">using</a> <a id="364" class="Symbol">(</a><a id="365" href="Data.Product.Base.html#1752" class="Function Operator">_×_</a><a id="368" class="Symbol">;</a> <a id="370" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="373" class="Symbol">;</a> <a id="375" href="Data.Product.Base.html#2066" class="Function Operator">-,_</a><a id="378" class="Symbol">;</a> <a id="380" href="Data.Product.Base.html#5188" class="Function">swap</a><a id="384" class="Symbol">;</a> <a id="386" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="391" class="Symbol">;</a> <a id="393" href="Data.Product.Base.html#4577" class="Function">zip′</a><a id="397" class="Symbol">;</a> <a id="399" href="Data.Product.Base.html#3086" class="Function">curry</a><a id="404" class="Symbol">)</a>
<a id="406" class="Keyword">open</a> <a id="411" class="Keyword">import</a> <a id="418" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="432" class="Keyword">using</a> <a id="438" class="Symbol">(</a><a id="439" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="443" class="Symbol">;</a> <a id="445" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="449" class="Symbol">)</a>
<a id="451" class="Keyword">open</a> <a id="456" class="Keyword">import</a> <a id="463" href="Data.Unit.Base.html" class="Module">Data.Unit.Base</a> <a id="478" class="Keyword">using</a> <a id="484" class="Symbol">(</a><a id="485" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a><a id="487" class="Symbol">)</a>
<a id="489" class="Keyword">open</a> <a id="494" class="Keyword">import</a> <a id="501" href="Function.Base.html" class="Module">Function.Base</a> <a id="515" class="Keyword">using</a> <a id="521" class="Symbol">(</a><a id="522" href="Function.Base.html#704" class="Function">id</a><a id="524" class="Symbol">;</a> <a id="526" href="Function.Base.html#1993" class="Function Operator">_$_</a><a id="529" class="Symbol">;</a> <a id="531" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="534" class="Symbol">;</a> <a id="536" href="Function.Base.html#1322" class="Function Operator">_∘₂_</a><a id="540" class="Symbol">)</a>
<a id="542" class="Keyword">open</a> <a id="547" class="Keyword">import</a> <a id="554" href="Level.html" class="Module">Level</a> <a id="560" class="Keyword">using</a> <a id="566" class="Symbol">(</a><a id="567" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="572" class="Symbol">)</a>
<a id="574" class="Keyword">open</a> <a id="579" class="Keyword">import</a> <a id="586" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="607" class="Symbol">as</a> <a id="610" class="Module">Binary</a>
<a id="617" class="Keyword">open</a> <a id="622" class="Keyword">import</a> <a id="629" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a>
  <a id="659" class="Keyword">hiding</a> <a id="666" class="Symbol">(</a><a id="667" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a><a id="676" class="Symbol">;</a> <a id="678" href="Relation.Binary.Definitions.html#7163" class="Function">Universal</a><a id="687" class="Symbol">;</a> <a id="689" href="Relation.Binary.Definitions.html#6260" class="Function">Irrelevant</a><a id="699" class="Symbol">;</a> <a id="701" href="Relation.Binary.Definitions.html#7260" class="Function">Empty</a><a id="706" class="Symbol">)</a>
<a id="708" class="Keyword">open</a> <a id="713" class="Keyword">import</a> <a id="720" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="763" class="Keyword">using</a> <a id="769" class="Symbol">(</a><a id="770" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="774" class="Symbol">;</a> <a id="776" href="Relation.Binary.PropositionalEquality.Core.html#1218" class="Function Operator">_≗_</a><a id="779" class="Symbol">)</a>
<a id="781" class="Keyword">open</a> <a id="786" class="Keyword">import</a> <a id="793" href="Relation.Nullary.Decidable.html" class="Module">Relation.Nullary.Decidable</a> <a id="820" class="Symbol">as</a> <a id="823" class="Module">Dec</a>
  <a id="829" class="Keyword">using</a> <a id="835" class="Symbol">(</a><a id="836" href="Relation.Nullary.Decidable.Core.html#2105" class="InductiveConstructor">yes</a><a id="839" class="Symbol">;</a> <a id="841" href="Relation.Nullary.Decidable.Core.html#2142" class="InductiveConstructor">no</a><a id="843" class="Symbol">;</a> <a id="845" href="Relation.Nullary.Decidable.Core.html#3274" class="Function">¬?</a><a id="847" class="Symbol">;</a> <a id="849" href="Relation.Nullary.Decidable.Core.html#6261" class="Function">map′</a><a id="853" class="Symbol">;</a> <a id="855" href="Relation.Nullary.Decidable.Core.html#2038" class="Field">does</a><a id="859" class="Symbol">)</a>
<a id="861" class="Keyword">open</a> <a id="866" class="Keyword">import</a> <a id="873" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a> <a id="904" class="Keyword">using</a> <a id="910" class="Symbol">(</a><a id="911" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬_</a><a id="913" class="Symbol">)</a>
<a id="915" class="Keyword">open</a> <a id="920" class="Keyword">import</a> <a id="927" href="Relation.Unary.html" class="Module">Relation.Unary</a>

<a id="943" class="Keyword">private</a>
  <a id="953" class="Keyword">variable</a>
    <a id="966" href="Relation.Unary.Properties.html#966" class="Generalizable">a</a> <a id="968" href="Relation.Unary.Properties.html#968" class="Generalizable">b</a> <a id="970" href="Relation.Unary.Properties.html#970" class="Generalizable">ℓ</a> <a id="972" href="Relation.Unary.Properties.html#972" class="Generalizable">ℓ₁</a> <a id="975" href="Relation.Unary.Properties.html#975" class="Generalizable">ℓ₂</a> <a id="978" href="Relation.Unary.Properties.html#978" class="Generalizable">ℓ₃</a> <a id="981" class="Symbol">:</a> <a id="983" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="993" href="Relation.Unary.Properties.html#993" class="Generalizable">A</a> <a id="995" class="Symbol">:</a> <a id="997" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1001" href="Relation.Unary.Properties.html#966" class="Generalizable">a</a>
    <a id="1007" href="Relation.Unary.Properties.html#1007" class="Generalizable">B</a> <a id="1009" class="Symbol">:</a> <a id="1011" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1015" href="Relation.Unary.Properties.html#968" class="Generalizable">b</a>

<a id="1018" class="Comment">------------------------------------------------------------------------</a>
<a id="1091" class="Comment">-- The empty set</a>

<a id="∅?"></a><a id="1109" href="Relation.Unary.Properties.html#1109" class="Function">∅?</a> <a id="1112" class="Symbol">:</a> <a id="1114" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="1124" class="Symbol">{</a><a id="1125" class="Argument">A</a> <a id="1127" class="Symbol">=</a> <a id="1129" href="Relation.Unary.Properties.html#993" class="Generalizable">A</a><a id="1130" class="Symbol">}</a> <a id="1132" href="Relation.Unary.html#1504" class="Function">∅</a>
<a id="1134" href="Relation.Unary.Properties.html#1109" class="Function">∅?</a> <a id="1137" class="Symbol">_</a> <a id="1139" class="Symbol">=</a> <a id="1141" href="Relation.Nullary.Decidable.Core.html#2142" class="InductiveConstructor">no</a> <a id="1144" class="Symbol">λ()</a>

<a id="∅-Empty"></a><a id="1149" href="Relation.Unary.Properties.html#1149" class="Function">∅-Empty</a> <a id="1157" class="Symbol">:</a> <a id="1159" href="Relation.Unary.html#3419" class="Function">Empty</a> <a id="1165" class="Symbol">{</a><a id="1166" class="Argument">A</a> <a id="1168" class="Symbol">=</a> <a id="1170" href="Relation.Unary.Properties.html#993" class="Generalizable">A</a><a id="1171" class="Symbol">}</a> <a id="1173" href="Relation.Unary.html#1504" class="Function">∅</a>
<a id="1175" href="Relation.Unary.Properties.html#1149" class="Function">∅-Empty</a> <a id="1183" href="Relation.Unary.Properties.html#1183" class="Bound">x</a> <a id="1185" class="Symbol">()</a>

<a id="∁∅-Universal"></a><a id="1189" href="Relation.Unary.Properties.html#1189" class="Function">∁∅-Universal</a> <a id="1202" class="Symbol">:</a> <a id="1204" href="Relation.Unary.html#3655" class="Function">Universal</a> <a id="1214" class="Symbol">{</a><a id="1215" class="Argument">A</a> <a id="1217" class="Symbol">=</a> <a id="1219" href="Relation.Unary.Properties.html#993" class="Generalizable">A</a><a id="1220" class="Symbol">}</a> <a id="1222" class="Symbol">(</a><a id="1223" href="Relation.Unary.html#5000" class="Function">∁</a> <a id="1225" href="Relation.Unary.html#1504" class="Function">∅</a><a id="1226" class="Symbol">)</a>
<a id="1228" href="Relation.Unary.Properties.html#1189" class="Function">∁∅-Universal</a> <a id="1241" class="Symbol">=</a> <a id="1243" class="Symbol">λ</a> <a id="1245" href="Relation.Unary.Properties.html#1245" class="Bound">x</a> <a id="1247" href="Relation.Unary.Properties.html#1247" class="Bound">x∈∅</a> <a id="1251" class="Symbol">→</a> <a id="1253" href="Relation.Unary.Properties.html#1247" class="Bound">x∈∅</a>

<a id="1258" class="Comment">------------------------------------------------------------------------</a>
<a id="1331" class="Comment">-- The universe</a>

<a id="U?"></a><a id="1348" href="Relation.Unary.Properties.html#1348" class="Function">U?</a> <a id="1351" class="Symbol">:</a> <a id="1353" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="1363" class="Symbol">{</a><a id="1364" class="Argument">A</a> <a id="1366" class="Symbol">=</a> <a id="1368" href="Relation.Unary.Properties.html#993" class="Generalizable">A</a><a id="1369" class="Symbol">}</a> <a id="1371" href="Relation.Unary.html#1686" class="Function">U</a>
<a id="1373" href="Relation.Unary.Properties.html#1348" class="Function">U?</a> <a id="1376" class="Symbol">_</a> <a id="1378" class="Symbol">=</a> <a id="1380" href="Relation.Nullary.Decidable.Core.html#2105" class="InductiveConstructor">yes</a> <a id="1384" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>

<a id="U-Universal"></a><a id="1388" href="Relation.Unary.Properties.html#1388" class="Function">U-Universal</a> <a id="1400" class="Symbol">:</a> <a id="1402" href="Relation.Unary.html#3655" class="Function">Universal</a> <a id="1412" class="Symbol">{</a><a id="1413" class="Argument">A</a> <a id="1415" class="Symbol">=</a> <a id="1417" href="Relation.Unary.Properties.html#993" class="Generalizable">A</a><a id="1418" class="Symbol">}</a> <a id="1420" href="Relation.Unary.html#1686" class="Function">U</a>
<a id="1422" href="Relation.Unary.Properties.html#1388" class="Function">U-Universal</a> <a id="1434" class="Symbol">=</a> <a id="1436" class="Symbol">λ</a> <a id="1438" href="Relation.Unary.Properties.html#1438" class="Bound">_</a> <a id="1440" class="Symbol">→</a> <a id="1442" class="Symbol">_</a>

<a id="∁U-Empty"></a><a id="1445" href="Relation.Unary.Properties.html#1445" class="Function">∁U-Empty</a> <a id="1454" class="Symbol">:</a> <a id="1456" href="Relation.Unary.html#3419" class="Function">Empty</a> <a id="1462" class="Symbol">{</a><a id="1463" class="Argument">A</a> <a id="1465" class="Symbol">=</a> <a id="1467" href="Relation.Unary.Properties.html#993" class="Generalizable">A</a><a id="1468" class="Symbol">}</a> <a id="1470" class="Symbol">(</a><a id="1471" href="Relation.Unary.html#5000" class="Function">∁</a> <a id="1473" href="Relation.Unary.html#1686" class="Function">U</a><a id="1474" class="Symbol">)</a>
<a id="1476" href="Relation.Unary.Properties.html#1445" class="Function">∁U-Empty</a> <a id="1485" class="Symbol">=</a> <a id="1487" class="Symbol">λ</a> <a id="1489" href="Relation.Unary.Properties.html#1489" class="Bound">x</a> <a id="1491" href="Relation.Unary.Properties.html#1491" class="Bound">x∈∁U</a> <a id="1496" class="Symbol">→</a> <a id="1498" href="Relation.Unary.Properties.html#1491" class="Bound">x∈∁U</a> <a id="1503" class="Symbol">_</a>

<a id="1506" class="Comment">------------------------------------------------------------------------</a>
<a id="1579" class="Comment">-- De Morgan&#39;s laws</a>

<a id="¬∃⟨P⟩⇒Π[∁P]"></a><a id="1600" href="Relation.Unary.Properties.html#1600" class="Function">¬∃⟨P⟩⇒Π[∁P]</a> <a id="1612" class="Symbol">:</a> <a id="1614" class="Symbol">∀</a> <a id="1616" class="Symbol">{</a><a id="1617" href="Relation.Unary.Properties.html#1617" class="Bound">P</a> <a id="1619" class="Symbol">:</a> <a id="1621" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="1626" href="Relation.Unary.Properties.html#993" class="Generalizable">A</a> <a id="1628" href="Relation.Unary.Properties.html#970" class="Generalizable">ℓ</a><a id="1629" class="Symbol">}</a> <a id="1631" class="Symbol">→</a> <a id="1633" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬</a> <a id="1635" href="Relation.Unary.html#3519" class="Function">∃⟨</a> <a id="1638" href="Relation.Unary.Properties.html#1617" class="Bound">P</a> <a id="1640" href="Relation.Unary.html#3519" class="Function">⟩</a> <a id="1642" class="Symbol">→</a> <a id="1644" href="Relation.Unary.html#3655" class="Function">Π[</a> <a id="1647" href="Relation.Unary.html#5000" class="Function">∁</a> <a id="1649" href="Relation.Unary.Properties.html#1617" class="Bound">P</a> <a id="1651" href="Relation.Unary.html#3655" class="Function">]</a>
<a id="1653" href="Relation.Unary.Properties.html#1600" class="Function">¬∃⟨P⟩⇒Π[∁P]</a> <a id="1665" href="Relation.Unary.Properties.html#1665" class="Bound">¬sat</a> <a id="1670" class="Symbol">=</a> <a id="1672" href="Data.Product.Base.html#3086" class="Function">curry</a> <a id="1678" href="Relation.Unary.Properties.html#1665" class="Bound">¬sat</a>

<a id="¬∃⟨P⟩⇒∀[∁P]"></a><a id="1684" href="Relation.Unary.Properties.html#1684" class="Function">¬∃⟨P⟩⇒∀[∁P]</a> <a id="1696" class="Symbol">:</a> <a id="1698" class="Symbol">∀</a> <a id="1700" class="Symbol">{</a><a id="1701" href="Relation.Unary.Properties.html#1701" class="Bound">P</a> <a id="1703" class="Symbol">:</a> <a id="1705" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="1710" href="Relation.Unary.Properties.html#993" class="Generalizable">A</a> <a id="1712" href="Relation.Unary.Properties.html#970" class="Generalizable">ℓ</a><a id="1713" class="Symbol">}</a> <a id="1715" class="Symbol">→</a> <a id="1717" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬</a> <a id="1719" href="Relation.Unary.html#3519" class="Function">∃⟨</a> <a id="1722" href="Relation.Unary.Properties.html#1701" class="Bound">P</a> <a id="1724" href="Relation.Unary.html#3519" class="Function">⟩</a> <a id="1726" class="Symbol">→</a> <a id="1728" href="Relation.Unary.html#3793" class="Function">∀[</a> <a id="1731" href="Relation.Unary.html#5000" class="Function">∁</a> <a id="1733" href="Relation.Unary.Properties.html#1701" class="Bound">P</a> <a id="1735" href="Relation.Unary.html#3793" class="Function">]</a>
<a id="1737" href="Relation.Unary.Properties.html#1684" class="Function">¬∃⟨P⟩⇒∀[∁P]</a> <a id="1749" href="Relation.Unary.Properties.html#1749" class="Bound">¬sat</a> <a id="1754" class="Symbol">=</a> <a id="1756" href="Data.Product.Base.html#3086" class="Function">curry</a> <a id="1762" href="Relation.Unary.Properties.html#1749" class="Bound">¬sat</a> <a id="1767" class="Symbol">_</a>

<a id="∃⟨∁P⟩⇒¬Π[P]"></a><a id="1770" href="Relation.Unary.Properties.html#1770" class="Function">∃⟨∁P⟩⇒¬Π[P]</a> <a id="1782" class="Symbol">:</a> <a id="1784" class="Symbol">∀</a> <a id="1786" class="Symbol">{</a><a id="1787" href="Relation.Unary.Properties.html#1787" class="Bound">P</a> <a id="1789" class="Symbol">:</a> <a id="1791" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="1796" href="Relation.Unary.Properties.html#993" class="Generalizable">A</a> <a id="1798" href="Relation.Unary.Properties.html#970" class="Generalizable">ℓ</a><a id="1799" class="Symbol">}</a> <a id="1801" class="Symbol">→</a> <a id="1803" href="Relation.Unary.html#3519" class="Function">∃⟨</a> <a id="1806" href="Relation.Unary.html#5000" class="Function">∁</a> <a id="1808" href="Relation.Unary.Properties.html#1787" class="Bound">P</a> <a id="1810" href="Relation.Unary.html#3519" class="Function">⟩</a> <a id="1812" class="Symbol">→</a> <a id="1814" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬</a> <a id="1816" href="Relation.Unary.html#3655" class="Function">Π[</a> <a id="1819" href="Relation.Unary.Properties.html#1787" class="Bound">P</a> <a id="1821" href="Relation.Unary.html#3655" class="Function">]</a>
<a id="1823" href="Relation.Unary.Properties.html#1770" class="Function">∃⟨∁P⟩⇒¬Π[P]</a> <a id="1835" class="Symbol">(</a><a id="1836" href="Relation.Unary.Properties.html#1836" class="Bound">x</a> <a id="1838" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1840" href="Relation.Unary.Properties.html#1840" class="Bound">¬Px</a><a id="1843" class="Symbol">)</a> <a id="1845" href="Relation.Unary.Properties.html#1845" class="Bound">ΠP</a> <a id="1848" class="Symbol">=</a> <a id="1850" href="Relation.Unary.Properties.html#1840" class="Bound">¬Px</a> <a id="1854" class="Symbol">(</a><a id="1855" href="Relation.Unary.Properties.html#1845" class="Bound">ΠP</a> <a id="1858" href="Relation.Unary.Properties.html#1836" class="Bound">x</a><a id="1859" class="Symbol">)</a>

<a id="∃⟨∁P⟩⇒¬∀[P]"></a><a id="1862" href="Relation.Unary.Properties.html#1862" class="Function">∃⟨∁P⟩⇒¬∀[P]</a> <a id="1874" class="Symbol">:</a> <a id="1876" class="Symbol">∀</a> <a id="1878" class="Symbol">{</a><a id="1879" href="Relation.Unary.Properties.html#1879" class="Bound">P</a> <a id="1881" class="Symbol">:</a> <a id="1883" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="1888" href="Relation.Unary.Properties.html#993" class="Generalizable">A</a> <a id="1890" href="Relation.Unary.Properties.html#970" class="Generalizable">ℓ</a><a id="1891" class="Symbol">}</a> <a id="1893" class="Symbol">→</a> <a id="1895" href="Relation.Unary.html#3519" class="Function">∃⟨</a> <a id="1898" href="Relation.Unary.html#5000" class="Function">∁</a> <a id="1900" href="Relation.Unary.Properties.html#1879" class="Bound">P</a> <a id="1902" href="Relation.Unary.html#3519" class="Function">⟩</a> <a id="1904" class="Symbol">→</a> <a id="1906" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬</a> <a id="1908" href="Relation.Unary.html#3793" class="Function">∀[</a> <a id="1911" href="Relation.Unary.Properties.html#1879" class="Bound">P</a> <a id="1913" href="Relation.Unary.html#3793" class="Function">]</a>
<a id="1915" href="Relation.Unary.Properties.html#1862" class="Function">∃⟨∁P⟩⇒¬∀[P]</a> <a id="1927" class="Symbol">(_</a> <a id="1930" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1932" href="Relation.Unary.Properties.html#1932" class="Bound">¬Px</a><a id="1935" class="Symbol">)</a> <a id="1937" href="Relation.Unary.Properties.html#1937" class="Bound">∀P</a> <a id="1940" class="Symbol">=</a> <a id="1942" href="Relation.Unary.Properties.html#1932" class="Bound">¬Px</a> <a id="1946" href="Relation.Unary.Properties.html#1937" class="Bound">∀P</a>

<a id="Π[∁P]⇒¬∃[P]"></a><a id="1950" href="Relation.Unary.Properties.html#1950" class="Function">Π[∁P]⇒¬∃[P]</a> <a id="1962" class="Symbol">:</a> <a id="1964" class="Symbol">∀</a> <a id="1966" class="Symbol">{</a><a id="1967" href="Relation.Unary.Properties.html#1967" class="Bound">P</a> <a id="1969" class="Symbol">:</a> <a id="1971" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="1976" href="Relation.Unary.Properties.html#993" class="Generalizable">A</a> <a id="1978" href="Relation.Unary.Properties.html#970" class="Generalizable">ℓ</a><a id="1979" class="Symbol">}</a> <a id="1981" class="Symbol">→</a> <a id="1983" href="Relation.Unary.html#3655" class="Function">Π[</a> <a id="1986" href="Relation.Unary.html#5000" class="Function">∁</a> <a id="1988" href="Relation.Unary.Properties.html#1967" class="Bound">P</a> <a id="1990" href="Relation.Unary.html#3655" class="Function">]</a> <a id="1992" class="Symbol">→</a> <a id="1994" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬</a> <a id="1996" href="Relation.Unary.html#3519" class="Function">∃⟨</a> <a id="1999" href="Relation.Unary.Properties.html#1967" class="Bound">P</a> <a id="2001" href="Relation.Unary.html#3519" class="Function">⟩</a>
<a id="2003" href="Relation.Unary.Properties.html#1950" class="Function">Π[∁P]⇒¬∃[P]</a> <a id="2015" href="Relation.Unary.Properties.html#2015" class="Bound">Π∁P</a> <a id="2019" class="Symbol">(</a><a id="2020" href="Relation.Unary.Properties.html#2020" class="Bound">x</a> <a id="2022" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2024" href="Relation.Unary.Properties.html#2024" class="Bound">Px</a><a id="2026" class="Symbol">)</a> <a id="2028" class="Symbol">=</a> <a id="2030" href="Relation.Unary.Properties.html#2015" class="Bound">Π∁P</a> <a id="2034" href="Relation.Unary.Properties.html#2020" class="Bound">x</a> <a id="2036" href="Relation.Unary.Properties.html#2024" class="Bound">Px</a>

<a id="∀[∁P]⇒¬∃[P]"></a><a id="2040" href="Relation.Unary.Properties.html#2040" class="Function">∀[∁P]⇒¬∃[P]</a> <a id="2052" class="Symbol">:</a> <a id="2054" class="Symbol">∀</a> <a id="2056" class="Symbol">{</a><a id="2057" href="Relation.Unary.Properties.html#2057" class="Bound">P</a> <a id="2059" class="Symbol">:</a> <a id="2061" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2066" href="Relation.Unary.Properties.html#993" class="Generalizable">A</a> <a id="2068" href="Relation.Unary.Properties.html#970" class="Generalizable">ℓ</a><a id="2069" class="Symbol">}</a> <a id="2071" class="Symbol">→</a> <a id="2073" href="Relation.Unary.html#3793" class="Function">∀[</a> <a id="2076" href="Relation.Unary.html#5000" class="Function">∁</a> <a id="2078" href="Relation.Unary.Properties.html#2057" class="Bound">P</a> <a id="2080" href="Relation.Unary.html#3793" class="Function">]</a> <a id="2082" class="Symbol">→</a> <a id="2084" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬</a> <a id="2086" href="Relation.Unary.html#3519" class="Function">∃⟨</a> <a id="2089" href="Relation.Unary.Properties.html#2057" class="Bound">P</a> <a id="2091" href="Relation.Unary.html#3519" class="Function">⟩</a>
<a id="2093" href="Relation.Unary.Properties.html#2040" class="Function">∀[∁P]⇒¬∃[P]</a> <a id="2105" href="Relation.Unary.Properties.html#2105" class="Bound">∀∁P</a> <a id="2109" class="Symbol">(_</a> <a id="2112" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2114" href="Relation.Unary.Properties.html#2114" class="Bound">Px</a><a id="2116" class="Symbol">)</a> <a id="2118" class="Symbol">=</a> <a id="2120" href="Relation.Unary.Properties.html#2105" class="Bound">∀∁P</a> <a id="2124" href="Relation.Unary.Properties.html#2114" class="Bound">Px</a>

<a id="2128" class="Comment">------------------------------------------------------------------------</a>
<a id="2201" class="Comment">-- Subset properties</a>

<a id="∅-⊆"></a><a id="2223" href="Relation.Unary.Properties.html#2223" class="Function">∅-⊆</a> <a id="2227" class="Symbol">:</a> <a id="2229" class="Symbol">(</a><a id="2230" href="Relation.Unary.Properties.html#2230" class="Bound">P</a> <a id="2232" class="Symbol">:</a> <a id="2234" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2239" href="Relation.Unary.Properties.html#993" class="Generalizable">A</a> <a id="2241" href="Relation.Unary.Properties.html#970" class="Generalizable">ℓ</a><a id="2242" class="Symbol">)</a> <a id="2244" class="Symbol">→</a> <a id="2246" href="Relation.Unary.html#1504" class="Function">∅</a> <a id="2248" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="2250" href="Relation.Unary.Properties.html#2230" class="Bound">P</a>
<a id="2252" href="Relation.Unary.Properties.html#2223" class="Function">∅-⊆</a> <a id="2256" href="Relation.Unary.Properties.html#2256" class="Bound">P</a> <a id="2258" class="Symbol">()</a>

<a id="⊆-U"></a><a id="2262" href="Relation.Unary.Properties.html#2262" class="Function">⊆-U</a> <a id="2266" class="Symbol">:</a> <a id="2268" class="Symbol">(</a><a id="2269" href="Relation.Unary.Properties.html#2269" class="Bound">P</a> <a id="2271" class="Symbol">:</a> <a id="2273" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2278" href="Relation.Unary.Properties.html#993" class="Generalizable">A</a> <a id="2280" href="Relation.Unary.Properties.html#970" class="Generalizable">ℓ</a><a id="2281" class="Symbol">)</a> <a id="2283" class="Symbol">→</a> <a id="2285" href="Relation.Unary.Properties.html#2269" class="Bound">P</a> <a id="2287" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="2289" href="Relation.Unary.html#1686" class="Function">U</a>
<a id="2291" href="Relation.Unary.Properties.html#2262" class="Function">⊆-U</a> <a id="2295" href="Relation.Unary.Properties.html#2295" class="Bound">P</a> <a id="2297" class="Symbol">_</a> <a id="2299" class="Symbol">=</a> <a id="2301" class="Symbol">_</a>

<a id="⊆-refl"></a><a id="2304" href="Relation.Unary.Properties.html#2304" class="Function">⊆-refl</a> <a id="2311" class="Symbol">:</a> <a id="2313" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="2323" class="Symbol">{</a><a id="2324" class="Argument">A</a> <a id="2326" class="Symbol">=</a> <a id="2328" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2333" href="Relation.Unary.Properties.html#993" class="Generalizable">A</a> <a id="2335" href="Relation.Unary.Properties.html#970" class="Generalizable">ℓ</a><a id="2336" class="Symbol">}</a> <a id="2338" href="Relation.Unary.html#2046" class="Function Operator">_⊆_</a>
<a id="2342" href="Relation.Unary.Properties.html#2304" class="Function">⊆-refl</a> <a id="2349" href="Relation.Unary.Properties.html#2349" class="Bound">x∈P</a> <a id="2353" class="Symbol">=</a> <a id="2355" href="Relation.Unary.Properties.html#2349" class="Bound">x∈P</a>

<a id="⊆-reflexive"></a><a id="2360" href="Relation.Unary.Properties.html#2360" class="Function">⊆-reflexive</a> <a id="2372" class="Symbol">:</a> <a id="2374" href="Relation.Binary.Core.html#1268" class="Function Operator">Binary._⇒_</a> <a id="2385" class="Symbol">{</a><a id="2386" class="Argument">A</a> <a id="2388" class="Symbol">=</a> <a id="2390" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2395" href="Relation.Unary.Properties.html#993" class="Generalizable">A</a> <a id="2397" href="Relation.Unary.Properties.html#972" class="Generalizable">ℓ₁</a><a id="2399" class="Symbol">}</a> <a id="2401" class="Symbol">{</a><a id="2402" class="Argument">B</a> <a id="2404" class="Symbol">=</a> <a id="2406" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2411" href="Relation.Unary.Properties.html#993" class="Generalizable">A</a> <a id="2413" href="Relation.Unary.Properties.html#975" class="Generalizable">ℓ₂</a><a id="2415" class="Symbol">}</a> <a id="2417" href="Relation.Unary.html#2494" class="Function Operator">_≐_</a> <a id="2421" href="Relation.Unary.html#2046" class="Function Operator">_⊆_</a>
<a id="2425" href="Relation.Unary.Properties.html#2360" class="Function">⊆-reflexive</a> <a id="2437" class="Symbol">(</a><a id="2438" href="Relation.Unary.Properties.html#2438" class="Bound">P⊆Q</a> <a id="2442" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2444" href="Relation.Unary.Properties.html#2444" class="Bound">Q⊆P</a><a id="2447" class="Symbol">)</a> <a id="2449" class="Symbol">=</a> <a id="2451" href="Relation.Unary.Properties.html#2438" class="Bound">P⊆Q</a>

<a id="⊆-trans"></a><a id="2456" href="Relation.Unary.Properties.html#2456" class="Function">⊆-trans</a> <a id="2464" class="Symbol">:</a> <a id="2466" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a> <a id="2472" class="Symbol">{</a><a id="2473" class="Argument">A</a> <a id="2475" class="Symbol">=</a> <a id="2477" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2482" href="Relation.Unary.Properties.html#993" class="Generalizable">A</a> <a id="2484" href="Relation.Unary.Properties.html#972" class="Generalizable">ℓ₁</a><a id="2486" class="Symbol">}</a> <a id="2488" class="Symbol">{</a><a id="2489" class="Argument">B</a> <a id="2491" class="Symbol">=</a> <a id="2493" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2498" href="Relation.Unary.Properties.html#993" class="Generalizable">A</a> <a id="2500" href="Relation.Unary.Properties.html#975" class="Generalizable">ℓ₂</a><a id="2502" class="Symbol">}</a> <a id="2504" class="Symbol">{</a><a id="2505" class="Argument">C</a> <a id="2507" class="Symbol">=</a> <a id="2509" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2514" href="Relation.Unary.Properties.html#993" class="Generalizable">A</a> <a id="2516" href="Relation.Unary.Properties.html#978" class="Generalizable">ℓ₃</a><a id="2518" class="Symbol">}</a> <a id="2520" href="Relation.Unary.html#2046" class="Function Operator">_⊆_</a> <a id="2524" href="Relation.Unary.html#2046" class="Function Operator">_⊆_</a> <a id="2528" href="Relation.Unary.html#2046" class="Function Operator">_⊆_</a>
<a id="2532" href="Relation.Unary.Properties.html#2456" class="Function">⊆-trans</a> <a id="2540" href="Relation.Unary.Properties.html#2540" class="Bound">P⊆Q</a> <a id="2544" href="Relation.Unary.Properties.html#2544" class="Bound">Q⊆R</a> <a id="2548" href="Relation.Unary.Properties.html#2548" class="Bound">x∈P</a> <a id="2552" class="Symbol">=</a> <a id="2554" href="Relation.Unary.Properties.html#2544" class="Bound">Q⊆R</a> <a id="2558" class="Symbol">(</a><a id="2559" href="Relation.Unary.Properties.html#2540" class="Bound">P⊆Q</a> <a id="2563" href="Relation.Unary.Properties.html#2548" class="Bound">x∈P</a><a id="2566" class="Symbol">)</a>

<a id="⊆-antisym"></a><a id="2569" href="Relation.Unary.Properties.html#2569" class="Function">⊆-antisym</a> <a id="2579" class="Symbol">:</a> <a id="2581" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a> <a id="2595" class="Symbol">{</a><a id="2596" class="Argument">A</a> <a id="2598" class="Symbol">=</a> <a id="2600" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2605" href="Relation.Unary.Properties.html#993" class="Generalizable">A</a> <a id="2607" href="Relation.Unary.Properties.html#970" class="Generalizable">ℓ</a><a id="2608" class="Symbol">}</a> <a id="2610" href="Relation.Unary.html#2494" class="Function Operator">_≐_</a> <a id="2614" href="Relation.Unary.html#2046" class="Function Operator">_⊆_</a>
<a id="2618" href="Relation.Unary.Properties.html#2569" class="Function">⊆-antisym</a> <a id="2628" class="Symbol">=</a> <a id="2630" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a>

<a id="⊆-min"></a><a id="2635" href="Relation.Unary.Properties.html#2635" class="Function">⊆-min</a> <a id="2641" class="Symbol">:</a> <a id="2643" href="Relation.Binary.Definitions.html#3519" class="Function">Min</a> <a id="2647" class="Symbol">{</a><a id="2648" class="Argument">B</a> <a id="2650" class="Symbol">=</a> <a id="2652" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2657" href="Relation.Unary.Properties.html#993" class="Generalizable">A</a> <a id="2659" href="Relation.Unary.Properties.html#970" class="Generalizable">ℓ</a><a id="2660" class="Symbol">}</a> <a id="2662" href="Relation.Unary.html#2046" class="Function Operator">_⊆_</a> <a id="2666" href="Relation.Unary.html#1504" class="Function">∅</a>
<a id="2668" href="Relation.Unary.Properties.html#2635" class="Function">⊆-min</a> <a id="2674" class="Symbol">=</a> <a id="2676" href="Relation.Unary.Properties.html#2223" class="Function">∅-⊆</a>

<a id="⊆-max"></a><a id="2681" href="Relation.Unary.Properties.html#2681" class="Function">⊆-max</a> <a id="2687" class="Symbol">:</a> <a id="2689" href="Relation.Binary.Definitions.html#3367" class="Function">Max</a> <a id="2693" class="Symbol">{</a><a id="2694" class="Argument">A</a> <a id="2696" class="Symbol">=</a> <a id="2698" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2703" href="Relation.Unary.Properties.html#993" class="Generalizable">A</a> <a id="2705" href="Relation.Unary.Properties.html#970" class="Generalizable">ℓ</a><a id="2706" class="Symbol">}</a> <a id="2708" href="Relation.Unary.html#2046" class="Function Operator">_⊆_</a> <a id="2712" href="Relation.Unary.html#1686" class="Function">U</a>
<a id="2714" href="Relation.Unary.Properties.html#2681" class="Function">⊆-max</a> <a id="2720" class="Symbol">=</a> <a id="2722" href="Relation.Unary.Properties.html#2262" class="Function">⊆-U</a>

<a id="⊂⇒⊆"></a><a id="2727" href="Relation.Unary.Properties.html#2727" class="Function">⊂⇒⊆</a> <a id="2731" class="Symbol">:</a> <a id="2733" href="Relation.Binary.Core.html#1268" class="Function Operator">Binary._⇒_</a> <a id="2744" class="Symbol">{</a><a id="2745" class="Argument">A</a> <a id="2747" class="Symbol">=</a> <a id="2749" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2754" href="Relation.Unary.Properties.html#993" class="Generalizable">A</a> <a id="2756" href="Relation.Unary.Properties.html#972" class="Generalizable">ℓ₁</a><a id="2758" class="Symbol">}</a> <a id="2760" class="Symbol">{</a><a id="2761" class="Argument">B</a> <a id="2763" class="Symbol">=</a> <a id="2765" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2770" href="Relation.Unary.Properties.html#993" class="Generalizable">A</a> <a id="2772" href="Relation.Unary.Properties.html#975" class="Generalizable">ℓ₂</a><a id="2774" class="Symbol">}</a> <a id="2776" href="Relation.Unary.html#2274" class="Function Operator">_⊂_</a> <a id="2780" href="Relation.Unary.html#2046" class="Function Operator">_⊆_</a>
<a id="2784" href="Relation.Unary.Properties.html#2727" class="Function">⊂⇒⊆</a> <a id="2788" class="Symbol">=</a> <a id="2790" href="Data.Product.Base.html#636" class="Field">proj₁</a>

<a id="⊂-trans"></a><a id="2797" href="Relation.Unary.Properties.html#2797" class="Function">⊂-trans</a> <a id="2805" class="Symbol">:</a> <a id="2807" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a> <a id="2813" class="Symbol">{</a><a id="2814" class="Argument">A</a> <a id="2816" class="Symbol">=</a> <a id="2818" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2823" href="Relation.Unary.Properties.html#993" class="Generalizable">A</a> <a id="2825" href="Relation.Unary.Properties.html#972" class="Generalizable">ℓ₁</a><a id="2827" class="Symbol">}</a> <a id="2829" class="Symbol">{</a><a id="2830" class="Argument">B</a> <a id="2832" class="Symbol">=</a> <a id="2834" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2839" href="Relation.Unary.Properties.html#993" class="Generalizable">A</a> <a id="2841" href="Relation.Unary.Properties.html#975" class="Generalizable">ℓ₂</a><a id="2843" class="Symbol">}</a> <a id="2845" class="Symbol">{</a><a id="2846" class="Argument">C</a> <a id="2848" class="Symbol">=</a> <a id="2850" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2855" href="Relation.Unary.Properties.html#993" class="Generalizable">A</a> <a id="2857" href="Relation.Unary.Properties.html#978" class="Generalizable">ℓ₃</a><a id="2859" class="Symbol">}</a> <a id="2861" href="Relation.Unary.html#2274" class="Function Operator">_⊂_</a> <a id="2865" href="Relation.Unary.html#2274" class="Function Operator">_⊂_</a> <a id="2869" href="Relation.Unary.html#2274" class="Function Operator">_⊂_</a>
<a id="2873" href="Relation.Unary.Properties.html#2797" class="Function">⊂-trans</a> <a id="2881" class="Symbol">(</a><a id="2882" href="Relation.Unary.Properties.html#2882" class="Bound">P⊆Q</a> <a id="2886" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2888" href="Relation.Unary.Properties.html#2888" class="Bound">Q⊈P</a><a id="2891" class="Symbol">)</a> <a id="2893" class="Symbol">(</a><a id="2894" href="Relation.Unary.Properties.html#2894" class="Bound">Q⊆R</a> <a id="2898" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2900" href="Relation.Unary.Properties.html#2900" class="Bound">R⊈Q</a><a id="2903" class="Symbol">)</a> <a id="2905" class="Symbol">=</a> <a id="2907" class="Symbol">(λ</a> <a id="2910" href="Relation.Unary.Properties.html#2910" class="Bound">x∈P</a> <a id="2914" class="Symbol">→</a> <a id="2916" href="Relation.Unary.Properties.html#2894" class="Bound">Q⊆R</a> <a id="2920" class="Symbol">(</a><a id="2921" href="Relation.Unary.Properties.html#2882" class="Bound">P⊆Q</a> <a id="2925" href="Relation.Unary.Properties.html#2910" class="Bound">x∈P</a><a id="2928" class="Symbol">))</a> <a id="2931" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2933" class="Symbol">(λ</a> <a id="2936" href="Relation.Unary.Properties.html#2936" class="Bound">R⊆P</a> <a id="2940" class="Symbol">→</a> <a id="2942" href="Relation.Unary.Properties.html#2900" class="Bound">R⊈Q</a> <a id="2946" class="Symbol">(λ</a> <a id="2949" href="Relation.Unary.Properties.html#2949" class="Bound">x∈R</a> <a id="2953" class="Symbol">→</a> <a id="2955" href="Relation.Unary.Properties.html#2882" class="Bound">P⊆Q</a> <a id="2959" class="Symbol">(</a><a id="2960" href="Relation.Unary.Properties.html#2936" class="Bound">R⊆P</a> <a id="2964" href="Relation.Unary.Properties.html#2949" class="Bound">x∈R</a><a id="2967" class="Symbol">)))</a>

<a id="⊂-⊆-trans"></a><a id="2972" href="Relation.Unary.Properties.html#2972" class="Function">⊂-⊆-trans</a> <a id="2982" class="Symbol">:</a> <a id="2984" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a> <a id="2990" class="Symbol">{</a><a id="2991" class="Argument">A</a> <a id="2993" class="Symbol">=</a> <a id="2995" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="3000" href="Relation.Unary.Properties.html#993" class="Generalizable">A</a> <a id="3002" href="Relation.Unary.Properties.html#972" class="Generalizable">ℓ₁</a><a id="3004" class="Symbol">}</a> <a id="3006" class="Symbol">{</a><a id="3007" class="Argument">B</a> <a id="3009" class="Symbol">=</a> <a id="3011" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="3016" href="Relation.Unary.Properties.html#993" class="Generalizable">A</a> <a id="3018" href="Relation.Unary.Properties.html#975" class="Generalizable">ℓ₂</a><a id="3020" class="Symbol">}</a> <a id="3022" class="Symbol">{</a><a id="3023" class="Argument">C</a> <a id="3025" class="Symbol">=</a> <a id="3027" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="3032" href="Relation.Unary.Properties.html#993" class="Generalizable">A</a> <a id="3034" href="Relation.Unary.Properties.html#978" class="Generalizable">ℓ₃</a><a id="3036" class="Symbol">}</a> <a id="3038" href="Relation.Unary.html#2274" class="Function Operator">_⊂_</a> <a id="3042" href="Relation.Unary.html#2046" class="Function Operator">_⊆_</a> <a id="3046" href="Relation.Unary.html#2274" class="Function Operator">_⊂_</a>
<a id="3050" href="Relation.Unary.Properties.html#2972" class="Function">⊂-⊆-trans</a> <a id="3060" class="Symbol">(</a><a id="3061" href="Relation.Unary.Properties.html#3061" class="Bound">P⊆Q</a> <a id="3065" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3067" href="Relation.Unary.Properties.html#3067" class="Bound">Q⊈P</a><a id="3070" class="Symbol">)</a> <a id="3072" href="Relation.Unary.Properties.html#3072" class="Bound">Q⊆R</a> <a id="3076" class="Symbol">=</a> <a id="3078" class="Symbol">(λ</a> <a id="3081" href="Relation.Unary.Properties.html#3081" class="Bound">x∈P</a> <a id="3085" class="Symbol">→</a> <a id="3087" href="Relation.Unary.Properties.html#3072" class="Bound">Q⊆R</a> <a id="3091" class="Symbol">(</a><a id="3092" href="Relation.Unary.Properties.html#3061" class="Bound">P⊆Q</a> <a id="3096" href="Relation.Unary.Properties.html#3081" class="Bound">x∈P</a><a id="3099" class="Symbol">))</a> <a id="3102" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3104" class="Symbol">(λ</a> <a id="3107" href="Relation.Unary.Properties.html#3107" class="Bound">R⊆P</a> <a id="3111" class="Symbol">→</a> <a id="3113" href="Relation.Unary.Properties.html#3067" class="Bound">Q⊈P</a> <a id="3117" class="Symbol">(λ</a> <a id="3120" href="Relation.Unary.Properties.html#3120" class="Bound">x∈Q</a> <a id="3124" class="Symbol">→</a> <a id="3126" href="Relation.Unary.Properties.html#3107" class="Bound">R⊆P</a> <a id="3130" class="Symbol">(</a><a id="3131" href="Relation.Unary.Properties.html#3072" class="Bound">Q⊆R</a> <a id="3135" href="Relation.Unary.Properties.html#3120" class="Bound">x∈Q</a><a id="3138" class="Symbol">)))</a>

<a id="⊆-⊂-trans"></a><a id="3143" href="Relation.Unary.Properties.html#3143" class="Function">⊆-⊂-trans</a> <a id="3153" class="Symbol">:</a> <a id="3155" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a> <a id="3161" class="Symbol">{</a><a id="3162" class="Argument">A</a> <a id="3164" class="Symbol">=</a> <a id="3166" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="3171" href="Relation.Unary.Properties.html#993" class="Generalizable">A</a> <a id="3173" href="Relation.Unary.Properties.html#972" class="Generalizable">ℓ₁</a><a id="3175" class="Symbol">}</a> <a id="3177" class="Symbol">{</a><a id="3178" class="Argument">B</a> <a id="3180" class="Symbol">=</a> <a id="3182" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="3187" href="Relation.Unary.Properties.html#993" class="Generalizable">A</a> <a id="3189" href="Relation.Unary.Properties.html#975" class="Generalizable">ℓ₂</a><a id="3191" class="Symbol">}</a> <a id="3193" class="Symbol">{</a><a id="3194" class="Argument">C</a> <a id="3196" class="Symbol">=</a> <a id="3198" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="3203" href="Relation.Unary.Properties.html#993" class="Generalizable">A</a> <a id="3205" href="Relation.Unary.Properties.html#978" class="Generalizable">ℓ₃</a><a id="3207" class="Symbol">}</a> <a id="3209" href="Relation.Unary.html#2046" class="Function Operator">_⊆_</a> <a id="3213" href="Relation.Unary.html#2274" class="Function Operator">_⊂_</a> <a id="3217" href="Relation.Unary.html#2274" class="Function Operator">_⊂_</a>
<a id="3221" href="Relation.Unary.Properties.html#3143" class="Function">⊆-⊂-trans</a> <a id="3231" href="Relation.Unary.Properties.html#3231" class="Bound">P⊆Q</a> <a id="3235" class="Symbol">(</a><a id="3236" href="Relation.Unary.Properties.html#3236" class="Bound">Q⊆R</a> <a id="3240" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3242" href="Relation.Unary.Properties.html#3242" class="Bound">R⊈Q</a><a id="3245" class="Symbol">)</a> <a id="3247" class="Symbol">=</a> <a id="3249" class="Symbol">(λ</a> <a id="3252" href="Relation.Unary.Properties.html#3252" class="Bound">x∈P</a> <a id="3256" class="Symbol">→</a> <a id="3258" href="Relation.Unary.Properties.html#3236" class="Bound">Q⊆R</a> <a id="3262" class="Symbol">(</a><a id="3263" href="Relation.Unary.Properties.html#3231" class="Bound">P⊆Q</a> <a id="3267" href="Relation.Unary.Properties.html#3252" class="Bound">x∈P</a><a id="3270" class="Symbol">))</a> <a id="3273" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3275" class="Symbol">(λ</a> <a id="3278" href="Relation.Unary.Properties.html#3278" class="Bound">R⊆P</a> <a id="3282" class="Symbol">→</a> <a id="3284" href="Relation.Unary.Properties.html#3242" class="Bound">R⊈Q</a> <a id="3288" class="Symbol">(λ</a> <a id="3291" href="Relation.Unary.Properties.html#3291" class="Bound">R⊆Q</a> <a id="3295" class="Symbol">→</a> <a id="3297" href="Relation.Unary.Properties.html#3231" class="Bound">P⊆Q</a> <a id="3301" class="Symbol">(</a><a id="3302" href="Relation.Unary.Properties.html#3278" class="Bound">R⊆P</a> <a id="3306" href="Relation.Unary.Properties.html#3291" class="Bound">R⊆Q</a><a id="3309" class="Symbol">)))</a>

<a id="⊂-respʳ-≐"></a><a id="3314" href="Relation.Unary.Properties.html#3314" class="Function">⊂-respʳ-≐</a> <a id="3324" class="Symbol">:</a> <a id="3326" href="Relation.Binary.Definitions.html#5433" class="Function Operator">_Respectsʳ_</a> <a id="3338" class="Symbol">{</a><a id="3339" class="Argument">A</a> <a id="3341" class="Symbol">=</a> <a id="3343" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="3348" href="Relation.Unary.Properties.html#993" class="Generalizable">A</a> <a id="3350" href="Relation.Unary.Properties.html#972" class="Generalizable">ℓ₁</a><a id="3352" class="Symbol">}</a> <a id="3354" class="Symbol">{</a><a id="3355" class="Argument">B</a> <a id="3357" class="Symbol">=</a> <a id="3359" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="3364" href="Relation.Unary.Properties.html#993" class="Generalizable">A</a> <a id="3366" href="Relation.Unary.Properties.html#975" class="Generalizable">ℓ₂</a><a id="3368" class="Symbol">}</a> <a id="3370" href="Relation.Unary.html#2274" class="Function Operator">_⊂_</a> <a id="3374" href="Relation.Unary.html#2494" class="Function Operator">_≐_</a>
<a id="3378" href="Relation.Unary.Properties.html#3314" class="Function">⊂-respʳ-≐</a> <a id="3388" class="Symbol">(</a><a id="3389" href="Relation.Unary.Properties.html#3389" class="Bound">Q⊆R</a> <a id="3393" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3395" class="Symbol">_)</a> <a id="3398" href="Relation.Unary.Properties.html#3398" class="Bound">P⊂Q</a> <a id="3402" class="Symbol">=</a> <a id="3404" href="Relation.Unary.Properties.html#2972" class="Function">⊂-⊆-trans</a> <a id="3414" href="Relation.Unary.Properties.html#3398" class="Bound">P⊂Q</a> <a id="3418" href="Relation.Unary.Properties.html#3389" class="Bound">Q⊆R</a>

<a id="⊂-respˡ-≐"></a><a id="3423" href="Relation.Unary.Properties.html#3423" class="Function">⊂-respˡ-≐</a> <a id="3433" class="Symbol">:</a> <a id="3435" href="Relation.Binary.Definitions.html#5598" class="Function Operator">_Respectsˡ_</a> <a id="3447" class="Symbol">{</a><a id="3448" class="Argument">A</a> <a id="3450" class="Symbol">=</a> <a id="3452" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="3457" href="Relation.Unary.Properties.html#993" class="Generalizable">A</a> <a id="3459" href="Relation.Unary.Properties.html#972" class="Generalizable">ℓ₁</a><a id="3461" class="Symbol">}</a> <a id="3463" class="Symbol">{</a><a id="3464" class="Argument">B</a> <a id="3466" class="Symbol">=</a> <a id="3468" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="3473" href="Relation.Unary.Properties.html#993" class="Generalizable">A</a> <a id="3475" href="Relation.Unary.Properties.html#975" class="Generalizable">ℓ₂</a><a id="3477" class="Symbol">}</a> <a id="3479" href="Relation.Unary.html#2274" class="Function Operator">_⊂_</a> <a id="3483" href="Relation.Unary.html#2494" class="Function Operator">_≐_</a>
<a id="3487" href="Relation.Unary.Properties.html#3423" class="Function">⊂-respˡ-≐</a> <a id="3497" class="Symbol">(_</a> <a id="3500" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3502" href="Relation.Unary.Properties.html#3502" class="Bound">R⊆Q</a><a id="3505" class="Symbol">)</a> <a id="3507" href="Relation.Unary.Properties.html#3507" class="Bound">P⊂Q</a> <a id="3511" class="Symbol">=</a> <a id="3513" href="Relation.Unary.Properties.html#3143" class="Function">⊆-⊂-trans</a> <a id="3523" href="Relation.Unary.Properties.html#3502" class="Bound">R⊆Q</a> <a id="3527" href="Relation.Unary.Properties.html#3507" class="Bound">P⊂Q</a>

<a id="⊂-resp-≐"></a><a id="3532" href="Relation.Unary.Properties.html#3532" class="Function">⊂-resp-≐</a> <a id="3541" class="Symbol">:</a> <a id="3543" href="Relation.Binary.Definitions.html#5761" class="Function Operator">_Respects₂_</a> <a id="3555" class="Symbol">{</a><a id="3556" class="Argument">A</a> <a id="3558" class="Symbol">=</a> <a id="3560" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="3565" href="Relation.Unary.Properties.html#993" class="Generalizable">A</a> <a id="3567" href="Relation.Unary.Properties.html#970" class="Generalizable">ℓ</a><a id="3568" class="Symbol">}</a> <a id="3570" href="Relation.Unary.html#2274" class="Function Operator">_⊂_</a> <a id="3574" href="Relation.Unary.html#2494" class="Function Operator">_≐_</a>
<a id="3578" href="Relation.Unary.Properties.html#3532" class="Function">⊂-resp-≐</a> <a id="3587" class="Symbol">=</a> <a id="3589" href="Relation.Unary.Properties.html#3314" class="Function">⊂-respʳ-≐</a> <a id="3599" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3601" href="Relation.Unary.Properties.html#3423" class="Function">⊂-respˡ-≐</a>

<a id="⊂-irrefl"></a><a id="3612" href="Relation.Unary.Properties.html#3612" class="Function">⊂-irrefl</a> <a id="3621" class="Symbol">:</a> <a id="3623" href="Relation.Binary.Definitions.html#2405" class="Function">Irreflexive</a> <a id="3635" class="Symbol">{</a><a id="3636" class="Argument">A</a> <a id="3638" class="Symbol">=</a> <a id="3640" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="3645" href="Relation.Unary.Properties.html#993" class="Generalizable">A</a> <a id="3647" href="Relation.Unary.Properties.html#972" class="Generalizable">ℓ₁</a><a id="3649" class="Symbol">}</a> <a id="3651" class="Symbol">{</a><a id="3652" class="Argument">B</a> <a id="3654" class="Symbol">=</a> <a id="3656" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="3661" href="Relation.Unary.Properties.html#993" class="Generalizable">A</a> <a id="3663" href="Relation.Unary.Properties.html#975" class="Generalizable">ℓ₂</a><a id="3665" class="Symbol">}</a> <a id="3667" href="Relation.Unary.html#2494" class="Function Operator">_≐_</a> <a id="3671" href="Relation.Unary.html#2274" class="Function Operator">_⊂_</a>
<a id="3675" href="Relation.Unary.Properties.html#3612" class="Function">⊂-irrefl</a> <a id="3684" class="Symbol">(_</a> <a id="3687" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3689" href="Relation.Unary.Properties.html#3689" class="Bound">Q⊆P</a><a id="3692" class="Symbol">)</a> <a id="3694" class="Symbol">(_</a> <a id="3697" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3699" href="Relation.Unary.Properties.html#3699" class="Bound">Q⊈P</a><a id="3702" class="Symbol">)</a> <a id="3704" class="Symbol">=</a> <a id="3706" href="Relation.Unary.Properties.html#3699" class="Bound">Q⊈P</a> <a id="3710" href="Relation.Unary.Properties.html#3689" class="Bound">Q⊆P</a>

<a id="⊂-antisym"></a><a id="3715" href="Relation.Unary.Properties.html#3715" class="Function">⊂-antisym</a> <a id="3725" class="Symbol">:</a> <a id="3727" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a> <a id="3741" class="Symbol">{</a><a id="3742" class="Argument">A</a> <a id="3744" class="Symbol">=</a> <a id="3746" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="3751" href="Relation.Unary.Properties.html#993" class="Generalizable">A</a> <a id="3753" href="Relation.Unary.Properties.html#970" class="Generalizable">ℓ</a><a id="3754" class="Symbol">}</a> <a id="3756" href="Relation.Unary.html#2494" class="Function Operator">_≐_</a> <a id="3760" href="Relation.Unary.html#2274" class="Function Operator">_⊂_</a>
<a id="3764" href="Relation.Unary.Properties.html#3715" class="Function">⊂-antisym</a> <a id="3774" class="Symbol">(</a><a id="3775" href="Relation.Unary.Properties.html#3775" class="Bound">P⊆Q</a> <a id="3779" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3781" class="Symbol">_)</a> <a id="3784" class="Symbol">(</a><a id="3785" href="Relation.Unary.Properties.html#3785" class="Bound">Q⊆P</a> <a id="3789" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3791" class="Symbol">_)</a> <a id="3794" class="Symbol">=</a> <a id="3796" href="Relation.Unary.Properties.html#2569" class="Function">⊆-antisym</a> <a id="3806" href="Relation.Unary.Properties.html#3775" class="Bound">P⊆Q</a> <a id="3810" href="Relation.Unary.Properties.html#3785" class="Bound">Q⊆P</a>

<a id="⊂-asym"></a><a id="3815" href="Relation.Unary.Properties.html#3815" class="Function">⊂-asym</a> <a id="3822" class="Symbol">:</a> <a id="3824" href="Relation.Binary.Definitions.html#2517" class="Function">Asymmetric</a> <a id="3835" class="Symbol">{</a><a id="3836" class="Argument">A</a> <a id="3838" class="Symbol">=</a> <a id="3840" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="3845" href="Relation.Unary.Properties.html#993" class="Generalizable">A</a> <a id="3847" href="Relation.Unary.Properties.html#970" class="Generalizable">ℓ</a><a id="3848" class="Symbol">}</a> <a id="3850" href="Relation.Unary.html#2274" class="Function Operator">_⊂_</a>
<a id="3854" href="Relation.Unary.Properties.html#3815" class="Function">⊂-asym</a> <a id="3861" class="Symbol">(_</a> <a id="3864" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3866" href="Relation.Unary.Properties.html#3866" class="Bound">Q⊈P</a><a id="3869" class="Symbol">)</a> <a id="3871" class="Symbol">=</a> <a id="3873" href="Relation.Unary.Properties.html#3866" class="Bound">Q⊈P</a> <a id="3877" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="3879" href="Data.Product.Base.html#636" class="Field">proj₁</a>

<a id="∅-⊆′"></a><a id="3886" href="Relation.Unary.Properties.html#3886" class="Function">∅-⊆′</a> <a id="3891" class="Symbol">:</a> <a id="3893" class="Symbol">(</a><a id="3894" href="Relation.Unary.Properties.html#3894" class="Bound">P</a> <a id="3896" class="Symbol">:</a> <a id="3898" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="3903" href="Relation.Unary.Properties.html#993" class="Generalizable">A</a> <a id="3905" href="Relation.Unary.Properties.html#970" class="Generalizable">ℓ</a><a id="3906" class="Symbol">)</a> <a id="3908" class="Symbol">→</a> <a id="3910" href="Relation.Unary.html#1504" class="Function">∅</a> <a id="3912" href="Relation.Unary.html#2703" class="Function Operator">⊆′</a> <a id="3915" href="Relation.Unary.Properties.html#3894" class="Bound">P</a>
<a id="3917" href="Relation.Unary.Properties.html#3886" class="Function">∅-⊆′</a> <a id="3922" class="Symbol">_</a> <a id="3924" class="Symbol">_</a> <a id="3926" class="Symbol">=</a> <a id="3928" class="Symbol">λ</a> <a id="3930" class="Symbol">()</a>

<a id="⊆′-U"></a><a id="3934" href="Relation.Unary.Properties.html#3934" class="Function">⊆′-U</a> <a id="3939" class="Symbol">:</a> <a id="3941" class="Symbol">(</a><a id="3942" href="Relation.Unary.Properties.html#3942" class="Bound">P</a> <a id="3944" class="Symbol">:</a> <a id="3946" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="3951" href="Relation.Unary.Properties.html#993" class="Generalizable">A</a> <a id="3953" href="Relation.Unary.Properties.html#970" class="Generalizable">ℓ</a><a id="3954" class="Symbol">)</a> <a id="3956" class="Symbol">→</a> <a id="3958" href="Relation.Unary.Properties.html#3942" class="Bound">P</a> <a id="3960" href="Relation.Unary.html#2703" class="Function Operator">⊆′</a> <a id="3963" href="Relation.Unary.html#1686" class="Function">U</a>
<a id="3965" href="Relation.Unary.Properties.html#3934" class="Function">⊆′-U</a> <a id="3970" class="Symbol">_</a> <a id="3972" class="Symbol">_</a> <a id="3974" class="Symbol">_</a> <a id="3976" class="Symbol">=</a> <a id="3978" class="Symbol">_</a>

<a id="⊆′-refl"></a><a id="3981" href="Relation.Unary.Properties.html#3981" class="Function">⊆′-refl</a> <a id="3989" class="Symbol">:</a> <a id="3991" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="4001" class="Symbol">{</a><a id="4002" class="Argument">A</a> <a id="4004" class="Symbol">=</a> <a id="4006" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="4011" href="Relation.Unary.Properties.html#993" class="Generalizable">A</a> <a id="4013" href="Relation.Unary.Properties.html#970" class="Generalizable">ℓ</a><a id="4014" class="Symbol">}</a> <a id="4016" href="Relation.Unary.html#2703" class="Function Operator">_⊆′_</a>
<a id="4021" href="Relation.Unary.Properties.html#3981" class="Function">⊆′-refl</a> <a id="4029" href="Relation.Unary.Properties.html#4029" class="Bound">x</a> <a id="4031" href="Relation.Unary.Properties.html#4031" class="Bound">x∈P</a> <a id="4035" class="Symbol">=</a> <a id="4037" href="Relation.Unary.Properties.html#4031" class="Bound">x∈P</a>

<a id="⊆′-reflexive"></a><a id="4042" href="Relation.Unary.Properties.html#4042" class="Function">⊆′-reflexive</a> <a id="4055" class="Symbol">:</a> <a id="4057" href="Relation.Binary.Core.html#1268" class="Function Operator">Binary._⇒_</a> <a id="4068" class="Symbol">{</a><a id="4069" class="Argument">A</a> <a id="4071" class="Symbol">=</a> <a id="4073" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="4078" href="Relation.Unary.Properties.html#993" class="Generalizable">A</a> <a id="4080" href="Relation.Unary.Properties.html#972" class="Generalizable">ℓ₁</a><a id="4082" class="Symbol">}</a> <a id="4084" class="Symbol">{</a><a id="4085" class="Argument">B</a> <a id="4087" class="Symbol">=</a> <a id="4089" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="4094" href="Relation.Unary.Properties.html#993" class="Generalizable">A</a> <a id="4096" href="Relation.Unary.Properties.html#975" class="Generalizable">ℓ₂</a><a id="4098" class="Symbol">}</a> <a id="4100" href="Relation.Unary.html#3173" class="Function Operator">_≐′_</a> <a id="4105" href="Relation.Unary.html#2703" class="Function Operator">_⊆′_</a>
<a id="4110" href="Relation.Unary.Properties.html#4042" class="Function">⊆′-reflexive</a> <a id="4123" class="Symbol">(</a><a id="4124" href="Relation.Unary.Properties.html#4124" class="Bound">P⊆Q</a> <a id="4128" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4130" href="Relation.Unary.Properties.html#4130" class="Bound">Q⊆P</a><a id="4133" class="Symbol">)</a> <a id="4135" class="Symbol">=</a> <a id="4137" href="Relation.Unary.Properties.html#4124" class="Bound">P⊆Q</a>

<a id="⊆′-trans"></a><a id="4142" href="Relation.Unary.Properties.html#4142" class="Function">⊆′-trans</a> <a id="4151" class="Symbol">:</a> <a id="4153" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a> <a id="4159" class="Symbol">{</a><a id="4160" class="Argument">A</a> <a id="4162" class="Symbol">=</a> <a id="4164" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="4169" href="Relation.Unary.Properties.html#993" class="Generalizable">A</a> <a id="4171" href="Relation.Unary.Properties.html#972" class="Generalizable">ℓ₁</a><a id="4173" class="Symbol">}</a> <a id="4175" class="Symbol">{</a><a id="4176" class="Argument">B</a> <a id="4178" class="Symbol">=</a> <a id="4180" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="4185" href="Relation.Unary.Properties.html#993" class="Generalizable">A</a> <a id="4187" href="Relation.Unary.Properties.html#975" class="Generalizable">ℓ₂</a><a id="4189" class="Symbol">}</a> <a id="4191" class="Symbol">{</a><a id="4192" class="Argument">C</a> <a id="4194" class="Symbol">=</a> <a id="4196" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="4201" href="Relation.Unary.Properties.html#993" class="Generalizable">A</a> <a id="4203" href="Relation.Unary.Properties.html#978" class="Generalizable">ℓ₃</a><a id="4205" class="Symbol">}</a> <a id="4207" href="Relation.Unary.html#2703" class="Function Operator">_⊆′_</a> <a id="4212" href="Relation.Unary.html#2703" class="Function Operator">_⊆′_</a> <a id="4217" href="Relation.Unary.html#2703" class="Function Operator">_⊆′_</a>
<a id="4222" href="Relation.Unary.Properties.html#4142" class="Function">⊆′-trans</a> <a id="4231" href="Relation.Unary.Properties.html#4231" class="Bound">P⊆Q</a> <a id="4235" href="Relation.Unary.Properties.html#4235" class="Bound">Q⊆R</a> <a id="4239" href="Relation.Unary.Properties.html#4239" class="Bound">x</a> <a id="4241" href="Relation.Unary.Properties.html#4241" class="Bound">x∈P</a> <a id="4245" class="Symbol">=</a> <a id="4247" href="Relation.Unary.Properties.html#4235" class="Bound">Q⊆R</a> <a id="4251" href="Relation.Unary.Properties.html#4239" class="Bound">x</a> <a id="4253" class="Symbol">(</a><a id="4254" href="Relation.Unary.Properties.html#4231" class="Bound">P⊆Q</a> <a id="4258" href="Relation.Unary.Properties.html#4239" class="Bound">x</a> <a id="4260" href="Relation.Unary.Properties.html#4241" class="Bound">x∈P</a><a id="4263" class="Symbol">)</a>

<a id="⊆′-antisym"></a><a id="4266" href="Relation.Unary.Properties.html#4266" class="Function">⊆′-antisym</a> <a id="4277" class="Symbol">:</a> <a id="4279" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a> <a id="4293" class="Symbol">{</a><a id="4294" class="Argument">A</a> <a id="4296" class="Symbol">=</a> <a id="4298" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="4303" href="Relation.Unary.Properties.html#993" class="Generalizable">A</a> <a id="4305" href="Relation.Unary.Properties.html#970" class="Generalizable">ℓ</a><a id="4306" class="Symbol">}</a> <a id="4308" href="Relation.Unary.html#3173" class="Function Operator">_≐′_</a> <a id="4313" href="Relation.Unary.html#2703" class="Function Operator">_⊆′_</a>
<a id="4318" href="Relation.Unary.Properties.html#4266" class="Function">⊆′-antisym</a> <a id="4329" class="Symbol">=</a> <a id="4331" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a>

<a id="⊆′-min"></a><a id="4336" href="Relation.Unary.Properties.html#4336" class="Function">⊆′-min</a> <a id="4343" class="Symbol">:</a> <a id="4345" href="Relation.Binary.Definitions.html#3519" class="Function">Min</a> <a id="4349" class="Symbol">{</a><a id="4350" class="Argument">B</a> <a id="4352" class="Symbol">=</a> <a id="4354" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="4359" href="Relation.Unary.Properties.html#993" class="Generalizable">A</a> <a id="4361" href="Relation.Unary.Properties.html#970" class="Generalizable">ℓ</a><a id="4362" class="Symbol">}</a> <a id="4364" href="Relation.Unary.html#2703" class="Function Operator">_⊆′_</a> <a id="4369" href="Relation.Unary.html#1504" class="Function">∅</a>
<a id="4371" href="Relation.Unary.Properties.html#4336" class="Function">⊆′-min</a> <a id="4378" class="Symbol">=</a> <a id="4380" href="Relation.Unary.Properties.html#3886" class="Function">∅-⊆′</a>

<a id="⊆′-max"></a><a id="4386" href="Relation.Unary.Properties.html#4386" class="Function">⊆′-max</a> <a id="4393" class="Symbol">:</a> <a id="4395" href="Relation.Binary.Definitions.html#3367" class="Function">Max</a> <a id="4399" class="Symbol">{</a><a id="4400" class="Argument">A</a> <a id="4402" class="Symbol">=</a> <a id="4404" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="4409" href="Relation.Unary.Properties.html#993" class="Generalizable">A</a> <a id="4411" href="Relation.Unary.Properties.html#970" class="Generalizable">ℓ</a><a id="4412" class="Symbol">}</a> <a id="4414" href="Relation.Unary.html#2703" class="Function Operator">_⊆′_</a> <a id="4419" href="Relation.Unary.html#1686" class="Function">U</a>
<a id="4421" href="Relation.Unary.Properties.html#4386" class="Function">⊆′-max</a> <a id="4428" class="Symbol">=</a> <a id="4430" href="Relation.Unary.Properties.html#3934" class="Function">⊆′-U</a>

<a id="⊂′⇒⊆′"></a><a id="4436" href="Relation.Unary.Properties.html#4436" class="Function">⊂′⇒⊆′</a> <a id="4442" class="Symbol">:</a> <a id="4444" href="Relation.Binary.Core.html#1268" class="Function Operator">Binary._⇒_</a> <a id="4455" class="Symbol">{</a><a id="4456" class="Argument">A</a> <a id="4458" class="Symbol">=</a> <a id="4460" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="4465" href="Relation.Unary.Properties.html#993" class="Generalizable">A</a> <a id="4467" href="Relation.Unary.Properties.html#972" class="Generalizable">ℓ₁</a><a id="4469" class="Symbol">}</a> <a id="4471" class="Symbol">{</a><a id="4472" class="Argument">B</a> <a id="4474" class="Symbol">=</a> <a id="4476" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="4481" href="Relation.Unary.Properties.html#993" class="Generalizable">A</a> <a id="4483" href="Relation.Unary.Properties.html#975" class="Generalizable">ℓ₂</a><a id="4485" class="Symbol">}</a> <a id="4487" href="Relation.Unary.html#2940" class="Function Operator">_⊂′_</a> <a id="4492" href="Relation.Unary.html#2703" class="Function Operator">_⊆′_</a>
<a id="4497" href="Relation.Unary.Properties.html#4436" class="Function">⊂′⇒⊆′</a> <a id="4503" class="Symbol">=</a> <a id="4505" href="Data.Product.Base.html#636" class="Field">proj₁</a>

<a id="⊂′-trans"></a><a id="4512" href="Relation.Unary.Properties.html#4512" class="Function">⊂′-trans</a> <a id="4521" class="Symbol">:</a> <a id="4523" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a> <a id="4529" class="Symbol">{</a><a id="4530" class="Argument">A</a> <a id="4532" class="Symbol">=</a> <a id="4534" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="4539" href="Relation.Unary.Properties.html#993" class="Generalizable">A</a> <a id="4541" href="Relation.Unary.Properties.html#972" class="Generalizable">ℓ₁</a><a id="4543" class="Symbol">}</a> <a id="4545" class="Symbol">{</a><a id="4546" class="Argument">B</a> <a id="4548" class="Symbol">=</a> <a id="4550" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="4555" href="Relation.Unary.Properties.html#993" class="Generalizable">A</a> <a id="4557" href="Relation.Unary.Properties.html#975" class="Generalizable">ℓ₂</a><a id="4559" class="Symbol">}</a> <a id="4561" class="Symbol">{</a><a id="4562" class="Argument">C</a> <a id="4564" class="Symbol">=</a> <a id="4566" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="4571" href="Relation.Unary.Properties.html#993" class="Generalizable">A</a> <a id="4573" href="Relation.Unary.Properties.html#978" class="Generalizable">ℓ₃</a><a id="4575" class="Symbol">}</a> <a id="4577" href="Relation.Unary.html#2940" class="Function Operator">_⊂′_</a> <a id="4582" href="Relation.Unary.html#2940" class="Function Operator">_⊂′_</a> <a id="4587" href="Relation.Unary.html#2940" class="Function Operator">_⊂′_</a>
<a id="4592" href="Relation.Unary.Properties.html#4512" class="Function">⊂′-trans</a> <a id="4601" class="Symbol">(</a><a id="4602" href="Relation.Unary.Properties.html#4602" class="Bound">P⊆Q</a> <a id="4606" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4608" href="Relation.Unary.Properties.html#4608" class="Bound">Q⊈P</a><a id="4611" class="Symbol">)</a> <a id="4613" class="Symbol">(</a><a id="4614" href="Relation.Unary.Properties.html#4614" class="Bound">Q⊆R</a> <a id="4618" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4620" href="Relation.Unary.Properties.html#4620" class="Bound">R⊈Q</a><a id="4623" class="Symbol">)</a> <a id="4625" class="Symbol">=</a> <a id="4627" href="Relation.Unary.Properties.html#4142" class="Function">⊆′-trans</a> <a id="4636" href="Relation.Unary.Properties.html#4602" class="Bound">P⊆Q</a> <a id="4640" href="Relation.Unary.Properties.html#4614" class="Bound">Q⊆R</a> <a id="4644" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4646" class="Symbol">λ</a> <a id="4648" href="Relation.Unary.Properties.html#4648" class="Bound">R⊆P</a> <a id="4652" class="Symbol">→</a> <a id="4654" href="Relation.Unary.Properties.html#4620" class="Bound">R⊈Q</a> <a id="4658" class="Symbol">(</a><a id="4659" href="Relation.Unary.Properties.html#4142" class="Function">⊆′-trans</a> <a id="4668" href="Relation.Unary.Properties.html#4648" class="Bound">R⊆P</a> <a id="4672" href="Relation.Unary.Properties.html#4602" class="Bound">P⊆Q</a><a id="4675" class="Symbol">)</a>

<a id="⊂′-⊆′-trans"></a><a id="4678" href="Relation.Unary.Properties.html#4678" class="Function">⊂′-⊆′-trans</a> <a id="4690" class="Symbol">:</a> <a id="4692" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a> <a id="4698" class="Symbol">{</a><a id="4699" class="Argument">A</a> <a id="4701" class="Symbol">=</a> <a id="4703" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="4708" href="Relation.Unary.Properties.html#993" class="Generalizable">A</a> <a id="4710" href="Relation.Unary.Properties.html#972" class="Generalizable">ℓ₁</a><a id="4712" class="Symbol">}</a> <a id="4714" class="Symbol">{</a><a id="4715" class="Argument">B</a> <a id="4717" class="Symbol">=</a> <a id="4719" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="4724" href="Relation.Unary.Properties.html#993" class="Generalizable">A</a> <a id="4726" href="Relation.Unary.Properties.html#975" class="Generalizable">ℓ₂</a><a id="4728" class="Symbol">}</a> <a id="4730" class="Symbol">{</a><a id="4731" class="Argument">C</a> <a id="4733" class="Symbol">=</a> <a id="4735" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="4740" href="Relation.Unary.Properties.html#993" class="Generalizable">A</a> <a id="4742" href="Relation.Unary.Properties.html#978" class="Generalizable">ℓ₃</a><a id="4744" class="Symbol">}</a> <a id="4746" href="Relation.Unary.html#2940" class="Function Operator">_⊂′_</a> <a id="4751" href="Relation.Unary.html#2703" class="Function Operator">_⊆′_</a> <a id="4756" href="Relation.Unary.html#2940" class="Function Operator">_⊂′_</a>
<a id="4761" href="Relation.Unary.Properties.html#4678" class="Function">⊂′-⊆′-trans</a> <a id="4773" class="Symbol">(</a><a id="4774" href="Relation.Unary.Properties.html#4774" class="Bound">P⊆Q</a> <a id="4778" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4780" href="Relation.Unary.Properties.html#4780" class="Bound">Q⊈P</a><a id="4783" class="Symbol">)</a> <a id="4785" href="Relation.Unary.Properties.html#4785" class="Bound">Q⊆R</a> <a id="4789" class="Symbol">=</a> <a id="4791" href="Relation.Unary.Properties.html#4142" class="Function">⊆′-trans</a> <a id="4800" href="Relation.Unary.Properties.html#4774" class="Bound">P⊆Q</a> <a id="4804" href="Relation.Unary.Properties.html#4785" class="Bound">Q⊆R</a> <a id="4808" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4810" class="Symbol">λ</a> <a id="4812" href="Relation.Unary.Properties.html#4812" class="Bound">R⊆P</a> <a id="4816" class="Symbol">→</a> <a id="4818" href="Relation.Unary.Properties.html#4780" class="Bound">Q⊈P</a> <a id="4822" class="Symbol">(</a><a id="4823" href="Relation.Unary.Properties.html#4142" class="Function">⊆′-trans</a> <a id="4832" href="Relation.Unary.Properties.html#4785" class="Bound">Q⊆R</a> <a id="4836" href="Relation.Unary.Properties.html#4812" class="Bound">R⊆P</a><a id="4839" class="Symbol">)</a>

<a id="⊆′-⊂′-trans"></a><a id="4842" href="Relation.Unary.Properties.html#4842" class="Function">⊆′-⊂′-trans</a> <a id="4854" class="Symbol">:</a> <a id="4856" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a> <a id="4862" class="Symbol">{</a><a id="4863" class="Argument">A</a> <a id="4865" class="Symbol">=</a> <a id="4867" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="4872" href="Relation.Unary.Properties.html#993" class="Generalizable">A</a> <a id="4874" href="Relation.Unary.Properties.html#972" class="Generalizable">ℓ₁</a><a id="4876" class="Symbol">}</a> <a id="4878" class="Symbol">{</a><a id="4879" class="Argument">B</a> <a id="4881" class="Symbol">=</a> <a id="4883" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="4888" href="Relation.Unary.Properties.html#993" class="Generalizable">A</a> <a id="4890" href="Relation.Unary.Properties.html#975" class="Generalizable">ℓ₂</a><a id="4892" class="Symbol">}</a> <a id="4894" class="Symbol">{</a><a id="4895" class="Argument">C</a> <a id="4897" class="Symbol">=</a> <a id="4899" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="4904" href="Relation.Unary.Properties.html#993" class="Generalizable">A</a> <a id="4906" href="Relation.Unary.Properties.html#978" class="Generalizable">ℓ₃</a><a id="4908" class="Symbol">}</a> <a id="4910" href="Relation.Unary.html#2703" class="Function Operator">_⊆′_</a> <a id="4915" href="Relation.Unary.html#2940" class="Function Operator">_⊂′_</a> <a id="4920" href="Relation.Unary.html#2940" class="Function Operator">_⊂′_</a>
<a id="4925" href="Relation.Unary.Properties.html#4842" class="Function">⊆′-⊂′-trans</a> <a id="4937" href="Relation.Unary.Properties.html#4937" class="Bound">P⊆Q</a> <a id="4941" class="Symbol">(</a><a id="4942" href="Relation.Unary.Properties.html#4942" class="Bound">Q⊆R</a> <a id="4946" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4948" href="Relation.Unary.Properties.html#4948" class="Bound">R⊈Q</a><a id="4951" class="Symbol">)</a> <a id="4953" class="Symbol">=</a> <a id="4955" href="Relation.Unary.Properties.html#4142" class="Function">⊆′-trans</a> <a id="4964" href="Relation.Unary.Properties.html#4937" class="Bound">P⊆Q</a> <a id="4968" href="Relation.Unary.Properties.html#4942" class="Bound">Q⊆R</a> <a id="4972" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4974" class="Symbol">λ</a> <a id="4976" href="Relation.Unary.Properties.html#4976" class="Bound">R⊆P</a> <a id="4980" class="Symbol">→</a> <a id="4982" href="Relation.Unary.Properties.html#4948" class="Bound">R⊈Q</a> <a id="4986" class="Symbol">(</a><a id="4987" href="Relation.Unary.Properties.html#4142" class="Function">⊆′-trans</a> <a id="4996" href="Relation.Unary.Properties.html#4976" class="Bound">R⊆P</a> <a id="5000" href="Relation.Unary.Properties.html#4937" class="Bound">P⊆Q</a><a id="5003" class="Symbol">)</a>

<a id="⊂′-respʳ-≐′"></a><a id="5006" href="Relation.Unary.Properties.html#5006" class="Function">⊂′-respʳ-≐′</a> <a id="5018" class="Symbol">:</a> <a id="5020" href="Relation.Binary.Definitions.html#5433" class="Function Operator">_Respectsʳ_</a> <a id="5032" class="Symbol">{</a><a id="5033" class="Argument">A</a> <a id="5035" class="Symbol">=</a> <a id="5037" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5042" href="Relation.Unary.Properties.html#993" class="Generalizable">A</a> <a id="5044" href="Relation.Unary.Properties.html#972" class="Generalizable">ℓ₁</a><a id="5046" class="Symbol">}</a> <a id="5048" class="Symbol">{</a><a id="5049" class="Argument">B</a> <a id="5051" class="Symbol">=</a> <a id="5053" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5058" href="Relation.Unary.Properties.html#993" class="Generalizable">A</a> <a id="5060" href="Relation.Unary.Properties.html#975" class="Generalizable">ℓ₂</a><a id="5062" class="Symbol">}</a> <a id="5064" href="Relation.Unary.html#2940" class="Function Operator">_⊂′_</a> <a id="5069" href="Relation.Unary.html#3173" class="Function Operator">_≐′_</a>
<a id="5074" href="Relation.Unary.Properties.html#5006" class="Function">⊂′-respʳ-≐′</a> <a id="5086" class="Symbol">(</a><a id="5087" href="Relation.Unary.Properties.html#5087" class="Bound">Q⊆R</a> <a id="5091" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5093" class="Symbol">_)</a> <a id="5096" href="Relation.Unary.Properties.html#5096" class="Bound">P⊂Q</a> <a id="5100" class="Symbol">=</a> <a id="5102" href="Relation.Unary.Properties.html#4678" class="Function">⊂′-⊆′-trans</a> <a id="5114" href="Relation.Unary.Properties.html#5096" class="Bound">P⊂Q</a> <a id="5118" href="Relation.Unary.Properties.html#5087" class="Bound">Q⊆R</a>

<a id="⊂′-respˡ-≐′"></a><a id="5123" href="Relation.Unary.Properties.html#5123" class="Function">⊂′-respˡ-≐′</a> <a id="5135" class="Symbol">:</a> <a id="5137" href="Relation.Binary.Definitions.html#5598" class="Function Operator">_Respectsˡ_</a> <a id="5149" class="Symbol">{</a><a id="5150" class="Argument">A</a> <a id="5152" class="Symbol">=</a> <a id="5154" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5159" href="Relation.Unary.Properties.html#993" class="Generalizable">A</a> <a id="5161" href="Relation.Unary.Properties.html#972" class="Generalizable">ℓ₁</a><a id="5163" class="Symbol">}</a> <a id="5165" class="Symbol">{</a><a id="5166" class="Argument">B</a> <a id="5168" class="Symbol">=</a> <a id="5170" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5175" href="Relation.Unary.Properties.html#993" class="Generalizable">A</a> <a id="5177" href="Relation.Unary.Properties.html#975" class="Generalizable">ℓ₂</a><a id="5179" class="Symbol">}</a> <a id="5181" href="Relation.Unary.html#2940" class="Function Operator">_⊂′_</a> <a id="5186" href="Relation.Unary.html#3173" class="Function Operator">_≐′_</a>
<a id="5191" href="Relation.Unary.Properties.html#5123" class="Function">⊂′-respˡ-≐′</a> <a id="5203" class="Symbol">(_</a> <a id="5206" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5208" href="Relation.Unary.Properties.html#5208" class="Bound">R⊆Q</a><a id="5211" class="Symbol">)</a> <a id="5213" href="Relation.Unary.Properties.html#5213" class="Bound">P⊂Q</a> <a id="5217" class="Symbol">=</a> <a id="5219" href="Relation.Unary.Properties.html#4842" class="Function">⊆′-⊂′-trans</a> <a id="5231" href="Relation.Unary.Properties.html#5208" class="Bound">R⊆Q</a> <a id="5235" href="Relation.Unary.Properties.html#5213" class="Bound">P⊂Q</a>

<a id="⊂′-resp-≐′"></a><a id="5240" href="Relation.Unary.Properties.html#5240" class="Function">⊂′-resp-≐′</a> <a id="5251" class="Symbol">:</a> <a id="5253" href="Relation.Binary.Definitions.html#5761" class="Function Operator">_Respects₂_</a> <a id="5265" class="Symbol">{</a><a id="5266" class="Argument">A</a> <a id="5268" class="Symbol">=</a> <a id="5270" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5275" href="Relation.Unary.Properties.html#993" class="Generalizable">A</a> <a id="5277" href="Relation.Unary.Properties.html#972" class="Generalizable">ℓ₁</a><a id="5279" class="Symbol">}</a> <a id="5281" href="Relation.Unary.html#2940" class="Function Operator">_⊂′_</a> <a id="5286" href="Relation.Unary.html#3173" class="Function Operator">_≐′_</a>
<a id="5291" href="Relation.Unary.Properties.html#5240" class="Function">⊂′-resp-≐′</a> <a id="5302" class="Symbol">=</a> <a id="5304" href="Relation.Unary.Properties.html#5006" class="Function">⊂′-respʳ-≐′</a> <a id="5316" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5318" href="Relation.Unary.Properties.html#5123" class="Function">⊂′-respˡ-≐′</a>

<a id="⊂′-irrefl"></a><a id="5331" href="Relation.Unary.Properties.html#5331" class="Function">⊂′-irrefl</a> <a id="5341" class="Symbol">:</a> <a id="5343" href="Relation.Binary.Definitions.html#2405" class="Function">Irreflexive</a> <a id="5355" class="Symbol">{</a><a id="5356" class="Argument">A</a> <a id="5358" class="Symbol">=</a> <a id="5360" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5365" href="Relation.Unary.Properties.html#993" class="Generalizable">A</a> <a id="5367" href="Relation.Unary.Properties.html#972" class="Generalizable">ℓ₁</a><a id="5369" class="Symbol">}</a> <a id="5371" class="Symbol">{</a><a id="5372" class="Argument">B</a> <a id="5374" class="Symbol">=</a> <a id="5376" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5381" href="Relation.Unary.Properties.html#993" class="Generalizable">A</a> <a id="5383" href="Relation.Unary.Properties.html#975" class="Generalizable">ℓ₂</a><a id="5385" class="Symbol">}</a> <a id="5387" href="Relation.Unary.html#3173" class="Function Operator">_≐′_</a> <a id="5392" href="Relation.Unary.html#2940" class="Function Operator">_⊂′_</a>
<a id="5397" href="Relation.Unary.Properties.html#5331" class="Function">⊂′-irrefl</a> <a id="5407" class="Symbol">(_</a> <a id="5410" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5412" href="Relation.Unary.Properties.html#5412" class="Bound">Q⊆P</a><a id="5415" class="Symbol">)</a> <a id="5417" class="Symbol">(_</a> <a id="5420" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5422" href="Relation.Unary.Properties.html#5422" class="Bound">Q⊈P</a><a id="5425" class="Symbol">)</a> <a id="5427" class="Symbol">=</a> <a id="5429" href="Relation.Unary.Properties.html#5422" class="Bound">Q⊈P</a> <a id="5433" href="Relation.Unary.Properties.html#5412" class="Bound">Q⊆P</a>

<a id="⊂′-antisym"></a><a id="5438" href="Relation.Unary.Properties.html#5438" class="Function">⊂′-antisym</a> <a id="5449" class="Symbol">:</a> <a id="5451" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a> <a id="5465" class="Symbol">{</a><a id="5466" class="Argument">A</a> <a id="5468" class="Symbol">=</a> <a id="5470" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5475" href="Relation.Unary.Properties.html#993" class="Generalizable">A</a> <a id="5477" href="Relation.Unary.Properties.html#970" class="Generalizable">ℓ</a><a id="5478" class="Symbol">}</a> <a id="5480" href="Relation.Unary.html#3173" class="Function Operator">_≐′_</a> <a id="5485" href="Relation.Unary.html#2940" class="Function Operator">_⊂′_</a>
<a id="5490" href="Relation.Unary.Properties.html#5438" class="Function">⊂′-antisym</a> <a id="5501" class="Symbol">(</a><a id="5502" href="Relation.Unary.Properties.html#5502" class="Bound">P⊆Q</a> <a id="5506" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5508" class="Symbol">_)</a> <a id="5511" class="Symbol">(</a><a id="5512" href="Relation.Unary.Properties.html#5512" class="Bound">Q⊆P</a> <a id="5516" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5518" class="Symbol">_)</a> <a id="5521" class="Symbol">=</a> <a id="5523" href="Relation.Unary.Properties.html#4266" class="Function">⊆′-antisym</a> <a id="5534" href="Relation.Unary.Properties.html#5502" class="Bound">P⊆Q</a> <a id="5538" href="Relation.Unary.Properties.html#5512" class="Bound">Q⊆P</a>

<a id="⊆⇒⊆′"></a><a id="5543" href="Relation.Unary.Properties.html#5543" class="Function">⊆⇒⊆′</a> <a id="5548" class="Symbol">:</a> <a id="5550" href="Relation.Binary.Core.html#1268" class="Function Operator">Binary._⇒_</a> <a id="5561" class="Symbol">{</a><a id="5562" class="Argument">A</a> <a id="5564" class="Symbol">=</a> <a id="5566" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5571" href="Relation.Unary.Properties.html#993" class="Generalizable">A</a> <a id="5573" href="Relation.Unary.Properties.html#972" class="Generalizable">ℓ₁</a><a id="5575" class="Symbol">}</a> <a id="5577" class="Symbol">{</a><a id="5578" class="Argument">B</a> <a id="5580" class="Symbol">=</a> <a id="5582" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5587" href="Relation.Unary.Properties.html#993" class="Generalizable">A</a> <a id="5589" href="Relation.Unary.Properties.html#975" class="Generalizable">ℓ₂</a><a id="5591" class="Symbol">}</a> <a id="5593" href="Relation.Unary.html#2046" class="Function Operator">_⊆_</a> <a id="5597" href="Relation.Unary.html#2703" class="Function Operator">_⊆′_</a>
<a id="5602" href="Relation.Unary.Properties.html#5543" class="Function">⊆⇒⊆′</a> <a id="5607" href="Relation.Unary.Properties.html#5607" class="Bound">P⊆Q</a> <a id="5611" class="Symbol">_</a> <a id="5613" href="Relation.Unary.Properties.html#5613" class="Bound">x∈P</a> <a id="5617" class="Symbol">=</a> <a id="5619" href="Relation.Unary.Properties.html#5607" class="Bound">P⊆Q</a> <a id="5623" href="Relation.Unary.Properties.html#5613" class="Bound">x∈P</a>

<a id="⊆′⇒⊆"></a><a id="5628" href="Relation.Unary.Properties.html#5628" class="Function">⊆′⇒⊆</a> <a id="5633" class="Symbol">:</a> <a id="5635" href="Relation.Binary.Core.html#1268" class="Function Operator">Binary._⇒_</a> <a id="5646" class="Symbol">{</a><a id="5647" class="Argument">A</a> <a id="5649" class="Symbol">=</a> <a id="5651" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5656" href="Relation.Unary.Properties.html#993" class="Generalizable">A</a> <a id="5658" href="Relation.Unary.Properties.html#972" class="Generalizable">ℓ₁</a><a id="5660" class="Symbol">}</a> <a id="5662" class="Symbol">{</a><a id="5663" class="Argument">B</a> <a id="5665" class="Symbol">=</a> <a id="5667" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5672" href="Relation.Unary.Properties.html#993" class="Generalizable">A</a> <a id="5674" href="Relation.Unary.Properties.html#975" class="Generalizable">ℓ₂</a><a id="5676" class="Symbol">}</a> <a id="5678" href="Relation.Unary.html#2703" class="Function Operator">_⊆′_</a> <a id="5683" href="Relation.Unary.html#2046" class="Function Operator">_⊆_</a>
<a id="5687" href="Relation.Unary.Properties.html#5628" class="Function">⊆′⇒⊆</a> <a id="5692" href="Relation.Unary.Properties.html#5692" class="Bound">P⊆Q</a> <a id="5696" href="Relation.Unary.Properties.html#5696" class="Bound">x∈P</a> <a id="5700" class="Symbol">=</a> <a id="5702" href="Relation.Unary.Properties.html#5692" class="Bound">P⊆Q</a> <a id="5706" class="Symbol">_</a> <a id="5708" href="Relation.Unary.Properties.html#5696" class="Bound">x∈P</a>

<a id="⊂⇒⊂′"></a><a id="5713" href="Relation.Unary.Properties.html#5713" class="Function">⊂⇒⊂′</a> <a id="5718" class="Symbol">:</a> <a id="5720" href="Relation.Binary.Core.html#1268" class="Function Operator">Binary._⇒_</a> <a id="5731" class="Symbol">{</a><a id="5732" class="Argument">A</a> <a id="5734" class="Symbol">=</a> <a id="5736" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5741" href="Relation.Unary.Properties.html#993" class="Generalizable">A</a> <a id="5743" href="Relation.Unary.Properties.html#972" class="Generalizable">ℓ₁</a><a id="5745" class="Symbol">}</a> <a id="5747" class="Symbol">{</a><a id="5748" class="Argument">B</a> <a id="5750" class="Symbol">=</a> <a id="5752" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5757" href="Relation.Unary.Properties.html#993" class="Generalizable">A</a> <a id="5759" href="Relation.Unary.Properties.html#975" class="Generalizable">ℓ₂</a><a id="5761" class="Symbol">}</a> <a id="5763" href="Relation.Unary.html#2274" class="Function Operator">_⊂_</a> <a id="5767" href="Relation.Unary.html#2940" class="Function Operator">_⊂′_</a>
<a id="5772" href="Relation.Unary.Properties.html#5713" class="Function">⊂⇒⊂′</a> <a id="5777" class="Symbol">=</a> <a id="5779" href="Data.Product.Base.html#2307" class="Function">Product.map</a> <a id="5791" href="Relation.Unary.Properties.html#5543" class="Function">⊆⇒⊆′</a> <a id="5796" class="Symbol">(</a><a id="5797" href="Function.Base.html#1134" class="Function Operator">_∘</a> <a id="5800" href="Relation.Unary.Properties.html#5628" class="Function">⊆′⇒⊆</a><a id="5804" class="Symbol">)</a>

<a id="⊂′⇒⊂"></a><a id="5807" href="Relation.Unary.Properties.html#5807" class="Function">⊂′⇒⊂</a> <a id="5812" class="Symbol">:</a> <a id="5814" href="Relation.Binary.Core.html#1268" class="Function Operator">Binary._⇒_</a> <a id="5825" class="Symbol">{</a><a id="5826" class="Argument">A</a> <a id="5828" class="Symbol">=</a> <a id="5830" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5835" href="Relation.Unary.Properties.html#993" class="Generalizable">A</a> <a id="5837" href="Relation.Unary.Properties.html#972" class="Generalizable">ℓ₁</a><a id="5839" class="Symbol">}</a> <a id="5841" class="Symbol">{</a><a id="5842" class="Argument">B</a> <a id="5844" class="Symbol">=</a> <a id="5846" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5851" href="Relation.Unary.Properties.html#993" class="Generalizable">A</a> <a id="5853" href="Relation.Unary.Properties.html#975" class="Generalizable">ℓ₂</a><a id="5855" class="Symbol">}</a> <a id="5857" href="Relation.Unary.html#2940" class="Function Operator">_⊂′_</a> <a id="5862" href="Relation.Unary.html#2274" class="Function Operator">_⊂_</a>
<a id="5866" href="Relation.Unary.Properties.html#5807" class="Function">⊂′⇒⊂</a> <a id="5871" class="Symbol">=</a> <a id="5873" href="Data.Product.Base.html#2307" class="Function">Product.map</a> <a id="5885" href="Relation.Unary.Properties.html#5628" class="Function">⊆′⇒⊆</a> <a id="5890" class="Symbol">(</a><a id="5891" href="Function.Base.html#1134" class="Function Operator">_∘</a> <a id="5894" href="Relation.Unary.Properties.html#5543" class="Function">⊆⇒⊆′</a><a id="5898" class="Symbol">)</a>

<a id="5901" class="Comment">------------------------------------------------------------------------</a>
<a id="5974" class="Comment">-- Equality properties</a>

<a id="≐-refl"></a><a id="5998" href="Relation.Unary.Properties.html#5998" class="Function">≐-refl</a> <a id="6005" class="Symbol">:</a> <a id="6007" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="6017" class="Symbol">{</a><a id="6018" class="Argument">A</a> <a id="6020" class="Symbol">=</a> <a id="6022" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="6027" href="Relation.Unary.Properties.html#993" class="Generalizable">A</a> <a id="6029" href="Relation.Unary.Properties.html#970" class="Generalizable">ℓ</a><a id="6030" class="Symbol">}</a> <a id="6032" href="Relation.Unary.html#2494" class="Function Operator">_≐_</a>
<a id="6036" href="Relation.Unary.Properties.html#5998" class="Function">≐-refl</a> <a id="6043" class="Symbol">=</a> <a id="6045" href="Function.Base.html#704" class="Function">id</a> <a id="6048" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6050" href="Function.Base.html#704" class="Function">id</a>

<a id="≐-sym"></a><a id="6054" href="Relation.Unary.Properties.html#6054" class="Function">≐-sym</a> <a id="6060" class="Symbol">:</a> <a id="6062" href="Relation.Binary.Definitions.html#1440" class="Function">Sym</a> <a id="6066" class="Symbol">{</a><a id="6067" class="Argument">A</a> <a id="6069" class="Symbol">=</a> <a id="6071" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="6076" href="Relation.Unary.Properties.html#993" class="Generalizable">A</a> <a id="6078" href="Relation.Unary.Properties.html#972" class="Generalizable">ℓ₁</a><a id="6080" class="Symbol">}</a> <a id="6082" class="Symbol">{</a><a id="6083" class="Argument">B</a> <a id="6085" class="Symbol">=</a> <a id="6087" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="6092" href="Relation.Unary.Properties.html#993" class="Generalizable">A</a> <a id="6094" href="Relation.Unary.Properties.html#975" class="Generalizable">ℓ₂</a><a id="6096" class="Symbol">}</a> <a id="6098" href="Relation.Unary.html#2494" class="Function Operator">_≐_</a> <a id="6102" href="Relation.Unary.html#2494" class="Function Operator">_≐_</a>
<a id="6106" href="Relation.Unary.Properties.html#6054" class="Function">≐-sym</a> <a id="6112" class="Symbol">=</a> <a id="6114" href="Data.Product.Base.html#5188" class="Function">swap</a>

<a id="≐-trans"></a><a id="6120" href="Relation.Unary.Properties.html#6120" class="Function">≐-trans</a> <a id="6128" class="Symbol">:</a> <a id="6130" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a> <a id="6136" class="Symbol">{</a><a id="6137" class="Argument">A</a> <a id="6139" class="Symbol">=</a> <a id="6141" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="6146" href="Relation.Unary.Properties.html#993" class="Generalizable">A</a> <a id="6148" href="Relation.Unary.Properties.html#972" class="Generalizable">ℓ₁</a><a id="6150" class="Symbol">}</a> <a id="6152" class="Symbol">{</a><a id="6153" class="Argument">B</a> <a id="6155" class="Symbol">=</a> <a id="6157" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="6162" href="Relation.Unary.Properties.html#993" class="Generalizable">A</a> <a id="6164" href="Relation.Unary.Properties.html#975" class="Generalizable">ℓ₂</a><a id="6166" class="Symbol">}</a> <a id="6168" class="Symbol">{</a><a id="6169" class="Argument">C</a> <a id="6171" class="Symbol">=</a> <a id="6173" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="6178" href="Relation.Unary.Properties.html#993" class="Generalizable">A</a> <a id="6180" href="Relation.Unary.Properties.html#978" class="Generalizable">ℓ₃</a><a id="6182" class="Symbol">}</a> <a id="6184" href="Relation.Unary.html#2494" class="Function Operator">_≐_</a> <a id="6188" href="Relation.Unary.html#2494" class="Function Operator">_≐_</a> <a id="6192" href="Relation.Unary.html#2494" class="Function Operator">_≐_</a>
<a id="6196" href="Relation.Unary.Properties.html#6120" class="Function">≐-trans</a> <a id="6204" class="Symbol">=</a> <a id="6206" href="Data.Product.Base.html#4577" class="Function">zip′</a> <a id="6211" class="Symbol">(λ</a> <a id="6214" href="Relation.Unary.Properties.html#6214" class="Bound">P⊆Q</a> <a id="6218" href="Relation.Unary.Properties.html#6218" class="Bound">Q⊆R</a> <a id="6222" href="Relation.Unary.Properties.html#6222" class="Bound">x∈P</a> <a id="6226" class="Symbol">→</a> <a id="6228" href="Relation.Unary.Properties.html#6218" class="Bound">Q⊆R</a> <a id="6232" class="Symbol">(</a><a id="6233" href="Relation.Unary.Properties.html#6214" class="Bound">P⊆Q</a> <a id="6237" href="Relation.Unary.Properties.html#6222" class="Bound">x∈P</a><a id="6240" class="Symbol">))</a> <a id="6243" class="Symbol">(λ</a> <a id="6246" href="Relation.Unary.Properties.html#6246" class="Bound">Q⊆P</a> <a id="6250" href="Relation.Unary.Properties.html#6250" class="Bound">R⊆Q</a> <a id="6254" href="Relation.Unary.Properties.html#6254" class="Bound">x∈R</a> <a id="6258" class="Symbol">→</a> <a id="6260" href="Relation.Unary.Properties.html#6246" class="Bound">Q⊆P</a> <a id="6264" class="Symbol">(</a><a id="6265" href="Relation.Unary.Properties.html#6250" class="Bound">R⊆Q</a> <a id="6269" href="Relation.Unary.Properties.html#6254" class="Bound">x∈R</a><a id="6272" class="Symbol">))</a>

<a id="≐′-refl"></a><a id="6276" href="Relation.Unary.Properties.html#6276" class="Function">≐′-refl</a> <a id="6284" class="Symbol">:</a> <a id="6286" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="6296" class="Symbol">{</a><a id="6297" class="Argument">A</a> <a id="6299" class="Symbol">=</a> <a id="6301" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="6306" href="Relation.Unary.Properties.html#993" class="Generalizable">A</a> <a id="6308" href="Relation.Unary.Properties.html#970" class="Generalizable">ℓ</a><a id="6309" class="Symbol">}</a> <a id="6311" href="Relation.Unary.html#3173" class="Function Operator">_≐′_</a>
<a id="6316" href="Relation.Unary.Properties.html#6276" class="Function">≐′-refl</a> <a id="6324" class="Symbol">=</a> <a id="6326" class="Symbol">(λ</a> <a id="6329" href="Relation.Unary.Properties.html#6329" class="Bound">_</a> <a id="6331" class="Symbol">→</a> <a id="6333" href="Function.Base.html#704" class="Function">id</a><a id="6335" class="Symbol">)</a> <a id="6337" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6339" class="Symbol">(λ</a> <a id="6342" href="Relation.Unary.Properties.html#6342" class="Bound">_</a> <a id="6344" class="Symbol">→</a> <a id="6346" href="Function.Base.html#704" class="Function">id</a><a id="6348" class="Symbol">)</a>

<a id="≐′-sym"></a><a id="6351" href="Relation.Unary.Properties.html#6351" class="Function">≐′-sym</a> <a id="6358" class="Symbol">:</a> <a id="6360" href="Relation.Binary.Definitions.html#1440" class="Function">Sym</a> <a id="6364" class="Symbol">{</a><a id="6365" class="Argument">A</a> <a id="6367" class="Symbol">=</a> <a id="6369" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="6374" href="Relation.Unary.Properties.html#993" class="Generalizable">A</a> <a id="6376" href="Relation.Unary.Properties.html#972" class="Generalizable">ℓ₁</a><a id="6378" class="Symbol">}</a> <a id="6380" class="Symbol">{</a><a id="6381" class="Argument">B</a> <a id="6383" class="Symbol">=</a> <a id="6385" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="6390" href="Relation.Unary.Properties.html#993" class="Generalizable">A</a> <a id="6392" href="Relation.Unary.Properties.html#975" class="Generalizable">ℓ₂</a><a id="6394" class="Symbol">}</a> <a id="6396" href="Relation.Unary.html#3173" class="Function Operator">_≐′_</a> <a id="6401" href="Relation.Unary.html#3173" class="Function Operator">_≐′_</a>
<a id="6406" href="Relation.Unary.Properties.html#6351" class="Function">≐′-sym</a> <a id="6413" class="Symbol">=</a> <a id="6415" href="Data.Product.Base.html#5188" class="Function">swap</a>

<a id="≐′-trans"></a><a id="6421" href="Relation.Unary.Properties.html#6421" class="Function">≐′-trans</a> <a id="6430" class="Symbol">:</a> <a id="6432" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a> <a id="6438" class="Symbol">{</a><a id="6439" class="Argument">A</a> <a id="6441" class="Symbol">=</a> <a id="6443" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="6448" href="Relation.Unary.Properties.html#993" class="Generalizable">A</a> <a id="6450" href="Relation.Unary.Properties.html#972" class="Generalizable">ℓ₁</a><a id="6452" class="Symbol">}</a> <a id="6454" class="Symbol">{</a><a id="6455" class="Argument">B</a> <a id="6457" class="Symbol">=</a> <a id="6459" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="6464" href="Relation.Unary.Properties.html#993" class="Generalizable">A</a> <a id="6466" href="Relation.Unary.Properties.html#975" class="Generalizable">ℓ₂</a><a id="6468" class="Symbol">}</a> <a id="6470" class="Symbol">{</a><a id="6471" class="Argument">C</a> <a id="6473" class="Symbol">=</a> <a id="6475" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="6480" href="Relation.Unary.Properties.html#993" class="Generalizable">A</a> <a id="6482" href="Relation.Unary.Properties.html#978" class="Generalizable">ℓ₃</a><a id="6484" class="Symbol">}</a> <a id="6486" href="Relation.Unary.html#3173" class="Function Operator">_≐′_</a> <a id="6491" href="Relation.Unary.html#3173" class="Function Operator">_≐′_</a> <a id="6496" href="Relation.Unary.html#3173" class="Function Operator">_≐′_</a>
<a id="6501" href="Relation.Unary.Properties.html#6421" class="Function">≐′-trans</a> <a id="6510" class="Symbol">=</a> <a id="6512" href="Data.Product.Base.html#4577" class="Function">zip′</a> <a id="6517" class="Symbol">(λ</a> <a id="6520" href="Relation.Unary.Properties.html#6520" class="Bound">P⊆Q</a> <a id="6524" href="Relation.Unary.Properties.html#6524" class="Bound">Q⊆R</a> <a id="6528" href="Relation.Unary.Properties.html#6528" class="Bound">x</a> <a id="6530" href="Relation.Unary.Properties.html#6530" class="Bound">x∈P</a> <a id="6534" class="Symbol">→</a> <a id="6536" href="Relation.Unary.Properties.html#6524" class="Bound">Q⊆R</a> <a id="6540" href="Relation.Unary.Properties.html#6528" class="Bound">x</a> <a id="6542" class="Symbol">(</a><a id="6543" href="Relation.Unary.Properties.html#6520" class="Bound">P⊆Q</a> <a id="6547" href="Relation.Unary.Properties.html#6528" class="Bound">x</a> <a id="6549" href="Relation.Unary.Properties.html#6530" class="Bound">x∈P</a><a id="6552" class="Symbol">))</a> <a id="6555" class="Symbol">λ</a> <a id="6557" href="Relation.Unary.Properties.html#6557" class="Bound">Q⊆P</a> <a id="6561" href="Relation.Unary.Properties.html#6561" class="Bound">R⊆Q</a> <a id="6565" href="Relation.Unary.Properties.html#6565" class="Bound">x</a> <a id="6567" href="Relation.Unary.Properties.html#6567" class="Bound">x∈R</a> <a id="6571" class="Symbol">→</a> <a id="6573" href="Relation.Unary.Properties.html#6557" class="Bound">Q⊆P</a> <a id="6577" href="Relation.Unary.Properties.html#6565" class="Bound">x</a> <a id="6579" class="Symbol">(</a><a id="6580" href="Relation.Unary.Properties.html#6561" class="Bound">R⊆Q</a> <a id="6584" href="Relation.Unary.Properties.html#6565" class="Bound">x</a> <a id="6586" href="Relation.Unary.Properties.html#6567" class="Bound">x∈R</a><a id="6589" class="Symbol">)</a>

<a id="≐⇒≐′"></a><a id="6592" href="Relation.Unary.Properties.html#6592" class="Function">≐⇒≐′</a> <a id="6597" class="Symbol">:</a> <a id="6599" href="Relation.Binary.Core.html#1268" class="Function Operator">Binary._⇒_</a> <a id="6610" class="Symbol">{</a><a id="6611" class="Argument">A</a> <a id="6613" class="Symbol">=</a> <a id="6615" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="6620" href="Relation.Unary.Properties.html#993" class="Generalizable">A</a> <a id="6622" href="Relation.Unary.Properties.html#972" class="Generalizable">ℓ₁</a><a id="6624" class="Symbol">}</a> <a id="6626" class="Symbol">{</a><a id="6627" class="Argument">B</a> <a id="6629" class="Symbol">=</a> <a id="6631" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="6636" href="Relation.Unary.Properties.html#993" class="Generalizable">A</a> <a id="6638" href="Relation.Unary.Properties.html#975" class="Generalizable">ℓ₂</a><a id="6640" class="Symbol">}</a> <a id="6642" href="Relation.Unary.html#2494" class="Function Operator">_≐_</a> <a id="6646" href="Relation.Unary.html#3173" class="Function Operator">_≐′_</a>
<a id="6651" href="Relation.Unary.Properties.html#6592" class="Function">≐⇒≐′</a> <a id="6656" class="Symbol">=</a> <a id="6658" href="Data.Product.Base.html#2307" class="Function">Product.map</a> <a id="6670" href="Relation.Unary.Properties.html#5543" class="Function">⊆⇒⊆′</a> <a id="6675" href="Relation.Unary.Properties.html#5543" class="Function">⊆⇒⊆′</a>

<a id="≐′⇒≐"></a><a id="6681" href="Relation.Unary.Properties.html#6681" class="Function">≐′⇒≐</a> <a id="6686" class="Symbol">:</a> <a id="6688" href="Relation.Binary.Core.html#1268" class="Function Operator">Binary._⇒_</a> <a id="6699" class="Symbol">{</a><a id="6700" class="Argument">A</a> <a id="6702" class="Symbol">=</a> <a id="6704" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="6709" href="Relation.Unary.Properties.html#993" class="Generalizable">A</a> <a id="6711" href="Relation.Unary.Properties.html#972" class="Generalizable">ℓ₁</a><a id="6713" class="Symbol">}</a> <a id="6715" class="Symbol">{</a><a id="6716" class="Argument">B</a> <a id="6718" class="Symbol">=</a> <a id="6720" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="6725" href="Relation.Unary.Properties.html#993" class="Generalizable">A</a> <a id="6727" href="Relation.Unary.Properties.html#975" class="Generalizable">ℓ₂</a><a id="6729" class="Symbol">}</a> <a id="6731" href="Relation.Unary.html#3173" class="Function Operator">_≐′_</a> <a id="6736" href="Relation.Unary.html#2494" class="Function Operator">_≐_</a>
<a id="6740" href="Relation.Unary.Properties.html#6681" class="Function">≐′⇒≐</a> <a id="6745" class="Symbol">=</a> <a id="6747" href="Data.Product.Base.html#2307" class="Function">Product.map</a> <a id="6759" href="Relation.Unary.Properties.html#5628" class="Function">⊆′⇒⊆</a> <a id="6764" href="Relation.Unary.Properties.html#5628" class="Function">⊆′⇒⊆</a>

<a id="6770" class="Comment">------------------------------------------------------------------------</a>
<a id="6843" class="Comment">-- Between/Disjoint properties</a>

<a id="≬-symmetric"></a><a id="6875" href="Relation.Unary.Properties.html#6875" class="Function">≬-symmetric</a> <a id="6887" class="Symbol">:</a> <a id="6889" href="Relation.Binary.Definitions.html#1440" class="Function">Sym</a> <a id="6893" class="Symbol">{</a><a id="6894" class="Argument">A</a> <a id="6896" class="Symbol">=</a> <a id="6898" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="6903" href="Relation.Unary.Properties.html#993" class="Generalizable">A</a> <a id="6905" href="Relation.Unary.Properties.html#972" class="Generalizable">ℓ₁</a><a id="6907" class="Symbol">}</a> <a id="6909" class="Symbol">{</a><a id="6910" class="Argument">B</a> <a id="6912" class="Symbol">=</a> <a id="6914" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="6919" href="Relation.Unary.Properties.html#993" class="Generalizable">A</a> <a id="6921" href="Relation.Unary.Properties.html#975" class="Generalizable">ℓ₂</a><a id="6923" class="Symbol">}</a> <a id="6925" href="Relation.Unary.html#5726" class="Function Operator">_≬_</a> <a id="6929" href="Relation.Unary.html#5726" class="Function Operator">_≬_</a>
<a id="6933" href="Relation.Unary.Properties.html#6875" class="Function">≬-symmetric</a> <a id="6945" class="Symbol">=</a> <a id="6947" href="Data.Product.Base.html#2496" class="Function">Product.map₂</a> <a id="6960" href="Data.Product.Base.html#5188" class="Function">swap</a>

<a id="⊥-symmetric"></a><a id="6966" href="Relation.Unary.Properties.html#6966" class="Function">⊥-symmetric</a> <a id="6978" class="Symbol">:</a> <a id="6980" href="Relation.Binary.Definitions.html#1440" class="Function">Sym</a> <a id="6984" class="Symbol">{</a><a id="6985" class="Argument">A</a> <a id="6987" class="Symbol">=</a> <a id="6989" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="6994" href="Relation.Unary.Properties.html#993" class="Generalizable">A</a> <a id="6996" href="Relation.Unary.Properties.html#972" class="Generalizable">ℓ₁</a><a id="6998" class="Symbol">}</a> <a id="7000" class="Symbol">{</a><a id="7001" class="Argument">B</a> <a id="7003" class="Symbol">=</a> <a id="7005" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="7010" href="Relation.Unary.Properties.html#993" class="Generalizable">A</a> <a id="7012" href="Relation.Unary.Properties.html#975" class="Generalizable">ℓ₂</a><a id="7014" class="Symbol">}</a> <a id="7016" href="Relation.Unary.html#5806" class="Function Operator">_⊥_</a> <a id="7020" href="Relation.Unary.html#5806" class="Function Operator">_⊥_</a>
<a id="7024" href="Relation.Unary.Properties.html#6966" class="Function">⊥-symmetric</a> <a id="7036" class="Symbol">=</a> <a id="7038" href="Function.Base.html#1134" class="Function Operator">_∘</a> <a id="7041" href="Data.Product.Base.html#5188" class="Function">swap</a>

<a id="≬-sym"></a><a id="7047" href="Relation.Unary.Properties.html#7047" class="Function">≬-sym</a> <a id="7053" class="Symbol">:</a> <a id="7055" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="7065" class="Symbol">{</a><a id="7066" class="Argument">A</a> <a id="7068" class="Symbol">=</a> <a id="7070" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="7075" href="Relation.Unary.Properties.html#993" class="Generalizable">A</a> <a id="7077" href="Relation.Unary.Properties.html#972" class="Generalizable">ℓ₁</a><a id="7079" class="Symbol">}</a> <a id="7081" href="Relation.Unary.html#5726" class="Function Operator">_≬_</a>
<a id="7085" href="Relation.Unary.Properties.html#7047" class="Function">≬-sym</a> <a id="7091" class="Symbol">=</a> <a id="7093" href="Relation.Unary.Properties.html#6875" class="Function">≬-symmetric</a>

<a id="⊥-sym"></a><a id="7106" href="Relation.Unary.Properties.html#7106" class="Function">⊥-sym</a> <a id="7112" class="Symbol">:</a> <a id="7114" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="7124" class="Symbol">{</a><a id="7125" class="Argument">A</a> <a id="7127" class="Symbol">=</a> <a id="7129" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="7134" href="Relation.Unary.Properties.html#993" class="Generalizable">A</a> <a id="7136" href="Relation.Unary.Properties.html#972" class="Generalizable">ℓ₁</a><a id="7138" class="Symbol">}</a> <a id="7140" href="Relation.Unary.html#5806" class="Function Operator">_⊥_</a>
<a id="7144" href="Relation.Unary.Properties.html#7106" class="Function">⊥-sym</a> <a id="7150" class="Symbol">=</a> <a id="7152" href="Relation.Unary.Properties.html#6966" class="Function">⊥-symmetric</a>

<a id="≬⇒¬⊥"></a><a id="7165" href="Relation.Unary.Properties.html#7165" class="Function">≬⇒¬⊥</a> <a id="7170" class="Symbol">:</a> <a id="7172" href="Relation.Binary.Core.html#1268" class="Function Operator">Binary._⇒_</a> <a id="7183" class="Symbol">{</a><a id="7184" class="Argument">A</a> <a id="7186" class="Symbol">=</a> <a id="7188" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="7193" href="Relation.Unary.Properties.html#993" class="Generalizable">A</a> <a id="7195" href="Relation.Unary.Properties.html#972" class="Generalizable">ℓ₁</a><a id="7197" class="Symbol">}</a> <a id="7199" class="Symbol">{</a><a id="7200" class="Argument">B</a> <a id="7202" class="Symbol">=</a> <a id="7204" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="7209" href="Relation.Unary.Properties.html#993" class="Generalizable">A</a> <a id="7211" href="Relation.Unary.Properties.html#975" class="Generalizable">ℓ₂</a><a id="7213" class="Symbol">}</a> <a id="7215" href="Relation.Unary.html#5726" class="Function Operator">_≬_</a> <a id="7219" class="Symbol">(</a><a id="7220" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬_</a> <a id="7223" href="Function.Base.html#1322" class="Function Operator">∘₂</a> <a id="7226" href="Relation.Unary.html#5806" class="Function Operator">_⊥_</a><a id="7229" class="Symbol">)</a>
<a id="7231" href="Relation.Unary.Properties.html#7165" class="Function">≬⇒¬⊥</a> <a id="7236" href="Relation.Unary.Properties.html#7236" class="Bound">P≬Q</a> <a id="7240" href="Relation.Unary.Properties.html#7240" class="Bound">¬P⊥Q</a> <a id="7245" class="Symbol">=</a> <a id="7247" href="Relation.Unary.Properties.html#7240" class="Bound">¬P⊥Q</a> <a id="7252" class="Symbol">(</a><a id="7253" href="Data.Product.Base.html#650" class="Field">Product.proj₂</a> <a id="7267" href="Relation.Unary.Properties.html#7236" class="Bound">P≬Q</a><a id="7270" class="Symbol">)</a>

<a id="⊥⇒¬≬"></a><a id="7273" href="Relation.Unary.Properties.html#7273" class="Function">⊥⇒¬≬</a> <a id="7278" class="Symbol">:</a> <a id="7280" href="Relation.Binary.Core.html#1268" class="Function Operator">Binary._⇒_</a> <a id="7291" class="Symbol">{</a><a id="7292" class="Argument">A</a> <a id="7294" class="Symbol">=</a> <a id="7296" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="7301" href="Relation.Unary.Properties.html#993" class="Generalizable">A</a> <a id="7303" href="Relation.Unary.Properties.html#972" class="Generalizable">ℓ₁</a><a id="7305" class="Symbol">}</a> <a id="7307" class="Symbol">{</a><a id="7308" class="Argument">B</a> <a id="7310" class="Symbol">=</a> <a id="7312" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="7317" href="Relation.Unary.Properties.html#993" class="Generalizable">A</a> <a id="7319" href="Relation.Unary.Properties.html#975" class="Generalizable">ℓ₂</a><a id="7321" class="Symbol">}</a> <a id="7323" href="Relation.Unary.html#5806" class="Function Operator">_⊥_</a> <a id="7327" class="Symbol">(</a><a id="7328" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬_</a> <a id="7331" href="Function.Base.html#1322" class="Function Operator">∘₂</a> <a id="7334" href="Relation.Unary.html#5726" class="Function Operator">_≬_</a><a id="7337" class="Symbol">)</a>
<a id="7339" href="Relation.Unary.Properties.html#7273" class="Function">⊥⇒¬≬</a> <a id="7344" href="Relation.Unary.Properties.html#7344" class="Bound">P⊥Q</a> <a id="7348" class="Symbol">=</a> <a id="7350" href="Relation.Unary.Properties.html#7344" class="Bound">P⊥Q</a> <a id="7354" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="7356" href="Data.Product.Base.html#650" class="Field">Product.proj₂</a>

<a id="7371" class="Comment">------------------------------------------------------------------------</a>
<a id="7444" class="Comment">-- Properties of adjoints to update: functoriality and adjointness</a>

<a id="7512" class="Keyword">module</a> <a id="7519" href="Relation.Unary.Properties.html#7519" class="Module">_</a> <a id="7521" class="Symbol">{</a><a id="7522" href="Relation.Unary.Properties.html#7522" class="Bound">P</a> <a id="7524" class="Symbol">:</a> <a id="7526" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="7531" href="Relation.Unary.Properties.html#1007" class="Generalizable">B</a> <a id="7533" href="Relation.Unary.Properties.html#972" class="Generalizable">ℓ₁</a><a id="7535" class="Symbol">}</a> <a id="7537" class="Symbol">{</a><a id="7538" href="Relation.Unary.Properties.html#7538" class="Bound">Q</a> <a id="7540" class="Symbol">:</a> <a id="7542" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="7547" href="Relation.Unary.Properties.html#1007" class="Generalizable">B</a> <a id="7549" href="Relation.Unary.Properties.html#975" class="Generalizable">ℓ₂</a><a id="7551" class="Symbol">}</a> <a id="7553" class="Keyword">where</a>

  <a id="7562" href="Relation.Unary.Properties.html#7562" class="Function Operator">_map-⊢_</a> <a id="7570" class="Symbol">:</a> <a id="7572" class="Symbol">(</a><a id="7573" href="Relation.Unary.Properties.html#7573" class="Bound">f</a> <a id="7575" class="Symbol">:</a> <a id="7577" href="Relation.Unary.Properties.html#993" class="Generalizable">A</a> <a id="7579" class="Symbol">→</a> <a id="7581" href="Relation.Unary.Properties.html#7531" class="Bound">B</a><a id="7582" class="Symbol">)</a> <a id="7584" class="Symbol">→</a> <a id="7586" href="Relation.Unary.Properties.html#7522" class="Bound">P</a> <a id="7588" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="7590" href="Relation.Unary.Properties.html#7538" class="Bound">Q</a> <a id="7592" class="Symbol">→</a> <a id="7594" href="Relation.Unary.Properties.html#7573" class="Bound">f</a> <a id="7596" href="Relation.Unary.html#6354" class="Function Operator">⊢</a> <a id="7598" href="Relation.Unary.Properties.html#7522" class="Bound">P</a> <a id="7600" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="7602" href="Relation.Unary.Properties.html#7573" class="Bound">f</a> <a id="7604" href="Relation.Unary.html#6354" class="Function Operator">⊢</a> <a id="7606" href="Relation.Unary.Properties.html#7538" class="Bound">Q</a>
  <a id="7610" href="Relation.Unary.Properties.html#7610" class="Bound">f</a> <a id="7612" href="Relation.Unary.Properties.html#7562" class="Function Operator">map-⊢</a> <a id="7618" href="Relation.Unary.Properties.html#7618" class="Bound">P⊆Q</a> <a id="7622" class="Symbol">=</a> <a id="7624" href="Relation.Unary.Properties.html#7618" class="Bound">P⊆Q</a>

<a id="7629" class="Keyword">module</a> <a id="7636" href="Relation.Unary.Properties.html#7636" class="Module">_</a> <a id="7638" class="Symbol">{</a><a id="7639" href="Relation.Unary.Properties.html#7639" class="Bound">P</a> <a id="7641" class="Symbol">:</a> <a id="7643" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="7648" href="Relation.Unary.Properties.html#993" class="Generalizable">A</a> <a id="7650" href="Relation.Unary.Properties.html#972" class="Generalizable">ℓ₁</a><a id="7652" class="Symbol">}</a> <a id="7654" class="Symbol">{</a><a id="7655" href="Relation.Unary.Properties.html#7655" class="Bound">Q</a> <a id="7657" class="Symbol">:</a> <a id="7659" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="7664" href="Relation.Unary.Properties.html#1007" class="Generalizable">B</a> <a id="7666" href="Relation.Unary.Properties.html#975" class="Generalizable">ℓ₂</a><a id="7668" class="Symbol">}</a> <a id="7670" class="Symbol">(</a><a id="7671" href="Relation.Unary.Properties.html#7671" class="Bound">f</a> <a id="7673" class="Symbol">:</a> <a id="7675" href="Relation.Unary.Properties.html#993" class="Generalizable">A</a> <a id="7677" class="Symbol">→</a> <a id="7679" href="Relation.Unary.Properties.html#1007" class="Generalizable">B</a><a id="7680" class="Symbol">)</a> <a id="7682" class="Keyword">where</a>

<a id="7689" class="Comment">-- ⟨ f ⟩⊢_ is left adjoint to f ⊢_ for given f</a>

  <a id="7739" href="Relation.Unary.Properties.html#7739" class="Function Operator">⟨_⟩⊢⁻_</a> <a id="7746" class="Symbol">:</a> <a id="7748" href="Relation.Unary.html#6788" class="Function Operator">⟨</a> <a id="7750" href="Relation.Unary.Properties.html#7671" class="Bound">f</a> <a id="7752" href="Relation.Unary.html#6788" class="Function Operator">⟩⊢</a> <a id="7755" href="Relation.Unary.Properties.html#7639" class="Bound">P</a> <a id="7757" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="7759" href="Relation.Unary.Properties.html#7655" class="Bound">Q</a> <a id="7761" class="Symbol">→</a> <a id="7763" href="Relation.Unary.Properties.html#7639" class="Bound">P</a> <a id="7765" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="7767" href="Relation.Unary.Properties.html#7671" class="Bound">f</a> <a id="7769" href="Relation.Unary.html#6354" class="Function Operator">⊢</a> <a id="7771" href="Relation.Unary.Properties.html#7655" class="Bound">Q</a>
  <a id="7775" href="Relation.Unary.Properties.html#7739" class="Function Operator">⟨_⟩⊢⁻_</a> <a id="7782" href="Relation.Unary.Properties.html#7782" class="Bound">⟨f⟩⊢P⊆Q</a> <a id="7790" href="Relation.Unary.Properties.html#7790" class="Bound">Px</a> <a id="7793" class="Symbol">=</a> <a id="7795" href="Relation.Unary.Properties.html#7782" class="Bound">⟨f⟩⊢P⊆Q</a> <a id="7803" class="Symbol">(_</a> <a id="7806" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7808" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="7813" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7815" href="Relation.Unary.Properties.html#7790" class="Bound">Px</a><a id="7817" class="Symbol">)</a>

  <a id="7822" href="Relation.Unary.Properties.html#7822" class="Function Operator">⟨_⟩⊢⁺_</a> <a id="7829" class="Symbol">:</a> <a id="7831" href="Relation.Unary.Properties.html#7639" class="Bound">P</a> <a id="7833" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="7835" href="Relation.Unary.Properties.html#7671" class="Bound">f</a> <a id="7837" href="Relation.Unary.html#6354" class="Function Operator">⊢</a> <a id="7839" href="Relation.Unary.Properties.html#7655" class="Bound">Q</a> <a id="7841" class="Symbol">→</a> <a id="7843" href="Relation.Unary.html#6788" class="Function Operator">⟨</a> <a id="7845" href="Relation.Unary.Properties.html#7671" class="Bound">f</a> <a id="7847" href="Relation.Unary.html#6788" class="Function Operator">⟩⊢</a> <a id="7850" href="Relation.Unary.Properties.html#7639" class="Bound">P</a> <a id="7852" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="7854" href="Relation.Unary.Properties.html#7655" class="Bound">Q</a>
  <a id="7858" href="Relation.Unary.Properties.html#7822" class="Function Operator">⟨_⟩⊢⁺_</a> <a id="7865" href="Relation.Unary.Properties.html#7865" class="Bound">P⊆f⊢Q</a> <a id="7871" class="Symbol">(_</a> <a id="7874" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7876" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="7881" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7883" href="Relation.Unary.Properties.html#7883" class="Bound">Px</a><a id="7885" class="Symbol">)</a> <a id="7887" class="Symbol">=</a> <a id="7889" href="Relation.Unary.Properties.html#7865" class="Bound">P⊆f⊢Q</a> <a id="7895" href="Relation.Unary.Properties.html#7883" class="Bound">Px</a>

<a id="7899" class="Comment">-- [ f ]⊢_ is right adjoint to f ⊢_ for given f</a>

  <a id="7950" href="Relation.Unary.Properties.html#7950" class="Function Operator">[_]⊢⁻_</a> <a id="7957" class="Symbol">:</a> <a id="7959" href="Relation.Unary.Properties.html#7655" class="Bound">Q</a> <a id="7961" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="7963" href="Relation.Unary.html#6874" class="Function Operator">[</a> <a id="7965" href="Relation.Unary.Properties.html#7671" class="Bound">f</a> <a id="7967" href="Relation.Unary.html#6874" class="Function Operator">]⊢</a> <a id="7970" href="Relation.Unary.Properties.html#7639" class="Bound">P</a> <a id="7972" class="Symbol">→</a> <a id="7974" href="Relation.Unary.Properties.html#7671" class="Bound">f</a> <a id="7976" href="Relation.Unary.html#6354" class="Function Operator">⊢</a> <a id="7978" href="Relation.Unary.Properties.html#7655" class="Bound">Q</a> <a id="7980" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="7982" href="Relation.Unary.Properties.html#7639" class="Bound">P</a>
  <a id="7986" href="Relation.Unary.Properties.html#7950" class="Function Operator">[_]⊢⁻_</a> <a id="7993" href="Relation.Unary.Properties.html#7993" class="Bound">Q⊆[f]⊢P</a> <a id="8001" href="Relation.Unary.Properties.html#8001" class="Bound">Qfx</a> <a id="8005" class="Symbol">=</a> <a id="8007" href="Relation.Unary.Properties.html#7993" class="Bound">Q⊆[f]⊢P</a> <a id="8015" href="Relation.Unary.Properties.html#8001" class="Bound">Qfx</a> <a id="8019" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="8027" href="Relation.Unary.Properties.html#8027" class="Function Operator">[_]⊢⁺_</a> <a id="8034" class="Symbol">:</a> <a id="8036" href="Relation.Unary.Properties.html#7671" class="Bound">f</a> <a id="8038" href="Relation.Unary.html#6354" class="Function Operator">⊢</a> <a id="8040" href="Relation.Unary.Properties.html#7655" class="Bound">Q</a> <a id="8042" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="8044" href="Relation.Unary.Properties.html#7639" class="Bound">P</a> <a id="8046" class="Symbol">→</a> <a id="8048" href="Relation.Unary.Properties.html#7655" class="Bound">Q</a> <a id="8050" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="8052" href="Relation.Unary.html#6874" class="Function Operator">[</a> <a id="8054" href="Relation.Unary.Properties.html#7671" class="Bound">f</a> <a id="8056" href="Relation.Unary.html#6874" class="Function Operator">]⊢</a> <a id="8059" href="Relation.Unary.Properties.html#7639" class="Bound">P</a>
  <a id="8063" href="Relation.Unary.Properties.html#8027" class="Function Operator">[_]⊢⁺_</a> <a id="8070" href="Relation.Unary.Properties.html#8070" class="Bound">f⊢Q⊆P</a> <a id="8076" href="Relation.Unary.Properties.html#8076" class="Bound">Qfx</a> <a id="8080" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="8085" class="Symbol">=</a> <a id="8087" href="Relation.Unary.Properties.html#8070" class="Bound">f⊢Q⊆P</a> <a id="8093" href="Relation.Unary.Properties.html#8076" class="Bound">Qfx</a>

<a id="8098" class="Keyword">module</a> <a id="8105" href="Relation.Unary.Properties.html#8105" class="Module">_</a> <a id="8107" class="Symbol">{</a><a id="8108" href="Relation.Unary.Properties.html#8108" class="Bound">P</a> <a id="8110" class="Symbol">:</a> <a id="8112" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="8117" href="Relation.Unary.Properties.html#993" class="Generalizable">A</a> <a id="8119" href="Relation.Unary.Properties.html#972" class="Generalizable">ℓ₁</a><a id="8121" class="Symbol">}</a> <a id="8123" class="Symbol">{</a><a id="8124" href="Relation.Unary.Properties.html#8124" class="Bound">Q</a> <a id="8126" class="Symbol">:</a> <a id="8128" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="8133" href="Relation.Unary.Properties.html#993" class="Generalizable">A</a> <a id="8135" href="Relation.Unary.Properties.html#975" class="Generalizable">ℓ₂</a><a id="8137" class="Symbol">}</a> <a id="8139" class="Symbol">(</a><a id="8140" href="Relation.Unary.Properties.html#8140" class="Bound">f</a> <a id="8142" class="Symbol">:</a> <a id="8144" href="Relation.Unary.Properties.html#993" class="Generalizable">A</a> <a id="8146" class="Symbol">→</a> <a id="8148" href="Relation.Unary.Properties.html#1007" class="Generalizable">B</a><a id="8149" class="Symbol">)</a> <a id="8151" class="Keyword">where</a>

  <a id="8160" href="Relation.Unary.Properties.html#8160" class="Function Operator">map-⟨_⟩⊢_</a> <a id="8170" class="Symbol">:</a> <a id="8172" href="Relation.Unary.Properties.html#8108" class="Bound">P</a> <a id="8174" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="8176" href="Relation.Unary.Properties.html#8124" class="Bound">Q</a> <a id="8178" class="Symbol">→</a> <a id="8180" href="Relation.Unary.html#6788" class="Function Operator">⟨</a> <a id="8182" href="Relation.Unary.Properties.html#8140" class="Bound">f</a> <a id="8184" href="Relation.Unary.html#6788" class="Function Operator">⟩⊢</a> <a id="8187" href="Relation.Unary.Properties.html#8108" class="Bound">P</a> <a id="8189" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="8191" href="Relation.Unary.html#6788" class="Function Operator">⟨</a> <a id="8193" href="Relation.Unary.Properties.html#8140" class="Bound">f</a> <a id="8195" href="Relation.Unary.html#6788" class="Function Operator">⟩⊢</a> <a id="8198" href="Relation.Unary.Properties.html#8124" class="Bound">Q</a>
  <a id="8202" href="Relation.Unary.Properties.html#8160" class="Function Operator">map-⟨_⟩⊢_</a> <a id="8212" href="Relation.Unary.Properties.html#8212" class="Bound">P⊆Q</a> <a id="8216" class="Symbol">=</a> <a id="8218" href="Relation.Unary.Properties.html#7822" class="Function Operator">⟨</a> <a id="8220" href="Relation.Unary.Properties.html#8140" class="Bound">f</a> <a id="8222" href="Relation.Unary.Properties.html#7822" class="Function Operator">⟩⊢⁺</a> <a id="8226" href="Relation.Unary.Properties.html#2456" class="Function">⊆-trans</a> <a id="8234" class="Symbol">{</a><a id="8235" class="Argument">k</a> <a id="8237" class="Symbol">=</a> <a id="8239" href="Relation.Unary.Properties.html#8140" class="Bound">f</a> <a id="8241" href="Relation.Unary.html#6354" class="Function Operator">⊢</a> <a id="8243" href="Relation.Unary.Properties.html#8293" class="Function">⟨f⟩⊢Q</a><a id="8248" class="Symbol">}</a> <a id="8250" href="Relation.Unary.Properties.html#8212" class="Bound">P⊆Q</a> <a id="8254" class="Symbol">(</a><a id="8255" href="Relation.Unary.Properties.html#7739" class="Function Operator">⟨</a> <a id="8257" href="Relation.Unary.Properties.html#8140" class="Bound">f</a> <a id="8259" href="Relation.Unary.Properties.html#7739" class="Function Operator">⟩⊢⁻</a> <a id="8263" href="Relation.Unary.Properties.html#2304" class="Function">⊆-refl</a> <a id="8270" class="Symbol">{</a><a id="8271" class="Argument">x</a> <a id="8273" class="Symbol">=</a> <a id="8275" href="Relation.Unary.Properties.html#8293" class="Function">⟨f⟩⊢Q</a><a id="8280" class="Symbol">})</a>
    <a id="8287" class="Keyword">where</a> <a id="8293" href="Relation.Unary.Properties.html#8293" class="Function">⟨f⟩⊢Q</a> <a id="8299" class="Symbol">=</a> <a id="8301" href="Relation.Unary.html#6788" class="Function Operator">⟨</a> <a id="8303" href="Relation.Unary.Properties.html#8140" class="Bound">f</a> <a id="8305" href="Relation.Unary.html#6788" class="Function Operator">⟩⊢</a> <a id="8308" href="Relation.Unary.Properties.html#8124" class="Bound">Q</a>

  <a id="8313" href="Relation.Unary.Properties.html#8313" class="Function Operator">map-[_]⊢_</a> <a id="8323" class="Symbol">:</a> <a id="8325" href="Relation.Unary.Properties.html#8108" class="Bound">P</a> <a id="8327" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="8329" href="Relation.Unary.Properties.html#8124" class="Bound">Q</a> <a id="8331" class="Symbol">→</a> <a id="8333" href="Relation.Unary.html#6874" class="Function Operator">[</a> <a id="8335" href="Relation.Unary.Properties.html#8140" class="Bound">f</a> <a id="8337" href="Relation.Unary.html#6874" class="Function Operator">]⊢</a> <a id="8340" href="Relation.Unary.Properties.html#8108" class="Bound">P</a> <a id="8342" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="8344" href="Relation.Unary.html#6874" class="Function Operator">[</a> <a id="8346" href="Relation.Unary.Properties.html#8140" class="Bound">f</a> <a id="8348" href="Relation.Unary.html#6874" class="Function Operator">]⊢</a> <a id="8351" href="Relation.Unary.Properties.html#8124" class="Bound">Q</a>
  <a id="8355" href="Relation.Unary.Properties.html#8313" class="Function Operator">map-[_]⊢_</a> <a id="8365" href="Relation.Unary.Properties.html#8365" class="Bound">P⊆Q</a> <a id="8369" class="Symbol">=</a> <a id="8371" href="Relation.Unary.Properties.html#8027" class="Function Operator">[</a> <a id="8373" href="Relation.Unary.Properties.html#8140" class="Bound">f</a> <a id="8375" href="Relation.Unary.Properties.html#8027" class="Function Operator">]⊢⁺</a> <a id="8379" href="Relation.Unary.Properties.html#2456" class="Function">⊆-trans</a> <a id="8387" class="Symbol">{</a><a id="8388" class="Argument">i</a> <a id="8390" class="Symbol">=</a> <a id="8392" href="Relation.Unary.Properties.html#8140" class="Bound">f</a> <a id="8394" href="Relation.Unary.html#6354" class="Function Operator">⊢</a> <a id="8396" href="Relation.Unary.Properties.html#8446" class="Function">[f]⊢P</a><a id="8401" class="Symbol">}</a> <a id="8403" class="Symbol">(</a><a id="8404" href="Relation.Unary.Properties.html#7950" class="Function Operator">[</a> <a id="8406" href="Relation.Unary.Properties.html#8140" class="Bound">f</a> <a id="8408" href="Relation.Unary.Properties.html#7950" class="Function Operator">]⊢⁻</a> <a id="8412" href="Relation.Unary.Properties.html#2304" class="Function">⊆-refl</a> <a id="8419" class="Symbol">{</a><a id="8420" class="Argument">x</a> <a id="8422" class="Symbol">=</a> <a id="8424" href="Relation.Unary.Properties.html#8446" class="Function">[f]⊢P</a><a id="8429" class="Symbol">})</a> <a id="8432" href="Relation.Unary.Properties.html#8365" class="Bound">P⊆Q</a>
    <a id="8440" class="Keyword">where</a> <a id="8446" href="Relation.Unary.Properties.html#8446" class="Function">[f]⊢P</a> <a id="8452" class="Symbol">=</a> <a id="8454" href="Relation.Unary.html#6874" class="Function Operator">[</a> <a id="8456" href="Relation.Unary.Properties.html#8140" class="Bound">f</a> <a id="8458" href="Relation.Unary.html#6874" class="Function Operator">]⊢</a> <a id="8461" href="Relation.Unary.Properties.html#8108" class="Bound">P</a>


<a id="8465" class="Comment">------------------------------------------------------------------------</a>
<a id="8538" class="Comment">-- Decidability properties</a>

<a id="map"></a><a id="8566" href="Relation.Unary.Properties.html#8566" class="Function">map</a> <a id="8570" class="Symbol">:</a> <a id="8572" class="Symbol">{</a><a id="8573" href="Relation.Unary.Properties.html#8573" class="Bound">P</a> <a id="8575" class="Symbol">:</a> <a id="8577" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="8582" href="Relation.Unary.Properties.html#993" class="Generalizable">A</a> <a id="8584" href="Relation.Unary.Properties.html#972" class="Generalizable">ℓ₁</a><a id="8586" class="Symbol">}</a> <a id="8588" class="Symbol">{</a><a id="8589" href="Relation.Unary.Properties.html#8589" class="Bound">Q</a> <a id="8591" class="Symbol">:</a> <a id="8593" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="8598" href="Relation.Unary.Properties.html#993" class="Generalizable">A</a> <a id="8600" href="Relation.Unary.Properties.html#975" class="Generalizable">ℓ₂</a><a id="8602" class="Symbol">}</a> <a id="8604" class="Symbol">→</a>
      <a id="8612" href="Relation.Unary.Properties.html#8573" class="Bound">P</a> <a id="8614" href="Relation.Unary.html#2494" class="Function Operator">≐</a> <a id="8616" href="Relation.Unary.Properties.html#8589" class="Bound">Q</a> <a id="8618" class="Symbol">→</a> <a id="8620" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="8630" href="Relation.Unary.Properties.html#8573" class="Bound">P</a> <a id="8632" class="Symbol">→</a> <a id="8634" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="8644" href="Relation.Unary.Properties.html#8589" class="Bound">Q</a>
<a id="8646" href="Relation.Unary.Properties.html#8566" class="Function">map</a> <a id="8650" class="Symbol">(</a><a id="8651" href="Relation.Unary.Properties.html#8651" class="Bound">P⊆Q</a> <a id="8655" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8657" href="Relation.Unary.Properties.html#8657" class="Bound">Q⊆P</a><a id="8660" class="Symbol">)</a> <a id="8662" href="Relation.Unary.Properties.html#8662" class="Bound">P?</a> <a id="8665" href="Relation.Unary.Properties.html#8665" class="Bound">x</a> <a id="8667" class="Symbol">=</a> <a id="8669" href="Relation.Nullary.Decidable.Core.html#6261" class="Function">map′</a> <a id="8674" href="Relation.Unary.Properties.html#8651" class="Bound">P⊆Q</a> <a id="8678" href="Relation.Unary.Properties.html#8657" class="Bound">Q⊆P</a> <a id="8682" class="Symbol">(</a><a id="8683" href="Relation.Unary.Properties.html#8662" class="Bound">P?</a> <a id="8686" href="Relation.Unary.Properties.html#8665" class="Bound">x</a><a id="8687" class="Symbol">)</a>

<a id="∁?"></a><a id="8690" href="Relation.Unary.Properties.html#8690" class="Function">∁?</a> <a id="8693" class="Symbol">:</a> <a id="8695" class="Symbol">{</a><a id="8696" href="Relation.Unary.Properties.html#8696" class="Bound">P</a> <a id="8698" class="Symbol">:</a> <a id="8700" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="8705" href="Relation.Unary.Properties.html#993" class="Generalizable">A</a> <a id="8707" href="Relation.Unary.Properties.html#970" class="Generalizable">ℓ</a><a id="8708" class="Symbol">}</a> <a id="8710" class="Symbol">→</a> <a id="8712" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="8722" href="Relation.Unary.Properties.html#8696" class="Bound">P</a> <a id="8724" class="Symbol">→</a> <a id="8726" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="8736" class="Symbol">(</a><a id="8737" href="Relation.Unary.html#5000" class="Function">∁</a> <a id="8739" href="Relation.Unary.Properties.html#8696" class="Bound">P</a><a id="8740" class="Symbol">)</a>
<a id="8742" href="Relation.Unary.Properties.html#8690" class="Function">∁?</a> <a id="8745" href="Relation.Unary.Properties.html#8745" class="Bound">P?</a> <a id="8748" href="Relation.Unary.Properties.html#8748" class="Bound">x</a> <a id="8750" class="Symbol">=</a> <a id="8752" href="Relation.Nullary.Decidable.Core.html#3274" class="Function">¬?</a> <a id="8755" class="Symbol">(</a><a id="8756" href="Relation.Unary.Properties.html#8745" class="Bound">P?</a> <a id="8759" href="Relation.Unary.Properties.html#8748" class="Bound">x</a><a id="8760" class="Symbol">)</a>

<a id="8763" class="Keyword">infix</a> <a id="8769" class="Number">2</a> <a id="8771" href="Relation.Unary.Properties.html#9099" class="Function Operator">_×?_</a> <a id="8776" href="Relation.Unary.Properties.html#9238" class="Function Operator">_⊙?_</a>
<a id="8781" class="Keyword">infix</a> <a id="8787" class="Number">10</a> <a id="8790" href="Relation.Unary.Properties.html#9526" class="Function Operator">_~?</a>
<a id="8794" class="Keyword">infixr</a> <a id="8801" class="Number">1</a> <a id="8803" href="Relation.Unary.Properties.html#9377" class="Function Operator">_⊎?_</a>
<a id="8808" class="Keyword">infixr</a> <a id="8815" class="Number">7</a> <a id="8817" href="Relation.Unary.Properties.html#8968" class="Function Operator">_∩?_</a>
<a id="8822" class="Keyword">infixr</a> <a id="8829" class="Number">6</a> <a id="8831" href="Relation.Unary.Properties.html#8837" class="Function Operator">_∪?_</a>

<a id="_∪?_"></a><a id="8837" href="Relation.Unary.Properties.html#8837" class="Function Operator">_∪?_</a> <a id="8842" class="Symbol">:</a> <a id="8844" class="Symbol">{</a><a id="8845" href="Relation.Unary.Properties.html#8845" class="Bound">P</a> <a id="8847" class="Symbol">:</a> <a id="8849" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="8854" href="Relation.Unary.Properties.html#993" class="Generalizable">A</a> <a id="8856" href="Relation.Unary.Properties.html#972" class="Generalizable">ℓ₁</a><a id="8858" class="Symbol">}</a> <a id="8860" class="Symbol">{</a><a id="8861" href="Relation.Unary.Properties.html#8861" class="Bound">Q</a> <a id="8863" class="Symbol">:</a> <a id="8865" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="8870" href="Relation.Unary.Properties.html#993" class="Generalizable">A</a> <a id="8872" href="Relation.Unary.Properties.html#975" class="Generalizable">ℓ₂</a><a id="8874" class="Symbol">}</a> <a id="8876" class="Symbol">→</a>
       <a id="8885" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="8895" href="Relation.Unary.Properties.html#8845" class="Bound">P</a> <a id="8897" class="Symbol">→</a> <a id="8899" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="8909" href="Relation.Unary.Properties.html#8861" class="Bound">Q</a> <a id="8911" class="Symbol">→</a> <a id="8913" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="8923" class="Symbol">(</a><a id="8924" href="Relation.Unary.Properties.html#8845" class="Bound">P</a> <a id="8926" href="Relation.Unary.html#5139" class="Function Operator">∪</a> <a id="8928" href="Relation.Unary.Properties.html#8861" class="Bound">Q</a><a id="8929" class="Symbol">)</a>
<a id="8931" href="Relation.Unary.Properties.html#8837" class="Function Operator">_∪?_</a> <a id="8936" href="Relation.Unary.Properties.html#8936" class="Bound">P?</a> <a id="8939" href="Relation.Unary.Properties.html#8939" class="Bound">Q?</a> <a id="8942" href="Relation.Unary.Properties.html#8942" class="Bound">x</a> <a id="8944" class="Symbol">=</a> <a id="8946" class="Symbol">(</a><a id="8947" href="Relation.Unary.Properties.html#8936" class="Bound">P?</a> <a id="8950" href="Relation.Unary.Properties.html#8942" class="Bound">x</a><a id="8951" class="Symbol">)</a> <a id="8953" href="Relation.Nullary.Decidable.Core.html#3598" class="Function Operator">Dec.⊎?</a> <a id="8960" class="Symbol">(</a><a id="8961" href="Relation.Unary.Properties.html#8939" class="Bound">Q?</a> <a id="8964" href="Relation.Unary.Properties.html#8942" class="Bound">x</a><a id="8965" class="Symbol">)</a>

<a id="_∩?_"></a><a id="8968" href="Relation.Unary.Properties.html#8968" class="Function Operator">_∩?_</a> <a id="8973" class="Symbol">:</a> <a id="8975" class="Symbol">{</a><a id="8976" href="Relation.Unary.Properties.html#8976" class="Bound">P</a> <a id="8978" class="Symbol">:</a> <a id="8980" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="8985" href="Relation.Unary.Properties.html#993" class="Generalizable">A</a> <a id="8987" href="Relation.Unary.Properties.html#972" class="Generalizable">ℓ₁</a><a id="8989" class="Symbol">}</a> <a id="8991" class="Symbol">{</a><a id="8992" href="Relation.Unary.Properties.html#8992" class="Bound">Q</a> <a id="8994" class="Symbol">:</a> <a id="8996" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="9001" href="Relation.Unary.Properties.html#993" class="Generalizable">A</a> <a id="9003" href="Relation.Unary.Properties.html#975" class="Generalizable">ℓ₂</a><a id="9005" class="Symbol">}</a> <a id="9007" class="Symbol">→</a>
       <a id="9016" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="9026" href="Relation.Unary.Properties.html#8976" class="Bound">P</a> <a id="9028" class="Symbol">→</a> <a id="9030" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="9040" href="Relation.Unary.Properties.html#8992" class="Bound">Q</a> <a id="9042" class="Symbol">→</a> <a id="9044" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="9054" class="Symbol">(</a><a id="9055" href="Relation.Unary.Properties.html#8976" class="Bound">P</a> <a id="9057" href="Relation.Unary.html#5225" class="Function Operator">∩</a> <a id="9059" href="Relation.Unary.Properties.html#8992" class="Bound">Q</a><a id="9060" class="Symbol">)</a>
<a id="9062" href="Relation.Unary.Properties.html#8968" class="Function Operator">_∩?_</a> <a id="9067" href="Relation.Unary.Properties.html#9067" class="Bound">P?</a> <a id="9070" href="Relation.Unary.Properties.html#9070" class="Bound">Q?</a> <a id="9073" href="Relation.Unary.Properties.html#9073" class="Bound">x</a> <a id="9075" class="Symbol">=</a> <a id="9077" class="Symbol">(</a><a id="9078" href="Relation.Unary.Properties.html#9067" class="Bound">P?</a> <a id="9081" href="Relation.Unary.Properties.html#9073" class="Bound">x</a><a id="9082" class="Symbol">)</a> <a id="9084" href="Relation.Nullary.Decidable.Core.html#3420" class="Function Operator">Dec.×?</a> <a id="9091" class="Symbol">(</a><a id="9092" href="Relation.Unary.Properties.html#9070" class="Bound">Q?</a> <a id="9095" href="Relation.Unary.Properties.html#9073" class="Bound">x</a><a id="9096" class="Symbol">)</a>

<a id="_×?_"></a><a id="9099" href="Relation.Unary.Properties.html#9099" class="Function Operator">_×?_</a> <a id="9104" class="Symbol">:</a> <a id="9106" class="Symbol">{</a><a id="9107" href="Relation.Unary.Properties.html#9107" class="Bound">P</a> <a id="9109" class="Symbol">:</a> <a id="9111" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="9116" href="Relation.Unary.Properties.html#993" class="Generalizable">A</a> <a id="9118" href="Relation.Unary.Properties.html#972" class="Generalizable">ℓ₁</a><a id="9120" class="Symbol">}</a> <a id="9122" class="Symbol">{</a><a id="9123" href="Relation.Unary.Properties.html#9123" class="Bound">Q</a> <a id="9125" class="Symbol">:</a> <a id="9127" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="9132" href="Relation.Unary.Properties.html#1007" class="Generalizable">B</a> <a id="9134" href="Relation.Unary.Properties.html#975" class="Generalizable">ℓ₂</a><a id="9136" class="Symbol">}</a> <a id="9138" class="Symbol">→</a>
       <a id="9147" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="9157" href="Relation.Unary.Properties.html#9107" class="Bound">P</a> <a id="9159" class="Symbol">→</a> <a id="9161" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="9171" href="Relation.Unary.Properties.html#9123" class="Bound">Q</a> <a id="9173" class="Symbol">→</a> <a id="9175" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="9185" class="Symbol">(</a><a id="9186" href="Relation.Unary.Properties.html#9107" class="Bound">P</a> <a id="9188" href="Relation.Unary.html#7360" class="Function Operator">⟨×⟩</a> <a id="9192" href="Relation.Unary.Properties.html#9123" class="Bound">Q</a><a id="9193" class="Symbol">)</a>
<a id="9195" href="Relation.Unary.Properties.html#9099" class="Function Operator">_×?_</a> <a id="9200" href="Relation.Unary.Properties.html#9200" class="Bound">P?</a> <a id="9203" href="Relation.Unary.Properties.html#9203" class="Bound">Q?</a> <a id="9206" class="Symbol">(</a><a id="9207" href="Relation.Unary.Properties.html#9207" class="Bound">a</a> <a id="9209" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9211" href="Relation.Unary.Properties.html#9211" class="Bound">b</a><a id="9212" class="Symbol">)</a> <a id="9214" class="Symbol">=</a> <a id="9216" class="Symbol">(</a><a id="9217" href="Relation.Unary.Properties.html#9200" class="Bound">P?</a> <a id="9220" href="Relation.Unary.Properties.html#9207" class="Bound">a</a><a id="9221" class="Symbol">)</a> <a id="9223" href="Relation.Nullary.Decidable.Core.html#3420" class="Function Operator">Dec.×?</a> <a id="9230" class="Symbol">(</a><a id="9231" href="Relation.Unary.Properties.html#9203" class="Bound">Q?</a> <a id="9234" href="Relation.Unary.Properties.html#9211" class="Bound">b</a><a id="9235" class="Symbol">)</a>

<a id="_⊙?_"></a><a id="9238" href="Relation.Unary.Properties.html#9238" class="Function Operator">_⊙?_</a> <a id="9243" class="Symbol">:</a> <a id="9245" class="Symbol">{</a><a id="9246" href="Relation.Unary.Properties.html#9246" class="Bound">P</a> <a id="9248" class="Symbol">:</a> <a id="9250" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="9255" href="Relation.Unary.Properties.html#993" class="Generalizable">A</a> <a id="9257" href="Relation.Unary.Properties.html#972" class="Generalizable">ℓ₁</a><a id="9259" class="Symbol">}</a> <a id="9261" class="Symbol">{</a><a id="9262" href="Relation.Unary.Properties.html#9262" class="Bound">Q</a> <a id="9264" class="Symbol">:</a> <a id="9266" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="9271" href="Relation.Unary.Properties.html#1007" class="Generalizable">B</a> <a id="9273" href="Relation.Unary.Properties.html#975" class="Generalizable">ℓ₂</a><a id="9275" class="Symbol">}</a> <a id="9277" class="Symbol">→</a>
       <a id="9286" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="9296" href="Relation.Unary.Properties.html#9246" class="Bound">P</a> <a id="9298" class="Symbol">→</a> <a id="9300" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="9310" href="Relation.Unary.Properties.html#9262" class="Bound">Q</a> <a id="9312" class="Symbol">→</a> <a id="9314" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="9324" class="Symbol">(</a><a id="9325" href="Relation.Unary.Properties.html#9246" class="Bound">P</a> <a id="9327" href="Relation.Unary.html#7561" class="Function Operator">⟨⊙⟩</a> <a id="9331" href="Relation.Unary.Properties.html#9262" class="Bound">Q</a><a id="9332" class="Symbol">)</a>
<a id="9334" href="Relation.Unary.Properties.html#9238" class="Function Operator">_⊙?_</a> <a id="9339" href="Relation.Unary.Properties.html#9339" class="Bound">P?</a> <a id="9342" href="Relation.Unary.Properties.html#9342" class="Bound">Q?</a> <a id="9345" class="Symbol">(</a><a id="9346" href="Relation.Unary.Properties.html#9346" class="Bound">a</a> <a id="9348" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9350" href="Relation.Unary.Properties.html#9350" class="Bound">b</a><a id="9351" class="Symbol">)</a> <a id="9353" class="Symbol">=</a> <a id="9355" class="Symbol">(</a><a id="9356" href="Relation.Unary.Properties.html#9339" class="Bound">P?</a> <a id="9359" href="Relation.Unary.Properties.html#9346" class="Bound">a</a><a id="9360" class="Symbol">)</a> <a id="9362" href="Relation.Nullary.Decidable.Core.html#3598" class="Function Operator">Dec.⊎?</a> <a id="9369" class="Symbol">(</a><a id="9370" href="Relation.Unary.Properties.html#9342" class="Bound">Q?</a> <a id="9373" href="Relation.Unary.Properties.html#9350" class="Bound">b</a><a id="9374" class="Symbol">)</a>

<a id="_⊎?_"></a><a id="9377" href="Relation.Unary.Properties.html#9377" class="Function Operator">_⊎?_</a> <a id="9382" class="Symbol">:</a> <a id="9384" class="Symbol">{</a><a id="9385" href="Relation.Unary.Properties.html#9385" class="Bound">P</a> <a id="9387" class="Symbol">:</a> <a id="9389" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="9394" href="Relation.Unary.Properties.html#993" class="Generalizable">A</a> <a id="9396" href="Relation.Unary.Properties.html#970" class="Generalizable">ℓ</a><a id="9397" class="Symbol">}</a> <a id="9399" class="Symbol">{</a><a id="9400" href="Relation.Unary.Properties.html#9400" class="Bound">Q</a> <a id="9402" class="Symbol">:</a> <a id="9404" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="9409" href="Relation.Unary.Properties.html#1007" class="Generalizable">B</a> <a id="9411" href="Relation.Unary.Properties.html#970" class="Generalizable">ℓ</a><a id="9412" class="Symbol">}</a> <a id="9414" class="Symbol">→</a>
       <a id="9423" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="9433" href="Relation.Unary.Properties.html#9385" class="Bound">P</a> <a id="9435" class="Symbol">→</a> <a id="9437" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="9447" href="Relation.Unary.Properties.html#9400" class="Bound">Q</a> <a id="9449" class="Symbol">→</a> <a id="9451" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="9461" class="Symbol">(</a><a id="9462" href="Relation.Unary.Properties.html#9385" class="Bound">P</a> <a id="9464" href="Relation.Unary.html#7468" class="Function Operator">⟨⊎⟩</a> <a id="9468" href="Relation.Unary.Properties.html#9400" class="Bound">Q</a><a id="9469" class="Symbol">)</a>
<a id="9471" href="Relation.Unary.Properties.html#9377" class="Function Operator">_⊎?_</a> <a id="9476" href="Relation.Unary.Properties.html#9476" class="Bound">P?</a> <a id="9479" href="Relation.Unary.Properties.html#9479" class="Bound">Q?</a> <a id="9482" class="Symbol">(</a><a id="9483" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="9488" href="Relation.Unary.Properties.html#9488" class="Bound">a</a><a id="9489" class="Symbol">)</a> <a id="9491" class="Symbol">=</a> <a id="9493" href="Relation.Unary.Properties.html#9476" class="Bound">P?</a> <a id="9496" href="Relation.Unary.Properties.html#9488" class="Bound">a</a>
<a id="9498" href="Relation.Unary.Properties.html#9377" class="Function Operator">_⊎?_</a> <a id="9503" href="Relation.Unary.Properties.html#9503" class="Bound">P?</a> <a id="9506" href="Relation.Unary.Properties.html#9506" class="Bound">Q?</a> <a id="9509" class="Symbol">(</a><a id="9510" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="9515" href="Relation.Unary.Properties.html#9515" class="Bound">b</a><a id="9516" class="Symbol">)</a> <a id="9518" class="Symbol">=</a> <a id="9520" href="Relation.Unary.Properties.html#9506" class="Bound">Q?</a> <a id="9523" href="Relation.Unary.Properties.html#9515" class="Bound">b</a>

<a id="_~?"></a><a id="9526" href="Relation.Unary.Properties.html#9526" class="Function Operator">_~?</a> <a id="9530" class="Symbol">:</a> <a id="9532" class="Symbol">{</a><a id="9533" href="Relation.Unary.Properties.html#9533" class="Bound">P</a> <a id="9535" class="Symbol">:</a> <a id="9537" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="9542" class="Symbol">(</a><a id="9543" href="Relation.Unary.Properties.html#993" class="Generalizable">A</a> <a id="9545" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="9547" href="Relation.Unary.Properties.html#1007" class="Generalizable">B</a><a id="9548" class="Symbol">)</a> <a id="9550" href="Relation.Unary.Properties.html#970" class="Generalizable">ℓ</a><a id="9551" class="Symbol">}</a> <a id="9553" class="Symbol">→</a> <a id="9555" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="9565" href="Relation.Unary.Properties.html#9533" class="Bound">P</a> <a id="9567" class="Symbol">→</a> <a id="9569" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="9579" class="Symbol">(</a><a id="9580" href="Relation.Unary.Properties.html#9533" class="Bound">P</a> <a id="9582" href="Relation.Unary.html#7871" class="Function Operator">~</a><a id="9583" class="Symbol">)</a>
<a id="9585" href="Relation.Unary.Properties.html#9526" class="Function Operator">_~?</a> <a id="9589" href="Relation.Unary.Properties.html#9589" class="Bound">P?</a> <a id="9592" class="Symbol">=</a> <a id="9594" href="Relation.Unary.Properties.html#9589" class="Bound">P?</a> <a id="9597" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="9599" href="Data.Product.Base.html#5188" class="Function">swap</a>

<a id="does-≡"></a><a id="9605" href="Relation.Unary.Properties.html#9605" class="Function">does-≡</a> <a id="9612" class="Symbol">:</a> <a id="9614" class="Symbol">{</a><a id="9615" href="Relation.Unary.Properties.html#9615" class="Bound">P</a> <a id="9617" class="Symbol">:</a> <a id="9619" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="9624" href="Relation.Unary.Properties.html#993" class="Generalizable">A</a> <a id="9626" href="Relation.Unary.Properties.html#970" class="Generalizable">ℓ</a><a id="9627" class="Symbol">}</a> <a id="9629" class="Symbol">→</a> <a id="9631" class="Symbol">(</a><a id="9632" href="Relation.Unary.Properties.html#9632" class="Bound">P?</a> <a id="9635" href="Relation.Unary.Properties.html#9635" class="Bound">P?′</a> <a id="9639" class="Symbol">:</a> <a id="9641" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="9651" href="Relation.Unary.Properties.html#9615" class="Bound">P</a><a id="9652" class="Symbol">)</a> <a id="9654" class="Symbol">→</a>
         <a id="9665" href="Relation.Nullary.Decidable.Core.html#2038" class="Field">does</a> <a id="9670" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="9672" href="Relation.Unary.Properties.html#9632" class="Bound">P?</a> <a id="9675" href="Relation.Binary.PropositionalEquality.Core.html#1218" class="Function Operator">≗</a> <a id="9677" href="Relation.Nullary.Decidable.Core.html#2038" class="Field">does</a> <a id="9682" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="9684" href="Relation.Unary.Properties.html#9635" class="Bound">P?′</a>
<a id="9688" href="Relation.Unary.Properties.html#9605" class="Function">does-≡</a> <a id="9695" href="Relation.Unary.Properties.html#9695" class="Bound">P?</a> <a id="9698" href="Relation.Unary.Properties.html#9698" class="Bound">P?′</a> <a id="9702" href="Relation.Unary.Properties.html#9702" class="Bound">x</a> <a id="9704" class="Symbol">=</a> <a id="9706" href="Relation.Nullary.Decidable.html#3337" class="Function">Dec.does-≡</a> <a id="9717" class="Symbol">(</a><a id="9718" href="Relation.Unary.Properties.html#9695" class="Bound">P?</a> <a id="9721" href="Relation.Unary.Properties.html#9702" class="Bound">x</a><a id="9722" class="Symbol">)</a> <a id="9724" class="Symbol">(</a><a id="9725" href="Relation.Unary.Properties.html#9698" class="Bound">P?′</a> <a id="9729" href="Relation.Unary.Properties.html#9702" class="Bound">x</a><a id="9730" class="Symbol">)</a>

<a id="does-≐"></a><a id="9733" href="Relation.Unary.Properties.html#9733" class="Function">does-≐</a> <a id="9740" class="Symbol">:</a> <a id="9742" class="Symbol">{</a><a id="9743" href="Relation.Unary.Properties.html#9743" class="Bound">P</a> <a id="9745" class="Symbol">:</a> <a id="9747" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="9752" href="Relation.Unary.Properties.html#993" class="Generalizable">A</a> <a id="9754" href="Relation.Unary.Properties.html#972" class="Generalizable">ℓ₁</a><a id="9756" class="Symbol">}</a> <a id="9758" class="Symbol">{</a><a id="9759" href="Relation.Unary.Properties.html#9759" class="Bound">Q</a> <a id="9761" class="Symbol">:</a> <a id="9763" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="9768" href="Relation.Unary.Properties.html#993" class="Generalizable">A</a> <a id="9770" href="Relation.Unary.Properties.html#975" class="Generalizable">ℓ₂</a><a id="9772" class="Symbol">}</a> <a id="9774" class="Symbol">→</a> <a id="9776" href="Relation.Unary.Properties.html#9743" class="Bound">P</a> <a id="9778" href="Relation.Unary.html#2494" class="Function Operator">≐</a> <a id="9780" href="Relation.Unary.Properties.html#9759" class="Bound">Q</a> <a id="9782" class="Symbol">→</a>
         <a id="9793" class="Symbol">(</a><a id="9794" href="Relation.Unary.Properties.html#9794" class="Bound">P?</a> <a id="9797" class="Symbol">:</a> <a id="9799" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="9809" href="Relation.Unary.Properties.html#9743" class="Bound">P</a><a id="9810" class="Symbol">)</a> <a id="9812" class="Symbol">→</a> <a id="9814" class="Symbol">(</a><a id="9815" href="Relation.Unary.Properties.html#9815" class="Bound">Q?</a> <a id="9818" class="Symbol">:</a> <a id="9820" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="9830" href="Relation.Unary.Properties.html#9759" class="Bound">Q</a><a id="9831" class="Symbol">)</a> <a id="9833" class="Symbol">→</a>
         <a id="9844" href="Relation.Nullary.Decidable.Core.html#2038" class="Field">does</a> <a id="9849" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="9851" href="Relation.Unary.Properties.html#9794" class="Bound">P?</a> <a id="9854" href="Relation.Binary.PropositionalEquality.Core.html#1218" class="Function Operator">≗</a> <a id="9856" href="Relation.Nullary.Decidable.Core.html#2038" class="Field">does</a> <a id="9861" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="9863" href="Relation.Unary.Properties.html#9815" class="Bound">Q?</a>
<a id="9866" href="Relation.Unary.Properties.html#9733" class="Function">does-≐</a> <a id="9873" href="Relation.Unary.Properties.html#9873" class="Bound">P≐Q</a> <a id="9877" href="Relation.Unary.Properties.html#9877" class="Bound">P?</a> <a id="9880" class="Symbol">=</a> <a id="9882" href="Relation.Unary.Properties.html#9605" class="Function">does-≡</a> <a id="9889" class="Symbol">(</a><a id="9890" href="Relation.Unary.Properties.html#8566" class="Function">map</a> <a id="9894" href="Relation.Unary.Properties.html#9873" class="Bound">P≐Q</a> <a id="9898" href="Relation.Unary.Properties.html#9877" class="Bound">P?</a><a id="9900" class="Symbol">)</a>

<a id="9903" class="Comment">------------------------------------------------------------------------</a>
<a id="9976" class="Comment">-- Irrelevant properties</a>

<a id="U-irrelevant"></a><a id="10002" href="Relation.Unary.Properties.html#10002" class="Function">U-irrelevant</a> <a id="10015" class="Symbol">:</a> <a id="10017" href="Relation.Unary.html#3969" class="Function">Irrelevant</a> <a id="10028" class="Symbol">{</a><a id="10029" class="Argument">A</a> <a id="10031" class="Symbol">=</a> <a id="10033" href="Relation.Unary.Properties.html#993" class="Generalizable">A</a><a id="10034" class="Symbol">}</a> <a id="10036" href="Relation.Unary.html#1686" class="Function">U</a>
<a id="10038" href="Relation.Unary.Properties.html#10002" class="Function">U-irrelevant</a> <a id="10051" href="Relation.Unary.Properties.html#10051" class="Bound">a</a> <a id="10053" href="Relation.Unary.Properties.html#10053" class="Bound">b</a> <a id="10055" class="Symbol">=</a> <a id="10057" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∁-irrelevant"></a><a id="10063" href="Relation.Unary.Properties.html#10063" class="Function">∁-irrelevant</a> <a id="10076" class="Symbol">:</a> <a id="10078" class="Symbol">(</a><a id="10079" href="Relation.Unary.Properties.html#10079" class="Bound">P</a> <a id="10081" class="Symbol">:</a> <a id="10083" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="10088" href="Relation.Unary.Properties.html#993" class="Generalizable">A</a> <a id="10090" href="Relation.Unary.Properties.html#970" class="Generalizable">ℓ</a><a id="10091" class="Symbol">)</a> <a id="10093" class="Symbol">→</a> <a id="10095" href="Relation.Unary.html#3969" class="Function">Irrelevant</a> <a id="10106" class="Symbol">(</a><a id="10107" href="Relation.Unary.html#5000" class="Function">∁</a> <a id="10109" href="Relation.Unary.Properties.html#10079" class="Bound">P</a><a id="10110" class="Symbol">)</a>
<a id="10112" href="Relation.Unary.Properties.html#10063" class="Function">∁-irrelevant</a> <a id="10125" href="Relation.Unary.Properties.html#10125" class="Bound">P</a> <a id="10127" href="Relation.Unary.Properties.html#10127" class="Bound">a</a> <a id="10129" href="Relation.Unary.Properties.html#10129" class="Bound">b</a> <a id="10131" class="Symbol">=</a> <a id="10133" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
</pre></body></html>

==> anc/html/Relation.Unary.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Unary</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Unary relations</a>
<a id="125" class="Comment">------------------------------------------------------------------------</a>

<a id="199" class="Symbol">{-#</a> <a id="203" class="Keyword">OPTIONS</a> <a id="211" class="Pragma">--cubical-compatible</a> <a id="232" class="Pragma">--safe</a> <a id="239" class="Symbol">#-}</a>

<a id="244" class="Keyword">module</a> <a id="251" href="Relation.Unary.html" class="Module">Relation.Unary</a> <a id="266" class="Keyword">where</a>

<a id="273" class="Keyword">open</a> <a id="278" class="Keyword">import</a> <a id="285" href="Data.Empty.html" class="Module">Data.Empty</a> <a id="296" class="Keyword">using</a> <a id="302" class="Symbol">(</a><a id="303" href="Data.Empty.html#914" class="Function">⊥</a><a id="304" class="Symbol">)</a>
<a id="306" class="Keyword">open</a> <a id="311" class="Keyword">import</a> <a id="318" href="Data.Unit.Base.html" class="Module">Data.Unit.Base</a> <a id="333" class="Keyword">using</a> <a id="339" class="Symbol">(</a><a id="340" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a><a id="341" class="Symbol">)</a>
<a id="343" class="Keyword">open</a> <a id="348" class="Keyword">import</a> <a id="355" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="373" class="Keyword">using</a> <a id="379" class="Symbol">(</a><a id="380" href="Data.Product.Base.html#1752" class="Function Operator">_×_</a><a id="383" class="Symbol">;</a> <a id="385" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="388" class="Symbol">;</a> <a id="390" href="Data.Product.Base.html#1378" class="Function">Σ-syntax</a><a id="398" class="Symbol">;</a> <a id="400" href="Data.Product.Base.html#852" class="Function">∃</a><a id="401" class="Symbol">;</a> <a id="403" href="Data.Product.Base.html#3243" class="Function">uncurry</a><a id="410" class="Symbol">;</a> <a id="412" href="Data.Product.Base.html#5188" class="Function">swap</a><a id="416" class="Symbol">)</a>
<a id="418" class="Keyword">open</a> <a id="423" class="Keyword">import</a> <a id="430" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="444" class="Keyword">using</a> <a id="450" class="Symbol">(</a><a id="451" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a><a id="454" class="Symbol">;</a> <a id="456" href="Data.Sum.Base.html#811" class="Function Operator">[_,_]</a><a id="461" class="Symbol">)</a>
<a id="463" class="Keyword">open</a> <a id="468" class="Keyword">import</a> <a id="475" href="Function.Base.html" class="Module">Function.Base</a> <a id="489" class="Keyword">using</a> <a id="495" class="Symbol">(</a><a id="496" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="499" class="Symbol">;</a> <a id="501" href="Function.Base.html#2146" class="Function Operator">_|&gt;_</a><a id="505" class="Symbol">)</a>
<a id="507" class="Keyword">open</a> <a id="512" class="Keyword">import</a> <a id="519" href="Level.html" class="Module">Level</a> <a id="525" class="Keyword">using</a> <a id="531" class="Symbol">(</a><a id="532" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="537" class="Symbol">;</a> <a id="539" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="542" class="Symbol">;</a> <a id="544" href="Level.html#521" class="Function">0ℓ</a><a id="546" class="Symbol">;</a> <a id="548" href="Agda.Primitive.html#931" class="Primitive">suc</a><a id="551" class="Symbol">;</a> <a id="553" href="Level.html#409" class="Record">Lift</a><a id="557" class="Symbol">)</a>
<a id="559" class="Keyword">open</a> <a id="564" class="Keyword">import</a> <a id="571" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="614" class="Keyword">using</a> <a id="620" class="Symbol">(</a><a id="621" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="624" class="Symbol">)</a>
<a id="626" class="Keyword">open</a> <a id="631" class="Keyword">import</a> <a id="638" href="Relation.Nullary.html" class="Module">Relation.Nullary</a> <a id="655" class="Symbol">as</a> <a id="658" class="Module">Nullary</a> <a id="666" class="Keyword">using</a> <a id="672" class="Symbol">(</a><a id="673" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬_</a><a id="675" class="Symbol">;</a> <a id="677" href="Relation.Nullary.Decidable.Core.html#1972" class="Record">Dec</a><a id="680" class="Symbol">;</a> <a id="682" href="Relation.Nullary.Decidable.Core.html#4828" class="Function">True</a><a id="686" class="Symbol">)</a>

<a id="689" class="Keyword">private</a>
  <a id="699" class="Keyword">variable</a>
    <a id="712" href="Relation.Unary.html#712" class="Generalizable">a</a> <a id="714" href="Relation.Unary.html#714" class="Generalizable">b</a> <a id="716" href="Relation.Unary.html#716" class="Generalizable">c</a> <a id="718" href="Relation.Unary.html#718" class="Generalizable">ℓ</a> <a id="720" href="Relation.Unary.html#720" class="Generalizable">ℓ₁</a> <a id="723" href="Relation.Unary.html#723" class="Generalizable">ℓ₂</a> <a id="726" class="Symbol">:</a> <a id="728" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="738" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="740" class="Symbol">:</a> <a id="742" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="746" href="Relation.Unary.html#712" class="Generalizable">a</a>
    <a id="752" href="Relation.Unary.html#752" class="Generalizable">B</a> <a id="754" class="Symbol">:</a> <a id="756" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="760" href="Relation.Unary.html#714" class="Generalizable">b</a>
    <a id="766" href="Relation.Unary.html#766" class="Generalizable">C</a> <a id="768" class="Symbol">:</a> <a id="770" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="774" href="Relation.Unary.html#716" class="Generalizable">c</a>

<a id="777" class="Comment">------------------------------------------------------------------------</a>
<a id="850" class="Comment">-- Definition</a>

<a id="865" class="Comment">-- Unary relations are known as predicates and `Pred A ℓ` can be viewed</a>
<a id="937" class="Comment">-- as some property that elements of type A might satisfy.</a>

<a id="997" class="Comment">-- Consequently `P : Pred A ℓ` can also be seen as a subset of A</a>
<a id="1062" class="Comment">-- containing all the elements of A that satisfy property P. This view</a>
<a id="1133" class="Comment">-- informs much of the notation used below.</a>

<a id="Pred"></a><a id="1178" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="1183" class="Symbol">:</a> <a id="1185" class="Symbol">∀</a> <a id="1187" class="Symbol">{</a><a id="1188" href="Relation.Unary.html#1188" class="Bound">a</a><a id="1189" class="Symbol">}</a> <a id="1191" class="Symbol">→</a> <a id="1193" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1197" href="Relation.Unary.html#1188" class="Bound">a</a> <a id="1199" class="Symbol">→</a> <a id="1201" class="Symbol">(</a><a id="1202" href="Relation.Unary.html#1202" class="Bound">ℓ</a> <a id="1204" class="Symbol">:</a> <a id="1206" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1211" class="Symbol">)</a> <a id="1213" class="Symbol">→</a> <a id="1215" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1219" class="Symbol">(</a><a id="1220" href="Relation.Unary.html#1188" class="Bound">a</a> <a id="1222" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1224" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="1228" href="Relation.Unary.html#1202" class="Bound">ℓ</a><a id="1229" class="Symbol">)</a>
<a id="1231" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="1236" href="Relation.Unary.html#1236" class="Bound">A</a> <a id="1238" href="Relation.Unary.html#1238" class="Bound">ℓ</a> <a id="1240" class="Symbol">=</a> <a id="1242" href="Relation.Unary.html#1236" class="Bound">A</a> <a id="1244" class="Symbol">→</a> <a id="1246" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1250" href="Relation.Unary.html#1238" class="Bound">ℓ</a>

<a id="1253" class="Comment">------------------------------------------------------------------------</a>
<a id="1326" class="Comment">-- Special sets</a>

<a id="1343" class="Comment">-- The empty set.</a>
<a id="1361" class="Comment">-- Explicitly not level polymorphic as this often causes unsolved metas;</a>
<a id="1434" class="Comment">-- see `Relation.Unary.Polymorphic` for a level-polymorphic version.</a>

<a id="∅"></a><a id="1504" href="Relation.Unary.html#1504" class="Function">∅</a> <a id="1506" class="Symbol">:</a> <a id="1508" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="1513" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="1515" href="Level.html#521" class="Function">0ℓ</a>
<a id="1518" href="Relation.Unary.html#1504" class="Function">∅</a> <a id="1520" class="Symbol">=</a> <a id="1522" class="Symbol">λ</a> <a id="1524" href="Relation.Unary.html#1524" class="Bound">_</a> <a id="1526" class="Symbol">→</a> <a id="1528" href="Data.Empty.html#914" class="Function">⊥</a>

<a id="1531" class="Comment">-- The singleton set.</a>

<a id="｛_｝"></a><a id="1554" href="Relation.Unary.html#1554" class="Function Operator">｛_｝</a> <a id="1558" class="Symbol">:</a> <a id="1560" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="1562" class="Symbol">→</a> <a id="1564" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="1569" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="1571" class="Symbol">_</a>
<a id="1573" href="Relation.Unary.html#1554" class="Function Operator">｛</a> <a id="1575" href="Relation.Unary.html#1575" class="Bound">x</a> <a id="1577" href="Relation.Unary.html#1554" class="Function Operator">｝</a> <a id="1579" class="Symbol">=</a> <a id="1581" href="Relation.Unary.html#1575" class="Bound">x</a> <a id="1583" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡_</a>

<a id="1587" class="Comment">-- The universal set.</a>
<a id="1609" class="Comment">-- Explicitly not level polymorphic (see comments for `∅` for more details)</a>

<a id="U"></a><a id="1686" href="Relation.Unary.html#1686" class="Function">U</a> <a id="1688" class="Symbol">:</a> <a id="1690" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="1695" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="1697" href="Level.html#521" class="Function">0ℓ</a>
<a id="1700" href="Relation.Unary.html#1686" class="Function">U</a> <a id="1702" class="Symbol">=</a> <a id="1704" class="Symbol">λ</a> <a id="1706" href="Relation.Unary.html#1706" class="Bound">_</a> <a id="1708" class="Symbol">→</a> <a id="1710" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a>

<a id="1713" class="Comment">------------------------------------------------------------------------</a>
<a id="1786" class="Comment">-- Membership</a>

<a id="1801" class="Keyword">infix</a> <a id="1807" class="Number">4</a> <a id="1809" href="Relation.Unary.html#1818" class="Function Operator">_∈_</a> <a id="1813" href="Relation.Unary.html#1858" class="Function Operator">_∉_</a>

<a id="_∈_"></a><a id="1818" href="Relation.Unary.html#1818" class="Function Operator">_∈_</a> <a id="1822" class="Symbol">:</a> <a id="1824" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="1826" class="Symbol">→</a> <a id="1828" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="1833" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="1835" href="Relation.Unary.html#718" class="Generalizable">ℓ</a> <a id="1837" class="Symbol">→</a> <a id="1839" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1843" class="Symbol">_</a>
<a id="1845" href="Relation.Unary.html#1845" class="Bound">x</a> <a id="1847" href="Relation.Unary.html#1818" class="Function Operator">∈</a> <a id="1849" href="Relation.Unary.html#1849" class="Bound">P</a> <a id="1851" class="Symbol">=</a> <a id="1853" href="Relation.Unary.html#1849" class="Bound">P</a> <a id="1855" href="Relation.Unary.html#1845" class="Bound">x</a>

<a id="_∉_"></a><a id="1858" href="Relation.Unary.html#1858" class="Function Operator">_∉_</a> <a id="1862" class="Symbol">:</a> <a id="1864" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="1866" class="Symbol">→</a> <a id="1868" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="1873" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="1875" href="Relation.Unary.html#718" class="Generalizable">ℓ</a> <a id="1877" class="Symbol">→</a> <a id="1879" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1883" class="Symbol">_</a>
<a id="1885" href="Relation.Unary.html#1885" class="Bound">x</a> <a id="1887" href="Relation.Unary.html#1858" class="Function Operator">∉</a> <a id="1889" href="Relation.Unary.html#1889" class="Bound">P</a> <a id="1891" class="Symbol">=</a> <a id="1893" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬</a> <a id="1895" href="Relation.Unary.html#1885" class="Bound">x</a> <a id="1897" href="Relation.Unary.html#1818" class="Function Operator">∈</a> <a id="1899" href="Relation.Unary.html#1889" class="Bound">P</a>

<a id="1902" class="Comment">------------------------------------------------------------------------</a>
<a id="1975" class="Comment">-- Subset relations</a>

<a id="1996" class="Keyword">infix</a> <a id="2002" class="Number">4</a> <a id="2004" href="Relation.Unary.html#2046" class="Function Operator">_⊆_</a> <a id="2008" href="Relation.Unary.html#2113" class="Function Operator">_⊇_</a> <a id="2012" href="Relation.Unary.html#2164" class="Function Operator">_⊈_</a> <a id="2016" href="Relation.Unary.html#2219" class="Function Operator">_⊉_</a> <a id="2020" href="Relation.Unary.html#2274" class="Function Operator">_⊂_</a> <a id="2024" href="Relation.Unary.html#2333" class="Function Operator">_⊃_</a> <a id="2028" href="Relation.Unary.html#2384" class="Function Operator">_⊄_</a> <a id="2032" href="Relation.Unary.html#2439" class="Function Operator">_⊅_</a> <a id="2036" href="Relation.Unary.html#2494" class="Function Operator">_≐_</a> <a id="2040" href="Relation.Unary.html#3173" class="Function Operator">_≐′_</a>

<a id="_⊆_"></a><a id="2046" href="Relation.Unary.html#2046" class="Function Operator">_⊆_</a> <a id="2050" class="Symbol">:</a> <a id="2052" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2057" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="2059" href="Relation.Unary.html#720" class="Generalizable">ℓ₁</a> <a id="2062" class="Symbol">→</a> <a id="2064" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2069" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="2071" href="Relation.Unary.html#723" class="Generalizable">ℓ₂</a> <a id="2074" class="Symbol">→</a> <a id="2076" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2080" class="Symbol">_</a>
<a id="2082" href="Relation.Unary.html#2082" class="Bound">P</a> <a id="2084" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="2086" href="Relation.Unary.html#2086" class="Bound">Q</a> <a id="2088" class="Symbol">=</a> <a id="2090" class="Symbol">∀</a> <a id="2092" class="Symbol">{</a><a id="2093" href="Relation.Unary.html#2093" class="Bound">x</a><a id="2094" class="Symbol">}</a> <a id="2096" class="Symbol">→</a> <a id="2098" href="Relation.Unary.html#2093" class="Bound">x</a> <a id="2100" href="Relation.Unary.html#1818" class="Function Operator">∈</a> <a id="2102" href="Relation.Unary.html#2082" class="Bound">P</a> <a id="2104" class="Symbol">→</a> <a id="2106" href="Relation.Unary.html#2093" class="Bound">x</a> <a id="2108" href="Relation.Unary.html#1818" class="Function Operator">∈</a> <a id="2110" href="Relation.Unary.html#2086" class="Bound">Q</a>

<a id="_⊇_"></a><a id="2113" href="Relation.Unary.html#2113" class="Function Operator">_⊇_</a> <a id="2117" class="Symbol">:</a> <a id="2119" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2124" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="2126" href="Relation.Unary.html#720" class="Generalizable">ℓ₁</a> <a id="2129" class="Symbol">→</a> <a id="2131" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2136" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="2138" href="Relation.Unary.html#723" class="Generalizable">ℓ₂</a> <a id="2141" class="Symbol">→</a> <a id="2143" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2147" class="Symbol">_</a>
<a id="2149" href="Relation.Unary.html#2149" class="Bound">P</a> <a id="2151" href="Relation.Unary.html#2113" class="Function Operator">⊇</a> <a id="2153" href="Relation.Unary.html#2153" class="Bound">Q</a> <a id="2155" class="Symbol">=</a> <a id="2157" href="Relation.Unary.html#2153" class="Bound">Q</a> <a id="2159" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="2161" href="Relation.Unary.html#2149" class="Bound">P</a>

<a id="_⊈_"></a><a id="2164" href="Relation.Unary.html#2164" class="Function Operator">_⊈_</a> <a id="2168" class="Symbol">:</a> <a id="2170" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2175" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="2177" href="Relation.Unary.html#720" class="Generalizable">ℓ₁</a> <a id="2180" class="Symbol">→</a> <a id="2182" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2187" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="2189" href="Relation.Unary.html#723" class="Generalizable">ℓ₂</a> <a id="2192" class="Symbol">→</a> <a id="2194" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2198" class="Symbol">_</a>
<a id="2200" href="Relation.Unary.html#2200" class="Bound">P</a> <a id="2202" href="Relation.Unary.html#2164" class="Function Operator">⊈</a> <a id="2204" href="Relation.Unary.html#2204" class="Bound">Q</a> <a id="2206" class="Symbol">=</a> <a id="2208" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬</a> <a id="2210" class="Symbol">(</a><a id="2211" href="Relation.Unary.html#2200" class="Bound">P</a> <a id="2213" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="2215" href="Relation.Unary.html#2204" class="Bound">Q</a><a id="2216" class="Symbol">)</a>

<a id="_⊉_"></a><a id="2219" href="Relation.Unary.html#2219" class="Function Operator">_⊉_</a> <a id="2223" class="Symbol">:</a> <a id="2225" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2230" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="2232" href="Relation.Unary.html#720" class="Generalizable">ℓ₁</a> <a id="2235" class="Symbol">→</a> <a id="2237" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2242" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="2244" href="Relation.Unary.html#723" class="Generalizable">ℓ₂</a> <a id="2247" class="Symbol">→</a> <a id="2249" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2253" class="Symbol">_</a>
<a id="2255" href="Relation.Unary.html#2255" class="Bound">P</a> <a id="2257" href="Relation.Unary.html#2219" class="Function Operator">⊉</a> <a id="2259" href="Relation.Unary.html#2259" class="Bound">Q</a> <a id="2261" class="Symbol">=</a> <a id="2263" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬</a> <a id="2265" class="Symbol">(</a><a id="2266" href="Relation.Unary.html#2255" class="Bound">P</a> <a id="2268" href="Relation.Unary.html#2113" class="Function Operator">⊇</a> <a id="2270" href="Relation.Unary.html#2259" class="Bound">Q</a><a id="2271" class="Symbol">)</a>

<a id="_⊂_"></a><a id="2274" href="Relation.Unary.html#2274" class="Function Operator">_⊂_</a> <a id="2278" class="Symbol">:</a> <a id="2280" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2285" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="2287" href="Relation.Unary.html#720" class="Generalizable">ℓ₁</a> <a id="2290" class="Symbol">→</a> <a id="2292" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2297" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="2299" href="Relation.Unary.html#723" class="Generalizable">ℓ₂</a> <a id="2302" class="Symbol">→</a> <a id="2304" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2308" class="Symbol">_</a>
<a id="2310" href="Relation.Unary.html#2310" class="Bound">P</a> <a id="2312" href="Relation.Unary.html#2274" class="Function Operator">⊂</a> <a id="2314" href="Relation.Unary.html#2314" class="Bound">Q</a> <a id="2316" class="Symbol">=</a> <a id="2318" href="Relation.Unary.html#2310" class="Bound">P</a> <a id="2320" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="2322" href="Relation.Unary.html#2314" class="Bound">Q</a> <a id="2324" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="2326" href="Relation.Unary.html#2314" class="Bound">Q</a> <a id="2328" href="Relation.Unary.html#2164" class="Function Operator">⊈</a> <a id="2330" href="Relation.Unary.html#2310" class="Bound">P</a>

<a id="_⊃_"></a><a id="2333" href="Relation.Unary.html#2333" class="Function Operator">_⊃_</a> <a id="2337" class="Symbol">:</a> <a id="2339" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2344" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="2346" href="Relation.Unary.html#720" class="Generalizable">ℓ₁</a> <a id="2349" class="Symbol">→</a> <a id="2351" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2356" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="2358" href="Relation.Unary.html#723" class="Generalizable">ℓ₂</a> <a id="2361" class="Symbol">→</a> <a id="2363" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2367" class="Symbol">_</a>
<a id="2369" href="Relation.Unary.html#2369" class="Bound">P</a> <a id="2371" href="Relation.Unary.html#2333" class="Function Operator">⊃</a> <a id="2373" href="Relation.Unary.html#2373" class="Bound">Q</a> <a id="2375" class="Symbol">=</a> <a id="2377" href="Relation.Unary.html#2373" class="Bound">Q</a> <a id="2379" href="Relation.Unary.html#2274" class="Function Operator">⊂</a> <a id="2381" href="Relation.Unary.html#2369" class="Bound">P</a>

<a id="_⊄_"></a><a id="2384" href="Relation.Unary.html#2384" class="Function Operator">_⊄_</a> <a id="2388" class="Symbol">:</a> <a id="2390" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2395" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="2397" href="Relation.Unary.html#720" class="Generalizable">ℓ₁</a> <a id="2400" class="Symbol">→</a> <a id="2402" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2407" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="2409" href="Relation.Unary.html#723" class="Generalizable">ℓ₂</a> <a id="2412" class="Symbol">→</a> <a id="2414" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2418" class="Symbol">_</a>
<a id="2420" href="Relation.Unary.html#2420" class="Bound">P</a> <a id="2422" href="Relation.Unary.html#2384" class="Function Operator">⊄</a> <a id="2424" href="Relation.Unary.html#2424" class="Bound">Q</a> <a id="2426" class="Symbol">=</a> <a id="2428" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬</a> <a id="2430" class="Symbol">(</a><a id="2431" href="Relation.Unary.html#2420" class="Bound">P</a> <a id="2433" href="Relation.Unary.html#2274" class="Function Operator">⊂</a> <a id="2435" href="Relation.Unary.html#2424" class="Bound">Q</a><a id="2436" class="Symbol">)</a>

<a id="_⊅_"></a><a id="2439" href="Relation.Unary.html#2439" class="Function Operator">_⊅_</a> <a id="2443" class="Symbol">:</a> <a id="2445" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2450" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="2452" href="Relation.Unary.html#720" class="Generalizable">ℓ₁</a> <a id="2455" class="Symbol">→</a> <a id="2457" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2462" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="2464" href="Relation.Unary.html#723" class="Generalizable">ℓ₂</a> <a id="2467" class="Symbol">→</a> <a id="2469" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2473" class="Symbol">_</a>
<a id="2475" href="Relation.Unary.html#2475" class="Bound">P</a> <a id="2477" href="Relation.Unary.html#2439" class="Function Operator">⊅</a> <a id="2479" href="Relation.Unary.html#2479" class="Bound">Q</a> <a id="2481" class="Symbol">=</a> <a id="2483" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬</a> <a id="2485" class="Symbol">(</a><a id="2486" href="Relation.Unary.html#2475" class="Bound">P</a> <a id="2488" href="Relation.Unary.html#2333" class="Function Operator">⊃</a> <a id="2490" href="Relation.Unary.html#2479" class="Bound">Q</a><a id="2491" class="Symbol">)</a>

<a id="_≐_"></a><a id="2494" href="Relation.Unary.html#2494" class="Function Operator">_≐_</a> <a id="2498" class="Symbol">:</a> <a id="2500" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2505" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="2507" href="Relation.Unary.html#720" class="Generalizable">ℓ₁</a> <a id="2510" class="Symbol">→</a> <a id="2512" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2517" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="2519" href="Relation.Unary.html#723" class="Generalizable">ℓ₂</a> <a id="2522" class="Symbol">→</a> <a id="2524" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2528" class="Symbol">_</a>
<a id="2530" href="Relation.Unary.html#2530" class="Bound">P</a> <a id="2532" href="Relation.Unary.html#2494" class="Function Operator">≐</a> <a id="2534" href="Relation.Unary.html#2534" class="Bound">Q</a> <a id="2536" class="Symbol">=</a> <a id="2538" class="Symbol">(</a><a id="2539" href="Relation.Unary.html#2530" class="Bound">P</a> <a id="2541" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="2543" href="Relation.Unary.html#2534" class="Bound">Q</a><a id="2544" class="Symbol">)</a> <a id="2546" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="2548" class="Symbol">(</a><a id="2549" href="Relation.Unary.html#2534" class="Bound">Q</a> <a id="2551" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="2553" href="Relation.Unary.html#2530" class="Bound">P</a><a id="2554" class="Symbol">)</a>

<a id="2557" class="Comment">-- The following primed variants of _⊆_ can be used when &#39;x&#39; can&#39;t</a>
<a id="2624" class="Comment">-- be inferred from &#39;x ∈ P&#39;.</a>

<a id="2654" class="Keyword">infix</a> <a id="2660" class="Number">4</a> <a id="2662" href="Relation.Unary.html#2703" class="Function Operator">_⊆′_</a> <a id="2667" href="Relation.Unary.html#2770" class="Function Operator">_⊇′_</a> <a id="2672" href="Relation.Unary.html#2824" class="Function Operator">_⊈′_</a> <a id="2677" href="Relation.Unary.html#2882" class="Function Operator">_⊉′_</a> <a id="2682" href="Relation.Unary.html#2940" class="Function Operator">_⊂′_</a> <a id="2687" href="Relation.Unary.html#3003" class="Function Operator">_⊃′_</a> <a id="2692" href="Relation.Unary.html#3057" class="Function Operator">_⊄′_</a> <a id="2697" href="Relation.Unary.html#3115" class="Function Operator">_⊅′_</a>

<a id="_⊆′_"></a><a id="2703" href="Relation.Unary.html#2703" class="Function Operator">_⊆′_</a> <a id="2708" class="Symbol">:</a> <a id="2710" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2715" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="2717" href="Relation.Unary.html#720" class="Generalizable">ℓ₁</a> <a id="2720" class="Symbol">→</a> <a id="2722" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2727" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="2729" href="Relation.Unary.html#723" class="Generalizable">ℓ₂</a> <a id="2732" class="Symbol">→</a> <a id="2734" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2738" class="Symbol">_</a>
<a id="2740" href="Relation.Unary.html#2740" class="Bound">P</a> <a id="2742" href="Relation.Unary.html#2703" class="Function Operator">⊆′</a> <a id="2745" href="Relation.Unary.html#2745" class="Bound">Q</a> <a id="2747" class="Symbol">=</a> <a id="2749" class="Symbol">∀</a> <a id="2751" href="Relation.Unary.html#2751" class="Bound">x</a> <a id="2753" class="Symbol">→</a> <a id="2755" href="Relation.Unary.html#2751" class="Bound">x</a> <a id="2757" href="Relation.Unary.html#1818" class="Function Operator">∈</a> <a id="2759" href="Relation.Unary.html#2740" class="Bound">P</a> <a id="2761" class="Symbol">→</a> <a id="2763" href="Relation.Unary.html#2751" class="Bound">x</a> <a id="2765" href="Relation.Unary.html#1818" class="Function Operator">∈</a> <a id="2767" href="Relation.Unary.html#2745" class="Bound">Q</a>

<a id="_⊇′_"></a><a id="2770" href="Relation.Unary.html#2770" class="Function Operator">_⊇′_</a> <a id="2775" class="Symbol">:</a> <a id="2777" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2782" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="2784" href="Relation.Unary.html#720" class="Generalizable">ℓ₁</a> <a id="2787" class="Symbol">→</a> <a id="2789" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2794" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="2796" href="Relation.Unary.html#723" class="Generalizable">ℓ₂</a> <a id="2799" class="Symbol">→</a> <a id="2801" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2805" class="Symbol">_</a>
<a id="2807" href="Relation.Unary.html#2807" class="Bound">Q</a> <a id="2809" href="Relation.Unary.html#2770" class="Function Operator">⊇′</a> <a id="2812" href="Relation.Unary.html#2812" class="Bound">P</a> <a id="2814" class="Symbol">=</a> <a id="2816" href="Relation.Unary.html#2812" class="Bound">P</a> <a id="2818" href="Relation.Unary.html#2703" class="Function Operator">⊆′</a> <a id="2821" href="Relation.Unary.html#2807" class="Bound">Q</a>

<a id="_⊈′_"></a><a id="2824" href="Relation.Unary.html#2824" class="Function Operator">_⊈′_</a> <a id="2829" class="Symbol">:</a> <a id="2831" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2836" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="2838" href="Relation.Unary.html#720" class="Generalizable">ℓ₁</a> <a id="2841" class="Symbol">→</a> <a id="2843" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2848" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="2850" href="Relation.Unary.html#723" class="Generalizable">ℓ₂</a> <a id="2853" class="Symbol">→</a> <a id="2855" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2859" class="Symbol">_</a>
<a id="2861" href="Relation.Unary.html#2861" class="Bound">P</a> <a id="2863" href="Relation.Unary.html#2824" class="Function Operator">⊈′</a> <a id="2866" href="Relation.Unary.html#2866" class="Bound">Q</a> <a id="2868" class="Symbol">=</a> <a id="2870" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬</a> <a id="2872" class="Symbol">(</a><a id="2873" href="Relation.Unary.html#2861" class="Bound">P</a> <a id="2875" href="Relation.Unary.html#2703" class="Function Operator">⊆′</a> <a id="2878" href="Relation.Unary.html#2866" class="Bound">Q</a><a id="2879" class="Symbol">)</a>

<a id="_⊉′_"></a><a id="2882" href="Relation.Unary.html#2882" class="Function Operator">_⊉′_</a> <a id="2887" class="Symbol">:</a> <a id="2889" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2894" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="2896" href="Relation.Unary.html#720" class="Generalizable">ℓ₁</a> <a id="2899" class="Symbol">→</a> <a id="2901" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2906" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="2908" href="Relation.Unary.html#723" class="Generalizable">ℓ₂</a> <a id="2911" class="Symbol">→</a> <a id="2913" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2917" class="Symbol">_</a>
<a id="2919" href="Relation.Unary.html#2919" class="Bound">P</a> <a id="2921" href="Relation.Unary.html#2882" class="Function Operator">⊉′</a> <a id="2924" href="Relation.Unary.html#2924" class="Bound">Q</a> <a id="2926" class="Symbol">=</a> <a id="2928" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬</a> <a id="2930" class="Symbol">(</a><a id="2931" href="Relation.Unary.html#2919" class="Bound">P</a> <a id="2933" href="Relation.Unary.html#2770" class="Function Operator">⊇′</a> <a id="2936" href="Relation.Unary.html#2924" class="Bound">Q</a><a id="2937" class="Symbol">)</a>

<a id="_⊂′_"></a><a id="2940" href="Relation.Unary.html#2940" class="Function Operator">_⊂′_</a> <a id="2945" class="Symbol">:</a> <a id="2947" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2952" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="2954" href="Relation.Unary.html#720" class="Generalizable">ℓ₁</a> <a id="2957" class="Symbol">→</a> <a id="2959" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2964" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="2966" href="Relation.Unary.html#723" class="Generalizable">ℓ₂</a> <a id="2969" class="Symbol">→</a> <a id="2971" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2975" class="Symbol">_</a>
<a id="2977" href="Relation.Unary.html#2977" class="Bound">P</a> <a id="2979" href="Relation.Unary.html#2940" class="Function Operator">⊂′</a> <a id="2982" href="Relation.Unary.html#2982" class="Bound">Q</a> <a id="2984" class="Symbol">=</a> <a id="2986" href="Relation.Unary.html#2977" class="Bound">P</a> <a id="2988" href="Relation.Unary.html#2703" class="Function Operator">⊆′</a> <a id="2991" href="Relation.Unary.html#2982" class="Bound">Q</a> <a id="2993" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="2995" href="Relation.Unary.html#2982" class="Bound">Q</a> <a id="2997" href="Relation.Unary.html#2824" class="Function Operator">⊈′</a> <a id="3000" href="Relation.Unary.html#2977" class="Bound">P</a>

<a id="_⊃′_"></a><a id="3003" href="Relation.Unary.html#3003" class="Function Operator">_⊃′_</a> <a id="3008" class="Symbol">:</a> <a id="3010" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="3015" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="3017" href="Relation.Unary.html#720" class="Generalizable">ℓ₁</a> <a id="3020" class="Symbol">→</a> <a id="3022" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="3027" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="3029" href="Relation.Unary.html#723" class="Generalizable">ℓ₂</a> <a id="3032" class="Symbol">→</a> <a id="3034" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3038" class="Symbol">_</a>
<a id="3040" href="Relation.Unary.html#3040" class="Bound">P</a> <a id="3042" href="Relation.Unary.html#3003" class="Function Operator">⊃′</a> <a id="3045" href="Relation.Unary.html#3045" class="Bound">Q</a> <a id="3047" class="Symbol">=</a> <a id="3049" href="Relation.Unary.html#3045" class="Bound">Q</a> <a id="3051" href="Relation.Unary.html#2940" class="Function Operator">⊂′</a> <a id="3054" href="Relation.Unary.html#3040" class="Bound">P</a>

<a id="_⊄′_"></a><a id="3057" href="Relation.Unary.html#3057" class="Function Operator">_⊄′_</a> <a id="3062" class="Symbol">:</a> <a id="3064" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="3069" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="3071" href="Relation.Unary.html#720" class="Generalizable">ℓ₁</a> <a id="3074" class="Symbol">→</a> <a id="3076" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="3081" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="3083" href="Relation.Unary.html#723" class="Generalizable">ℓ₂</a> <a id="3086" class="Symbol">→</a> <a id="3088" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3092" class="Symbol">_</a>
<a id="3094" href="Relation.Unary.html#3094" class="Bound">P</a> <a id="3096" href="Relation.Unary.html#3057" class="Function Operator">⊄′</a> <a id="3099" href="Relation.Unary.html#3099" class="Bound">Q</a> <a id="3101" class="Symbol">=</a> <a id="3103" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬</a> <a id="3105" class="Symbol">(</a><a id="3106" href="Relation.Unary.html#3094" class="Bound">P</a> <a id="3108" href="Relation.Unary.html#2940" class="Function Operator">⊂′</a> <a id="3111" href="Relation.Unary.html#3099" class="Bound">Q</a><a id="3112" class="Symbol">)</a>

<a id="_⊅′_"></a><a id="3115" href="Relation.Unary.html#3115" class="Function Operator">_⊅′_</a> <a id="3120" class="Symbol">:</a> <a id="3122" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="3127" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="3129" href="Relation.Unary.html#720" class="Generalizable">ℓ₁</a> <a id="3132" class="Symbol">→</a> <a id="3134" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="3139" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="3141" href="Relation.Unary.html#723" class="Generalizable">ℓ₂</a> <a id="3144" class="Symbol">→</a> <a id="3146" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3150" class="Symbol">_</a>
<a id="3152" href="Relation.Unary.html#3152" class="Bound">P</a> <a id="3154" href="Relation.Unary.html#3115" class="Function Operator">⊅′</a> <a id="3157" href="Relation.Unary.html#3157" class="Bound">Q</a> <a id="3159" class="Symbol">=</a> <a id="3161" href="Relation.Nullary.Negation.Core.html#669" class="Function Operator">¬</a> <a id="3163" class="Symbol">(</a><a id="3164" href="Relation.Unary.html#3152" class="Bound">P</a> <a id="3166" href="Relation.Unary.html#3003" class="Function Operator">⊃′</a> <a id="3169" href="Relation.Unary.html#3157" class="Bound">Q</a><a id="3170" class="Symbol">)</a>

<a id="_≐′_"></a><a id="3173" href="Relation.Unary.html#3173" class="Function Operator">_≐′_</a> <a id="3178" class="Symbol">:</a> <a id="3180" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="3185" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="3187" href="Relation.Unary.html#720" class="Generalizable">ℓ₁</a> <a id="3190" class="Symbol">→</a> <a id="3192" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="3197" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="3199" href="Relation.Unary.html#723" class="Generalizable">ℓ₂</a> <a id="3202" class="Symbol">→</a> <a id="3204" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3208" class="Symbol">_</a>
<a id="3210" href="Relation.Unary.html#3210" class="Bound">P</a> <a id="3212" href="Relation.Unary.html#3173" class="Function Operator">≐′</a> <a id="3215" href="Relation.Unary.html#3215" class="Bound">Q</a> <a id="3217" class="Symbol">=</a> <a id="3219" class="Symbol">(</a><a id="3220" href="Relation.Unary.html#3210" class="Bound">P</a> <a id="3222" href="Relation.Unary.html#2703" class="Function Operator">⊆′</a> <a id="3225" href="Relation.Unary.html#3215" class="Bound">Q</a><a id="3226" class="Symbol">)</a> <a id="3228" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="3230" class="Symbol">(</a><a id="3231" href="Relation.Unary.html#3215" class="Bound">Q</a> <a id="3233" href="Relation.Unary.html#2703" class="Function Operator">⊆′</a> <a id="3236" href="Relation.Unary.html#3210" class="Bound">P</a><a id="3237" class="Symbol">)</a>

<a id="3240" class="Comment">------------------------------------------------------------------------</a>
<a id="3313" class="Comment">-- Properties of sets</a>

<a id="3336" class="Keyword">infix</a> <a id="3342" class="Number">10</a> <a id="3345" href="Relation.Unary.html#3519" class="Function">Satisfiable</a> <a id="3357" href="Relation.Unary.html#3655" class="Function">Universal</a> <a id="3367" href="Relation.Unary.html#3793" class="Function">IUniversal</a>

<a id="3379" class="Comment">-- Emptiness - no element satisfies P.</a>

<a id="Empty"></a><a id="3419" href="Relation.Unary.html#3419" class="Function">Empty</a> <a id="3425" class="Symbol">:</a> <a id="3427" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="3432" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="3434" href="Relation.Unary.html#718" class="Generalizable">ℓ</a> <a id="3436" class="Symbol">→</a> <a id="3438" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3442" class="Symbol">_</a>
<a id="3444" href="Relation.Unary.html#3419" class="Function">Empty</a> <a id="3450" href="Relation.Unary.html#3450" class="Bound">P</a> <a id="3452" class="Symbol">=</a> <a id="3454" class="Symbol">∀</a> <a id="3456" href="Relation.Unary.html#3456" class="Bound">x</a> <a id="3458" class="Symbol">→</a> <a id="3460" href="Relation.Unary.html#3456" class="Bound">x</a> <a id="3462" href="Relation.Unary.html#1858" class="Function Operator">∉</a> <a id="3464" href="Relation.Unary.html#3450" class="Bound">P</a>

<a id="3467" class="Comment">-- Satisfiable - at least one element satisfies P.</a>

<a id="Satisfiable"></a><a id="3519" href="Relation.Unary.html#3519" class="Function">Satisfiable</a> <a id="3531" class="Symbol">:</a> <a id="3533" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="3538" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="3540" href="Relation.Unary.html#718" class="Generalizable">ℓ</a> <a id="3542" class="Symbol">→</a> <a id="3544" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3548" class="Symbol">_</a>
<a id="3550" href="Relation.Unary.html#3519" class="Function">Satisfiable</a> <a id="3562" href="Relation.Unary.html#3562" class="Bound">P</a> <a id="3564" class="Symbol">=</a> <a id="3566" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="3568" class="Symbol">λ</a> <a id="3570" href="Relation.Unary.html#3570" class="Bound">x</a> <a id="3572" class="Symbol">→</a> <a id="3574" href="Relation.Unary.html#3570" class="Bound">x</a> <a id="3576" href="Relation.Unary.html#1818" class="Function Operator">∈</a> <a id="3578" href="Relation.Unary.html#3562" class="Bound">P</a>

<a id="3581" class="Keyword">syntax</a> <a id="3588" href="Relation.Unary.html#3519" class="Function">Satisfiable</a> <a id="3600" class="Bound">P</a> <a id="3602" class="Symbol">=</a> <a id="3604" class="Function">∃⟨</a> <a id="3607" class="Bound">P</a> <a id="3609" class="Function">⟩</a>

<a id="3612" class="Comment">-- Universality - all elements satisfy P.</a>

<a id="Universal"></a><a id="3655" href="Relation.Unary.html#3655" class="Function">Universal</a> <a id="3665" class="Symbol">:</a> <a id="3667" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="3672" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="3674" href="Relation.Unary.html#718" class="Generalizable">ℓ</a> <a id="3676" class="Symbol">→</a> <a id="3678" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3682" class="Symbol">_</a>
<a id="3684" href="Relation.Unary.html#3655" class="Function">Universal</a> <a id="3694" href="Relation.Unary.html#3694" class="Bound">P</a> <a id="3696" class="Symbol">=</a> <a id="3698" class="Symbol">∀</a> <a id="3700" href="Relation.Unary.html#3700" class="Bound">x</a> <a id="3702" class="Symbol">→</a> <a id="3704" href="Relation.Unary.html#3700" class="Bound">x</a> <a id="3706" href="Relation.Unary.html#1818" class="Function Operator">∈</a> <a id="3708" href="Relation.Unary.html#3694" class="Bound">P</a>

<a id="3711" class="Keyword">syntax</a> <a id="3718" href="Relation.Unary.html#3655" class="Function">Universal</a>  <a id="3729" class="Bound">P</a> <a id="3731" class="Symbol">=</a> <a id="3733" class="Function">Π[</a> <a id="3736" class="Bound">P</a> <a id="3738" class="Function">]</a>

<a id="3741" class="Comment">-- Implicit universality - all elements satisfy P.</a>

<a id="IUniversal"></a><a id="3793" href="Relation.Unary.html#3793" class="Function">IUniversal</a> <a id="3804" class="Symbol">:</a> <a id="3806" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="3811" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="3813" href="Relation.Unary.html#718" class="Generalizable">ℓ</a> <a id="3815" class="Symbol">→</a> <a id="3817" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3821" class="Symbol">_</a>
<a id="3823" href="Relation.Unary.html#3793" class="Function">IUniversal</a> <a id="3834" href="Relation.Unary.html#3834" class="Bound">P</a> <a id="3836" class="Symbol">=</a> <a id="3838" class="Symbol">∀</a> <a id="3840" class="Symbol">{</a><a id="3841" href="Relation.Unary.html#3841" class="Bound">x</a><a id="3842" class="Symbol">}</a> <a id="3844" class="Symbol">→</a> <a id="3846" href="Relation.Unary.html#3841" class="Bound">x</a> <a id="3848" href="Relation.Unary.html#1818" class="Function Operator">∈</a> <a id="3850" href="Relation.Unary.html#3834" class="Bound">P</a>

<a id="3853" class="Keyword">syntax</a> <a id="3860" href="Relation.Unary.html#3793" class="Function">IUniversal</a> <a id="3871" class="Bound">P</a> <a id="3873" class="Symbol">=</a> <a id="3875" class="Function">∀[</a> <a id="3878" class="Bound">P</a> <a id="3880" class="Function">]</a>

<a id="3883" class="Comment">-- Irrelevance - any two proofs that an element satifies P are</a>
<a id="3946" class="Comment">-- indistinguishable.</a>

<a id="Irrelevant"></a><a id="3969" href="Relation.Unary.html#3969" class="Function">Irrelevant</a> <a id="3980" class="Symbol">:</a> <a id="3982" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="3987" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="3989" href="Relation.Unary.html#718" class="Generalizable">ℓ</a> <a id="3991" class="Symbol">→</a> <a id="3993" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3997" class="Symbol">_</a>
<a id="3999" href="Relation.Unary.html#3969" class="Function">Irrelevant</a> <a id="4010" href="Relation.Unary.html#4010" class="Bound">P</a> <a id="4012" class="Symbol">=</a> <a id="4014" class="Symbol">∀</a> <a id="4016" class="Symbol">{</a><a id="4017" href="Relation.Unary.html#4017" class="Bound">x</a><a id="4018" class="Symbol">}</a> <a id="4020" class="Symbol">→</a> <a id="4022" href="Relation.Nullary.Irrelevant.html#497" class="Function">Nullary.Irrelevant</a> <a id="4041" class="Symbol">(</a><a id="4042" href="Relation.Unary.html#4010" class="Bound">P</a> <a id="4044" href="Relation.Unary.html#4017" class="Bound">x</a><a id="4045" class="Symbol">)</a>

<a id="4048" class="Comment">-- Recomputability - we can rebuild a relevant proof given an</a>
<a id="4110" class="Comment">-- irrelevant one.</a>

<a id="Recomputable"></a><a id="4130" href="Relation.Unary.html#4130" class="Function">Recomputable</a> <a id="4143" class="Symbol">:</a> <a id="4145" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="4150" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="4152" href="Relation.Unary.html#718" class="Generalizable">ℓ</a> <a id="4154" class="Symbol">→</a> <a id="4156" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4160" class="Symbol">_</a>
<a id="4162" href="Relation.Unary.html#4130" class="Function">Recomputable</a> <a id="4175" href="Relation.Unary.html#4175" class="Bound">P</a> <a id="4177" class="Symbol">=</a> <a id="4179" class="Symbol">∀</a> <a id="4181" class="Symbol">{</a><a id="4182" href="Relation.Unary.html#4182" class="Bound">x</a><a id="4183" class="Symbol">}</a> <a id="4185" class="Symbol">→</a> <a id="4187" href="Relation.Nullary.Recomputable.Core.html#985" class="Function">Nullary.Recomputable</a> <a id="4208" class="Symbol">(</a><a id="4209" href="Relation.Unary.html#4175" class="Bound">P</a> <a id="4211" href="Relation.Unary.html#4182" class="Bound">x</a><a id="4212" class="Symbol">)</a>

<a id="4215" class="Comment">-- Stability - instances of P are stable wrt double negation</a>

<a id="Stable"></a><a id="4277" href="Relation.Unary.html#4277" class="Function">Stable</a> <a id="4284" class="Symbol">:</a> <a id="4286" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="4291" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="4293" href="Relation.Unary.html#718" class="Generalizable">ℓ</a> <a id="4295" class="Symbol">→</a> <a id="4297" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4301" class="Symbol">_</a>
<a id="4303" href="Relation.Unary.html#4277" class="Function">Stable</a> <a id="4310" href="Relation.Unary.html#4310" class="Bound">P</a> <a id="4312" class="Symbol">=</a> <a id="4314" class="Symbol">∀</a> <a id="4316" href="Relation.Unary.html#4316" class="Bound">x</a> <a id="4318" class="Symbol">→</a> <a id="4320" href="Relation.Nullary.Negation.Core.html#1499" class="Function">Nullary.Stable</a> <a id="4335" class="Symbol">(</a><a id="4336" href="Relation.Unary.html#4310" class="Bound">P</a> <a id="4338" href="Relation.Unary.html#4316" class="Bound">x</a><a id="4339" class="Symbol">)</a>

<a id="4342" class="Comment">-- Weak Decidability</a>

<a id="WeaklyDecidable"></a><a id="4364" href="Relation.Unary.html#4364" class="Function">WeaklyDecidable</a> <a id="4380" class="Symbol">:</a> <a id="4382" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="4387" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="4389" href="Relation.Unary.html#718" class="Generalizable">ℓ</a> <a id="4391" class="Symbol">→</a> <a id="4393" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4397" class="Symbol">_</a>
<a id="4399" href="Relation.Unary.html#4364" class="Function">WeaklyDecidable</a> <a id="4415" href="Relation.Unary.html#4415" class="Bound">P</a> <a id="4417" class="Symbol">=</a> <a id="4419" class="Symbol">∀</a> <a id="4421" href="Relation.Unary.html#4421" class="Bound">x</a> <a id="4423" class="Symbol">→</a> <a id="4425" href="Relation.Nullary.html#1119" class="Function">Nullary.WeaklyDecidable</a> <a id="4449" class="Symbol">(</a><a id="4450" href="Relation.Unary.html#4415" class="Bound">P</a> <a id="4452" href="Relation.Unary.html#4421" class="Bound">x</a><a id="4453" class="Symbol">)</a>

<a id="4456" class="Comment">-- Decidability - it is possible to determine if an arbitrary element</a>
<a id="4526" class="Comment">-- satisfies P.</a>

<a id="Decidable"></a><a id="4543" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="4553" class="Symbol">:</a> <a id="4555" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="4560" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="4562" href="Relation.Unary.html#718" class="Generalizable">ℓ</a> <a id="4564" class="Symbol">→</a> <a id="4566" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4570" class="Symbol">_</a>
<a id="4572" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="4582" href="Relation.Unary.html#4582" class="Bound">P</a> <a id="4584" class="Symbol">=</a> <a id="4586" class="Symbol">∀</a> <a id="4588" href="Relation.Unary.html#4588" class="Bound">x</a> <a id="4590" class="Symbol">→</a> <a id="4592" href="Relation.Nullary.Decidable.Core.html#1972" class="Record">Dec</a> <a id="4596" class="Symbol">(</a><a id="4597" href="Relation.Unary.html#4582" class="Bound">P</a> <a id="4599" href="Relation.Unary.html#4588" class="Bound">x</a><a id="4600" class="Symbol">)</a>

<a id="4603" class="Comment">-- Erasure: A decidable predicate gives rise to another one, more</a>
<a id="4669" class="Comment">-- amenable to η-expansion</a>

<a id="⌊_⌋"></a><a id="4697" href="Relation.Unary.html#4697" class="Function Operator">⌊_⌋</a> <a id="4701" class="Symbol">:</a> <a id="4703" class="Symbol">{</a><a id="4704" href="Relation.Unary.html#4704" class="Bound">P</a> <a id="4706" class="Symbol">:</a> <a id="4708" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="4713" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="4715" href="Relation.Unary.html#718" class="Generalizable">ℓ</a><a id="4716" class="Symbol">}</a> <a id="4718" class="Symbol">→</a> <a id="4720" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="4730" href="Relation.Unary.html#4704" class="Bound">P</a> <a id="4732" class="Symbol">→</a> <a id="4734" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="4739" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="4741" href="Relation.Unary.html#718" class="Generalizable">ℓ</a>
<a id="4743" href="Relation.Unary.html#4697" class="Function Operator">⌊</a> <a id="4745" href="Relation.Unary.html#4745" class="Bound">P?</a> <a id="4748" href="Relation.Unary.html#4697" class="Function Operator">⌋</a> <a id="4750" href="Relation.Unary.html#4750" class="Bound">a</a> <a id="4752" class="Symbol">=</a> <a id="4754" href="Level.html#409" class="Record">Lift</a> <a id="4759" class="Symbol">_</a> <a id="4761" class="Symbol">(</a><a id="4762" href="Relation.Nullary.Decidable.Core.html#4828" class="Function">True</a> <a id="4767" class="Symbol">(</a><a id="4768" href="Relation.Unary.html#4745" class="Bound">P?</a> <a id="4771" href="Relation.Unary.html#4750" class="Bound">a</a><a id="4772" class="Symbol">))</a>

<a id="4776" class="Comment">------------------------------------------------------------------------</a>
<a id="4849" class="Comment">-- Operations on sets</a>

<a id="4872" class="Keyword">infix</a> <a id="4878" class="Number">10</a> <a id="4881" href="Relation.Unary.html#5399" class="Function">⋃</a> <a id="4883" href="Relation.Unary.html#5547" class="Function">⋂</a>
<a id="4885" class="Keyword">infixr</a> <a id="4892" class="Number">9</a> <a id="4894" href="Relation.Unary.html#6354" class="Function Operator">_⊢_</a> <a id="4898" href="Relation.Unary.html#6788" class="Function Operator">⟨_⟩⊢_</a> <a id="4904" href="Relation.Unary.html#6874" class="Function Operator">[_]⊢_</a>
<a id="4910" class="Keyword">infixr</a> <a id="4917" class="Number">8</a> <a id="4919" href="Relation.Unary.html#5060" class="Function Operator">_⇒_</a>
<a id="4923" class="Keyword">infixr</a> <a id="4930" class="Number">7</a> <a id="4932" href="Relation.Unary.html#5225" class="Function Operator">_∩_</a>
<a id="4936" class="Keyword">infixr</a> <a id="4943" class="Number">6</a> <a id="4945" href="Relation.Unary.html#5139" class="Function Operator">_∪_</a>
<a id="4949" class="Keyword">infixr</a> <a id="4956" class="Number">6</a> <a id="4958" href="Relation.Unary.html#5309" class="Function Operator">_∖_</a>
<a id="4962" class="Keyword">infix</a> <a id="4968" class="Number">4</a> <a id="4970" href="Relation.Unary.html#5726" class="Function Operator">_≬_</a> <a id="4974" href="Relation.Unary.html#5806" class="Function Operator">_⊥_</a> <a id="4978" href="Relation.Unary.html#5861" class="Function Operator">_⊥′_</a>

<a id="4984" class="Comment">-- Complement.</a>

<a id="∁"></a><a id="5000" href="Relation.Unary.html#5000" class="Function">∁</a> <a id="5002" class="Symbol">:</a> <a id="5004" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5009" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="5011" href="Relation.Unary.html#718" class="Generalizable">ℓ</a> <a id="5013" class="Symbol">→</a> <a id="5015" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5020" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="5022" href="Relation.Unary.html#718" class="Generalizable">ℓ</a>
<a id="5024" href="Relation.Unary.html#5000" class="Function">∁</a> <a id="5026" href="Relation.Unary.html#5026" class="Bound">P</a> <a id="5028" class="Symbol">=</a> <a id="5030" class="Symbol">λ</a> <a id="5032" href="Relation.Unary.html#5032" class="Bound">x</a> <a id="5034" class="Symbol">→</a> <a id="5036" href="Relation.Unary.html#5032" class="Bound">x</a> <a id="5038" href="Relation.Unary.html#1858" class="Function Operator">∉</a> <a id="5040" href="Relation.Unary.html#5026" class="Bound">P</a>

<a id="5043" class="Comment">-- Implication.</a>

<a id="_⇒_"></a><a id="5060" href="Relation.Unary.html#5060" class="Function Operator">_⇒_</a> <a id="5064" class="Symbol">:</a> <a id="5066" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5071" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="5073" href="Relation.Unary.html#720" class="Generalizable">ℓ₁</a> <a id="5076" class="Symbol">→</a> <a id="5078" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5083" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="5085" href="Relation.Unary.html#723" class="Generalizable">ℓ₂</a> <a id="5088" class="Symbol">→</a> <a id="5090" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5095" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="5097" class="Symbol">_</a>
<a id="5099" href="Relation.Unary.html#5099" class="Bound">P</a> <a id="5101" href="Relation.Unary.html#5060" class="Function Operator">⇒</a> <a id="5103" href="Relation.Unary.html#5103" class="Bound">Q</a> <a id="5105" class="Symbol">=</a> <a id="5107" class="Symbol">λ</a> <a id="5109" href="Relation.Unary.html#5109" class="Bound">x</a> <a id="5111" class="Symbol">→</a> <a id="5113" href="Relation.Unary.html#5109" class="Bound">x</a> <a id="5115" href="Relation.Unary.html#1818" class="Function Operator">∈</a> <a id="5117" href="Relation.Unary.html#5099" class="Bound">P</a> <a id="5119" class="Symbol">→</a> <a id="5121" href="Relation.Unary.html#5109" class="Bound">x</a> <a id="5123" href="Relation.Unary.html#1818" class="Function Operator">∈</a> <a id="5125" href="Relation.Unary.html#5103" class="Bound">Q</a>

<a id="5128" class="Comment">-- Union.</a>

<a id="_∪_"></a><a id="5139" href="Relation.Unary.html#5139" class="Function Operator">_∪_</a> <a id="5143" class="Symbol">:</a> <a id="5145" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5150" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="5152" href="Relation.Unary.html#720" class="Generalizable">ℓ₁</a> <a id="5155" class="Symbol">→</a> <a id="5157" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5162" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="5164" href="Relation.Unary.html#723" class="Generalizable">ℓ₂</a> <a id="5167" class="Symbol">→</a> <a id="5169" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5174" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="5176" class="Symbol">_</a>
<a id="5178" href="Relation.Unary.html#5178" class="Bound">P</a> <a id="5180" href="Relation.Unary.html#5139" class="Function Operator">∪</a> <a id="5182" href="Relation.Unary.html#5182" class="Bound">Q</a> <a id="5184" class="Symbol">=</a> <a id="5186" class="Symbol">λ</a> <a id="5188" href="Relation.Unary.html#5188" class="Bound">x</a> <a id="5190" class="Symbol">→</a> <a id="5192" href="Relation.Unary.html#5188" class="Bound">x</a> <a id="5194" href="Relation.Unary.html#1818" class="Function Operator">∈</a> <a id="5196" href="Relation.Unary.html#5178" class="Bound">P</a> <a id="5198" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="5200" href="Relation.Unary.html#5188" class="Bound">x</a> <a id="5202" href="Relation.Unary.html#1818" class="Function Operator">∈</a> <a id="5204" href="Relation.Unary.html#5182" class="Bound">Q</a>

<a id="5207" class="Comment">-- Intersection.</a>

<a id="_∩_"></a><a id="5225" href="Relation.Unary.html#5225" class="Function Operator">_∩_</a> <a id="5229" class="Symbol">:</a> <a id="5231" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5236" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="5238" href="Relation.Unary.html#720" class="Generalizable">ℓ₁</a> <a id="5241" class="Symbol">→</a> <a id="5243" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5248" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="5250" href="Relation.Unary.html#723" class="Generalizable">ℓ₂</a> <a id="5253" class="Symbol">→</a> <a id="5255" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5260" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="5262" class="Symbol">_</a>
<a id="5264" href="Relation.Unary.html#5264" class="Bound">P</a> <a id="5266" href="Relation.Unary.html#5225" class="Function Operator">∩</a> <a id="5268" href="Relation.Unary.html#5268" class="Bound">Q</a> <a id="5270" class="Symbol">=</a> <a id="5272" class="Symbol">λ</a> <a id="5274" href="Relation.Unary.html#5274" class="Bound">x</a> <a id="5276" class="Symbol">→</a> <a id="5278" href="Relation.Unary.html#5274" class="Bound">x</a> <a id="5280" href="Relation.Unary.html#1818" class="Function Operator">∈</a> <a id="5282" href="Relation.Unary.html#5264" class="Bound">P</a> <a id="5284" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="5286" href="Relation.Unary.html#5274" class="Bound">x</a> <a id="5288" href="Relation.Unary.html#1818" class="Function Operator">∈</a> <a id="5290" href="Relation.Unary.html#5268" class="Bound">Q</a>

<a id="5293" class="Comment">-- Difference.</a>

<a id="_∖_"></a><a id="5309" href="Relation.Unary.html#5309" class="Function Operator">_∖_</a> <a id="5313" class="Symbol">:</a> <a id="5315" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5320" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="5322" href="Relation.Unary.html#720" class="Generalizable">ℓ₁</a> <a id="5325" class="Symbol">→</a> <a id="5327" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5332" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="5334" href="Relation.Unary.html#723" class="Generalizable">ℓ₂</a> <a id="5337" class="Symbol">→</a> <a id="5339" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5344" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="5346" class="Symbol">_</a>
<a id="5348" href="Relation.Unary.html#5348" class="Bound">P</a> <a id="5350" href="Relation.Unary.html#5309" class="Function Operator">∖</a> <a id="5352" href="Relation.Unary.html#5352" class="Bound">Q</a> <a id="5354" class="Symbol">=</a> <a id="5356" class="Symbol">λ</a> <a id="5358" href="Relation.Unary.html#5358" class="Bound">x</a> <a id="5360" class="Symbol">→</a> <a id="5362" href="Relation.Unary.html#5358" class="Bound">x</a> <a id="5364" href="Relation.Unary.html#1818" class="Function Operator">∈</a> <a id="5366" href="Relation.Unary.html#5348" class="Bound">P</a> <a id="5368" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="5370" href="Relation.Unary.html#5358" class="Bound">x</a> <a id="5372" href="Relation.Unary.html#1858" class="Function Operator">∉</a> <a id="5374" href="Relation.Unary.html#5352" class="Bound">Q</a>

<a id="5377" class="Comment">-- Infinitary union.</a>

<a id="⋃"></a><a id="5399" href="Relation.Unary.html#5399" class="Function">⋃</a> <a id="5401" class="Symbol">:</a> <a id="5403" class="Symbol">∀</a> <a id="5405" class="Symbol">{</a><a id="5406" href="Relation.Unary.html#5406" class="Bound">i</a><a id="5407" class="Symbol">}</a> <a id="5409" class="Symbol">(</a><a id="5410" href="Relation.Unary.html#5410" class="Bound">I</a> <a id="5412" class="Symbol">:</a> <a id="5414" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5418" href="Relation.Unary.html#5406" class="Bound">i</a><a id="5419" class="Symbol">)</a> <a id="5421" class="Symbol">→</a> <a id="5423" class="Symbol">(</a><a id="5424" href="Relation.Unary.html#5410" class="Bound">I</a> <a id="5426" class="Symbol">→</a> <a id="5428" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5433" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="5435" href="Relation.Unary.html#718" class="Generalizable">ℓ</a><a id="5436" class="Symbol">)</a> <a id="5438" class="Symbol">→</a> <a id="5440" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5445" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="5447" class="Symbol">_</a>
<a id="5449" href="Relation.Unary.html#5399" class="Function">⋃</a> <a id="5451" href="Relation.Unary.html#5451" class="Bound">I</a> <a id="5453" href="Relation.Unary.html#5453" class="Bound">P</a> <a id="5455" class="Symbol">=</a> <a id="5457" class="Symbol">λ</a> <a id="5459" href="Relation.Unary.html#5459" class="Bound">x</a> <a id="5461" class="Symbol">→</a> <a id="5463" href="Data.Product.Base.html#1378" class="Function">Σ[</a> <a id="5466" href="Relation.Unary.html#5466" class="Bound">i</a> <a id="5468" href="Data.Product.Base.html#1378" class="Function">∈</a> <a id="5470" href="Relation.Unary.html#5451" class="Bound">I</a> <a id="5472" href="Data.Product.Base.html#1378" class="Function">]</a> <a id="5474" href="Relation.Unary.html#5453" class="Bound">P</a> <a id="5476" href="Relation.Unary.html#5466" class="Bound">i</a> <a id="5478" href="Relation.Unary.html#5459" class="Bound">x</a>

<a id="5481" class="Keyword">syntax</a> <a id="5488" href="Relation.Unary.html#5399" class="Function">⋃</a> <a id="5490" class="Bound">I</a> <a id="5492" class="Symbol">(λ</a> <a id="5495" class="Bound">i</a> <a id="5497" class="Symbol">→</a> <a id="5499" class="Bound">P</a><a id="5500" class="Symbol">)</a> <a id="5502" class="Symbol">=</a> <a id="5504" class="Function">⋃[</a> <a id="5507" class="Bound">i</a> <a id="5509" class="Function">∶</a> <a id="5511" class="Bound">I</a> <a id="5513" class="Function">]</a> <a id="5515" class="Bound">P</a>

<a id="5518" class="Comment">-- Infinitary intersection.</a>

<a id="⋂"></a><a id="5547" href="Relation.Unary.html#5547" class="Function">⋂</a> <a id="5549" class="Symbol">:</a> <a id="5551" class="Symbol">∀</a> <a id="5553" class="Symbol">{</a><a id="5554" href="Relation.Unary.html#5554" class="Bound">i</a><a id="5555" class="Symbol">}</a> <a id="5557" class="Symbol">(</a><a id="5558" href="Relation.Unary.html#5558" class="Bound">I</a> <a id="5560" class="Symbol">:</a> <a id="5562" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5566" href="Relation.Unary.html#5554" class="Bound">i</a><a id="5567" class="Symbol">)</a> <a id="5569" class="Symbol">→</a> <a id="5571" class="Symbol">(</a><a id="5572" href="Relation.Unary.html#5558" class="Bound">I</a> <a id="5574" class="Symbol">→</a> <a id="5576" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5581" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="5583" href="Relation.Unary.html#718" class="Generalizable">ℓ</a><a id="5584" class="Symbol">)</a> <a id="5586" class="Symbol">→</a> <a id="5588" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5593" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="5595" class="Symbol">_</a>
<a id="5597" href="Relation.Unary.html#5547" class="Function">⋂</a> <a id="5599" href="Relation.Unary.html#5599" class="Bound">I</a> <a id="5601" href="Relation.Unary.html#5601" class="Bound">P</a> <a id="5603" class="Symbol">=</a> <a id="5605" class="Symbol">λ</a> <a id="5607" href="Relation.Unary.html#5607" class="Bound">x</a> <a id="5609" class="Symbol">→</a> <a id="5611" class="Symbol">(</a><a id="5612" href="Relation.Unary.html#5612" class="Bound">i</a> <a id="5614" class="Symbol">:</a> <a id="5616" href="Relation.Unary.html#5599" class="Bound">I</a><a id="5617" class="Symbol">)</a> <a id="5619" class="Symbol">→</a> <a id="5621" href="Relation.Unary.html#5601" class="Bound">P</a> <a id="5623" href="Relation.Unary.html#5612" class="Bound">i</a> <a id="5625" href="Relation.Unary.html#5607" class="Bound">x</a>

<a id="5628" class="Keyword">syntax</a> <a id="5635" href="Relation.Unary.html#5547" class="Function">⋂</a> <a id="5637" class="Bound">I</a> <a id="5639" class="Symbol">(λ</a> <a id="5642" class="Bound">i</a> <a id="5644" class="Symbol">→</a> <a id="5646" class="Bound">P</a><a id="5647" class="Symbol">)</a> <a id="5649" class="Symbol">=</a> <a id="5651" class="Function">⋂[</a> <a id="5654" class="Bound">i</a> <a id="5656" class="Function">∶</a> <a id="5658" class="Bound">I</a> <a id="5660" class="Function">]</a> <a id="5662" class="Bound">P</a>

<a id="5665" class="Comment">-- Positive version of non-disjointness, dual to inclusion.</a>

<a id="_≬_"></a><a id="5726" href="Relation.Unary.html#5726" class="Function Operator">_≬_</a> <a id="5730" class="Symbol">:</a> <a id="5732" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5737" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="5739" href="Relation.Unary.html#720" class="Generalizable">ℓ₁</a> <a id="5742" class="Symbol">→</a> <a id="5744" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5749" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="5751" href="Relation.Unary.html#723" class="Generalizable">ℓ₂</a> <a id="5754" class="Symbol">→</a> <a id="5756" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5760" class="Symbol">_</a>
<a id="5762" href="Relation.Unary.html#5762" class="Bound">P</a> <a id="5764" href="Relation.Unary.html#5726" class="Function Operator">≬</a> <a id="5766" href="Relation.Unary.html#5766" class="Bound">Q</a> <a id="5768" class="Symbol">=</a> <a id="5770" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="5772" class="Symbol">λ</a> <a id="5774" href="Relation.Unary.html#5774" class="Bound">x</a> <a id="5776" class="Symbol">→</a> <a id="5778" href="Relation.Unary.html#5774" class="Bound">x</a> <a id="5780" href="Relation.Unary.html#1818" class="Function Operator">∈</a> <a id="5782" href="Relation.Unary.html#5762" class="Bound">P</a> <a id="5784" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="5786" href="Relation.Unary.html#5774" class="Bound">x</a> <a id="5788" href="Relation.Unary.html#1818" class="Function Operator">∈</a> <a id="5790" href="Relation.Unary.html#5766" class="Bound">Q</a>

<a id="5793" class="Comment">-- Disjoint</a>

<a id="_⊥_"></a><a id="5806" href="Relation.Unary.html#5806" class="Function Operator">_⊥_</a> <a id="5810" class="Symbol">:</a> <a id="5812" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5817" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="5819" href="Relation.Unary.html#720" class="Generalizable">ℓ₁</a> <a id="5822" class="Symbol">→</a> <a id="5824" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5829" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="5831" href="Relation.Unary.html#723" class="Generalizable">ℓ₂</a> <a id="5834" class="Symbol">→</a> <a id="5836" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5840" class="Symbol">_</a>
<a id="5842" href="Relation.Unary.html#5842" class="Bound">P</a> <a id="5844" href="Relation.Unary.html#5806" class="Function Operator">⊥</a> <a id="5846" href="Relation.Unary.html#5846" class="Bound">Q</a> <a id="5848" class="Symbol">=</a> <a id="5850" href="Relation.Unary.html#5842" class="Bound">P</a> <a id="5852" href="Relation.Unary.html#5225" class="Function Operator">∩</a> <a id="5854" href="Relation.Unary.html#5846" class="Bound">Q</a> <a id="5856" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="5858" href="Relation.Unary.html#1504" class="Function">∅</a>

<a id="_⊥′_"></a><a id="5861" href="Relation.Unary.html#5861" class="Function Operator">_⊥′_</a> <a id="5866" class="Symbol">:</a> <a id="5868" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5873" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="5875" href="Relation.Unary.html#720" class="Generalizable">ℓ₁</a> <a id="5878" class="Symbol">→</a> <a id="5880" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5885" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="5887" href="Relation.Unary.html#723" class="Generalizable">ℓ₂</a> <a id="5890" class="Symbol">→</a> <a id="5892" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5896" class="Symbol">_</a>
<a id="5898" href="Relation.Unary.html#5898" class="Bound">P</a> <a id="5900" href="Relation.Unary.html#5861" class="Function Operator">⊥′</a> <a id="5903" href="Relation.Unary.html#5903" class="Bound">Q</a> <a id="5905" class="Symbol">=</a> <a id="5907" href="Relation.Unary.html#5898" class="Bound">P</a> <a id="5909" href="Relation.Unary.html#5225" class="Function Operator">∩</a> <a id="5911" href="Relation.Unary.html#5903" class="Bound">Q</a> <a id="5913" href="Relation.Unary.html#2703" class="Function Operator">⊆′</a> <a id="5916" href="Relation.Unary.html#1504" class="Function">∅</a>

<a id="5919" class="Comment">-- Update/preimage/inverse image/functorial change-of-base</a>
<a id="5978" class="Comment">--</a>
<a id="5981" class="Comment">-- The notation, which elsewhere might be rendered</a>
<a id="6032" class="Comment">-- * `f⁻¹ P`, for preimage/inverse image</a>
<a id="6073" class="Comment">-- * `f* P`, for change-of-base/pullback along `f`</a>
<a id="6124" class="Comment">-- captures the Martin-Löf tradition of only mentioning updates to</a>
<a id="6191" class="Comment">-- the ambient context when describing a context-indexed family P:</a>
<a id="6258" class="Comment">-- e.g. (_, σ) ⊢ Tm τ is</a>
<a id="6283" class="Comment">-- &quot;a term of type τ in the ambient context extended with a fresh σ&quot;.</a>

<a id="_⊢_"></a><a id="6354" href="Relation.Unary.html#6354" class="Function Operator">_⊢_</a> <a id="6358" class="Symbol">:</a> <a id="6360" class="Symbol">(</a><a id="6361" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="6363" class="Symbol">→</a> <a id="6365" href="Relation.Unary.html#752" class="Generalizable">B</a><a id="6366" class="Symbol">)</a> <a id="6368" class="Symbol">→</a> <a id="6370" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="6375" href="Relation.Unary.html#752" class="Generalizable">B</a> <a id="6377" href="Relation.Unary.html#718" class="Generalizable">ℓ</a> <a id="6379" class="Symbol">→</a> <a id="6381" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="6386" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="6388" href="Relation.Unary.html#718" class="Generalizable">ℓ</a>
<a id="6390" href="Relation.Unary.html#6390" class="Bound">f</a> <a id="6392" href="Relation.Unary.html#6354" class="Function Operator">⊢</a> <a id="6394" href="Relation.Unary.html#6394" class="Bound">P</a> <a id="6396" class="Symbol">=</a> <a id="6398" class="Symbol">λ</a> <a id="6400" href="Relation.Unary.html#6400" class="Bound">x</a> <a id="6402" class="Symbol">→</a> <a id="6404" href="Relation.Unary.html#6394" class="Bound">P</a> <a id="6406" class="Symbol">(</a><a id="6407" href="Relation.Unary.html#6390" class="Bound">f</a> <a id="6409" href="Relation.Unary.html#6400" class="Bound">x</a><a id="6410" class="Symbol">)</a>

<a id="6413" class="Comment">-- Change-of-base has left- and right- adjoints (Lawvere).</a>
<a id="6472" class="Comment">--</a>
<a id="6475" class="Comment">-- We borrow the &#39;diamond&#39;/&#39;box&#39; notation from modal logic, cf.</a>
<a id="6539" class="Comment">-- `Relation.Unary.Closure.Base`, rather than Lawvere&#39;s ∃f, ∀f.</a>
<a id="6603" class="Comment">-- In some settings (eg statistics/probability), the left adjoint</a>
<a id="6669" class="Comment">-- is called &#39;image&#39; or &#39;pushforward&#39;, but the right adjoint</a>
<a id="6730" class="Comment">-- doesn&#39;t seem to have a non-symbolic name.</a>

<a id="6776" class="Comment">-- Diamond</a>

<a id="⟨_⟩⊢_"></a><a id="6788" href="Relation.Unary.html#6788" class="Function Operator">⟨_⟩⊢_</a> <a id="6794" class="Symbol">:</a> <a id="6796" class="Symbol">(</a><a id="6797" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="6799" class="Symbol">→</a> <a id="6801" href="Relation.Unary.html#752" class="Generalizable">B</a><a id="6802" class="Symbol">)</a> <a id="6804" class="Symbol">→</a> <a id="6806" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="6811" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="6813" href="Relation.Unary.html#718" class="Generalizable">ℓ</a> <a id="6815" class="Symbol">→</a> <a id="6817" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="6822" href="Relation.Unary.html#752" class="Generalizable">B</a> <a id="6824" class="Symbol">_</a>
<a id="6826" href="Relation.Unary.html#6788" class="Function Operator">⟨</a> <a id="6828" href="Relation.Unary.html#6828" class="Bound">f</a> <a id="6830" href="Relation.Unary.html#6788" class="Function Operator">⟩⊢</a> <a id="6833" href="Relation.Unary.html#6833" class="Bound">P</a> <a id="6835" class="Symbol">=</a> <a id="6837" class="Symbol">λ</a> <a id="6839" href="Relation.Unary.html#6839" class="Bound">y</a> <a id="6841" class="Symbol">→</a> <a id="6843" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="6845" class="Symbol">λ</a> <a id="6847" href="Relation.Unary.html#6847" class="Bound">x</a> <a id="6849" class="Symbol">→</a> <a id="6851" href="Relation.Unary.html#6828" class="Bound">f</a> <a id="6853" href="Relation.Unary.html#6847" class="Bound">x</a> <a id="6855" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="6857" href="Relation.Unary.html#6839" class="Bound">y</a> <a id="6859" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="6861" href="Relation.Unary.html#6833" class="Bound">P</a> <a id="6863" href="Relation.Unary.html#6847" class="Bound">x</a>

<a id="6866" class="Comment">-- Box</a>

<a id="[_]⊢_"></a><a id="6874" href="Relation.Unary.html#6874" class="Function Operator">[_]⊢_</a> <a id="6880" class="Symbol">:</a> <a id="6882" class="Symbol">(</a><a id="6883" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="6885" class="Symbol">→</a> <a id="6887" href="Relation.Unary.html#752" class="Generalizable">B</a><a id="6888" class="Symbol">)</a> <a id="6890" class="Symbol">→</a> <a id="6892" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="6897" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="6899" href="Relation.Unary.html#718" class="Generalizable">ℓ</a> <a id="6901" class="Symbol">→</a> <a id="6903" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="6908" href="Relation.Unary.html#752" class="Generalizable">B</a> <a id="6910" class="Symbol">_</a>
<a id="6912" href="Relation.Unary.html#6874" class="Function Operator">[</a> <a id="6914" href="Relation.Unary.html#6914" class="Bound">f</a> <a id="6916" href="Relation.Unary.html#6874" class="Function Operator">]⊢</a> <a id="6919" href="Relation.Unary.html#6919" class="Bound">P</a> <a id="6921" class="Symbol">=</a> <a id="6923" class="Symbol">λ</a> <a id="6925" href="Relation.Unary.html#6925" class="Bound">y</a> <a id="6927" class="Symbol">→</a> <a id="6929" class="Symbol">∀</a> <a id="6931" class="Symbol">{</a><a id="6932" href="Relation.Unary.html#6932" class="Bound">x</a><a id="6933" class="Symbol">}</a> <a id="6935" class="Symbol">→</a> <a id="6937" href="Relation.Unary.html#6914" class="Bound">f</a> <a id="6939" href="Relation.Unary.html#6932" class="Bound">x</a> <a id="6941" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="6943" href="Relation.Unary.html#6925" class="Bound">y</a> <a id="6945" class="Symbol">→</a> <a id="6947" href="Relation.Unary.html#6919" class="Bound">P</a> <a id="6949" href="Relation.Unary.html#6932" class="Bound">x</a>

<a id="6952" class="Comment">------------------------------------------------------------------------</a>
<a id="7025" class="Comment">-- Predicate combinators</a>

<a id="7051" class="Comment">-- These differ from the set operations above, as the carrier set of the</a>
<a id="7124" class="Comment">-- resulting predicates are not the same as the carrier set of the</a>
<a id="7191" class="Comment">-- component predicates.</a>

<a id="7217" class="Keyword">infixr</a>  <a id="7225" class="Number">2</a> <a id="7227" href="Relation.Unary.html#7360" class="Function Operator">_⟨×⟩_</a>
<a id="7233" class="Keyword">infixr</a>  <a id="7241" class="Number">2</a> <a id="7243" href="Relation.Unary.html#7561" class="Function Operator">_⟨⊙⟩_</a>
<a id="7249" class="Keyword">infixr</a>  <a id="7257" class="Number">1</a> <a id="7259" href="Relation.Unary.html#7468" class="Function Operator">_⟨⊎⟩_</a>
<a id="7265" class="Keyword">infixr</a>  <a id="7273" class="Number">0</a> <a id="7275" href="Relation.Unary.html#7660" class="Function Operator">_⟨→⟩_</a>
<a id="7281" class="Keyword">infixl</a>  <a id="7289" class="Number">9</a> <a id="7291" href="Relation.Unary.html#7745" class="Function Operator">_⟨·⟩_</a>
<a id="7297" class="Keyword">infix</a>  <a id="7304" class="Number">10</a> <a id="7307" href="Relation.Unary.html#7871" class="Function Operator">_~</a>
<a id="7310" class="Keyword">infixr</a>  <a id="7318" class="Number">9</a> <a id="7320" href="Relation.Unary.html#7941" class="Function Operator">_⟨∘⟩_</a>
<a id="7326" class="Keyword">infixr</a>  <a id="7334" class="Number">2</a> <a id="7336" href="Relation.Unary.html#8074" class="Function Operator">_//_</a> <a id="7341" href="Relation.Unary.html#8194" class="Function Operator">_\\_</a>

<a id="7347" class="Comment">-- Product.</a>

<a id="_⟨×⟩_"></a><a id="7360" href="Relation.Unary.html#7360" class="Function Operator">_⟨×⟩_</a> <a id="7366" class="Symbol">:</a> <a id="7368" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="7373" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="7375" href="Relation.Unary.html#720" class="Generalizable">ℓ₁</a> <a id="7378" class="Symbol">→</a> <a id="7380" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="7385" href="Relation.Unary.html#752" class="Generalizable">B</a> <a id="7387" href="Relation.Unary.html#723" class="Generalizable">ℓ₂</a> <a id="7390" class="Symbol">→</a> <a id="7392" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="7397" class="Symbol">(</a><a id="7398" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="7400" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="7402" href="Relation.Unary.html#752" class="Generalizable">B</a><a id="7403" class="Symbol">)</a> <a id="7405" class="Symbol">_</a>
<a id="7407" class="Symbol">(</a><a id="7408" href="Relation.Unary.html#7408" class="Bound">P</a> <a id="7410" href="Relation.Unary.html#7360" class="Function Operator">⟨×⟩</a> <a id="7414" href="Relation.Unary.html#7414" class="Bound">Q</a><a id="7415" class="Symbol">)</a> <a id="7417" class="Symbol">(</a><a id="7418" href="Relation.Unary.html#7418" class="Bound">x</a> <a id="7420" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7422" href="Relation.Unary.html#7422" class="Bound">y</a><a id="7423" class="Symbol">)</a> <a id="7425" class="Symbol">=</a> <a id="7427" href="Relation.Unary.html#7418" class="Bound">x</a> <a id="7429" href="Relation.Unary.html#1818" class="Function Operator">∈</a> <a id="7431" href="Relation.Unary.html#7408" class="Bound">P</a> <a id="7433" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="7435" href="Relation.Unary.html#7422" class="Bound">y</a> <a id="7437" href="Relation.Unary.html#1818" class="Function Operator">∈</a> <a id="7439" href="Relation.Unary.html#7414" class="Bound">Q</a>

<a id="7442" class="Comment">-- Sum over one element.</a>

<a id="_⟨⊎⟩_"></a><a id="7468" href="Relation.Unary.html#7468" class="Function Operator">_⟨⊎⟩_</a> <a id="7474" class="Symbol">:</a> <a id="7476" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="7481" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="7483" href="Relation.Unary.html#718" class="Generalizable">ℓ</a> <a id="7485" class="Symbol">→</a> <a id="7487" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="7492" href="Relation.Unary.html#752" class="Generalizable">B</a> <a id="7494" href="Relation.Unary.html#718" class="Generalizable">ℓ</a> <a id="7496" class="Symbol">→</a> <a id="7498" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="7503" class="Symbol">(</a><a id="7504" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="7506" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="7508" href="Relation.Unary.html#752" class="Generalizable">B</a><a id="7509" class="Symbol">)</a> <a id="7511" class="Symbol">_</a>
<a id="7513" href="Relation.Unary.html#7513" class="Bound">P</a> <a id="7515" href="Relation.Unary.html#7468" class="Function Operator">⟨⊎⟩</a> <a id="7519" href="Relation.Unary.html#7519" class="Bound">Q</a> <a id="7521" class="Symbol">=</a> <a id="7523" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="7525" href="Relation.Unary.html#7513" class="Bound">P</a> <a id="7527" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="7529" href="Relation.Unary.html#7519" class="Bound">Q</a> <a id="7531" href="Data.Sum.Base.html#811" class="Function Operator">]</a>

<a id="7534" class="Comment">-- Sum over two elements.</a>

<a id="_⟨⊙⟩_"></a><a id="7561" href="Relation.Unary.html#7561" class="Function Operator">_⟨⊙⟩_</a> <a id="7567" class="Symbol">:</a> <a id="7569" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="7574" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="7576" href="Relation.Unary.html#720" class="Generalizable">ℓ₁</a> <a id="7579" class="Symbol">→</a> <a id="7581" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="7586" href="Relation.Unary.html#752" class="Generalizable">B</a> <a id="7588" href="Relation.Unary.html#723" class="Generalizable">ℓ₂</a> <a id="7591" class="Symbol">→</a> <a id="7593" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="7598" class="Symbol">(</a><a id="7599" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="7601" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="7603" href="Relation.Unary.html#752" class="Generalizable">B</a><a id="7604" class="Symbol">)</a> <a id="7606" class="Symbol">_</a>
<a id="7608" class="Symbol">(</a><a id="7609" href="Relation.Unary.html#7609" class="Bound">P</a> <a id="7611" href="Relation.Unary.html#7561" class="Function Operator">⟨⊙⟩</a> <a id="7615" href="Relation.Unary.html#7615" class="Bound">Q</a><a id="7616" class="Symbol">)</a> <a id="7618" class="Symbol">(</a><a id="7619" href="Relation.Unary.html#7619" class="Bound">x</a> <a id="7621" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7623" href="Relation.Unary.html#7623" class="Bound">y</a><a id="7624" class="Symbol">)</a> <a id="7626" class="Symbol">=</a> <a id="7628" href="Relation.Unary.html#7619" class="Bound">x</a> <a id="7630" href="Relation.Unary.html#1818" class="Function Operator">∈</a> <a id="7632" href="Relation.Unary.html#7609" class="Bound">P</a> <a id="7634" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="7636" href="Relation.Unary.html#7623" class="Bound">y</a> <a id="7638" href="Relation.Unary.html#1818" class="Function Operator">∈</a> <a id="7640" href="Relation.Unary.html#7615" class="Bound">Q</a>

<a id="7643" class="Comment">-- Implication.</a>

<a id="_⟨→⟩_"></a><a id="7660" href="Relation.Unary.html#7660" class="Function Operator">_⟨→⟩_</a> <a id="7666" class="Symbol">:</a> <a id="7668" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="7673" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="7675" href="Relation.Unary.html#720" class="Generalizable">ℓ₁</a> <a id="7678" class="Symbol">→</a> <a id="7680" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="7685" href="Relation.Unary.html#752" class="Generalizable">B</a> <a id="7687" href="Relation.Unary.html#723" class="Generalizable">ℓ₂</a> <a id="7690" class="Symbol">→</a> <a id="7692" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="7697" class="Symbol">(</a><a id="7698" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="7700" class="Symbol">→</a> <a id="7702" href="Relation.Unary.html#752" class="Generalizable">B</a><a id="7703" class="Symbol">)</a> <a id="7705" class="Symbol">_</a>
<a id="7707" class="Symbol">(</a><a id="7708" href="Relation.Unary.html#7708" class="Bound">P</a> <a id="7710" href="Relation.Unary.html#7660" class="Function Operator">⟨→⟩</a> <a id="7714" href="Relation.Unary.html#7714" class="Bound">Q</a><a id="7715" class="Symbol">)</a> <a id="7717" href="Relation.Unary.html#7717" class="Bound">f</a> <a id="7719" class="Symbol">=</a> <a id="7721" href="Relation.Unary.html#7708" class="Bound">P</a> <a id="7723" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="7725" href="Relation.Unary.html#7714" class="Bound">Q</a> <a id="7727" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="7729" href="Relation.Unary.html#7717" class="Bound">f</a>

<a id="7732" class="Comment">-- Product.</a>

<a id="_⟨·⟩_"></a><a id="7745" href="Relation.Unary.html#7745" class="Function Operator">_⟨·⟩_</a> <a id="7751" class="Symbol">:</a> <a id="7753" class="Symbol">(</a><a id="7754" href="Relation.Unary.html#7754" class="Bound">P</a> <a id="7756" class="Symbol">:</a> <a id="7758" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="7763" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="7765" href="Relation.Unary.html#720" class="Generalizable">ℓ₁</a><a id="7767" class="Symbol">)</a> <a id="7769" class="Symbol">(</a><a id="7770" href="Relation.Unary.html#7770" class="Bound">Q</a> <a id="7772" class="Symbol">:</a> <a id="7774" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="7779" href="Relation.Unary.html#752" class="Generalizable">B</a> <a id="7781" href="Relation.Unary.html#723" class="Generalizable">ℓ₂</a><a id="7783" class="Symbol">)</a> <a id="7785" class="Symbol">→</a>
        <a id="7795" class="Symbol">(</a><a id="7796" href="Relation.Unary.html#7754" class="Bound">P</a> <a id="7798" href="Relation.Unary.html#7360" class="Function Operator">⟨×⟩</a> <a id="7802" class="Symbol">(</a><a id="7803" href="Relation.Unary.html#7754" class="Bound">P</a> <a id="7805" href="Relation.Unary.html#7660" class="Function Operator">⟨→⟩</a> <a id="7809" href="Relation.Unary.html#7770" class="Bound">Q</a><a id="7810" class="Symbol">))</a> <a id="7813" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="7815" href="Relation.Unary.html#7770" class="Bound">Q</a> <a id="7817" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="7819" href="Data.Product.Base.html#3243" class="Function">uncurry</a> <a id="7827" href="Function.Base.html#2146" class="Function Operator">_|&gt;_</a>
<a id="7832" class="Symbol">(</a><a id="7833" href="Relation.Unary.html#7833" class="Bound">P</a> <a id="7835" href="Relation.Unary.html#7745" class="Function Operator">⟨·⟩</a> <a id="7839" href="Relation.Unary.html#7839" class="Bound">Q</a><a id="7840" class="Symbol">)</a> <a id="7842" class="Symbol">(</a><a id="7843" href="Relation.Unary.html#7843" class="Bound">p</a> <a id="7845" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7847" href="Relation.Unary.html#7847" class="Bound">f</a><a id="7848" class="Symbol">)</a> <a id="7850" class="Symbol">=</a> <a id="7852" href="Relation.Unary.html#7847" class="Bound">f</a> <a id="7854" href="Relation.Unary.html#7843" class="Bound">p</a>

<a id="7857" class="Comment">-- Converse.</a>

<a id="_~"></a><a id="7871" href="Relation.Unary.html#7871" class="Function Operator">_~</a> <a id="7874" class="Symbol">:</a> <a id="7876" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="7881" class="Symbol">(</a><a id="7882" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="7884" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="7886" href="Relation.Unary.html#752" class="Generalizable">B</a><a id="7887" class="Symbol">)</a> <a id="7889" href="Relation.Unary.html#718" class="Generalizable">ℓ</a> <a id="7891" class="Symbol">→</a> <a id="7893" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="7898" class="Symbol">(</a><a id="7899" href="Relation.Unary.html#752" class="Generalizable">B</a> <a id="7901" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="7903" href="Relation.Unary.html#738" class="Generalizable">A</a><a id="7904" class="Symbol">)</a> <a id="7906" href="Relation.Unary.html#718" class="Generalizable">ℓ</a>
<a id="7908" href="Relation.Unary.html#7908" class="Bound">P</a> <a id="7910" href="Relation.Unary.html#7871" class="Function Operator">~</a> <a id="7912" class="Symbol">=</a> <a id="7914" href="Relation.Unary.html#7908" class="Bound">P</a> <a id="7916" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="7918" href="Data.Product.Base.html#5188" class="Function">swap</a>

<a id="7924" class="Comment">-- Composition.</a>

<a id="_⟨∘⟩_"></a><a id="7941" href="Relation.Unary.html#7941" class="Function Operator">_⟨∘⟩_</a> <a id="7947" class="Symbol">:</a> <a id="7949" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="7954" class="Symbol">(</a><a id="7955" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="7957" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="7959" href="Relation.Unary.html#752" class="Generalizable">B</a><a id="7960" class="Symbol">)</a> <a id="7962" href="Relation.Unary.html#720" class="Generalizable">ℓ₁</a> <a id="7965" class="Symbol">→</a> <a id="7967" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="7972" class="Symbol">(</a><a id="7973" href="Relation.Unary.html#752" class="Generalizable">B</a> <a id="7975" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="7977" href="Relation.Unary.html#766" class="Generalizable">C</a><a id="7978" class="Symbol">)</a> <a id="7980" href="Relation.Unary.html#723" class="Generalizable">ℓ₂</a> <a id="7983" class="Symbol">→</a> <a id="7985" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="7990" class="Symbol">(</a><a id="7991" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="7993" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="7995" href="Relation.Unary.html#766" class="Generalizable">C</a><a id="7996" class="Symbol">)</a> <a id="7998" class="Symbol">_</a>
<a id="8000" class="Symbol">(</a><a id="8001" href="Relation.Unary.html#8001" class="Bound">P</a> <a id="8003" href="Relation.Unary.html#7941" class="Function Operator">⟨∘⟩</a> <a id="8007" href="Relation.Unary.html#8007" class="Bound">Q</a><a id="8008" class="Symbol">)</a> <a id="8010" class="Symbol">(</a><a id="8011" href="Relation.Unary.html#8011" class="Bound">x</a> <a id="8013" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8015" href="Relation.Unary.html#8015" class="Bound">z</a><a id="8016" class="Symbol">)</a> <a id="8018" class="Symbol">=</a> <a id="8020" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="8022" class="Symbol">λ</a> <a id="8024" href="Relation.Unary.html#8024" class="Bound">y</a> <a id="8026" class="Symbol">→</a> <a id="8028" class="Symbol">(</a><a id="8029" href="Relation.Unary.html#8011" class="Bound">x</a> <a id="8031" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8033" href="Relation.Unary.html#8024" class="Bound">y</a><a id="8034" class="Symbol">)</a> <a id="8036" href="Relation.Unary.html#1818" class="Function Operator">∈</a> <a id="8038" href="Relation.Unary.html#8001" class="Bound">P</a> <a id="8040" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="8042" class="Symbol">(</a><a id="8043" href="Relation.Unary.html#8024" class="Bound">y</a> <a id="8045" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8047" href="Relation.Unary.html#8015" class="Bound">z</a><a id="8048" class="Symbol">)</a> <a id="8050" href="Relation.Unary.html#1818" class="Function Operator">∈</a> <a id="8052" href="Relation.Unary.html#8007" class="Bound">Q</a>

<a id="8055" class="Comment">-- Post-division.</a>

<a id="_//_"></a><a id="8074" href="Relation.Unary.html#8074" class="Function Operator">_//_</a> <a id="8079" class="Symbol">:</a> <a id="8081" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="8086" class="Symbol">(</a><a id="8087" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="8089" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="8091" href="Relation.Unary.html#766" class="Generalizable">C</a><a id="8092" class="Symbol">)</a> <a id="8094" href="Relation.Unary.html#720" class="Generalizable">ℓ₁</a> <a id="8097" class="Symbol">→</a> <a id="8099" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="8104" class="Symbol">(</a><a id="8105" href="Relation.Unary.html#752" class="Generalizable">B</a> <a id="8107" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="8109" href="Relation.Unary.html#766" class="Generalizable">C</a><a id="8110" class="Symbol">)</a> <a id="8112" href="Relation.Unary.html#723" class="Generalizable">ℓ₂</a> <a id="8115" class="Symbol">→</a> <a id="8117" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="8122" class="Symbol">(</a><a id="8123" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="8125" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="8127" href="Relation.Unary.html#752" class="Generalizable">B</a><a id="8128" class="Symbol">)</a> <a id="8130" class="Symbol">_</a>
<a id="8132" class="Symbol">(</a><a id="8133" href="Relation.Unary.html#8133" class="Bound">P</a> <a id="8135" href="Relation.Unary.html#8074" class="Function Operator">//</a> <a id="8138" href="Relation.Unary.html#8138" class="Bound">Q</a><a id="8139" class="Symbol">)</a> <a id="8141" class="Symbol">(</a><a id="8142" href="Relation.Unary.html#8142" class="Bound">x</a> <a id="8144" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8146" href="Relation.Unary.html#8146" class="Bound">y</a><a id="8147" class="Symbol">)</a> <a id="8149" class="Symbol">=</a> <a id="8151" href="Relation.Unary.html#8138" class="Bound">Q</a> <a id="8153" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="8155" class="Symbol">(</a><a id="8156" href="Relation.Unary.html#8146" class="Bound">y</a> <a id="8158" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,_</a><a id="8160" class="Symbol">)</a> <a id="8162" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="8164" href="Relation.Unary.html#8133" class="Bound">P</a> <a id="8166" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="8168" class="Symbol">(</a><a id="8169" href="Relation.Unary.html#8142" class="Bound">x</a> <a id="8171" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,_</a><a id="8173" class="Symbol">)</a>

<a id="8176" class="Comment">-- Pre-division.</a>

<a id="_\\_"></a><a id="8194" href="Relation.Unary.html#8194" class="Function Operator">_\\_</a> <a id="8199" class="Symbol">:</a> <a id="8201" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="8206" class="Symbol">(</a><a id="8207" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="8209" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="8211" href="Relation.Unary.html#766" class="Generalizable">C</a><a id="8212" class="Symbol">)</a> <a id="8214" href="Relation.Unary.html#720" class="Generalizable">ℓ₁</a> <a id="8217" class="Symbol">→</a> <a id="8219" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="8224" class="Symbol">(</a><a id="8225" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="8227" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="8229" href="Relation.Unary.html#752" class="Generalizable">B</a><a id="8230" class="Symbol">)</a> <a id="8232" href="Relation.Unary.html#723" class="Generalizable">ℓ₂</a> <a id="8235" class="Symbol">→</a> <a id="8237" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="8242" class="Symbol">(</a><a id="8243" href="Relation.Unary.html#752" class="Generalizable">B</a> <a id="8245" href="Data.Product.Base.html#1752" class="Function Operator">×</a> <a id="8247" href="Relation.Unary.html#766" class="Generalizable">C</a><a id="8248" class="Symbol">)</a> <a id="8250" class="Symbol">_</a>
<a id="8252" href="Relation.Unary.html#8252" class="Bound">P</a> <a id="8254" href="Relation.Unary.html#8194" class="Function Operator">\\</a> <a id="8257" href="Relation.Unary.html#8257" class="Bound">Q</a> <a id="8259" class="Symbol">=</a> <a id="8261" class="Symbol">(</a><a id="8262" href="Relation.Unary.html#8252" class="Bound">P</a> <a id="8264" href="Relation.Unary.html#7871" class="Function Operator">~</a> <a id="8266" href="Relation.Unary.html#8074" class="Function Operator">//</a> <a id="8269" href="Relation.Unary.html#8257" class="Bound">Q</a> <a id="8271" href="Relation.Unary.html#7871" class="Function Operator">~</a><a id="8272" class="Symbol">)</a> <a id="8274" href="Relation.Unary.html#7871" class="Function Operator">~</a>
</pre></body></html>

==> anc/html/index.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>index</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="2" class="Comment">-- Initial Algebras, Well-Founded Coalgebras, and König&#39;s Lemma</a>
<a id="66" class="Comment">-- ------------------------------------------------------------</a>

<a id="131" class="Comment">-- Formalization in agda. The source files can be downloaded</a>
<a id="192" class="Comment">-- via the ancillary files of this paper on arxiv:</a>
<a id="243" class="Comment">--</a>
<a id="246" class="Comment">-- https://arxiv.org/src/2507.18539/anc</a>


<a id="288" class="Comment">-- ------------------------------------------------</a>
<a id="340" class="Comment">-- Module overview</a>
<a id="359" class="Comment">-- ------------------------------------------------</a>
<a id="411" class="Comment">-- helpers:</a>
<a id="423" class="Keyword">import</a> <a id="430" href="Coalgebra.Isomorphism.html" class="Module">Coalgebra.Isomorphism</a>
<a id="452" class="Keyword">import</a> <a id="459" href="Coalgebra.Retract.html" class="Module">Coalgebra.Retract</a>
<a id="477" class="Keyword">import</a> <a id="484" href="Coalgebra.Recursive.html" class="Module">Coalgebra.Recursive</a>
<a id="504" class="Keyword">import</a> <a id="511" href="Presentable-Coequalizer.html" class="Module">Presentable-Coequalizer</a>

<a id="536" class="Keyword">import</a> <a id="543" href="Category.ParallelArrow.html" class="Module">Category.ParallelArrow</a>
<a id="566" class="Keyword">import</a> <a id="573" href="Category.ParallelArrow.Colimit.html" class="Module">Category.ParallelArrow.Colimit</a>
<a id="604" class="Keyword">import</a> <a id="611" href="Colimit-Lift.html" class="Module">Colimit-Lift</a>

<a id="625" class="Comment">-- adapted straightforwardly from the previous work:</a>
<a id="678" class="Keyword">import</a> <a id="685" href="Coproduct-Extension.html" class="Module">Coproduct-Extension</a>

<a id="706" class="Comment">-- main results:</a>
<a id="723" class="Comment">-- Characterization of filtered colimits in lfp categories:</a>
<a id="783" class="Keyword">import</a> <a id="790" href="Filtered-Cocone-Limitting.html" class="Module">Filtered-Cocone-Limitting</a>

<a id="817" class="Comment">-- A (small) family containing all fp objects</a>
<a id="863" class="Comment">-- of an lfp category (up to isomorphism)</a>
<a id="905" class="Keyword">import</a> <a id="912" href="Accessible-fp-family.html" class="Module">Accessible-fp-family</a>

<a id="934" class="Comment">-- The full subcategory of coalgebras</a>
<a id="972" class="Comment">-- with presentable carrier and a parametrized</a>
<a id="1019" class="Comment">-- property &#39;Prop&#39; is filtered:</a>
<a id="1051" class="Keyword">import</a> <a id="1058" href="Coalgebra.IdxProp-Filtered.html" class="Module">Coalgebra.IdxProp-Filtered</a>

<a id="1086" class="Comment">-- The main fixed point theorem</a>
<a id="1118" class="Keyword">import</a> <a id="1125" href="Filtered-Coalgebra-Fixpoint.html" class="Module">Filtered-Coalgebra-Fixpoint</a>

<a id="1154" class="Comment">-- Two instances of above fixed point theorem:</a>
<a id="1201" class="Keyword">import</a> <a id="1208" href="Fixpoint-Instances.html" class="Module">Fixpoint-Instances</a>
</pre></body></html>

==> anc/src/Accessible-fp-family.agda <==
{-# OPTIONS --without-K --safe #-}
open import Level

open import Categories.Category
open import Batteries.Diagram.Filtered

open import Batteries.Category.Accessible using (Accessible)
open import Categories.Diagram.Coequalizer 
open import Data.Product

module Accessible-fp-family
                 {o ℓ prop-level} (𝒞 : Category o ℓ ℓ)
                 (Fil : Category ℓ ℓ ℓ → Set prop-level)
                 (Fil⇒filtered : ∀ {𝒟} → Fil 𝒟 → filtered 𝒟)
                 (𝒞-acc : Accessible 𝒞 Fil Fil⇒filtered)
                 (fin-coequalizer : 
                   ∀ i → (f g : 𝒞 [ Accessible.fin 𝒞-acc i , Accessible.fin 𝒞-acc i ])
                       → Coequalizer 𝒞 f g)
                 where

open import Batteries.Object.Presentable 𝒞 Fil
open import Categories.Morphism 𝒞
open import Categories.Morphism.Reasoning 𝒞
open import Presentable-Coequalizer 𝒞 Fil Fil⇒filtered

open Accessible 𝒞-acc
open Category 𝒞

record Idx-All : Set ℓ where
  -- For the small family of presentable objects
  --
  --    fin : Idx → 𝒞.Obj
  --
  -- every presentable object of 𝒞 is only a split-quotient
  -- of some object of 'fin'. To upgrade this to a full isomorphism
  -- of objects, we construct a new family, that consists of:
  field
    -- 1. objects from the original family 'fin':
    idx : Idx
    -- 2. an endomorphism on it
    endo : fin idx ⇒ fin idx

  -- this represents the object obtain when constructing
  -- the coequalizer of 'endo' and identity:
  coequalizer : Coequalizer 𝒞 id endo
  coequalizer = fin-coequalizer idx id endo
  module coequalizer = Coequalizer coequalizer

  -- this is the object constructed:
  obj : Obj
  obj = coequalizer.obj 

  -- and it is presentable
  obj-presentable : presentable obj
  obj-presentable = presentable-coequalizer id endo coequalizer.arr
                     coequalizer.isCoequalizer (fin-presentable idx) (fin-presentable idx)

-- now for the above family 'Idx-All', every presentable
-- object is isomorphic to some object of the family:
Idx-All-surjective : ∀ (X : Obj)
                     → presentable X
                     → Σ[ i ∈ Idx-All ] (X ≅ Idx-All.obj i)
Idx-All-surjective X X-presentable =
  record { idx = idx ; endo = endo }
  , up-to-iso 𝒞 coeq (fin-coequalizer idx id endo)
  where
    r : Σ[ i ∈ Idx ] (Retract X (fin i))
    r = presentable-split-in-fin X X-presentable

    idx : Idx
    idx = proj₁ r

    open Retract (proj₂ r)

    endo : fin idx ⇒ fin idx
    endo = section ∘ retract

    open HomReasoning
    coeq : Coequalizer 𝒞 id endo
    coeq = record
      { arr = retract
      ; isCoequalizer =
        record
        { equality = begin
          retract ∘ id ≈⟨ identityʳ ⟩
          retract ≈⟨ cancelˡ is-retract ⟨
          retract ∘ section ∘ retract
          ∎
        ; coequalize = λ {_} {h} _ → h ∘ section
        ; universal = λ {C} {h} {eq} → begin
          h ≈⟨ identityʳ ⟨
          h ∘ id ≈⟨ eq ⟩
          h ∘ section ∘ retract ≈⟨ assoc ⟨
          (h ∘ section) ∘ retract
          ∎
        ; unique = λ {_} {h} {g} eq → begin
          g ≈⟨ elimʳ is-retract ⟨
          g ∘ retract ∘ section  ≈⟨ pushˡ eq ⟨
          h ∘ section
          ∎
        }
      }



==> anc/src/Category/ParallelArrow.agda <==
{-# OPTIONS --without-K --safe #-}


module Category.ParallelArrow where

open import Level
open import Data.Fin
open import Data.Fin.Patterns
open import Data.Empty
open import Data.Unit
open import Relation.Binary.PropositionalEquality
open import Categories.Category

∙⇉∙ : Category 0ℓ 0ℓ 0ℓ
∙⇉∙ =
  record
  { Obj = Fin 2
  ; _⇒_ = _⇒_
  ; _≈_ = _≡_
  ; id = λ { {0F} → tt ; {1F} → tt }
  ; _∘_ = λ {A} {B} {C} → _∘_ {A} {B} {C}
  ; assoc = assoc
  ; sym-assoc = sym assoc
  ; identityˡ = λ { {0F} {0F} → refl ; {0F} {1F} → refl ; {1F} {1F} → refl }
  ; identityʳ = λ { {0F} {0F} → refl ; {0F} {1F} → refl ; {1F} {1F} → refl }
  ; identity² = λ { {0F} → refl ; {1F} → refl }
  ; equiv = isEquivalence
  ; ∘-resp-≈ = λ { refl refl → refl }
  }
  where
    Obj = Fin 2
    _⇒_ : Obj → Obj → Set
    _⇒_ = λ
      { 0F 1F → Fin 2
      ; 1F 0F → ⊥
      ; 0F 0F → ⊤
      ; 1F 1F → ⊤
      }
    _∘_ : ∀ {A B C} → (B ⇒ C) → (A ⇒ B) → (A ⇒ C)
    _∘_ {0F} {0F} {C} x tt = x
    _∘_ {0F} {1F} {1F} tt y = y
    _∘_ {1F} {1F} {C} x tt = x

    assoc : ∀ {A B C D} {f : A ⇒ B} {g : B ⇒ C} {h : C ⇒ D} → (h ∘ g) ∘ f ≡ h ∘ (g ∘ f)
    assoc {1F} {1F} {1F} {1F} {f} {g} {h} = refl
    assoc {0F} {1F} {1F} {1F} {f} {g} {h} = refl
    assoc {0F} {0F} {1F} {1F} {f} {g} {h} = refl
    assoc {0F} {0F} {0F} {1F} {f} {g} {h} = refl
    assoc {0F} {0F} {0F} {0F} {f} {g} {h} = refl
    




==> anc/src/Category/ParallelArrow/Colimit.agda <==
{-# OPTIONS --without-K --safe #-}

open import Level
open import Categories.Category

module Category.ParallelArrow.Colimit
       {o ℓ e}
       (𝒞 : Category o ℓ e)
       where

open import Data.Unit
open import Data.Fin hiding (lift)
open import Data.Fin.Patterns
open import Category.ParallelArrow
open import Categories.Category.Lift
open import Categories.Diagram.Colimit
open import Categories.Category.Lift
open import Categories.Diagram.Cocone
open import Categories.Object.Initial
open import Categories.Category.Construction.Cocones using (Cocones)
open import Categories.Diagram.Coequalizer 𝒞
import Relation.Binary.PropositionalEquality as ≡
open import Categories.Functor hiding (id)
open import Categories.Morphism.Reasoning 𝒞
open import Colimit-Lift

open Category 𝒞

module _ {A B : Category.Obj 𝒞}
         (f g : 𝒞 [ A , B ]) where
  
  ⇉-Diagram : Functor ∙⇉∙ 𝒞
  ⇉-Diagram = record
    { F₀ = λ { 0F → A ; 1F → B }
    ; F₁ = λ { {1F} {1F} tt → id
             ; {0F} {1F} 0F → f
             ; {0F} {1F} 1F → g
             ; {0F} {0F} tt → id
             }
    ; identity = λ { {0F} → Equiv.refl ; {1F} → Equiv.refl }
    ; homomorphism = λ
                   { {1F} {1F} {1F} {tt} {tt} → Equiv.sym identityˡ
                   ; {0F} {1F} {1F} {_} {tt} → Equiv.sym identityˡ
                   ; {0F} {0F} {1F} {tt} {_} → Equiv.sym identityʳ
                   ; {0F} {0F} {0F} {tt} {tt} → Equiv.sym identityˡ
                   }
    ; F-resp-≈ = λ { ≡.refl → Equiv.refl }
    }
  
  
module _ (D : Functor ∙⇉∙ 𝒞) where
  private
    module D = Functor D
    A B : Category.Obj 𝒞
    A = D.₀ 0F
    B = D.₀ 1F
    f g : 𝒞 [ A , B ]
    f = D.₁ 0F
    g = D.₁ 1F

  ⇉-Cocone : ∀ {C : Obj} → {e : B ⇒ C} → (e ∘ f ≈ e ∘ g) → Cocone D
  ⇉-Cocone {C} {e} e∘f≈e∘g = record
    { N = C
    ; coapex = record
      { ψ = λ { 0F → e ∘ f ; 1F → e }
      ; commute = λ
        { {0F} {0F} tt → (∘-resp-≈ Equiv.refl D.identity) ○ identityʳ
        ; {0F} {1F} 0F → Equiv.refl
        ; {0F} {1F} 1F → Equiv.sym e∘f≈e∘g
        ; {1F} {1F} tt → (∘-resp-≈ Equiv.refl D.identity) ○ identityʳ
        }
      }
    }
    where open HomReasoning
  
  open Cocone

  Cocone-to-equality : (C : Cocone D) → C .ψ 1F ∘ f ≈ C .ψ 1F ∘ g
  Cocone-to-equality C = begin
    Coapex.ψ (coapex C) 1F ∘ f ≈⟨ Cocone.commute C {0F} {1F} 0F ⟩
    Coapex.ψ (coapex C) 0F ≈⟨ Cocone.commute C {0F} {1F} 1F ⟨
    Coapex.ψ (coapex C) 1F ∘ g
    ∎
    where open HomReasoning
  
  ⇉-InitialCocone : ∀ {C : Obj} → {e : B ⇒ C}
                    → (coeq : IsCoequalizer f g e)
                    → IsInitial (Cocones D) (⇉-Cocone (IsCoequalizer.equality coeq))
  ⇉-InitialCocone {C} {e} coeq = record
    { ¡ = λ {other} → ¡ other
    ; ¡-unique = uniq _
    }
    where
      open IsCoequalizer
      open HomReasoning
      module _ (other : Cocone D) where
        module other = Cocone other
        ¡ : Cocones D [ ⇉-Cocone (coeq .equality) , other ]
        ¡ = record
          { arr = coeq .coequalize (Cocone-to-equality other)
          ; commute = λ {
            {0F} → 
            begin
            coeq .coequalize (Cocone-to-equality other) ∘ e ∘ f ≈⟨ pushˡ (coeq .universal) ⟨
            other.ψ 1F ∘ f ≈⟨ other.commute 0F ⟩
            other.ψ 0F
            ∎
            ; {1F} → Equiv.sym (coeq .universal)
            }
          }
        uniq : (h : Cocones D [ ⇉-Cocone (coeq .equality) , other ]) → Cocone⇒.arr ¡ ≈ Cocone⇒.arr h
        uniq h = Equiv.sym (coeq .unique (Equiv.sym (Cocone⇒.commute h {1F})))
  
  ⇉-Colimit : Coequalizer f g → Colimit D
  ⇉-Colimit coeq = record
    { initial = record
      { ⊥ = ⇉-Cocone equality
      ; ⊥-is-initial = ⇉-InitialCocone isCoequalizer
      }
    }
    where open Coequalizer coeq

  ⇉-to-Cocone⇒ : (C : Cocone D)
               → {K : Obj} 
               → {h : B ⇒ K} 
               → (eq : h ∘ f ≈ h ∘ g)
               → (v : Cocone.N C ⇒ K)
               → (h ≈ v ∘ Cocone.ψ C 1F)
               → Cocone⇒ D C (⇉-Cocone eq)
  ⇉-to-Cocone⇒ C {K} {h} eq v h≈v∘ψ = record
    { arr = v
    ; commute = λ
      { {1F} → Equiv.sym h≈v∘ψ
      ; {0F} → begin
        v ∘ Cocone.ψ C 0F ≈⟨ refl⟩∘⟨ Cocone.commute C 0F ⟨
        v ∘ Cocone.ψ C 1F ∘ f ≈⟨ pushˡ h≈v∘ψ ⟨
        h ∘ f ≡⟨⟩
        Cocone.ψ (⇉-Cocone eq) 0F
        ∎
      }
    }
    where open HomReasoning

  InitialCocone-to-IsCoequalizer : (C : Cocone D)
                                 → IsInitial (Cocones D) C
                                 → IsCoequalizer f g (Cocone.ψ C 1F)
  InitialCocone-to-IsCoequalizer C initial =
    record
    { equality = Cocone-to-equality C
    ; coequalize = λ {D} {h} h∘f≈h∘g → Cocone⇒.arr (cocone-arr h∘f≈h∘g)
    ; universal = λ {D} {h} {h∘f≈h∘g} → Equiv.sym (Cocone⇒.commute (cocone-arr h∘f≈h∘g))
    ; unique = λ {D} {h} {v} {h∘f≈h∘g} h≈v∘ψ → Equiv.sym (IsInitial.¡-unique initial (⇉-to-Cocone⇒ C h∘f≈h∘g v h≈v∘ψ))
    }
    where
      module _ {D : Obj} {h : B ⇒ D} (h∘f≈h∘g : h ∘ f ≈ h ∘ g) where
        cocone-arr = IsInitial.¡ initial {⇉-Cocone h∘f≈h∘g}

  Colimit-to-Coequalizer : Colimit D → Coequalizer f g
  Colimit-to-Coequalizer colim = record
    { arr = colim.proj 1F
    ; isCoequalizer = InitialCocone-to-IsCoequalizer colim.colimit colim.initial.⊥-is-initial
    }
    where module colim = Colimit colim



module _ {o' ℓ' e' : Level} (D : Functor (liftC o' ℓ' e' ∙⇉∙) 𝒞) where
  private
    module D = Functor D
    A B : Category.Obj 𝒞
    A = D.₀ (lift 0F)
    B = D.₀ (lift 1F)
    f g : 𝒞 [ A , B ]
    f = D.₁ (lift 0F)
    g = D.₁ (lift 1F)

  Colimit-to-Coequalizer' : Colimit D → Coequalizer f g
  Colimit-to-Coequalizer' colim =
    Colimit-to-Coequalizer (D ∘F liftF o' ℓ' e' ∙⇉∙) (lift-Colimit 𝒞 o' ℓ' e' colim)


==> anc/src/Coalgebra/IdxProp-Filtered.agda <==
{-# OPTIONS --without-K --safe #-}
open import Level

open import Data.Product
open import Categories.Category
open import Categories.Category.Lift using (unliftF; liftC; liftF)
open import Categories.Functor using (Functor; _∘F_)
open import Data.Fin hiding (lift)
open import Data.Fin.Patterns

open import Function.Bundles using (_⟨$⟩_)
open import Relation.Binary using (Setoid)

open import Categories.Category.Construction.F-Coalgebras
open import Categories.Category.Construction.Cocones using (Cocones)
open import Categories.Category.Finite.Fin.Construction.Discrete
open import Categories.Functor.Coalgebra
open import Categories.Diagram.Cocone
open import Batteries.Category.Accessible
open import Categories.Category.Cocomplete
open import Categories.Object.Product.Limit using (product⇒limit-F)
open import Batteries.Category.Accessible.Finitely using (Finitely-Accessible)
open import Categories.Object.Initial
open import Categories.Object.Coproduct
open import Batteries.Diagram.Filtered
import Categories.Diagram.Colimit as Colim
open import Categories.Diagram.Colimit
open import Batteries.Diagram.Colimit.Colimit-Lemmas using (IsLimitting; colimit-is-jointly-epic)
open import Categories.Category.Slice using (slicearr)
open import Categories.Diagram.Cocone.Properties
open import Batteries.Diagram.Colimit.Instance.F-Coalgebras
open import Categories.Diagram.Coequalizer
import Relation.Binary.PropositionalEquality as ≡


import Coalgebra.IdxProp
open import Batteries.Diagram.Colimit.Instance.F-Coalgebras
open import Batteries.Diagram.Colimit.Colimit-Lemmas

module Coalgebra.IdxProp-Filtered
  {o ℓ}
  {𝒞 : Category o ℓ ℓ}
  (𝒞-cocomplete : Cocomplete ℓ ℓ ℓ 𝒞)
  (F : Functor 𝒞 𝒞)
  (𝒞-acc : Finitely-Accessible 𝒞)
  -- (K : Idx → Category.Obj 𝒞)
  (Prop : F-Coalgebra F → Set ℓ)
  where
open import Colimit-Lift 𝒞
open import Coalgebra.Isomorphism 𝒞 F

private
  module 𝒞 = Category 𝒞

𝒞-cocomplete₀ : Cocomplete 0ℓ 0ℓ 0ℓ 𝒞
𝒞-cocomplete₀ = unlift-Cocomplete ℓ ℓ ℓ 𝒞-cocomplete

open import Batteries.Object.Presentable 𝒞 filtered
open import Presentable-Coequalizer 𝒞 filtered (λ x → x)
open import Category.ParallelArrow
open import Category.ParallelArrow.Colimit
open import Accessible-fp-family 𝒞 filtered (λ x → x) 𝒞-acc
  (λ i f g → Colimit-to-Coequalizer 𝒞 (⇉-Diagram 𝒞 f g) (𝒞-cocomplete₀ (⇉-Diagram 𝒞 f g)))
open Coalgebra.IdxProp 𝒞 F Idx-All.obj Prop
open import Categories.Object.Initial.Colimit 𝒞
open import Categories.Category.Instance.Zero
open import Categories.Morphism 𝒞
open import Batteries.Diagram.Colimit.Instance.F-Coalgebras

-- 𝒟 : Category _ _ _
-- 𝒟 = IdxPropCoalgebras
-- private
--   module 𝒟 = Category 𝒟

Uᵢ : Functor IdxPropCoalgebras (F-Coalgebras F)
Uᵢ = forget-IdxProp
module U-I = Functor Uᵢ

U : Functor (F-Coalgebras F) 𝒞
U = forget-Coalgebra
module U = Functor U


0⇒𝒞 : ∀ {o ℓ e : Level} {𝒞 : Category o ℓ e} → {o' ℓ' e' : Level} → Functor (Zero {o'} {ℓ'} {e'}) 𝒞
0⇒𝒞 = record
      { F₀ = λ ()
      ; F₁ = λ { {()} {y} f}
      ; identity = λ { {()} }
      ; homomorphism = λ { {()} }
      ; F-resp-≈ = λ { {()} }
      }

0𝒞 : Initial 𝒞
0𝒞 = colimit⇒⊥ (𝒞-cocomplete (U ∘F Uᵢ ∘F 0⇒𝒞))

0𝒞-presentable : presentable (Initial.⊥ 0𝒞)
0𝒞-presentable = presentable-initial _ (Initial.⊥-is-initial 0𝒞) (λ x → x)

-- presentable-coproduct : {A B : 𝒞.Obj} → (coprod : Coproduct A B) →
--   (∀ {𝒟} → Fil 𝒟 → filtered 𝒟) → -- 'Fil' implies filtered
--   presentable A → presentable B → presentable (Coproduct.A+B coprod)

Prop-Colimit-Closed : Set _
Prop-Colimit-Closed =
        {𝒟 : Category ℓ ℓ ℓ} (D : Functor 𝒟 (F-Coalgebras F))
      → (∀ (i : Category.Obj 𝒟) → Prop (Functor.₀ D i))
        -- ^- if all coalgebras in the diagram have the property
      → (cocone : Cocone D)
        -- ^- if we have a cocone in coalgebras
      → IsLimitting (F-map-Coconeˡ forget-Coalgebra cocone)
        -- ^- which is limitting in the base category
      → Prop (Cocone.N cocone)
        -- ^- then the tip of the cocone also has the property


IdxProp-Cocone : {𝒟 : Category ℓ ℓ ℓ} (D : Functor 𝒟 IdxPropCoalgebras)
                  → (colim : Colimit (U ∘F Uᵢ ∘F D))
                  → presentable (Colimit.coapex colim)
                  → Prop-Colimit-Closed
                  → Cocone D
IdxProp-Cocone D colim presentable-coapex prop-colimit-closed =
  record
  { N = record
    { carrier = idx
    ; structure = F-Coalgebra.α coalg-colim.coapex
    ; has-prop = coalg-colim-has-prop
    }
  ; coapex = record
    { ψ = coalg-colim.proj
    ; commute = coalg-colim.colimit-commute
    }
  }
  where
    module D = Functor D
    -- the coapex is presentable, so find the isomorphic
    -- one in the choice of presentable objects:
    idx : Idx-All
    idx = proj₁ (Idx-All-surjective _ presentable-coapex)
    idx≅coapex : Colimit.coapex colim ≅ Idx-All.obj idx
    idx≅coapex = proj₂ (Idx-All-surjective _ presentable-coapex)
    -- by this isomorphism, we make 'idx' the new coapex of the colimit
    colim' : Colimit (U ∘F Uᵢ ∘F D)
    colim' = Colim.transport-by-iso (U ∘F Uᵢ ∘F D) colim idx≅coapex
    -- we induce a coalgebra structure on it:
    coalg-colim : Colimit (Uᵢ ∘F D)
    coalg-colim = F-Coalgebras-Colimit (Uᵢ ∘F D) colim'
    module coalg-colim = Colimit coalg-colim
    -- by assumption, the coapex in coalgebras has the property 'Prop':
    coalg-colim-has-prop : Prop coalg-colim.coapex
    coalg-colim-has-prop  =
      prop-colimit-closed (Uᵢ ∘F D)
        (λ i → IdxPropCoalgebra.has-prop (D.₀ i))
        (coalg-colim.colimit)
        (F-Coalgebras-Colimit-Carrier-Limitting (Uᵢ ∘F D) colim')


IdxPropCoalgebras-bounds : Prop-Colimit-Closed → has-upper-bounds IdxPropCoalgebras
IdxPropCoalgebras-bounds prop-closed = record
   { non-empty =
       Cocone.N (IdxProp-Cocone 0⇒𝒞 (𝒞-cocomplete (U ∘F Uᵢ ∘F 0⇒𝒞))
               0𝒞-presentable prop-closed)
   ; upper-bound = λ A B → Cocone.N (bound.cocone A B)
   ; is-above₁ = λ A B → Cocone.ψ (bound.cocone A B) (lift 0F)
   ; is-above₂ = λ A B → Cocone.ψ (bound.cocone A B) (lift 1F)
   }
   where
     module bound (A B : IdxPropCoalgebra) where
       D : Functor (liftC ℓ ℓ ℓ (Discrete 2)) IdxPropCoalgebras
       D = product⇒limit-F IdxPropCoalgebras ℓ ℓ ℓ A B
       colim[A+B] : Colimit (U ∘F Uᵢ ∘F D)
       colim[A+B] = 𝒞-cocomplete (U ∘F Uᵢ ∘F D)
       A' B' : Category.Obj 𝒞
       A' = Idx-All.obj (IdxPropCoalgebra.carrier A)
       B' = Idx-All.obj (IdxPropCoalgebra.carrier B)
       A'+B' : Coproduct 𝒞 A' B'
       A'+B' = colimit⇒coproduct (U ∘F Uᵢ ∘F D) colim[A+B]
       A'+B'-fp : presentable (Coproduct.A+B A'+B')
       A'+B'-fp = presentable-coproduct
             A'+B'
             (λ x → x)
             (Idx-All.obj-presentable (IdxPropCoalgebra.carrier A))
             (Idx-All.obj-presentable (IdxPropCoalgebra.carrier B))
       cocone : Cocone D
       cocone = IdxProp-Cocone D colim[A+B] A'+B'-fp prop-closed

IdxPropCoalgebras-merge-all : Prop-Colimit-Closed
                            → {X Y : Category.Obj IdxPropCoalgebras}
                            → (f g : IdxPropCoalgebras [ X , Y ])
                            → MergedMorphisms IdxPropCoalgebras {X} {Y} f g
IdxPropCoalgebras-merge-all prop-closed {X} {Y} f g = record
  { tip = Cocone.N cocone
  ; merge = Cocone.ψ cocone (lift 1F)
  ; prop = begin
    V (Cocone.ψ cocone (lift 1F)) ∘ V f  ≈⟨ Cocone.commute cocone (lift 0F) ⟩
    V (Cocone.ψ cocone (lift 0F))        ≈⟨ Cocone.commute cocone (lift 1F) ⟨
    V (Cocone.ψ cocone (lift 1F)) ∘ V g
    ∎
  }
  where
    V = F-Coalgebra-Morphism.f
    D : Functor (liftC ℓ ℓ ℓ ∙⇉∙) IdxPropCoalgebras
    D = ⇉-Diagram IdxPropCoalgebras {X} {Y} f g ∘F (unliftF ℓ ℓ ℓ ∙⇉∙)
    colimD : Colimit (U ∘F Uᵢ ∘F D)
    colimD = 𝒞-cocomplete (U ∘F Uᵢ ∘F D)
    coequalizer : Coequalizer 𝒞 (F-Coalgebra-Morphism.f f) (F-Coalgebra-Morphism.f g)
    coequalizer = Colimit-to-Coequalizer' 𝒞 (U ∘F Uᵢ ∘F D) colimD
    coequalizer-presentable : presentable (Coequalizer.obj coequalizer)
    coequalizer-presentable =
      presentable-coequalizer _ _ _
        (Coequalizer.isCoequalizer coequalizer)
        (Idx-All.obj-presentable (IdxPropCoalgebra.carrier X))
        (Idx-All.obj-presentable (IdxPropCoalgebra.carrier Y))
    cocone : Cocone D
    cocone = IdxProp-Cocone D colimD coequalizer-presentable prop-closed
    open Category 𝒞
    open HomReasoning

IdxPropCoalgebras-filtered : Prop-Colimit-Closed → filtered IdxPropCoalgebras
IdxPropCoalgebras-filtered prop-closed = record
  { bounds = IdxPropCoalgebras-bounds prop-closed
  ; merge-parallel = record { merge-all = IdxPropCoalgebras-merge-all prop-closed }
  }


==> anc/src/Coalgebra/IdxProp.agda <==
{-# OPTIONS --without-K --safe #-}
-- Coalgebras:
-- 1. whose carrier comes from an indexed family
-- 2. satisfy a given property
open import Level

open import Categories.Category
open import Categories.Functor
open import Categories.Functor.Coalgebra
open import Categories.Category.Construction.F-Coalgebras
open import Categories.Category.SubCategory
open import Categories.Functor.Construction.SubCategory

open import Batteries.Diagram.Colimit.Instance.F-Coalgebras

module Coalgebra.IdxProp {o ℓ e : Level} (𝒞 : Category o ℓ e) (F : Endofunctor 𝒞)
                         {i : Level} {Idx : Set i} (family : Idx → Category.Obj 𝒞)
                         {prop-level : Level}  (P : F-Coalgebra F → Set prop-level)
                         where

private
  module 𝒞 = Category 𝒞

record IdxPropCoalgebra : Set (i ⊔ ℓ ⊔ prop-level) where
  -- an IdxProp coalgebra consists of one object from the family
  -- (usually from 𝒞_p of an accessible category)
  -- together with a coalgebra structure on it
  field
      carrier : Idx
      structure : F-Coalgebra-on F (family carrier)

  A,α : F-Coalgebra F
  A,α = to-Coalgebra structure
  open F-Coalgebra (A,α) public

  -- and moreover we require it to satisfy the property P:
  field
      has-prop : P A,α

-- such coalgebras define a full subcategory of all coalgebras:
IdxPropCoalgebras : Category (i ⊔ ℓ ⊔ prop-level) (e ⊔ ℓ) e
IdxPropCoalgebras = FullSubCategory (F-Coalgebras F) IdxPropCoalgebra.A,α

forget-IdxProp : Functor IdxPropCoalgebras (F-Coalgebras F)
forget-IdxProp = FullSub (F-Coalgebras F) {U = IdxPropCoalgebra.A,α}

forget-IdxPropCoalgebra : Functor IdxPropCoalgebras 𝒞
forget-IdxPropCoalgebra = forget-Coalgebra ∘F FullSub (F-Coalgebras F)



==> anc/src/Coalgebra/Isomorphism.agda <==
{-# OPTIONS --without-K --safe #-}
open import Categories.Category
open import Categories.Functor using (Functor; Endofunctor)

module Coalgebra.Isomorphism {o ℓ e} (𝒞 : Category o ℓ e) (F : Endofunctor 𝒞)
  where

private
  module 𝒞 = Category 𝒞
  module F = Functor F

open import Level
open Category 𝒞

open import Categories.Functor.Coalgebra
open import Categories.Category.Construction.F-Coalgebras
open import Categories.Morphism renaming (_≅_ to _[_≅_])
open import Categories.Morphism.Reasoning 𝒞

conj-coalgebra-on : ∀ {C E : 𝒞.Obj}
               → (F-Coalgebra-on F C)
               → (𝒞 [ C ≅ E ])
               → (F-Coalgebra-on F E)
conj-coalgebra-on c ϕ = F.₁ (ϕ .from) ∘ c ∘ (ϕ .to)
  where open _[_≅_]

module conj-coalg (C,c : F-Coalgebra F) {E : 𝒞.Obj} (ϕ : 𝒞 [ (F-Coalgebra.A C,c) ≅ E ]) where
  mkCoalgebra : (F-Coalgebra F)
  mkCoalgebra = to-Coalgebra (conj-coalgebra-on (F-Coalgebra.α C,c) ϕ)
  
  C,c≅mkCoalgebra : (F-Coalgebras F) [ C,c ≅ mkCoalgebra ]
  C,c≅mkCoalgebra = record
    { from = record { f = ϕ .from ; commutes =
           begin
           (F.₁ (ϕ .from) ∘ c ∘ (ϕ .to)) ∘ from ϕ ≈⟨ assoc²βε ⟩
           F.₁ (from ϕ) ∘ c ∘ (ϕ .to) ∘ from ϕ ≈⟨ refl⟩∘⟨ elimʳ (isoˡ ϕ) ⟩
           F.₁ (from ϕ) ∘ c
           ∎
           }
    ; to = record { f = ϕ .to ; commutes =
           begin
           c ∘ to ϕ ≈⟨ elimˡ F.identity ⟨
           F.₁ id ∘ c ∘ (ϕ .to) ≈⟨ F.F-resp-≈ (Iso.isoˡ (iso ϕ)) ⟩∘⟨refl ⟨
           F.₁ (to ϕ ∘ from ϕ) ∘ c ∘ (ϕ .to) ≈⟨ pushˡ F.homomorphism ⟩
           F.₁ (to ϕ) ∘ F.₁ (ϕ .from) ∘ c ∘ (ϕ .to)
           ∎
           }
    ; iso = record { isoˡ = ϕ .isoˡ ; isoʳ = ϕ .isoʳ }
    }
    where
      open _[_≅_]
      open HomReasoning
      c = F-Coalgebra.α C,c


==> anc/src/Coalgebra/Recursive.agda <==
{-# OPTIONS --without-K --safe #-}
open import Categories.Category
open import Categories.Functor using (Functor; Endofunctor)

module Coalgebra.Recursive {o ℓ e} (𝒞 : Category o ℓ e) (F : Endofunctor 𝒞) where

private
  module 𝒞 = Category 𝒞
  module F = Functor F

open import Level

open import Categories.Functor.Coalgebra
open import Categories.Functor.Algebra hiding (iterate)
open import Categories.Category using (Category)
open import Categories.Category.Construction.F-Algebras
open import Categories.Diagram.Cocone.Properties
open import Categories.Category.Construction.F-Coalgebras
open import Categories.Morphism using (IsIso; Iso; module ≅; Retract)
import Categories.Morphism
open import Categories.Object.Initial using (IsInitial)
open import Categories.Morphism.Reasoning

open import Batteries.Diagram.Colimit.Instance.F-Coalgebras
open import Batteries.Diagram.Colimit.Colimit-Lemmas


-- We first recap some lemmas from:
--   [CUV06] Venanzio Capretta, Tarmo Uustalu, and Varmo Vene.
--           Recursive coalgebras from comonads.
--           Inf. Comput., 204(4):437–468, 2006.
--           DOI: https://doi.org/10.1016/j.ic.2005.08.005

record C2A-morphism {o ℓ e} {𝒞 : Category o ℓ e} {F : Endofunctor 𝒞}
  (X : F-Coalgebra F)
  (Y : F-Algebra F) : Set (ℓ ⊔ e) where
  open Category 𝒞
  module X = F-Coalgebra X
  module Y = F-Algebra Y
  open Functor F
  field
    f : X.A ⇒ Y.A
    commutes : f ≈ Y.α ∘ F₁ f ∘ X.α

-- we can precompose solutions with coalgebra morphisms:
C2A-precompose : {B D : F-Coalgebra F} → {A : F-Algebra F} →
  C2A-morphism D A → F-Coalgebra-Morphism B D → C2A-morphism B A
C2A-precompose {B} {D} {A} eval mor =
  let
    open Category 𝒞
    module eval = C2A-morphism eval
    module mor = F-Coalgebra-Morphism mor
    module B = F-Coalgebra B
    module D = F-Coalgebra D
    module A = F-Algebra A
    open HomReasoning
    open Functor F
  in
  record
  { f = eval.f ∘ mor.f ;
  commutes = begin
    eval.f ∘ mor.f                     ≈⟨ eval.commutes ⟩∘⟨refl  ⟩
    (A.α ∘ F₁ eval.f ∘ D.α) ∘ mor.f    ≈⟨ assoc ⟩
    A.α ∘ (F₁ eval.f ∘ D.α) ∘ mor.f    ≈⟨ refl⟩∘⟨ assoc ⟩
    A.α ∘ F₁ eval.f ∘ D.α ∘ mor.f      ≈⟨ refl⟩∘⟨ refl⟩∘⟨ mor.commutes ⟩
    A.α ∘ F₁ eval.f ∘ F₁ mor.f ∘ B.α   ≈⟨ refl⟩∘⟨ sym-assoc ⟩
    A.α ∘ (F₁ eval.f ∘ F₁ mor.f) ∘ B.α ≈˘⟨ refl⟩∘⟨ homomorphism ⟩∘⟨refl ⟩
    A.α ∘ F₁ (eval.f ∘ mor.f) ∘ B.α
          ∎
  }

record IsRecursive (X : F-Coalgebra F) : Set (o ⊔ ℓ ⊔ e) where
  morph = C2A-morphism.f
  field
    -- there is at least one solution:
    recur : (B : F-Algebra F) → C2A-morphism X B
    -- there is at most one solution:
    unique : (B : F-Algebra F) → (g h : C2A-morphism X B) →
      𝒞 [ morph g ≈ morph h ]


-- whenever a recursive coalgebra is an iso, it is the initial algebra:
-- [CUV06, Prop. 7(a)]
iso-recursive⇒initial :
  (R : F-Coalgebra F)
  → IsRecursive R
  → (r-iso : IsIso 𝒞 (F-Coalgebra.α R))
  → IsInitial (F-Algebras F) (to-Algebra (IsIso.inv r-iso))
iso-recursive⇒initial R is-rec r-iso =
  let
    open Category 𝒞
    open HomReasoning
    r⁻¹ = IsIso.inv r-iso
    r = F-Coalgebra.α R
  in
  record
  { ¡ = λ {A : F-Algebra F} →
      let
        coalg2alg = IsRecursive.recur is-rec A
        a = F-Algebra.α A
        h : (F-Coalgebra.A R) ⇒ (F-Algebra.A A)
        h = C2A-morphism.f coalg2alg
        Fh = Functor.F₁ F h
      in
      record
        { f = h
        ; commutes = begin
          h ∘ r⁻¹
            ≈⟨  C2A-morphism.commutes coalg2alg ⟩∘⟨refl ⟩
          (a ∘ Fh ∘ r) ∘ r⁻¹   ≈⟨ assoc ⟩
          a ∘ ((Fh ∘ r) ∘ r⁻¹) ≈⟨ refl⟩∘⟨ assoc ⟩
          a ∘ Fh ∘ (r ∘ r⁻¹)
            ≈˘⟨ assoc ⟩
          (a ∘ Fh) ∘ (r ∘ r⁻¹)
            ≈⟨ refl⟩∘⟨ Iso.isoʳ (IsIso.iso r-iso) ⟩
          (a ∘ Fh) ∘ id
            ≈⟨ identityʳ ⟩
          a ∘ Fh
          ∎
        }
  ; ¡-unique = λ {A} g-hom →
    let
      g = (F-Algebra-Morphism.f g-hom)
      Fg = Functor.F₁ F g
      a = F-Algebra.α A
      -- we first show that 'g' is a coalg2algebra homomorphism
      g-coalg2alg : C2A-morphism R A
      g-coalg2alg = record {
        f = g ;
        commutes =
          begin
          g          ≈˘⟨ identityʳ ⟩
          g ∘ id      ≈˘⟨ refl⟩∘⟨ Iso.isoˡ (IsIso.iso r-iso) ⟩
          g ∘ (r⁻¹ ∘ r) ≈˘⟨ assoc ⟩
          (g ∘ r⁻¹) ∘ r ≈⟨ F-Algebra-Morphism.commutes g-hom ⟩∘⟨refl ⟩
          (a ∘ Fg) ∘ r ≈⟨ assoc ⟩
          a ∘ Fg ∘ r
          ∎
        }
      -- and thus, it has to be identical to h:
      h = IsRecursive.recur is-rec A
    in
    IsRecursive.unique is-rec A h g-coalg2alg
  }

-- ([CUV06, Prop. 5])
sandwich-recursive :
  ∀ (R B : F-Coalgebra F)
  → IsRecursive R
  → (h : F-Coalgebra-Morphism R B)
  → (g : F-Coalgebra-Morphism B (iterate R))
  → 𝒞 [ F-Coalgebra.α B ≈ F.₁ (F-Coalgebra-Morphism.f h) 𝒞.∘ (F-Coalgebra-Morphism.f g) ]
  → IsRecursive B
sandwich-recursive R B R-is-rec h g equation =
  let
    module R = F-Coalgebra R
    module B = F-Coalgebra B
    module h = F-Coalgebra-Morphism h
    module g = F-Coalgebra-Morphism g
    open IsRecursive R-is-rec
    open Category 𝒞
  in
  record {
  recur = λ D →
    let
      -- for an F-algebra D, consider the induced solution by R:
      module D = F-Algebra D
      R2D = recur D
      module R2D = C2A-morphism R2D
      -- use this under the functor to get a solution from B to D:
      sol = D.α ∘ F.₁ R2D.f ∘ g.f
      open HomReasoning
    in
    record {
    f = sol;
    commutes =
        -- in the following, the only non-trivial steps are R2D.commutes and g.commutes
        begin
        sol                                            ≡⟨⟩
        D.α ∘ F.₁ R2D.f ∘ g.f                          ≈⟨ refl⟩∘⟨ F.F-resp-≈ R2D.commutes ⟩∘⟨refl ⟩
        D.α ∘ F.₁ (D.α ∘ F.₁ R2D.f ∘ R.α) ∘ g.f        ≈˘⟨ refl⟩∘⟨ F.F-resp-≈ assoc ⟩∘⟨refl ⟩
        D.α ∘ F.₁ ((D.α ∘ F.₁ R2D.f) ∘ R.α) ∘ g.f      ≈⟨ refl⟩∘⟨ F.homomorphism ⟩∘⟨refl ⟩
        D.α ∘ (F.₁ (D.α ∘ F.₁ R2D.f) ∘ F.₁ R.α) ∘ g.f  ≈⟨ refl⟩∘⟨ assoc ⟩
        D.α ∘ F.₁ (D.α ∘ F.₁ R2D.f) ∘ F.₁ R.α ∘ g.f    ≈⟨ refl⟩∘⟨ refl⟩∘⟨ g.commutes ⟩
        D.α ∘ F.₁ (D.α ∘ F.₁ R2D.f) ∘ F.₁ g.f ∘ B.α    ≈˘⟨ refl⟩∘⟨ assoc ⟩
        D.α ∘ (F.₁ (D.α ∘ F.₁ R2D.f) ∘ F.₁ g.f) ∘ B.α  ≈˘⟨ refl⟩∘⟨ F.homomorphism ⟩∘⟨refl ⟩
        D.α ∘ F.₁ ((D.α ∘ F.₁ R2D.f) ∘ g.f) ∘ B.α      ≈⟨ refl⟩∘⟨ F.F-resp-≈ assoc ⟩∘⟨refl ⟩
        D.α ∘ F.₁ (D.α ∘ F.₁ R2D.f ∘ g.f) ∘ B.α        ≡⟨⟩
        D.α ∘ F.₁ sol ∘ B.α
        ∎
    } ;
  unique = λ D sol1 sol2 →
    let
      module D = F-Algebra D
      module sol1 = C2A-morphism sol1
      module sol2 = C2A-morphism sol2
      open HomReasoning
      -- first of all, the solutions are equal when precomposed with 'h: R -> B':
      sol1-h-is-sol2-h : sol1.f ∘ h.f ≈ sol2.f ∘ h.f
      sol1-h-is-sol2-h =
        IsRecursive.unique R-is-rec D
           (C2A-precompose sol1 h)
           (C2A-precompose sol2 h)

      -- this is essentially the reasoning: we do it forward for sol1 and
      -- backwards for sol2.
      sol-transformation sol =
        let
          module sol = C2A-morphism sol
        in
        begin
        sol.f                              ≈⟨ sol.commutes ⟩
        D.α ∘ F.₁ sol.f ∘ B.α              ≈⟨ refl⟩∘⟨ refl⟩∘⟨ equation ⟩
        D.α ∘ F.₁ sol.f ∘ F.₁ h.f ∘ g.f    ≈⟨ refl⟩∘⟨ sym-assoc ⟩
        D.α ∘ (F.₁ sol.f ∘ F.₁ h.f) ∘ g.f  ≈˘⟨ refl⟩∘⟨ F.homomorphism ⟩∘⟨refl ⟩
        D.α ∘ F.₁ (sol.f ∘ h.f) ∘ g.f
        ∎
    in
    begin
    sol1.f                          ≈⟨ sol-transformation sol1 ⟩
    D.α ∘ F.₁ (sol1.f ∘ h.f) ∘ g.f  ≈⟨ refl⟩∘⟨ F.F-resp-≈ sol1-h-is-sol2-h ⟩∘⟨refl ⟩
    D.α ∘ F.₁ (sol2.f ∘ h.f) ∘ g.f  ≈˘⟨ sol-transformation sol2 ⟩
    sol2.f
    ∎
  }


-- Corollary: If (R,r) is recursive, then so is (FR,Fr) ([CUV06, Prop. 6]).
iterate-recursive : (R : F-Coalgebra F)
                    → IsRecursive R
                    → IsRecursive (iterate R)
iterate-recursive R is-rec =
  sandwich-recursive R (iterate R) is-rec r (Category.id (F-Coalgebras F)) equation
  where
    module R = F-Coalgebra R
    module FR = F-Coalgebra (iterate R)
    r : F-Coalgebra-Morphism R (iterate R)
    r = record { f = R.α ; commutes = 𝒞.Equiv.refl }

    equation : 𝒞 [ FR.α ≈ F.₁ R.α 𝒞.∘ 𝒞.id ]
    equation = 𝒞.Equiv.sym 𝒞.identityʳ

-- the functor sends coalgebra morphisms to coalgebra morphisms:
iterate-F-Coalgebra-Morphism : {A B : F-Coalgebra F}
  → (h : F-Coalgebra-Morphism A B)
  → F-Coalgebra-Morphism (iterate A) (iterate B)
iterate-F-Coalgebra-Morphism {A} {B} h =
  record {
    f = F.₁ h.f ; commutes = begin
      F.₁ β ∘ F.₁ h.f         ≈˘⟨ F.homomorphism ⟩
      F.₁ (β ∘ h.f)           ≈⟨ F.F-resp-≈ h.commutes ⟩
      F.₁ (F.₁ h.f ∘ α)       ≈⟨ F.homomorphism ⟩
      F.₁ (F.₁ h.f) ∘ F.₁ α
      ∎}
  where
    module h = F-Coalgebra-Morphism h
    open F-Coalgebra A
    open F-Coalgebra B renaming (A to B; α to β)
    open Category 𝒞
    open HomReasoning


record R-Coalgebra : Set (o ⊔ ℓ ⊔ e) where
  field
    coalg : F-Coalgebra F
    ump : IsRecursive coalg
  open F-Coalgebra coalg public
  open IsRecursive ump public

-- The recursive coalgebras form a full subcategory of F-Coalgebras:
R-Coalgebras : Category (ℓ ⊔ o ⊔ e) (e ⊔ ℓ) e
R-Coalgebras = FullSubCategory (F-Coalgebras F) R-Coalgebra.coalg
  where
    open import Categories.Category.SubCategory using (FullSubCategory)


module _ where

  open import Categories.Functor.Construction.SubCategory
  forget-rec : Functor (R-Coalgebras) (F-Coalgebras F)
  forget-rec = FullSub (F-Coalgebras F)

open import Categories.Diagram.Colimit using (Colimit)
open import Categories.Diagram.Cocone
open import Categories.Functor using (_∘F_)

module _ {o' ℓ' e' : Level} {𝒟 : Category o' ℓ' e'} (J : Functor 𝒟 (F-Coalgebras F)) where
  private
    module 𝒟 = Category 𝒟
    module J = Functor J


  Limitting-Cocone-IsRecursive :
        (∀ (i : 𝒟.Obj) → IsRecursive (J.₀ i))
        -- ^- if all coalgebras in the diagram are recursive
      → (cocone : Cocone J)
        -- ^- if we have a cocone in coalgebras
      → IsLimitting (F-map-Coconeˡ forget-Coalgebra cocone)
        -- ^- which is limitting in the base category
      → IsRecursive (Cocone.N cocone)
        -- ^- then the tip of the cocone is also recursive
  Limitting-Cocone-IsRecursive all-recursive cocone limitting =
    -- we convert Cocone-Morphisms and C2A-morphisms back and forth:
    -- we write 'sol' (short for 'solution') for the unique C2A-morphisms.
    record { recur = λ B → cocone⇒-to-sol B (limitting.¡ {alg2cocone B})
           ; unique = λ B g h → limitting.¡-unique₂ (sol-to-cocone⇒ B g) (sol-to-cocone⇒ B h)
           }
    where
      open Category 𝒞
      open HomReasoning
      module cocone = Cocone cocone
      module limitting = IsInitial limitting
      obj-cocone = (F-map-Coconeˡ forget-Coalgebra cocone)
      module obj-cocone = Cocone obj-cocone

      -- every algebra induces a cocone of the unique C2A-morphisms:
      alg2cocone : F-Algebra F → Cocone (forget-Coalgebra ∘F J)
      alg2cocone B =
        let module B = F-Algebra B in
        record { coapex = record {
          ψ = λ i → C2A-morphism.f (IsRecursive.recur (all-recursive i) B) ;
          commute = λ {i} {i'} h →
            let
              sol1 = IsRecursive.recur (all-recursive i) B
              sol2 = C2A-precompose (IsRecursive.recur (all-recursive i') B) (J.₁ h)
            in
            -- the triangles of the cocone commute because of uniqueness of C2A-morphisms:
            IsRecursive.unique (all-recursive i) B sol2 sol1 } }

      -- every Cocone-Morphism induces a C2A-morphism
      cocone⇒-to-sol : (B : F-Algebra F)
                  → Cocone⇒ (forget-Coalgebra ∘F J) obj-cocone (alg2cocone B)
                  → C2A-morphism cocone.N B
      cocone⇒-to-sol B mor = let
          module B = F-Algebra B
          module mor = Cocone⇒ mor
        in
        record { f = mor.arr ; commutes = limitting-cocone-is-jointly-epic obj-cocone limitting (λ i →
          let
            sol = IsRecursive.recur (all-recursive i) B
            module sol = C2A-morphism sol
          in
          begin
          mor.arr ∘ obj-cocone.ψ i ≈⟨ mor.commute {i} ⟩
          sol.f  ≈⟨ sol.commutes ⟩
          B.α ∘ F.F₁ sol.f ∘ F-Coalgebra.α (J.₀ i)  ≈˘⟨ refl⟩∘⟨ F.F-resp-≈ mor.commute ⟩∘⟨refl ⟩
          B.α ∘ F.F₁ (mor.arr ∘ obj-cocone.ψ i) ∘ F-Coalgebra.α (J.₀ i)  ≈⟨ refl⟩∘⟨ pushˡ 𝒞 F.homomorphism ⟩
          B.α ∘ F.F₁ mor.arr ∘ F.₁ (obj-cocone.ψ i) ∘ F-Coalgebra.α (J.₀ i)  ≈˘⟨ refl⟩∘⟨ refl⟩∘⟨ F-Coalgebra-Morphism.commutes (cocone.ψ i) ⟩
          B.α ∘ F.F₁ mor.arr ∘ F-Coalgebra.α cocone.N ∘ obj-cocone.ψ i  ≈˘⟨ (assoc ○ (refl⟩∘⟨ assoc)) ⟩
          (B.α ∘ F.F₁ mor.arr ∘ F-Coalgebra.α cocone.N) ∘ obj-cocone.ψ i
          ∎) }

      -- And conversely, every C2A-Morphism induces a every Cocone-Morphism
      sol-to-cocone⇒ : (B : F-Algebra F) → C2A-morphism cocone.N B
                  → Cocone⇒ (forget-Coalgebra ∘F J) obj-cocone (alg2cocone B)
      sol-to-cocone⇒ B sol = let
          module B = F-Algebra B
          module sol = C2A-morphism sol
        in record
        { arr = sol.f
        ; commute = λ {i} →
            IsRecursive.unique (all-recursive i) B
            (C2A-precompose sol (cocone.ψ i))
            (IsRecursive.recur (all-recursive i) B)
        }


R-Coalgebras-Colimit : {o' ℓ' e' : Level} → {D : Category o' ℓ' e'} → (J : Functor D R-Coalgebras)
        → Colimit (forget-Coalgebra ∘F forget-rec ∘F  J) → Colimit J
R-Coalgebras-Colimit J 𝒞-colim =
  FullSub-Colimit R-Coalgebra.coalg J Coalg-colim R (≅.refl (F-Coalgebras F))
  where
    module J = Functor J
    module 𝒞-colim = Colimit 𝒞-colim
    Coalg-colim : Colimit (forget-rec ∘F J)
    Coalg-colim = F-Coalgebras-Colimit _ 𝒞-colim
    module Coalg-colim = Colimit Coalg-colim

    -- every F-Algebra induces a competing cocone for the above colimit:
    alg2cocone : F-Algebra F → Cocone (forget-Coalgebra ∘F forget-rec ∘F  J)
    alg2cocone B =
      let
            module B = F-Algebra B
      in
      record {
        N = B.A ;
        coapex = record {
          ψ = λ R →
            let
              module R = R-Coalgebra (J.F₀ R)
            in
            C2A-morphism.f (R.recur B) ;
          commute = λ {R} {R'} h →
            let
              -- h is a coalg-hom from R to R':
              module R = R-Coalgebra (J.F₀ R)
              module R' = R-Coalgebra (J.F₀ R')
              open Category 𝒞
              open HomReasoning
              open Equiv
              module h = F-Coalgebra-Morphism (J.F₁ h)
              module U = Functor (forget-Coalgebra ∘F forget-rec ∘F J)
              module U' = Functor (forget-rec ∘F J)
              -- we can use it to construct another solution from R to B:
              sol : C2A-morphism R.coalg B
              sol =
                let
                  module r' = C2A-morphism (R'.recur B)
                in
                record {
                f = r'.f ∘ U.F₁ h;
                commutes =
                begin
                r'.f ∘ U.F₁ h ≈⟨ r'.commutes ⟩∘⟨refl ⟩
                (B.α ∘ (F.F₁ r'.f ∘ R'.α)) ∘ U.F₁ h ≈⟨ assoc ⟩
                B.α ∘ ((F.F₁ r'.f ∘ R'.α) ∘ U.F₁ h) ≈⟨ refl⟩∘⟨ assoc ⟩
                B.α ∘ (F.F₁ r'.f ∘ (R'.α ∘ U.F₁ h)) ≈⟨ refl⟩∘⟨ refl⟩∘⟨ h.commutes ⟩
                B.α ∘ (F.F₁ r'.f ∘ (F.F₁ (U.F₁ h) ∘ R.α)) ≈⟨ refl⟩∘⟨ sym-assoc ⟩
                B.α ∘ ((F.F₁ r'.f ∘ F.F₁ (U.F₁ h)) ∘ R.α) ≈˘⟨ refl⟩∘⟨ F.homomorphism ⟩∘⟨refl ⟩
                B.α ∘ F.F₁ (r'.f ∘ U.F₁ h) ∘ R.α
                ∎
                }
            in
            R.unique B sol (R.recur B)
        } }
    --
    -- the induced solution for an algebra
    alg2solution : (B : F-Algebra F) → C2A-morphism Coalg-colim.coapex B
    alg2solution B =
      let
        module B = F-Algebra B
        open Category 𝒞
        open HomReasoning

        sol : 𝒞 [ F-Coalgebra.A Coalg-colim.coapex , B.A ]
        sol = 𝒞-colim.rep (alg2cocone B)
      in
      record { f = sol ;
        commutes = colimit-is-jointly-epic 𝒞-colim λ R →
            let
              module R = R-Coalgebra (J.F₀ R)
              module R-sol = C2A-morphism (R.recur B)
            in
            begin
            sol ∘ 𝒞-colim.proj R
              ≈⟨ 𝒞-colim.commute ⟩
            R-sol.f
              ≈⟨ R-sol.commutes ⟩
            B.α ∘ F.F₁ R-sol.f ∘ R.α
              ≈˘⟨ refl⟩∘⟨ F.F-resp-≈ 𝒞-colim.commute ⟩∘⟨refl ⟩
            B.α ∘ F.F₁ (sol ∘ 𝒞-colim.proj R) ∘ R.α
              ≈⟨ refl⟩∘⟨ F.homomorphism ⟩∘⟨refl ⟩
            B.α ∘ (F.F₁ sol ∘ F.F₁ (𝒞-colim.proj R)) ∘ R.α
              ≈⟨ refl⟩∘⟨ assoc ⟩
            B.α ∘ F.F₁ sol ∘ (F.F₁ (𝒞-colim.proj R) ∘ R.α)
              ≈˘⟨ refl⟩∘⟨ refl⟩∘⟨ F-Coalgebra-Morphism.commutes (Coalg-colim.proj R) ⟩
            B.α ∘ F.F₁ sol ∘ F-Coalgebra.α Coalg-colim.coapex ∘ 𝒞-colim.proj R
              ≈˘⟨ refl⟩∘⟨  assoc ⟩
            B.α ∘ (F.F₁ sol ∘ F-Coalgebra.α Coalg-colim.coapex) ∘ 𝒞-colim.proj R
              ≈˘⟨  assoc ⟩
            (B.α ∘ F.F₁ sol ∘ F-Coalgebra.α Coalg-colim.coapex) ∘ 𝒞-colim.proj R
            ∎
          }

    -- we can then show that the colimit coalgebra must be recursive:
    R : R-Coalgebra
    R = record {
      coalg = Coalg-colim.coapex ;
      ump = record {
        recur = alg2solution;
        unique = λ B g h →
          colimit-is-jointly-epic 𝒞-colim λ R →
            let
              open Category 𝒞
              open HomReasoning
              module B = F-Algebra B
              module R = R-Coalgebra (J.F₀ R)
              -- we need to show that every solution in the colim induces a solution of R
              proj-sol : C2A-morphism Coalg-colim.coapex B → C2A-morphism R.coalg B
              proj-sol s =
                let module s = C2A-morphism s in
                record {
                f = s.f ∘ 𝒞-colim.proj R ;
                commutes =
                  begin
                  s.f ∘ 𝒞-colim.proj R
                    ≈⟨ s.commutes ⟩∘⟨refl ⟩
                  (B.α ∘ F.F₁ s.f ∘ F-Coalgebra.α Coalg-colim.coapex) ∘ 𝒞-colim.proj R
                    ≈⟨ assoc ⟩
                  B.α ∘ ((F.F₁ s.f ∘ F-Coalgebra.α Coalg-colim.coapex) ∘ 𝒞-colim.proj R)
                    ≈⟨ refl⟩∘⟨ assoc ⟩
                  B.α ∘ F.F₁ s.f ∘ F-Coalgebra.α Coalg-colim.coapex ∘ 𝒞-colim.proj R
                    ≈⟨ refl⟩∘⟨ refl⟩∘⟨ F-Coalgebra-Morphism.commutes (Coalg-colim.proj R) ⟩
                  B.α ∘ F.F₁ s.f ∘ F.F₁ (𝒞-colim.proj R) ∘ R.α
                    ≈˘⟨ refl⟩∘⟨ assoc ⟩
                  B.α ∘ (F.F₁ s.f ∘ F.F₁ (𝒞-colim.proj R)) ∘ R.α
                    ≈˘⟨ refl⟩∘⟨ F.homomorphism ⟩∘⟨refl ⟩
                  B.α ∘ F.F₁ (s.f ∘ 𝒞-colim.proj R) ∘ R.α
                  ∎
                }
            in
            R.unique B (proj-sol g) (proj-sol h)
        } }


retract-coalgebra : (X : F-Coalgebra F) {Y : 𝒞.Obj}
  → Retract 𝒞 (F-Coalgebra.A X) Y
  → F-Coalgebra F
retract-coalgebra X {Y} r = record { A = Y ; α = F₁ r.section ∘ X.α ∘ r.retract }
  where
    open Functor F
    open Category 𝒞
    module r = Retract r
    module X = F-Coalgebra X


retract-coalgebra-hom : (X : F-Coalgebra F) {Y : 𝒞.Obj}
  → (r : Retract 𝒞 (F-Coalgebra.A X) Y)
  → F-Coalgebras F [ X , retract-coalgebra X r ]
retract-coalgebra-hom X {Y} r =
  record { f = r.section ; commutes = begin
    (F₁ r.section ∘ X.α ∘ r.retract) ∘ r.section ≈⟨ assoc²βε 𝒞 ⟩
    F₁ r.section ∘ X.α ∘ r.retract ∘ r.section ≈⟨ refl⟩∘⟨ elimʳ 𝒞 r.is-retract ⟩
    F₁ r.section ∘ X.α
    ∎}
  where
    open Functor F
    open Category 𝒞
    open HomReasoning
    module r = Retract r
    module X = F-Coalgebra X

retract-coalgebra-hom⁻¹ : (X : F-Coalgebra F) {Y : 𝒞.Obj}
  → (r : Retract 𝒞 (F-Coalgebra.A X) Y)
  → F-Coalgebras F [ retract-coalgebra X r , X ]
retract-coalgebra-hom⁻¹ X {Y} r =
  record { f = r.retract ; commutes = begin
    X.α ∘ r.retract ≈˘⟨ pullˡ 𝒞 (elimˡ 𝒞 (F-resp-≈ r.is-retract ○ identity)) ⟩
    F₁ (r.retract ∘ r.section) ∘ X.α ∘ r.retract ≈⟨ pushˡ 𝒞 homomorphism ⟩
    F₁ r.retract ∘ F₁ r.section ∘ X.α ∘ r.retract
    ∎}
  where
    open Functor F
    open Category 𝒞
    open HomReasoning
    module r = Retract r
    module X = F-Coalgebra X

retract-coalgebra-hom-to-iterate : (X : F-Coalgebra F) {Y : 𝒞.Obj}
  → (r : Retract 𝒞 (F-Coalgebra.A X) Y)
  → F-Coalgebras F [ retract-coalgebra X r , (iterate X) ]
retract-coalgebra-hom-to-iterate X {Y} r =
  record { f = X.α ∘ r.retract ; commutes =
    begin
    F₁ X.α ∘ X.α ∘ r.retract
      ≈˘⟨ refl⟩∘⟨ elimˡ 𝒞 identity ⟩
    F₁ X.α ∘ F₁ id ∘ X.α ∘ r.retract
      ≈˘⟨ refl⟩∘⟨ F-resp-≈ r.is-retract ⟩∘⟨refl  ⟩
    F₁ X.α ∘ F₁ (r.retract ∘ r.section) ∘ X.α ∘ r.retract
      ≈⟨ refl⟩∘⟨ pushˡ 𝒞 homomorphism ⟩
    F₁ X.α ∘ F₁ r.retract ∘ F₁ r.section ∘ X.α ∘ r.retract
      ≈˘⟨ pushˡ 𝒞 homomorphism ⟩
    F₁ (X.α ∘ r.retract) ∘ F₁ r.section ∘ X.α ∘ r.retract
    ∎
  }
  where
    open Functor F
    open Category 𝒞
    open HomReasoning
    module r = Retract r
    module X = F-Coalgebra X

retract-coalgebra-recursive : (X : F-Coalgebra F) {Y : 𝒞.Obj}
  → (r : Retract 𝒞 (F-Coalgebra.A X) Y)
  → IsRecursive X
  → IsRecursive (retract-coalgebra X r)
retract-coalgebra-recursive X {Y} r X-rec =
  sandwich-recursive X (retract-coalgebra X r) X-rec
    (retract-coalgebra-hom X r)
    (retract-coalgebra-hom-to-iterate X r) 𝒞.Equiv.refl
  where
    open Functor F
    open Category 𝒞
    open HomReasoning
    module r = Retract r
    module X = F-Coalgebra X


==> anc/src/Coalgebra/Recursive/Filtered.agda <==
{-# OPTIONS --without-K --safe #-}
open import Categories.Category
open import Categories.Functor using (Functor; Endofunctor)

module Coalgebra.Recursive.Filtered {o ℓ e} (𝒞 : Category o ℓ e) (F : Endofunctor 𝒞) where

open import Categories.Category.Cocomplete.Finitely 
open import Coalgebra.Recursive 𝒞 F

open import Batteries.Diagram.Filtered R-Coalgebras

R-Coalgebras-are-filtered : FinitelyCocomplete 𝒞 → filtered
R-Coalgebras-are-filtered cocompl = record
  { bounds = UpperBound⇒has-upper-bounds {!!} {!!}
  ; merge-parallel = {!!}
  }
  where
    open FinitelyCocomplete cocompl
    -- R-Coalgebras-Colimit


==> anc/src/Coalgebra/Retract.agda <==
{-# OPTIONS --without-K --safe #-}
open import Categories.Category
open import Categories.Functor using (Functor; Endofunctor)

module Coalgebra.Retract {o ℓ e} (𝒞 : Category o ℓ e) (F : Endofunctor 𝒞) where

private
  module 𝒞 = Category 𝒞
  module F = Functor F

open import Level

open import Categories.Functor.Coalgebra
open import Categories.Functor.Algebra hiding (iterate)
open import Categories.Category using (Category)
open import Categories.Category.Construction.F-Algebras
open import Categories.Diagram.Cocone.Properties
open import Categories.Category.Construction.F-Coalgebras
open import Categories.Morphism using (IsIso; Iso; module ≅; Retract)
import Categories.Morphism
open import Categories.Object.Initial using (IsInitial)
open import Categories.Morphism.Reasoning


retract-coalgebra : (X : F-Coalgebra F) {Y : 𝒞.Obj}
  → Retract 𝒞 (F-Coalgebra.A X) Y
  → F-Coalgebra F
retract-coalgebra X {Y} r = record { A = Y ; α = F₁ r.section ∘ X.α ∘ r.retract }
  where
    open Functor F
    open Category 𝒞
    module r = Retract r
    module X = F-Coalgebra X


retract-coalgebra-hom : (X : F-Coalgebra F) {Y : 𝒞.Obj}
  → (r : Retract 𝒞 (F-Coalgebra.A X) Y)
  → F-Coalgebras F [ X , retract-coalgebra X r ]
retract-coalgebra-hom X {Y} r =
  record { f = r.section ; commutes = begin
    (F₁ r.section ∘ X.α ∘ r.retract) ∘ r.section ≈⟨ assoc²βε 𝒞 ⟩
    F₁ r.section ∘ X.α ∘ r.retract ∘ r.section ≈⟨ refl⟩∘⟨ elimʳ 𝒞 r.is-retract ⟩
    F₁ r.section ∘ X.α
    ∎}
  where
    open Functor F
    open Category 𝒞
    open HomReasoning
    module r = Retract r
    module X = F-Coalgebra X

retract-coalgebra-hom⁻¹ : (X : F-Coalgebra F) {Y : 𝒞.Obj}
  → (r : Retract 𝒞 (F-Coalgebra.A X) Y)
  → F-Coalgebras F [ retract-coalgebra X r , X ]
retract-coalgebra-hom⁻¹ X {Y} r =
  record { f = r.retract ; commutes = begin
    X.α ∘ r.retract ≈˘⟨ pullˡ 𝒞 (elimˡ 𝒞 (F-resp-≈ r.is-retract ○ identity)) ⟩
    F₁ (r.retract ∘ r.section) ∘ X.α ∘ r.retract ≈⟨ pushˡ 𝒞 homomorphism ⟩
    F₁ r.retract ∘ F₁ r.section ∘ X.α ∘ r.retract
    ∎}
  where
    open Functor F
    open Category 𝒞
    open HomReasoning
    module r = Retract r
    module X = F-Coalgebra X

retract-coalgebra-hom-to-iterate : (X : F-Coalgebra F) {Y : 𝒞.Obj}
  → (r : Retract 𝒞 (F-Coalgebra.A X) Y)
  → F-Coalgebras F [ retract-coalgebra X r , (iterate X) ]
retract-coalgebra-hom-to-iterate X {Y} r =
  record { f = X.α ∘ r.retract ; commutes =
    begin
    F₁ X.α ∘ X.α ∘ r.retract
      ≈˘⟨ refl⟩∘⟨ elimˡ 𝒞 identity ⟩
    F₁ X.α ∘ F₁ id ∘ X.α ∘ r.retract
      ≈˘⟨ refl⟩∘⟨ F-resp-≈ r.is-retract ⟩∘⟨refl  ⟩
    F₁ X.α ∘ F₁ (r.retract ∘ r.section) ∘ X.α ∘ r.retract
      ≈⟨ refl⟩∘⟨ pushˡ 𝒞 homomorphism ⟩
    F₁ X.α ∘ F₁ r.retract ∘ F₁ r.section ∘ X.α ∘ r.retract
      ≈˘⟨ pushˡ 𝒞 homomorphism ⟩
    F₁ (X.α ∘ r.retract) ∘ F₁ r.section ∘ X.α ∘ r.retract
    ∎
  }
  where
    open Functor F
    open Category 𝒞
    open HomReasoning
    module r = Retract r
    module X = F-Coalgebra X


==> anc/src/Colimit-Lift.agda <==
{-# OPTIONS --without-K --safe #-}

open import Level
open import Categories.Category
open import Categories.Functor
open import Categories.Diagram.Colimit
open import Categories.Diagram.Cocone
open import Categories.Diagram.Cocone.Properties
open import Categories.Category.Finite.Fin.Construction.Discrete
open import Categories.Object.Coproduct
open import Categories.Category.Construction.Cocones using (Cocones)
open import Data.Fin.Patterns
open import Categories.Category.Cocomplete
open import Categories.Category.Lift

module Colimit-Lift {o ℓ e} (𝒞 : Category o ℓ e) where

private
  variable
    o' ℓ' e' : Level

module _  {𝒟 : Category o' ℓ' e'} {D : Functor 𝒟 𝒞} (o'' ℓ'' e'' : Level) where

  private
    unl = unliftF o'' ℓ'' e'' 𝒟

  unlift-Cocone : Cocone (D ∘F unliftF o'' ℓ'' e'' 𝒟) → Cocone D
  unlift-Cocone C = record
                     { coapex =
                         record
                         { ψ = λ X → Coapex.ψ (C .Cocone.coapex) (lift X)
                         ; commute =
                             λ {X} {Y} f → Coapex.commute (C .Cocone.coapex) (lift f)
                         }
                     }
  
  unlift-Cocone⇒ : {C E : Cocone (D ∘F unl)}
                 → Cocone⇒ (D ∘F unl) C E
                 → Cocone⇒ D (unlift-Cocone C) (unlift-Cocone E)
  unlift-Cocone⇒ {C} {E} h = record
    { arr = arr
    ; commute = commute
    }
    where open Cocone⇒ h
  
  unlift-Colimit : Colimit (D ∘F unl) → Colimit D
  unlift-Colimit C = record
    { initial = record
      { ⊥ = unlift-Cocone C.colimit
      ; ⊥-is-initial = record
        { ¡ = λ {other} → unlift-Cocone⇒ (C.rep-cocone (F-map-Coconeʳ unl other))  
        ; ¡-unique = λ {other} h → C.initial.¡-unique (F-map-Cocone⇒ʳ unl h)
        }
      }
    }
    where
      module C = Colimit C
      open Category 𝒞

module _  {𝒟 : Category o' ℓ' e'} (o'' ℓ'' e'' : Level) {D : Functor (liftC o'' ℓ'' e'' 𝒟) 𝒞} where
  private
    lif = liftF o'' ℓ'' e'' 𝒟
  lift⁻¹-Cocone : Cocone (D ∘F lif) → Cocone D
  lift⁻¹-Cocone C = record
    { N = N
    ; coapex = record
                { ψ = λ X → ψ (X .lower)
                ; commute = λ {X} {Y} f → commute (f .lower)
                }
    }
    where open Cocone C

  lift⁻¹-Cocone⇒ : {K : Cocone D}
                 → {L : Cocone (D ∘F lif)}
                 → Cocone⇒ (D ∘F lif) (F-map-Coconeʳ lif K) L
                 → Cocone⇒ D K (lift⁻¹-Cocone L)
  lift⁻¹-Cocone⇒ h = record
    { arr = arr
    ; commute = commute
    }
    where open Cocone⇒ h

  lift-Colimit : Colimit D → Colimit (D ∘F liftF o'' ℓ'' e'' 𝒟)
  lift-Colimit colim-D = record
    { initial = record
      { ⊥ =  F-map-Coconeʳ lif colimit
      ; ⊥-is-initial = record
        { ¡ = λ {other} → F-map-Cocone⇒ʳ lif (rep-cocone (lift⁻¹-Cocone other))
        ; ¡-unique = λ {other} f → initial.¡-unique (lift⁻¹-Cocone⇒ f)
        }
      }
    }
    where
      open Colimit colim-D
      open Cocones


unlift-Cocomplete : (o'' ℓ'' e'' : Level)
                  → Cocomplete (o' ⊔ o'') (ℓ' ⊔ ℓ'') (e' ⊔ e'') 𝒞
                  → Cocomplete o' ℓ' e' 𝒞
unlift-Cocomplete o'' ℓ'' e'' 𝒞-cocomplete D =
  unlift-Colimit {D = D} o'' ℓ'' e'' (𝒞-cocomplete (D ∘F unliftF o'' ℓ'' e'' _))



module _ (D : Functor (liftC o' ℓ' e' (Discrete 2)) 𝒞) where
  open Category 𝒞
  private
    module D = Functor D
    A B : Obj
    A = D.₀ (lift 0F)
    B = D.₀ (lift 1F)

  copair⇒cocone : {C : Obj} → (f : A ⇒ C) → (g : B ⇒ C) → Cocone D
  copair⇒cocone f g = record
    { coapex = record
      { ψ = λ { (lift 0F) → f ; (lift 1F) → g }
      ; commute = λ
        { {lift 0F} {lift 0F} (lift 0F) → (∘-resp-≈ Equiv.refl D.identity) ○ identityʳ
        ; {lift 1F} {lift 1F} (lift 0F) → (∘-resp-≈ Equiv.refl D.identity) ○ identityʳ
        }
      }
    }
    where open HomReasoning

  colimit⇒coproduct : Colimit D → Coproduct 𝒞 A B
  colimit⇒coproduct colim = record
    { A+B = coapex
    ; i₁ = proj _
    ; i₂ = proj _
    ; [_,_] = λ f g → rep (copair⇒cocone f g)
    ; inject₁ = λ {C} {f} {g} → commute {copair⇒cocone f g} {lift 0F}
    ; inject₂ = λ {C} {f} {g} → commute {copair⇒cocone f g} {lift 1F}
    ; unique = λ {C} {h} {f} {g} h∘i₁≈f h∘i₂≈g →
             initial.¡-unique (record
               { arr = h
               ; commute = λ
                 { {lift 0F} → h∘i₁≈f
                 ; {lift 1F} → h∘i₂≈g
                 }
               })
    }
    where open Colimit colim


==> anc/src/Coproduct-Extension.agda <==
{-# OPTIONS --without-K --safe #-}

open import Level
open import Categories.Category hiding (_[_,_])
open import Categories.Functor.Coalgebra
open import Categories.Functor using (Functor; _∘F_; Endofunctor)
open import Categories.Category.BinaryCoproducts
open import Categories.Object.Coproduct

module Coproduct-Extension
    {o ℓ e : Level}
    (𝒞 : Category o ℓ e)
    (F : Endofunctor 𝒞)
    {C : Category.Obj 𝒞}
    (c : F-Coalgebra-on F C)
    {X : Category.Obj 𝒞}
    (C+X : Coproduct 𝒞 C X)
    (p : Category._⇒_ 𝒞 X (Functor.₀ F C))
    where

open import Categories.Category.Construction.F-Coalgebras

open Category 𝒞
open Coproduct C+X renaming (A+B to C+X-obj)
open import Categories.Morphism.Reasoning 𝒞 using (pushˡ; introˡ)
-- open F-Coalgebra C,c renaming (A to C; α to c)

private
  module F = Functor F
  module coalg = Category (F-Coalgebras F)

-- the structure of the coproduct extension
F[i₁]∘[c,p] : F-Coalgebra-on F C+X-obj
F[i₁]∘[c,p] = F.₁ i₁ ∘ [ c , p ]

C,c+p : F-Coalgebra F
C,c+p = to-Coalgebra F[i₁]∘[c,p]

-- i₁ is a coalgebra morphism:
i₁-hom : (to-Coalgebra c) coalg.⇒ C,c+p
i₁-hom = record
  { f = i₁
  ; commutes =
    begin
    (F.₁ i₁ ∘ [ c , p ]) ∘ i₁ ≈⟨ assoc ⟩
    F.₁ i₁ ∘ ([ c , p ] ∘ i₁) ≈⟨ refl⟩∘⟨ inject₁ ⟩
    F.₁ i₁ ∘ c ∎
  }
  where open HomReasoning

-- [c,p] is a homomorphism from C,c+p => F (C,c)
[c,p]-hom : C,c+p coalg.⇒ (iterate (to-Coalgebra c))
[c,p]-hom = record
  { f = [ c , p ]
  ; commutes = begin
    F.₁ c ∘ [ c , p ] ≈⟨ F.F-resp-≈ inject₁ ⟩∘⟨refl ⟨
    F.₁ ([ c , p ] ∘ i₁) ∘ [ c , p ] ≈⟨ F.homomorphism ⟩∘⟨refl ⟩
    (F.₁ [ c , p ] ∘ F.₁ i₁) ∘ [ c , p ] ≈⟨ assoc ⟩
    (F.₁ [ c , p ]) ∘ (F.₁ i₁ ∘ [ c , p ]) ∎
  }
  where open HomReasoning

[id,f]-is-hom : ∀ (f : X ⇒ C)
              → c ∘ f ≈ p
              → is-F-Coalgebra-Morphism C,c+p (to-Coalgebra c) [ id , f ]
[id,f]-is-hom f c∘f≈p =
  begin
  c ∘ [ id , f ] ≈⟨ ∘-distribˡ-[] ⟩
  [ c ∘ id , c ∘ f ] ≈⟨ []-cong₂ identityʳ c∘f≈p ⟩
  [ c , p ]  ≈⟨ introˡ F.identity ⟩
  F.F₁ id ∘ [ c , p ]  ≈⟨ F.F-resp-≈ inject₁ ⟩∘⟨refl ⟨
  F.F₁ ([ id , f ] ∘ i₁) ∘ [ c , p ]  ≈⟨ pushˡ F.homomorphism ⟩
  F.F₁ [ id , f ] ∘ F.₁ i₁ ∘ [ c , p ]
  ∎
  where open HomReasoning

[id,f]-hom : ∀ (f : X ⇒ C)
              → c ∘ f ≈ p
              → F-Coalgebra-Morphism C,c+p (to-Coalgebra c)
[id,f]-hom f c∘f≈p = record
  { f = [ id , f ]
  ; commutes = [id,f]-is-hom f c∘f≈p
  }


==> anc/src/Filtered-Coalgebra-Fixpoint.agda <==
{-# OPTIONS --without-K --safe #-}
open import Level

open import Data.Product
open import Categories.Category
open import Categories.Functor using (Functor; _∘F_)
open import Data.Fin

open import Function.Bundles using (_⟨$⟩_)
open import Relation.Binary using (Setoid)

open import Categories.Category.Construction.F-Coalgebras
open import Categories.Category.Construction.Cocones using (Cocones)
open import Categories.Functor.Coalgebra
open import Categories.Diagram.Cocone
open import Batteries.Category.Accessible
open import Batteries.Category.Accessible.Finitely using (Finitely-Accessible)
open import Categories.Object.Initial
open import Batteries.Diagram.Filtered
open import Categories.Diagram.Colimit
open import Batteries.Diagram.Colimit.Colimit-Lemmas using (IsLimitting; colimit-is-jointly-epic)
open import Categories.Category.Slice using (slicearr)
open import Categories.Diagram.Cocone.Properties
open import Batteries.Diagram.Colimit.Instance.F-Coalgebras
open import Categories.Diagram.Coequalizer 

import Coalgebra.IdxProp
open import Batteries.Diagram.Colimit.Instance.F-Coalgebras
open import Batteries.Diagram.Colimit.Colimit-Lemmas

module Filtered-Coalgebra-Fixpoint
  {o ℓ} -- {ℓFil}
  {𝒞 : Category o ℓ ℓ}
  (F : Functor 𝒞 𝒞)
  -- (Fil : Category ℓ ℓ ℓ → Set ℓFil)
  -- (Fil⇒filtered : ∀ {𝒟} → Fil 𝒟 → filtered 𝒟)
  (𝒞-acc : Finitely-Accessible 𝒞)
  (Prop : F-Coalgebra F → Set ℓ)
  -- (colimit : Colimit (Coalgebra.IdxProp.forget-IdxPropCoalgebra 𝒞 F (Accessible.fin 𝒞-acc) Prop))
  -- (cocone : Cocone D)
  (fin-coequalizer : 
     ∀ i → (f g : 𝒞 [ Accessible.fin 𝒞-acc i , Accessible.fin 𝒞-acc i ])
        → Coequalizer 𝒞 f g)
  where

open import Accessible-fp-family 𝒞 filtered (λ x → x) 𝒞-acc fin-coequalizer
open Coalgebra.IdxProp 𝒞 F Idx-All.obj Prop
open import Batteries.Object.Presentable 𝒞 filtered
open import Categories.Morphism.Reasoning 𝒞 using (assoc²βε; cancelˡ; pushˡ; pullˡ; extendʳ; extendˡ)

open import Coalgebra.Isomorphism 𝒞 F
open import Coalgebra.Retract 𝒞 F

private
  module 𝒞 = Category 𝒞
  module F = Functor F
  module 𝒞-acc = Accessible 𝒞-acc

open Category 𝒞
import Coproduct-Extension
open import Categories.Object.Coproduct 𝒞

-- Our diagram:
module Diagram-Definitions where
  𝒟 : Category _ _ _
  𝒟 = IdxPropCoalgebras
  module 𝒟 = Category 𝒟
  
  D : Functor 𝒟 (F-Coalgebras F)
  D = forget-IdxProp
  module D = Functor D
  
  U : Functor (F-Coalgebras F) 𝒞
  U = forget-Coalgebra
  module U = Functor U

open Diagram-Definitions

-- On of our assumptions: the property is closed under the
-- construction of coproduct extensions
Prop-closed-under-Coproduct-Extension =
  ∀ (C : 𝒞.Obj) (c : F-Coalgebra-on F C)
  → {k : 𝒞-acc.Idx}
  → (p : 𝒞-acc.fin k ⇒ F.₀ C)
  → (coprod : Coproduct C (𝒞-acc.fin k))
  → Prop (to-Coalgebra c)
  → Prop (Coproduct-Extension.C,c+p 𝒞 F c coprod p)


module _ where
  open import Categories.Morphism (F-Coalgebras F) using (_≅_)
  Prop-resp-≅ =
    ∀ (C E : F-Coalgebra F)
    → C ≅ E
    → Prop C
    → Prop E

module fixpoint-theorem
       (T : Colimit (U ∘F D))
       (F-finitary : finitary F)
       (𝒟-filtered : filtered 𝒟)
       (closed-under-coprod-ext : Prop-closed-under-Coproduct-Extension)
       (closed-under-≅ : Prop-resp-≅)
       where
  private
    module T = Colimit T

  -- F sends T to a colimit again:
  -- F[T] : IsInitial (Cocones (F ∘F U ∘F D)) (F-map-Coconeˡ F T.colimit)
  -- F[T] = F-finitary 𝒟 𝒟-filtered (U ∘F D) T
  colim[F∘U∘D] : Colimit (F ∘F U ∘F D)
  colim[F∘U∘D] = record
    { initial = record
      { ⊥ = F-map-Coconeˡ F T.colimit
      ; ⊥-is-initial = F-finitary 𝒟 𝒟-filtered (U ∘F D) T
      }
    }
  module colim[F∘U∘D] = Colimit colim[F∘U∘D]

  -- but we can also extend it by the coalgebra structures
  -- and obtain a cocone for the original diagram
  F[proj]∘coalg : Cocone (U ∘F D)
  F[proj]∘coalg = apply-F-to-Cocone-coapex D T.colimit
  module F[proj]∘coalg = Cocone F[proj]∘coalg
  
  open import Filtered-Cocone-Limitting 𝒞-acc F[proj]∘coalg 𝒟-filtered
  open import Batteries.Diagram.Hom-Factorization  --  F[proj]∘coalg
  open import Batteries.Diagram.Colimit.Hom-Colimit-Choice 𝒞
  open import Categories.Morphism 𝒞 using (_≅_)
  import Categories.Morphism (F-Coalgebras F) as Coalgebras
  
  module proof-details-for-both (k : 𝒞-acc.Idx)
                                 (i : 𝒟.Obj)
                                 (p : 𝒞-acc.fin k ⇒ F.₀ (F-Coalgebra.A (D.₀ i)))
                                 where
       -- constructed objects / morphisms for both the existence and the essential
       -- uniqueness proof
       P : 𝒞.Obj
       P = 𝒞-acc.fin k
       P-fp : presentable P
       P-fp = 𝒞-acc.fin-presentable k
       -- this is the intermediate (finite) coalgebra in the diagram:
       C,c : F-Coalgebra F
       C,c = D.₀ i
       C :  𝒞.Obj
       C = F-Coalgebra.A C,c
  
       -- so p is of this type:
       _ : P ⇒ F.₀ C
       _ = p
  
       c : C ⇒ F.₀ C
       c = F-Coalgebra.α C,c
       |C| : Idx-All
       |C| = IdxPropCoalgebra.carrier i
       C-fp : presentable C
       C-fp = Idx-All.obj-presentable |C|
  
       -- then, we take the coproduct extension of C,c with p:
       C+P : Coproduct C (𝒞-acc.fin k)
       C+P = 𝒞-acc.coproduct C P C-fp P-fp
       module C+P = Coproduct C+P
  
       open Coproduct-Extension 𝒞 F c C+P p public
       C+P-coalg : F-Coalgebra F
       C+P-coalg = C,c+p
       c-p = F-Coalgebra.α C+P-coalg
       C+P-fp : presentable C+P.A+B
       C+P-fp = presentable-coproduct C+P (λ x → x) C-fp P-fp
       C+P-prop : Prop C+P-coalg
       C+P-prop = closed-under-coprod-ext C c p C+P (IdxPropCoalgebra.has-prop i)
  
  
       -- -- C+P is presentable, but not necessarily in the family 𝒞-fin;
       -- -- but it must be a split quotient of something from 𝒞-fin
       |E|,E≅C+P : Σ[ m ∈ Idx-All ] (C+P.A+B ≅ (Idx-All.obj m))
       |E|,E≅C+P = Idx-All-surjective C+P.A+B C+P-fp -- 𝒞-acc.presentable-split-in-fin C+P.A+B C+P-fp
       |E| : Idx-All
       |E| = proj₁ |E|,E≅C+P
       ϕ : C+P.A+B ≅ (Idx-All.obj |E|)
       ϕ = proj₂ |E|,E≅C+P
       module ϕ = _≅_ ϕ
  
       -- -- so we build a coalgebra on E instead
       E : 𝒞.Obj
       E = Idx-All.obj |E|
       E,e : F-Coalgebra F
       E,e = to-Coalgebra (F.₁ ϕ.from ∘ c-p ∘ ϕ.to) -- retract-coalgebra C+P-coalg r
       e : F-Coalgebra-on F E
       e = F-Coalgebra.α E,e
  
       E-IdxProp : IdxPropCoalgebra
       E-IdxProp = record
         { carrier = |E|
         ; structure = F-Coalgebra.α E,e
         ; has-prop =
              closed-under-≅ C+P-coalg E,e (conj-coalg.C,c≅mkCoalgebra C+P-coalg ϕ) C+P-prop
         }
                      
  -- in order to prove that the cocone F[proj]∘coalg is a colimit, we
  -- show that every p : P ⇒ FT factorizes essentially uniquely through
  -- its diagram.
  -- (1) existence of factorizations:
  factorization-existence : ∀ (k : 𝒞-acc.Idx)
                           → (p : 𝒞-acc.fin k ⇒ F.₀ T.coapex)
                           → Triangle F[proj]∘coalg p
  factorization-existence k p = exists
    where
      -- first, we factor p: P ⇒ FT through some F.₁ (T.proj x) for x in 𝒟
      t : Triangle colim[F∘U∘D].colimit p
      t = hom-colim-choice
             colim[F∘U∘D]
             (𝒞-acc.fin k)
             (P-fp 𝒟 𝒟-filtered (F ∘F U ∘F D))
             p
          where P-fp = 𝒞-acc.fin-presentable k
      module t = Triangle t
      open proof-details-for-both k t.x t.p'

      open HomReasoning

      e∘sect∘i₂≈F[sect∘i₁]∘p' : e ∘ ϕ.from ∘ C+P.i₂ ≈ F.₁ (ϕ.from ∘ C+P.i₁) ∘ t.p'
      e∘sect∘i₂≈F[sect∘i₁]∘p' = begin
        e ∘ ϕ.from ∘ C+P.i₂ ≡⟨⟩
        (F.₁ ϕ.from ∘ c-p ∘ ϕ.to) ∘ ϕ.from ∘ C+P.i₂ ≈⟨ assoc²βε ⟩
        F.₁ ϕ.from ∘ c-p ∘ ϕ.to ∘ ϕ.from ∘ C+P.i₂ ≈⟨ refl⟩∘⟨ refl⟩∘⟨ cancelˡ ϕ.isoˡ ⟩
        F.₁ ϕ.from ∘ c-p ∘ C+P.i₂ ≈⟨ refl⟩∘⟨ assoc ⟩
        F.₁ ϕ.from ∘ F.₁ C+P.i₁ ∘ C+P.[ c , t.p' ] ∘ C+P.i₂ ≈⟨ refl⟩∘⟨ refl⟩∘⟨  C+P.inject₂ ⟩
        F.₁ ϕ.from ∘ F.₁ C+P.i₁ ∘ t.p' ≈⟨ pushˡ F.homomorphism  ⟨
        F.₁ (ϕ.from ∘ C+P.i₁) ∘ t.p' ∎

      C,c⇒E,e : F-Coalgebra-Morphism C,c E,e
      C,c⇒E,e = record
        { f = ϕ.from ∘ C+P.i₁
        ; commutes =
            F-Coalgebra-Morphism.commutes
              (Category._∘_ (F-Coalgebras F)
               (Coalgebras._≅_.from (conj-coalg.C,c≅mkCoalgebra C+P-coalg ϕ))
               i₁-hom)
        }

      exists : Triangle F[proj]∘coalg p
      exists = triangle
        E-IdxProp
        (ϕ.from ∘ C+P.i₂)
        (begin
          p ≈⟨ t.commutes ⟩
          colim[F∘U∘D].proj t.x ∘ t.p'  ≡⟨⟩
          F.₁ (T.proj t.x) ∘ t.p'  ≈⟨ F.F-resp-≈ (T.colimit-commute C,c⇒E,e) ⟩∘⟨refl ⟨
          F.₁ (T.proj E-IdxProp ∘ ϕ.from ∘ C+P.i₁) ∘ t.p'  ≈⟨ pushˡ F.homomorphism ⟩
          F.₁ (T.proj E-IdxProp) ∘ F.₁ (ϕ.from ∘ C+P.i₁) ∘ t.p'  ≈⟨ refl⟩∘⟨ e∘sect∘i₂≈F[sect∘i₁]∘p' ⟨
          F.₁ (T.proj E-IdxProp) ∘ e ∘ ϕ.from ∘ C+P.i₂  ≈⟨ assoc ⟨
          (F.₁ (T.proj E-IdxProp) ∘ e) ∘ ϕ.from ∘ C+P.i₂  ≡⟨⟩
          F[proj]∘coalg.ψ E-IdxProp ∘ ϕ.from ∘ C+P.i₂
          ∎)

  factorization-uniqueness-simplified : ∀ (k : 𝒞-acc.Idx) (i : 𝒟.Obj)
                         → (f g : 𝒞-acc.fin k ⇒ (U.₀ (D.₀ i)))
                         → (F-Coalgebra.α (D.₀ i) ∘ f ≈ F-Coalgebra.α (D.₀ i) ∘ g)
                         → identified-in-diagram F[proj]∘coalg {i = i} f g
  factorization-uniqueness-simplified k i f g c∘f≈c∘g =
    record
    { j = tip
    ; d = merge
    ; Dd∘f≈Dd∘g = begin
      m ∘ f
        ≈⟨ refl⟩∘⟨ push-section f ⟩
      m ∘ (C+P.[ id , f ] ∘ ϕ.to) ∘ ϕ.from ∘ C+P.i₂
        ≈⟨ extendʳ m-prop ⟩
      m ∘ (C+P.[ id , g ] ∘ ϕ.to) ∘ ϕ.from ∘ C+P.i₂
        ≈⟨ refl⟩∘⟨ push-section g ⟨
      m ∘ g
      ∎
    }
    where
      open 𝒞.HomReasoning
      open proof-details-for-both k i (F-Coalgebra.α (D.₀ i) ∘ f)
      p : P ⇒ F.₀ C
      p = F-Coalgebra.α (D.₀ i) ∘ f
      c∘f≈p = Equiv.refl
      c∘g≈p = (Equiv.sym c∘f≈c∘g)
      module Coalgs = Category (F-Coalgebras F)

      -- we turn f,g : P ⇒ C into parallel coalgebra morphisms
      -- in the diagram scheme:
      C,c+p≅E,e : Coalgebras._≅_ C,c+p E,e
      C,c+p≅E,e = conj-coalg.C,c≅mkCoalgebra C+P-coalg ϕ
      E,e⇒C,c+p : F-Coalgebra-Morphism E,e C,c+p
      E,e⇒C,c+p = Coalgebras._≅_.to C,c+p≅E,e
      C,c+p⇒E,e : F-Coalgebra-Morphism C,c+p E,e
      C,c+p⇒E,e = Coalgebras._≅_.from C,c+p≅E,e
      
      [id,f]∘r [id,g]∘r : E-IdxProp 𝒟.⇒ i
      [id,f]∘r = ([id,f]-hom f c∘f≈p) Coalgs.∘ E,e⇒C,c+p
      [id,g]∘r = ([id,f]-hom g c∘g≈p) Coalgs.∘ E,e⇒C,c+p
      -- both E,e and C,C are in the filtered diagram, so they must be identified somewhere
      opaque
        merge-[id,-]∘r : MergedMorphisms 𝒟 {E-IdxProp} {i} [id,f]∘r [id,g]∘r
        merge-[id,-]∘r = filtered.merge-all 𝒟-filtered [id,f]∘r [id,g]∘r
      open MergedMorphisms merge-[id,-]∘r
      Z,z : F-Coalgebra F
      Z,z = D.₀ tip
      Z : 𝒞.Obj
      Z = U.₀ Z,z
      m : C ⇒ Z
      m = U.₁ (D.₁ {i} {tip} merge)

      m-prop : m ∘ (C+P.[ id , f ] ∘ ϕ.to) ≈ m ∘ (C+P.[ id , g ] ∘ ϕ.to)
      m-prop = prop

      push-section : ∀ (f : P ⇒ C)
                   → f ≈ (C+P.[ id , f ] ∘ ϕ.to) ∘ ϕ.from ∘ C+P.i₂
      push-section f = begin
        f ≈⟨ C+P.inject₂ ⟨
        C+P.[ id , f ] ∘ C+P.i₂ ≈⟨ refl⟩∘⟨ cancelˡ ϕ.isoˡ ⟨
        C+P.[ id , f ] ∘ ϕ.to ∘ ϕ.from ∘ C+P.i₂ ≈⟨ assoc ⟨
        (C+P.[ id , f ] ∘ ϕ.to) ∘ ϕ.from ∘ C+P.i₂
        ∎


  factorization-uniqueness : ∀ (k : 𝒞-acc.Idx) (i : 𝒟.Obj)
                         → (f g : 𝒞-acc.fin k ⇒ (U.₀ (D.₀ i)))
                         → (F[proj]∘coalg.ψ i ∘ f ≈ F[proj]∘coalg.ψ i ∘ g)
                         → identified-in-diagram F[proj]∘coalg {i = i} f g
  factorization-uniqueness k i f g ψ∘f≈ψ∘g =
    identified-in-diagram-cancelˡ F[proj]∘coalg f g h join-hf-hg
    where
      open 𝒞.HomReasoning
      C = F-Coalgebra.A (D.₀ i)
      c = F-Coalgebra.α (D.₀ i)
      P : 𝒞.Obj
      P = 𝒞-acc.fin k
      P-fp : presentable P
      P-fp = 𝒞-acc.fin-presentable k
      uniq-factor : UniqueColimitFactorization colim[F∘U∘D] P
      uniq-factor = hom-colim-unique-factor
                         colim[F∘U∘D]
                         𝒟-filtered
                         P
                         (P-fp 𝒟 𝒟-filtered (F ∘F U ∘F D) colim[F∘U∘D])
      uniq-factor₁ : UniqueColimitFactorization₁ colim[F∘U∘D] P
      uniq-factor₁ = coequalize-colimit-factorization colim[F∘U∘D] P 𝒟-filtered uniq-factor
      join-cf-cg = uniq-factor₁ {i = i} (c ∘ f) (c ∘ g) (sym-assoc ○ ψ∘f≈ψ∘g ○ assoc)
      i' : 𝒟.Obj
      i' = proj₁ join-cf-cg
      h : i 𝒟.⇒ i'
      h = proj₁ (proj₂ join-cf-cg)
      module h = F-Coalgebra-Morphism (D.₁ {A = i} {B = i'} h)
      Fh∘c∘f≈Fh∘c∘g : F.₁ h.f ∘ c ∘ f ≈ F.₁ h.f ∘ c ∘ g
      Fh∘c∘f≈Fh∘c∘g = proj₂ (proj₂ join-cf-cg)

      join-hf-hg : identified-in-diagram F[proj]∘coalg {i = i'} (h.f ∘ f) (h.f ∘ g)
      join-hf-hg = factorization-uniqueness-simplified k i' (h.f ∘ f) (h.f ∘ g)
        (begin
        F-Coalgebra.α (D.₀ i') ∘ h.f ∘ f  ≈⟨ extendʳ h.commutes ⟩
        F.₁ h.f ∘ c ∘ f  ≈⟨ Fh∘c∘f≈Fh∘c∘g ⟩
        F.₁ h.f ∘ c ∘ g  ≈⟨ extendʳ h.commutes ⟨
        F-Coalgebra.α (D.₀ i') ∘ h.f ∘ g
        ∎)

  factorization-uniqueness' : ∀ (k : 𝒞-acc.Idx)
                           → (p : 𝒞-acc.fin k ⇒ F.₀ T.coapex)
                           → ∀ (i : 𝒟.Obj)
                         → (f g : 𝒞-acc.fin k ⇒ (U.₀ (D.₀ i)))
                         → (F[proj]∘coalg.ψ i ∘ f ≈ p)
                         → (F[proj]∘coalg.ψ i ∘ g ≈ p)
                         → identified-in-diagram F[proj]∘coalg f g
  factorization-uniqueness' k p i f g ψ∘f≈p ψ∘g≈p =
    factorization-uniqueness k i f g (ψ∘f≈p ○ Equiv.sym ψ∘g≈p)
    where open 𝒞.HomReasoning

  F[T]-is-limitting : IsLimitting F[proj]∘coalg
  F[T]-is-limitting = filted-cocone-is-limitting
    λ k p → record
    { exists = factorization-existence k p
    ; essentially-unique = factorization-uniqueness' k p
    }

  -- T is a fixpoint of F
  T≅FT : T.coapex ≅ F.₀ T.coapex
  T≅FT = Categories.Diagram.Colimit.up-to-iso (U ∘F D) T colimit-FT
    where
      colimit-FT : Colimit (U ∘F D)
      colimit-FT = record
        { initial = record
          { ⊥ = F[proj]∘coalg
          ; ⊥-is-initial = F[T]-is-limitting
          } }



==> anc/src/Filtered-Cocone-Limitting.agda <==
{-# OPTIONS --without-K --safe #-}
open import Level

open import Data.Product
open import Categories.Category
open import Categories.Functor using (Functor; _∘F_)

open import Function.Bundles using (_⟨$⟩_)
open import Relation.Binary using (Setoid)

open import Categories.Diagram.Cocone
open import Batteries.Category.Accessible
open import Batteries.Category.Accessible.Finitely using (Finitely-Accessible)
open import Batteries.Diagram.Filtered
open import Categories.Diagram.Colimit
open import Batteries.Diagram.Colimit.Colimit-Lemmas using (IsLimitting; colimit-is-jointly-epic)
open import Categories.Category.Slice using (slicearr)

module Filtered-Cocone-Limitting
  {o o' ℓ ℓ' e'}
  {𝒞 : Category o ℓ ℓ}
  {𝒟 : Category o' ℓ' e'}
  {D : Functor 𝒟 𝒞}
  (𝒞-acc : Finitely-Accessible 𝒞)
  (cocone : Cocone D)
  (𝒟-filtered : filtered 𝒟)
  where

private
    module 𝒞 = Category 𝒞
    module 𝒞-acc = Accessible 𝒞-acc
    module 𝒟 = Category 𝒟
    module 𝒟-filtered = filtered 𝒟-filtered
    module D = Functor D
    module cocone = Cocone cocone

open import Categories.Morphism.Reasoning 𝒞
open import Batteries.Diagram.Canonical-Cocone (𝒞)
open import Batteries.Diagram.Hom-Factorization cocone
open Category 𝒞 using (_⇒_; _≈_; _∘_)

-- If for a filtered cocone every fp-object factors essentially
-- uniquely through the cocone, then this cocone is a colimit.
filted-cocone-is-limitting : (∀ (k : Accessible.Idx 𝒞-acc)
                             → (p : 𝒞-acc.fin k ⇒ cocone.N)
                             → Essentially-Unique-Cocone-Factor p)
                             → IsLimitting cocone
filted-cocone-is-limitting fp-factors =
  record { ¡ = ¡ ; ¡-unique = λ f → ¡-unique ¡ f }
  -- : Essentially-Unique-Cocone-Factor
  where
    open Category.HomReasoning 𝒞
    -- ℱ : 𝒞-acc.canonical-diagram-scheme cocone.N
    -- describe cocone.N as a canonical colimit:
    ℰ = 𝒞-acc.canonical-diagram-scheme cocone.N
    module ℰ = Category ℰ
    E : Functor ℰ 𝒞
    E = 𝒞-acc.canonical-diagram cocone.N
    module E = Functor E

    colimE : Colimit E
    colimE = 𝒞-acc.canonical-colimit cocone.N
    module colimE = Colimit colimE

    open Essentially-Unique-Cocone-Factor
    open Triangle

    -- fo every k ⇒ N, we can choose a factorization through the diagram D
    module _ {k : 𝒞-acc.Idx} (p : 𝒞-acc.fin k ⇒ cocone.N) where
      choice : Triangle p
      choice = fp-factors k p .exists

      -- For a fp-morphism p, the diagram object:
      i[_] : 𝒟.Obj
      i[_] = Triangle.x choice

      -- For a fp-morphism p, the morphism to the diagram
      p'[_] : (𝒞-acc.fin k ⇒ D.₀ i[_])
      p'[_] = Triangle.p' choice

    -- consider another cocone for D:
    module for-cocone (V : Cocone D) where
      module V = Cocone V
      ψ : ∀ x → E.₀ x ⇒ V.N
      ψ (k , p) = V.ψ i[ p ] ∘ p'[ p ]

      -- every other factorization choice yields
      -- the same cocone injection to V:
      ψ-well-defined : ∀ ((k , p) : ℰ.Obj) → (t : Triangle p)
                       → ψ (k , p) ≈ V.ψ (t .x) ∘ (t .p')
      ψ-well-defined (k , p) t = begin
        ψ (k , p)                    ≡⟨⟩
        V.ψ i[ p ] ∘ p'[ p ]         ≈⟨ pullˡ (V.commute f') ⟨
        V.ψ ij ∘ D.₁ f' ∘ p'[ p ]    ≈⟨ refl⟩∘⟨ Df'∘f≈Dg'∘g ⟩
        V.ψ ij ∘ D.₁ g' ∘ (t .p')    ≈⟨ pullˡ (V.commute g') ⟩
        V.ψ (t .x) ∘ (t .p') 
        ∎
        where
          -- the two factorizations are merged somewhere in the diagram
          -- in some upper bound:
          bound : identified-in-diagram₂ p'[ p ] (t .p')
          bound = essentially-unique₂
                     (fp-factors k p)
                     𝒟-filtered
                     p'[ p ]
                     (t .p')
                     (⟺ (choice p .commutes))
                     (⟺ (t .commutes))
          open identified-in-diagram₂ bound

    map-Cocone : Cocone D → Cocone E
    map-Cocone V = record
      { N = V.N
      ; coapex = record
        { ψ = ψ
        ; commute = λ { {(k , p)} {(m , q)} (slicearr {f} Δ) →
          let
            -- (m , q) with f yields another factorization for p:
            other : Triangle p
            other = triangle i[ q ] (p'[ q ] ∘ f) (begin
              p        ≈⟨ Δ ⟨
              q ∘ f    ≈⟨ pushˡ (choice q .commutes) ⟩
              cocone.ψ i[ q ] ∘ p'[ q ] ∘ f
              ∎)
          in
          begin
          (V.ψ i[ q ] ∘ p'[ q ]) ∘ f ≈⟨ 𝒞.assoc ⟩
          V.ψ i[ q ] ∘ p'[ q ] ∘ f   ≈⟨ ψ-well-defined (k , p) other ⟨
          V.ψ i[ p ] ∘ p'[ p ]
          ∎
          }
        }
      }
      where
        open for-cocone V

    map-Cocone⇒ : ∀ {V : Cocone D}
                → Cocone⇒ D cocone V
                → Cocone⇒ E colimE.colimit (map-Cocone V)
    map-Cocone⇒ {V} α = record
      { arr = α.arr
      ; commute = λ { {k , p} →
            begin
            α.arr ∘ p ≈⟨ refl⟩∘⟨ Triangle.commutes (choice p) ⟩
            α.arr ∘ cocone.ψ i[ p ] ∘ p'[ p ] ≈⟨ pullˡ α.commute ⟩
            V.ψ i[ p ] ∘ p'[ p ]
            ∎
        }
      }
      where
        module α = Cocone⇒ α
        open for-cocone V


    map⁻¹-Cocone⇒ : ∀ {V : Cocone D}
                    → Cocone⇒ E colimE.colimit (map-Cocone V)
                    → Cocone⇒ D cocone V
    map⁻¹-Cocone⇒ {V} α = record
      { arr = α.arr
      ; commute = λ {i} →
        𝒞-acc.fin-generator (D.₀ i) λ { (k , p) →
          let
            X : ℰ.Obj
            X = k , (cocone.ψ i ∘ p)
            t : Triangle (cocone.ψ i ∘ p)
            t = triangle i p 𝒞.Equiv.refl
          in
          begin
          (α.arr ∘ cocone.ψ i) ∘ p    ≈⟨ 𝒞.assoc ⟩
          α.arr ∘ (cocone.ψ i ∘ p)    ≈⟨ α.commute {X} ⟩
          Cocone.ψ (map-Cocone V) X   ≈⟨ ψ-well-defined X t ⟩
          V.ψ i ∘ p 
          ∎
        }
      }
      where
        module α = Cocone⇒ α
        open for-cocone V

    ¡ : {A : Cocone D} → Cocone⇒ D cocone A
    ¡ {A} = map⁻¹-Cocone⇒ (colimE.rep-cocone (map-Cocone A))

    ¡-unique : {A : Cocone D} (f g : Cocone⇒ D cocone A) → Cocone⇒.arr f ≈ Cocone⇒.arr g
    ¡-unique f g = colimE.initial.¡-unique₂ (map-Cocone⇒ f) (map-Cocone⇒ g)


==> anc/src/Fixpoint-Instances.agda <==
{-# OPTIONS --without-K --safe #-}
open import Level

open import Data.Unit
open import Categories.Category
open import Categories.Functor using (Functor; _∘F_)

open import Categories.Functor.Coalgebra
open import Categories.Diagram.Cocone
open import Batteries.Category.Accessible
open import Batteries.Category.Accessible.Finitely using (Finitely-Accessible)
open import Batteries.Diagram.Filtered
import Categories.Diagram.Colimit as Colim
open import Categories.Diagram.Colimit
open import Categories.Category.Cocomplete
open import Categories.Object.Coproduct
open import Batteries.Diagram.Colimit.Colimit-Lemmas using (IsLimitting; colimit-is-jointly-epic)
open import Categories.Category.Slice using (slicearr)
open import Categories.Diagram.Cocone.Properties
open import Batteries.Diagram.Colimit.Instance.F-Coalgebras
open import Categories.Diagram.Coequalizer
open import Category.ParallelArrow.Colimit
open import Batteries.Diagram.Colimit.Instance.F-Coalgebras using (forget-Coalgebra)
open import Relation.Nullary using (Dec; True; toWitness; fromWitness)

module Fixpoint-Instances
  {o ℓ}
  {𝒞 : Category o ℓ ℓ}
  (𝒞-cocomplete : Cocomplete ℓ ℓ ℓ 𝒞)
  (F : Functor 𝒞 𝒞)
  (𝒞-acc : Finitely-Accessible 𝒞)
  where

private
  module 𝒞 = Category 𝒞
  module F = Functor F

open import Categories.Morphism 𝒞 using (_≅_)
import Categories.Morphism as M
open import Categories.Morphism.Reasoning 𝒞
import Categories.Morphism.Properties as M
open import Batteries.Object.Presentable 𝒞 filtered using (finitary)
open import Colimit-Lift 𝒞

has-fin-coequalizers : 
     ∀ i → (f g : 𝒞 [ Accessible.fin 𝒞-acc i , Accessible.fin 𝒞-acc i ])
        → Coequalizer 𝒞 f g
has-fin-coequalizers = (λ i f g → Colimit-to-Coequalizer 𝒞 (⇉-Diagram 𝒞 f g)
    (unlift-Cocomplete ℓ ℓ ℓ 𝒞-cocomplete (⇉-Diagram 𝒞 f g)))

open import Accessible-fp-family 𝒞 filtered (λ x → x) 𝒞-acc has-fin-coequalizers
  

open import Filtered-Coalgebra-Fixpoint F 𝒞-acc using (module fixpoint-theorem)
open import Coalgebra.IdxProp 𝒞 F Idx-All.obj
open import Coalgebra.IdxProp-Filtered 𝒞-cocomplete F 𝒞-acc using (IdxPropCoalgebras-filtered)
open import Coproduct-Extension 𝒞 F

open import Coalgebra.Recursive 𝒞 F

module Rational-Fixpoint (F-finitary : finitary F) where
  -- here, we take the diagram of all coalgebras
  -- with fp carrier:
  Prop : F-Coalgebra F → Set ℓ
  Prop _ = Lift ℓ ⊤
  𝒟 : Category ℓ ℓ ℓ
  𝒟 = IdxPropCoalgebras Prop
  𝒟-filtered : filtered 𝒟
  𝒟-filtered = IdxPropCoalgebras-filtered Prop (λ D x cocone x₁ → lift tt)

  -- the carrier of the rational fixpoint is the colimit of all coalgebras
  -- with presentable carrier:
  ρF-colim : Colimit (forget-Coalgebra ∘F forget-IdxProp Prop)
  ρF-colim = 𝒞-cocomplete _

  ρF : 𝒞.Obj
  ρF = Colimit.coapex ρF-colim

  ρF≅F[ρF] : ρF ≅ F.₀ ρF
  ρF≅F[ρF] = fixpoint-theorem.T≅FT
                Prop
                has-fin-coequalizers
                ρF-colim
                F-finitary
                𝒟-filtered
                (λ _ _ _ _ _ → lift tt)
                λ _ _ _ _ → lift tt
  
module Final-Recursive-fp-coalgebra (F-finitary : finitary F)
                                    (LEM : ∀ (A : Set (o ⊔ ℓ)) → Dec A)
                                    where
  record IsRecursive' (R : F-Coalgebra F) : Set ℓ where
    field
      is-recursive-dec : True (LEM (IsRecursive R))

    is-recursive : IsRecursive R
    is-recursive = toWitness is-recursive-dec
    module is-rec = IsRecursive is-recursive

  mk-IsRecursive' : ∀ {R : F-Coalgebra F} → IsRecursive R → IsRecursive' R
  mk-IsRecursive' rec = record { is-recursive-dec = fromWitness rec }

  𝒟 : Category ℓ ℓ ℓ
  𝒟 = IdxPropCoalgebras IsRecursive'
  𝒟-filtered : filtered 𝒟
  𝒟-filtered = IdxPropCoalgebras-filtered IsRecursive'
    λ {𝒟} D all-rec' cocone cocone-initial →
      let
        all-rec : (i : Category.Obj 𝒟) → IsRecursive (Functor.₀ D i)
        all-rec i = IsRecursive'.is-recursive (all-rec' i)
      in
      mk-IsRecursive' (Limitting-Cocone-IsRecursive D all-rec cocone cocone-initial)

  μF-colim : Colimit (forget-Coalgebra ∘F forget-IdxProp IsRecursive')
  μF-colim = 𝒞-cocomplete _

  μF : 𝒞.Obj
  μF = Colimit.coapex μF-colim

  open Category 𝒞
  coprod-extension-recursive : ∀ {P C : 𝒞.Obj} (c : C ⇒ F.₀ C)
                             → (p : P ⇒ F.₀ C)
                             → (C+P : Coproduct 𝒞 C P)
                             → IsRecursive (to-Coalgebra c)
                             → IsRecursive (C,c+p c C+P p)
  coprod-extension-recursive {P} {C} c p C+P c-recursive =
    sandwich-recursive
      (to-Coalgebra c)
      (C,c+p c C+P p)
      c-recursive
      (i₁-hom c C+P p)
      ([c,p]-hom c C+P p)
      Equiv.refl

  μF≅F[μF] : μF ≅ F.₀ μF
  μF≅F[μF] = fixpoint-theorem.T≅FT
                IsRecursive'
                has-fin-coequalizers
                μF-colim
                F-finitary
                𝒟-filtered
                (λ C c p coprod rec' →
                  mk-IsRecursive'
                    (coprod-extension-recursive c p coprod
                        (IsRecursive'.is-recursive rec')))
                λ R E R≅E R-rec' → mk-IsRecursive' (record
                  { recur = λ A →
                          C2A-precompose (IsRecursive'.is-rec.recur R-rec' A)
                            (M._≅_.to R≅E)
                  ; unique = λ A g h →
                    let
                      from = F-Coalgebra-Morphism.f (M._≅_.from R≅E)
                      to = F-Coalgebra-Morphism.f (M._≅_.to R≅E)
                      helper : (C2A-morphism.f g) ∘ from ≈ (C2A-morphism.f h) ∘ from
                      helper = IsRecursive'.is-rec.unique R-rec' A
                        (C2A-precompose g (M._≅_.from R≅E))
                        (C2A-precompose h (M._≅_.from R≅E))
                      open HomReasoning
                    in
                    begin
                    C2A-morphism.f g ≈⟨ elimʳ (M.Iso.isoʳ (M._≅_.iso R≅E)) ⟨
                    C2A-morphism.f g ∘ from ∘ to ≈⟨ extendʳ helper ⟩
                    C2A-morphism.f h ∘ from ∘ to ≈⟨ elimʳ (M.Iso.isoʳ (M._≅_.iso R≅E)) ⟩
                    C2A-morphism.f h
                    ∎
                  }) -- λ _ _ _ _ → lift tt
  


==> anc/src/Presentable-Coequalizer.agda <==
{-# OPTIONS --without-K --safe #-}
open import Level
open import Categories.Category
open import Categories.Functor using (Functor; _∘F_; Endofunctor)
open import Categories.Functor.Hom
open import Categories.Diagram.Colimit

open import Data.Product

open import Batteries.Diagram.Colimit.Colimit-Lemmas
open import Batteries.Diagram.Filtered

module Presentable-Coequalizer {o ℓ fil-level}
  (𝒞 : Category o ℓ ℓ)
  (Fil : Category ℓ ℓ ℓ → Set fil-level) -- some variant of 'filtered'
  (Fil⇒filtered : ∀ {𝒟} → Fil 𝒟 → filtered 𝒟) -- 'Fil' implies filtered
  where

private
  module 𝒞 = Category 𝒞

open import Batteries.Diagram.Colimit.Hom-Colimit-Choice 𝒞
open import Batteries.Diagram.Hom-Factorization
open import Categories.Object.Coproduct (𝒞)
open import Categories.Morphism (𝒞)
open import Categories.Morphism.Reasoning.Core 𝒞

open import Batteries.Object.Presentable 𝒞 Fil
open import Categories.Diagram.Coequalizer 𝒞

presentable-coequalizer : {X Y Z : 𝒞.Obj} → (f g : X 𝒞.⇒ Y) → (e : Y 𝒞.⇒ Z)
  → IsCoequalizer f g e
  → presentable X
  → presentable Y
  → presentable Z
presentable-coequalizer {X} {Y} {Z} f g e coeq X-fp Y-fp 𝒟 𝒟-Fil D D-colim  = -- coeq D D-colim =
  hom-colim-construct
    D-colim
    (filtered.bounds (Fil⇒filtered 𝒟-Fil))
    Z
    factor-exists
    factor-uniq
  where
    open Category 𝒞
    module 𝒟 = Category 𝒟
    module D = Functor D
    module D-colim = Colimit D-colim
    open HomReasoning
    e-is-Epi : Epi e
    e-is-Epi = IsCoequalizer⇒Epi coeq

    factor-exists : (z : Z ⇒ D-colim.coapex) → Triangle D-colim.colimit z 
    factor-exists z = triangle j p (e-is-Epi z (D-colim.proj j ∘ p)
      (begin
      z ∘ e ≈⟨ t.commutes ⟩
      D-colim.proj t.x ∘ t.p' ≈⟨ pullˡ (D-colim.colimit-commute d) ⟨
      D-colim.proj j ∘ D.₁ d ∘ t.p' ≈⟨ refl⟩∘⟨ eq ⟩
      D-colim.proj j ∘ p ∘ e ≈⟨ assoc ⟨
      (D-colim.proj j ∘ p) ∘ e
      ∎))
      where
        -- we first use that Y -> Z -> colim[D] factors through the diagram:
        t : Triangle D-colim.colimit (z ∘ e)
        t = hom-colim-choice D-colim Y (Y-fp 𝒟 𝒟-Fil D) (z ∘ e) 
        module t = Triangle t
        -- this however does not necessarily make f and g equal.
        -- but since 𝒟 is filtered and X is presentable,
        -- f g are identified somewhere above:
        uniq : UniqueColimitFactorization₁ D-colim X
        uniq = hom-colim-unique-factor₁
                D-colim
                (Fil⇒filtered 𝒟-Fil)
                X
                (X-fp 𝒟 𝒟-Fil D D-colim)
        t'' : Σ[ j ∈ 𝒟.Obj ] Σ[ d ∈ t.x 𝒟.⇒ j ] (D.₁ d ∘ (t.p' ∘ f) ≈ D.₁ d ∘ (t.p' ∘ g))
        t'' = uniq (t.p' ∘ f) (t.p' ∘ g) (begin
          D-colim.proj t.x ∘ t.p' ∘ f ≈⟨ pushˡ t.commutes ⟨
          (z ∘ e) ∘ f ≈⟨ extendˡ (IsCoequalizer.equality coeq) ⟩
          (z ∘ e) ∘ g ≈⟨ pushˡ t.commutes ⟩
          D-colim.proj t.x ∘ t.p' ∘ g
          ∎)
        j : 𝒟.Obj
        j = proj₁ t''
        d = proj₁ (proj₂ t'')
        p : Z ⇒ D.₀ j
        p = IsCoequalizer.coequalize coeq (begin
          (D.₁ d ∘ t.p') ∘ f ≈⟨ assoc ⟩
          D.₁ d ∘ (t.p' ∘ f) ≈⟨ proj₂ (proj₂ t'') ⟩
          D.₁ d ∘ (t.p' ∘ g) ≈⟨ assoc ⟨
          (D.₁ d ∘ t.p') ∘ g
          ∎)
        eq : D.₁ d ∘ t.p' ≈ p ∘ e
        eq = IsCoequalizer.universal coeq

    factor-uniq : UniqueColimitFactorization D-colim Z
    factor-uniq {i} p₁ p₂ πᵢ∘p₁≈πᵢ∘p₂ =
      (proj₁ t) , d , d , e-is-Epi (D.₁ d ∘ p₁) (D.₁ d ∘ p₂) (begin
        (D.₁ d ∘ p₁) ∘ e ≈⟨ assoc ⟩
        D.₁ d ∘ p₁ ∘ e ≈⟨ proj₂ (proj₂ t) ⟩
        D.₁ d ∘ p₂ ∘ e ≈⟨ assoc ⟨
        (D.₁ d ∘ p₂) ∘ e
        ∎)
      where
        uniq : UniqueColimitFactorization₁ D-colim Y
        uniq = hom-colim-unique-factor₁
                D-colim
                (Fil⇒filtered 𝒟-Fil)
                Y
                (Y-fp 𝒟 𝒟-Fil D D-colim)
        t : Σ[ j ∈ 𝒟.Obj ] Σ[ d ∈ i 𝒟.⇒ j ] (D.₁ d ∘ (p₁ ∘ e) ≈ D.₁ d ∘ (p₂ ∘ e))
        t = uniq {i} (p₁ ∘ e) (p₂ ∘ e) (extendʳ  πᵢ∘p₁≈πᵢ∘p₂)
        d = (proj₁ (proj₂ t))
        





==> anc/src/index.agda <==

-- Initial Algebras, Well-Founded Coalgebras, and König's Lemma
-- ------------------------------------------------------------

-- Formalization in agda. The source files can be downloaded
-- via the ancillary files of this paper on arxiv:
--
-- https://arxiv.org/src/2507.18539/anc


-- ------------------------------------------------
-- Module overview
-- ------------------------------------------------
-- helpers:
import Coalgebra.Isomorphism
import Coalgebra.Retract
import Coalgebra.Recursive
import Presentable-Coequalizer

import Category.ParallelArrow
import Category.ParallelArrow.Colimit
import Colimit-Lift

-- adapted straightforwardly from the previous work:
import Coproduct-Extension

-- main results:
-- Characterization of filtered colimits in lfp categories:
import Filtered-Cocone-Limitting

-- A (small) family containing all fp objects
-- of an lfp category (up to isomorphism)
import Accessible-fp-family

-- The full subcategory of coalgebras
-- with presentable carrier and a parametrized
-- property 'Prop' is filtered:
import Coalgebra.IdxProp-Filtered

-- The main fixed point theorem
import Filtered-Coalgebra-Fixpoint

-- Two instances of above fixed point theorem:
import Fixpoint-Instances


==> anc/well-founded-coalgebras.agda-lib <==
name: well-founded-coalgebras
depend:
    agda-categories
    agda-bats4cats
include: src/

